On the Geometry of a Fake Projective Plane with $21$ Automorphisms

A fake projective plane is a complex surface with the same Betti numbers as $\mathbb{C} P^2$ but not biholomorphic to it. We study the fake projective plane $\mathbb{P}_{\operatorname{fake}}^2 = (a = 7, p = 2, \emptyset, D_3 2_7)$ in the Cartwright-Steger classification. In this paper, we exploit the large symmetries given by $\operatorname{Aut}(\mathbb{P}_{\operatorname{fake}}^2) = C_7 \rtimes C_3$ to construct an embedding of this surface into $\mathbb{C} P^5$ as a system of $56$ sextics with coefficients in $\mathbb{Q}(\sqrt{-7})$. For each torsion line bundle $T \in \operatorname{Pic}(\mathbb{P}_{\operatorname{fake}}^2)$, we also compute and study the linear systems $|nH + T|$ with small $n$, where $H$ is an ample generator of the N\'eron-Severi group.

==> anc/3H-Reduction.txt <==
p:=11;
rr:=2;
FF:=FiniteField(p);
RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10,"grevlex");
Gens:=
[U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];
I:=Ideal(Gens);
HilbertPolynomial(I);
//18*$.1^2 - 9*$.1 + 1
//0

//find cuts in F_11 that produces unreduced schemes

for a1:=0 to p-1 do
a1;
for a2:=0 to p-1 do
for a3:=0 to p-1 do

cut:= U0 + a1*(U1+U2+U3) + a2*(U4+U5+U6) + a3*(U7+U8+U9);

if not(IsDomain(RR/(I+Ideal(cut)))) then
if not(IsRadical(I+Ideal(cut))) then
[a1,a2,a3];
end if;  
end if;

end for;
end for;
end for;

//[0,0,0]
//[7,0,0]
//[8,7,7]

cut:= U0 + 7*(U1+U2+U3) + 0*(U4+U5+U6) + 0*(U7+U8+U9);
X:=Spec(RR/(I+Ideal(cut)));
HilbertPolynomial(Radical(I+Ideal(cut)));

//18*$.1 - 9
//1


cut:= U0 + 8*(U1+U2+U3) + 7*(U4+U5+U6) + 7*(U7+U8+U9);
X:=Spec(RR/(I+Ideal(cut)));
HilbertPolynomial(Radical(I+Ideal(cut)));

//18*$.1 - 9
//1



I1:=Radical(I+Ideal( U0 + 7*(U1+U2+U3) + 0*(U4+U5+U6) + 0*(U7+U8+U9)));
I2:=Radical(I+Ideal( U0 + 8*(U1+U2+U3) + 7*(U4+U5+U6) + 7*(U7+U8+U9)));

//find points on these cuts

points1:=[* *];
for k:=0 to p-1 do
  k;
  Z:=Proj(RR/(I1+Ideal(U1- k* U0)));
  IrrZ:=IrreducibleComponents(Z);
  for m:=1 to #IrrZ do
    H,n:=HilbertPolynomial(Ideal(IrrZ[m]));
    if H eq 1 then
      gns:=Generators(Ideal(IrrZ[m]));
      points1:=Append(points1,gns); 
      [k, #points1];
    end if;
  end for;
end for;

points2:=[* *];
for k:=0 to p-1 do
  k;
  Z:=Proj(RR/(I2+Ideal(U1- k* U0)));
  IrrZ:=IrreducibleComponents(Z);
  for m:=1 to #IrrZ do
    H,n:=HilbertPolynomial(Ideal(IrrZ[m]));
    if H eq 1 then
      gns:=Generators(Ideal(IrrZ[m]));
      points2:=Append(points2,gns); 
      [k, #points2];
    end if;
  end for;
end for;


/* points1;
[*
    [
        U0 + 3*U9,
        U1 + 3*U9,
        U2 + 5*U9,
        U3 + U9,
        U4 + 9*U9,
        U5 + 8*U9,
        U6 + 10*U9,
        U7 + 3*U9,
        U8 + 5*U9
    ],
    [
        U0 + 8*U9,
        U1 + 5*U9,
        U2 + 6*U9,
        U3 + 2*U9,
        U4 + 3*U9,
        U5 + 5*U9,
        U6,
        U7 + 7*U9,
        U8 + U9
    ],
    [
        U0 + 3*U9,
        U1 + 9*U9,
        U2 + 6*U9,
        U3 + 5*U9,
        U4,
        U5 + 8*U9,
        U6 + 6*U9,
        U7 + U9,
        U8 + 4*U9
    ],
    [
        U0 + 6*U9,
        U1 + 2*U9,
        U2 + 6*U9,
        U3 + 10*U9,
        U4 + 9*U9,
        U5 + 7*U9,
        U6 + 5*U9,
        U7 + 9*U9,
        U8 + 6*U9
    ],
    [
        U0 + 3*U8,
        U1 + 2*U8,
        U2 + 10*U8,
        U3 + 8*U8,
        U4 + 5*U8,
        U5 + 10*U8,
        U6 + U8,
        U7 + 3*U8,
        U9
    ],
    [
        U0 + 10*U9,
        U1 + 2*U9,
        U2 + 7*U9,
        U3 + 10*U9,
        U4 + U9,
        U5 + 4*U9,
        U6 + 8*U9,
        U7 + 2*U9,
        U8 + 4*U9
    ],
    [
        U0 + 2*U9,
        U1 + 7*U9,
        U2 + 6*U9,
        U3 + 4*U9,
        U4 + 4*U9,
        U5,
        U6 + 9*U9,
        U7 + 3*U9,
        U8 + 8*U9
    ],
    [
        U0 + 3*U9,
        U1 + 8*U9,
        U2 + 2*U9,
        U3 + 10*U9,
        U4 + U9,
        U5 + 5*U9,
        U6 + 10*U9,
        U7,
        U8 + 3*U9
    ]
*]
points2;
[*
    [
        U0 + 4*U9,
        U1 + 6*U9,
        U2 + 4*U9,
        U3 + 8*U9,
        U4 + 4*U9,
        U5 + 9*U9,
        U6 + 7*U9,
        U7 + 4*U9,
        U8 + 3*U9
    ]
*]
 points2;
[*
    [
        U0 + 8*U9,
        U1,
        U2,
        U3 + 4*U9,
        U4,
        U5 + 9*U9,
        U6 + 6*U9,
        U7 + 7*U9,
        U8
    ],
    [
        U0 + 2*U9,
        U1,
        U2 + 4*U9,
        U3 + U9,
        U4 + U9,
        U5 + 4*U9,
        U6 + 7*U9,
        U7,
        U8 + 5*U9
    ],
    [
        U0 + 10*U9,
        U1 + 10*U9,
        U2 + 9*U9,
        U3 + 4*U9,
        U4 + 6*U9,
        U5 + U9,
        U6 + 10*U9,
        U7 + 2*U9,
        U8 + 3*U9
    ],
    [
        U0 + 2*U8,
        U1 + 4*U8,
        U2 + U8,
        U3,
        U4 + 4*U8,
        U5 + 7*U8,
        U6 + U8,
        U7 + 5*U8,
        U9
    ],
    [
        U0 + 6*U9,
        U1 + U9,
        U2 + 9*U9,
        U3 + 6*U9,
        U4 + 5*U9,
        U5 + 6*U9,
        U6 + 8*U9,
        U7 + 4*U9,
        U8 + 6*U9
    ],
    [
        U0 + 4*U9,
        U1 + 6*U9,
        U2 + 4*U9,
        U3 + 8*U9,
        U4 + 4*U9,
        U5 + 9*U9,
        U6 + 7*U9,
        U7 + 4*U9,
        U8 + 3*U9
    ]
*]
*/

==> anc/3H-Torsion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    193872,       4718]
NotebookOptionsPosition[    184282,       4583]
NotebookOutlinePosition[    184712,       4600]
CellTagsIndexPosition[    184669,       4597]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Code", " ", "takes", " ", "several", " ", "hours", " ", "to", " ", 
    "run"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
   RowBox[{"FileNames", "[", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"EqsFPPwithrr", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPP", " ", "=", " ", 
     RowBox[{"EqsFPPwithrr", "/.", 
      RowBox[{"rr", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "7"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], " "}]}]], "Input",
 CellChangeTimes->{
  3.8984142618091116`*^9, {3.8984143102879066`*^9, 3.898414313502214*^9}, {
   3.898414373631199*^9, 3.898414378031742*^9}, {3.898414711689773*^9, 
   3.8984147180233603`*^9}, {3.8984183195320296`*^9, 
   3.8984183322676997`*^9}, {3.898419818072811*^9, 3.8984198184203014`*^9}, {
   3.8986807055613294`*^9, 3.8986807069269223`*^9}, 3.8992166814196167`*^9, {
   3.900331910972351*^9, 3.900331932733038*^9}, {3.901228394894805*^9, 
   3.901228412134503*^9}, 3.9014131237716446`*^9, {3.901415869178305*^9, 
   3.901415870099552*^9}},ExpressionUUID->"dd81a3dc-6baf-4c38-b68a-\
3e1ffc002bef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3H-Reduction.txt\"\>", ",", "\<\"3H-Torsion.nb\"\>", 
   ",", "\<\"4H.nb\"\>", ",", "\<\"4H-Quadratic.txt\"\>", 
   ",", "\<\"4H-Torsion-intersection.txt\"\>", ",", "\<\"4H-Torsion.nb\"\>", 
   ",", "\<\"5H-intersection.txt\"\>", ",", "\<\"5H-is-prime.txt\"\>", 
   ",", "\<\"5H-Torsion.nb\"\>", ",", "\<\"Dependency\"\>", 
   ",", "\<\"Equations\"\>", ",", "\<\".git\"\>", ",", "\<\"README.md\"\>", 
   ",", "\<\"README.txt\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{
  3.898420256792718*^9, 3.8986831177519584`*^9, 3.8986832636245637`*^9, 
   3.898683779057787*^9, {3.8987012896235447`*^9, 3.8987013049306364`*^9}, {
   3.898706114682334*^9, 3.8987061229120035`*^9}, 3.899927752136877*^9, 
   3.8999278042520227`*^9, 3.8999278463717866`*^9, 3.900313301062697*^9, 
   3.90033155991079*^9, 3.900332086852903*^9, 3.9003422028246927`*^9, 
   3.900342339098413*^9, 3.9003545494958153`*^9, 3.90035774272279*^9, 
   3.9003608711511917`*^9, 3.900394763815111*^9, 3.9003966130635567`*^9, 
   3.900422451261483*^9, 3.901228386182804*^9, 3.9012292250807867`*^9, 
   3.9013803358439136`*^9, 3.901380773169154*^9, 3.9013957205602293`*^9, 
   3.9014131272776365`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"10aee3f0-459d-4e83-91b5-327c3268ffb1"]
}, Open  ]],

Cell[TextData[StyleBox["We elucidate the group relations in the Picard group \
of 3H + Torsion explicitly. First, we lift the two cuts in 6H that produce a \
nonreduced scheme over F_11 to the number field Q[sqrt(-7)]. These correspond \
to two elements in the said group. Then we use the C_7 action to produce the \
the cuts corresponding to the elements in their orbits. Finally, we obtain \
the group relations explicitly by determining the dimension of the space of \
quadratics (i.e. the dimension of the subspace of H^0(12H)) that vanishes on \
triples of these cuts. \nThis following part calculates explicit \
representatives of 3H + Torsion as non-reduced cuts in 6H with coefficients \
in Q[sqrt(-7)].",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.898395462845459*^9, 3.8983954949868827`*^9}, {
   3.898406679695723*^9, 3.898406680111504*^9}, 3.8984142678691587`*^9, {
   3.8984183433296614`*^9, 3.8984187208971243`*^9}, {3.8984192985063324`*^9, 
   3.898419381392051*^9}, {3.8984194382957163`*^9, 3.8984194729940157`*^9}, {
   3.8984195076252017`*^9, 3.898419568646203*^9}, {3.898419614136733*^9, 
   3.8984196146153436`*^9}, {3.898419660584798*^9, 3.8984196892130995`*^9}, {
   3.8984197198561115`*^9, 
   3.8984197420207114`*^9}},ExpressionUUID->"d6391750-0ce2-4d00-84b6-\
ab669da18a98"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", 
    RowBox[{"setup", ".", " ", "cut1"}], " ", "and", " ", "cut2", " ", "are", 
    " ", "the", " ", "two", " ", "cuts", " ", "that", " ", "give", " ", 
    "unreduced", " ", "schemes"}], ",", " ", 
   RowBox[{"computed", " ", "via", " ", "magma"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8982631400261817`*^9, 3.8982631605728445`*^9}, {
  3.8986807382553225`*^9, 3.8986807650794926`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a15e3373-7943-4097-bc3c-d5d53469fe77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", "=", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", 
     ",", "U7", ",", "U8", ",", "U9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prime", "=", " ", "11"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rootvalue", "=", 
   RowBox[{"rr", "\[Rule]", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cut1", "=", 
   RowBox[{"U0", "+", 
    RowBox[{"7", 
     RowBox[{"(", 
      RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "+", 
    RowBox[{"0", 
     RowBox[{"(", 
      RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"cut2", "=", 
   RowBox[{"U0", "+", 
    RowBox[{"8", 
     RowBox[{"(", 
      RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
    RowBox[{"7", 
     RowBox[{"(", 
      RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "+", 
    RowBox[{"7", 
     RowBox[{"(", 
      RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cuts", "=", 
    RowBox[{"{", 
     RowBox[{"cut1", ",", "cut2"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PointsMod11", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", "U9"}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"5", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", "U6", ",", 
         RowBox[{"U7", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", "U9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", "U4", ",", 
         RowBox[{"U5", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", "U9"}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"4", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"6", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"3", "*", "U8"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"2", "*", "U8"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"10", "*", "U8"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"8", "*", "U8"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"5", "*", "U8"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"10", "*", "U8"}]}], ",", 
         RowBox[{"U6", "+", "U8"}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"3", "*", "U8"}]}], ",", "U9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", "U9"}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"4", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", "U5", ",", 
         RowBox[{"U6", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"8", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"3", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", "U9"}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", "U7", ",", 
         RowBox[{"U8", "+", 
          RowBox[{"3", "*", "U9"}]}]}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", "U1", ",", "U2", ",", 
         RowBox[{"U3", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", "U4", ",", 
         RowBox[{"U5", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", "U8"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", "U1", ",", 
         RowBox[{"U2", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", "U9"}], ",", 
         RowBox[{"U4", "+", "U9"}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", "U7", ",", 
         RowBox[{"U8", "+", 
          RowBox[{"5", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", "U9"}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"10", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"2", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"3", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"2", "*", "U8"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"4", "*", "U8"}]}], ",", 
         RowBox[{"U2", "+", "U8"}], ",", "U3", ",", 
         RowBox[{"U4", "+", 
          RowBox[{"4", "*", "U8"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"7", "*", "U8"}]}], ",", 
         RowBox[{"U6", "+", "U8"}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"5", "*", "U8"}]}], ",", "U9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", "U9"}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"5", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"6", "*", "U9"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U0", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U1", "+", 
          RowBox[{"6", "*", "U9"}]}], ",", 
         RowBox[{"U2", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U3", "+", 
          RowBox[{"8", "*", "U9"}]}], ",", 
         RowBox[{"U4", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U5", "+", 
          RowBox[{"9", "*", "U9"}]}], ",", 
         RowBox[{"U6", "+", 
          RowBox[{"7", "*", "U9"}]}], ",", 
         RowBox[{"U7", "+", 
          RowBox[{"4", "*", "U9"}]}], ",", 
         RowBox[{"U8", "+", 
          RowBox[{"3", "*", "U9"}]}]}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8751242255903587`*^9, 3.8751242498987927`*^9}, 
   3.875124283582034*^9, {3.875124348718757*^9, 3.8751243526260614`*^9}, {
   3.8751243982037306`*^9, 3.875124431246972*^9}, {3.8751244832886806`*^9, 
   3.8751244834954023`*^9}, {3.8982625699124146`*^9, 3.898262657273192*^9}, {
   3.8982626917080436`*^9, 3.8982627626990404`*^9}, {3.89868072346454*^9, 
   3.898680724181756*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3cdd4c10-c636-459d-b9dd-56536895edca"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Lifting", " ", "the", " ", "points", " ", "and", " ", "cuts", " ", "to", 
   " ", "a", " ", "larger", " ", 
   RowBox[{"ring", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8982630015763845`*^9, 3.8982630189700203`*^9}, {
   3.898263201537074*^9, 3.8982632205298157`*^9}, {3.8982690417194915`*^9, 
   3.8982690674713526`*^9}, {3.898269163894951*^9, 3.898269167245464*^9}, 
   3.8982701665752516`*^9, {3.898273992901752*^9, 3.8982740106039195`*^9}, {
   3.898684233361164*^9, 3.8986842347443047`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"967b4718-6435-42c1-b0e5-cfdbc049bb92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Uns", "=", 
   RowBox[{"{", 
    RowBox[{
    "Un0", ",", "Un1", ",", "Un2", ",", "Un3", ",", "Un4", ",", "Un5", ",", 
     "Un6", ",", "Un7", ",", "Un8", ",", "Un9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeffs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<c\>\"", ",", 
        RowBox[{"ToString", "[", "m", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "2000"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxdepth", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsroot", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", "7"}], "\[Equal]", "0"}], ",", 
     RowBox[{"Modulus", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"prime", "^", 
        RowBox[{"(", 
         RowBox[{"maxdepth", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mod", "[", 
   RowBox[{
    RowBox[{"x", "/.", "slsroot"}], ",", "11"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodCuts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numcut", "=", "1"}], ",", 
    RowBox[{"numcut", "\[LessEqual]", "2"}], ",", 
    RowBox[{"numcut", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<cut number \>\"", ",", "numcut"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "building", " ", "pairs", " ", "of", " ", "tangent", " ", "vectors", 
       " ", "at", " ", "each", " ", "point"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pointscut", "=", 
      RowBox[{"PointsMod11", "[", 
       RowBox[{"[", "numcut", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ptssub", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tanvecs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", 
        RowBox[{"Length", "[", "pointscut", "]"}]}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"pt", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"pointscut", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "l", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"U0", "\[Equal]", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ptssub", ",", "pt"}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"tanvector", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "pt"}], ")"}], "+", " ", 
             RowBox[{"t", " ", 
              RowBox[{"Uns", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}]}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"EqsFPPwithrr", "/.", "rootvalue"}], ")"}], "/.", 
                RowBox[{"U0", "\[Rule]", "1"}]}], ")"}], "/.", "tanvector"}], 
             ",", "t"}], "]"}], ",", 
           RowBox[{"{", "Un0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "We", " ", "set", " ", "up", " ", "two", " ", "orthogonal", " ", 
          "tangent", " ", 
          RowBox[{"vectors", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sls1", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Eqs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Un1", "\[Equal]", "0"}], ",", 
                RowBox[{"Un2", "\[Equal]", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sls2", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Eqs", "[", 
                  RowBox[{"[", "m", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", "1", ",", 
                  RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Un1", "\[Equal]", "1"}], ",", 
                RowBox[{"Un2", "\[Equal]", "0"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"tanvecs", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tanvector", "/.", "sls1"}], ",", 
            RowBox[{"tanvector", "/.", "sls2"}]}], "}"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"currentcut", "=", 
      RowBox[{"cuts", "[", 
       RowBox[{"[", "numcut", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"currentptssub", "=", "ptssub"}], ";", "\[IndentingNewLine]", 
     RowBox[{"currenttanvecs", "=", "tanvecs"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"depth", "=", "1"}], ",", 
       RowBox[{"depth", "\[LessEqual]", "maxdepth"}], ",", 
       RowBox[{"depth", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"depth", ",", "10"}], "]"}], "\[Equal]", "5"}], ",", 
          RowBox[{"Print", "[", "depth", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rootvalue", "=", 
         RowBox[{"rr", "\[Rule]", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"x", "/.", 
             RowBox[{"slsroot", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ",", 
            RowBox[{"prime", "^", 
             RowBox[{"(", 
              RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"EqsFPPnewdepth", "=", 
         RowBox[{"PolynomialMod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EqsFPPwithrr", "/.", 
              RowBox[{"U0", "\[Rule]", "1"}]}], ")"}], "/.", "rootvalue"}], 
           ",", 
           RowBox[{"prime", "^", 
            RowBox[{"(", 
             RowBox[{"depth", "+", "1"}], ")"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"count", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"We", " ", "set", " ", "up", " ", "the", " ", "cuts"}], ",",
           " ", 
          RowBox[{
          "points", " ", "and", " ", "tangent", " ", "vectors", " ", "for", 
           " ", 
           RowBox[{
            RowBox[{"p", "^", 
             RowBox[{"(", 
              RowBox[{"depth", "+", "1"}], ")"}]}], "."}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"newcut", "=", 
         RowBox[{"currentcut", " ", "+", " ", 
          RowBox[{
           RowBox[{"prime", "^", "depth"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "+", 
             RowBox[{"a3", 
              RowBox[{"(", 
               RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}], ")"}]}]}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"newptssub", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"newtanvecs", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"Length", "[", "currentptssub", "]"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"newpt", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Us", "/.", 
               RowBox[{"currentptssub", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], " ", ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "7"}], "]"}], "]"}]}], "  ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "8"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"newptssub", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Us", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                RowBox[{"newpt", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"newvec1", "=", 
            RowBox[{"newpt", " ", "+", " ", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Us", "/.", 
                 RowBox[{
                  RowBox[{"currenttanvecs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
             " ", "+", "  ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
           RowBox[{"newvec2", "=", 
            RowBox[{"newpt", " ", "+", " ", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"Us", "/.", 
                 RowBox[{
                  RowBox[{"currenttanvecs", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", "t"}], "]"}], "t"}], 
             " ", "+", "  ", 
             RowBox[{
              RowBox[{"prime", "^", "depth"}], "  ", "t", " ", 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", "count", "]"}], "]"}], ",", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "1"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "2"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "3"}], "]"}], "]"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "4"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "5"}], "]"}], "]"}], " ", ",", "  ", 
                RowBox[{"Coeffs", "[", 
                 RowBox[{"[", 
                  RowBox[{"count", "+", "6"}], "]"}], "]"}]}], " ", 
               "}"}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"count", "+=", "7"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"newtanvecs", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Us", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{"newvec1", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Us", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
                  RowBox[{"newvec2", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
              "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Solve", " ", "for", " ", "the", " ", "cuts"}], ",", " ", 
          RowBox[{
          "points", " ", "and", " ", "tangent", " ", "vectors", " ", "for", 
           " ", 
           RowBox[{
            RowBox[{"p", "^", 
             RowBox[{"(", 
              RowBox[{"depth", "+", "1"}], ")"}]}], "."}]}]}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Eqs", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "\[LessEqual]", 
           RowBox[{"Length", "[", "tanvecs", "]"}]}], ",", 
          RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", "1"}], ",", 
             RowBox[{"k", "\[LessEqual]", "84"}], ",", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tbz", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EqsFPPnewdepth", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"newtanvecs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"prime", "^", "depth"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"tbz", "/.", 
                    RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"tbz", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EqsFPPnewdepth", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"newtanvecs", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"prime", "^", "depth"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"Eqs", ",", 
                RowBox[{"PolynomialMod", "[", 
                 RowBox[{
                  RowBox[{"Factor", "[", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
                 "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tbz", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"newcut", "/.", 
               RowBox[{
                RowBox[{"newtanvecs", "[", 
                 RowBox[{"[", "l", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"prime", "^", "depth"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{"tbz", "/.", 
                 RowBox[{"t", "\[Rule]", "0"}]}], "]"}], ",", "prime"}], 
              "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"Eqs", ",", 
             RowBox[{"PolynomialMod", "[", 
              RowBox[{
               RowBox[{"Factor", "[", 
                RowBox[{"Coefficient", "[", 
                 RowBox[{"tbz", ",", "t"}], "]"}], "]"}], ",", "prime"}], 
              "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sls", "=", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"Eqs", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", "Eqs", "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"Modulus", "\[Rule]", "prime"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "repeat", " ", "the", " ", "steps", " ", "for", " ", "a", " ", 
          "higher", " ", "power", " ", "of", " ", 
          RowBox[{"p", "."}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"currentcut", "=", 
         RowBox[{"newcut", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"currentptssub", "=", 
         RowBox[{"newptssub", "/.", "sls"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"currenttanvecs", "=", 
         RowBox[{"newtanvecs", "/.", "sls"}]}], ";"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"GoodCuts", ",", "currentcut"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.875124722764947*^9, 3.8751247229374266`*^9}, 
   3.875124834044899*^9, {3.8751249049137583`*^9, 3.8751249065164948`*^9}, {
   3.8982625795900884`*^9, 3.89826266632393*^9}, {3.8982627005751657`*^9, 
   3.898262770943267*^9}, {3.8982628503440332`*^9, 3.8982629036995087`*^9}, {
   3.8986808138340645`*^9, 3.8986808436174965`*^9}, {3.8986829733003817`*^9, 
   3.898682976511306*^9}, {3.898683197819853*^9, 3.898683228907686*^9}, {
   3.898683513787054*^9, 3.898683514993601*^9}, {3.898686041866975*^9, 
   3.898686077337101*^9}, 3.898686123022043*^9, {3.8986861663427415`*^9, 
   3.8986861973554316`*^9}, {3.8986865968833857`*^9, 
   3.8986866364757414`*^9}, {3.8986866858096085`*^9, 
   3.8986867022260833`*^9}, {3.900342224640828*^9, 3.900342224693557*^9}, {
   3.9003422774285717`*^9, 3.9003423090695744`*^9}, {3.900354423373667*^9, 
   3.90035442467842*^9}, {3.900354488694208*^9, 3.9003545226924458`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c8d39876-831d-4bc4-83d9-e26308cf9eee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "9"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8751247944773273`*^9, 3.87512488836709*^9, 3.87512492279896*^9, 
   3.8751249815582557`*^9, 3.8751256009325285`*^9, 3.875808843059434*^9, 
   3.8982630361478696`*^9, 3.8984069977821517`*^9, 3.8984202570419397`*^9, 
   3.89868295226376*^9, 3.8986831449142113`*^9, 3.8986832318569384`*^9, 
   3.8986834373362713`*^9, 3.898683517400483*^9, 3.898683614595342*^9, 
   3.8986838202846613`*^9, 3.8987013055546384`*^9, 3.8987061233259106`*^9, 
   3.900313318572473*^9, 3.9003315669430943`*^9, 3.90033209775946*^9, {
   3.900342319259721*^9, 3.9003423460980177`*^9}, 3.900354428769229*^9, {
   3.900354507699505*^9, 3.9003545236589737`*^9}, 3.900354557226705*^9, 
   3.900357748844795*^9, 3.900360880019038*^9, 3.900394770147635*^9, 
   3.900396622878354*^9, 3.900422462967815*^9, 3.9013957221662264`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"80111ecc-d732-4be7-9f56-707ebe370131"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"cut number \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["cut number ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.9013957221932306`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f8138eb8-39dd-4934-b1bb-0bfc1464826a"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.901397750766749*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a824e93b-8d74-46b4-9673-8012dab68f00"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.9014020197061257`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"41f2d03c-fcc8-4080-b114-86af1f3a3453"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"cut number \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["cut number ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.9014049477346077`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9cfa9ba1-10b3-450a-bd8f-0306c8be183b"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.901405836212515*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"cbf43db8-c74b-4586-8a3e-87742cd1706d"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.8751247944991283`*^9, 3.8751248883900156`*^9, 3.875124922801876*^9, 
   3.875124981561039*^9, 3.875125600941815*^9, 3.875808843091441*^9, 
   3.898263036176963*^9, 3.8984069978121166`*^9, 3.8984202570648465`*^9, 
   3.898682952285523*^9, 3.8986831449185667`*^9, 3.8986832318599567`*^9, 
   3.8986834373392735`*^9, 3.898683517403484*^9, 3.898683614599349*^9, 
   3.8986838203267417`*^9, 3.89870130560264*^9, 3.8987061233299522`*^9, 
   3.900313318623248*^9, 3.900331566985095*^9, 3.900332097800871*^9, {
   3.9003423192627983`*^9, 3.900342346133957*^9}, 3.900354428817925*^9, {
   3.900354507740979*^9, 3.900354523661364*^9}, 3.900354557265007*^9, 
   3.900357748887644*^9, 3.900360880070122*^9, 3.900394770178824*^9, 
   3.900396622919531*^9, 3.900422463004973*^9, 3.901407830030919*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"81ddc6e6-5f8f-452e-b26e-eac166796993"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "now", " ", "find", " ", "the", " ", "minimal", " ", 
   "polynomial", " ", "of", " ", "the", " ", 
   RowBox[{"coefficients", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8982692287022896`*^9, 3.8982692521272106`*^9}, {
  3.89826933557482*^9, 3.8982693481467056`*^9}, {3.8982694192246933`*^9, 
  3.898269426738411*^9}, {3.898680855388172*^9, 3.8986808632887077`*^9}, {
  3.900355093610791*^9, 3.900355102984518*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"c503387a-724e-4811-b176-2ef9ac6cd341"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "first", " ", "cut"}], "*)"}]], "Input",
 CellChangeTimes->{{3.89868704320046*^9, 3.898687062276594*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e55b9e96-ffe5-4cb5-8e53-437b14080da0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "\"\<cut 1\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r7", "=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"rr", "/.", "rootvalue"}], ",", 
       RowBox[{"11", "^", "21"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Assuming", " ", "that", " ", "the", " ", "minimal", " ", "polynomial", 
      " ", "has", " ", "degree", " ", "2"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"it", " ", "has", " ", "the", " ", "form", " ", "u_", "1"}], 
       " ", "+", " ", 
       RowBox[{"u_", "2", "*", "t"}], " ", "+", " ", 
       RowBox[{"u_", "3", "*", 
        RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", "7"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"u_", "4"}], " ", "+", " ", 
          RowBox[{"u_", "5", "*", "t"}], " ", "+", " ", 
          RowBox[{"u_", "6", "*", 
           RowBox[{"t", "^", "2"}]}]}], ")"}]}]}], " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
        "0.", " ", "\[IndentingNewLine]", "We", " ", "further", " ", "know", 
         " ", "that", " ", "the", " ", "coefficient", " ", "in", " ", 
         "GoodCuts", " ", "satisfies", " ", "this", " ", "equation", " ", 
         "mod", " ", 
         RowBox[{"11", "^", "21."}], " ", "So", " ", "we", " ", "compute", 
         " ", "a", " ", "nullspace", " ", "basis", " ", "of", " ", 
         "\[IndentingNewLine]", "u_", "1"}], " ", "+", " ", 
        RowBox[{"u_", "2", "*", "t"}], " ", "+", " ", 
        RowBox[{"u_", "3", "*", 
         RowBox[{"t", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", "7"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"u_", "4"}], " ", "+", " ", 
           RowBox[{"u_", "5", "*", "t"}], " ", "+", " ", 
           RowBox[{"u_", "6", "*", 
            RowBox[{"t", "^", "2"}]}]}], ")"}]}], " ", "+", 
        RowBox[{"u_", "7", " ", "*", " ", 
         RowBox[{"11", "^", "21"}]}]}], " ", "=", " ", 
       RowBox[{
       "0", " ", "where", " ", "we", " ", "let", " ", "t", " ", "be", " ", 
        "the", " ", "coefficient", " ", "in", " ", 
        RowBox[{"GoodCuts", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "U1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "r7", ",", "whatis", ",", 
       RowBox[{"11", "^", "21"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly1", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "7"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "t"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Solving", " ", "for", " ", "the", " ", "coefficients", " ", "of", " ", 
     "the", " ", "first", " ", 
     RowBox[{"cut", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FirstCut", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"U0", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"smallpoly1", "\[Equal]", "0"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "FirstCut", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "second", " ", "cut"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<cut 2\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "U1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "r7", ",", "whatis", ",", 
       RowBox[{"11", "^", "21"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly21", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "7"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "t"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "U4"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "r7", ",", "whatis", ",", 
       RowBox[{"11", "^", "21"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly22", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "7"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "t"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"whatis", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"GoodCuts", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "U7"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"thebasis", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "r7", ",", "whatis", ",", 
       RowBox[{"11", "^", "21"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smalllincomb", "=", 
     RowBox[{
      RowBox[{"LatticeReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"{", "thebasis", "}"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallpoly23", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "7"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], ",", "t"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"smalllincomb", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Solving", " ", "for", " ", "the", " ", "coefficients", " ", "of", " ", 
     "the", " ", "second", " ", 
     RowBox[{"cut", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SecondCut", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"U0", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"smallpoly21", "\[Equal]", "0"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
       "      ", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"smallpoly22", "\[Equal]", "0"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], " ", 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"t", "/.", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"smallpoly23", "\[Equal]", "0"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}], " ", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "SecondCut", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Check", " ", "that", " ", "they", " ", "produce", " ", "nonreduced", " ", 
     RowBox[{"curves", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"EqsFPP", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", "\[Equal]", "FirstCut"}], ",", 
           RowBox[{"U0", "\[Equal]", "1"}], ",", 
           RowBox[{"U1", "\[Equal]", 
            RowBox[{
             RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], 
          "}"}]}], "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"DeleteDuplicates", "[", "sols", "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"EqsFPP", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"0", "\[Equal]", "SecondCut"}], ",", 
           RowBox[{"U0", "\[Equal]", "1"}], ",", 
           RowBox[{"U1", "\[Equal]", 
            RowBox[{
             RowBox[{"RandomInteger", "[", "10", "]"}], "+", "1"}]}]}], 
          "}"}]}], "]"}], ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"DeleteDuplicates", "[", "sols", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8751293710457563`*^9, 3.8751294145253735`*^9}, 
   3.8758126377269735`*^9, 3.8982626019847403`*^9, 3.898262666355253*^9, 
   3.8982627379187455`*^9, {3.8986809201394696`*^9, 3.898681006653792*^9}, {
   3.8986812350167084`*^9, 3.8986812412286973`*^9}, {3.898687065998971*^9, 
   3.89868707066949*^9}, {3.898687127277113*^9, 3.8986872555958676`*^9}, {
   3.8986872911297007`*^9, 3.8986873807812557`*^9}, {3.8986874374512224`*^9, 
   3.89868745951661*^9}, {3.8986876825962305`*^9, 3.8986876918639097`*^9}, {
   3.9003422454541397`*^9, 3.9003422660813227`*^9}, {3.90035439658318*^9, 
   3.900354403548986*^9}, {3.900354598669737*^9, 3.900354610043516*^9}, {
   3.900357277483176*^9, 3.900357285048225*^9}, {3.9003573327383137`*^9, 
   3.90035768833311*^9}, {3.9003596685770473`*^9, 3.900359699812447*^9}, {
   3.900359736731184*^9, 3.90035989866227*^9}, 3.900359934905147*^9, {
   3.900359979584886*^9, 3.900359981455083*^9}, {3.900360060413905*^9, 
   3.900360068378235*^9}, {3.900360139777446*^9, 3.90036014439672*^9}, {
   3.900360672580469*^9, 3.900360682807952*^9}, {3.900360716909644*^9, 
   3.9003607901660547`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"db7033bc-1adc-4a02-8cec-a6c9e8514012"],

Cell[CellGroupData[{

Cell[BoxData["\<\"cut 1\"\>"], "Print",
 CellChangeTimes->{
  3.875129424816057*^9, 3.8758126482569995`*^9, 3.8982692758436337`*^9, 
   3.898269309866355*^9, 3.898408060121487*^9, 3.898423917643581*^9, 
   3.8986876035113325`*^9, 3.898687702822359*^9, 3.8987021767937794`*^9, 
   3.898706884526887*^9, 3.900314651946398*^9, 3.900333412617011*^9, 
   3.900344771660746*^9, 3.9003569771184597`*^9, 3.90035728736735*^9, 
   3.9003573487493896`*^9, {3.900357637183661*^9, 3.900357689830042*^9}, 
   3.900358373629013*^9, {3.900359918385536*^9, 3.9003599445623827`*^9}, 
   3.900359983216968*^9, {3.900360071505402*^9, 3.900360086625843*^9}, 
   3.900360684894403*^9, {3.9003607669345284`*^9, 3.9003607950922737`*^9}, 
   3.9003615105867033`*^9, 3.900395436093534*^9, 3.9003971966942587`*^9, 
   3.900423435680312*^9, 3.901408924395114*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"9ea7057a-9ab5-422e-beae-f0dbf715cb74"],

Cell[BoxData[
 RowBox[{"U0", "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}]], "Print",
 CellChangeTimes->{
  3.875129424816057*^9, 3.8758126482569995`*^9, 3.8982692758436337`*^9, 
   3.898269309866355*^9, 3.898408060121487*^9, 3.898423917643581*^9, 
   3.8986876035113325`*^9, 3.898687702822359*^9, 3.8987021767937794`*^9, 
   3.898706884526887*^9, 3.900314651946398*^9, 3.900333412617011*^9, 
   3.900344771660746*^9, 3.9003569771184597`*^9, 3.90035728736735*^9, 
   3.9003573487493896`*^9, {3.900357637183661*^9, 3.900357689830042*^9}, 
   3.900358373629013*^9, {3.900359918385536*^9, 3.9003599445623827`*^9}, 
   3.900359983216968*^9, {3.900360071505402*^9, 3.900360086625843*^9}, 
   3.900360684894403*^9, {3.9003607669345284`*^9, 3.9003607950922737`*^9}, 
   3.9003615105867033`*^9, 3.900395436093534*^9, 3.9003971966942587`*^9, 
   3.900423435680312*^9, 3.901408925429107*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"23e53d7e-b85d-46c5-b522-1f6829b09a44"],

Cell[BoxData["\<\"cut 2\"\>"], "Print",
 CellChangeTimes->{
  3.875129424816057*^9, 3.8758126482569995`*^9, 3.8982692758436337`*^9, 
   3.898269309866355*^9, 3.898408060121487*^9, 3.898423917643581*^9, 
   3.8986876035113325`*^9, 3.898687702822359*^9, 3.8987021767937794`*^9, 
   3.898706884526887*^9, 3.900314651946398*^9, 3.900333412617011*^9, 
   3.900344771660746*^9, 3.9003569771184597`*^9, 3.90035728736735*^9, 
   3.9003573487493896`*^9, {3.900357637183661*^9, 3.900357689830042*^9}, 
   3.900358373629013*^9, {3.900359918385536*^9, 3.9003599445623827`*^9}, 
   3.900359983216968*^9, {3.900360071505402*^9, 3.900360086625843*^9}, 
   3.900360684894403*^9, {3.9003607669345284`*^9, 3.9003607950922737`*^9}, 
   3.9003615105867033`*^9, 3.900395436093534*^9, 3.9003971966942587`*^9, 
   3.900423435680312*^9, 3.9014089255091143`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"eeb6c340-803a-4100-be95-2b3c77c589c7"],

Cell[BoxData[
 RowBox[{"U0", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]], "Print",
 CellChangeTimes->{
  3.875129424816057*^9, 3.8758126482569995`*^9, 3.8982692758436337`*^9, 
   3.898269309866355*^9, 3.898408060121487*^9, 3.898423917643581*^9, 
   3.8986876035113325`*^9, 3.898687702822359*^9, 3.8987021767937794`*^9, 
   3.898706884526887*^9, 3.900314651946398*^9, 3.900333412617011*^9, 
   3.900344771660746*^9, 3.9003569771184597`*^9, 3.90035728736735*^9, 
   3.9003573487493896`*^9, {3.900357637183661*^9, 3.900357689830042*^9}, 
   3.900358373629013*^9, {3.900359918385536*^9, 3.9003599445623827`*^9}, 
   3.900359983216968*^9, {3.900360071505402*^9, 3.900360086625843*^9}, 
   3.900360684894403*^9, {3.9003607669345284`*^9, 3.9003607950922737`*^9}, 
   3.9003615105867033`*^9, 3.900395436093534*^9, 3.9003971966942587`*^9, 
   3.900423435680312*^9, 3.9014089255241137`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"69373c8e-9318-4047-9fa8-8bb3f92b3e82"]
}, Open  ]],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.900357694545946*^9, 3.900358378486884*^9, {3.900359939439519*^9, 
   3.900359944596375*^9}, 3.9003599832549267`*^9, {3.900360071508412*^9, 
   3.900360086633026*^9}, 3.900360684910077*^9, 3.900360766937166*^9, 
   3.900360799800866*^9, 3.900361515684206*^9, 3.900395441238229*^9, 
   3.9003972010568*^9, 3.900423443188999*^9, 3.9014089378141155`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"aa0e450c-dd23-45f5-b772-23858f89f3a5"],

Cell[BoxData["18"], "Output",
 CellChangeTimes->{
  3.900357694545946*^9, 3.900358378486884*^9, {3.900359939439519*^9, 
   3.900359944596375*^9}, 3.9003599832549267`*^9, {3.900360071508412*^9, 
   3.900360086633026*^9}, 3.900360684910077*^9, 3.900360766937166*^9, 
   3.900360799800866*^9, 3.900361515684206*^9, 3.900395441238229*^9, 
   3.9003972010568*^9, 3.900423443188999*^9, 3.901408962171114*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"79c46c46-a9bb-4e19-8710-5b4bcffeb490"]
}, Open  ]],

Cell[TextData[StyleBox["In this part we investigate the group relations of \
the torsion divisors. First we compute points on elements of |3H+T| where T \
is a nontrivial torsion divisor.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.898414431285681*^9, 3.898414446700541*^9}, {
  3.900404995247052*^9, 
  3.900405029012377*^9}},ExpressionUUID->"3d92b24d-6188-419e-bf1c-\
31359dc963dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Obtain", " ", "the", " ", "orbit", " ", "under", " ", "the", " ", 
    "action", " ", "of", " ", "C_", "7.", " ", "The", " ", "weights", " ", 
    "are", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0", ",", " ", "6", ",", " ", "5", ",", " ", "3", ",", " ", "1", ",", 
       " ", "2", ",", " ", "4", ",", " ", "1", ",", " ", "2", ",", " ", "4"}],
       ")"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FirstCut", "=", 
     RowBox[{"U0", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Firstcuts", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<Firstcut\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Firstsolns", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<Firstsoln\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Zeta]", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", 
       RowBox[{"\[ImaginaryI]", "/", "7"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"Firstcuts", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"U0", "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["7"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"6", "i"}], ")"}]}], "*", "U1"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"5", "i"}], ")"}]}], "*", "U2"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"3", "i"}], ")"}]}], "U3"}]}], ")"}]}]}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SecondCut", " ", "=", " ", 
     RowBox[{"U0", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Secondcuts", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<Secondcut\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Secondsolns", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<Secondsoln\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"Secondcuts", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"U0", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["7"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"6", "i"}], ")"}]}], "*", "U1"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"5", "i"}], ")"}]}], "*", "U2"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"3", "i"}], ")"}]}], "*", "U3"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", 
            SqrtBox["7"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", "i", ")"}]}], "*", "U4"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"2", "i"}], ")"}]}], "*", "U5"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"4", "i"}], ")"}]}], "*", 
            RowBox[{"(", "U6", ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", "i", ")"}]}], "*", "U7"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"2", "i"}], ")"}]}], "*", "U8"}], "+", 
           RowBox[{
            RowBox[{"\[Zeta]", "^", 
             RowBox[{"(", 
              RowBox[{"4", "i"}], ")"}]}], "*", "U9"}]}], ")"}]}]}]}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "calculating", " ", "some", " ", "points", " ", "on", " ", "this", " ", 
     "cut"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<=", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Firstsolns", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"EqsFPP", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Firstcuts", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"U0", "\[Equal]", "1"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U0"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U1"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U2"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U3"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U4"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U5"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U6"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U7"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U8"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U9"}]}], "==",
                  "1"}]}], "}"}]}], "]"}], ",", "50"}], "]"}], "]"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"Firstsolns", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Firstsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Firstsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Firstsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Firstsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<C7 translates of the first cut are done.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Each", " ", "time", " ", "it", " ", "produces", " ", "at", " ", "most", 
     " ", "18", " ", "distinct", " ", "solutions", " ", "after", " ", 
     "removing", " ", "duplicates", " ", "so", " ", "at", " ", "most", " ", 
     "72", " ", "points", " ", "for", " ", "each", " ", "orbit", " ", "which",
      " ", "contains", " ", "7", " ", 
     RowBox[{"cuts", "."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Do", " ", "the", " ", "same", " ", "for", " ", "the", " ", "second", " ",
      "cut"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<=", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Secondsolns", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"EqsFPP", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"0", "\[Equal]", 
                 RowBox[{"Secondcuts", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"U0", "\[Equal]", "1"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U0"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U1"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U2"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U3"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U4"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U5"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U6"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U7"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U8"}], 
                  "+", 
                  RowBox[{
                   RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U9"}]}], "==",
                  "1"}]}], "}"}]}], "]"}], ",", "50"}], "]"}], "]"}], ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<=", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"Secondsolns", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Secondsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Secondsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Secondsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Secondsolns", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<C7 translates of the second cut are done.\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Then", " ", "we", " ", "obtain", " ", "some", " ", "points", " ", "for",
       " ", "the", " ", "U0"}], "=", 
     RowBox[{"0", " ", 
      RowBox[{"cut", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolnU0", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"EqsFPP", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"0", "\[Equal]", "U0"}], ",", 
              RowBox[{"U1", "\[Equal]", "1"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U0"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U1"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U2"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U3"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U4"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U5"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U6"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U7"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U8"}], "+", 
                RowBox[{
                 RowBox[{"RandomInteger", "[", "10", "]"}], " ", "U9"}]}], "==",
                "1"}]}], "}"}]}], "]"}], ",", "50"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolnU0", " ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"SolnU0", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"SolnU0", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"SolnU0", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"SolnU0", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Put", " ", "all", " ", "cuts", " ", 
     RowBox[{"together", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solns", "=", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"Firstsolns", ",", " ", "Secondsolns"}], "]"}], ",", " ", 
       "SolnU0"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.876788547274081*^9, 3.8767885966075068`*^9}, {
   3.8767887699722977`*^9, 3.8767887712617836`*^9}, {3.8986812889374757`*^9, 
   3.898681309394375*^9}, {3.898687831344406*^9, 3.8986878704011116`*^9}, {
   3.9003319863628817`*^9, 3.900331993481064*^9}, {3.900404923122346*^9, 
   3.9004049452175503`*^9}, {3.900405051594986*^9, 3.9004050595499277`*^9}, {
   3.90040528877559*^9, 3.900405322030809*^9}, {3.900405553731226*^9, 
   3.900405589258163*^9}, {3.900405757633491*^9, 3.9004057953717213`*^9}, 
   3.900422390044036*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"500ee4eb-214f-4c13-9104-f665280a200f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"C7 translates of the first cut are done.\"\>"], "Print",
 CellChangeTimes->{{3.900405748179319*^9, 3.9004057987080812`*^9}, 
   3.900423885933489*^9, 3.9014097638777213`*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"4554acde-4a75-4cd6-96a2-f8dd28f039fa"],

Cell[BoxData["\<\"C7 translates of the second cut are done.\"\>"], "Print",
 CellChangeTimes->{{3.900405748179319*^9, 3.9004057987080812`*^9}, 
   3.900423885933489*^9, 3.9014105892794037`*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"280d43bd-5447-4368-9c78-b718448bdcdc"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.876876418611453*^9, 3.876876430197218*^9}, {
   3.8768798629963646`*^9, 3.8768798642038345`*^9}, {3.8982704577202597`*^9, 
   3.8982704648659596`*^9}, {3.9004049213308163`*^9, 3.900404979288925*^9}, 
   3.9004050483443623`*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"c63ec9eb-21bf-4ce6-88ec-69fb36d9ca40"],

Cell[TextData[StyleBox["Here we calculate the dimension of the space of \
H^0(12H) that vanishes on three different cuts. The zero of a section in this \
space is a quadratic with unknown coefficient, which if evaluated at the \
points on the cuts should be 0. So we substitute in the numerically \
calculated points to get matrices and compute the their rank. We record the \
triple when the rank is 55 since it means that the triple sums up to the \
trivial bundle. This produces the following explicit addition table. We \
denote by D the cut U0=0, D1 through D7 the orbit of the first cut and D8 \
through D14 that of the second cut.\nIn the above calculations 7 represents \
the first cut and 14 represents the second cut, but we change it here with 7 \
going to D1, 1 going to D2, etc and 14 going to D8,  8 going to D9, etc. ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.90040479567524*^9, 
  3.900404841531144*^9}},ExpressionUUID->"46fe6e4d-7a65-41c9-bdc4-\
4dcb62d05ec0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Triples", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatRows", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Us", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", " ", 
     RowBox[{"i", "<=", 
      RowBox[{
       RowBox[{"Length", "[", "Solns", "]"}], "-", "2"}]}], ",", " ", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<=", " ", 
         RowBox[{
          RowBox[{"Length", "[", "Solns", "]"}], "-", "1"}]}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", " ", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<=", " ", 
           RowBox[{"Length", "[", "Solns", "]"}]}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"CMat", "=", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"MatRows", "/.", 
                 RowBox[{
                  RowBox[{"Solns", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"Solns", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
              ",", " ", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"MatRows", "/.", 
                 RowBox[{
                  RowBox[{"Solns", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"Solns", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
              ",", "  ", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"MatRows", "/.", 
                 RowBox[{
                  RowBox[{"Solns", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "1", ",", 
                  RowBox[{"Length", "[", 
                   RowBox[{"Solns", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
              "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"RMat", "=", 
            RowBox[{"MatrixRank", "[", "CMat", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"RMat", "\[Equal]", "  ", "55"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Triples", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "we", " ", "compute", " ", "the", " ", 
    RowBox[{"table", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "<=", " ", 
    RowBox[{"Length", "[", "Triples", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", " ", 
     RowBox[{"j", "<=", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"Triples", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Triples", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "!=", "15"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Triples", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "==", "7"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Triples", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "=", "1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Triples", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "==", "14"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"Triples", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "=", "8"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Triples", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Triples", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "+", "1"}]}], ";"}]}], "]"}]}],
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mult", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"\"\<+\>\"", ",", " ", "16", ",", " ", "16"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "<=", 
    RowBox[{"Length", "[", "Solns", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", " ", "=", "1"}], ",", " ", 
     RowBox[{"j", "<=", 
      RowBox[{"Length", "[", "Solns", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", " ", 
       RowBox[{"k", "<=", 
        RowBox[{"Length", "[", "Triples", "]"}]}], ",", " ", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", " ", "==", "j"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"Mult", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Triples", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "i"}], "]"}], "&&", " ", 
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Triples", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", "j"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"m", "=", "1"}], ",", " ", 
             RowBox[{"m", "<=", "3"}], ",", 
             RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Triples", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "!=", "i"}], " ", "&&", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Triples", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", "m", "]"}], "]"}], "!=", "j"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mult", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"j", "+", "1"}], "]"}], "]"}], "=", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Triples", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], " ", "!=", "15"}], ",", 
                  " ", "\[IndentingNewLine]", 
                  RowBox[{"StringJoin", "[", 
                   RowBox[{"\"\<D\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Triples", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
                  "\"\<D\>\""}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", " ", 
   RowBox[{"i", "<=", "14"}], ",", " ", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Mult", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<D\>\"", ",", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Mult", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{"\"\<D\>\"", ",", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mult", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "16", "]"}], "]"}], "=", "\"\<D\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mult", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "\"\<D\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "Mult", "]"}]}], "Input",
 CellChangeTimes->{{3.876872291830985*^9, 3.8768723924601364`*^9}, {
   3.876872424069433*^9, 3.876872712230398*^9}, {3.8768727576139*^9, 
   3.876872770707997*^9}, {3.8768728199087515`*^9, 3.8768728622389765`*^9}, 
   3.8768730467933226`*^9, {3.8768732650199533`*^9, 3.8768733232175083`*^9}, {
   3.876873358439881*^9, 3.8768733971583433`*^9}, {3.89585428933585*^9, 
   3.8958543006016774`*^9}, {3.8958544978009214`*^9, 
   3.8958546847929554`*^9}, {3.8958547160934763`*^9, 
   3.8958547507810593`*^9}, {3.8958562777236147`*^9, 3.895856279160138*^9}, {
   3.8958564988027067`*^9, 3.895856526086088*^9}, {3.895857188360259*^9, 
   3.8958571904058046`*^9}, 3.895857257249066*^9, {3.8986908017626715`*^9, 
   3.8986908051960025`*^9}, {3.898691433581892*^9, 3.898691445752492*^9}, {
   3.898695259921945*^9, 3.8986952976389875`*^9}, {3.898696927347746*^9, 
   3.8986969309600353`*^9}, 3.898697037201524*^9, {3.898697216922909*^9, 
   3.8986972221096067`*^9}, {3.900352663184531*^9, 3.900352667431101*^9}, {
   3.9003965681216583`*^9, 3.900396571034141*^9}, {3.9004033837760477`*^9, 
   3.900403458893375*^9}, {3.900404275954381*^9, 3.9004042800550632`*^9}, {
   3.900404348123928*^9, 3.900404356160244*^9}, {3.900404411777149*^9, 
   3.900404602237377*^9}, {3.9004046523679733`*^9, 3.900404657623219*^9}, {
   3.900404740415822*^9, 3.900404741663439*^9}, {3.900404862081832*^9, 
   3.900404897667358*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2eb3f9f7-37fd-4194-9914-20b0712c6afd"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014106921296186`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a15155e0-5a53-4558-80b8-e3a5cd33ebfa"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.901411051234207*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"db463bcb-46c8-4bdf-b3f2-c3a93af4b437"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014113465435963`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"5d902699-f7c5-4eb2-a774-8715e7ba15dc"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014115922464542`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a1f1ca97-d707-47c6-a91a-7978933469c1"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014118029049644`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"f5695859-11c6-4a22-ab7d-27562472315e"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.901412014365203*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ecea2947-5978-4be5-86b9-cf8a959ab8a7"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014121630763097`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"dfd1be8c-fc65-47e5-9ae0-2c24f70f66fd"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014122987720733`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"c3276756-cee1-4397-be8a-870c8467cabe"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014123871306405`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"e87a5ffc-7489-4517-b952-08849da1289c"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.901412446865633*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"cad0614d-78d4-46dd-9401-77028b3ef5a4"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.901412486908639*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"44bdbfca-d82f-4930-8ae0-d2f88128ed7f"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.9014125107046437`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"1cffb8d2-9ff7-4bcb-a731-83ddd5826369"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.900396585145692*^9, 3.9003978136302547`*^9, 
  3.90040348284046*^9, 3.900424536033683*^9, 3.901412522827639*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"98897c31-c971-437e-b5da-67b197e5a5f1"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"+\"\>", "\<\"D1\"\>", "\<\"D2\"\>", "\<\"D3\"\>", "\<\"D4\"\>", "\<\
\"D5\"\>", "\<\"D6\"\>", "\<\"D7\"\>", "\<\"D8\"\>", "\<\"D9\"\>", "\<\"D10\"\
\>", "\<\"D11\"\>", "\<\"D12\"\>", "\<\"D13\"\>", "\<\"D14\"\>", "\<\"D\"\>"},
    {"\<\"D1\"\>", 
     "0", "\<\"D4\"\>", "\<\"D7\"\>", "\<\"D2\"\>", "\<\"D6\"\>", \
"\<\"D5\"\>", "\<\"D3\"\>", "\<\"D\"\>", "\<\"D11\"\>", "\<\"D14\"\>", \
"\<\"D9\"\>", "\<\"D13\"\>", "\<\"D12\"\>", "\<\"D10\"\>", "\<\"D8\"\>"},
    {"\<\"D2\"\>", "\<\"D4\"\>", 
     "0", "\<\"D5\"\>", "\<\"D1\"\>", "\<\"D3\"\>", "\<\"D7\"\>", \
"\<\"D6\"\>", "\<\"D11\"\>", "\<\"D\"\>", "\<\"D12\"\>", "\<\"D8\"\>", \
"\<\"D10\"\>", "\<\"D14\"\>", "\<\"D13\"\>", "\<\"D9\"\>"},
    {"\<\"D3\"\>", "\<\"D7\"\>", "\<\"D5\"\>", 
     "0", "\<\"D6\"\>", "\<\"D2\"\>", "\<\"D4\"\>", "\<\"D1\"\>", \
"\<\"D14\"\>", "\<\"D12\"\>", "\<\"D\"\>", "\<\"D13\"\>", "\<\"D9\"\>", \
"\<\"D11\"\>", "\<\"D8\"\>", "\<\"D10\"\>"},
    {"\<\"D4\"\>", "\<\"D2\"\>", "\<\"D1\"\>", "\<\"D6\"\>", 
     "0", "\<\"D7\"\>", "\<\"D3\"\>", "\<\"D5\"\>", "\<\"D9\"\>", \
"\<\"D8\"\>", "\<\"D13\"\>", "\<\"D\"\>", "\<\"D14\"\>", "\<\"D10\"\>", \
"\<\"D12\"\>", "\<\"D11\"\>"},
    {"\<\"D5\"\>", "\<\"D6\"\>", "\<\"D3\"\>", "\<\"D2\"\>", "\<\"D7\"\>", 
     "0", "\<\"D1\"\>", "\<\"D4\"\>", "\<\"D13\"\>", "\<\"D10\"\>", "\<\"D9\"\
\>", "\<\"D14\"\>", "\<\"D\"\>", "\<\"D8\"\>", "\<\"D11\"\>", "\<\"D12\"\>"},
    {"\<\"D6\"\>", "\<\"D5\"\>", "\<\"D7\"\>", "\<\"D4\"\>", "\<\"D3\"\>", \
"\<\"D1\"\>", 
     "0", "\<\"D2\"\>", "\<\"D12\"\>", "\<\"D14\"\>", "\<\"D11\"\>", "\<\"D10\
\"\>", "\<\"D8\"\>", "\<\"D\"\>", "\<\"D9\"\>", "\<\"D13\"\>"},
    {"\<\"D7\"\>", "\<\"D3\"\>", "\<\"D6\"\>", "\<\"D1\"\>", "\<\"D5\"\>", \
"\<\"D4\"\>", "\<\"D2\"\>", 
     "0", "\<\"D10\"\>", "\<\"D13\"\>", "\<\"D8\"\>", "\<\"D12\"\>", "\<\"D11\
\"\>", "\<\"D9\"\>", "\<\"D\"\>", "\<\"D14\"\>"},
    {"\<\"D8\"\>", "\<\"D\"\>", "\<\"D11\"\>", "\<\"D14\"\>", "\<\"D9\"\>", "\
\<\"D13\"\>", "\<\"D12\"\>", "\<\"D10\"\>", 
     "0", "\<\"D4\"\>", "\<\"D7\"\>", "\<\"D2\"\>", "\<\"D6\"\>", \
"\<\"D5\"\>", "\<\"D3\"\>", "\<\"D1\"\>"},
    {"\<\"D9\"\>", "\<\"D11\"\>", "\<\"D\"\>", "\<\"D12\"\>", "\<\"D8\"\>", "\
\<\"D10\"\>", "\<\"D14\"\>", "\<\"D13\"\>", "\<\"D4\"\>", 
     "0", "\<\"D5\"\>", "\<\"D1\"\>", "\<\"D3\"\>", "\<\"D7\"\>", \
"\<\"D6\"\>", "\<\"D2\"\>"},
    {"\<\"D10\"\>", "\<\"D14\"\>", "\<\"D12\"\>", "\<\"D\"\>", "\<\"D13\"\>", \
"\<\"D9\"\>", "\<\"D11\"\>", "\<\"D8\"\>", "\<\"D7\"\>", "\<\"D5\"\>", 
     "0", "\<\"D6\"\>", "\<\"D2\"\>", "\<\"D4\"\>", "\<\"D1\"\>", \
"\<\"D3\"\>"},
    {"\<\"D11\"\>", "\<\"D9\"\>", "\<\"D8\"\>", "\<\"D13\"\>", "\<\"D\"\>", "\
\<\"D14\"\>", "\<\"D10\"\>", "\<\"D12\"\>", "\<\"D2\"\>", "\<\"D1\"\>", \
"\<\"D6\"\>", "0", "\<\"D7\"\>", "\<\"D3\"\>", "\<\"D5\"\>", "\<\"D4\"\>"},
    {"\<\"D12\"\>", "\<\"D13\"\>", "\<\"D10\"\>", "\<\"D9\"\>", \
"\<\"D14\"\>", "\<\"D\"\>", "\<\"D8\"\>", "\<\"D11\"\>", "\<\"D6\"\>", \
"\<\"D3\"\>", "\<\"D2\"\>", "\<\"D7\"\>", 
     "0", "\<\"D1\"\>", "\<\"D4\"\>", "\<\"D5\"\>"},
    {"\<\"D13\"\>", "\<\"D12\"\>", "\<\"D14\"\>", "\<\"D11\"\>", \
"\<\"D10\"\>", "\<\"D8\"\>", "\<\"D\"\>", "\<\"D9\"\>", "\<\"D5\"\>", "\<\"D7\
\"\>", "\<\"D4\"\>", "\<\"D3\"\>", "\<\"D1\"\>", 
     "0", "\<\"D2\"\>", "\<\"D6\"\>"},
    {"\<\"D14\"\>", "\<\"D10\"\>", "\<\"D13\"\>", "\<\"D8\"\>", \
"\<\"D12\"\>", "\<\"D11\"\>", "\<\"D9\"\>", "\<\"D\"\>", "\<\"D3\"\>", \
"\<\"D6\"\>", "\<\"D1\"\>", "\<\"D5\"\>", "\<\"D4\"\>", "\<\"D2\"\>", 
     "0", "\<\"D7\"\>"},
    {"\<\"D\"\>", "\<\"D8\"\>", "\<\"D9\"\>", "\<\"D10\"\>", "\<\"D11\"\>", "\
\<\"D12\"\>", "\<\"D13\"\>", "\<\"D14\"\>", "\<\"D1\"\>", "\<\"D2\"\>", \
"\<\"D3\"\>", "\<\"D4\"\>", "\<\"D5\"\>", "\<\"D6\"\>", "\<\"D7\"\>", "0"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9004256451601686`*^9, 3.9014125282566423`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"8ca25d03-3c6c-4973-b9e1-0978fe8be3fc"]
}, Open  ]],

Cell[TextData[StyleBox["We henceforth denote D_8 through D_14 as D_1+D \
through D_7+D.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8986974010959606`*^9, 3.898697420629307*^9}, {
  3.8987665514222946`*^9, 
  3.8987665751402926`*^9}},ExpressionUUID->"a29882ec-e634-494a-9f59-\
e8a45ba192d7"],

Cell[TextData[StyleBox["In this next part, we will compute for explicit \
quadratics vanishing on each unique section of 3H + Torsion.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8986974010959606`*^9, 
  3.898697420629307*^9}},ExpressionUUID->"44316b60-7fd6-46f0-8662-\
97ca8de9d2d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Us", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", 
      ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", 
      " ", "U9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C7", " ", "weights", " ", "of", " ", "U0"}], ",", " ", "...", 
    ",", " ", "U9"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "3", " ", "automorphism"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U1", "\[Rule]", "U2"}], ",", 
      RowBox[{"U2", "\[Rule]", "U3"}], ",", 
      RowBox[{"U3", "\[Rule]", "U1"}], ",", 
      RowBox[{"U4", "\[Rule]", "U5"}], ",", 
      RowBox[{"U5", "\[Rule]", "U6"}], ",", 
      RowBox[{"U6", "\[Rule]", "U4"}], ",", 
      RowBox[{"U7", "\[Rule]", "U8"}], ",", 
      RowBox[{"U8", "\[Rule]", "U9"}], ",", 
      RowBox[{"U9", "\[Rule]", "U7"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "cuts", " ", "obtained", " ", "from",
     " ", "the", " ", "file", " ", "3", "H_Torsion", 
    RowBox[{"_Cuts", ".", "nb"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "corresponds", " ", "to", " ", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InvariantCut", " ", "=", " ", "U0"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "corresponds", " ", "to", " ", "D1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FirstCut", "=", 
    RowBox[{"U0", "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "corresponds", " ", "to", " ", "D"}], " ", "+", " ", 
    "D1"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SecondCut", " ", "=", " ", 
    RowBox[{"U0", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Changes", " ", "an", " ", "algebraic", " ", "number", " ", "in", " ", 
      "Q", 
      RowBox[{"(", 
       RowBox[{"sqrt", 
        RowBox[{"(", 
         RowBox[{"-", "7"}], ")"}]}], ")"}], " ", "to", " ", "the", " ", 
      "exact", " ", "form", " ", "a"}], " ", "+", " ", 
     RowBox[{"b", "*", "rr"}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "rr"}], " ", "=", " ", 
     RowBox[{"sqrt", 
      RowBox[{"{", 
       RowBox[{"-", "7"}], "}"}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
   RowBox[{"Ret", "=", 
    RowBox[{
     RowBox[{"Rationalize", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
     RowBox[{"rr", " ", 
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "x", "]"}], "/", 
            SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8987010200568595`*^9, 3.8987011060758247`*^9}, {
   3.898705551505253*^9, 3.898705558906232*^9}, {3.898705636156358*^9, 
   3.898705637175453*^9}, 3.899216681505004*^9, 3.8999277107658825`*^9, {
   3.900329426813805*^9, 3.9003294392449503`*^9}, {3.900331390732482*^9, 
   3.900331433925602*^9}, {3.90033147443412*^9, 3.900331533735414*^9}, {
   3.900332152074155*^9, 3.900332154384886*^9}, {3.900342486297678*^9, 
   3.900342495315586*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"134e98e1-8035-47b0-9b5a-53ff56ccc17d"],

Cell[TextData[{
 StyleBox["Computing 28 Quadratics on 3H + D\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["This has a C7 eigenspace splitting",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.8987011246854997`*^9},ExpressionUUID->"a73a31d2-9ccb-4c9c-a68c-\
0ff0cdf6839d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cut", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"InvariantCut", ",", " ", 
     RowBox[{"U2", " ", "-", " ", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solutions", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iter", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Iteration - \>\"", ",", " ", "n"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
       RowBox[{"Union", "[", 
        RowBox[{"EqsFPP", ",", " ", "Cut", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RandomSample", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "100", "]"}]}], ",", 
               RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
            "]"}], ".", "Us"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"current", " ", "=", " ", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
           "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
           "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "current", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Solutions", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"Solutions", ",", " ", "current"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Generate", " ", "all", " ", "powers", " ", "whose", " ", "degree", " ", 
    "sum", " ", "up", " ", "to", " ", "2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllEquations", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Weight \>\"", ",", " ", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod7Weights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", 
                   RowBox[{"Length", "[", "Mod7Weights", "]"}]}], "}"}]}], 
                "]"}], "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Find", " ", "the", " ", "monomials", " ", "that", " ", "respect", " ",
         "the", " ", "C7", " ", "weighting"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Monomials", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Powers", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"CorrectPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
        "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ", 
        "the", " ", "cut"}], "  ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Solutions", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";"}], " ",
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";"}], " ",
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"RowReduce", "[", 
           RowBox[{"TableOfValues", ",", " ", 
            RowBox[{"Tolerance", "->", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"result", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"rowResult", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rowResultrr", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"rowResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ResultEquations", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"AllEquations", ",", " ", "ResultEquations"}], "]"}], ";"}]}], 
    "\n", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "Print", "[", "\"\<-----------------------------------------\>\"", 
       "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "\t", 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "are", " ", "adjusting", " ", "the", " ", 
    "quadratics", " ", "to", " ", "be", " ", "generated", " ", "by", " ", 
    "the", " ", "C3", " ", "action"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllEquationsC3", " ", "=", " ", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", " ", "7"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AllEquationsC3", "[", 
     RowBox[{"[", 
      RowBox[{"0", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
    RowBox[{"AllEquations", "[", 
     RowBox[{"[", 
      RowBox[{"0", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equations", " ", "in", " ", "weight", " ", "2"}], ",", " ", 
    RowBox[{
    "4", " ", "can", " ", "be", " ", "obtained", " ", "as", " ", "C3", " ", 
     "translates", " ", "of", " ", "weight", " ", "1"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllEquationsC3", "[", 
    RowBox[{"[", 
     RowBox[{"1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"AllEquations", "[", 
    RowBox[{"[", 
     RowBox[{"1", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllEquationsC3", "[", 
    RowBox[{"[", 
     RowBox[{"2", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"AllEquationsC3", "[", 
     RowBox[{"[", 
      RowBox[{"1", "+", "1"}], "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AllEquationsC3", "[", 
     RowBox[{"[", 
      RowBox[{"4", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"AllEquationsC3", "[", 
      RowBox[{"[", 
       RowBox[{"2", "+", "1"}], "]"}], "]"}], "/.", "Order3Aut"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equations", " ", "in", " ", "weight", " ", "6"}], ",", " ", 
    RowBox[{
    "5", " ", "can", " ", "be", " ", "obtained", " ", "as", " ", "C3", " ", 
     "translates", " ", "of", " ", "weight", " ", "3"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllEquationsC3", "[", 
    RowBox[{"[", 
     RowBox[{"3", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{"AllEquations", "[", 
    RowBox[{"[", 
     RowBox[{"3", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllEquationsC3", "[", 
    RowBox[{"[", 
     RowBox[{"6", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"AllEquationsC3", "[", 
     RowBox[{"[", 
      RowBox[{"3", "+", "1"}], "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AllEquationsC3", "[", 
     RowBox[{"[", 
      RowBox[{"5", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"AllEquationsC3", "[", 
      RowBox[{"[", 
       RowBox[{"6", "+", "1"}], "]"}], "]"}], "/.", "Order3Aut"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", "eq", "]"}], ";"}], "\[IndentingNewLine]", ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"eq", ",", " ", "AllEquationsC3"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/3H_D.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", 
    RowBox[{"Flatten", "[", "AllEquationsC3", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Flatten", "[", "AllEquationsC3", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.898701133696536*^9, 3.8987011497516017`*^9}, {
   3.899927710803881*^9, 3.8999277108598847`*^9}, {3.900324451401486*^9, 
   3.9003244842942657`*^9}, {3.900324859676406*^9, 3.900324874020266*^9}, {
   3.900325607340191*^9, 3.900325607374086*^9}, {3.9003256671418657`*^9, 
   3.90032575159872*^9}, {3.900329605960256*^9, 3.900329613553413*^9}, {
   3.9003297720596313`*^9, 3.900329778927195*^9}, {3.900329834331163*^9, 
   3.900329837664249*^9}, {3.9003298875415916`*^9, 3.9003299129024*^9}, {
   3.9003300062199097`*^9, 3.900330109740457*^9}, {3.9003309993133097`*^9, 
   3.9003310536080217`*^9}, {3.900331118019897*^9, 3.900331157159978*^9}, {
   3.900331187662603*^9, 3.9003311885654697`*^9}, {3.9003312502167997`*^9, 
   3.9003312535970707`*^9}, {3.900351854622789*^9, 3.9003518721618977`*^9}, {
   3.900357724265477*^9, 3.9003577246892233`*^9}, {3.901230147503115*^9, 
   3.9012301480971055`*^9}, {3.901379400807534*^9, 3.901379401466358*^9}, 
   3.901380671014646*^9, {3.9013807129246445`*^9, 3.901380713723645*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"ecaa8e79-5a78-41af-94a4-98f1bf06b937"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Iteration - ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014125301756396`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"9deffbcd-e7e9-4b54-be79-837f7c99dd57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Iteration - ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014125632776365`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"5434d1f3-99c1-468c-8e6d-07abcf0f7d71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Iteration - ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412595623643*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"bf21b2b3-46d0-439b-b31c-f2f5cdd3375f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Weight ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126294946337`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"4ebd9d79-eaa3-4c16-9aef-55e942a20e46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Weight ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126299166365`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"27d2cc9b-5acd-45bb-9585-49b74739310b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Weight ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412629986638*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"5e5b703b-66a0-457d-a636-06208ceddd54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Weight ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412630054639*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"181a7bca-8ea8-43b5-a6b3-b2e94ada85df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Weight ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631295636*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"84d31b25-9d45-411f-8cd6-b57259bedb31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Weight ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126313466434`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"c7fc8081-6945-476e-81f1-f421cadc63e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Weight ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631360643*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"186716d6-76e1-4120-8035-33981fe09f61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"U1", " ", "U4"}], "+", 
    RowBox[{"U3", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "2"]}], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U4"}], "-", 
    RowBox[{"U1", " ", "U7"}], "+", 
    RowBox[{"U2", " ", "U8"}], "-", 
    RowBox[{"U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U4"}], "+", 
    RowBox[{"U2", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U7"}]}], ",", 
   SuperscriptBox["U0", "2"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126313896427`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"c2819454-0dd3-4f58-9a2c-30ccf8c2db17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["U6", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U6", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3"}], "+", 
    RowBox[{"U6", " ", "U9"}]}], ",", 
   RowBox[{"U0", " ", "U7"}], ",", 
   RowBox[{"U0", " ", "U4"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126314526367`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"ba9af5aa-2493-40f2-8d0c-35036f8860aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["U4", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U4", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U3"}], "+", 
    RowBox[{"U4", " ", "U7"}]}], ",", 
   RowBox[{"U0", " ", "U8"}], ",", 
   RowBox[{"U0", " ", "U5"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.9014126314736423`*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"58ff835e-4043-4b63-b597-d15e2ffbbfc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "rr"}], ")"}], " ", "U1", " ", "U6"}], "+", 
    RowBox[{"U7", " ", "U8"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U6"}], "+", 
    RowBox[{"U4", " ", "U8"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
   RowBox[{"U0", " ", "U3"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631489643*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"37f90492-4d7c-4fdb-8fd9-95fb45822f2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["U5", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U5", " ", "U8"}]}], ",", 
   RowBox[{
    RowBox[{"U1", " ", "U2"}], "+", 
    RowBox[{"U5", " ", "U8"}]}], ",", 
   RowBox[{"U0", " ", "U9"}], ",", 
   RowBox[{"U0", " ", "U6"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631514643*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"002f4e61-a89a-4278-a588-c6e365464299"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "rr"}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{"U7", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{"U6", " ", "U7"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U8"}]}], ",", 
   RowBox[{"U0", " ", "U2"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631530632*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"7544ce0b-6423-4b88-9869-2f3031a63fba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "rr"}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U5", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U5", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U7"}]}], ",", 
   RowBox[{"U0", " ", "U1"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8987054876631393`*^9, 3.8987055979393263`*^9, 3.898705647095284*^9, 
   3.898710086460695*^9, 3.8999278703319826`*^9, 3.900324494132926*^9, 
   3.900324572348969*^9, 3.900325774928028*^9, 3.900329462000545*^9, 
   3.9003296173528633`*^9, 3.900329780478058*^9, 3.9003299150701227`*^9, 
   3.900330114696364*^9, 3.900330564330529*^9, 3.900331055151325*^9, {
   3.900331163256221*^9, 3.9003311894111423`*^9}, 3.9003312588687677`*^9, 
   3.900351709703394*^9, 3.900351882167241*^9, 3.900362149234511*^9, 
   3.900398535084717*^9, 3.9004256453871098`*^9, 3.9004259357343493`*^9, 
   3.9012297804969416`*^9, 3.9012301759970417`*^9, 3.901380357350247*^9, 
   3.9013808241876965`*^9, 3.901412631547643*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"20ac945e-e2b3-4e98-8bf9-2a4067be76d4"]
}, Open  ]],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.900331168066678*^9, 3.9003312316259604`*^9, 
  3.900331301417543*^9, 3.900351787900931*^9, 3.9003519234982643`*^9, 
  3.900362192251665*^9, 3.900398576236052*^9, 3.900425693014799*^9, 
  3.900425981671029*^9, 3.9012298927321153`*^9, 3.9012302937317715`*^9, 
  3.9013804922786417`*^9, 3.9013809506955233`*^9, 3.901412631561637*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"f7465f32-7031-4f24-a1f2-c063cac94680"]
}, Open  ]],

Cell[TextData[StyleBox["Computing 28 Quadratics on 3H + D1",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.898701190188623*^9},ExpressionUUID->"ea88731a-a12a-4432-a6b6-\
0e38ce03dad5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cut", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"FirstCut", ",", " ", 
     RowBox[{"U2", " ", "-", " ", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solutions", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iter", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Iteration - \>\"", ",", " ", "n"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
       RowBox[{"Union", "[", 
        RowBox[{"EqsFPP", ",", " ", "Cut", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RandomSample", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "100", "]"}]}], ",", 
               RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
            "]"}], ".", "Us"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"current", " ", "=", " ", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
           "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
           "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "current", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Solutions", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"Solutions", ",", " ", "current"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Generate", " ", "all", " ", "powers", " ", "whose", " ", "degree", " ", 
    "sum", " ", "up", " ", "to", " ", "2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "is", " ", "no", " ", "C7", " ", "eigenspace", " ", 
    "splitting", " ", "in", " ", "this", " ", "case"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Powers", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"AllPowers", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
    "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ", 
    "the", " ", "cut"}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableOfValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Monomials", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", 
      RowBox[{"Solutions", "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", " ", "=", " ", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"TableOfValues", ",", " ", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dimensions", "[", "result", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResult", " ", "=", " ", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"result", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResult", " ", "=", " ", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"rowResult", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"rowResult", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResultEquations", " ", "=", " ", 
    RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/3H_D1.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "ResultEquations"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ResultEquations", "]"}]}], "Input",
 CellChangeTimes->{{3.8987011965543213`*^9, 3.898701210378578*^9}, {
  3.8999277108788767`*^9, 3.8999277109368773`*^9}, {3.90032973029807*^9, 
  3.900329754773798*^9}, {3.900330250598839*^9, 3.900330256925411*^9}, {
  3.9003309285645247`*^9, 3.9003309627548656`*^9}, {3.901230124352108*^9, 
  3.901230131184108*^9}, {3.9013806808506413`*^9, 3.9013807078306465`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"2dbb4adb-da8c-4a1d-bbf8-10182a65d8f7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Iteration - ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.9014126357396383`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"53b78362-9993-4278-9867-1a4c1ef3c4ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Iteration - ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.901412669487643*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"90347669-8f8e-4882-bc5d-2892b6fde058"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Iteration - ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.901412703131643*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"5b5e78cb-7306-4032-9b9e-6526efe87fa4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["U8", "2"], ",", 
   RowBox[{"U7", " ", "U8"}], ",", 
   SuperscriptBox["U7", "2"], ",", 
   RowBox[{"U6", " ", "U8"}], ",", 
   RowBox[{"U6", " ", "U7"}], ",", 
   SuperscriptBox["U6", "2"], ",", 
   RowBox[{"U5", " ", "U8"}], ",", 
   RowBox[{"U5", " ", "U7"}], ",", 
   RowBox[{"U5", " ", "U6"}], ",", 
   SuperscriptBox["U5", "2"], ",", 
   RowBox[{"U4", " ", "U8"}], ",", 
   RowBox[{"U4", " ", "U7"}], ",", 
   RowBox[{"U4", " ", "U6"}], ",", 
   RowBox[{"U4", " ", "U5"}], ",", 
   SuperscriptBox["U4", "2"], ",", 
   RowBox[{"U3", " ", "U8"}], ",", 
   RowBox[{"U3", " ", "U7"}], ",", 
   RowBox[{"U3", " ", "U6"}], ",", 
   RowBox[{"U3", " ", "U5"}], ",", 
   RowBox[{"U3", " ", "U4"}], ",", 
   SuperscriptBox["U3", "2"], ",", 
   RowBox[{"U2", " ", "U8"}], ",", 
   RowBox[{"U2", " ", "U7"}], ",", 
   RowBox[{"U2", " ", "U6"}], ",", 
   RowBox[{"U2", " ", "U5"}], ",", 
   RowBox[{"U2", " ", "U4"}], ",", 
   RowBox[{"U2", " ", "U3"}], ",", 
   SuperscriptBox["U2", "2"], ",", 
   RowBox[{"U1", " ", "U8"}], ",", 
   RowBox[{"U1", " ", "U7"}], ",", 
   RowBox[{"U1", " ", "U6"}], ",", 
   RowBox[{"U1", " ", "U5"}], ",", 
   RowBox[{"U1", " ", "U4"}], ",", 
   RowBox[{"U1", " ", "U3"}], ",", 
   RowBox[{"U1", " ", "U2"}], ",", 
   SuperscriptBox["U1", "2"], ",", 
   RowBox[{"U8", " ", "U9"}], ",", 
   RowBox[{"U7", " ", "U9"}], ",", 
   RowBox[{"U6", " ", "U9"}], ",", 
   RowBox[{"U5", " ", "U9"}], ",", 
   RowBox[{"U4", " ", "U9"}], ",", 
   RowBox[{"U3", " ", "U9"}], ",", 
   RowBox[{"U2", " ", "U9"}], ",", 
   RowBox[{"U1", " ", "U9"}], ",", 
   SuperscriptBox["U9", "2"], ",", 
   RowBox[{"U0", " ", "U8"}], ",", 
   RowBox[{"U0", " ", "U7"}], ",", 
   RowBox[{"U0", " ", "U6"}], ",", 
   RowBox[{"U0", " ", "U5"}], ",", 
   RowBox[{"U0", " ", "U4"}], ",", 
   RowBox[{"U0", " ", "U3"}], ",", 
   RowBox[{"U0", " ", "U2"}], ",", 
   RowBox[{"U0", " ", "U1"}], ",", 
   RowBox[{"U0", " ", "U9"}], ",", 
   SuperscriptBox["U0", "2"]}], "}"}]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.901412739028633*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"bb9f4a4e-eec0-402b-846d-772757912c01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"108", ",", "55"}], "}"}]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.901412739093642*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"e326533e-c678-4de1-9578-c84ff98d151b"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.9014127425106435`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"1831de00-b80d-4d61-85f7-4ea4ae96dbb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "55"}], "}"}]], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.9014127449046373`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"6bb6956b-71c0-46d0-b4b6-af488345636b"],

Cell[BoxData["398.3123549540804`"], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.901412744939639*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"35d4b347-420e-44cb-865b-480671539a81"],

Cell[BoxData["395.4761193475656`"], "Print",
 CellChangeTimes->{3.8987054886973047`*^9, 3.8987056599920483`*^9, 
  3.898710086948699*^9, 3.8999279204909835`*^9, 3.900330271260915*^9, 
  3.9003306093745728`*^9, 3.900331315940806*^9, 3.900351788056843*^9, 
  3.900352028737157*^9, 3.900362192324107*^9, 3.9003985763278837`*^9, 
  3.90042569319169*^9, 3.900425981735067*^9, 3.9012299083301215`*^9, 
  3.9012303032254395`*^9, 3.901380965223156*^9, 3.9014127451286426`*^9},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"13f68353-7c23-4d0a-8802-f615d23843ed"]
}, Open  ]],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.9003313706522427`*^9, 3.900351833099017*^9, 
  3.900352079077586*^9, 3.9003622465030727`*^9, 3.900398626943761*^9, 
  3.90042574825485*^9, 3.900426036774338*^9, 3.901230034988973*^9, 
  3.9012304410125155`*^9, 3.901381105295063*^9, 3.901412749915638*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"332e1476-0665-41c3-bf7f-00bcea70d99b"]
}, Open  ]],

Cell[TextData[StyleBox["Computing 28 Quadratics on 3H + D + D1",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8987012235134535`*^9},ExpressionUUID->"a7fe26c1-5fc4-4b6d-8a8c-\
1b08afc42a0c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cut", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"SecondCut", ",", " ", 
     RowBox[{"U2", " ", "-", " ", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solutions", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iter", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Iteration - \>\"", ",", " ", "n"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
       RowBox[{"Union", "[", 
        RowBox[{"EqsFPP", ",", " ", "Cut", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RandomSample", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Range", "[", "100", "]"}]}], ",", 
               RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
            "]"}], ".", "Us"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"current", " ", "=", " ", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
           "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
           "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "current", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Solutions", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"Solutions", ",", " ", "current"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"n", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Generate", " ", "all", " ", "powers", " ", "whose", " ", "degree", " ", 
    "sum", " ", "up", " ", "to", " ", "2"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "is", " ", "no", " ", "C7", " ", "eigenspace", " ", 
    "splitting", " ", "in", " ", "this", " ", "case"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monomials", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Powers", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "/.", 
          RowBox[{"AllPowers", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
    "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ", 
    "the", " ", "cut"}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TableOfValues", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Monomials", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "/.", 
      RowBox[{"Solutions", "[", 
       RowBox[{"[", "l", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", " ", "=", " ", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{
      RowBox[{"RowReduce", "[", 
       RowBox[{"TableOfValues", ",", " ", 
        RowBox[{"Tolerance", "->", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dimensions", "[", "result", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResult", " ", "=", " ", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"result", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResult", " ", "=", " ", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"rowResult", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"rowResult", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResultEquations", " ", "=", " ", 
    RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/3H_D+D1.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", " ", "ResultEquations"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ResultEquations", "]"}]}], "Input",
 CellChangeTimes->{{3.898701232650758*^9, 3.898701244655772*^9}, {
  3.8999277109608784`*^9, 3.8999277110178785`*^9}, {3.900330337294743*^9, 
  3.900330361700124*^9}, {3.900330972387645*^9, 3.900330986357339*^9}, {
  3.9012301381941085`*^9, 3.9012301387511044`*^9}, {3.9013806965006437`*^9, 
  3.901380701876646*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"b4411409-9cd4-4d02-a183-0117a3ced3f8"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Iteration - ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.9014127505496454`*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"e71f3de0-0904-4928-a9b6-80627623f287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Iteration - ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412786765642*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"df56b6de-c9dd-4ad1-9fc6-6edbf29f388c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Iteration - \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Iteration - ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.9014128233486423`*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"ee8e4326-2fa9-487f-96b2-47232126fb77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["U8", "2"], ",", 
   RowBox[{"U7", " ", "U8"}], ",", 
   SuperscriptBox["U7", "2"], ",", 
   RowBox[{"U6", " ", "U8"}], ",", 
   RowBox[{"U6", " ", "U7"}], ",", 
   SuperscriptBox["U6", "2"], ",", 
   RowBox[{"U5", " ", "U8"}], ",", 
   RowBox[{"U5", " ", "U7"}], ",", 
   RowBox[{"U5", " ", "U6"}], ",", 
   SuperscriptBox["U5", "2"], ",", 
   RowBox[{"U4", " ", "U8"}], ",", 
   RowBox[{"U4", " ", "U7"}], ",", 
   RowBox[{"U4", " ", "U6"}], ",", 
   RowBox[{"U4", " ", "U5"}], ",", 
   SuperscriptBox["U4", "2"], ",", 
   RowBox[{"U3", " ", "U8"}], ",", 
   RowBox[{"U3", " ", "U7"}], ",", 
   RowBox[{"U3", " ", "U6"}], ",", 
   RowBox[{"U3", " ", "U5"}], ",", 
   RowBox[{"U3", " ", "U4"}], ",", 
   SuperscriptBox["U3", "2"], ",", 
   RowBox[{"U2", " ", "U8"}], ",", 
   RowBox[{"U2", " ", "U7"}], ",", 
   RowBox[{"U2", " ", "U6"}], ",", 
   RowBox[{"U2", " ", "U5"}], ",", 
   RowBox[{"U2", " ", "U4"}], ",", 
   RowBox[{"U2", " ", "U3"}], ",", 
   SuperscriptBox["U2", "2"], ",", 
   RowBox[{"U1", " ", "U8"}], ",", 
   RowBox[{"U1", " ", "U7"}], ",", 
   RowBox[{"U1", " ", "U6"}], ",", 
   RowBox[{"U1", " ", "U5"}], ",", 
   RowBox[{"U1", " ", "U4"}], ",", 
   RowBox[{"U1", " ", "U3"}], ",", 
   RowBox[{"U1", " ", "U2"}], ",", 
   SuperscriptBox["U1", "2"], ",", 
   RowBox[{"U8", " ", "U9"}], ",", 
   RowBox[{"U7", " ", "U9"}], ",", 
   RowBox[{"U6", " ", "U9"}], ",", 
   RowBox[{"U5", " ", "U9"}], ",", 
   RowBox[{"U4", " ", "U9"}], ",", 
   RowBox[{"U3", " ", "U9"}], ",", 
   RowBox[{"U2", " ", "U9"}], ",", 
   RowBox[{"U1", " ", "U9"}], ",", 
   SuperscriptBox["U9", "2"], ",", 
   RowBox[{"U0", " ", "U8"}], ",", 
   RowBox[{"U0", " ", "U7"}], ",", 
   RowBox[{"U0", " ", "U6"}], ",", 
   RowBox[{"U0", " ", "U5"}], ",", 
   RowBox[{"U0", " ", "U4"}], ",", 
   RowBox[{"U0", " ", "U3"}], ",", 
   RowBox[{"U0", " ", "U2"}], ",", 
   RowBox[{"U0", " ", "U1"}], ",", 
   RowBox[{"U0", " ", "U9"}], ",", 
   SuperscriptBox["U0", "2"]}], "}"}]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412858177643*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"cf5b352f-019e-423f-b60d-95a091729662"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"108", ",", "55"}], "}"}]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412858255636*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"ea181026-4343-4129-becf-f2d1f0b3a152"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412861879635*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"1d66a317-1eaf-4f1c-aacb-33dd2d6080dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "55"}], "}"}]], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412864516635*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"c74c076f-f497-4f3b-bfdb-68cda14dc3e5"],

Cell[BoxData["390.7879665853189`"], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412864535633*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"6607b08e-9750-4754-a279-7360e646c839"],

Cell[BoxData["387.43420487247624`"], "Print",
 CellChangeTimes->{3.898705488857397*^9, 3.8987056735038977`*^9, 
  3.898710091879236*^9, 3.8999279594180455`*^9, 3.900330374107787*^9, 
  3.900330659160562*^9, 3.90033137071819*^9, 3.9003520791605873`*^9, 
  3.900362246577722*^9, 3.900398626995294*^9, 3.900425748331534*^9, 
  3.900426036856151*^9, 3.9012300351259747`*^9, 3.9012304512593565`*^9, 
  3.901381141615427*^9, 3.901412864706642*^9},
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"b8b2cbff-e67a-47c0-894d-9fb9da1a2e2d"]
}, Open  ]],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.9003314258315067`*^9, 3.900352130357169*^9, 
  3.900362301716322*^9, 3.900398677318994*^9, 3.900425805933145*^9, 
  3.900426094690683*^9, 3.901230157508116*^9, 3.901230591464368*^9, 
  3.9013812902966814`*^9, 3.9014128715866375`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"278fd5d4-ead8-4e16-ad2c-da4c19c1ee15"]
}, Open  ]]
},
WindowSize->{718.5, 765.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4474601e-d88a-43eb-a1b4-3ee07aa4bb1d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1769, 42, 180, "Input",ExpressionUUID->"dd81a3dc-6baf-4c38-b68a-3e1ffc002bef"],
Cell[2352, 66, 1313, 21, 64, "Output",ExpressionUUID->"10aee3f0-459d-4e83-91b5-327c3268ffb1"]
}, Open  ]],
Cell[3680, 90, 1334, 20, 317, "Text",ExpressionUUID->"d6391750-0ce2-4d00-84b6-ab669da18a98"],
Cell[5017, 112, 534, 10, 25, "Input",ExpressionUUID->"a15e3373-7943-4097-bc3c-d5d53469fe77"],
Cell[5554, 124, 10734, 301, 454, "Input",ExpressionUUID->"3cdd4c10-c636-459d-b9dd-56536895edca"],
Cell[16291, 427, 626, 11, 25, "Input",ExpressionUUID->"967b4718-6435-42c1-b0e5-cfdbc049bb92"],
Cell[CellGroupData[{
Cell[16942, 442, 23752, 554, 1481, "Input",ExpressionUUID->"c8d39876-831d-4bc4-83d9-e26308cf9eee"],
Cell[40697, 998, 973, 15, 28, "Output",ExpressionUUID->"80111ecc-d732-4be7-9f56-707ebe370131"],
Cell[CellGroupData[{
Cell[41695, 1017, 1077, 19, 19, "Print",ExpressionUUID->"f8138eb8-39dd-4934-b1bb-0bfc1464826a"],
Cell[42775, 1038, 944, 15, 19, "Print",ExpressionUUID->"a824e93b-8d74-46b4-9673-8012dab68f00"],
Cell[43722, 1055, 947, 15, 19, "Print",ExpressionUUID->"41f2d03c-fcc8-4080-b114-86af1f3a3453"],
Cell[44672, 1072, 1077, 19, 19, "Print",ExpressionUUID->"9cfa9ba1-10b3-450a-bd8f-0306c8be183b"],
Cell[45752, 1093, 944, 15, 19, "Print",ExpressionUUID->"cbf43db8-c74b-4586-8a3e-87742cd1706d"],
Cell[46699, 1110, 945, 15, 19, "Print",ExpressionUUID->"81ddc6e6-5f8f-452e-b26e-eac166796993"]
}, Open  ]]
}, Open  ]],
Cell[47671, 1129, 564, 10, 25, "Input",ExpressionUUID->"c503387a-724e-4811-b176-2ef9ac6cd341"],
Cell[48238, 1141, 236, 4, 25, "Input",ExpressionUUID->"e55b9e96-ffe5-4cb5-8e53-437b14080da0"],
Cell[CellGroupData[{
Cell[48499, 1149, 13322, 349, 882, "Input",ExpressionUUID->"db7033bc-1adc-4a02-8cec-a6c9e8514012"],
Cell[CellGroupData[{
Cell[61846, 1502, 940, 15, 19, "Print",ExpressionUUID->"9ea7057a-9ab5-422e-beae-f0dbf715cb74"],
Cell[62789, 1519, 1171, 24, 35, "Print",ExpressionUUID->"23e53d7e-b85d-46c5-b522-1f6829b09a44"],
Cell[63963, 1545, 942, 15, 19, "Print",ExpressionUUID->"eeb6c340-803a-4100-be95-2b3c77c589c7"],
Cell[64908, 1562, 1465, 34, 23, "Print",ExpressionUUID->"69373c8e-9318-4047-9fa8-8bb3f92b3e82"]
}, Open  ]],
Cell[66388, 1599, 483, 7, 28, "Output",ExpressionUUID->"aa0e450c-dd23-45f5-b772-23858f89f3a5"],
Cell[66874, 1608, 481, 7, 28, "Output",ExpressionUUID->"79c46c46-a9bb-4e19-8710-5b4bcffeb490"]
}, Open  ]],
Cell[67370, 1618, 420, 8, 102, "Text",ExpressionUUID->"3d92b24d-6188-419e-bf1c-31359dc963dc"],
Cell[CellGroupData[{
Cell[67815, 1630, 18351, 488, 1086, "Input",ExpressionUUID->"500ee4eb-214f-4c13-9104-f665280a200f"],
Cell[CellGroupData[{
Cell[86191, 2122, 297, 5, 19, "Print",ExpressionUUID->"4554acde-4a75-4cd6-96a2-f8dd28f039fa"],
Cell[86491, 2129, 298, 5, 19, "Print",ExpressionUUID->"280d43bd-5447-4368-9c78-b718448bdcdc"]
}, Open  ]]
}, Open  ]],
Cell[86816, 2138, 355, 5, 25, "Input",ExpressionUUID->"c63ec9eb-21bf-4ce6-88ec-69fb36d9ca40"],
Cell[87174, 2145, 1015, 15, 379, "Text",ExpressionUUID->"46fe6e4d-7a65-41c9-bdc4-4dcb62d05ec0"],
Cell[CellGroupData[{
Cell[88214, 2164, 12714, 319, 762, "Input",ExpressionUUID->"2eb3f9f7-37fd-4194-9914-20b0712c6afd"],
Cell[CellGroupData[{
Cell[100953, 2487, 268, 5, 19, "Print",ExpressionUUID->"a15155e0-5a53-4558-80b8-e3a5cd33ebfa"],
Cell[101224, 2494, 266, 5, 19, "Print",ExpressionUUID->"db463bcb-46c8-4bdf-b3f2-c3a93af4b437"],
Cell[101493, 2501, 268, 5, 19, "Print",ExpressionUUID->"5d902699-f7c5-4eb2-a774-8715e7ba15dc"],
Cell[101764, 2508, 268, 5, 19, "Print",ExpressionUUID->"a1f1ca97-d707-47c6-a91a-7978933469c1"],
Cell[102035, 2515, 268, 5, 19, "Print",ExpressionUUID->"f5695859-11c6-4a22-ab7d-27562472315e"],
Cell[102306, 2522, 266, 5, 19, "Print",ExpressionUUID->"ecea2947-5978-4be5-86b9-cf8a959ab8a7"],
Cell[102575, 2529, 268, 5, 19, "Print",ExpressionUUID->"dfd1be8c-fc65-47e5-9ae0-2c24f70f66fd"],
Cell[102846, 2536, 268, 5, 19, "Print",ExpressionUUID->"c3276756-cee1-4397-be8a-870c8467cabe"],
Cell[103117, 2543, 268, 5, 19, "Print",ExpressionUUID->"e87a5ffc-7489-4517-b952-08849da1289c"],
Cell[103388, 2550, 267, 5, 19, "Print",ExpressionUUID->"cad0614d-78d4-46dd-9401-77028b3ef5a4"],
Cell[103658, 2557, 267, 5, 19, "Print",ExpressionUUID->"44bdbfca-d82f-4930-8ae0-d2f88128ed7f"],
Cell[103928, 2564, 269, 5, 19, "Print",ExpressionUUID->"1cffb8d2-9ff7-4bcb-a731-83ddd5826369"],
Cell[104200, 2571, 267, 5, 19, "Print",ExpressionUUID->"98897c31-c971-437e-b5da-67b197e5a5f1"]
}, Open  ]],
Cell[104482, 2579, 4051, 67, 278, "Output",ExpressionUUID->"8ca25d03-3c6c-4973-b9e1-0978fe8be3fc"]
}, Open  ]],
Cell[108548, 2649, 326, 7, 41, "Text",ExpressionUUID->"a29882ec-e634-494a-9f59-e8a45ba192d7"],
Cell[108877, 2658, 320, 6, 72, "Text",ExpressionUUID->"44316b60-7fd6-46f0-8662-97ca8de9d2d2"],
Cell[109200, 2666, 5198, 146, 375, "Input",ExpressionUUID->"134e98e1-8035-47b0-9b5a-53ff56ccc17d"],
Cell[114401, 2814, 325, 10, 61, "Text",ExpressionUUID->"a73a31d2-9ccb-4c9c-a68c-0ff0cdf6839d"],
Cell[CellGroupData[{
Cell[114751, 2828, 15477, 401, 1379, "Input",ExpressionUUID->"ecaa8e79-5a78-41af-94a4-98f1bf06b937"],
Cell[CellGroupData[{
Cell[130253, 3233, 990, 18, 19, "Print",ExpressionUUID->"9deffbcd-e7e9-4b54-be79-837f7c99dd57"],
Cell[131246, 3253, 990, 18, 19, "Print",ExpressionUUID->"5434d1f3-99c1-468c-8e6d-07abcf0f7d71"],
Cell[132239, 3273, 988, 18, 19, "Print",ExpressionUUID->"bf21b2b3-46d0-439b-b31c-f2f5cdd3375f"],
Cell[133230, 3293, 980, 18, 19, "Print",ExpressionUUID->"4ebd9d79-eaa3-4c16-9aef-55e942a20e46"],
Cell[134213, 3313, 980, 18, 19, "Print",ExpressionUUID->"27d2cc9b-5acd-45bb-9585-49b74739310b"],
Cell[135196, 3333, 978, 18, 19, "Print",ExpressionUUID->"5e5b703b-66a0-457d-a636-06208ceddd54"],
Cell[136177, 3353, 978, 18, 19, "Print",ExpressionUUID->"181a7bca-8ea8-43b5-a6b3-b2e94ada85df"],
Cell[137158, 3373, 978, 18, 19, "Print",ExpressionUUID->"84d31b25-9d45-411f-8cd6-b57259bedb31"],
Cell[138139, 3393, 980, 18, 19, "Print",ExpressionUUID->"c7fc8081-6945-476e-81f1-f421cadc63e9"],
Cell[139122, 3413, 978, 18, 19, "Print",ExpressionUUID->"186716d6-76e1-4120-8035-33981fe09f61"],
Cell[140103, 3433, 1702, 43, 35, "Print",ExpressionUUID->"c2819454-0dd3-4f58-9a2c-30ccf8c2db17"],
Cell[141808, 3478, 1399, 33, 35, "Print",ExpressionUUID->"ba9af5aa-2493-40f2-8d0c-35036f8860aa"],
Cell[143210, 3513, 1399, 33, 35, "Print",ExpressionUUID->"58ff835e-4043-4b63-b597-d15e2ffbbfc7"],
Cell[144612, 3548, 1582, 40, 35, "Print",ExpressionUUID->"37f90492-4d7c-4fdb-8fd9-95fb45822f2e"],
Cell[146197, 3590, 1397, 33, 35, "Print",ExpressionUUID->"002f4e61-a89a-4278-a588-c6e365464299"],
Cell[147597, 3625, 1582, 40, 35, "Print",ExpressionUUID->"7544ce0b-6423-4b88-9869-2f3031a63fba"],
Cell[149182, 3667, 1582, 40, 35, "Print",ExpressionUUID->"20ac945e-e2b3-4e98-8bf9-2a4067be76d4"]
}, Open  ]],
Cell[150779, 3710, 464, 7, 28, "Output",ExpressionUUID->"f7465f32-7031-4f24-a1f2-c063cac94680"]
}, Open  ]],
Cell[151258, 3720, 218, 5, 41, "Text",ExpressionUUID->"ea88731a-a12a-4432-a6b6-0e38ce03dad5"],
Cell[CellGroupData[{
Cell[151501, 3729, 8440, 237, 796, "Input",ExpressionUUID->"2dbb4adb-da8c-4a1d-bbf8-10182a65d8f7"],
Cell[CellGroupData[{
Cell[159966, 3970, 690, 13, 19, "Print",ExpressionUUID->"53b78362-9993-4278-9867-1a4c1ef3c4ac"],
Cell[160659, 3985, 688, 13, 19, "Print",ExpressionUUID->"90347669-8f8e-4882-bc5d-2892b6fde058"],
Cell[161350, 4000, 688, 13, 19, "Print",ExpressionUUID->"5b5e78cb-7306-4032-9b9e-6526efe87fa4"],
Cell[162041, 4015, 2560, 66, 73, "Print",ExpressionUUID->"bb9f4a4e-eec0-402b-846d-772757912c01"],
Cell[164604, 4083, 603, 11, 19, "Print",ExpressionUUID->"e326533e-c678-4de1-9578-c84ff98d151b"],
Cell[165210, 4096, 558, 9, 19, "Print",ExpressionUUID->"1831de00-b80d-4d61-85f7-4ea4ae96dbb9"],
Cell[165771, 4107, 604, 11, 19, "Print",ExpressionUUID->"6bb6956b-71c0-46d0-b4b6-af488345636b"],
Cell[166378, 4120, 572, 9, 19, "Print",ExpressionUUID->"35d4b347-420e-44cb-865b-480671539a81"],
Cell[166953, 4131, 574, 9, 19, "Print",ExpressionUUID->"13f68353-7c23-4d0a-8802-f615d23843ed"]
}, Open  ]],
Cell[167542, 4143, 388, 6, 28, "Output",ExpressionUUID->"332e1476-0665-41c3-bf7f-00bcea70d99b"]
}, Open  ]],
Cell[167945, 4152, 224, 5, 41, "Text",ExpressionUUID->"a7fe26c1-5fc4-4b6d-8a8c-1b08afc42a0c"],
Cell[CellGroupData[{
Cell[168194, 4161, 8341, 236, 779, "Input",ExpressionUUID->"b4411409-9cd4-4d02-a183-0117a3ced3f8"],
Cell[CellGroupData[{
Cell[176560, 4401, 664, 13, 19, "Print",ExpressionUUID->"e71f3de0-0904-4928-a9b6-80627623f287"],
Cell[177227, 4416, 662, 13, 19, "Print",ExpressionUUID->"df56b6de-c9dd-4ad1-9fc6-6edbf29f388c"],
Cell[177892, 4431, 664, 13, 19, "Print",ExpressionUUID->"ee8e4326-2fa9-487f-96b2-47232126fb77"],
Cell[178559, 4446, 2534, 66, 73, "Print",ExpressionUUID->"cf5b352f-019e-423f-b60d-95a091729662"],
Cell[181096, 4514, 577, 11, 19, "Print",ExpressionUUID->"ea181026-4343-4129-becf-f2d1f0b3a152"],
Cell[181676, 4527, 530, 9, 19, "Print",ExpressionUUID->"1d66a317-1eaf-4f1c-aacb-33dd2d6080dc"],
Cell[182209, 4538, 576, 11, 19, "Print",ExpressionUUID->"c74c076f-f497-4f3b-bfdb-68cda14dc3e5"],
Cell[182788, 4551, 546, 9, 19, "Print",ExpressionUUID->"6607b08e-9750-4754-a279-7360e646c839"],
Cell[183337, 4562, 547, 9, 19, "Print",ExpressionUUID->"b8b2cbff-e67a-47c0-894d-9fb9da1a2e2d"]
}, Open  ]],
Cell[183899, 4574, 367, 6, 28, "Output",ExpressionUUID->"278fd5d4-ead8-4e16-ad2c-da4c19c1ee15"]
}, Open  ]]
}
]
*)



==> anc/4H-Quadratic.txt <==
FF<rr>:=QuadraticField(-7);
RR<b1, b2, b3, b4, b5, b8, e1, e2, e3>:=PolynomialRing(FF,9,"grevlex");

Gens:=[
944685768250972416306396143616*e1^3 + 
  b1*b4*b5*(-24491370701656163767860389376 - 179788603150685395134072516096*
     rr) + b2^2*b3*(-322485572444698587232559188896 - 
    120406837556158316524746584352*rr) + 
  b1*b4^2*(14497326909911312096098859712 - 91824657018494835517737789504*
     rr) + b1*b5^2*(-345352717213805675251152135168 - 
    86344407680115836031862625280*rr) + 
  b3*b4^2*(24834969881403949996451340408 - 46901715087271207861807251048*
     rr) + b1*b4*b8*(334241960414506353478618909056 - 
    46471102987470221900941229184*rr) + 
  b3*b5*b8*(-114741173224574656885876277856 - 44778693195299718835418469600*
     rr) + b3*b4*b5*(-89603558494140734228032101744 - 
    42933280657124028650351730096*rr) + 
  b2*b3*b5*(158924617897849068205548859776 - 37891513125963987498836436096*
     rr) + b2*b8^2*(-105824703732242677038291607872 - 
    35789898452543512235197740096*rr) + 
  b3^2*b4*(-95989709217361111798199192688 - 35741880966020511055869300912*
     rr) + b2*b4*b8*(8326872023699401276712340096 - 
    27002902687183415337270235008*rr) + 
  b2*b3*b8*(7098321606226627725874955232 - 26150113689729391764837162912*
     rr) + b3^2*b8*(2239210097297900837900778408 - 
    18203845553325516159640388088*rr) + 
  b2^2*b4*(-141093325182894637853033548080 - 17014327277333219282475848304*
     rr) + b5^3*(84017709928289914118470345728 - 
    16420074434301424592491244544*rr) + 
  b3^3*(-64177203965034932585080096389 - 8819101808227400806497665169*rr) + 
  b4^2*b8*(5299631561617244444278180320 - 6935791786484343605635527072*rr) + 
  b4^2*b5*(27720294190408069064879431584 - 5610364201766921174574566112*rr) + 
  b4^3*(-27383852151489837382376779488 - 1379124170493431559722622816*rr) + 
  b1*b3*b8*(-338231240079697343966823324480 + 792940276056254104389700032*
     rr) + b5^2*b8*(-13530611604173418438383691264 + 
    2058521787535086576887910912*rr) + 
  b1*b5*b8*(337315208108225481178737837312 + 5064365949724318304329699584*
     rr) + b2*b4*b5*(51519846764467921574073125808 + 
    5491371984387627739612752624*rr) + 
  b4*b8^2*(-57219948144638459152612329984 + 8100593295036511143135088128*
     rr) + b2^2*b5*(-209848411906838120265281468736 + 
    8355172678386487986470007744*rr) + 
  b3*b4*b8*(-35066064155170220590806987816 + 9193752704296560476104919928*
     rr) + b8^3*(-12401097048870566838737327616 + 
    10347292317618409379900170752*rr) + 
  b2*b5^2*(-39756707327428809031045026624 + 11002041467239385010847306176*
     rr) + b4*b5*b8*(-77451825516641974518051587040 + 
    12152610227489325248067710880*rr) + 
  b1*b8^2*(561924892227224711755666403328 + 15612870240584669499489214464*
     rr) + b3*b5^2*(104410305254049397482643218000 + 
    16019775409829384371994584848*rr) + 
  b2*b5*b8*(-110688709538198913220927122624 + 22201217948348649987076857408*
     rr) + b4*b5^2*(47627908389965505445833346560 + 
    23071520226221570870797260288*rr) + 
  b3^2*b5*(-13765844722237521793279348704 + 29807996709952422229213553568*
     rr) + b3*b8^2*(-18411111538113658239727785696 + 
    34606997302323079423604639904*rr) + 
  b2^3*(159662672662064762626296118272 + 45155010607093956120806722560*rr) + 
  b2^2*b8*(101448178416286331663006840832 + 47755269329388978490943035392*
     rr) + b2*b4^2*(-84589636077734053163860542384 + 
    56243986678034787056680987920*rr) + 
  b5*b8^2*(84668546783180132304011872896 + 64757501159911767571938291840*
     rr) + b2*b3*b4*(299618194510151115454558241028 + 
    72420479483857997046039704436*rr) + 
  b2*b3^2*(235486342230587269755250493484 + 72673358695816127823616876284*
     rr), 944685768250972416306396143616*e1^2*e2 + 
  b2*b3*b4*(-195380172371125640895418429168 - 108754188464657368043893037360*
     rr) + b1*b5*b8*(-173115036304497535888992059904 - 
    82607739314051471481400621568*rr) + 
  b3*b5^2*(-236708652115792714626619520768 - 81565935809645492100660411136*
     rr) + b1*b8^2*(-371426146575152763543022945280 - 
    74443507405376937473687192576*rr) + 
  b2*b4*b5*(21017485004162120775335180160 - 62420090695908088604186322560*
     rr) + b5*b8^2*(-31509620252793356011359900928 - 
    60874633973286327609965789440*rr) + 
  b3^2*b5*(50175146731113448222488591008 - 56869443607531984136410115040*
     rr) + b2*b3^2*(-219655474754035280498715491776 - 
    50669535746863457508335337152*rr) + 
  b2^3*(-130447726252034235115224742400 - 43655697968803963442503455232*rr) + 
  b2*b4^2*(104509882150944944677348062592 - 36308237038808729633845399680*
     rr) + b1*b4*b8*(-222151823238371873473255994624 - 
    32274651414545199311747436800*rr) + 
  b2^2*b8*(-118404376963717613298404691712 - 30112384537950998626128147200*
     rr) + b3*b8^2*(71815851113748877566101413568 - 
    22824283229010009345127167040*rr) + 
  b4*b5^2*(-100094426903560847431354372608 - 21853488493318903901416491520*
     rr) + b2*b5*b8*(14864018643377555566202500352 - 
    17181187523530146148588302080*rr) + 
  b2^2*b5*(145663578348422142325454290944 - 15560061939505936415132004352*
     rr) + b2*b3*b8*(90362946775343734443889978432 - 
    14639440160125667771894725824*rr) + 
  b8^3*(21343577298076767931614434304 - 12388163453236583255719816192*rr) + 
  b3*b4*b8*(18015006180309030712340929520 - 11378987508515564415371902416*
     rr) + b2*b5^2*(240661846737508119633366612480 - 
    1182091168885164829938863616*rr) + 
  b5^2*b8*(42292826112458493589894406656 - 623808359504765131413063168*rr) + 
  b4^2*b5*(-5772884706319071771410126720 - 19950503497289879423777152*rr) + 
  b4*b5*b8*(42496311473991595846174954944 + 349094109797953458389649088*rr) + 
  b4^3*(47773245458554465436890031232 + 881476246132071506680709760*rr) + 
  b4*b8^2*(36406254598313386904441352448 + 5310030926256938544977534208*rr) + 
  b3^3*(71501890095593264309715761496 + 6708367694074094172545131256*rr) + 
  b5^3*(-237004275674600480721160435712 + 8490790045546272277035083776*rr) + 
  b4^2*b8*(-35621651471272329258860674624 + 10685619266212503594486739648*
     rr) + b2*b4*b8*(-8094316456051185817412376512 + 
    23452792532420843343267327808*rr) + 
  b3^2*b8*(-55908613329938506021054745680 + 24393813358500443393311204080*
     rr) + b3*b4^2*(-43357526661184689524032464912 + 
    35291173609094833863634910768*rr) + 
  b2^2*b4*(142601132883510199092355144704 + 43697521204582217151951498240*
     rr) + b2*b8^2*(-1145816899769892205321566464 + 
    48384055726420224390434683648*rr) + 
  b3^2*b4*(34030239763919910882173284244 + 49118941672190878872746529220*
     rr) + b3*b5*b8*(110751529824382150140943643200 + 
    58356482224508564133769482560*rr) + 
  b1*b3*b8*(302156368918782512970786120576 + 59116762120536711929345082752*
     rr) + b3*b4*b5*(31968148295444925369876375312 + 
    67467676366963158448187827408*rr) + 
  b1*b4^2*(-161919163363165902280760927488 + 75716886079122524352874635008*
     rr) + b2*b3*b5*(-68715341570111626521358955840 + 
    77259144794253390712768075712*rr) + 
  b1*b5^2*(84731926353932126082867823616 + 83221311870060988166381515776*
     rr) + b2^2*b3*(264090012604767672705629108736 + 
    100446785646562562296578466304*rr) + 
  b1*b4*b5*(-292641176132105339873795211520 + 181558048188290915049001648896*
     rr), 944685768250972416306396143616*e1^2*e3 + 
  b1*b8^2*(-317578942543382492615820552704 - 134557765916340210314242212352*
     rr) + b2*b3*b4*(-72872112749076204704466866260 - 
    115988234609635988931079260036*rr) + 
  b1*b5*b8*(-175694486392324487430606534400 - 83204413232334592318832933632*
     rr) + b2*b3^2*(-64862484569932509006644540828 - 
    76213883554763117111684943020*rr) + 
  b3*b5^2*(-58253804514051485430827162896 - 65135824852331898910897414864*
     rr) + b2^3*(-25572977836070274503959093504 - 
    55060389290136794153786432768*rr) + 
  b2^2*b8*(9902666812396765788779568128 - 53819163526161545856107541504*rr) + 
  b5*b8^2*(47420000374328956451042761600 - 47066934439571492927529038464*
     rr) + b1*b4*b8*(-230954365718185669970621111936 - 
    46229870205667519900173706368*rr) + 
  b4*b5^2*(10973584683757601201555960960 - 32842610377702601756162436480*
     rr) + b3^2*b5*(77345122531941825836702435456 - 
    27033824467293205747240900992*rr) + 
  b2*b4*b5*(-6724865901233897896647626864 - 19975209565021610243060626608*
     rr) + b5^3*(-118744314029420227381239333376 - 
    18879310444225093574911556096*rr) + 
  b2*b4^2*(135812891875699223140813334512 - 16995236929358779976369418704*
     rr) + b3*b8^2*(57772960103511747809049104224 - 
    11564724874046363796560433696*rr) + 
  b8^3*(27873710268151842316321035776 - 910606567198303537499572736*rr) + 
  b4^2*b8*(-21341941089468016957832900448 - 582507211639888251200505312*rr) + 
  b3*b4*b8*(21992280896887795604945900744 + 1169872214983428061512308392*
     rr) + b4^2*b5*(-7664064891735829749832665376 + 
    3407222009163881850387859296*rr) + 
  b5^2*b8*(8117151212945706983071982080 + 5297676043573506158354872832*rr) + 
  b2*b5*b8*(73199050674625875578516021952 + 8338588196335601306723246016*
     rr) + b2*b4*b8*(-20688636164741516521783841664 + 
    8441669499827100917873089152*rr) + 
  b3^2*b8*(-43103710097216940787017358376 + 8463815872947635270045571960*
     rr) + b4*b5*b8*(38339183519027608684236983136 + 
    8734491518157051017499396576*rr) + 
  b4*b8^2*(32391061875760775808530877184 + 9385134494315835329623779072*rr) + 
  b4^3*(19523069865751673697432694752 + 10174164523718864392749534304*rr) + 
  b2*b3*b8*(-7769271240932893098728215328 + 11805833413627761539772024160*
     rr) + b3^3*(37828478249740305188959603265 + 
    16034914154594238236811359965*rr) + 
  b2*b5^2*(104260218950729801659588495936 + 17691038680891259729653549376*
     rr) + b2*b3*b5*(-130103941412628148680151321024 + 
    19721281264141101374209844544*rr) + 
  b3*b4^2*(-92818650561908721373636181336 + 25585931818176975178495924488*
     rr) + b2^2*b5*(117184730147588705552634304320 + 
    27195772587252229104970584640*rr) + 
  b1*b4^2*(-156532844714645852505073810880 + 40163132485760971845038043456*
     rr) + b2*b8^2*(-7264682678258765141207310016 + 
    41534019046454906182393277504*rr) + 
  b3^2*b4*(-2810788681205788224353905752 + 45816176438811926363580954120*
     rr) + b3*b4*b5*(-3638544501560304039901826832 + 
    47489211819184263196872946480*rr) + 
  b3*b5*b8*(-16383167585573297030123394464 + 49677805953386196579217857760*
     rr) + b2^2*b4*(78137917003647448495355926384 + 
    49816504555619495851167956912*rr) + 
  b1*b3*b8*(162317807295618803533929379008 + 81776199080463999104331069888*
     rr) + b1*b4*b5*(-269442659194333047870111230720 + 
    87201966421755821970151817472*rr) + 
  b1*b5^2*(58829673196984810073351788544 + 114066728027434223110380140544*
     rr) + b2^2*b3*(27994292343220242791518702432 + 
    121258315566992687765769509344*rr), 
 944685768250972416306396143616*e1*e2^2 + 
  b1*b4*b5*(116958259876858794770199498752 - 253711903865222655544420675584*
     rr) + b2*b3*b5*(97340907492731281715218720768 - 
    197739070145230627089883854848*rr) + 
  b1*b4^2*(84414606627174424986645127168 - 154751218448349681006593245184*
     rr) + b2*b5^2*(-312751185947380907531066257408 - 
    88066395128659158492581867520*rr) + 
  b1*b8^2*(539694562887756493230656778240 - 73721472917921074295076958208*
     rr) + b3*b5*b8*(-224069243085663785637929565184 - 
    73707414068775583431493438464*rr) + 
  b3*b4*b5*(-131159899570363399294263941376 - 71631289594365399952535459072*
     rr) + b2*b4*b8*(43685080987653963612516815872 - 
    55969490391711911287498849280*rr) + 
  b3*b4^2*(-3555250988363331011059753728 - 54859134492395853365780559616*
     rr) + b2*b8^2*(-87218602556408874021266489344 - 
    43633062432772066921459605504*rr) + 
  b3^2*b4*(-57050313733164457828312560384 - 43198172564378786113353729792*
     rr) + b3^2*b8*(22075181513838241935930923776 - 
    32871573994272405654036574464*rr) + 
  b4^2*b5*(35244925466955654028522123264 - 29424543879026661066137743360*
     rr) + b2^2*b8*(259574396913895021552479993856 - 
    23372636371418362579664814080*rr) + 
  b2^2*b4*(-188098676069500960286966782976 - 22764149348432312668806261760*
     rr) + b2*b3^2*(489264650462128662353865110016 - 
    14444185412247523787082978816*rr) + 
  b2^2*b3*(-650874232388711722871659834368 - 5710533451389746135452376064*
     rr) + b5^2*b8*(-155990169603797049241482280960 - 
    5273116167498728743708917760*rr) + 
  b4^2*b8*(87727705583779618789585685504 - 4644145740970509373215196160*rr) + 
  b4*b8^2*(10803864810299369617456320512 - 1894096464771933546631352320*rr) + 
  b4^3*(-71001942826366780308629642240 - 1658185231526035826802060288*rr) + 
  b2^3*(274955550351118749467200061440 - 360744763835935874795667456*rr) + 
  b3^3*(-119907636955666919450863670080 + 6542951142761972453961888192*rr) + 
  b1*b4*b8*(102017970286019242023220764672 + 7394343102977996928131596288*
     rr) + b3*b8^2*(16486320894547440000610925568 + 
    8048806197400496336986573824*rr) + 
  b4*b5*b8*(78184026346462410555317599232 + 23492144931704396258166811648*
     rr) + b1*b5^2*(-187721733212233654814737989632 + 
    25192527321081387137754267648*rr) + 
  b5^3*(291715280900888901489323864064 + 28893969886612565544344498176*rr) + 
  b8^3*(-61304809996256051063677468672 + 34513730595715099535121727488*rr) + 
  b4*b5^2*(190216345396592972303410457600 + 35900342172507204409827277824*
     rr) + b2*b5*b8*(144203553642248747021034254336 + 
    40543948696962957421879726080*rr) + 
  b1*b3*b8*(-413976760554354441896227772416 + 49438608897817312691342624768*
     rr) + b5*b8^2*(30992482501655648829617147904 + 
    54028025382012411765734707200*rr) + 
  b3*b4*b8*(-44306148100238501334771993856 + 55110889013890284779454875392*
     rr) + b2*b3*b8*(-135501233073481452225172447232 + 
    58357146256396609618187804672*rr) + 
  b1*b5*b8*(332919458006987926630466756608 + 70611576183217866444905160704*
     rr) + b2*b3*b4*(292875241765831080547523453184 + 
    75250482626818793557591571712*rr) + 
  b2*b4*b5*(-49048025781818270795613419520 + 77798436925404127036792424448*
     rr) + b3^2*b5*(-80583686599178918745048114432 + 
    78091851173147750462795910912*rr) + 
  b2*b4^2*(-84929398833952163663593365504 + 91119441053568367413563678720*
     rr) + b2^2*b5*(-141746754820208195930083667968 + 
    132749231072712832056413204480*rr) + 
  b3*b5^2*(233624551344189796175622659072 + 136226625602956205175921896448*
     rr), 944685768250972416306396143616*e1*e2*e3 + 
  b2*b3*b5*(239887462226899420237385184768 - 117124955946484014600364859904*
     rr) + b2*b5^2*(-163682469106914463169056162304 - 
    100296875607388806014577093120*rr) + 
  b2^2*b3*(-236506583310233904294959795456 - 80150031942786037986325801216*
     rr) + b3*b4*b5*(33512477481905612036855083712 - 
    66122060895231747989509292096*rr) + 
  b1*b4*b5*(383352972753368079041487925248 - 63174399219430731861110710272*
     rr) + b3*b5*b8*(-13857050445169407155710537472 - 
    63166999705364473635002512128*rr) + 
  b1*b3*b8*(-147702531017444545238037627392 - 61943199563831768618236008960*
     rr) + b2^2*b4*(-66586708387268473587149083264 - 
    60583425863157650823240659072*rr) + 
  b3^2*b4*(40380587373316275127622993392 - 36819678615801848073801583568*
     rr) + b2*b8^2*(33642253098508633290931064832 - 
    35490774226962037856014628864*rr) + 
  b1*b5^2*(-18331439907652502153602207744 - 31464345689719150242325147648*
     rr) + b1*b4^2*(197656113459754500710977534976 - 
    26642727341736248206562585600*rr) + 
  b2*b4*b8*(24918840130026858247808690688 - 25796684714234850678705896960*
     rr) + b5^2*b8*(-49782472638014630750550393856 - 
    21989851988755376682362545152*rr) + 
  b3*b4^2*(76120414519126171517158590720 - 21489357056315952012963130112*
     rr) + b4^2*b5*(26760226382486465483811445760 - 
    19181160942091670192564706304*rr) + 
  b3^3*(-71438058283575342060013496072 - 14636713601792179356909635560*rr) + 
  b4^3*(-26470440370002645130575516160 - 11801705730387805528030448128*rr) + 
  b3^2*b8*(73059545077447177087179020288 - 7767607586240861284613036032*rr) + 
  b4*b8^2*(-1890911806771059302992441344 - 7106207738259929561024393216*rr) + 
  b8^3*(-41911507757164849656456927232 + 3254115995873239804238247936*rr) + 
  b2*b3*b8*(-156835267755641254989213191936 + 4758206262488114049778281728*
     rr) + b4^2*b8*(43641492590963523600069033728 + 
    5367814089700043441691874048*rr) + 
  b3*b8^2*(-29395136195400532592527632896 + 7396058824497578287937109504*
     rr) + b4*b5*b8*(-10688759888290503605185915392 + 
    14199732876887060395355178496*rr) + 
  b3*b4*b8*(-30679004913162925332449853312 + 17594193319726895704263964288*
     rr) + b2*b4^2*(-115988799249812119741300923264 + 
    21708598181274468971269622400*rr) + 
  b2^2*b8*(108790609782357264916449716736 + 26511962620420625957873889792*
     rr) + b4*b5^2*(24402329727683564195316241408 + 
    31985673890647648813112419328*rr) + 
  b5*b8^2*(-18509131767479711513925697536 + 34854327755218523821038141440*
     rr) + b2^3*(93666103333597638345842937856 + 
    36519888180155792443030007808*rr) + 
  b2*b5*b8*(15956666471367104951508031488 + 41138858639753331998867644416*
     rr) + b3^2*b5*(-163625768913700229504197802560 + 
    42908047987550373447284233920*rr) + 
  b2^2*b5*(-157197399060059826357248615424 + 45838311981430559622840108032*
     rr) + b2*b4*b5*(-85204910523046191407347680128 + 
    50897339212989620585240179328*rr) + 
  b2*b3^2*(234962109680917740360029715232 + 52696048362744833407923380896*
     rr) + b1*b4*b8*(8485614436371996146927721472 + 
    55029195271060364270011896832*rr) + 
  b5^3*(181626236963238622811078258688 + 57492832400908680401357271040*rr) + 
  b1*b5*b8*(-30154906370719889135174346752 + 88682286593624900248376367104*
     rr) + b1*b8^2*(232011841346628649878587122688 + 
    93609522829689117086315719680*rr) + 
  b2*b3*b4*(20854990556969225560188469856 + 105177042487961739151388163296*
     rr) + b3*b5^2*(8831181472227038860425976192 + 
    141305729139396009204117758848*rr), 
 944685768250972416306396143616*e1*e3^2 + 
  b1*b3*b8*(47751047653715592742961443584 - 89845680212731237686313462016*
     rr) + b2^2*b3*(85007290990259352711341873024 - 
    86682481100661619844734051968*rr) + 
  b1*b5^2*(77400616870508958920686994432 - 54938086531287368825347238912*
     rr) + b2^2*b4*(47581882252440208198012705792 - 
    49825598394913501133067754496*rr) + 
  b2*b5^2*(59307614070573176259147298816 - 49776293508981181534181193728*
     rr) + b2^2*b5*(-116839352273618764250843164160 - 
    40467639372106163615323614720*rr) + 
  b2*b3*b8*(-5666399996756266053261011008 - 36428204036515297941576009536*
     rr) + b3^3*(-5641820533677559109267912656 - 
    22111850618156048875247917712*rr) + 
  b3^2*b5*(-132989962035000900354132925408 - 21445680392016196139583633504*
     rr) + b2*b4^2*(-102260140169006738876657819392 - 
    19901904826688890614698691328*rr) + 
  b2*b8^2*(66072548386606678452269382656 - 19357157719121222001295684608*
     rr) + b3*b4*b5*(100911025068714560507073730800 - 
    18023133465905251856335611088*rr) + 
  b3^2*b4*(69926330741926574614519984828 - 17004920724500453622475540148*
     rr) + b2*b5*b8*(-56366436991335404266399856384 - 
    14962998735358986303697752832*rr) + 
  b3*b5*b8*(94381199422315847628917660736 - 14461373731601546315732520128*
     rr) + b4^3*(3183039113696013892143049856 - 12659878692041866891175024000*
     rr) + b4*b8^2*(7182113821941964287208372224 - 
    10143766042955138963385188352*rr) + 
  b4*b5*b8*(-5075494576802691933282263488 - 9721837542164068843833682624*
     rr) + b8^3*(-17980416357527988777842250752 - 
    9142735656351230603077108736*rr) + 
  b5^2*b8*(28614443803779438601462212096 - 7898655056357053013020525056*rr) + 
  b3*b8^2*(-34574296292526455455715630528 - 2060086112357027476595064512*
     rr) + b2*b4*b8*(16552518938221490088825843904 - 
    1258267915784353503879428672*rr) + 
  b3*b4*b8*(-12987509001070195928415275056 - 514814122529928598636733808*
     rr) + b2*b4*b5*(-97273633870841924763639839488 + 
    981898007917698716258396416*rr) + 
  b4^2*b5*(27968666509213631446171394944 + 1205686581637548234990554496*rr) + 
  b3*b4^2*(83433245818370566649664444752 + 8372772616783355047171835408*rr) + 
  b4^2*b8*(14837585737878366124835659584 + 12053072907862114052219505216*
     rr) + b3^2*b8*(32666754174960236661685030256 + 
    14420636854464400890497326512*rr) + 
  b5*b8^2*(-75839252902829325592909952768 + 16195879792964490490586977536*
     rr) + b1*b4*b8*(-21589763909098111587890165248 + 
    22533249172597734714809223680*rr) + 
  b4*b5^2*(-48623919090737702704752006912 + 25888057749128665846925632768*
     rr) + b2*b3*b5*(242174525453125291877576992896 + 
    28379848032128658149712598656*rr) + 
  b2^3*(-40149793761024591245006938624 + 37364378547744039634888738304*rr) + 
  b1*b4^2*(132205236418559167482016039936 + 43750629744095645941287603200*
     rr) + b1*b5*b8*(-145727856623378428890081719296 + 
    46770472182385819773033651200*rr) + 
  b2^2*b8*(-62739220885322222828097559552 + 47974208940923512131958666240*
     rr) + b3*b5^2*(-196730767388970921722159664512 + 
    56380627427047672353487648896*rr) + 
  b5^3*(12815425398463039331292414976 + 58452888307944328144358700032*rr) + 
  b2*b3*b4*(-138242059012811211393102766704 + 69725896294330889497732528464*
     rr) + b2*b3^2*(-16310965264774777632734788320 + 
    72386129626829397995556013216*rr) + 
  b1*b4*b5*(238739885043898275919076715520 + 77378882240257764322993441792*
     rr) + b1*b8^2*(-28033195718102325024150417408 + 
    146654698886441571505665677312*rr), 944685768250972416306396143616*e2^3 + 
  b2^2*b3*(580585252983321509680609026048 - 318025160518406617173801787392*
     rr) + b3*b5^2*(-973699591640472660471980064768 - 
    242699664155904799565180141568*rr) + 
  b2^2*b5*(-405934671413665776492816900096 - 229971883306106315336523866112*
     rr) + b2*b4*b5*(-105256561419118472017547698176 - 
    207347341218772362255794135040*rr) + 
  b2*b3*b8*(42588681928332281787289509888 - 191984621591922651261917208576*
     rr) + b3^2*b5*(68272212633467941868932571136 - 
    176186866344367936091172200448*rr) + 
  b1*b5^2*(-351483340072215138538714005504 - 124534267856204688972909281280*
     rr) + b1*b3*b8*(155799368177599395340217892864 - 
    124113032455320736423606173696*rr) + 
  b1*b4*b8*(-55365763695023914035698393088 - 121491367696822411309388046336*
     rr) + b2*b4^2*(-196450028096348700950250799104 - 
    107583210560959795134013587456*rr) + 
  b5^2*b8*(577244248706928473756220506112 - 66026059109512017276337569792*
     rr) + b3^3*(113637403956749570557075347456 - 
    53308979708695472258282293248*rr) + 
  b1*b5*b8*(-433023346599975599099839807488 - 50646207130882800272848551936*
     rr) + b2*b3*b4*(-299773425104579006515911180288 - 
    49310407934484608604267724800*rr) + 
  b5*b8^2*(-75052113662554647932098953216 - 40270597551674910948345593856*
     rr) + b8^3*(-36628178685636447008326778880 - 
    37639998126915188083859423232*rr) + 
  b4*b5^2*(-499289135305116897023946227712 - 29476239802527651556872388608*
     rr) + b4*b8^2*(200853369895996911783808376832 - 
    28304698547031247792615071744*rr) + 
  b3*b8^2*(93922522401250070609677123584 - 17347588014246060263298564096*
     rr) + b4^3*(169522265539021624748224806912 - 
    14852755969045355211083317248*rr) + 
  b3*b4*b8*(-338829213021825515836580364288 - 2860434468516500594469961728*
     rr) + b2^2*b4*(251951966734626320508086845440 + 
    4878222317591055531933302784*rr) + 
  b3*b4^2*(222424969169697394397347491840 + 17723074289196336602329411584*
     rr) + b5^3*(-781661257900770816605028679680 + 
    17759195265907556140208947200*rr) + 
  b2*b5*b8*(-450846092130922419036550717440 + 25629209544389901704134680576*
     rr) + b2*b8^2*(80464986492092887346490458112 + 
    27371287337758666957742653440*rr) + 
  b3^2*b4*(31900600380698440267573659648 + 33342698834055049452974696448*
     rr) + b4^2*b5*(-2105498430071060685147217920 + 
    43907133951650211477835653120*rr) + 
  b4*b5*b8*(-13165259165484198204483330048 + 47419173677521632206736384000*
     rr) + b3*b5*b8*(556125985166662924785009229824 + 
    53165641095879822584164909056*rr) + 
  b2*b5^2*(1106812878778909342833405935616 + 55485279663410242483350257664*
     rr) + b4^2*b8*(-388467295885878788502268649472 + 
    63864346609707389706640662528*rr) + 
  b3^2*b8*(8805007358438268477446295552 + 73580148028914707032049897472*rr) + 
  b2*b4*b8*(157018924521954868183746453504 + 85108701609677209665080057856*
     rr) + b3*b4*b5*(232958318277014067625775333376 + 
    105649124250959124958975623168*rr) + 
  b2^3*(-228052269583372981554997002240 + 122655329733357850764398592000*
     rr) + b2^2*b8*(-165621171533304690128844570624 + 
    178656784361854895711989284864*rr) + 
  b1*b4^2*(247875797790496874334545534976 + 193415346053356723378120630272*
     rr) + b1*b8^2*(-87575722751473425233905803264 + 
    196859814017313184756622155776*rr) + 
  b2*b3^2*(-450184640073703918623616696320 + 257247513642692272385971912704*
     rr) + b1*b4*b5*(146587487454155324408752521216 + 
    316869033757809211293530505216*rr) + 
  b2*b3*b5*(526547707150757361404649947136 + 370879249286609759637411938304*
     rr), 944685768250972416306396143616*e2^2*e3 + 
  b3*b5^2*(-244706481247130673591734767616 - 135896567902854349872542568448*
     rr) + b2*b3*b4*(-194982822805534580488767929344 - 
    124902172399190257621787790336*rr) + 
  b2*b4*b5*(-72660490235411855960633540608 - 88686888394243860946724724736*
     rr) + b1*b4*b8*(-125038766320085028067757076480 - 
    86677322349493765110050295808*rr) + 
  b2^2*b5*(39706849631644974664344711168 - 82241672508294594397465112576*
     rr) + b1*b5*b8*(-271766956222396454141436936192 - 
    80402769498539943485530521600*rr) + 
  b3^2*b5*(88106404132006133626225772544 - 76773649630244825380670756864*
     rr) + b4*b5^2*(-54050775905722713079326572544 - 
    54558825674033089504055558144*rr) + 
  b2*b4^2*(137284119204482425947943714816 - 53526468461704149886984175616*
     rr) + b2*b3*b8*(110022670781990196512078139392 - 
    40377497921033566802226507776*rr) + 
  b5*b8^2*(-11475479346379613515063271424 - 35845269756311497235739762688*
     rr) + b1*b8^2*(-457365166295803285715551612928 - 
    34097891737765061624416063488*rr) + 
  b2*b5*b8*(-87479395942246900399129849856 - 29798921245661112464050802688*
     rr) + b3*b4*b8*(-16089350147904153674494130176 - 
    28897757328310644172963510272*rr) + 
  b4*b5*b8*(13491036229573685193667694592 - 17051117753529383269141794816*
     rr) + b5^3*(-264071381193150916913315020800 - 
    15128701396711323309704642560*rr) + 
  b4^2*b8*(-111633335180024569417503449088 - 9693854556869584338062155776*
     rr) + b2^3*(-141961725496348356209727922176 - 
    9670478666053061292954165248*rr) + 
  b8^3*(24974899769913363531583135744 - 9652341778898541743312904192*rr) + 
  b3*b8^2*(38120138671885873522072272896 - 6997218187191833407364792320*rr) + 
  b3^3*(91332951268236211426811543296 - 6309827753356007694470061312*rr) + 
  b2^2*b8*(-120712381602925940100217462784 + 5156213246186566154819690496*
     rr) + b2^2*b3*(342919833494638033680446009344 + 
    5459100981797744634389499904*rr) + 
  b4^3*(52979881655162099757251829760 + 12159651447534589924893728768*rr) + 
  b4*b8^2*(91747451548063836938917912576 + 13479935012523803069463617536*
     rr) + b1*b3*b8*(238299843107169955307216986112 + 
    18947680314333099902502756352*rr) + 
  b2*b3^2*(-308238308150477286074520394752 + 19510074664983701113526604800*
     rr) + b4^2*b5*(-40609580379751355811537563648 + 
    19762643369098132579407441920*rr) + 
  b5^2*b8*(108326351169923906480485670912 + 21714981916805982582746832896*
     rr) + b3^2*b8*(-52841945955530573999132989440 + 
    23968204422877652541359032320*rr) + 
  b2*b8^2*(36377684596187146511183130624 + 27325874234350137897189216256*
     rr) + b2*b5^2*(299569698189888488773951447040 + 
    41437607326632367146867073024*rr) + 
  b3*b4^2*(-49089644849527767515310450688 + 41670328320858744653448198144*
     rr) + b1*b5^2*(156807535015140431196212838400 + 
    42585802788397920586683957248*rr) + 
  b2^2*b4*(195395305597907533424377745408 + 49200348738362464943886520320*
     rr) + b3^2*b4*(13830607202059742160247763456 + 
    54121800357298641564497029632*rr) + 
  b2*b4*b8*(-46745654111724166542036402176 + 54342112066543720139819630592*
     rr) + b3*b5*b8*(99129843948380510565893447680 + 
    58680837109365029165621616640*rr) + 
  b1*b4^2*(-188546298044374996125082898432 + 85664970401546227595080110080*
     rr) + b3*b4*b5*(115496352597636445848602241024 + 
    101048262473746626655315052544*rr) + 
  b1*b4*b5*(-204387207348467469221306966016 + 159056014900739368738911264768*
     rr) + b2*b3*b5*(16975789553908627278230560768 + 
    167715913841442698685673889792*rr), 
 944685768250972416306396143616*e2*e3^2 + 
  b1*b8^2*(-102136518800490430875181602816 - 59281995797906953995561011200*
     rr) + b2*b3*b4*(-35761956692422404058073098752 - 
    41870738445076554433445233152*rr) + 
  b1*b4*b8*(-154162471419477186992259999744 - 24993034078629033309845411840*
     rr) + b4*b5^2*(78791012859699888364126576640 - 
    22191966562274730427297226752*rr) + 
  b2*b3*b8*(-40682775390531156265115772928 - 16253783634676586887835252736*
     rr) + b2^3*(-1440231505573328106389409792 - 
    14940472914490301291520962560*rr) + 
  b2*b3^2*(-17683147802660799934467376384 - 12577780276755085646386319616*
     rr) + b4*b5*b8*(19334231821690065941852635136 - 
    12054858616387075535166050304*rr) + 
  b4^2*b8*(-319669258592195208154257408 - 11743727583434797293761046528*rr) + 
  b3^2*b5*(-8951252998014546984142508032 - 10430528270298353760166727680*
     rr) + b2*b5*b8*(-48951418853487998669166499840 - 
    9877977720039488314103572480*rr) + 
  b5*b8^2*(20356924260766393878549078016 - 9316796867851437643977654272*rr) + 
  b3*b5^2*(-14933204107251573932818434048 - 8072180531804998154039191552*
     rr) + b5^3*(-172537927025339108762009600 - 6664436895877729267695403008*
     rr) + b3*b4*b8*(24827527980571483367843381760 - 
    4544311349282515660853577216*rr) + 
  b1*b5*b8*(-138586057286716966685898366976 - 4385382004178707566761598976*
     rr) + b2^2*b8*(51300966216828681806609809408 - 
    3365849066320152612051009536*rr) + 
  b2*b5^2*(40867469295454374532861210624 - 1526859230523086040537559040*rr) + 
  b3*b8^2*(17827875881227194236968227840 - 1232165226726633936507845632*rr) + 
  b2^2*b5*(5191486104354205994415486976 - 868338820660205157092710400*rr) + 
  b4^2*b5*(-20073025190395248541296762880 - 10433114211608492519600128*rr) + 
  b3^3*(11660901501005393431988120704 + 1219314949385394496745933440*rr) + 
  b8^3*(4001332116231458657667121152 + 1356262218350527125945384960*rr) + 
  b2*b4^2*(68294090243023186799824508928 + 1457268119718492621948983296*rr) + 
  b5^2*b8*(13471141179654135140396527616 + 3891729645029338236118110208*rr) + 
  b1*b4^2*(-13227096944215090547025852416 + 4152839508678377494635362304*
     rr) + b2*b4*b5*(-51047078724867392810231070720 + 
    6730354241444335688843726848*rr) + 
  b3*b4^2*(-37845011308262062941484396032 + 7500155287833148848623528448*
     rr) + b4^3*(-5779772800136306527113349120 + 9608787071757973500489250816*
     rr) + b3^2*b8*(-5148303698646954568131610880 + 
    9793077160726833402188937984*rr) + 
  b2*b8^2*(1485838685062200729091629056 + 9810785764162056881946796032*rr) + 
  b4*b8^2*(21570539460116075864168323072 + 10021515194647217190356101120*
     rr) + b2^2*b4*(48057220668544705782810204160 + 
    11994196371440261318938646528*rr) + 
  b2*b4*b8*(-37454825667339144238720774144 + 12489641844835802082068111360*
     rr) + b1*b4*b5*(33835510025353494953648226304 + 
    14035018152469455090679504896*rr) + 
  b3^2*b4*(-2872896430120305616521762688 + 15158998688854489044450653824*
     rr) + b3*b5*b8*(27910641477373416538052211712 + 
    21976317689533349033364218880*rr) + 
  b2*b3*b5*(24619989976541417136249833472 + 23261333580458210269743253504*
     rr) + b3*b4*b5*(11265555628298660428513131008 + 
    26302539595985910825972224512*rr) + 
  b2^2*b3*(-7882103315894660522472233984 + 26546403591587961520213582848*
     rr) + b1*b3*b8*(9420793696323771026631804928 + 
    28074125557108772449740081152*rr) + 
  b1*b5^2*(79060857724155535438301650944 + 49637902322001460851777806336*rr), 
 944685768250972416306396143616*e3^3 + 
  b2*b3*b5*(70639789273922416519622316288 - 51289297952528031431287567104*
     rr) + b2*b5^2*(-58346352496632898054102265856 - 
    40431436227657291210246721536*rr) + 
  b1*b4^2*(96153774762639887916861966336 - 27409642788703695380848330752*
     rr) + b3*b4*b5*(6391113941942388786209169024 - 
    22541247389744640256424471424*rr) + 
  b4^2*b5*(7277875086312831319308998400 - 22304342069523662347198788864*rr) + 
  b1*b4*b5*(244536981865893110526816617472 - 21524926580376472240187329536*
     rr) + b2^2*b4*(6100042916770986997430550528 - 
    16583827426117034291120332800*rr) + 
  b4*b5^2*(51317993986496201787886038528 - 9672406252349787402021284352*rr) + 
  b2*b4*b8*(-1515230828518044637247996160 - 8798681372980159833687538944*
     rr) + b2^3*(16741563978868655607957921792 - 7896283659594522212574216192*
     rr) + b2*b3^2*(60917850028643340993665919360 - 
    7662778090139751913325194368*rr) + 
  b3^2*b4*(26244464524819364473400761920 - 7201948759641104283844833984*rr) + 
  b3*b4^2*(22611143534090360681082978432 - 6228995632619398782452085120*rr) + 
  b4^2*b8*(22404962644986297457239411456 - 6141707620118215512394440960*rr) + 
  b5^2*b8*(857151508605716507428697088 - 5591331881658091091569130496*rr) + 
  b2*b3*b8*(-74304483049762450035391895040 - 4057718848511118657706212864*
     rr) + b1*b8^2*(11250849716973193223740569600 - 
    3702033695155867271935531008*rr) + 
  b2^2*b8*(64761376325471462337260765184 - 3634981852961082036885430272*rr) + 
  b3^3*(-16841585897357502080023486752 - 1535472774831065340816896160*rr) + 
  b3*b5*b8*(30596863277193404277595950336 - 1489140420930022546327865088*
     rr) + b2*b8^2*(-4425420609736197388251863040 - 
    1366246483001929535849834496*rr) + 
  b3*b8^2*(2619232694350427728730648064 - 1357893262749489141253040640*rr) + 
  b4*b5*b8*(-285810176656623722861108736 - 1138595682508125872116618752*rr) + 
  b4*b8^2*(-3785453423383050782645839872 + 55996233521159351503337472*rr) + 
  b1*b3*b8*(-59253185003372258574897854976 + 196981335111773770763398656*
     rr) + b8^3*(-5709920449306441667188936704 + 2704520965792550978326155264*
     rr) + b4^3*(-10370663103837230907028114176 + 
    2755064623958207443711656192*rr) + 
  b5*b8^2*(5402655511571522697606199296 + 3750671812566954812290332672*rr) + 
  b3^2*b8*(21097199844503008055452014336 + 4990585087076533776807746304*rr) + 
  b3*b4*b8*(10794384090820995505745493120 + 5499787989335973917167757952*
     rr) + b2*b5*b8*(-40899152636495703515722122240 + 
    5706931518661137709833870336*rr) + 
  b5^3*(81524576082909714884580907008 + 12698427791589452938734532608*rr) + 
  b2^2*b3*(-65123678892100048219984567296 + 16829443607801423188967826432*
     rr) + b3^2*b5*(-71561532950942806552588223808 + 
    17396041965294771038492329920*rr) + 
  b1*b5^2*(92325151391413021047054950400 + 17914153074710990478427250688*
     rr) + b2*b4^2*(-5288469607657367198418392832 + 
    18228769515798781041797006592*rr) + 
  b2*b3*b4*(-39023931186238297486497956352 + 18836289218421845905086309888*
     rr) + b2^2*b5*(-5796464075557738491462672384 + 
    33334287931097226835155013632*rr) + 
  b1*b4*b8*(-150798189403947127335447555072 + 38474474849960192346493645824*
     rr) + b2*b4*b5*(-25432814751912078445593603840 + 
    43648604566400240588624633088*rr) + 
  b1*b5*b8*(-102845829115399647716885784576 + 45047362282595587325317134336*
     rr) + b3*b5^2*(14345512710719458519185774336 + 
    54854596719534286540140190464*rr), 944685768250972416306396143616*b1^3 + 
  b2*b3*b5*(-529296018285509585480638966656 - 231377829113494164149729928576*
     rr) + b1*b4*b5*(-638781788867283515788874749440 - 
    230319803327550437129226554880*rr) + 
  b1*b5^2*(10642066682670651856961980416 - 160398729703825400465933359104*
     rr) + b1*b4^2*(-269891088657413563805354572032 - 
    148355748422931064056466043136*rr) + 
  b4^2*b5*(-78435521537077808597639096448 - 87735257689408231567002565248*
     rr) + b2*b5^2*(-476150236780647961661652638976 - 
    73244968060172897326063493376*rr) + 
  b1*b5*b8*(565423477707209885812606043136 - 68781348899523748735905186816*
     rr) + b2*b4*b5*(604391886203882033278556756928 - 
    68130016883867257140910804800*rr) + 
  b2*b3^2*(-143121682895089422655871142480 - 62603262273840655740167976720*
     rr) + b3^2*b4*(-42536572885605805912247217960 - 
    56790105290469052472750929800*rr) + 
  b3*b4*b5*(-379733345943497938810077662688 - 53871620480943185918286131808*
     rr) + b3*b4^2*(114536819324460187619819318016 - 
    47548511938377379139568696576*rr) + 
  b2^3*(-196680199072719233213102906880 - 43580057624420383763361692160*rr) + 
  b3^2*b8*(-84054256412965588776768732480 - 33917424335886052355669061696*
     rr) + b2^2*b8*(-417402826203162068822265033216 - 
    30754182333344208341573214720*rr) + 
  b2*b4*b8*(-165097861265268382559586532992 - 29669877062610698621374929024*
     rr) + b4^3*(72221742503066724817747091328 - 
    24213344971689299544714841728*rr) + 
  b3*b5*b8*(-191347381350874445123578368000 - 15135733392223259399439937536*
     rr) + b4^2*b8*(-90680049559266854279298650112 - 
    5089181660748058734101090304*rr) + 
  b8^3*(51682848087426241271256975360 - 4788155013561795247351547904*rr) + 
  b2*b5*b8*(260901234211208952085171566336 - 4167584287851430618356221184*
     rr) + b5*b8^2*(-6178779643672659998471433216 - 
    1334185756874558107950603264*rr) + 
  b4*b5^2*(-381264572642648553082865184768 - 855847213233772037583943680*
     rr) + b3*b4*b8*(24615343111928574421187721600 + 
    2457969514904012960247513984*rr) + 
  b2^2*b4*(-120023321767898251316991421632 + 3208169884863971949965918784*
     rr) + b3*b8^2*(-42418100456944827738036904704 + 
    4099726617044872983112866048*rr) + 
  b5^3*(4024907708267902794489661440 + 6168209293611664037361358848*rr) + 
  b3^3*(294112802724831026870323068 + 12128938711322414621464161036*rr) + 
  b4*b8^2*(-26244801733443394212228235776 + 19911740568185535081850983936*
     rr) + b2*b8^2*(3034732324379416297943755008 + 
    20240600163575129298949078272*rr) + 
  b3*b5^2*(233345256466872358215365297472 + 24886236227420091000055666752*
     rr) + b5^2*b8*(-61819578042499535112606130176 + 
    36625321356130094108657633280*rr) + 
  b1*b3*b8*(173107016824626260763625738752 + 39622919873787854711074705920*
     rr) + b4*b5*b8*(82955914071838163698521408768 + 
    44095080275811482563700947200*rr) + 
  b1*b8^2*(-52223936916281476694555848704 + 45762513672930340638031712256*
     rr) + b2*b4^2*(-25606223952571921784317488576 + 
    51276056335319903891554416960*rr) + 
  b2*b3*b8*(410963326673389070448075328512 + 64009587143996264428674229248*
     rr) + b1*b4*b8*(956702114431313652580993920000 + 
    73238829857185461986598380544*rr) + 
  b3^2*b5*(132519329165668021110897037248 + 93790702389303059162372032704*
     rr) + b2*b3*b4*(214336922057507961283678687728 + 
    95532959290971790148873945136*rr) + 
  b2^2*b3*(361529149891621896946679514240 + 100762146795408457314082458240*
     rr) + b2^2*b5*(570345647964711499935784144128 + 
    108824985800351495298789629184*rr), 
 944685768250972416306396143616*b1^2*b2 + 
  b2*b3*b5*(-308611340737775700368248165248 - 349505158160514009045813052800*
     rr) + b2*b5^2*(-402462735113342447941307301888 - 
    287581515251527205247872987136*rr) + 
  b1*b5*b8*(475229195790320657373041851392 - 215231096210877497264361759744*
     rr) + b4^2*b5*(32225353963322402978378019072 - 
    150464214255436209362768653056*rr) + 
  b2^3*(-319752443435140275046970391552 - 107713424097193370980579120128*
     rr) + b2*b3^2*(-45560590154904173839649100480 - 
    105359739273012175713356253120*rr) + 
  b2*b4*b5*(624798036773298684582453952512 - 91671925540943236737782016000*
     rr) + b1*b4^2*(-332381711138445760712987275776 - 
    59440778882508303454513672704*rr) + 
  b3*b4*b5*(-342629783370063734192442230688 - 52813910504438168337139682592*
     rr) + b2^2*b8*(-333706135925669948798579787264 - 
    45303786467176019394390019584*rr) + 
  b4*b5^2*(-520824784828410234371609410560 - 40481795338782530343078730752*
     rr) + b3^2*b4*(52290604958562674558354328696 - 
    38329854361064625806608910952*rr) + 
  b2*b4*b8*(-175691321846532792493445374080 - 34546686613808416875557799552*
     rr) + b1*b4*b5*(-765015229889178444655455567360 - 
    30516327126515094474868532736*rr) + 
  b4^3*(138886097272356603727988726016 - 30240335090730651397315160832*rr) + 
  b3^2*b8*(-56920339416394578011699316960 - 21189713110912954961932292448*
     rr) + b3*b4^2*(193547850214887531818212142112 - 
    17290058916406142986421422176*rr) + 
  b5*b8^2*(-66010014114060174890240054784 - 16014589096916682862121688576*
     rr) + b8^3*(45754250626493757809163644928 - 8686290480215601739627180032*
     rr) + b1*b4*b8*(1004136635987174046793223649792 - 
    4240851558514562662895390208*rr) + 
  b3*b5*b8*(-123940914071869991742240776832 - 3880033025699683782673844352*
     rr) + b2*b5*b8*(262462288168886221935199102464 - 
    2876025403126470408330220032*rr) + 
  b3*b8^2*(-60379311709643693238322429824 - 1507130128903713415346786688*
     rr) + b1*b8^2*(-443679971990414884570262538240 - 
    122702071629818128993843200*rr) + 
  b2^2*b4*(20656164835429542533922667776 + 8228387503477026752143597824*rr) + 
  b4^2*b8*(-150880740015474216040752902016 + 8608028931987664952550395520*
     rr) + b3^3*(-11361942479431440824957532384 + 
    9856208848871516986399362720*rr) + 
  b2*b8^2*(177193196109601232177128920576 + 12905254657664993358128991744*
     rr) + b3*b4*b8*(590470346058887265558938400 + 
    26884520429160865139026262688*rr) + 
  b4*b8^2*(67963139364691459271200108032 + 29500868696248065211477648896*
     rr) + b5^2*b8*(-71943306403958166703418059776 + 
    31394571928481492043750183936*rr) + 
  b1*b5^2*(131809459547549395665687287808 + 40782971025512320743678769152*
     rr) + b2*b4^2*(-55466588310283737612201523200 + 
    52590360193194966044654696448*rr) + 
  b4*b5*b8*(157015168342452951765392957568 + 56490903869781500525330128512*
     rr) + b1*b3*b8*(475006489136632893552294212352 + 
    57573361984007189510639613696*rr) + 
  b2*b3*b4*(-8662661518216698368652387552 + 61633125446310012660701368992*
     rr) + b2*b3*b8*(253186829867345624430442217088 + 
    63363895028897843335480468608*rr) + 
  b3^2*b5*(814068076831832456725331520 + 75479808850732688040676339008*rr) + 
  b3*b5^2*(-102533426246387311683482704128 + 77481853047137542629927807744*
     rr) + b5^3*(-161298929253448970944314482688 + 
    99832555962392017400598380544*rr) + 
  b2^2*b3*(342314907068779343698064007936 + 222853315942138038349881825024*
     rr) + b2^2*b5*(758860371094534565856494638080 + 
    251016078693691447646275390464*rr), 
 944685768250972416306396143616*b1^2*b3 + 
  b2*b5^2*(338410891415623496381267521536 - 338649484729720345649119346688*
     rr) + b1*b4*b8*(-240879710844437194045582832640 - 
    217034095644565445655526247424*rr) + 
  b1*b8^2*(-68547680854872415334120629248 - 131522773013103387271246507008*
     rr) + b1*b5*b8*(-124418365098989471740524392448 - 
    120721477798450881264527978496*rr) + 
  b2*b3*b5*(874394428462333457756133256704 - 100492713640346482312839916032*
     rr) + b2*b3*b8*(-456176775953263510667708616192 - 
    90938317632652078706814488064*rr) + 
  b4^2*b5*(168736811744898846906592558080 - 70228250201124581790184676352*
     rr) + b2*b3*b4*(-231650367112945228652466807552 - 
    66553839172480250410770085632*rr) + 
  b3^2*b5*(-405482067667706036124639938304 - 63865124922557708299332545280*
     rr) + b3^3*(-88116261610321075972655176992 - 
    23866544523500900741665528992*rr) + 
  b5^2*b8*(36948235529576379081700300800 - 20824518462193645182747875328*
     rr) + b2^3*(82644883192305712523707908096 - 
    19390837680113313540744511488*rr) + 
  b4*b5^2*(-33031540016136233801962156032 - 16718917001307165135757357056*
     rr) + b2*b4*b5*(-238443715063847622445430963712 - 
    12923187033646321112228986368*rr) + 
  b4^3*(45169788538090787627050917888 - 9636835112118147945458528256*rr) + 
  b2*b8^2*(198209324224862295897923395584 - 8726765665799909703235706880*
     rr) + b5*b8^2*(9963414108024424684713861120 - 
    8427587671377213828217516032*rr) + 
  b2*b5*b8*(-172114673047427238172248486912 - 7211368703403550246489807872*
     rr) + b8^3*(-33565870714427530704842416128 - 
    6161777302745901307235573760*rr) + 
  b3*b4*b5*(149748535410605029932995864448 - 3249036573466265872529307264*
     rr) + b2^2*b4*(179731160535783626715258582528 + 
    1574155845105561354882276864*rr) + 
  b4*b5*b8*(38950490240590972488557511168 + 5379753759458638730206536192*
     rr) + b3*b8^2*(-2672590961967581905463216640 + 
    6200312070917254617435569664*rr) + 
  b2^2*b3*(-561981698414387191945674593280 + 10280995997299601748733461504*
     rr) + b3*b4^2*(77822317018127230931511206784 + 
    14844006935968588184855577984*rr) + 
  b2*b4*b8*(32692240268412290409011685888 + 19792859916208501168090802688*
     rr) + b4^2*b8*(-33055121929808001278403036672 + 
    20340443964373327238643472896*rr) + 
  b4*b8^2*(118201742432774850259624768512 + 20703312349159227592679648256*
     rr) + b3*b4*b8*(-63318779904765361148381768832 + 
    21573296773631614383167026560*rr) + 
  b3^2*b8*(78677349728111744384899447680 + 34131370972956752957144178048*
     rr) + b2*b4^2*(-50853434824216893521641809408 + 
    34714056811229642138090942976*rr) + 
  b3*b5*b8*(126842148610659212004899713536 + 35310909605910648471807650304*
     rr) + b3^2*b4*(100231297215108666603007255776 + 
    37776920141135042951266110816*rr) + 
  b2*b3^2*(491897947029149894448032737920 + 42564798957904925335755268224*
     rr) + b1*b3*b8*(143840213246288435543330227200 + 
    44812063251779982169576965120*rr) + 
  b2^2*b8*(398824465247507687229702260736 + 59959983820834488381290366976*
     rr) + b3*b5^2*(-679360029873634729817628867072 + 
    141630049567201160985629535744*rr) + 
  b1*b4^2*(-19249273769598093712233845760 + 144734621230173868096609330176*
     rr) + b2^2*b5*(-189206320382262567089162548224 + 
    166000047129771806018270106624*rr) + 
  b5^3*(-166718234785967415281826127872 + 170395305182533986042482319360*
     rr) + b1*b5^2*(-230692142107178094434339770368 + 
    279285882399030676247828090880*rr) + 
  b1*b4*b5*(11436647655462867722684878848 + 304522775441190316207464013824*
     rr), 944685768250972416306396143616*b1^2*b4 + 
  b1*b4*b8*(637091141788255736188899898368 - 489945665948383056590812634112*
     rr) + b2^2*b3*(108053056662172689678654457344 - 
    446461369194736896206887457280*rr) + 
  b2^2*b5*(-328489697185821138449381157888 - 405480459388297512888462130176*
     rr) + b2*b3*b8*(347195435642836485244955235072 - 
    333888790610241185109559163136*rr) + 
  b1*b5*b8*(-337238286596920301718491412480 - 207763900680383449731553351680*
     rr) + b1*b3*b8*(-242175584489991621378999043584 - 
    193026405948176710706947272192*rr) + 
  b1*b5^2*(-755712941057911875891667820544 - 192087987524561046118125133824*
     rr) + b2*b5*b8*(-99630143511080589722092302336 - 
    188537272237320989219751456768*rr) + 
  b3^2*b5*(129771407112050670650921311872 - 186686038099686399769741626240*
     rr) + b3*b5^2*(-350523552688576492324905625344 - 
    175790612469684564227816516352*rr) + 
  b2*b4*b5*(-369325301065551045632666505984 - 157416675054682742825204623104*
     rr) + b2^2*b4*(-147862905028170891467390700288 - 
    71341965824212070216386477824*rr) + 
  b4*b5*b8*(137432504410245056296576723200 - 58444725693211647509522111232*
     rr) + b3^3*(27455149661359866678571132752 - 
    51617037046419693689527014384*rr) + 
  b3*b4^2*(13910572793127860420253334848 - 51089338323149150173413093312*
     rr) + b8^3*(-48174446425723771510490628096 - 
    32160335650392425945815105536*rr) + 
  b3*b4*b8*(12446958539662836526839625536 - 31089241229262841701794708928*
     rr) + b3^2*b4*(-179952751389621669609314038896 - 
    30592955338149068091402459312*rr) + 
  b4^3*(-88316088881472985724983357440 - 24865553990724261218393321472*rr) + 
  b2*b8^2*(24645851706989412032460988416 - 16198755872855236134260588544*
     rr) + b2*b4^2*(-191503638609657205838303200512 + 
    762784466891132583581273856*rr) + 
  b5^3*(-102599108754493978301411315712 + 6687669082993139839804502016*rr) + 
  b4*b8^2*(-12657575403694281293583780864 + 12010150830355788262937035776*
     rr) + b5^2*b8*(223007872205238640706135599104 + 
    29209645652470535163253622784*rr) + 
  b3*b8^2*(-12159783837868124678813080320 + 33053362959303033493412114688*
     rr) + b4^2*b8*(16295263356287318854224254208 + 
    46906938095781624472276680960*rr) + 
  b5*b8^2*(-21694508787490954025507785728 + 62691613422662627519322006528*
     rr) + b3^2*b8*(-130983970071269975202702339264 + 
    64558029324945502370953449024*rr) + 
  b2*b3*b4*(412041278107709526839953724544 + 86351400493816995328239374976*
     rr) + b2*b4*b8*(-152871299154997087555858109184 + 
    93121053237880543104939456768*rr) + 
  b3*b4*b5*(10517878143213032252304667968 + 93591453634578794702356293696*
     rr) + b4^2*b5*(-93378091135775098287008467968 + 
    97091284269170189617360831488*rr) + 
  b3*b5*b8*(-53860865506978950463576592640 + 98358778455757573352385663744*
     rr) + b1*b4^2*(-78649505812731220411967182848 + 
    131279438236311256954771666944*rr) + 
  b4*b5^2*(109565987751279873293702175744 + 174901680812583374187864173568*
     rr) + b2^3*(11289515465214807270634168320 + 
    178010441860390026522254548992*rr) + 
  b1*b8^2*(833085046707755411667420610560 + 227538368465017192847455027200*
     rr) + b1*b4*b5*(-198131816353348871218532127744 + 
    263191655227391610561865841664*rr) + 
  b2*b3^2*(-105913921856945997503145966144 + 288372233148831531568849159872*
     rr) + b2*b5^2*(400051038621282954944587379712 + 
    309695404685450883492744422400*rr) + 
  b2^2*b8*(-174178059948118062629589027840 + 358191740711844373200221709312*
     rr) + b2*b3*b5*(-27442456423918533506900326656 + 
    529820830237877237414656396032*rr), 
 944685768250972416306396143616*b1^2*b5 + 
  b2^2*b8*(164281231284848613738611902464 - 148469593300317565456627120128*
     rr) + b2*b3^2*(115975241999511455576136615648 - 
    145879612977926978527114354848*rr) + 
  b1*b8^2*(-333545634896129223465109438464 - 118319396244919521124651917312*
     rr) + b2*b3*b5*(147686518206795823749697593600 - 
    114621191801470303198136783616*rr) + 
  b4*b5^2*(27562864116214290415933403904 - 92480954881699680194605254912*
     rr) + b2^3*(62223883117586142412941250560 - 
    89736728140704968277284886528*rr) + 
  b3*b5*b8*(36954973248289450206929169408 - 45822103211579061165401121792*
     rr) + b1*b4*b5*(88476229444700421904347694080 - 
    45794166481601001666744622080*rr) + 
  b2*b5^2*(44178181149878402700976777728 - 42649978916578325270745263616*
     rr) + b5^3*(-46361965646846199427875689472 - 
    35422344342153526865389298688*rr) + 
  b3*b4*b5*(73502765100343366898761551936 - 32086033262275789018781055168*
     rr) + b3^2*b8*(63598474715730426075215564736 - 
    30754115339640330832404092736*rr) + 
  b2*b8^2*(2758172995776031523476459008 - 28371643910367668601563324928*rr) + 
  b1*b4^2*(124989657275621774434911404544 - 25004059039943086153309410816*
     rr) + b5^2*b8*(-93609618375545801972030063616 - 
    24320018094254336178211070976*rr) + 
  b5*b8^2*(7485837608172041899535763456 - 21117213557128739641805641728*rr) + 
  b1*b5*b8*(-69219941712076145662409256960 - 20490018445747727492017790976*
     rr) + b4^2*b5*(133904457539191498640512453632 - 
    19238959873936420630873383936*rr) + 
  b4*b8^2*(42690729679969718082361414656 - 16584781364102389692351476736*
     rr) + b2*b3*b4*(-100790598724802286707240590176 - 
    16253421729877677791550216672*rr) + 
  b2*b4*b8*(32810435890228819493745957120 - 8708475043386151732125014784*
     rr) + b3*b8^2*(18991402612497715066181706240 - 
    7044252211725165159548302848*rr) + 
  b3*b5^2*(91796799473856593999743109760 - 4127814322497510613112188800*rr) + 
  b4*b5*b8*(14087493286002959472601932288 - 3597890283342324021084071424*
     rr) + b4^2*b8*(2062742556678114419189496576 - 
    919961295355690483099658496*rr) + 
  b2*b4^2*(-49095563729154035528350306944 - 795481825397343614583451776*rr) + 
  b2^2*b4*(-10375273066866566522110688640 + 1873559332892930062254628992*
     rr) + b3^2*b4*(43488753824171130451510829568 + 
    7057926370251594637996073472*rr) + 
  b8^3*(-1271288339119642645600167936 + 15221605690450462052535281664*rr) + 
  b3*b4*b8*(36137909570986730741665191936 + 18458790292621941653266907136*
     rr) + b4^3*(35040090392690247961553119488 + 
    22554634412544799339903419648*rr) + 
  b3^3*(-17928316373273952189661464648 + 30472226878862365411289838552*rr) + 
  b3*b4^2*(35277211649634564581935141248 + 35605058545874639540456809344*
     rr) + b3^2*b5*(-32087088404149487164161604416 + 
    41472192695810999105960389056*rr) + 
  b1*b3*b8*(134241248022002551215582709248 + 45946847341053194910050127360*
     rr) + b1*b4*b8*(-257058065555958040293850914816 + 
    46758229558896531388095430656*rr) + 
  b2*b5*b8*(40305673341805278645309808128 + 72845569419926041460497466880*
     rr) + b2*b4*b5*(40638200752502369022319039104 + 
    106565238975622018426390749312*rr) + 
  b2^2*b5*(-72134638459188100840836610560 + 118409671461524155379561965056*
     rr) + b2*b3*b8*(-212195369995240989101622941952 + 
    154673522463458263019921376000*rr) + 
  b1*b5^2*(329395540502758428130269573120 + 159786025873032775429491683328*
     rr) + b2^2*b3*(-197919973539241323113208202752 + 
    215865385185654198337831100928*rr), 
 944685768250972416306396143616*b1^2*b8 + 
  b2*b3*b5*(630539544563755618748835096960 - 257375762248146052418942590080*
     rr) + b2*b5^2*(-120557683057969139006230940160 - 
    221306123932045291671159796224*rr) + 
  b3*b4*b5*(94386936696138730365491955360 - 78691948262525679865486426080*
     rr) + b5^2*b8*(-47173165645460501485777806336 - 
    68042543628712714662490702848*rr) + 
  b3*b5*b8*(135312720834217010366916584832 - 63412987388237763425005637760*
     rr) + b1*b4*b5*(843179087085982425293725883904 - 
    60589710514947169921789315584*rr) + 
  b1*b4*b8*(-823248357431162351179513956864 - 58639199796513703112216443392*
     rr) + b1*b4^2*(462845345485041076114954457088 - 
    51351257849987202890568296448*rr) + 
  b4^2*b5*(72245446132857187145574721536 - 45743698591382968014408105984*
     rr) + b2^2*b4*(-112626414681342097415354993280 - 
    45444089590437476791190567040*rr) + 
  b2^2*b8*(331699739926028190840886221312 - 35747025285850498060873065984*
     rr) + b4*b5^2*(121779607372550118846071218176 - 
    30908737353483485981252640768*rr) + 
  b4*b5*b8*(-86836262179145719942356133248 - 30610768248666927110823470976*
     rr) + b3*b4^2*(38862703793246367995262535968 - 
    26612109916043067707610535776*rr) + 
  b2*b8^2*(3234563603427294858341830656 - 24229841893105110241627877376*rr) + 
  b1*b3*b8*(-513554901053645612191163927808 - 20962948287261535742699608320*
     rr) + b1*b8^2*(226694923717533530774478265344 - 
    15965248735129148684301241344*rr) + 
  b2*b3^2*(432787897928143727963497279776 - 9623844484332126515981111136*
     rr) + b3^2*b4*(10287067501871597719213213800 - 
    9344416594953860050958688312*rr) + 
  b3^3*(-121667569192318203185970629448 - 5671663675821139534339740456*rr) + 
  b2^3*(117688059682657161696256935936 - 3581495299124347137026844672*rr) + 
  b4^2*b8*(70276501023688072539755935872 - 3261631891626283274286907776*rr) + 
  b3^2*b8*(140543864973253861115287614624 - 1835788531018962541296040416*
     rr) + b3*b4*b8*(24291655450909596042735432480 - 
    724791264864591055323149664*rr) + 
  b4*b8^2*(30231111359399161256693706240 + 99290203970392471495097856*rr) + 
  b4^3*(-24202087652971296494530492416 + 3573091742031555488845363200*rr) + 
  b3*b8^2*(-15641425961587058518463281536 + 7075054007237289877761326208*
     rr) + b8^3*(361478206041994329442516992 + 9552822818241876811024171008*
     rr) + b5*b8^2*(82251846024094154818904019456 + 
    12770228473819530892715690496*rr) + 
  b2*b4*b8*(43030796277506512825651254912 + 17577978424148541036206427264*
     rr) + b2^2*b3*(-446430007249881225257611954176 + 
    21556449773657338643675142144*rr) + 
  b2*b3*b8*(-422206959112406057917058239872 + 23770391399833586647910649984*
     rr) + b2*b3*b4*(71096354909089102149925302144 + 
    35953410389802886047558347136*rr) + 
  b2*b4^2*(-24171199684962516228871059840 + 64464991899214227224249291904*
     rr) + b5^3*(286579146243105471124167106560 + 
    68553251999775456949809242112*rr) + 
  b1*b5^2*(96277099766478576057265477632 + 70454714457052980134245423104*
     rr) + b3^2*b5*(-385375961524486288912342613568 + 
    86464253758357665716672647872*rr) + 
  b2*b5*b8*(-187449108618161228434705385472 + 97164006620589892010439401472*
     rr) + b2*b4*b5*(-136955252541609727835438699136 + 
    141164818545198014557476786048*rr) + 
  b2^2*b5*(-303404058639282187356477636096 + 155528486531341128228354863616*
     rr) + b3*b5^2*(-12638533124340171539141782656 + 
    262555165107664538187694347648*rr) + 
  b1*b5*b8*(-363690367199033088441410534400 + 295998117220099315296512283648*
     rr), 944685768250972416306396143616*b1*b2^2 + 
  b2*b3*b5*(-1993384621138234240478711095296 - 
    1227213795466468475409675853824*rr) + 
  b2*b5^2*(-2814022177772532429377350846464 - 882370313117073441425081468928*
     rr) + b4^2*b5*(-379122094838514933017643439104 - 
    474376595408127005148803748864*rr) + 
  b1*b5*b8*(2009195476174137958632470114304 - 465142666402473950289232834560*
     rr) + b1*b5^2*(1866618017712192929870713724928 - 
    445324430503816418185991872512*rr) + 
  b2^2*b8*(-1480190388619524261231082094592 - 386390446225639654074671861760*
     rr) + b2*b3^2*(-901780895570324989324471470720 - 
    385213834636933672830362534016*rr) + 
  b1*b4*b5*(-1536708391754962223048357449728 - 322305882592512543924494389248*
     rr) + b1*b4^2*(-1556756535033787261088166733824 - 
    293432760243910929120708139008*rr) + 
  b2*b4*b5*(1436844181197802338186675813888 - 210419352839060766139686603264*
     rr) + b2^3*(-1543074572805413839029221720064 - 
    200071793901752304546474700800*rr) + 
  b3^2*b4*(670316486769062278929552854400 - 170380738717313537734690588800*
     rr) + b3*b4*b5*(-566768326929579901202111567616 - 
    150331456129037022467389520640*rr) + 
  b4^3*(332885789052001710667696189440 - 129447050693067070786023247872*rr) + 
  b2*b4*b8*(-188245225143979499979104283648 - 98727270084466293614028733440*
     rr) + b2*b8^2*(444127763220050903650496931840 - 
    97764560533850930502445307904*rr) + 
  b3^2*b8*(-187653932515893794548061184000 - 93388539060034579703747026944*
     rr) + b3*b5*b8*(-119372355778051084574565052416 - 
    70632621874323311840231362560*rr) + 
  b2^2*b4*(696850499295199137361985143296 - 60472363177201512490509706752*
     rr) + b5*b8^2*(-529253621361483055052198572032 - 
    59791964219433657850094604288*rr) + 
  b4*b8^2*(214427500431557259092795781120 - 58501216719815700455879675904*
     rr) + b4*b5^2*(-1584628996248967540613061755904 - 
    53199080832597422086917805056*rr) + 
  b3*b8^2*(-179999473260198769637174765568 - 44482470274541065417132984320*
     rr) + b3*b4^2*(634520415917684211870382041600 - 
    32043884614921252720156306944*rr) + 
  b8^3*(122775898012946838530150375424 - 10212351049344986674799321088*rr) + 
  b4*b5*b8*(469372300330771275717026592768 - 2092072017200382761841690624*
     rr) + b2*b5*b8*(936269242127989686280662552576 + 
    11885326678319076674679042048*rr) + 
  b3^3*(64332178091222559370220611488 + 19979724916006677841688055072*rr) + 
  b1*b3*b8*(1985780756402128456754279589888 + 22678600062136324968249133056*
     rr) + b4^2*b8*(-268373517591630201727907180544 + 
    37701509735409082616255311872*rr) + 
  b2*b4^2*(64033221161749935776883310080 + 51944740355030885802876753408*
     rr) + b5^2*b8*(-165381243073633122921918984192 + 
    79709222633926465719081234432*rr) + 
  b3*b4*b8*(148039341664614065609126862336 + 89025144385609174992548931072*
     rr) + b2*b3*b4*(-1389146917707217494245036781696 + 
    329839539567328326811653501312*rr) + 
  b3^2*b5*(-170321954117418848112147241728 + 374954879287560368015689134336*
     rr) + b5^3*(440423381260071379548849967104 + 
    428812169618304010669480906752*rr) + 
  b1*b8^2*(-2239008257854909630369092513792 + 460495890503717129852947623936*
     rr) + b2*b3*b8*(1139270272266153838165632345600 + 
    490270427889786687810435116544*rr) + 
  b2^2*b5*(3391741940062037121259476424704 + 529838672370827091976723998720*
     rr) + b3*b5^2*(252697678226727713722717459968 + 
    662437299223105478983318076928*rr) + 
  b2^2*b3*(2388506909210666640091949901312 + 680686145246810146378721558016*
     rr) + b1*b4*b8*(2572975246805621283742207709184 + 
    729989194769941187235355471872*rr), 
 944685768250972416306396143616*b1*b2*b3 + 
  b2*b3*b5*(-1071467607619408968901829729280 - 
    1191976818166587574744264707072*rr) + 
  b2*b5^2*(-2988040110344854223534868271104 - 1113576705887919772575683948544*
     rr) + b1*b5*b8*(1514098298511342063680686374912 - 
    515531644617897787076611964928*rr) + 
  b1*b5^2*(2041280657271889063690925776896 - 491865194795697600287165521920*
     rr) + b4^2*b5*(-489335052901724554757862690816 - 
    416433391196005497881767108608*rr) + 
  b2^2*b8*(-1274263156967690983741933867008 - 255167532113231449028093005824*
     rr) + b2*b3^2*(-733022790029843795127260127744 - 
    190058468633295849802851998208*rr) + 
  b1*b4*b5*(-737398772435007582181801795584 - 180740410812125776934959988736*
     rr) + b3*b4*b5*(53381501894713191944759965440 - 
    178089159036572089014590047488*rr) + 
  b2^2*b4*(1138863541695114296547713955840 - 163141839203499186782827751424*
     rr) + b1*b3*b8*(1748152628540062735948660168704 - 
    158377032444352904177158539264*rr) + 
  b3^2*b4*(988633353069375118615255671744 - 151224259084648528625280807744*
     rr) + b4^3*(197531472201333591161443792896 - 
    141634453064225590603857881088*rr) + 
  b1*b4^2*(-1605425419832088130900517332992 - 128066168859872583844264728576*
     rr) + b4*b8^2*(169061581744380526399972085760 - 
    127604253617243141475559796736*rr) + 
  b2*b8^2*(214205486713993011652335040512 - 115147001762069752022244931584*
     rr) + b4*b5*b8*(387392146856561974745748286464 - 
    98532037546777922194278183936*rr) + 
  b5*b8^2*(-600457024366849807714463563776 - 63148443054488120293157609472*
     rr) + b3*b8^2*(-29867176513154129818911341568 - 
    55520929283283588800390507520*rr) + 
  b2*b4*b8*(6883829378970796659014974464 - 54852696165574284665182516224*
     rr) + b2*b4*b5*(500310388106968358170829727744 - 
    46935397560310502426275620864*rr) + 
  b3^3*(42402240776047516276927859712 - 42851719011245213315110953984*rr) + 
  b2*b5*b8*(591784441069308395511919798272 - 32194454223747330854812182528*
     rr) + b2^3*(-1246384245200746636960404602880 - 
    32149437883464477693272752128*rr) + 
  b3*b5*b8*(221196659094287335949258001408 - 24687461635818963707188356096*
     rr) + b3^2*b8*(-209760096792709117920788463360 - 
    23823998332385778855847846656*rr) + 
  b8^3*(28449196528275658765265448960 - 17739840083475683863428329472*rr) + 
  b3*b4^2*(582948608351283914368227814656 - 16337669440940002428115879680*
     rr) + b2*b4^2*(160870745016959088799495213056 - 
    4222992453584335026999029760*rr) + 
  b4*b5^2*(-1142363491842626865592594845696 + 18306332421318655128539787264*
     rr) + b5^2*b8*(77930690567916476060823048192 + 
    22240617462302553641346281472*rr) + 
  b4^2*b8*(-64107860331441706273477745664 + 31427127504425953312849966080*
     rr) + b3*b4*b8*(181795751364546619540626597120 + 
    78159558160200251034964656384*rr) + 
  b2*b3*b8*(1079972493964113287752281768960 + 328695732788783868460836344832*
     rr) + b3^2*b5*(-861784840537397913448473810432 + 
    339885404257870793010594759168*rr) + 
  b2*b3*b4*(-2227034854704358186469165587200 + 371690407608335759147192029440*
     rr) + b2^2*b3*(2026023315920166565784809918464 + 
    386545897401507134657977024512*rr) + 
  b2^2*b5*(2950430946368003910244296062976 + 397956235755579878495494268928*
     rr) + b1*b8^2*(-1895169578867033363766775314432 + 
    570861644925447726258642425856*rr) + 
  b5^3*(1021786785779218636532388741120 + 650737650780977567640331763712*
     rr) + b1*b4*b8*(1753987062907451024614511929344 + 
    822762913475671385949655160832*rr) + 
  b3*b5^2*(-200503760740484072168766916608 + 1097390140700843940947804215296*
     rr), 944685768250972416306396143616*b1*b2*b4 + 
  b2^2*b3*(-961664686240919635307483523072 - 461903288298811491283184216064*
     rr) + b1*b4*b8*(-854816313633158894105012219904 - 
    443342216583495179682322526208*rr) + 
  b2*b3*b8*(-663077419340359777782438445056 - 376689809245593630738744619008*
     rr) + b1*b3*b8*(-921541975010340847966640603136 - 
    244636503503745987771681546240*rr) + 
  b2^2*b4*(-609165477957507228715322975232 - 179425087593418850704532444160*
     rr) + b3*b4*b5*(226907895717588129225258185472 - 
    125559140987000422462137178368*rr) + 
  b2^2*b5*(-1187924577209950815943269531648 - 125204506091339053592350040064*
     rr) + b4*b5*b8*(-18344873234033338733100315648 - 
    97285209414110311481124357120*rr) + 
  b3*b4^2*(101708379134314423768666000128 - 96286938190156472288148955392*
     rr) + b3^2*b5*(-755092459891617722440987244544 - 
    91326609928468600625197848576*rr) + 
  b2*b5*b8*(-582889582132328410108553158656 - 89580683419190726155705589760*
     rr) + b1*b5^2*(-642761182966405948133312397312 - 
    84508946741379208258932277248*rr) + 
  b3^3*(-189200711114102298866440713024 - 83118341874104297886894124608*rr) + 
  b1*b4*b5*(1052346229956204954163117756416 - 81342630645353325832108191744*
     rr) + b2*b8^2*(-42138156899006998452046276608 - 
    79859768361403773762209863680*rr) + 
  b2*b5^2*(464000862822884954976404287488 - 60721377110584326758938251264*
     rr) + b3^2*b4*(-51510490692526184852360557632 - 
    50307272382789098698311920448*rr) + 
  b5^2*b8*(287110633135506305766941196288 - 49700600399014186050061172736*
     rr) + b3*b4*b8*(-56514092286501360289930007808 - 
    33801762147873377117164384512*rr) + 
  b4*b8^2*(7852710509363726010458904576 - 24123599890564355548234979328*rr) + 
  b8^3*(-163601647921425096544537055232 - 15311744180426491227449241600*rr) + 
  b4^3*(-147994949873991269547936356352 - 3978050331924073994886936576*rr) + 
  b4^2*b8*(208344932352695341408407874560 + 27548865051540766126395632640*
     rr) + b1*b4^2*(979334856148227711323628208128 + 
    28508985929501178800605347840*rr) + 
  b3*b8^2*(54740058327702671577993120768 + 41064439034608978369947761664*
     rr) + b3*b5*b8*(254053956356058218761861727232 + 
    53658221153927944556955595776*rr) + 
  b4^2*b5*(121721349382660129538350774272 + 67078210238028832772051490816*
     rr) + b4*b5^2*(487189141804376085933462417408 + 
    85612902865359199252774268928*rr) + 
  b2*b4^2*(-350953699884934737951805498368 + 93430912100988814171337591808*
     rr) + b3^2*b8*(142624143276800653897622199552 + 
    96076209160903215861095254272*rr) + 
  b5*b8^2*(93914749255442231757422874624 + 105314019170820357859001585664*
     rr) + b2*b4*b8*(117854866032772335695885024256 + 
    136618983149658329599420259328*rr) + 
  b5^3*(449162741524959250704898375680 + 145366842510275087533684801536*rr) + 
  b2*b3*b5*(1532187422996385671420897750016 + 147732909887807061334667738112*
     rr) + b2^3*(373534942964531632256393551872 + 
    181097556678679671609570582528*rr) + 
  b1*b8^2*(1516300526162168416980691906560 + 182152894003542815730925621248*
     rr) + b2*b3*b4*(487678882537969558165578229248 + 
    190361533092981576033628687872*rr) + 
  b1*b5*b8*(-1159828941485160499123686506496 + 195681499368018949341391749120*
     rr) + b2*b4*b5*(-478196051581432991843480607744 + 
    278112464248810727673673675776*rr) + 
  b3*b5^2*(-652969964317217091138989939712 + 306996101031176257212021888000*
     rr) + b2*b3^2*(777030367961112956540683088640 + 
    326268623166432839147102512896*rr) + 
  b2^2*b8*(757560634492751819804369584128 + 376251195210692093990870237184*
     rr), 944685768250972416306396143616*b1*b2*b5 + 
  b1*b5*b8*(418400744777414305436193527808 - 368717193873663656440135084032*
     rr) + b3*b5^2*(678317855985975681288325330944 - 
    255459195069032028266577315840*rr) + 
  b5^3*(-96326888431022655032696315904 - 213741814381872937576035852288*rr) + 
  b1*b5^2*(-444481831285789493055252062208 - 200479363934836929677168738304*
     rr) + b2*b3^2*(-344555309165990908491300393984 - 
    178708155470224422386098664448*rr) + 
  b1*b4*b8*(678117336819658553296901861376 - 156780834361586744043286702080*
     rr) + b1*b8^2*(-270870984068842194284771607552 - 
    147639610289280860480865881088*rr) + 
  b2^2*b8*(-292049754444992050331907898368 - 143563624214166597657960791040*
     rr) + b1*b4*b5*(-889574032168149075266491585536 - 
    121832020093420797856545518592*rr) + 
  b2^2*b5*(212919452725569504508942408704 - 120162851246498107688871422976*
     rr) + b2*b4*b5*(277030404775966665199826096640 - 
    100932389992181501837872664064*rr) + 
  b1*b4^2*(-469385034299719676709965420544 - 71998815863662504806728245248*
     rr) + b2^3*(-89032361487857958579655077888 - 
    62352535078430449468789555200*rr) + 
  b4*b5*b8*(-6959501765022983906413947648 - 58010167426025896259692926720*
     rr) + b3^2*b8*(-91739727651079196278494663360 - 
    48338084709486666927554387904*rr) + 
  b3*b5*b8*(-137320494232302175369086968064 - 34174843137132505373206486272*
     rr) + b3^2*b4*(-185438768568181419213516462288 - 
    30242352781013844347485493136*rr) + 
  b2*b8^2*(-110709487610056854367672406016 - 18796091773390917212930304000*
     rr) + b4*b5^2*(-80381294663967856775093434368 - 
    15759886179127424465408686080*rr) + 
  b4*b8^2*(-49427861885278476866987664384 - 15150442444984454203740361728*
     rr) + b3*b8^2*(-9225861290710194170209650432 - 
    11246371219967780085509241600*rr) + 
  b5*b8^2*(-11314768668354862511430325248 - 10417182993098389347659904000*
     rr) + b3*b4^2*(-68709853260158125740155379648 - 
    7384769377115829110476548288*rr) + 
  b3*b4*b8*(91098197001685897427316150336 - 7332866156557992418584404160*
     rr) + b2*b3*b4*(297651579288065033433709535424 - 
    5970899809376649349221354048*rr) + 
  b5^2*b8*(-113703889340888523731107651584 - 4333665466853836291170349056*
     rr) + b2*b5*b8*(229431761795635963351922147328 - 
    45078612862110774167832576*rr) + 
  b2*b4*b8*(18746243570645553879805136640 + 237390299534663537178723072*rr) + 
  b4^2*b8*(-18551828766799387746321970944 + 3150170104508011834952828160*
     rr) + b4^3*(6113970163518513725996797440 + 16134834622406953271834469888*
     rr) + b2*b4^2*(36625453630500885257680215552 + 
    17282378454670571233743005184*rr) + 
  b8^3*(48712610256143471961870575616 + 22567240452024292383311296512*rr) + 
  b4^2*b5*(-59008497575735753815022808576 + 22950096238600349377393218048*
     rr) + b1*b3*b8*(370282269698402295273020997120 + 
    53273241273519550083196945920*rr) + 
  b3^3*(62322722454882754736379332832 + 59005222516251242978222600544*rr) + 
  b3^2*b5*(510531299761101318100167715200 + 59330059159766851819142091648*
     rr) + b2^2*b4*(-76271784309325579944287259648 + 
    70196451512571198603740550144*rr) + 
  b3*b4*b5*(-181150527129362961859568996928 + 70634477746222257427970735808*
     rr) + b2*b3*b5*(-878418768601633848104100689664 + 
    109606990167287354367076410624*rr) + 
  b2*b3*b8*(394558384203965279312162141952 + 168105802266962979925487659776*
     rr) + b2^2*b3*(374252505315395804760287772672 + 
    184817198140261226740791564288*rr) + 
  b2*b5^2*(-107900387573373016946629509120 + 356882532861420488988253655040*
     rr), 944685768250972416306396143616*b1*b2*b8 + 
  b2*b3*b5*(670005259096397934045960158976 - 381520676812268573687034789120*
     rr) + b1*b4*b5*(1537417949505149058081929542656 - 
    314245442088666123963054167040*rr) + 
  b2*b5^2*(-353920140691359274286471583744 - 293687931565342181900893378560*
     rr) + b3*b4*b5*(209551612805706942523892478528 - 
    188877651620452832646238047936*rr) + 
  b3*b5*b8*(48377892706497478071165007104 - 139055286776783065933510549248*
     rr) + b1*b4^2*(774296854294339599580264449024 - 
    138447702966804732931029433344*rr) + 
  b2^2*b8*(111728932040091989376984566784 - 123275107586324981159962973184*
     rr) + b4*b5^2*(110068816912671122561919273984 - 
    100146295485138676743718167552*rr) + 
  b2^2*b4*(-96768159129065098266920810496 - 85973606506915598389612259328*
     rr) + b5^2*b8*(-169713323257635631800608507904 - 
    75082589189166627109159372800*rr) + 
  b4^2*b5*(138327528887923315886640511488 - 57158643769210977881283067392*
     rr) + b2*b8^2*(-46047892436023517992472368128 - 
    55529862185245159935820391424*rr) + 
  b1*b5^2*(489436521434559051524029157376 - 48093611324965038625044983808*
     rr) + b3^2*b8*(146405689671193724304585339840 - 
    41444815600726227269558190912*rr) + 
  b4^2*b8*(82512930858215772527987549952 - 35583152592911531424602768640*
     rr) + b3^2*b4*(152135420110156285384284102288 - 
    35444441218286645989493526960*rr) + 
  b2*b4*b8*(98747457600385795058403458304 - 22473503492568962993121752832*
     rr) + b1*b3*b8*(-1302510400933325432906742332928 - 
    20979266729262951092181026304*rr) + 
  b4*b5*b8*(-209420901459817385351296157952 - 17940058161301289416646546688*
     rr) + b3^3*(-124289366724928559342622398496 - 
    14661119035894378986733611936*rr) + 
  b4*b8^2*(-13178753499662895996189004800 - 11993900448735585813660423168*
     rr) + b3*b4*b8*(16223469203211541812601389504 - 
    9055085860331079171074305344*rr) + 
  b2^2*b3*(-306418425705416183955339070464 - 8201324637835964328935119872*
     rr) + b3*b4^2*(143675924534208028900937012160 - 
    2176727389055839391509496640*rr) + 
  b2*b3^2*(366864680984574188765709153024 + 9409597564476696732757092096*
     rr) + b8^3*(22847317082676240448950706176 + 
    12720989784402647971315212288*rr) + 
  b4^3*(-6107611623062809736170775040 + 14199177067588832051862947328*rr) + 
  b3*b8^2*(-51365965199682840875627811072 + 14389431356870277569791120128*
     rr) + b2^3*(62143345818152390156247730176 + 
    23048361924712256238884800512*rr) + 
  b5*b8^2*(53136014773993592503311707136 + 32376256586564212460491078656*
     rr) + b2*b4^2*(-112468444096378735355720077824 + 
    32473282985981954780385437184*rr) + 
  b5^3*(453242888767684063279734386688 + 56008118475795859314666418176*rr) + 
  b1*b8^2*(464160051223909937493071505408 + 109151812465058619998376671232*
     rr) + b2*b3*b4*(-168241096882639356531366543552 + 
    126314319222213754735131728448*rr) + 
  b3^2*b5*(-475398157957497700351427535744 + 150536589776885416459863849600*
     rr) + b2*b3*b8*(-255782248965560005936792124160 + 
    151629304301671697902462951680*rr) + 
  b2*b5*b8*(-7284547865232849459408921600 + 158181168102147242397829413888*
     rr) + b2^2*b5*(-260564223719712688235012646912 + 
    221126489867327701723471964160*rr) + 
  b2*b4*b5*(-38728356577916469018174767616 + 287685181189906390293691749888*
     rr) + b1*b4*b8*(-849847554579396455892189993984 + 
    294952930700841972938613728256*rr) + 
  b3*b5^2*(211677788035497731455395514368 + 358060508995731558689682057216*
     rr) + b1*b5*b8*(-406807667441113944014466508800 + 
    538904122407639944485424756736*rr), 
 944685768250972416306396143616*b1*b3^2 + 
  b2*b3*b5*(-2504852063290856975030878126080 - 
    1505462227179820503033371344896*rr) + 
  b1*b5*b8*(2445883179194501254306016378880 - 1396756511733375476845412794368*
     rr) + b2*b5^2*(-4480181471278256714825249998848 - 
    1240382093677434549997098424320*rr) + 
  b1*b5^2*(2212492204024793982303619977216 - 752398601386827392225328156672*
     rr) + b4^2*b5*(-1117726264397293963900282045440 - 
    489617767629000374204858895360*rr) + 
  b2*b3^2*(-1770648590496872219934527096832 - 359660991790285864440828143616*
     rr) + b1*b3*b8*(2863214927047291562196896083968 - 
    290500267802716653424124669952*rr) + 
  b1*b4*b5*(-2954417212134638339386552915968 - 275783846030074406482652350464*
     rr) + b2*b4*b5*(549627311780544806733214036992 - 
    254395275956368063750832858112*rr) + 
  b4^3*(155672787029159736938094882816 - 222864239950940791582493356032*rr) + 
  b2^2*b8*(-2462927304210320165404088426496 - 213729985533230838370073518080*
     rr) + b2*b5*b8*(847185326306289097740224812032 - 
    206968969548065673601164051456*rr) + 
  b4*b8^2*(207298349311391995733036513280 - 193771174104790856865312430080*
     rr) + b3^2*b4*(1152960559365388395662962080768 - 
    185076230784546382742749811712*rr) + 
  b2^2*b4*(1596350041699177456056769947648 - 178103423772340095921234954240*
     rr) + b5*b8^2*(-805626290546671067165575059456 - 
    162990403705793001579496851456*rr) + 
  b4*b5*b8*(845314075818604030137123609600 - 153326838245205689405085330432*
     rr) + b1*b4^2*(-3250408394029593918113562823680 - 
    143653479734330470195001926656*rr) + 
  b3*b4^2*(491603546596660096411971336192 - 91307295573142952891171985408*
     rr) + b2*b8^2*(-104783544252722420011677133824 - 
    80962139883553175399884784640*rr) + 
  b3*b8^2*(182597226009964056975829985280 - 76417724126956911950204749824*
     rr) + b3*b4*b5*(-235027869891456502605485045760 - 
    69662043724307432689674012672*rr) + 
  b2^3*(-1737286159415456357752669642752 - 63601372885123222637702602752*
     rr) + b8^3*(64804108193744366282074208256 - 
    52787176860179133498890115072*rr) + 
  b3^3*(254466597316394171318039904768 - 24698706505992898684334851584*rr) + 
  b2*b4*b8*(-270921718607393888262075187200 - 23103667752936200723425886208*
     rr) + b2*b4^2*(574692196896142204304135079936 + 
    2122568999082780597443598336*rr) + 
  b3^2*b8*(-682988988422725235541272199168 + 9684944154211311823530319872*
     rr) + b4^2*b8*(-38401234796385204223313369088 + 
    71886134849781118710330095616*rr) + 
  b5^2*b8*(429168183431520026423612282880 + 94954822774578126190498891776*
     rr) + b3*b4*b8*(379064712012923237060178650112 + 
    108981347591796383607901498368*rr) + 
  b3*b5*b8*(279622300828656221028700864512 + 142416149783178291945366994944*
     rr) + b4*b5^2*(-1440894322454012677684925571072 + 
    207234057486850235390666514432*rr) + 
  b2*b3*b8*(2568794069835142040332555075584 + 288965937753206655092420247552*
     rr) + b2^2*b5*(4449134407844063764053610779648 + 
    311031487078503776274173524992*rr) + 
  b2*b3*b4*(-2770725506751278599151876782080 + 405133743802729192809156716544*
     rr) + b3^2*b5*(-799329954591252762399659900928 + 
    467233783399571600548931321856*rr) + 
  b2^2*b3*(3516689812923312834151568440320 + 598577575939504006780383310848*
     rr) + b1*b8^2*(-2603857985466615549918257034240 + 
    666141999350137768995476136960*rr) + 
  b1*b4*b8*(3100798556071374354796237704192 + 784161168689451102823349314560*
     rr) + b5^3*(1553627409067634742724218126336 + 
    891859593626864476625531240448*rr) + 
  b3*b5^2*(-150529368088104643229142233088 + 1415399499026656575193478148096*
     rr), 944685768250972416306396143616*b1*b3*b4 + 
  b2*b5^2*(35719531057828212740369387520 - 439227235328039461341614886912*
     rr) + b2*b3*b5*(1806546918466250954770539098112 - 
    430395514802965720768171560960*rr) + 
  b1*b4*b5*(1820862840221150924869061529600 - 233400801820345501830095376384*
     rr) + b3*b4*b5*(455549299078828360623661258752 - 
    227963470791237720302845003776*rr) + 
  b2^2*b4*(-117884173512369496696532619264 - 129307856747739028224984330240*
     rr) + b4*b5^2*(500899241231962228998546161664 - 
    122158553994113780841102655488*rr) + 
  b1*b3*b8*(-429675981008003288508105031680 - 86586230155224354946897723392*
     rr) + b4*b5*b8*(-143477795035744190289401075712 - 
    65083893575507812684361582592*rr) + 
  b1*b8^2*(49989854532529297251168135168 - 63256584249298107919365703680*
     rr) + b4*b8^2*(95229332526373496859704303616 - 
    60823580911288955670315245568*rr) + 
  b2*b8^2*(-25248190706910924955352586240 - 59579595356081864111338063872*
     rr) + b5^2*b8*(133604227424775736521440980992 - 
    54214721754885287214454026240*rr) + 
  b3^3*(-211514509707115342183238447616 - 49705239427280838419695004160*rr) + 
  b2*b3*b8*(-1024227481167850085451372171264 - 41634059697084195233183133696*
     rr) + b4^2*b5*(213316802355048349869776664576 - 
    26463353225454003137744467968*rr) + 
  b2^3*(384599734315668974041253916672 - 19053696808157999155114340352*rr) + 
  b2^2*b8*(941891848438683534971307982848 - 18751512412126004413599449088*
     rr) + b4^2*b8*(218120086472424078929636536320 - 
    18612709717022801793494667264*rr) + 
  b3*b4^2*(70802503405867915222240573440 - 13689760685280810876179245056*
     rr) + b3*b8^2*(120014857477003147352026755072 - 
    10906885310228014774165352448*rr) + 
  b5*b8^2*(38809278319541911990402019328 - 2967810138075305878467194880*rr) + 
  b1*b4^2*(1238439415993342346144905807872 + 2223134682562920724317984768*
     rr) + b3^2*b4*(382758107306171856716861214720 + 
    4079628090674205929712857088*rr) + 
  b3*b4*b8*(-133172029257773581308385001472 + 5702761025435478364369465344*
     rr) + b8^3*(-130974364885222154589645606912 + 
    13092255841700347903531831296*rr) + 
  b2^2*b3*(-1158758503800908570915110361088 + 18651064243567423744898217984*
     rr) + b3*b5*b8*(404933330374456760510505123840 + 
    22201292908591051855296528384*rr) + 
  b4^3*(-70747946617579198684149006336 + 28573996610722219783325294592*rr) + 
  b1*b4*b8*(-2422364276760787271171994556416 + 33438936722700810576966727680*
     rr) + b2*b3^2*(933311547020350440162509076480 + 
    48346383753434149372270245888*rr) + 
  b3^2*b8*(233386097215384015735875732480 + 56137255193101592912728962048*
     rr) + b2*b4^2*(-96573850162985247668235067392 + 
    57903407516366379740815859712*rr) + 
  b2*b4*b8*(477169064517043753302101434368 + 59092980125207010348693282816*
     rr) + b2*b5*b8*(-501130730788263288464951592960 + 
    64864598663942414427069622272*rr) + 
  b2*b3*b4*(-596686975562486863374260484096 + 72113554795655999664187828224*
     rr) + b3^2*b5*(-1082850903272383964744069689344 + 
    80826700262121396127747657728*rr) + 
  b5^3*(661654150352515146764108365824 + 195821935883695414638097858560*rr) + 
  b1*b5^2*(458052149829648294905884483584 + 229332699411492882105941483520*
     rr) + b2^2*b5*(-906105282121933907637720348672 + 
    332720289435123845388552050688*rr) + 
  b1*b5*b8*(-1236634937356044191022956322816 + 384476423610222726730762493952*
     rr) + b2*b4*b5*(-378427389745922189731015501824 + 
    536922246342365626216943831040*rr) + 
  b3*b5^2*(-486041855775392788870207512576 + 569407601753404401523557310464*
     rr), 944685768250972416306396143616*b1*b3*b5 + 
  b1*b5^2*(-490893177666332462611373887488 - 533424784762438302514629488640*
     rr) + b2^2*b5*(60243644016366863444494212096 - 
    391246204657294257966985178112*rr) + 
  b1*b5*b8*(-619989119285677198125600215040 - 318059569643527749577215062016*
     rr) + b2^2*b3*(639124155205258686767600993280 - 
    269768015085309858367524148224*rr) + 
  b1*b4*b8*(788898421677576642164000529408 - 234274841934192625442442144768*
     rr) + b5^3*(183783132942016461285036638208 - 
    232634869170888583929494716416*rr) + 
  b1*b3*b8*(-151094389351193592961248872448 - 205913365060549137700824815616*
     rr) + b3*b5^2*(823668954545031760318462783488 - 
    187464464202841248876238614528*rr) + 
  b2*b3*b8*(474694764099787383922852604928 - 150425786136810315318425570304*
     rr) + b2*b4*b5*(120108322204031148854487118848 - 
    135671651825093386702166713344*rr) + 
  b4*b5*b8*(-183389323648736515516038970368 - 114539407113754961220395369472*
     rr) + b3^2*b4*(-253424722519596324090503501952 - 
    86773668149963575608128439936*rr) + 
  b2*b5*b8*(-5905642272727257426319887360 - 70346888291327429183045575680*
     rr) + b5^2*b8*(2443324746145849004343453696 - 
    55824901347903562683014105088*rr) + 
  b3*b5*b8*(4725020157305528932736661504 - 54516172276349227557257324544*
     rr) + b3*b4*b8*(95805883002814500357085472256 - 
    50835768524029099891790909952*rr) + 
  b2^2*b4*(-189593692713229525160776476672 - 30757963950341397301877495808*
     rr) + b3*b4^2*(-82733932953330301007247665664 - 
    28161865229469857840662934016*rr) + 
  b2*b4^2*(-15398680163619052897554370560 - 25540849038374514293937008640*
     rr) + b3*b8^2*(-76278421480376186266547165184 - 
    21632827837091412901441542144*rr) + 
  b4*b8^2*(-199372800455311424026139292672 - 14959845301688395676298157056*
     rr) + b4^2*b8*(43902683004659833168096558080 - 
    11142560175397230049903770624*rr) + 
  b3^3*(55853247204929108950970185728 - 4655101722425348862918813696*rr) + 
  b4^3*(-81939196810086778930714963968 + 3004538475556463162998689792*rr) + 
  b8^3*(6892367943102422836609892352 + 8007962989169527027673186304*rr) + 
  b2*b4*b8*(35286210816334714328236741632 + 12636800052894433705491557376*
     rr) + b2*b8^2*(-122936491412594627297616973824 + 
    13404114396876172324820570112*rr) + 
  b3^2*b5*(511004926202696793891962803200 + 24378903257077892067796091904*
     rr) + b3^2*b8*(-58381173439889163903253498368 + 
    32135858149877721646631271936*rr) + 
  b1*b4*b5*(-206678045447517689815476123648 + 47999939474083416319424010240*
     rr) + b3*b4*b5*(-86045759475894528238589197824 + 
    65754663307448229264207321600*rr) + 
  b5*b8^2*(-107032793889967613623249889280 + 74660187304819966573863143424*
     rr) + b1*b4^2*(-293422700814826816351265387520 + 
    76374398731630176750542742528*rr) + 
  b4*b5^2*(40320957616876010334198263808 + 79032048412026404772276154368*
     rr) + b4^2*b5*(-159521609037633461844216370176 + 
    107487502002374579023980217344*rr) + 
  b2*b3^2*(-486255102851103611536893398016 + 125382640020856645746652591104*
     rr) + b2^3*(-148302484839360539107474317312 + 
    125716003666540408146129592320*rr) + 
  b2^2*b8*(-353934258750222456191592333312 + 155265921896510251757471514624*
     rr) + b2*b3*b4*(493436870234857855856177865216 + 
    170632664672541986121898768896*rr) + 
  b1*b8^2*(374473223282990995521428818944 + 181759906548561172817605960704*
     rr) + b2*b3*b5*(-988776931102113068721277796352 + 
    367050168529420082804031664128*rr) + 
  b2*b5^2*(-159901478431960349248904484864 + 498862623134315928853450487808*
     rr)
];

I:=Ideal(Gens);
HilbertPolynomial(I);

pts := IrreducibleComponents(Proj(RR/I));

pts;

==> anc/4H-Torsion-intersection.txt <==
FF<rr>:=QuadraticField(-7);
RR<U0, U1, U2, U3, U4, U5, U6, U7, U8, U9>:=PolynomialRing(FF,10,"grevlex");

// Equation of FPP
EqsFPP := [
U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];

I := Ideal(EqsFPP);

// Section of 4H + D
print "For 4H + D";
Gens1 := [
(-1/32 + (3*rr)/32)*U0^2 + 2*U1*U4 + U3*U6 + (3/8 - rr/8)*U1*U7 + 
  (5/8 + rr/8)*U3*U9, (-3/8 + rr/8)*U0^2 + (-1 + rr)*U1*U4 + 
  (3/4 + rr/4)*U1*U7 + U2*U8 - U3*U9, (-1/16 - rr/16)*U0^2 + 
  (-1/4 + rr/4)*U1*U4 + U2*U5 + (-3/16 + (3*rr)/16)*U1*U7, 
 (15/64 - (13*rr)/64)*U0*U4 + U6^2 + (-5/64 - rr/64)*U0*U7 + 
  (1/8 + rr/8)*U1*U8 + (15/16 + (3*rr)/16)*U6*U9 + (9/64 + (5*rr)/64)*U9^2, 
 U2*U3 + (-9/16 - (5*rr)/16)*U0*U4 + (-5/16 - rr/16)*U0*U7 + 
  (3/4 - rr/4)*U6*U9 + (1/16 - (3*rr)/16)*U9^2, (3/8 - rr/8)*U0*U4 + U1*U5, 
 (1/2 + rr/2)*U1*U3 + 2*U0*U5 + U4*U7 + (3/8 - rr/8)*U0*U8, 
 (-3/8 - (3*rr)/8)*U1*U3 + U4^2 - U0*U5 + (-9/32 + (3*rr)/32)*U0*U8 + 
  (1/8 + rr/8)*U2*U9, (-3/4 - rr/4)*U1*U3 - U0*U5 + U2*U6 + 
  (-7/32 + (5*rr)/32)*U0*U8 + (5/8 + rr/8)*U2*U9, 
 (1/2 + rr/2)*U0*U3 + 4*U1*U6 + U7*U8, -U2^2 + (1/4 - rr/4)*U0*U3 - 3*U1*U6 + 
  U4*U8 + (-1/4 + rr/4)*U1*U9, U4*U5 + (U1*U9)/4, 
 (-1/4 + rr/4)*U1*U2 + U0*U6 + U5*U8 + (U0*U9)/2, 
 U5^2 + (-3/32 + rr/32)*U0*U9, (-5/2 - rr/2)*U1*U2 + (-3/2 + rr/2)*U0*U6 + 
  U3*U7 + (-1/8 + (3*rr)/8)*U0*U9, (-1/2 - rr/2)*U1^2 + (1/4 + rr/4)*U0*U2 + 
  (-3/2 + rr/2)*U3*U5 + U6*U7 + (U7*U9)/2, (3/8 + (3*rr)/8)*U1^2 + 
  (-1/8 - rr/8)*U0*U2 + (1/2 - rr/2)*U3*U5 + U4*U6 + (5/8 + rr/8)*U4*U9, 
 (9/2 + rr/2)*U1^2 - 2*U0*U2 + (-3 - rr)*U3*U5 + U3*U8 + (3/2 - rr/2)*U4*U9, 
 (-1/8 - rr/8)*U2*U4 + U5*U6 + (U5*U9)/2 + (3/32 - rr/32)*U8*U9, 
 (-5/8 - rr/8)*U0*U1 + U3^2 + (-5/8 - rr/8)*U8*U9, 
 (-3/4 + rr/4)*U0*U1 + (1/2 + rr/2)*U2*U4 + U2*U7 + (1 - rr)*U5*U9 + 
  (-3/8 + rr/8)*U8*U9
];

Gens2 := [];
Gens3 := [];

for i in [1 .. # Gens1] do
	Gens2 := Append(Gens2, Evaluate(Gens1[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

for i in [1 .. # Gens2] do
	Gens3 := Append(Gens3, Evaluate(Gens2[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

HilbertPolynomial(I + Ideal(Gens1) + Ideal(Gens2) + Ideal(Gens3));
print "---------------------------------------------";


// Section of 4H + D1
print "For 4H + D1";
Gens1 := [
(58976105226553019493/1270977497461149662 + (190857348798967846713*rr)/
     17793684964456095268)*U0^2 + 
  (255783218640347411795/20335639959378394592 - (203036331009431068673*rr)/
     142349479715648762144)*U0*U1 + 
  (77973937945684357191/5083909989844598648 + (105772179938082651405*rr)/
     5083909989844598648)*U1^2 + 
  (-253688060982039061739/10167819979689197296 - (1678818358549160494819*rr)/
     71174739857824381072)*U0*U2 + 
  (664084694748230479879/40671279918756789184 + (11759125900966503751955*rr)/
     284698959431297524288)*U1*U2 + 
  (1343393779855403023823/20335639959378394592 + (566137924743286467371*rr)/
     142349479715648762144)*U2^2 + 
  (-651019667467879998063/20335639959378394592 + (1160712074277971247901*rr)/
     142349479715648762144)*U0*U3 + 
  (-32400170284806596871/2541954994922299324 - (11223330218261402855*rr)/
     2541954994922299324)*U1*U3 + 
  (5015284296593299760449/40671279918756789184 + (5203394072119171081381*rr)/
     284698959431297524288)*U2*U3 + 
  (-2054415961387096804135/20335639959378394592 + (6360548378601699747789*rr)/
     142349479715648762144)*U0*U4 + 
  (-3597629573781095079843/20335639959378394592 - (356160660551633000841*rr)/
     20335639959378394592)*U1*U4 + 
  (529615669044284084993/20335639959378394592 + (2369801949452066103573*rr)/
     142349479715648762144)*U2*U4 + 
  (-212126931031783814711/5083909989844598648 + (2614383635133211123333*rr)/
     35587369928912190536)*U0*U5 + 
  (-3800195929704879169045/20335639959378394592 + (870115627920230201153*rr)/
     20335639959378394592)*U1*U5 + 
  (1367186655917033604979/10167819979689197296 + (805883854933105545711*rr)/
     71174739857824381072)*U2*U5 + 
  (1829128787401804514481/20335639959378394592 - (1620671465968365594635*rr)/
     142349479715648762144)*U0*U6 + (526403545392320357/74217664085322608 - 
    (2005721478885162529*rr)/74217664085322608)*U1*U6 + 
  (-1082151248569617555113/20335639959378394592 - (3138363100891455181*rr)/
     142349479715648762144)*U2*U6 + 
  (-1198629075895026234073/40671279918756789184 - (6285263449217323787661*rr)/
     284698959431297524288)*U0*U7 + 
  (-267820947569078242989/5083909989844598648 + (26320762815864445889*rr)/
     5083909989844598648)*U1*U7 + 
  (254655034560020347391/10167819979689197296 + (223730067382847486235*rr)/
     71174739857824381072)*U2*U7 + 
  (338608161545596841855/20335639959378394592 + (1931060501554666819979*rr)/
     142349479715648762144)*U0*U8 + 
  (-248170538997584089265/10167819979689197296 - (54253760620714883155*rr)/
     10167819979689197296)*U1*U8 + 
  (1567950223731191948229/40671279918756789184 + (3995728691884939471657*rr)/
     284698959431297524288)*U2*U8 + U8^2 + 
  (-916413405812269120083/40671279918756789184 + (28747006080776486151*rr)/
     40671279918756789184)*U0*U9 + 
  (-386174079740403975433/40671279918756789184 - (2843079167671594087837*rr)/
     284698959431297524288)*U1*U9 + 
  (-83751547210223049975/5083909989844598648 + (80568563855616706151*rr)/
     5083909989844598648)*U2*U9 + 
  (292456118251205745851/20335639959378394592 - (2751351708249124692617*rr)/
     142349479715648762144)*U3*U9 + 
  (-169610780458920466921/10167819979689197296 - (2485747432910560472573*rr)/
     71174739857824381072)*U4*U9 + 
  (-147463603841565468963/5083909989844598648 - (1452445474012842665375*rr)/
     35587369928912190536)*U5*U9 + 
  (-495659700903604903061/10167819979689197296 + (1488739170639435405079*rr)/
     71174739857824381072)*U6*U9 + 
  (46012839703075838253/5083909989844598648 - (166481986026633633071*rr)/
     35587369928912190536)*U7*U9 + 
  (339186412632947316749/20335639959378394592 - (2328629712832877940431*rr)/
     142349479715648762144)*U8*U9 + 
  (-406840293931075352763/20335639959378394592 - (550397948222537975351*rr)/
     142349479715648762144)*U9^2, 
 (37123357208431511495/5083909989844598648 - (196047054227371190267*rr)/
     106762109786736571608)*U0^2 + 
  (37082613145567580007/10167819979689197296 + (379935298614105876857*rr)/
     213524219573473143216)*U0*U1 + 
  (132419481867259325159/15251729969533795944 + (3277085284348693463*rr)/
     5083909989844598648)*U1^2 + (-54932928530700863255/5083909989844598648 + 
    (22822574390179203827*rr)/106762109786736571608)*U0*U2 + 
  (798681709554341485871/61006919878135183776 + (1458825574221365176315*rr)/
     427048439146946286432)*U1*U2 + 
  (171914637593943418615/30503459939067591888 - (521870254260458467613*rr)/
     213524219573473143216)*U2^2 + 
  (83215808612759338367/30503459939067591888 + (416694890928996221155*rr)/
     213524219573473143216)*U0*U3 + 
  (-136803369623508444011/30503459939067591888 + (8798650887388909855*rr)/
     30503459939067591888)*U1*U3 + 
  (752497761955232697293/61006919878135183776 - (583281887618528868789*rr)/
     142349479715648762144)*U2*U3 + 
  (328271771922584299729/30503459939067591888 + (463973708361624080439*rr)/
     71174739857824381072)*U0*U4 + 
  (-290072463175056350597/10167819979689197296 + (198388043398656601907*rr)/
     30503459939067591888)*U1*U4 + 
  (34944889998007143019/10167819979689197296 + (85156210132276029063*rr)/
     71174739857824381072)*U2*U4 + 
  (353052359828241963959/15251729969533795944 + (818589792858667207411*rr)/
     106762109786736571608)*U0*U5 + 
  (-44267144745378140039/10167819979689197296 + (357233278876596462721*rr)/
     30503459939067591888)*U1*U5 + 
  (38549553964339067819/5083909989844598648 - (552657476657554100683*rr)/
     106762109786736571608)*U2*U5 + 
  (320947306966652001649/30503459939067591888 - (1103195239703190321755*rr)/
     213524219573473143216)*U0*U6 + (-149006581969500788/13915812015997989 - 
    (47217343814533586*rr)/13915812015997989)*U1*U6 + 
  (-240164548749601421923/30503459939067591888 + (655995340911573519905*rr)/
     213524219573473143216)*U2*U6 + 
  (-170344499872729631803/20335639959378394592 - (161327108194981984933*rr)/
     427048439146946286432)*U0*U7 + 
  (-49273733104713146719/10167819979689197296 + (45692713711580443081*rr)/
     30503459939067591888)*U1*U7 + 
  (51869490258080996533/15251729969533795944 - (29316396875762694013*rr)/
     35587369928912190536)*U2*U7 + 
  (95168891380639370143/15251729969533795944 + (80198859112411931243*rr)/
     106762109786736571608)*U0*U8 + 
  (-2297321632625291854/635488748730574831 + (1384319080038192274*rr)/
     1906466246191724493)*U1*U8 + 
  (394081794750768723761/61006919878135183776 - (655629794146568155451*rr)/
     427048439146946286432)*U2*U8 + U7*U8 + 
  (-35233624859723078123/61006919878135183776 + (25822134923508309013*rr)/
     20335639959378394592)*U0*U9 + 
  (-318637356506104345273/61006919878135183776 - (521051123285641360141*rr)/
     427048439146946286432)*U1*U9 + 
  (8928362667515399213/3812932492383448986 + (8363342288437493449*rr)/
     3812932492383448986)*U2*U9 + 
  (-48955270018866594107/10167819979689197296 - (530423149808799460837*rr)/
     213524219573473143216)*U3*U9 + 
  (-62792054374580876771/5083909989844598648 - (241251147803823085181*rr)/
     106762109786736571608)*U4*U9 + 
  (-111602890518533659585/7625864984766897972 - (173839875993717068405*rr)/
     53381054893368285804)*U5*U9 + (5023018000868176979/5083909989844598648 + 
    (367905445776431229869*rr)/106762109786736571608)*U6*U9 + 
  (-8694908421772479373/15251729969533795944 - (32663563534859503227*rr)/
     35587369928912190536)*U7*U9 + 
  (-31276467503944732897/10167819979689197296 - (158723988324044367893*rr)/
     71174739857824381072)*U8*U9 + 
  (-23080611510572149433/10167819979689197296 + (94590123856831464857*rr)/
     213524219573473143216)*U9^2, 
 (64158258241694220925895/122013839756270367552 + 
    (21632282771097622190767*rr)/284698959431297524288)*U0^2 + 
  (739169100570971841241/61006919878135183776 + (21961903940168248915345*rr)/
     142349479715648762144)*U0*U1 + 
  (4396739244627234635373/10167819979689197296 + (2334366824665186928123*rr)/
     30503459939067591888)*U1^2 + 
  (-51842760131828668654709/122013839756270367552 - 
    (30376718788352351283629*rr)/284698959431297524288)*U0*U2 + 
  (13551996714002530741939/61006919878135183776 + 
    (57967845259246951584097*rr)/427048439146946286432)*U1*U2 + 
  (19839122496862750541105/61006919878135183776 + (9163212507804185887675*rr)/
     427048439146946286432)*U2^2 + 
  (29263849487799593997475/122013839756270367552 - 
    (1971715393252277251583*rr)/854096878293892572864)*U0*U3 + 
  (-13707108696161509995997/61006919878135183776 + 
    (1596851682896263334839*rr)/61006919878135183776)*U1*U3 + 
  (15412529693930774588433/40671279918756789184 - 
    (96527501590641521061103*rr)/854096878293892572864)*U2*U3 + 
  (-5720992010991653308/635488748730574831 + (2276128184904870410939*rr)/
     13345263723342071451)*U0*U4 + 
  (-5052760785564071521601/3812932492383448986 - (55537402947908658417*rr)/
     1270977497461149662)*U1*U4 + 
  (-1195370201146613940611/10167819979689197296 - (2680456626010513002225*rr)/
     71174739857824381072)*U2*U4 + 
  (1160842486414804236176/1906466246191724493 + (4824897256081981828196*rr)/
     13345263723342071451)*U0*U5 + 
  (-16278887310223935362435/30503459939067591888 + 
    (2692740766082932858931*rr)/10167819979689197296)*U1*U5 + 
  (1802367386308805346245/15251729969533795944 - (13521922818595390469203*rr)/
     35587369928912190536)*U2*U5 + 
  (6840223767584846147801/61006919878135183776 + (3719558783275753033843*rr)/
     427048439146946286432)*U0*U6 + 
  (-98472497197699704473/222652992255967824 - (31468354080268843237*rr)/
     222652992255967824)*U1*U6 + 
  (-24601024000617273139253/61006919878135183776 + 
    (51226327274152979922329*rr)/427048439146946286432)*U2*U6 + 
  (-15275256037738214547973/61006919878135183776 - 
    (17119050592704158601021*rr)/142349479715648762144)*U0*U7 + 
  (940392370944111601475/15251729969533795944 - (495441979651045178655*rr)/
     5083909989844598648)*U1*U7 + 
  (-534528830388101392445/20335639959378394592 - (29547765503901585966493*rr)/
     427048439146946286432)*U2*U7 + U7^2 + 
  (181676610702777874519/1906466246191724493 + (67250049593127701980*rr)/
     13345263723342071451)*U0*U8 + 
  (-2858687051750008943641/15251729969533795944 + (85825169641888739209*rr)/
     5083909989844598648)*U1*U8 + 
  (29618796575362463586721/61006919878135183776 - 
    (33190978093383353785541*rr)/427048439146946286432)*U2*U8 + 
  (-2828841969660537526391/20335639959378394592 + (4018233290713302963263*rr)/
     61006919878135183776)*U0*U9 + 
  (-3239513154166231707731/30503459939067591888 - 
    (10157047642822345425241*rr)/213524219573473143216)*U1*U9 + 
  (5915314121263036389019/61006919878135183776 + (406811600106233781391*rr)/
     61006919878135183776)*U2*U9 + 
  (-4023768347188779841573/30503459939067591888 - (5684679250651985917997*rr)/
     71174739857824381072)*U3*U9 + 
  (-3219146961063397813811/15251729969533795944 - (1650126474135117846251*rr)/
     35587369928912190536)*U4*U9 + 
  (-9273442663047641677147/15251729969533795944 - 
    (18403434755126437211689*rr)/106762109786736571608)*U5*U9 + 
  (-239836316255937468929/1906466246191724493 + (292120100004238894445*rr)/
     4448421241114023817)*U6*U9 + 
  (171627397311437617585/2541954994922299324 - (1648292470938087056017*rr)/
     53381054893368285804)*U7*U9 + 
  (-45723977279771460479/5083909989844598648 - (2943665559404746463757*rr)/
     35587369928912190536)*U8*U9 + 
  (-201760814521337500306/1906466246191724493 - (51646787737372185667*rr)/
     4448421241114023817)*U9^2, 
 (-89584482826968070799/15251729969533795944 - (47071881544168919843*rr)/
     53381054893368285804)*U0^2 + 
  (303883992110505239215/61006919878135183776 + (1347906206085087607835*rr)/
     427048439146946286432)*U0*U1 + 
  (-108998084042677258381/30503459939067591888 - (67027879347129033343*rr)/
     30503459939067591888)*U1^2 + 
  (68100072107100974663/15251729969533795944 + (82026495728285297275*rr)/
     26690527446684142902)*U0*U2 + 
  (-892089601481495630423/122013839756270367552 - (748990955280531565793*rr)/
     284698959431297524288)*U1*U2 + 
  (-126280319729573040461/20335639959378394592 + (515954902789180167485*rr)/
     427048439146946286432)*U2^2 + 
  (285794563347851637097/61006919878135183776 - (268136812296528887345*rr)/
     142349479715648762144)*U0*U3 + 
  (-2718397058648968749/20335639959378394592 + (25355092779913204187*rr)/
     61006919878135183776)*U1*U3 + 
  (-2082883556006722295437/122013839756270367552 + 
    (996128602667728656575*rr)/854096878293892572864)*U2*U3 + 
  (420095060491166208295/61006919878135183776 - (3749016097873668338573*rr)/
     427048439146946286432)*U0*U4 + 
  (444757125811736713087/61006919878135183776 - (23788803612783207811*rr)/
     61006919878135183776)*U1*U4 + 
  (-179685639764227805931/20335639959378394592 + (159583558861855179497*rr)/
     142349479715648762144)*U2*U4 + 
  (-48760896572669559701/30503459939067591888 - (567000037381403574379*rr)/
     71174739857824381072)*U0*U5 + 
  (510484525584763323725/61006919878135183776 - (436637812759067777945*rr)/
     61006919878135183776)*U1*U5 + 
  (-667225663692931942709/30503459939067591888 + (536237367887445838247*rr)/
     213524219573473143216)*U2*U5 + 
  (18265241044151408901/20335639959378394592 + (880821951238337299979*rr)/
     427048439146946286432)*U0*U6 + (-84858544617680673/37108832042661304 + 
    (243429134949595511*rr)/111326496127983912)*U1*U6 + 
  (35388193638268297685/20335639959378394592 + (145665284755705478443*rr)/
     427048439146946286432)*U2*U6 + 
  (818269991956380361201/122013839756270367552 + (1127355196658439749237*rr)/
     854096878293892572864)*U0*U7 + 
  (45814732785346491911/61006919878135183776 - (177443421638072940923*rr)/
     61006919878135183776)*U1*U7 + 
  (-68799559996378905041/30503459939067591888 + (66067059418849672459*rr)/
     213524219573473143216)*U2*U7 + 
  (-4957536394512043690/1906466246191724493 - (11946205841780362039*rr)/
     17793684964456095268)*U0*U8 + 
  (36713354931069821393/15251729969533795944 + (3251726450965112359*rr)/
     15251729969533795944)*U1*U8 + 
  (-934557800189834791817/122013839756270367552 - (449265151252679948623*rr)/
     284698959431297524288)*U2*U8 + U6*U8 + 
  (391999655731523083579/122013839756270367552 - (2325194375664285215*rr)/
     122013839756270367552)*U0*U9 + 
  (-23703110125243455461/40671279918756789184 - (2486067597390707195*rr)/
     854096878293892572864)*U1*U9 + 
  (-30007392347350671385/15251729969533795944 - (8117104929058787883*rr)/
     5083909989844598648)*U2*U9 + 
  (51804090340454252089/61006919878135183776 + (714566749273377455645*rr)/
     427048439146946286432)*U3*U9 + 
  (171183009499847851337/30503459939067591888 + (562567706383737447373*rr)/
     213524219573473143216)*U4*U9 + 
  (119466460761784265005/15251729969533795944 + (50657517063032367851*rr)/
     35587369928912190536)*U5*U9 + 
  (-31941231648756589169/30503459939067591888 - (654739440989136690781*rr)/
     213524219573473143216)*U6*U9 + 
  (-2299480500173375893/30503459939067591888 + (83461955759069062727*rr)/
     213524219573473143216)*U7*U9 + 
  (26048002171134330209/20335639959378394592 + (182356779597789831045*rr)/
     142349479715648762144)*U8*U9 + 
  (161105216098540238515/61006919878135183776 - (119750202295673416945*rr)/
     427048439146946286432)*U9^2, 
 (-79215713177926600559/61006919878135183776 + (220454669073813176297*rr)/
     142349479715648762144)*U0^2 + 
  (-1308711630513115207/1906466246191724493 + (12356087174292309149*rr)/
     17793684964456095268)*U0*U1 + 
  (-11276589474788582849/5083909989844598648 + (15371591614254628141*rr)/
     15251729969533795944)*U1^2 + 
  (132917270597632210343/61006919878135183776 - (125562470656971902977*rr)/
     142349479715648762144)*U0*U2 + 
  (-7374832055640020077/1906466246191724493 + (88210777740710157235*rr)/
     106762109786736571608)*U1*U2 + 
  (566291125682871215/15251729969533795944 + (149403244640872104067*rr)/
     106762109786736571608)*U2^2 + 
  (32745323299575478391/61006919878135183776 - (1364325560018735371*rr)/
     427048439146946286432)*U0*U3 + 
  (-12751535127410078347/15251729969533795944 - (5575385783807885201*rr)/
     15251729969533795944)*U1*U3 + 
  (13628050211302421341/20335639959378394592 + (705515660656948708369*rr)/
     427048439146946286432)*U2*U3 + 
  (-50156418382833148643/10167819979689197296 - (252469395148419814135*rr)/
     213524219573473143216)*U0*U4 + 
  (-9917761263884614171/7625864984766897972 - (2453742840312327510*rr)/
     635488748730574831)*U1*U4 + (-1709595225964071805/5083909989844598648 + 
    (8401778329181278463*rr)/35587369928912190536)*U2*U4 + 
  (-119394537871885445099/15251729969533795944 + (126553298154433341187*rr)/
     106762109786736571608)*U0*U5 + 
  (-109315441321876952917/15251729969533795944 - (11160917039246168361*rr)/
     5083909989844598648)*U1*U5 + 
  (60935213575215966557/15251729969533795944 + (34422917826222962801*rr)/
     35587369928912190536)*U2*U5 + 
  (14319202003351975169/15251729969533795944 + (88861312459013303737*rr)/
     106762109786736571608)*U0*U6 + (294514501112736989/111326496127983912 - 
    (99508738736372315*rr)/111326496127983912)*U1*U6 + 
  (-8208275910402518225/3812932492383448986 - (52232830487183568065*rr)/
     53381054893368285804)*U2*U6 + 
  (46702728387951425867/15251729969533795944 - (17099234299917070781*rr)/
     17793684964456095268)*U0*U7 + (4195142476059964405/7625864984766897972 - 
    (1636820807261784465*rr)/2541954994922299324)*U1*U7 + 
  (1646021031027112303/1270977497461149662 - (102112727079766301*rr)/
     53381054893368285804)*U2*U7 + U6*U7 + 
  (-31218919260985561081/61006919878135183776 + (126107381516051916269*rr)/
     427048439146946286432)*U0*U8 + 
  (-4252253871906314789/30503459939067591888 - (4320022680094812587*rr)/
     10167819979689197296)*U1*U8 + 
  (16361205063324845027/30503459939067591888 + (257028939936387530963*rr)/
     213524219573473143216)*U2*U8 + 
  (-9275573132923518805/10167819979689197296 - (5459635188428245037*rr)/
     30503459939067591888)*U0*U9 + (5829990595146367681/7625864984766897972 - 
    (45836909188241082563*rr)/106762109786736571608)*U1*U9 + 
  (-8761923612942745475/15251729969533795944 + (1169143193581307209*rr)/
     15251729969533795944)*U2*U9 + 
  (13694424088940056157/7625864984766897972 - (1936744590433089923*rr)/
     8896842482228047634)*U3*U9 + 
  (32362354739416607785/15251729969533795944 - (20402748083933394539*rr)/
     35587369928912190536)*U4*U9 + (6898331443130517925/1906466246191724493 - 
    (28164784539410026265*rr)/13345263723342071451)*U5*U9 + 
  (-41460638599315336273/15251729969533795944 - (17742427148851414229*rr)/
     35587369928912190536)*U6*U9 + (6288037959211159393/5083909989844598648 + 
    (17224842326410155859*rr)/106762109786736571608)*U7*U9 + 
  (21389334561443370335/10167819979689197296 - (2178447905574073575*rr)/
     71174739857824381072)*U8*U9 + 
  (4203908153785427245/15251729969533795944 - (16546122821825217373*rr)/
     35587369928912190536)*U9^2, 
 (2484456965539783313/30503459939067591888 - (215793135541294065*rr)/
     10167819979689197296)*U0^2 + (-2105837183859576673/7625864984766897972 + 
    (81342281968219617*rr)/2541954994922299324)*U0*U1 + 
  (-50032296494766584/635488748730574831 + (22023390140088185*rr)/
     1906466246191724493)*U1^2 + (-664115184466390987/3812932492383448986 + 
    (10804714566737413*rr)/1270977497461149662)*U0*U2 + 
  (-1121943829356820051/7625864984766897972 + (143244857759062415*rr)/
     7625864984766897972)*U1*U2 + (-240195620872748393/7625864984766897972 - 
    (300410475887553745*rr)/7625864984766897972)*U2^2 + 
  (-935157313789967309/30503459939067591888 + (1088067258334490263*rr)/
     30503459939067591888)*U0*U3 + (-26203567346264917/3812932492383448986 + 
    (10607008597643515*rr)/3812932492383448986)*U1*U3 + 
  (-227532907785604639/10167819979689197296 - (4721998084706463457*rr)/
     30503459939067591888)*U2*U3 + (1003259609838469773/2541954994922299324 + 
    (891479158799479355*rr)/7625864984766897972)*U0*U4 + 
  (-2172238402224065347/7625864984766897972 - (506027396937604081*rr)/
     2541954994922299324)*U1*U4 + (-51725717842984188/635488748730574831 - 
    (67527664845892589*rr)/635488748730574831)*U2*U4 + 
  (1502283514668187931/7625864984766897972 + (230742089505863519*rr)/
     7625864984766897972)*U0*U5 + (-1236064075474175399/7625864984766897972 + 
    (44892434534646659*rr)/2541954994922299324)*U1*U5 + 
  (-374457636003381137/1906466246191724493 - (15839939467330729*rr)/
     635488748730574831)*U2*U5 + (1261613475705934939/7625864984766897972 + 
    (733233598211288591*rr)/7625864984766897972)*U0*U6 + 
  (11273569311081907/55663248063991956 - (1065983224499449*rr)/
     55663248063991956)*U1*U6 + (-359289465115388075/3812932492383448986 - 
    (530464301431849033*rr)/3812932492383448986)*U2*U6 + U6^2 + 
  (-672766064616027545/30503459939067591888 + (613954455675016029*rr)/
     10167819979689197296)*U0*U7 + 
  (-1142784255302699621/7625864984766897972 - (164720552018243151*rr)/
     2541954994922299324)*U1*U7 + (39421314835596704/635488748730574831 + 
    (6566563735051079*rr)/3812932492383448986)*U2*U7 + 
  (483023108926442839/7625864984766897972 + (76969056338084251*rr)/
     7625864984766897972)*U0*U8 + (497518493089648193/3812932492383448986 + 
    (66480547785963763*rr)/635488748730574831)*U1*U8 + 
  (1045064267737734535/15251729969533795944 + (375548679733596391*rr)/
     15251729969533795944)*U2*U8 + (39810662041864156/635488748730574831 - 
    (33680067698790949*rr)/3812932492383448986)*U0*U9 + 
  (1102673645868215761/7625864984766897972 - (324060437715087385*rr)/
     7625864984766897972)*U1*U9 + (-821918068235650621/7625864984766897972 - 
    (197283907444205113*rr)/7625864984766897972)*U2*U9 + 
  (2026607087502311765/30503459939067591888 - (160171037368563621*rr)/
     10167819979689197296)*U3*U9 + (197002582698672614/1906466246191724493 - 
    (17568994077900216*rr)/635488748730574831)*U4*U9 + 
  (277593116086776976/1906466246191724493 + (112325404647608434*rr)/
     1906466246191724493)*U5*U9 + (2335146669632268983/3812932492383448986 - 
    (17347724571262933*rr)/1270977497461149662)*U6*U9 + 
  (-40246167211744743/2541954994922299324 + (85841129455378463*rr)/
     7625864984766897972)*U7*U9 + (20043253977523748/635488748730574831 + 
    (15667938143526748*rr)/635488748730574831)*U8*U9 + 
  (-18834297088701983/3812932492383448986 + (26968226966743537*rr)/
     1270977497461149662)*U9^2, 
 (2043819414148750019/7625864984766897972 + (7809058723737661657*rr)/
     53381054893368285804)*U0^2 + (2739170382665563607/7625864984766897972 + 
    (15149546321870434483*rr)/53381054893368285804)*U0*U1 + 
  (1581868116246828715/3812932492383448986 + (695735045256060319*rr)/
     3812932492383448986)*U1^2 + (-132746512042434236/1906466246191724493 - 
    (590906048287678486*rr)/13345263723342071451)*U0*U2 + 
  (569314477835457409/1906466246191724493 + (3646427720845133927*rr)/
     8896842482228047634)*U1*U2 + (1563786116509520049/1270977497461149662 + 
    (5587464647611088825*rr)/26690527446684142902)*U2^2 + 
  (1444970425119298561/3812932492383448986 - (386963381054406409*rr)/
     4448421241114023817)*U0*U3 + (-130722847292512882/635488748730574831 + 
    (95615929792880495*rr)/3812932492383448986)*U1*U3 + 
  (763957020905470205/1906466246191724493 + (3845025599050076141*rr)/
     13345263723342071451)*U2*U3 + 
  (-10923691985714555131/7625864984766897972 - (3470098195550502673*rr)/
     53381054893368285804)*U0*U4 + 
  (-5217202525854793309/1906466246191724493 - (548506400534719592*rr)/
     1906466246191724493)*U1*U4 + (-1107367720078150487/1270977497461149662 + 
    (2174007739995903223*rr)/8896842482228047634)*U2*U4 + 
  (-1516621203247167253/3812932492383448986 + (5673900630338674135*rr)/
     8896842482228047634)*U0*U5 + (-9407380556262365479/3812932492383448986 + 
    (167398841791909189*rr)/3812932492383448986)*U1*U5 + 
  (1872774977867577664/1906466246191724493 + (4488153950280082322*rr)/
     13345263723342071451)*U2*U5 + (3057804804286372471/2541954994922299324 - 
    (4935474242243772461*rr)/53381054893368285804)*U0*U6 + 
  (-1193114661778702/4638604005332663 - (4999026131995616*rr)/
     13915812015997989)*U1*U6 + (-2889508160987816825/2541954994922299324 - 
    (2182470217420095049*rr)/53381054893368285804)*U2*U6 + 
  (-254968188517932245/7625864984766897972 - (17334085540727447125*rr)/
     53381054893368285804)*U0*U7 + 
  (-2423679750790397453/7625864984766897972 - (467136378076027063*rr)/
     7625864984766897972)*U1*U7 + (193506003091030441/1906466246191724493 + 
    (909547570172183689*rr)/13345263723342071451)*U2*U7 + 
  (-634951628473383653/15251729969533795944 + (2266225522256552019*rr)/
     35587369928912190536)*U0*U8 + 
  (-2250460099178745449/7625864984766897972 - (166218862572381781*rr)/
     7625864984766897972)*U1*U8 + (1272767277995936311/1906466246191724493 + 
    (122147313701129336*rr)/4448421241114023817)*U2*U8 + U5*U8 + 
  (-870268736290528271/7625864984766897972 + (969861831474883819*rr)/
     7625864984766897972)*U0*U9 + (-70019815499892379/635488748730574831 - 
    (992383849460512367*rr)/13345263723342071451)*U1*U9 + 
  (-4462884014226466355/7625864984766897972 - (132324276908140541*rr)/
     2541954994922299324)*U2*U9 + (-107884648463248549/1906466246191724493 - 
    (3139022660958530162*rr)/13345263723342071451)*U3*U9 + 
  (1140494731831909321/3812932492383448986 - (5438447618908387621*rr)/
     26690527446684142902)*U4*U9 + (-367285639247042359/1906466246191724493 - 
    (2421696510417742769*rr)/4448421241114023817)*U5*U9 + 
  (-3953960930813019457/3812932492383448986 + (7170528074685650515*rr)/
     26690527446684142902)*U6*U9 + (249226945140868529/1906466246191724493 - 
    (887508250660302835*rr)/13345263723342071451)*U7*U9 + 
  (644959213339539241/2541954994922299324 - (2592441820050496641*rr)/
     17793684964456095268)*U8*U9 + (-392268163117308220/1906466246191724493 - 
    (810602781161602328*rr)/13345263723342071451)*U9^2, 
 (-6028741338381766868615/244027679512540735104 - (2241856134413418766169*rr)/
     81342559837513578368)*U0^2 + 
  (2569514132624654408827/61006919878135183776 - (282815519205525480027*rr)/
     20335639959378394592)*U0*U1 + 
  (-327211063484779597767/20335639959378394592 - (1462505707473664988705*rr)/
     61006919878135183776)*U1^2 + 
  (1847226761636507135939/244027679512540735104 + (2144884688587401133277*rr)/
     81342559837513578368)*U0*U2 + 
  (2310804030360856156541/122013839756270367552 - (2527443745540650612775*rr)/
     122013839756270367552)*U1*U2 + 
  (-667725057955564450613/30503459939067591888 - (452361730562460094681*rr)/
     30503459939067591888)*U2^2 + 
  (-5296468192287816043645/244027679512540735104 - 
    (2258587872986040758377*rr)/244027679512540735104)*U0*U3 + 
  (805057498630312121473/30503459939067591888 + (205189971200558162477*rr)/
     30503459939067591888)*U1*U3 + 
  (-5260460759624336582941/81342559837513578368 - (1255138703270867753339*rr)/
     244027679512540735104)*U2*U3 + 
  (1970956044048796796887/40671279918756789184 - (1773857473368097078831*rr)/
     122013839756270367552)*U0*U4 + 
  (6310528116934557419581/61006919878135183776 + (1149822315385239611571*rr)/
     20335639959378394592)*U1*U4 + (-908640861405489861/2541954994922299324 + 
    (19995203927099200709*rr)/2541954994922299324)*U2*U4 + 
  (2879704882237412847721/61006919878135183776 - (3387760816218875788571*rr)/
     61006919878135183776)*U0*U5 + 
  (3653128914970484206411/30503459939067591888 - (18943103089189527083*rr)/
     10167819979689197296)*U1*U5 + 
  (-7100766646999044809089/61006919878135183776 + (579328413375994906433*rr)/
     20335639959378394592)*U2*U5 + 
  (-108777730599855133861/15251729969533795944 - (78860858588886115361*rr)/
     15251729969533795944)*U0*U6 + (-334427380333626469/445305984511935648 + 
    (13347225457339795807*rr)/445305984511935648)*U1*U6 + 
  (4158424328838029640331/61006919878135183776 + (326674811978918369423*rr)/
     61006919878135183776)*U2*U6 + 
  (-1421007101837317512833/122013839756270367552 + 
    (825172776489814363841*rr)/40671279918756789184)*U0*U7 + 
  (-995317382536160066093/30503459939067591888 + (61433103045668235377*rr)/
     10167819979689197296)*U1*U7 + 
  (-342690836439505651683/20335639959378394592 + (428687015207282715683*rr)/
     61006919878135183776)*U2*U7 + U5*U7 + 
  (-1651650354369832638865/244027679512540735104 - 
    (1014691147103469322477*rr)/244027679512540735104)*U0*U8 + 
  (2564311943779726239259/122013839756270367552 + (244168850335578863941*rr)/
     40671279918756789184)*U1*U8 + 
  (-3915860358170537938139/61006919878135183776 - (769881238613625138071*rr)/
     61006919878135183776)*U2*U8 + 
  (313162180513057984397/10167819979689197296 - (7523738058657386393*rr)/
     30503459939067591888)*U0*U9 + 
  (-478161708415949099327/122013839756270367552 + (1016545713952365163757*rr)/
     122013839756270367552)*U1*U9 + 
  (-417070096035800166509/61006919878135183776 - (278654347980786219161*rr)/
     61006919878135183776)*U2*U9 + 
  (-647989412233090819607/61006919878135183776 + (248421678606358870119*rr)/
     20335639959378394592)*U3*U9 + 
  (365492663790564024703/61006919878135183776 + (252118003777986598529*rr)/
     20335639959378394592)*U4*U9 + 
  (75163591410341267267/15251729969533795944 + (600717440952132002783*rr)/
     15251729969533795944)*U5*U9 + 
  (1795135960357653978119/61006919878135183776 - (13212043217332491943*rr)/
     20335639959378394592)*U6*U9 + (-9407508777727832257/635488748730574831 + 
    (908044157581327187*rr)/7625864984766897972)*U7*U9 + 
  (-895306355049131055499/40671279918756789184 + (308637971191666861121*rr)/
     40671279918756789184)*U8*U9 + 
  (88975335615500947831/15251729969533795944 + (26480601173440139517*rr)/
     5083909989844598648)*U9^2, 
 (374648376349097709/20335639959378394592 - (15031846243856579153*rr)/
     142349479715648762144)*U0^2 + 
  (-675264063668874875/10167819979689197296 - (3793710787600933593*rr)/
     71174739857824381072)*U0*U1 + (-605926542992213261/5083909989844598648 - 
    (638857801515348813*rr)/5083909989844598648)*U1^2 + 
  (5037055984110340661/20335639959378394592 + (5984246583213761575*rr)/
     142349479715648762144)*U0*U2 + 
  (-2309300369012747039/10167819979689197296 - (9754992020017258109*rr)/
     71174739857824381072)*U1*U2 + 
  (-2200716237612650693/10167819979689197296 - (5062464155545627303*rr)/
     71174739857824381072)*U2^2 + 
  (-8259056493212779507/20335639959378394592 - (5285277008147254017*rr)/
     142349479715648762144)*U0*U3 + 
  (167449145254868271/10167819979689197296 + (64792524033801931*rr)/
     10167819979689197296)*U1*U3 + 
  (-9976134726626077071/20335639959378394592 + (5564604763963486443*rr)/
     142349479715648762144)*U2*U3 + 
  (1142021005964319681/5083909989844598648 + (2750225111032720291*rr)/
     35587369928912190536)*U0*U4 + (2435983077247176663/2541954994922299324 - 
    (53934690953980205*rr)/2541954994922299324)*U1*U4 + 
  (-566901917347616913/5083909989844598648 - (3402270143122540715*rr)/
     35587369928912190536)*U2*U4 + (-101333924699700619/635488748730574831 - 
    (1613248814007933279*rr)/4448421241114023817)*U0*U5 + 
  (814385356313441009/5083909989844598648 - (997581109577010235*rr)/
     5083909989844598648)*U1*U5 + (-2817113043574125531/2541954994922299324 + 
    (3679790644059600719*rr)/17793684964456095268)*U2*U5 + 
  (234768554797615437/10167819979689197296 + (9818098505751798559*rr)/
     71174739857824381072)*U0*U6 + (11240992690695737/37108832042661304 + 
    (8831759682525133*rr)/37108832042661304)*U1*U6 + 
  (5399619947810033955/10167819979689197296 - (13349370213996728591*rr)/
     71174739857824381072)*U2*U6 + U5*U6 + 
  (24113567424906977/1270977497461149662 + (804607559402654445*rr)/
     8896842482228047634)*U0*U7 + (-979947610820321233/5083909989844598648 - 
    (342814070277105525*rr)/5083909989844598648)*U1*U7 + 
  (-1793414118106267195/5083909989844598648 - (725863058694485687*rr)/
     35587369928912190536)*U2*U7 + (-20847204931874709/10167819979689197296 - 
    (199441751022805511*rr)/71174739857824381072)*U0*U8 + 
  (797620377561981975/5083909989844598648 + (48443915224913963*rr)/
     5083909989844598648)*U1*U8 + 
  (-3629227436007488947/10167819979689197296 - (5149272799526218425*rr)/
     71174739857824381072)*U2*U8 + 
  (2198709656901887959/10167819979689197296 - (1031089278782436557*rr)/
     10167819979689197296)*U0*U9 + (246275444347541375/635488748730574831 - 
    (377261211687002553*rr)/8896842482228047634)*U1*U9 + 
  (-1670218264902469441/10167819979689197296 - (1154548367880665213*rr)/
     10167819979689197296)*U2*U9 + (442690355438268777/2541954994922299324 + 
    (1330839019665472987*rr)/17793684964456095268)*U3*U9 + 
  (396804454757884155/635488748730574831 + (205581187495393415*rr)/
     4448421241114023817)*U4*U9 + (781721772592725771/2541954994922299324 + 
    (6634633959907773053*rr)/17793684964456095268)*U5*U9 + 
  (275979677100857631/2541954994922299324 - (142623558720329887*rr)/
     17793684964456095268)*U6*U9 + (-50303287355929235/1270977497461149662 + 
    (185689424615970725*rr)/8896842482228047634)*U7*U9 + 
  (14647345153600327/5083909989844598648 + (3614298162917008505*rr)/
     35587369928912190536)*U8*U9 + (69576731165856851/1270977497461149662 + 
    (356196774658614815*rr)/8896842482228047634)*U9^2, 
 (-222821192351102631021/40671279918756789184 + (2828645420642563709363*rr)/
     854096878293892572864)*U0^2 + 
  (-155613203397497155881/20335639959378394592 - (271298729162253393593*rr)/
     427048439146946286432)*U0*U1 + 
  (-167783344079350338959/30503459939067591888 + (26886229988596100535*rr)/
     10167819979689197296)*U1^2 + 
  (271568645375006432075/40671279918756789184 - (2159217427450843906037*rr)/
     854096878293892572864)*U0*U2 + 
  (-463921071781093662283/61006919878135183776 + (400785171940498106071*rr)/
     427048439146946286432)*U1*U2 + 
  (-164288206710914653255/61006919878135183776 + (907491046611392389043*rr)/
     427048439146946286432)*U2^2 + 
  (-136044914215827744499/122013839756270367552 + (1389124588032695910223*rr)/
     854096878293892572864)*U0*U3 + 
  (-22294066710963656461/61006919878135183776 - (101907994120471024681*rr)/
     61006919878135183776)*U1*U3 + 
  (452278339969596242929/122013839756270367552 + (821165135322988356809*rr)/
     284698959431297524288)*U2*U3 + 
  (-236583390569792040605/30503459939067591888 - (28138129789192771133*rr)/
     71174739857824381072)*U0*U4 + 
  (39023119786629711409/5083909989844598648 - (137602690985085955793*rr)/
     15251729969533795944)*U1*U4 + 
  (22739945493049745217/10167819979689197296 - (55853836287518692581*rr)/
     71174739857824381072)*U2*U4 + 
  (-298994093448968305237/15251729969533795944 + (279102524444431694353*rr)/
     106762109786736571608)*U0*U5 + 
  (-106366239501252944081/10167819979689197296 - (142014763268782612079*rr)/
     30503459939067591888)*U1*U5 + 
  (43799685059955495167/2541954994922299324 + (106605945067349173303*rr)/
     53381054893368285804)*U2*U5 + U5^2 + 
  (-45706183986799829119/61006919878135183776 + (400697007596386189691*rr)/
     427048439146946286432)*U0*U6 + (1911654286384870945/222652992255967824 - 
    (519847526525634995*rr)/222652992255967824)*U1*U6 + 
  (-252124405333245578225/61006919878135183776 - (1391810263639406755931*rr)/
     427048439146946286432)*U2*U6 + 
  (138197377350870608199/20335639959378394592 - (499838125352236888009*rr)/
     427048439146946286432)*U0*U7 + 
  (22047105350742892955/5083909989844598648 + (10789771107223796549*rr)/
     15251729969533795944)*U1*U7 + 
  (209531453468735541385/61006919878135183776 + (2857576966881683033*rr)/
     142349479715648762144)*U2*U7 + 
  (-32968743785636496971/61006919878135183776 + (271604047139290975079*rr)/
     427048439146946286432)*U0*U8 + (62918151124308821/10167819979689197296 - 
    (41076763819480303805*rr)/30503459939067591888)*U1*U8 + 
  (106301971882224726929/61006919878135183776 + (1542244998672202774939*rr)/
     427048439146946286432)*U2*U8 + 
  (-146966989240176489497/61006919878135183776 - (24755267994006300607*rr)/
     20335639959378394592)*U0*U9 + 
  (11732367348086955491/3812932492383448986 - (14026437284352893251*rr)/
     26690527446684142902)*U1*U9 + 
  (-31946631860640514429/61006919878135183776 + (41700566826788292631*rr)/
     61006919878135183776)*U2*U9 + 
  (46454177311286127887/10167819979689197296 - (127180903649579018209*rr)/
     213524219573473143216)*U3*U9 + 
  (7415208254232038243/2541954994922299324 - (61441495070413519837*rr)/
     53381054893368285804)*U4*U9 + 
  (158865171780176487493/15251729969533795944 - (356382464672489584033*rr)/
     106762109786736571608)*U5*U9 + 
  (-14091094295045088193/5083909989844598648 - (127138143201629310217*rr)/
     106762109786736571608)*U6*U9 + 
  (19484755527093932411/15251729969533795944 + (21603040560220650927*rr)/
     35587369928912190536)*U7*U9 + 
  (38380579483737031669/10167819979689197296 + (20958229238089286543*rr)/
     71174739857824381072)*U8*U9 + (607617761644168924/635488748730574831 - 
    (8420016819505531774*rr)/13345263723342071451)*U9^2, 
 (-106543427564980910429/30503459939067591888 + (55847268832732383905*rr)/
     71174739857824381072)*U0^2 + 
  (-67387454754799111957/61006919878135183776 - (115414727762339188227*rr)/
     142349479715648762144)*U0*U1 + 
  (-44495139597184608533/10167819979689197296 - (14670012013038894221*rr)/
     30503459939067591888)*U1^2 + 
  (155315570558864744777/30503459939067591888 + (474107478068108995*rr)/
     71174739857824381072)*U0*U2 + 
  (-789423604481316362783/122013839756270367552 - (1482034672928197921067*rr)/
     854096878293892572864)*U1*U2 + 
  (-209846129122200365615/61006919878135183776 + (509672140832653839413*rr)/
     427048439146946286432)*U2^2 + 
  (-46671610368300766835/61006919878135183776 - (420022251910068604943*rr)/
     427048439146946286432)*U0*U3 + 
  (149900429552782402531/61006919878135183776 + (1467810357640140617*rr)/
     61006919878135183776)*U1*U3 + 
  (-252819597907013181447/40671279918756789184 + (1729500430285423191463*rr)/
     854096878293892572864)*U2*U3 + 
  (-94956772717204206883/20335639959378394592 - (1486345112972977868077*rr)/
     427048439146946286432)*U0*U4 + 
  (776295259564446314447/61006919878135183776 - (60374971707200931249*rr)/
     20335639959378394592)*U1*U4 + 
  (-35525364442059485915/20335639959378394592 - (87049805646288467767*rr)/
     142349479715648762144)*U2*U4 + 
  (-316892682437861677235/30503459939067591888 - (850002995845986385703*rr)/
     213524219573473143216)*U0*U5 + 
  (171199929359439368821/61006919878135183776 - (110161651038103237387*rr)/
     20335639959378394592)*U1*U5 + 
  (-131260315606251418273/30503459939067591888 + (189986306381320282809*rr)/
     71174739857824381072)*U2*U5 + 
  (-315821670012754923761/61006919878135183776 + (1015823051624628078491*rr)/
     427048439146946286432)*U0*U6 + (58699719717943607/13915812015997989 + 
    (23304675496766074*rr)/13915812015997989)*U1*U6 + 
  (236797284090017818451/61006919878135183776 - (525307701543254902961*rr)/
     427048439146946286432)*U2*U6 + 
  (481606302173813076329/122013839756270367552 + (61680992018117973103*rr)/
     284698959431297524288)*U0*U7 + 
  (115446081205122646309/61006919878135183776 - (16331025176240044059*rr)/
     20335639959378394592)*U1*U7 + 
  (-15855522974319134071/10167819979689197296 + (87094299028951239191*rr)/
     213524219573473143216)*U2*U7 + 
  (-94201053106436477431/30503459939067591888 - (92327667521084280307*rr)/
     213524219573473143216)*U0*U8 + 
  (13879071807975016415/7625864984766897972 - (798966796938123663*rr)/
     2541954994922299324)*U1*U8 + 
  (-402528106223009041553/122013839756270367552 + (624520975504950166075*rr)/
     854096878293892572864)*U2*U8 + U4*U8 + 
  (16122179542254226841/40671279918756789184 - (72294352404337726975*rr)/
     122013839756270367552)*U0*U9 + 
  (236307930936207024281/122013839756270367552 + (597472401195273918637*rr)/
     854096878293892572864)*U1*U9 + 
  (-9309775123449947027/7625864984766897972 - (7681151530815510959*rr)/
     7625864984766897972)*U2*U9 + 
  (135658277007503323793/61006919878135183776 + (166821317644031516759*rr)/
     142349479715648762144)*U3*U9 + 
  (165819138342557044273/30503459939067591888 + (74640864213191928231*rr)/
     71174739857824381072)*U4*U9 + 
  (107544936631807319617/15251729969533795944 + (165622583993910925765*rr)/
     106762109786736571608)*U5*U9 + 
  (-5647119477288161701/30503459939067591888 - (117604826982945625275*rr)/
     71174739857824381072)*U6*U9 + 
  (2373963149425076471/10167819979689197296 + (93988167014331836137*rr)/
     213524219573473143216)*U7*U9 + 
  (30305327568050453273/20335639959378394592 + (144477096499088257725*rr)/
     142349479715648762144)*U8*U9 + 
  (67879083125650386683/61006919878135183776 - (29019364330040809219*rr)/
     142349479715648762144)*U9^2, 
 (95882781098088587/1270977497461149662 + (8754763224803735767*rr)/
     26690527446684142902)*U0^2 + (-2467737056702792153/2541954994922299324 - 
    (20631371739895538413*rr)/53381054893368285804)*U0*U1 + 
  (-573276285483428558/1906466246191724493 + (215149425619563708*rr)/
     635488748730574831)*U1^2 + (1187831970169643113/2541954994922299324 - 
    (24925391132960733431*rr)/53381054893368285804)*U0*U2 + 
  (-1225715154404057687/1906466246191724493 + (627322625230922935*rr)/
     26690527446684142902)*U1*U2 + (104677238731470577/7625864984766897972 + 
    (10584534090902806375*rr)/53381054893368285804)*U2^2 + 
  (-2512166799468806203/7625864984766897972 - (8257755168106325225*rr)/
     53381054893368285804)*U0*U3 + (1842750717961644454/1906466246191724493 - 
    (830443069854283651*rr)/3812932492383448986)*U1*U3 + 
  (4586162709362062669/7625864984766897972 + (6437804362766431071*rr)/
     17793684964456095268)*U2*U3 + 
  (-9264347003599921399/3812932492383448986 + (3093662197358690785*rr)/
     8896842482228047634)*U0*U4 + (2259090793262988591/1270977497461149662 - 
    (1730730978938042405*rr)/3812932492383448986)*U1*U4 + 
  (571822275720550729/1270977497461149662 + (222381824663642333*rr)/
     8896842482228047634)*U2*U4 + (-4098639479501254769/1906466246191724493 + 
    (1239744379570710674*rr)/13345263723342071451)*U0*U5 + 
  (-213210313311163666/635488748730574831 - (1125790050966015590*rr)/
     1906466246191724493)*U1*U5 + (1188631866332001819/635488748730574831 + 
    (2099368703359959415*rr)/13345263723342071451)*U2*U5 + 
  (-8207948970342571607/7625864984766897972 + (19341641520098877691*rr)/
     53381054893368285804)*U0*U6 + (6243750819281128/13915812015997989 - 
    (995090607058406*rr)/13915812015997989)*U1*U6 + 
  (4381752776508626549/7625864984766897972 - (18034172137399133545*rr)/
     53381054893368285804)*U2*U6 + (31422061893750682/635488748730574831 - 
    (2889328807617430601*rr)/13345263723342071451)*U0*U7 + 
  (759622244344498209/1270977497461149662 + (323910595935171329*rr)/
     3812932492383448986)*U1*U7 + (-385942129071363439/7625864984766897972 + 
    (1467797885985291335*rr)/17793684964456095268)*U2*U7 + U4*U7 + 
  (-3855174089489356399/7625864984766897972 + (6198461612447410441*rr)/
     53381054893368285804)*U0*U8 + (43457925298599085/1270977497461149662 - 
    (448698562871016013*rr)/3812932492383448986)*U1*U8 + 
  (3290264828602831891/7625864984766897972 + (11526050288156239679*rr)/
     53381054893368285804)*U2*U8 + 
  (-1174151959286932681/7625864984766897972 - (112929284320715797*rr)/
     2541954994922299324)*U0*U9 + (5541371204531337133/7625864984766897972 + 
    (12837975610349053069*rr)/53381054893368285804)*U1*U9 + 
  (-51108875870749045/3812932492383448986 + (177181842125611*rr)/
     3812932492383448986)*U2*U9 + (332306365708337081/1270977497461149662 + 
    (2381081477961297823*rr)/26690527446684142902)*U3*U9 + 
  (354709734386762202/635488748730574831 + (1617476433272286704*rr)/
     13345263723342071451)*U4*U9 + (955258405131147233/1906466246191724493 - 
    (2393486003587837979*rr)/13345263723342071451)*U5*U9 + 
  (-226527407678418895/635488748730574831 - (646562083804476023*rr)/
     13345263723342071451)*U6*U9 + (1037380901615974543/7625864984766897972 + 
    (155183253279546777*rr)/17793684964456095268)*U7*U9 + 
  (2316221483664781/1270977497461149662 - (308252701427088041*rr)/
     8896842482228047634)*U8*U9 + (-46218498569230873/1270977497461149662 - 
    (471673912119287447*rr)/26690527446684142902)*U9^2, 
 (18067732807295739907/61006919878135183776 - (25541383558072868567*rr)/
     427048439146946286432)*U0^2 + 
  (-31186589077021776217/30503459939067591888 - (65904463595556747529*rr)/
     213524219573473143216)*U0*U1 + (999490380181654048/1906466246191724493 + 
    (1034767327046495285*rr)/7625864984766897972)*U1^2 + 
  (-18272783513886804901/61006919878135183776 - (51272796637694070847*rr)/
     427048439146946286432)*U0*U2 + 
  (13986844912273356433/20335639959378394592 - (39927368523651012889*rr)/
     427048439146946286432)*U1*U2 + 
  (1137724576052532125/30503459939067591888 - (18256249333612007737*rr)/
     71174739857824381072)*U2^2 + 
  (-1742221206371660629/10167819979689197296 + (31439800525934642705*rr)/
     213524219573473143216)*U0*U3 + 
  (7624804867181019965/30503459939067591888 - (1239940569442895959*rr)/
     10167819979689197296)*U1*U3 + 
  (56915439884705634335/61006919878135183776 - (153528741365057569289*rr)/
     427048439146946286432)*U2*U3 + 
  (11699762310328060465/30503459939067591888 + (132312930155280985109*rr)/
     213524219573473143216)*U0*U4 + 
  (26553948141307600925/30503459939067591888 + (10405589555468375375*rr)/
     30503459939067591888)*U1*U4 + 
  (7395745300465592281/10167819979689197296 - (11689020203084090079*rr)/
     71174739857824381072)*U2*U4 + (1929056329106971437/2541954994922299324 + 
    (7405941952042501475*rr)/26690527446684142902)*U0*U5 + 
  (36955784084345078719/30503459939067591888 + (9152605326723963685*rr)/
     30503459939067591888)*U1*U5 + 
  (22280869523118481229/15251729969533795944 - (54728876479195590463*rr)/
     106762109786736571608)*U2*U5 + 
  (-28250904148655077765/30503459939067591888 - (15772129121832338575*rr)/
     71174739857824381072)*U0*U6 + (-12385405403668147/55663248063991956 - 
    (1273634324890807*rr)/18554416021330652)*U1*U6 + 
  (4184051245310875645/30503459939067591888 - (2763345454726116445*rr)/
     71174739857824381072)*U2*U6 + U4*U6 + 
  (-40413260549981466919/61006919878135183776 + (35340367985020105961*rr)/
     427048439146946286432)*U0*U7 + 
  (15749639368485904429/30503459939067591888 + (9777650307579831295*rr)/
     30503459939067591888)*U1*U7 + (856535799007688893/15251729969533795944 - 
    (8952785921529167227*rr)/106762109786736571608)*U2*U7 + 
  (2352198104860986021/10167819979689197296 - (2460824413844108227*rr)/
     213524219573473143216)*U0*U8 + 
  (-880245919130753689/15251729969533795944 - (155152777342832077*rr)/
     15251729969533795944)*U1*U8 + 
  (10819266497392765497/20335639959378394592 - (9033734741257562941*rr)/
     427048439146946286432)*U2*U8 + 
  (-3636445252459415729/61006919878135183776 - (3857870537480952943*rr)/
     61006919878135183776)*U0*U9 + 
  (15498505266833443039/61006919878135183776 + (15061764935042536425*rr)/
     142349479715648762144)*U1*U9 + 
  (3367373269896128859/10167819979689197296 + (1115046913715455453*rr)/
     30503459939067591888)*U2*U9 + 
  (-9397920391443701365/30503459939067591888 - (2860184417141597065*rr)/
     213524219573473143216)*U3*U9 + 
  (-5122871259500898203/15251729969533795944 + (10347797079588984685*rr)/
     106762109786736571608)*U4*U9 + 
  (-1998441885751410325/2541954994922299324 + (9740330251438636289*rr)/
     53381054893368285804)*U5*U9 + (3534783642838997705/3812932492383448986 + 
    (7942722307151778019*rr)/53381054893368285804)*U6*U9 + 
  (-1206761255027581279/15251729969533795944 - (960303414317809259*rr)/
     106762109786736571608)*U7*U9 + 
  (-5259577048562263947/10167819979689197296 + (675913580139358301*rr)/
     71174739857824381072)*U8*U9 + 
  (-469678539165273883/30503459939067591888 + (20120443001572748489*rr)/
     213524219573473143216)*U9^2, 
 (9255138161336795917/61006919878135183776 - (23638291935839585761*rr)/
     427048439146946286432)*U0^2 + 
  (6158270911182826181/30503459939067591888 + (8069685225510796831*rr)/
     213524219573473143216)*U0*U1 + 
  (1025425314032113351/15251729969533795944 - (802084899250164293*rr)/
     15251729969533795944)*U1^2 + 
  (-24351333230764008169/61006919878135183776 + (16636386277864214221*rr)/
     427048439146946286432)*U0*U2 + 
  (4738295650931921053/30503459939067591888 + (1399471751298577681*rr)/
     71174739857824381072)*U1*U2 + 
  (1138582401316251391/10167819979689197296 - (30726792595895593913*rr)/
     213524219573473143216)*U2^2 + 
  (7648181085300875359/61006919878135183776 - (7302713567845210105*rr)/
     142349479715648762144)*U0*U3 + 
  (2466357656480643975/10167819979689197296 + (160614558170555977*rr)/
     30503459939067591888)*U1*U3 + 
  (9996144006894424699/61006919878135183776 - (45760996104596710991*rr)/
     427048439146946286432)*U2*U3 + 
  (5607457888073895847/15251729969533795944 + (6067648012875849049*rr)/
     106762109786736571608)*U0*U4 + 
  (-1332244086575256187/1906466246191724493 + (1218091471784636507*rr)/
     3812932492383448986)*U1*U4 + (-105110360357325889/5083909989844598648 - 
    (160661499487518543*rr)/35587369928912190536)*U2*U4 + 
  (4992682975256615365/7625864984766897972 - (1523304909214486747*rr)/
     17793684964456095268)*U0*U5 + 
  (8402426550744313577/15251729969533795944 + (3033117384664328977*rr)/
     15251729969533795944)*U1*U5 + (667557299220298723/7625864984766897972 - 
    (12367809609565595431*rr)/53381054893368285804)*U2*U5 + U4*U5 + 
  (-630924362504267719/10167819979689197296 + (689622289079429473*rr)/
     213524219573473143216)*U0*U6 + (-13701047219478857/37108832042661304 - 
    (2199691345759315*rr)/111326496127983912)*U1*U6 + 
  (-1471035348554402601/10167819979689197296 + (34690628758061910959*rr)/
     213524219573473143216)*U2*U6 + 
  (-1532459267165743325/7625864984766897972 + (1852146535729320863*rr)/
     53381054893368285804)*U0*U7 + 
  (-1079210705774591327/7625864984766897972 - (42903078311371571*rr)/
     3812932492383448986)*U1*U7 + (1141284014971924063/7625864984766897972 - 
    (450756733934995477*rr)/26690527446684142902)*U2*U7 + 
  (1054517086975935515/30503459939067591888 - (1608737829540523693*rr)/
     71174739857824381072)*U0*U8 + 
  (-592536264735843343/15251729969533795944 + (565846380782921509*rr)/
     15251729969533795944)*U1*U8 + 
  (2474971805211571507/30503459939067591888 - (7276851681650781329*rr)/
     71174739857824381072)*U2*U8 + 
  (6101868667727904037/30503459939067591888 + (1072523932206062677*rr)/
     30503459939067591888)*U0*U9 + (-760701885405638795/5083909989844598648 - 
    (1921117613866462279*rr)/106762109786736571608)*U1*U9 + 
  (-2803896699699647579/30503459939067591888 + (748629689608740715*rr)/
     10167819979689197296)*U2*U9 + 
  (-4100136642533763587/15251729969533795944 + (2144966043078471695*rr)/
     106762109786736571608)*U3*U9 + 
  (-974242587952613875/1906466246191724493 + (713347004021597200*rr)/
     13345263723342071451)*U4*U9 + (-890118042375969293/3812932492383448986 - 
    (271446166658684099*rr)/8896842482228047634)*U5*U9 + 
  (1236665763777830599/7625864984766897972 + (5420466393645708683*rr)/
     53381054893368285804)*U6*U9 + 
  (-616165447635956963/15251729969533795944 - (1246395525354894743*rr)/
     106762109786736571608)*U7*U9 + 
  (-635123933103986947/2541954994922299324 - (571169137616213861*rr)/
     17793684964456095268)*U8*U9 + (-188722537479434341/7625864984766897972 + 
    (3480426746583810823*rr)/53381054893368285804)*U9^2, 
 (-29402246596908146201/61006919878135183776 - (10021004320640471989*rr)/
     61006919878135183776)*U0^2 + 
  (19344833854187784167/30503459939067591888 + (297601805852506219*rr)/
     30503459939067591888)*U0*U1 + 
  (-3060609868350294683/15251729969533795944 - (3845593689941903639*rr)/
     15251729969533795944)*U1^2 + 
  (16556856197245352033/61006919878135183776 + (20900249944663954141*rr)/
     61006919878135183776)*U0*U2 + 
  (1745223480465066949/30503459939067591888 - (1573466320672974525*rr)/
     10167819979689197296)*U1*U2 + 
  (-2538570162158248495/10167819979689197296 - (1427455385587697225*rr)/
     30503459939067591888)*U2^2 + 
  (-8659994552130667931/61006919878135183776 + (544713226801833691*rr)/
     20335639959378394592)*U0*U3 + 
  (-3941966427734871381/10167819979689197296 + (550066709730452029*rr)/
     30503459939067591888)*U1*U3 + 
  (-43477539673697892275/61006919878135183776 - (5352770754407189495*rr)/
     61006919878135183776)*U2*U3 + (6753363866668687493/7625864984766897972 - 
    (3132028347303739663*rr)/7625864984766897972)*U0*U4 + 
  (3740857911541927397/7625864984766897972 + (1195502230420521613*rr)/
     7625864984766897972)*U1*U4 + (-799676560068484323/5083909989844598648 - 
    (614232376619997023*rr)/5083909989844598648)*U2*U4 + U4^2 + 
  (8042678095703738375/15251729969533795944 - (2098715987451493079*rr)/
     5083909989844598648)*U0*U5 + (7837236470462094053/15251729969533795944 + 
    (726038493749559025*rr)/15251729969533795944)*U1*U5 + 
  (-11306481660684382547/7625864984766897972 + (1888406471540173913*rr)/
     7625864984766897972)*U2*U5 + (3116530113030847031/10167819979689197296 - 
    (4356370080285996143*rr)/30503459939067591888)*U0*U6 + 
  (10457599570347107/37108832042661304 + (24797059682290925*rr)/
     111326496127983912)*U1*U6 + (884781381218596217/10167819979689197296 + 
    (2327466917702543039*rr)/30503459939067591888)*U2*U6 + 
  (6221009826985403695/30503459939067591888 + (5417272479853439459*rr)/
     30503459939067591888)*U0*U7 + 
  (-5705407227444139237/15251729969533795944 - (303244045778609357*rr)/
     15251729969533795944)*U1*U7 + 
  (-1740832329304421239/15251729969533795944 - (675908937313258375*rr)/
     15251729969533795944)*U2*U7 + 
  (4582946481519558197/30503459939067591888 - (540597304566533857*rr)/
     10167819979689197296)*U0*U8 + 
  (2847455111607028337/15251729969533795944 + (618524756899676509*rr)/
     15251729969533795944)*U1*U8 + 
  (-20036781161176155833/30503459939067591888 - (258015848920453359*rr)/
     10167819979689197296)*U2*U8 + 
  (8581615639810652299/30503459939067591888 - (2858252209496898281*rr)/
     30503459939067591888)*U0*U9 + (-276136200062788773/1270977497461149662 - 
    (126673448655220061*rr)/1906466246191724493)*U1*U9 + 
  (-58513195962674195/30503459939067591888 + (385405510678772427*rr)/
     10167819979689197296)*U2*U9 + (948971597078721683/7625864984766897972 + 
    (382857059180958307*rr)/7625864984766897972)*U3*U9 + 
  (1007226657550082615/7625864984766897972 + (305833232288860915*rr)/
     7625864984766897972)*U4*U9 + (-48331881870787145/3812932492383448986 + 
    (388806892070932189*rr)/1270977497461149662)*U5*U9 + 
  (3989659734506886467/15251729969533795944 - (703430490859174457*rr)/
     15251729969533795944)*U6*U9 + (-750888975021312295/7625864984766897972 + 
    (267537093311772995*rr)/7625864984766897972)*U7*U9 + 
  (138931600936235803/5083909989844598648 + (481113099812425055*rr)/
     5083909989844598648)*U8*U9 + (246149369408592487/3812932492383448986 + 
    (102322780613221241*rr)/3812932492383448986)*U9^2, 
 (-7086586263908873137/15251729969533795944 - (94412661555243928195*rr)/
     106762109786736571608)*U0^2 + 
  (-40362799341157912427/7625864984766897972 + (48006773463831014233*rr)/
     53381054893368285804)*U0*U1 + (3594585542386217615/1906466246191724493 - 
    (1385516166573338756*rr)/1906466246191724493)*U1^2 + 
  (-36218913550988956097/15251729969533795944 + (76151508392200252285*rr)/
     106762109786736571608)*U0*U2 + 
  (1626893969466573943/5083909989844598648 - (209512614264903704327*rr)/
     106762109786736571608)*U1*U2 + 
  (-32033912838101153993/7625864984766897972 - (13901098725550601811*rr)/
     17793684964456095268)*U2^2 + (2332513811616485529/1270977497461149662 + 
    (9517914818552165554*rr)/13345263723342071451)*U0*U3 + 
  (-4427905893269882585/7625864984766897972 - (682892202247183669*rr)/
     2541954994922299324)*U1*U3 + 
  (-63900649525341116969/15251729969533795944 - (271995090955514104765*rr)/
     106762109786736571608)*U2*U3 + 
  (86385957656306272883/7625864984766897972 + (3055433491186729447*rr)/
     53381054893368285804)*U0*U4 + 
  (47575920864679174411/7625864984766897972 - (77683848815143247*rr)/
     7625864984766897972)*U1*U4 + (-6953995434684122289/2541954994922299324 - 
    (36510396164528938689*rr)/17793684964456095268)*U2*U4 + 
  (3869046169414249248/635488748730574831 - (23597913097843516459*rr)/
     13345263723342071451)*U0*U5 + 
  (81540382318908558521/7625864984766897972 - (8264401978028692285*rr)/
     7625864984766897972)*U1*U5 + 
  (-21732458382987020309/3812932492383448986 - (93721781422039866833*rr)/
     26690527446684142902)*U2*U5 + 
  (-36689975793664263569/7625864984766897972 + (20918997795107346073*rr)/
     17793684964456095268)*U0*U6 + (-29804676000020801/13915812015997989 + 
    (2586378716668255*rr)/4638604005332663)*U1*U6 + 
  (3589049908073943401/7625864984766897972 - (3876041560998217725*rr)/
     17793684964456095268)*U2*U6 + 
  (2803437758613603463/15251729969533795944 + (174792876435216604543*rr)/
     106762109786736571608)*U0*U7 + 
  (39369915106588515677/7625864984766897972 - (2673569771952159433*rr)/
     7625864984766897972)*U1*U7 + (-2174569691093446598/1906466246191724493 - 
    (3313319179845632974*rr)/13345263723342071451)*U2*U7 + 
  (549125866659370713/2541954994922299324 - (29105880683798285231*rr)/
     53381054893368285804)*U0*U8 + (-326411791024879747/1906466246191724493 + 
    (478513522444572365*rr)/1906466246191724493)*U1*U8 + 
  (1461106906586605635/5083909989844598648 - (146629808828671218647*rr)/
     106762109786736571608)*U2*U8 + U3*U8 + 
  (-6021241812215708359/15251729969533795944 + (1352198305977909871*rr)/
     15251729969533795944)*U0*U9 + 
  (21371532235308647009/15251729969533795944 + (4817322915603201279*rr)/
     35587369928912190536)*U1*U9 + (3360033980392708783/2541954994922299324 - 
    (4438530967191993271*rr)/7625864984766897972)*U2*U9 + 
  (-6500176361310495851/7625864984766897972 + (29756969495552458237*rr)/
     53381054893368285804)*U3*U9 + 
  (-3967499456814242437/3812932492383448986 + (39434087656280182643*rr)/
     26690527446684142902)*U4*U9 + (941240939456450195/635488748730574831 + 
    (29472755307116118337*rr)/13345263723342071451)*U5*U9 + 
  (7501381273646702564/1906466246191724493 - (16352099130686168629*rr)/
     13345263723342071451)*U6*U9 + 
  (-1343582184497898695/3812932492383448986 + (4807162266349344005*rr)/
     26690527446684142902)*U7*U9 + 
  (-3567798425631619801/2541954994922299324 + (13535862856303219695*rr)/
     17793684964456095268)*U8*U9 + (8945980891246504735/7625864984766897972 + 
    (26279392440676553995*rr)/53381054893368285804)*U9^2, 
 (-571381411162038429509/30503459939067591888 - (1843931167030535314615*rr)/
     213524219573473143216)*U0^2 + 
  (161180454985829181443/15251729969533795944 - (742131542967814603319*rr)/
     106762109786736571608)*U0*U1 + 
  (-112913099525626627523/7625864984766897972 - (60035577252872126219*rr)/
     7625864984766897972)*U1^2 + 
  (347917931698980255983/30503459939067591888 + (1975523558415429204181*rr)/
     213524219573473143216)*U0*U2 + 
  (-35770266736868572145/15251729969533795944 - (304593327587138570049*rr)/
     35587369928912190536)*U1*U2 + 
  (-73391204037466291575/5083909989844598648 - (426279268433902291223*rr)/
     106762109786736571608)*U2^2 + 
  (-322987745516678911349/30503459939067591888 - (169286079617137987181*rr)/
     71174739857824381072)*U0*U3 + 
  (61613776855770971995/5083909989844598648 + (14354140044218010133*rr)/
     15251729969533795944)*U1*U3 + 
  (-778501306667643144941/30503459939067591888 + (197589755188187317297*rr)/
     213524219573473143216)*U2*U3 + 
  (92580352714836958519/7625864984766897972 - (437717536502760932231*rr)/
     53381054893368285804)*U0*U4 + 
  (223450796432353961225/3812932492383448986 + (57240891423969422161*rr)/
     3812932492383448986)*U1*U4 + (6764798520599453739/2541954994922299324 + 
    (41591346954738313937*rr)/17793684964456095268)*U2*U4 + 
  (-4281486436408568143/1906466246191724493 - (102861962986606369097*rr)/
     4448421241114023817)*U0*U5 + 
  (338629989298477620701/7625864984766897972 - (57684448408794630467*rr)/
     7625864984766897972)*U1*U5 + 
  (-63926357090329620802/1906466246191724493 + (210211336492094452150*rr)/
     13345263723342071451)*U2*U5 + 
  (-28816693622115692631/5083909989844598648 - (110173117814204572943*rr)/
     106762109786736571608)*U0*U6 + (189892378220441141/18554416021330652 + 
    (611662884955099427*rr)/55663248063991956)*U1*U6 + 
  (143967769450282063431/5083909989844598648 - (196547384521276010041*rr)/
     106762109786736571608)*U2*U6 + 
  (50805811412337840415/15251729969533795944 + (873418794801274567829*rr)/
     106762109786736571608)*U0*U7 + 
  (-35642126734339131263/3812932492383448986 + (13418553215278011983*rr)/
     3812932492383448986)*U1*U7 + 
  (-58302084551077608245/15251729969533795944 + (363012818353583857621*rr)/
     106762109786736571608)*U2*U7 + U3*U7 + 
  (-63798973839257101207/15251729969533795944 - (43918143846705131823*rr)/
     35587369928912190536)*U0*U8 + 
  (75179929449961442075/7625864984766897972 + (8384563293226260847*rr)/
     7625864984766897972)*U1*U8 + 
  (-421459916922843393965/15251729969533795944 - (48208131162058928629*rr)/
     35587369928912190536)*U2*U8 + 
  (165959116040777245069/15251729969533795944 - (21830030640375878327*rr)/
     15251729969533795944)*U0*U9 + (1755264676338843657/1270977497461149662 + 
    (91240561606888600345*rr)/26690527446684142902)*U1*U9 + 
  (-55175378540306922695/15251729969533795944 - (7417289336418585273*rr)/
     5083909989844598648)*U2*U9 + (7123201243339383475/7625864984766897972 + 
    (277194550911384528089*rr)/53381054893368285804)*U3*U9 + 
  (11176160428572411595/1906466246191724493 + (60661108438867122905*rr)/
     13345263723342071451)*U4*U9 + 
  (60717611806533551879/3812932492383448986 + (122707985443215974579*rr)/
     8896842482228047634)*U5*U9 + (19624138092922694516/1906466246191724493 - 
    (33370297717030419014*rr)/13345263723342071451)*U6*U9 + 
  (-19905890572928368327/3812932492383448986 + (21534356929047211715*rr)/
     26690527446684142902)*U7*U9 + 
  (-13659530381555962181/2541954994922299324 + (69644194437998251909*rr)/
     17793684964456095268)*U8*U9 + (8060144362589691550/1906466246191724493 + 
    (20411919774084782750*rr)/13345263723342071451)*U9^2, 
 (405445998905479529/5083909989844598648 - (1880438467826999717*rr)/
     15251729969533795944)*U0^2 + (1966024761278752839/2541954994922299324 - 
    (981292510469049511*rr)/7625864984766897972)*U0*U1 + 
  (-44516937782064503/1906466246191724493 - (110960711945313201*rr)/
     635488748730574831)*U1^2 + (-605836943990459335/1270977497461149662 + 
    (974446924173237959*rr)/3812932492383448986)*U0*U2 + 
  (4780143866158633763/15251729969533795944 - (1653765631901355791*rr)/
     15251729969533795944)*U1*U2 + (108375954178690919/3812932492383448986 - 
    (193986921747994763*rr)/1906466246191724493)*U2^2 + 
  (183324697774763321/1906466246191724493 - (727347670196727157*rr)/
     3812932492383448986)*U0*U3 + (1242061459556247463/7625864984766897972 + 
    (849425938172822647*rr)/7625864984766897972)*U1*U3 + 
  (-2815334099151587923/15251729969533795944 - (882028162399220431*rr)/
     5083909989844598648)*U2*U3 + (1642091705194539697/7625864984766897972 + 
    (90165395442730299*rr)/2541954994922299324)*U0*U4 + 
  (-546015921119439543/2541954994922299324 + (2855921675962930913*rr)/
     7625864984766897972)*U1*U4 + (577498414688099065/2541954994922299324 - 
    (470016988057029785*rr)/2541954994922299324)*U2*U4 + 
  (3052046862466600061/3812932492383448986 - (855794935548570107*rr)/
     3812932492383448986)*U0*U5 + (1239326361496827359/1270977497461149662 + 
    (1046534624004220721*rr)/3812932492383448986)*U1*U5 + 
  (-625928564913828049/635488748730574831 + (101230377507494086*rr)/
     1906466246191724493)*U2*U5 + (-2828913936000514187/7625864984766897972 - 
    (293569674298646855*rr)/7625864984766897972)*U0*U6 + 
  (-13495296950248631/55663248063991956 + (8350334656084219*rr)/
     55663248063991956)*U1*U6 + (833150930289324605/1906466246191724493 + 
    (431534714951128069*rr)/3812932492383448986)*U2*U6 + U3*U6 + 
  (-1006183885552055287/5083909989844598648 + (1310475901075694219*rr)/
     15251729969533795944)*U0*U7 + 
  (-3883086627863380841/5083909989844598648 - (903430160237042677*rr)/
     15251729969533795944)*U1*U7 + 
  (1650121848316447597/15251729969533795944 - (170038136004816195*rr)/
     5083909989844598648)*U2*U7 + (-145728727988098115/15251729969533795944 - 
    (268718023648645879*rr)/15251729969533795944)*U0*U8 + 
  (234943465521646749/2541954994922299324 + (455592639635152759*rr)/
     7625864984766897972)*U1*U8 + 
  (-1772333974534793785/15251729969533795944 + (597058385285368381*rr)/
     15251729969533795944)*U2*U8 + 
  (4570366267981894261/15251729969533795944 + (517564289428605033*rr)/
     5083909989844598648)*U0*U9 + 
  (-4531394380731837409/15251729969533795944 + (1693577882472665465*rr)/
     15251729969533795944)*U1*U9 + (1681871958493987393/7625864984766897972 - 
    (302346699354348715*rr)/7625864984766897972)*U2*U9 + 
  (1324133024765055385/5083909989844598648 + (26579478004280227*rr)/
     15251729969533795944)*U3*U9 + (-428903818564556685/635488748730574831 + 
    (245007143779300052*rr)/1906466246191724493)*U4*U9 + 
  (-2206539163157459123/3812932492383448986 + (343471098990811343*rr)/
     3812932492383448986)*U5*U9 + (33986115922942008/635488748730574831 + 
    (87460437521440360*rr)/1906466246191724493)*U6*U9 + 
  (-1752660253396814587/15251729969533795944 - (79288786530077571*rr)/
     5083909989844598648)*U7*U9 + (-623280979725339649/2541954994922299324 - 
    (106700713500303965*rr)/2541954994922299324)*U8*U9 + 
  (-194926394842630899/2541954994922299324 + (318468193555916357*rr)/
     7625864984766897972)*U9^2, 
 (-10903794464023530531/20335639959378394592 + (566261896411000276621*rr)/
     427048439146946286432)*U0^2 + 
  (-4454944296388102879/2541954994922299324 + (18617340930890972783*rr)/
     53381054893368285804)*U0*U1 + 
  (-3573014213797134943/15251729969533795944 + (5101092882442163367*rr)/
     5083909989844598648)*U1^2 + (17306082492563527123/20335639959378394592 - 
    (424114560806474591245*rr)/427048439146946286432)*U0*U2 + 
  (-41577041272003861835/30503459939067591888 + (127423349553079535699*rr)/
     213524219573473143216)*U1*U2 + 
  (10267167682947329873/15251729969533795944 + (76449533318996442599*rr)/
     106762109786736571608)*U2^2 + 
  (48033246717568842397/61006919878135183776 + (120964677394784014367*rr)/
     427048439146946286432)*U0*U3 + 
  (-14735598537090093061/15251729969533795944 - (4873111752069241033*rr)/
     15251729969533795944)*U1*U3 + 
  (149458064645914288535/61006919878135183776 + (89692528634650844727*rr)/
     142349479715648762144)*U2*U3 + 
  (-99599512895383827467/30503459939067591888 + (12420279213525806157*rr)/
     71174739857824381072)*U0*U4 + 
  (-7601061303102843343/5083909989844598648 - (43958217322398214613*rr)/
     15251729969533795944)*U1*U4 + (699790615348398552/635488748730574831 - 
    (4281559137600133761*rr)/8896842482228047634)*U2*U4 + 
  (-64131275671090713631/15251729969533795944 + (192056790786325365475*rr)/
     106762109786736571608)*U0*U5 + 
  (-6717614397365880017/1270977497461149662 - (2288978775227865847*rr)/
     3812932492383448986)*U1*U5 + (32226387384134637185/5083909989844598648 - 
    (54664090883911179655*rr)/106762109786736571608)*U2*U5 + U3*U5 + 
  (-12343781271086342209/15251729969533795944 + (21084628100251723589*rr)/
     106762109786736571608)*U0*U6 + (143198811179146595/111326496127983912 - 
    (135199336434755365*rr)/111326496127983912)*U1*U6 + 
  (-17718175042878326167/7625864984766897972 - (38155487634485672863*rr)/
     53381054893368285804)*U2*U6 + 
  (14782087476435560745/10167819979689197296 - (168771770324204715383*rr)/
     213524219573473143216)*U0*U7 + 
  (9061911876271481113/5083909989844598648 - (681292057868590687*rr)/
     15251729969533795944)*U1*U7 + 
  (10263830375736635855/7625864984766897972 - (1734124695041321029*rr)/
     8896842482228047634)*U2*U7 + (779116602272555695/61006919878135183776 + 
    (101843425831149057989*rr)/427048439146946286432)*U0*U8 + 
  (-6034511586678183839/10167819979689197296 - (10998219641593255481*rr)/
     30503459939067591888)*U1*U8 + 
  (30072866409885367991/15251729969533795944 + (100914664105201006471*rr)/
     106762109786736571608)*U2*U8 + 
  (-7511586891180194101/7625864984766897972 - (21750224328625223*rr)/
     1270977497461149662)*U0*U9 + (4320188490235716859/30503459939067591888 - 
    (52478155955550085547*rr)/213524219573473143216)*U1*U9 + 
  (1815386163435124417/7625864984766897972 + (1022661180708792293*rr)/
     7625864984766897972)*U2*U9 + (3800159028611942465/5083909989844598648 - 
    (25666611947048599595*rr)/106762109786736571608)*U3*U9 + 
  (-2976290008707579/5083909989844598648 - (66908564046483764195*rr)/
     106762109786736571608)*U4*U9 + 
  (2447165412250387163/1906466246191724493 - (21777132857573283893*rr)/
     13345263723342071451)*U5*U9 + 
  (-7558246296436539515/5083909989844598648 - (7423163596257125419*rr)/
     106762109786736571608)*U6*U9 + 
  (7175770383998360651/15251729969533795944 + (3822269242684914533*rr)/
     35587369928912190536)*U7*U9 + 
  (14426453459744574681/10167819979689197296 - (14339776473969265429*rr)/
     71174739857824381072)*U8*U9 + (-803750404598105499/2541954994922299324 - 
    (17008992473796207481*rr)/53381054893368285804)*U9^2, 
 (3815165389216946923/10167819979689197296 + (7222354445376718505*rr)/
     71174739857824381072)*U0^2 + (-786745062920346847/2541954994922299324 - 
    (3334465987439889881*rr)/17793684964456095268)*U0*U1 + 
  (634999297640140133/2541954994922299324 + (311523538181179337*rr)/
     2541954994922299324)*U1^2 + (1751308134238919507/10167819979689197296 - 
    (7783075274374880863*rr)/71174739857824381072)*U0*U2 + 
  (1474392164178435767/2541954994922299324 + (3223116466614706407*rr)/
     17793684964456095268)*U1*U2 + (760618615373648951/2541954994922299324 + 
    (1104405287341060709*rr)/17793684964456095268)*U2^2 + 
  (-2043164204493425643/5083909989844598648 - (286214084296606833*rr)/
     35587369928912190536)*U0*U3 + (30605369708175137/2541954994922299324 + 
    (5535807899958589*rr)/2541954994922299324)*U1*U3 + 
  (979490816775644155/2541954994922299324 - (151509337644184243*rr)/
     17793684964456095268)*U2*U3 + (-350405359658606199/635488748730574831 + 
    (1529026669401479900*rr)/4448421241114023817)*U0*U4 + 
  (-870226375656189259/1270977497461149662 - (41914391341854673*rr)/
     1270977497461149662)*U1*U4 + (-1274747339498230601/2541954994922299324 + 
    (2990818428905335897*rr)/17793684964456095268)*U2*U4 + U3*U4 + 
  (-356949785547874705/2541954994922299324 + (9588114235010931253*rr)/
     17793684964456095268)*U0*U5 + (-431945470883343492/635488748730574831 + 
    (184424222862841953*rr)/635488748730574831)*U1*U5 + 
  (461028028045825941/635488748730574831 - (364134131715372639*rr)/
     4448421241114023817)*U2*U5 + (467095987567436071/1270977497461149662 - 
    (1557362076956503067*rr)/8896842482228047634)*U0*U6 + 
  (-1055864641952005/4638604005332663 - (624385478936355*rr)/
     4638604005332663)*U1*U6 + (-1546944335097122255/2541954994922299324 + 
    (3754562323239557215*rr)/17793684964456095268)*U2*U6 + 
  (-1139426024501175963/5083909989844598648 - (5025275690406172993*rr)/
     35587369928912190536)*U0*U7 + (314798314765024347/2541954994922299324 + 
    (335344804297729227*rr)/2541954994922299324)*U1*U7 + 
  (14738110251957613/1270977497461149662 - (142678531130746475*rr)/
     8896842482228047634)*U2*U7 + (588218380764157783/5083909989844598648 + 
    (1802096215257816365*rr)/35587369928912190536)*U0*U8 + 
  (-174954838619170729/1270977497461149662 - (2286802716326413*rr)/
     1270977497461149662)*U1*U8 + (1577260816176186815/5083909989844598648 + 
    (973174337771332233*rr)/35587369928912190536)*U2*U8 + 
  (130348637679591745/5083909989844598648 + (249996666389107861*rr)/
     5083909989844598648)*U0*U9 + (712161419496159509/2541954994922299324 + 
    (445144933549029883*rr)/17793684964456095268)*U1*U9 + 
  (-158421554823018323/5083909989844598648 + (497708213930471049*rr)/
     5083909989844598648)*U2*U9 + (-57590281449120081/1270977497461149662 - 
    (729192503964251129*rr)/4448421241114023817)*U3*U9 + 
  (-233983387012106415/1270977497461149662 + (868533493464297739*rr)/
     8896842482228047634)*U4*U9 + (-723766997194867071/1270977497461149662 - 
    (1082295233073109943*rr)/8896842482228047634)*U5*U9 + 
  (-1416915228837168345/2541954994922299324 + (6027435159905138289*rr)/
     17793684964456095268)*U6*U9 + (46987896218576191/2541954994922299324 - 
    (682595884226572829*rr)/17793684964456095268)*U7*U9 + 
  (-259789200250719165/1270977497461149662 - (571932045531649548*rr)/
     4448421241114023817)*U8*U9 + (-142014508466332168/635488748730574831 + 
    (266600918412587916*rr)/4448421241114023817)*U9^2, 
 (925716527094449132/1906466246191724493 + (937777837655692207*rr)/
     1906466246191724493)*U0^2 + (-1911036047193902047/1906466246191724493 + 
    (564641746329078559*rr)/1906466246191724493)*U0*U1 + 
  (1328752838174683651/3812932492383448986 + (2098203398369242813*rr)/
     3812932492383448986)*U1^2 + (-4700470552971341405/7625864984766897972 - 
    (4461159170941688629*rr)/7625864984766897972)*U0*U2 + 
  (-1047967219102829843/7625864984766897972 + (1485516927598526625*rr)/
     2541954994922299324)*U1*U2 + (308980584715123894/635488748730574831 + 
    (667954647539647099*rr)/1906466246191724493)*U2^2 + 
  (2138167822850936311/3812932492383448986 + (369247841648455773*rr)/
     1270977497461149662)*U0*U3 + (-198326379337403782/635488748730574831 - 
    (310669017642339635*rr)/1906466246191724493)*U1*U3 + 
  (15147834870563360351/7625864984766897972 + (741717541303089413*rr)/
     7625864984766897972)*U2*U3 + U3^2 + 
  (-4494737796178072355/3812932492383448986 + (794208333802328803*rr)/
     3812932492383448986)*U0*U4 + 
  (-10891072480347019607/3812932492383448986 - (3304638027528438985*rr)/
     3812932492383448986)*U1*U4 + (486119233423763649/1270977497461149662 + 
    (8651230080093703*rr)/1270977497461149662)*U2*U4 + 
  (-2233760207273463140/1906466246191724493 + (970087313731445190*rr)/
     635488748730574831)*U0*U5 + (-8366230111309517665/3812932492383448986 + 
    (891507239440379773*rr)/3812932492383448986)*U1*U5 + 
  (7220856553803176503/1906466246191724493 - (855589747657453543*rr)/
     1906466246191724493)*U2*U5 + (270293282080087994/635488748730574831 - 
    (223696368122236943*rr)/1906466246191724493)*U0*U6 + 
  (-1821767036735283/9277208010665326 - (22861628145207979*rr)/
     27831624031995978)*U1*U6 + (-1279463867673275009/635488748730574831 + 
    (32400636109462814*rr)/1906466246191724493)*U2*U6 + 
  (-58466519541651551/7625864984766897972 - (2701478131661089927*rr)/
     7625864984766897972)*U0*U7 + (4826721929366519965/7625864984766897972 + 
    (477843717788888135*rr)/7625864984766897972)*U1*U7 + 
  (2074344905619578597/3812932492383448986 - (428486447031535771*rr)/
     3812932492383448986)*U2*U7 + (193543520449348250/1906466246191724493 + 
    (34336298750789656*rr)/635488748730574831)*U0*U8 + 
  (-1041658273112715380/1906466246191724493 - (238279183605184810*rr)/
     1906466246191724493)*U1*U8 + (10642370530143575131/7625864984766897972 + 
    (612278698198345675*rr)/2541954994922299324)*U2*U8 + 
  (-8787455232270102503/7625864984766897972 + (241994500323619927*rr)/
     7625864984766897972)*U0*U9 + (-868817698270335409/2541954994922299324 - 
    (1338988553904764273*rr)/7625864984766897972)*U1*U9 + 
  (-221522952439345033/3812932492383448986 + (344579122891764361*rr)/
     1270977497461149662)*U2*U9 + (-269292975379864477/7625864984766897972 - 
    (2465920765074987461*rr)/7625864984766897972)*U3*U9 + 
  (-1497908300329093243/1906466246191724493 - (753627029316938237*rr)/
     1906466246191724493)*U4*U9 + (-1280133038171576557/1906466246191724493 - 
    (703332350035965609*rr)/635488748730574831)*U5*U9 + 
  (-1089442365524538749/1906466246191724493 + (8255418047379113*rr)/
     1906466246191724493)*U6*U9 + (2313056480688686297/7625864984766897972 - 
    (388144716300865885*rr)/7625864984766897972)*U7*U9 + 
  (-30152935821127069/635488748730574831 - (191314599421831775*rr)/
     635488748730574831)*U8*U9 + (-278543603045299565/3812932492383448986 - 
    (364235258131650247*rr)/3812932492383448986)*U9^2];

Gens2 := [];
Gens3 := [];

for i in [1 .. # Gens1] do
	Gens2 := Append(Gens2, Evaluate(Gens1[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

for i in [1 .. # Gens2] do
	Gens3 := Append(Gens3, Evaluate(Gens2[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

HilbertPolynomial(I + Ideal(Gens1) + Ideal(Gens2) + Ideal(Gens3));
print "---------------------------------------------";

// Section of 4H + D + D1
print "For 4H + D + D1";
Gens1 := [
(11917819041380983771569886394297/8706486842748891922162440840848 + 
    (116937307614524065950551900690695*rr)/60945407899242243455137085885936)*
   U0^2 + (-70099194935165344941625416483947/
     11971419408779726392973356156166 - 
    (112840406392624010071640199722875*rr)/167599871722916169501626986186324)*
   U0*U1 + (8810458423318332182258529156213/4353243421374445961081220420424 - 
    (1163939641951146675180533209239*rr)/30472703949621121727568542942968)*
   U1^2 + (-581975500545982097888563004946761/
     47885677635118905571893424624664 - 
    (332142862446687547925458061034869*rr)/335199743445832339003253972372648)*
   U0*U2 + (458931894201830644441647909263249/
     95771355270237811143786849249328 - 
    (275676897320807789836884829937597*rr)/95771355270237811143786849249328)*
   U1*U2 + (313417319004156300547112938804095/
     95771355270237811143786849249328 - 
    (1942483102196552574631431603647733*rr)/
     670399486891664678006507944745296)*U2^2 + 
  (-8747514867347786177729124341321/23942838817559452785946712312332 - 
    (536913106309885133949226118553451*rr)/167599871722916169501626986186324)*
   U0*U3 + (86620658359197836902976149554927/
     11971419408779726392973356156166 + 
    (256324222639488522541335639147849*rr)/83799935861458084750813493093162)*
   U1*U3 + (823755786782595397628207960523547/
     191542710540475622287573698498656 - 
    (5145411353155328139421776731088361*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (1350405065341266530773817161727031/95771355270237811143786849249328 + 
    (1074002000645324620238550418918699*rr)/
     670399486891664678006507944745296)*U0*U4 + 
  (-1218396128123381460111581241113285/47885677635118905571893424624664 + 
    (108904874739148054065380332064505*rr)/47885677635118905571893424624664)*
   U1*U4 + (-4452773278383689537719444720293/
     2176621710687222980540610210212 + (146948452572118994244417001467423*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-239814566298844343963706285153239/47885677635118905571893424624664 + 
    (31892186983381745726914113557657*rr)/335199743445832339003253972372648)*
   U0*U5 + (713566614646697261960501114269717/
     95771355270237811143786849249328 + 
    (555162322679716111273429001555577*rr)/670399486891664678006507944745296)*
   U1*U5 + (-97796773378789849813399682310321/
     23942838817559452785946712312332 - 
    (203787539114461148339919220662185*rr)/167599871722916169501626986186324)*
   U2*U5 + (-70490380534621523252137568980233/
     11971419408779726392973356156166 - (37089048434085269111192842929509*rr)/
     11971419408779726392973356156166)*U0*U6 + 
  (8465271729708249793834811790177/544155427671805745135152552553 + 
    (3507294405294346394629134631215*rr)/3809087993702640215946067867871)*U1*
   U6 + (-143548801340321719897198828471205/
     47885677635118905571893424624664 + 
    (940803043195031489701399972409159*rr)/335199743445832339003253972372648)*
   U2*U6 + (284711867476454746100576979149067/
     191542710540475622287573698498656 + 
    (1649433954906626143242091684888375*rr)/
     1340798973783329356013015889490592)*U0*U7 + 
  (-374430460532915665533541579119673/95771355270237811143786849249328 - 
    (244450915702274643891182572198921*rr)/670399486891664678006507944745296)*
   U1*U7 + (-195939306713162789371098662878795/
     95771355270237811143786849249328 + 
    (1268779347225668289932577330750809*rr)/
     670399486891664678006507944745296)*U2*U7 + 
  (61130821635118786061764150628527/47885677635118905571893424624664 + 
    (283408371914907041270925742823605*rr)/335199743445832339003253972372648)*
   U0*U8 + (-13300604413574398610598209142137/
     4353243421374445961081220420424 + (41176634312244762819843273369911*rr)/
     30472703949621121727568542942968)*U1*U8 + U8^2 + 
  (-40679434865893472004409172465813/95771355270237811143786849249328 - 
    (473615485472387776917182267675621*rr)/670399486891664678006507944745296)*
   U0*U9 + (34604106780229013268569276649045/
     8706486842748891922162440840848 + (74002886177238268248867414318809*rr)/
     60945407899242243455137085885936)*U1*U9 + 
  (-144278011636059678102853427147743/47885677635118905571893424624664 + 
    (280086235621324977452035196482009*rr)/335199743445832339003253972372648)*
   U2*U9 + (-20918303286900388488441465886783/
     23942838817559452785946712312332 - (88151672807256427275537521503555*rr)/
     167599871722916169501626986186324)*U3*U9 + 
  (861446505917502822747450977392603/95771355270237811143786849249328 - 
    (94039481192360021228973412768521*rr)/670399486891664678006507944745296)*
   U4*U9 + (663662971004997426677203675081405/
     95771355270237811143786849249328 + 
    (129848002174591618542166393059911*rr)/95771355270237811143786849249328)*
   U5*U9 + (-4279087528767453929438976600929/
     2176621710687222980540610210212 + (8048819573111588655010652383891*rr)/
     15236351974810560863784271471484)*U6*U9 + 
  (-39172893812376501053538900715841/95771355270237811143786849249328 + 
    (123098247460840518941603366853347*rr)/670399486891664678006507944745296)*
   U8*U9 + (-4093351906603161722588641523023/
     2081985984135604590082322809768 + (16487424040010105171276383332657*rr)/
     14573901888949232130576259668376)*U9^2, 
 (-10170204697623689086702129630119/4353243421374445961081220420424 - 
    (14215711709854927490467390682873*rr)/30472703949621121727568542942968)*
   U0^2 + (4951458953522015266546577621605/2176621710687222980540610210212 - 
    (7329603923650773267548493156501*rr)/15236351974810560863784271471484)*U0*
   U1 + (-49684543612888235126730145236/49468675242891431375922959323 - 
    (46302277705917229129639315596*rr)/346280726700240019631460715261)*U1^2 + 
  (2999828576724002631283034517250/544155427671805745135152552553 - 
    (5181253015916656825648311564389*rr)/3809087993702640215946067867871)*U0*
   U2 + (1989250274723088253712402200149/1088310855343611490270305105106 + 
    (2038121641344820385529575985139*rr)/1088310855343611490270305105106)*U1*
   U2 + (-2003724727980895427509989696779/2176621710687222980540610210212 + 
    (23229202279231801131471432409881*rr)/15236351974810560863784271471484)*
   U2^2 + (8275274121757676413326468770223/2176621710687222980540610210212 + 
    (14268373276525749418086568499415*rr)/15236351974810560863784271471484)*
   U0*U3 + (-972600297939154354115809958387/197874700971565725503691837292 + 
    (183909423437769353963064687097*rr)/1385122906800960078525842861044)*U1*
   U3 + (731085877654636570410792348848/544155427671805745135152552553 + 
    (5667224867740120877306150218816*rr)/3809087993702640215946067867871)*U2*
   U3 + (-2913688032771503068764340443576/544155427671805745135152552553 + 
    (2556285652454850203210552685531*rr)/3809087993702640215946067867871)*U0*
   U4 + (1861662120434802918949035687571/544155427671805745135152552553 - 
    (1668658981171120750583376979597*rr)/544155427671805745135152552553)*U1*
   U4 + (-236336683179457647990672291883/98937350485782862751845918646 - 
    (1942438962700794265288119677279*rr)/692561453400480039262921430522)*U2*
   U4 + (-926554969206579345576960748317/1088310855343611490270305105106 - 
    (5667701404693308141962544490015*rr)/7618175987405280431892135735742)*U0*
   U5 + (-1106286563842248189920651994157/1088310855343611490270305105106 - 
    (2079626769862751401202964442897*rr)/7618175987405280431892135735742)*U1*
   U5 + (3729097821574441419006262115883/2176621710687222980540610210212 + 
    (13857131521762248579452045703295*rr)/15236351974810560863784271471484)*
   U2*U5 + (3617553417938014883726535424421/1088310855343611490270305105106 + 
    (183209998382788421667047704819*rr)/1088310855343611490270305105106)*U0*
   U6 + (-240078710920075179264301794297/49468675242891431375922959323 + 
    (546885655503446506823416210819*rr)/346280726700240019631460715261)*U1*
   U6 + (-758708112487227963129499996930/544155427671805745135152552553 - 
    (7562082647683151132201384230886*rr)/3809087993702640215946067867871)*U2*
   U6 + (-1650240476184899964094206170063/1088310855343611490270305105106 - 
    (1939629661229529559392055669515*rr)/7618175987405280431892135735742)*U0*
   U7 + (1924633457539931011477055524437/2176621710687222980540610210212 - 
    (12088546130496452410011664725*rr)/15236351974810560863784271471484)*U1*
   U7 + (-1768836571950046735069397002259/2176621710687222980540610210212 - 
    (13709882461919454506236161573039*rr)/15236351974810560863784271471484)*
   U2*U7 + (-2822083014993172720511894573721/
     2176621710687222980540610210212 + (2206398916308213200580308505425*rr)/
     15236351974810560863784271471484)*U0*U8 + 
  (28485573920560578655367804759/98937350485782862751845918646 - 
    (602991145574252618315322399219*rr)/692561453400480039262921430522)*U1*
   U8 + U7*U8 + (-366144789678898807096952659295/
     1088310855343611490270305105106 - (74463260808155477417926265354*rr)/
     3809087993702640215946067867871)*U0*U9 + 
  (-1326387984099482163506919902193/1088310855343611490270305105106 + 
    (335757015694850946922639880907*rr)/7618175987405280431892135735742)*U1*
   U9 + (191782057430366720989944225393/197874700971565725503691837292 - 
    (1121568912140914610400694491239*rr)/1385122906800960078525842861044)*U2*
   U9 + (221725240274636228034204920111/197874700971565725503691837292 + 
    (73476848950791190332679904523*rr)/1385122906800960078525842861044)*U3*
   U9 + (-7823022618342368863571508319263/2176621710687222980540610210212 + 
    (14346305836408650827407141001653*rr)/15236351974810560863784271471484)*
   U4*U9 + (-4885834977972719600906867298089/
     1088310855343611490270305105106 + (147243180196394337896419863081*rr)/
     1088310855343611490270305105106)*U5*U9 + 
  (620879319991373336127600609088/544155427671805745135152552553 - 
    (820958933287281001384630593352*rr)/3809087993702640215946067867871)*U6*
   U9 + (-1833145683301039261714005645055/4353243421374445961081220420424 - 
    (5916349784084985805744618458323*rr)/30472703949621121727568542942968)*U8*
   U9 + (-3292615114794384057992893935/23658931637904597614571850111 - 
    (82578524876424899197272283727*rr)/165612521465332183302002950777)*U9^2, 
 (39156338887945740786993010761111/766170842161902489150294793994624 + 
    (1796977009130955802387500321190141*rr)/
     5363195895133317424052063557962368)*U0^2 + 
  (-290989422322670216614120336851373/383085421080951244575147396997312 - 
    (116147468078124133745804102674527*rr)/
     2681597947566658712026031778981184)*U0*U1 + 
  (1911337327041940181636782127413/2176621710687222980540610210212 + 
    (277464090155043764539947367689*rr)/7618175987405280431892135735742)*
   U1^2 + (-277761912957861198869712517622593/
     95771355270237811143786849249328 - (38301637481133335250041938112631*rr)/
     670399486891664678006507944745296)*U0*U2 + 
  (29776986742717709638910990855829/47885677635118905571893424624664 - 
    (8153786094106228573243494950247*rr)/11971419408779726392973356156166)*U1*
   U2 + (186658662563796780205521292138459/95771355270237811143786849249328 - 
    (682522019859788184976385083783593*rr)/670399486891664678006507944745296)*
   U2^2 + (41534221591394296057051593538545/
     191542710540475622287573698498656 - 
    (741177770479751233352164252782829*rr)/
     1340798973783329356013015889490592)*U0*U3 + 
  (32477707995177389535201917883593/95771355270237811143786849249328 + 
    (333769285589254479269954733170879*rr)/670399486891664678006507944745296)*
   U1*U3 + (206956473219889073786535861828051/
     191542710540475622287573698498656 - 
    (1329080353473188103294936522784505*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (625955046114819089477942779713739/191542710540475622287573698498656 + 
    (830361160746329055031635720753093*rr)/
     1340798973783329356013015889490592)*U0*U4 + 
  (-478204529222955509766779074356507/95771355270237811143786849249328 - 
    (42473251196598170214802863699579*rr)/95771355270237811143786849249328)*
   U1*U4 + (-7813123894070889566647607582581/
     2176621710687222980540610210212 + (33756408598171886949392271744035*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-13434956070078764154820780308773/191542710540475622287573698498656 - 
    (514725767103976452874509059706591*rr)/
     1340798973783329356013015889490592)*U0*U5 + 
  (162268307439510124541733911697411/95771355270237811143786849249328 + 
    (424283641275691796928712017766795*rr)/670399486891664678006507944745296)*
   U1*U5 + (-68334252652185678634838326982359/
     95771355270237811143786849249328 - 
    (659133144940221468043736418598673*rr)/670399486891664678006507944745296)*
   U2*U5 + (-61517252812608006143424033371577/
     47885677635118905571893424624664 - (34622687871890966616350185222545*rr)/
     47885677635118905571893424624664)*U0*U6 + 
  (6881439151773611014750572240249/4353243421374445961081220420424 - 
    (955621313985808015045632982757*rr)/30472703949621121727568542942968)*U1*
   U6 + (-598327009595601712284110733408/5985709704389863196486678078083 + 
    (186453762816623120678497231519067*rr)/167599871722916169501626986186324)*
   U2*U6 + (4035878338632433494955368172541/8706486842748891922162440840848 + 
    (3358643867740789843870015117511*rr)/7618175987405280431892135735742)*U0*
   U7 + (-434045367234691794234542809487199/
     383085421080951244575147396997312 - 
    (806735600844931239644953332745325*rr)/
     2681597947566658712026031778981184)*U1*U7 + 
  (-76143233928454215511657980700039/95771355270237811143786849249328 + 
    (340050779013631813835076160551225*rr)/670399486891664678006507944745296)*
   U2*U7 + (2053947883083326905061318854099/8706486842748891922162440840848 + 
    (5046970429295208393248046585993*rr)/60945407899242243455137085885936)*U0*
   U8 + (-698865932610936729418707058523/17412973685497783844324881681696 + 
    (50648846412603630152049854889951*rr)/121890815798484486910274171771872)*
   U1*U8 + U6*U8 + (70067443630256358858639427456867/
     383085421080951244575147396997312 - 
    (398829316444549092645267797118631*rr)/
     2681597947566658712026031778981184)*U0*U9 + 
  (35071739957446659718418900144119/95771355270237811143786849249328 + 
    (122589955587061556296549370106575*rr)/670399486891664678006507944745296)*
   U1*U9 + (-23741757100716171778551671980473/
     191542710540475622287573698498656 + 
    (175981991950242724514480427352765*rr)/
     1340798973783329356013015889490592)*U2*U9 + 
  (-9437148669520366675472580231553/47885677635118905571893424624664 - 
    (19273644340774443069839194131509*rr)/335199743445832339003253972372648)*
   U3*U9 + (158266212267886028475014288530623/
     95771355270237811143786849249328 + (17636929381889795703830797051607*rr)/
     670399486891664678006507944745296)*U4*U9 + 
  (90709238799362155177411604905931/47885677635118905571893424624664 + 
    (968695962037141997957322269505*rr)/23942838817559452785946712312332)*U5*
   U9 + (-3941863151086490832758961546819/11971419408779726392973356156166 - 
    (699025591169404376112872078479*rr)/41899967930729042375406746546581)*U6*
   U9 + (2801589473886112590446695927401/23942838817559452785946712312332 + 
    (7224491641795468226595015534615*rr)/167599871722916169501626986186324)*
   U8*U9 + (-4868082201794808393180855877387/
     8327943936542418360329291239072 + (9562704099008985197618123365607*rr)/
     58295607555796928522305038673504)*U9^2, 
 (-1086861076567179718652323732166617/1288560052726836004480041244445504 + 
    (86675032193780037967360351950267*rr)/1288560052726836004480041244445504)*
   U0^2 + (455182450717831278417791758651747/
     644280026363418002240020622222752 - 
    (194526959688836711617551113351617*rr)/644280026363418002240020622222752)*
   U0*U1 + (-9389541850201283242844270503597/
     14642727871895863687273195959608 + (1567226211867071373104156612973*rr)/
     14642727871895863687273195959608)*U1^2 + 
  (166531416059476865456303827773965/161070006590854500560005155555688 - 
    (94111681792386711669357846920581*rr)/161070006590854500560005155555688)*
   U0*U2 + (347904028364969221802882958362939/
     322140013181709001120010311111376 + 
    (177942396693416450187354932949637*rr)/322140013181709001120010311111376)*
   U1*U2 + (262593219434534100912290586756163/
     322140013181709001120010311111376 + 
    (32965287201926689604891330559129*rr)/322140013181709001120010311111376)*
   U2^2 + (464313270123059449184503706793205/
     322140013181709001120010311111376 + (2483329247527908506079230539873*rr)/
     322140013181709001120010311111376)*U0*U3 + 
  (-222884250784138612058046144791791/161070006590854500560005155555688 + 
    (68796578419449663859541013705297*rr)/161070006590854500560005155555688)*
   U1*U3 + (567089083665733274747696901522367/
     644280026363418002240020622222752 + 
    (138623789747494504418187979703709*rr)/644280026363418002240020622222752)*
   U2*U3 + (-90853601454647102851713856364319/
     80535003295427250280002577777844 + 
    (135479254723585808557310497927319*rr)/161070006590854500560005155555688)*
   U0*U4 + (-54821682734451133903323595140363/
     80535003295427250280002577777844 - (68497656388448701328796886186035*rr)/
     40267501647713625140001288888922)*U1*U4 + 
  (-13557476985239109470346216399441/3660681967973965921818298989902 - 
    (519367312838846361002850200082*rr)/1830340983986982960909149494951)*U2*
   U4 + (-233408557904337146171881141769771/
     322140013181709001120010311111376 - 
    (174708236836805679175356084929771*rr)/322140013181709001120010311111376)*
   U0*U5 + (121096260878025452647074493013837/
     322140013181709001120010311111376 + 
    (125889956784921548351506893489119*rr)/322140013181709001120010311111376)*
   U1*U5 + (19312651878990475687195587269573/
     161070006590854500560005155555688 - 
    (69689987876828562681870731599315*rr)/161070006590854500560005155555688)*
   U2*U5 + (118389371433819409679863762113147/
     80535003295427250280002577777844 - (11433238380686151598247851258737*rr)/
     80535003295427250280002577777844)*U0*U6 + 
  (-12941523372107927290851903986485/7321363935947931843636597979804 + 
    (5627385256955763263092987449635*rr)/7321363935947931843636597979804)*U1*
   U6 + (-103638638843482960056454633565047/
     161070006590854500560005155555688 - 
    (60697589700171852548133876151809*rr)/161070006590854500560005155555688)*
   U2*U6 + (-21024552840199345365409553125189/
     58570911487583454749092783838432 + (6762727101909315738167005912109*rr)/
     58570911487583454749092783838432)*U0*U7 + 
  (28417027239044729930393457136399/644280026363418002240020622222752 - 
    (185841733795656290024929397709665*rr)/644280026363418002240020622222752)*
   U1*U7 + (-5122079622360270820820504114155/
     8706486842748891922162440840848 - (1502008197661592383625673121777*rr)/
     8706486842748891922162440840848)*U2*U7 + U6*U7 + 
  (-7007231972876424953556566037487/14642727871895863687273195959608 + 
    (511588977729716697008388181033*rr)/14642727871895863687273195959608)*U0*
   U8 + (25159998908856556964843764679/29285455743791727374546391919216 - 
    (8404950954041551845367033791113*rr)/29285455743791727374546391919216)*U1*
   U8 + (131374530956535044007632413498753/
     644280026363418002240020622222752 - 
    (21844040105537792747917030507191*rr)/644280026363418002240020622222752)*
   U0*U9 + (-225903507709357845843840000628521/
     322140013181709001120010311111376 + 
    (63417214689335523722351298740757*rr)/322140013181709001120010311111376)*
   U1*U9 + (-36046088043389315708487342910737/
     322140013181709001120010311111376 - 
    (92405879868516385652818999171501*rr)/322140013181709001120010311111376)*
   U2*U9 + (20028831426749080332430355360591/
     40267501647713625140001288888922 - (1542460931364827735075742583801*rr)/
     20133750823856812570000644444461)*U3*U9 + 
  (-86920009512137786473314836604829/322140013181709001120010311111376 + 
    (175410394502068111654699152045729*rr)/322140013181709001120010311111376)*
   U4*U9 + (-8979301473995490478786714152853/
     8706486842748891922162440840848 + (2092124414534199914587840103413*rr)/
     8706486842748891922162440840848)*U5*U9 + 
  (-11541607420295662624447840589339/40267501647713625140001288888922 - 
    (5807090883240562982194494058116*rr)/20133750823856812570000644444461)*U6*
   U9 + (U7*U9)/2 + (-2278854833352595675422845672399/
     161070006590854500560005155555688 - (7396614052571296737396832906585*rr)/
     80535003295427250280002577777844)*U8*U9 + 
  (-148425738908325467744355859547/378542906206473561833149601776 - 
    (49900715708009086038123044775*rr)/378542906206473561833149601776)*U9^2, 
 (-184392238557973312390926657227/1582997607772525804029534698336 + 
    (933382560936058258445119598407*rr)/11080983254407680628206742888352)*
   U0^2 + (-16229509462746756614155854663/791498803886262902014767349168 + 
    (14020729733939616891069036227*rr)/5540491627203840314103371444176)*U0*
   U1 + (4181974223901124523759592509/98937350485782862751845918646 - 
    (31559482690249614569840360119*rr)/692561453400480039262921430522)*U1^2 + 
  (-154507336348695520405729717447/395749401943131451007383674584 - 
    (142290077785623576942023177373*rr)/2770245813601920157051685722088)*U0*
   U2 + (-6702747946103936999364174025/98937350485782862751845918646 - 
    (6006846148265450025730764182*rr)/49468675242891431375922959323)*U1*U2 + 
  (19700099340727681927299423913/197874700971565725503691837292 - 
    (267171965752638645127167955263*rr)/1385122906800960078525842861044)*
   U2^2 + (42519499527583319064358598329/395749401943131451007383674584 - 
    (377440959769626715347049573533*rr)/2770245813601920157051685722088)*U0*
   U3 + (26947698508811745488141826325/197874700971565725503691837292 + 
    (242048876461598668285574476339*rr)/1385122906800960078525842861044)*U1*
   U3 + (637306919290230498842959452/49468675242891431375922959323 - 
    (229435337705915405157714586429*rr)/1385122906800960078525842861044)*U2*
   U3 + (381617757112849430417776870011/395749401943131451007383674584 + 
    (347950129766006394760002203749*rr)/2770245813601920157051685722088)*U0*
   U4 + (-162272555259584308149800619649/197874700971565725503691837292 + 
    (8146762035807784586329435519*rr)/197874700971565725503691837292)*U1*U4 + 
  (-31793619577441391009467963137/49468675242891431375922959323 + 
    (128293171588123821204335704583*rr)/346280726700240019631460715261)*U2*
   U4 + (-91332681005789546634748694167/395749401943131451007383674584 - 
    (203039249496214074880648669477*rr)/2770245813601920157051685722088)*U0*
   U5 + (-16203857937816765138264041921/197874700971565725503691837292 + 
    (32182033764119949502720274579*rr)/1385122906800960078525842861044)*U1*
   U5 + (-89878597223294190461857251761/197874700971565725503691837292 - 
    (266859277126814195423516731727*rr)/1385122906800960078525842861044)*U2*
   U5 + (-10400226207494716994306329324/49468675242891431375922959323 - 
    (5591886834910333140202168144*rr)/49468675242891431375922959323)*U0*U6 + 
  (14604357294625714942501675272/49468675242891431375922959323 + 
    (62921304135925039840671212440*rr)/346280726700240019631460715261)*U1*
   U6 + (2040971328309629439253304623/49468675242891431375922959323 + 
    (24389480206255504709699656912*rr)/346280726700240019631460715261)*U2*
   U6 + U6^2 + (84074507908222926609556145023/
     395749401943131451007383674584 + (185620910445075439345399318281*rr)/
     2770245813601920157051685722088)*U0*U7 + 
  (-72606620383395676069027685709/791498803886262902014767349168 - 
    (6662799922358131773711519831*rr)/5540491627203840314103371444176)*U1*
   U7 + (-44263183123344871582111762841/197874700971565725503691837292 + 
    (132457585894808103826916895963*rr)/1385122906800960078525842861044)*U2*
   U7 + (1139302080919062985700478542/49468675242891431375922959323 + 
    (10688431829785125716595949574*rr)/346280726700240019631460715261)*U0*
   U8 + (803483947847118059213993112/49468675242891431375922959323 + 
    (45385482630151967005227536303*rr)/692561453400480039262921430522)*U1*
   U8 + (-26256752671731864202041598591/791498803886262902014767349168 - 
    (27752361355271991835045055557*rr)/5540491627203840314103371444176)*U0*
   U9 + (-975107103738657557222137398/49468675242891431375922959323 + 
    (55062275124484148452586564697*rr)/692561453400480039262921430522)*U1*
   U9 + (-2903841445333481136974795483/395749401943131451007383674584 - 
    (109732184197678225922066752177*rr)/2770245813601920157051685722088)*U2*
   U9 + (1284435075738926866323545001/98937350485782862751845918646 + 
    (30755910790903072760822503675*rr)/692561453400480039262921430522)*U3*
   U9 + (12313717369934495434029810225/197874700971565725503691837292 - 
    (50193691452129740935351080663*rr)/1385122906800960078525842861044)*U4*
   U9 + (8024298039831928858323392007/98937350485782862751845918646 + 
    (1036299784268854040036560696*rr)/49468675242891431375922959323)*U5*U9 + 
  (48244687567561781867008845017/98937350485782862751845918646 + 
    (4849786214831977334061945465*rr)/692561453400480039262921430522)*U6*U9 + 
  (15874570943371066835569205011/197874700971565725503691837292 - 
    (32672795611409735054160051641*rr)/1385122906800960078525842861044)*U8*
   U9 + (-387614942275588829141521945/8603247868328944587117036404 + 
    (1143033892435425856704631153*rr)/60222735078302612109819254828)*U9^2, 
 (-496297416900003127504935044761/1582997607772525804029534698336 + 
    (260462701999089645547061863133*rr)/11080983254407680628206742888352)*
   U0^2 + (478531487668456592762832942007/791498803886262902014767349168 + 
    (109832607926627297347899952237*rr)/5540491627203840314103371444176)*U0*
   U1 + (6225249865852729287349660157/98937350485782862751845918646 + 
    (38504009039400136451930226343*rr)/692561453400480039262921430522)*U1^2 + 
  (4632190930192072159446086059/197874700971565725503691837292 + 
    (231294826581560641707010963589*rr)/1385122906800960078525842861044)*U0*
   U2 + (36753818203495631018177904349/197874700971565725503691837292 + 
    (36861538121290073509152387325*rr)/197874700971565725503691837292)*U1*
   U2 + (32011624198841232955977265293/49468675242891431375922959323 - 
    (109434946576202841092821936231*rr)/346280726700240019631460715261)*
   U2^2 + (137003951568789150743965152231/395749401943131451007383674584 + 
    (394223786310267873072856236145*rr)/2770245813601920157051685722088)*U0*
   U3 + (-154659174055129543388820988109/98937350485782862751845918646 + 
    (27453470580627587826423845516*rr)/346280726700240019631460715261)*U1*
   U3 + (99350061882952551633450319381/197874700971565725503691837292 + 
    (20244117224184460254314544613*rr)/1385122906800960078525842861044)*U2*
   U3 + (-178439590257403074511283681775/395749401943131451007383674584 - 
    (138703521858340436894391778893*rr)/2770245813601920157051685722088)*U0*
   U4 + (285766174019792061323233204479/197874700971565725503691837292 - 
    (202341780360943348786326152669*rr)/197874700971565725503691837292)*U1*
   U4 + (-271456577429889918845522237755/98937350485782862751845918646 - 
    (188190017873670593167531796815*rr)/692561453400480039262921430522)*U2*
   U4 + (505156747943472627842952950251/395749401943131451007383674584 - 
    (790056425751987488836465655679*rr)/2770245813601920157051685722088)*U0*
   U5 + (-33481686840185695028071647511/49468675242891431375922959323 + 
    (167251057699930451034754779196*rr)/346280726700240019631460715261)*U1*
   U5 + (1007160729388419224031029377/98937350485782862751845918646 - 
    (277636080183039255216644217109*rr)/346280726700240019631460715261)*U2*
   U5 + (11516616624358168701574782419/49468675242891431375922959323 - 
    (7607544615755253844667214267*rr)/49468675242891431375922959323)*U0*U6 + 
  (-160708236819863267683226954035/98937350485782862751845918646 - 
    (108855694506794495553210493621*rr)/692561453400480039262921430522)*U1*
   U6 + (40570657183010249644268159866/49468675242891431375922959323 + 
    (53162359613152956948357526917*rr)/346280726700240019631460715261)*U2*
   U6 + (5422007375017007939877825669/395749401943131451007383674584 + 
    (180848153345944961912240224211*rr)/2770245813601920157051685722088)*U0*
   U7 + (432188761643367595280288993733/791498803886262902014767349168 - 
    (1454105511162308509189271368297*rr)/5540491627203840314103371444176)*U1*
   U7 + (-28854859306356712251158487253/98937350485782862751845918646 + 
    (44529148991520522611534654669*rr)/692561453400480039262921430522)*U2*
   U7 + (54007326560034594646264617463/197874700971565725503691837292 - 
    (136639008985401009528613150623*rr)/1385122906800960078525842861044)*U0*
   U8 + (200525844690154138184478505339/395749401943131451007383674584 - 
    (67109987390852715490063075287*rr)/2770245813601920157051685722088)*U1*
   U8 + U5*U8 + (354723018050525299585526781539/
     791498803886262902014767349168 - (478524892222475828348952150799*rr)/
     5540491627203840314103371444176)*U0*U9 + 
  (-140787153444757880954645624621/197874700971565725503691837292 - 
    (115525817924699164612946383645*rr)/1385122906800960078525842861044)*U1*
   U9 + (299619973506043148773818285991/395749401943131451007383674584 - 
    (241850048007352325143325728755*rr)/2770245813601920157051685722088)*U2*
   U9 + (29440041397159654850337220393/197874700971565725503691837292 + 
    (307216293110751229765652116877*rr)/1385122906800960078525842861044)*U3*
   U9 + (-175800023964693239576576031457/197874700971565725503691837292 + 
    (275523099014681118078997112935*rr)/1385122906800960078525842861044)*U4*
   U9 + (19939735865785444372592801337/197874700971565725503691837292 - 
    (31895020145994204069314865315*rr)/197874700971565725503691837292)*U5*
   U9 + (20844840325359255038125036391/98937350485782862751845918646 - 
    (111752129305742273471950126553*rr)/692561453400480039262921430522)*U6*
   U9 + (86275773985996412584434554027/395749401943131451007383674584 + 
    (23053565086528272498274303295*rr)/2770245813601920157051685722088)*U8*
   U9 + (-2842471295538575465249219383/17206495736657889174234072808 - 
    (17751726288052858447291276965*rr)/120445470156605224219638509656)*U9^2, 
 (-80266879746532573432873328097243/1083561862520293912858216501010992 + 
    (902912021979424883646894241559095*rr)/
     7584933037642057390007515507076944)*U0^2 + 
  (164567745626644264444794780909971/1083561862520293912858216501010992 - 
    (1900966221886315334175550385857295*rr)/
     7584933037642057390007515507076944)*U0*U1 + 
  (-1006531581321583594252053822847/135445232815036739107277062626374 - 
    (64381882271617539806354274137499*rr)/948116629705257173750939438384618)*
   U1^2 + (-91124334842482942569906787360539/
     270890465630073478214554125252748 - 
    (100956468258188545087663657656333*rr)/
     1896233259410514347501878876769236)*U0*U2 + 
  (155071430997889627879015789252573/135445232815036739107277062626374 + 
    (8719357080693742045727631746277*rr)/67722616407518369553638531313187)*U1*
   U2 + (13406187086879657421563036515547/67722616407518369553638531313187 - 
    (313443876632249365495706929139605*rr)/948116629705257173750939438384618)*
   U2^2 + (338191552627365406865912672708325/
     1083561862520293912858216501010992 - 
    (805047263749203287006094500436057*rr)/
     7584933037642057390007515507076944)*U0*U3 + 
  (-24507771790735834284531699456823/135445232815036739107277062626374 + 
    (431261096528785403044823912500939*rr)/948116629705257173750939438384618)*
   U1*U3 + (-35578625277931108366191908469453/
     541780931260146956429108250505496 - 
    (1233441543358795970479824331006909*rr)/
     3792466518821028695003757753538472)*U2*U3 + 
  (31709135995420922591354364781645/1083561862520293912858216501010992 + 
    (1327842126382512937168391326151255*rr)/
     7584933037642057390007515507076944)*U0*U4 + 
  (-421064126068857440414560878793447/135445232815036739107277062626374 - 
    (89917468040932045675031882442165*rr)/135445232815036739107277062626374)*
   U1*U4 + (-365987685873964044991138446522183/
     270890465630073478214554125252748 + 
    (1269820826509221554559987172889419*rr)/
     1896233259410514347501878876769236)*U2*U4 + 
  (-6031654646035156453866987190051/135445232815036739107277062626374 - 
    (355020217098919405824772842804675*rr)/948116629705257173750939438384618)*
   U0*U5 + (190196515118452622936259635967279/
     270890465630073478214554125252748 - 
    (362996125408807507627689577953389*rr)/
     1896233259410514347501878876769236)*U1*U5 + 
  (-158290730588028677971236679454085/135445232815036739107277062626374 - 
    (267010731316497651269842014225341*rr)/948116629705257173750939438384618)*
   U2*U5 + (-78091054099163540279294434740361/
     270890465630073478214554125252748 - 
    (69166873650397429991826358375445*rr)/270890465630073478214554125252748)*
   U0*U6 + (-123324692079028854177985008049705/
     270890465630073478214554125252748 + 
    (1259747965706420570829337745741197*rr)/
     1896233259410514347501878876769236)*U1*U6 + 
  (141088614090729528938227471273025/135445232815036739107277062626374 + 
    (110817383052724454771161186089501*rr)/948116629705257173750939438384618)*
   U2*U6 + (95770400261303324520175334806401/
     1083561862520293912858216501010992 + 
    (670315986468281828046282489323439*rr)/
     7584933037642057390007515507076944)*U0*U7 + 
  (-150474040987899870983707286864283/270890465630073478214554125252748 - 
    (459966345825974318221917833531243*rr)/
     1896233259410514347501878876769236)*U1*U7 + 
  (-1502981731270981558168587178661/7321363935947931843636597979804 + 
    (10188062225365251949859778940507*rr)/51249547551635522905456185858628)*
   U2*U7 + U5*U7 + (-58229860370810962301174255095001/
     1083561862520293912858216501010992 + 
    (302242913668162733432897804208941*rr)/
     7584933037642057390007515507076944)*U0*U8 + 
  (-9849808040002635378195215713103/135445232815036739107277062626374 - 
    (147265100749649403433281600986659*rr)/948116629705257173750939438384618)*
   U1*U8 + (438074985318644563679762421770325/
     1083561862520293912858216501010992 - 
    (586175301433641876740145653235465*rr)/
     7584933037642057390007515507076944)*U0*U9 + 
  (-17657415217420751645499740379833/270890465630073478214554125252748 + 
    (258989570863724473995892889380827*rr)/
     1896233259410514347501878876769236)*U1*U9 + 
  (61876395704084902010597038128639/270890465630073478214554125252748 + 
    (189812950162300240866790412935125*rr)/
     1896233259410514347501878876769236)*U2*U9 + 
  (-80497879101273926791816122094251/270890465630073478214554125252748 + 
    (161934530144805699849941530057707*rr)/
     1896233259410514347501878876769236)*U3*U9 + 
  (-10335093736507858054776198385547/135445232815036739107277062626374 - 
    (34478882036827412436212427511372*rr)/474058314852628586875469719192309)*
   U4*U9 + (213783662572825665771785490891/3660681967973965921818298989902 + 
    (58801364339548425126822756385*rr)/1830340983986982960909149494951)*U5*
   U9 + (-34591887900475056851311775850688/67722616407518369553638531313187 - 
    (11622364090908835330046639149476*rr)/474058314852628586875469719192309)*
   U6*U9 + (39/148 - (11*rr)/148)*U7*U9 + 
  (34427790214578136705873053381971/1083561862520293912858216501010992 - 
    (709256627407481935252182334759063*rr)/
     7584933037642057390007515507076944)*U8*U9 + 
  (-278152268994940490511542585137/1273280684512683798893321387792 - 
    (220343808571605940551470610875*rr)/8912964791588786592253249714544)*
   U9^2, (137374616745874453261150464365/791498803886262902014767349168 + 
    (23462257522145233865670557833*rr)/791498803886262902014767349168)*U0^2 + 
  (-68688758506800888683930020345/791498803886262902014767349168 + 
    (60934562723656140726033763795*rr)/791498803886262902014767349168)*U0*
   U1 + (-11698102363637484519694400163/98937350485782862751845918646 + 
    (202499041488456826779950359*rr)/98937350485782862751845918646)*U1^2 + 
  (-31315302857986768937914136593/197874700971565725503691837292 + 
    (17649430735309820504570425583*rr)/197874700971565725503691837292)*U0*
   U2 + (-72707279393902206244115148159/197874700971565725503691837292 - 
    (15057074645318462414937068225*rr)/197874700971565725503691837292)*U1*
   U2 + (-82827246820553909494576975991/197874700971565725503691837292 - 
    (5771646877645753083751030565*rr)/197874700971565725503691837292)*U2^2 + 
  (-17260983497879713612976842951/98937350485782862751845918646 - 
    (2807420939430365264037194537*rr)/98937350485782862751845918646)*U0*U3 + 
  (22097800921062393702415971100/49468675242891431375922959323 - 
    (4199759178325119677778042555*rr)/49468675242891431375922959323)*U1*U3 + 
  (-35560266627202820978383740921/395749401943131451007383674584 + 
    (3914857530682846634085604685*rr)/395749401943131451007383674584)*U2*U3 + 
  (15276627497889249111514160531/49468675242891431375922959323 - 
    (27360880214357622290507826051*rr)/98937350485782862751845918646)*U0*U4 + 
  (29433855493672376522576207941/49468675242891431375922959323 + 
    (23391973467994524733722264656*rr)/49468675242891431375922959323)*U1*U4 + 
  (205115396351844658093680051055/197874700971565725503691837292 + 
    (5524791867514688701025239315*rr)/197874700971565725503691837292)*U2*U4 + 
  (2557502811962454168608798971/197874700971565725503691837292 + 
    (40639123823636812644782758219*rr)/197874700971565725503691837292)*U0*
   U5 + (-15986268697216609660607254317/197874700971565725503691837292 - 
    (319300939950244296881036583*rr)/197874700971565725503691837292)*U1*U5 + 
  (2144808719492903311955238655/98937350485782862751845918646 + 
    (9372609175339563293801718299*rr)/98937350485782862751845918646)*U2*U5 + 
  (-4181294703641183703867845887/49468675242891431375922959323 + 
    (1418454636121024808783427931*rr)/49468675242891431375922959323)*U0*U6 + 
  (24800533195886812518167487997/49468675242891431375922959323 - 
    (8163404352563539133502657707*rr)/49468675242891431375922959323)*U1*U6 + 
  (13366044356690549735820660071/98937350485782862751845918646 - 
    (1499326620176228363619913111*rr)/98937350485782862751845918646)*U2*U6 + 
  U5*U6 + (-1406315630410874225383669326/49468675242891431375922959323 - 
    (11373400309504421877768294165*rr)/197874700971565725503691837292)*U0*
   U7 + (109689726677618188155150263619/395749401943131451007383674584 + 
    (44910748840398061678546576267*rr)/395749401943131451007383674584)*U1*
   U7 + (55923368877586118053232907029/395749401943131451007383674584 - 
    (12006732890897913801301392063*rr)/395749401943131451007383674584)*U2*
   U7 + (7978698671221325955177263317/49468675242891431375922959323 + 
    (388966564138294245346668901*rr)/49468675242891431375922959323)*U0*U8 + 
  (-6468632895923031101190777411/197874700971565725503691837292 + 
    (14936391522446050264200997941*rr)/197874700971565725503691837292)*U1*
   U8 + (-2660438067103728694721766591/395749401943131451007383674584 + 
    (22429495903233572650668975809*rr)/395749401943131451007383674584)*U0*
   U9 + (12055042889653370381365028155/98937350485782862751845918646 - 
    (513803986595844817319207849*rr)/98937350485782862751845918646)*U1*U9 + 
  (-100304762132321547963364567453/395749401943131451007383674584 + 
    (10492227636155747274789268069*rr)/395749401943131451007383674584)*U2*
   U9 + (-13419056653611495881466245359/197874700971565725503691837292 - 
    (5791784247801609398704427061*rr)/197874700971565725503691837292)*U3*U9 + 
  (34469680455668241468074594941/197874700971565725503691837292 - 
    (2572486183497733907406331945*rr)/197874700971565725503691837292)*U4*U9 + 
  (41709301396713710835973513317/197874700971565725503691837292 + 
    (5120662836393973482378130365*rr)/197874700971565725503691837292)*U5*U9 + 
  (28260090121380887635023958863/197874700971565725503691837292 + 
    (9484652157681816818871778821*rr)/197874700971565725503691837292)*U6*U9 + 
  (68598174500006736396784346453/791498803886262902014767349168 + 
    (7925421677607494254551395137*rr)/791498803886262902014767349168)*U8*U9 + 
  (379674971252770025738528465/4301623934164472293558518202 + 
    (298992861772478916768579279*rr)/8603247868328944587117036404)*U9^2, 
 (-9074840865837750713289719829673/58570911487583454749092783838432 + 
    (4600650225026184743960951864509*rr)/409996380413084183243649486869024)*
   U0^2 + (-555417522514179568960975082653/7321363935947931843636597979804 + 
    (366587917815275031351001079553*rr)/51249547551635522905456185858628)*U0*
   U1 + (-782382951806934454931229662265/7321363935947931843636597979804 - 
    (715772636499630351189287166073*rr)/51249547551635522905456185858628)*
   U1^2 + (48088242799332325999846350759/1830340983986982960909149494951 - 
    (2828112158547225064100430709381*rr)/12812386887908880726364046464657)*U0*
   U2 + (331770098249106922554939217553/7321363935947931843636597979804 - 
    (251458127904874695750280162715*rr)/3660681967973965921818298989902)*U1*
   U2 + (1034603127441486622052701554319/3660681967973965921818298989902 + 
    (9890304944752947816699720415887*rr)/51249547551635522905456185858628)*
   U2^2 + (6385471483984231018892042234269/58570911487583454749092783838432 - 
    (23917364506982606039042395239041*rr)/409996380413084183243649486869024)*
   U0*U3 + (82688381127419819303546957666/1830340983986982960909149494951 + 
    (2787835145970657016677929495391*rr)/25624773775817761452728092929314)*U1*
   U3 + (-1026578825505093451857683360573/29285455743791727374546391919216 + 
    (24283609678462878130682595635787*rr)/204998190206542091621824743434512)*
   U2*U3 + (7129391850451615578079762281749/
     58570911487583454749092783838432 + (69983159668321057484784925692655*rr)/
     409996380413084183243649486869024)*U0*U4 + 
  (-1625905287024855800079217850795/7321363935947931843636597979804 + 
    (994580889744764913662743918687*rr)/7321363935947931843636597979804)*U1*
   U4 + (-1557154688318647490869715628419/14642727871895863687273195959608 - 
    (11763174300156456651305060358081*rr)/102499095103271045810912371717256)*
   U2*U4 + (-366434462981396470678384693983/1830340983986982960909149494951 + 
    (1819963792528679144963374516403*rr)/25624773775817761452728092929314)*U0*
   U5 + (1929937503532391810195171416055/14642727871895863687273195959608 - 
    (13143147862108070282878807730669*rr)/102499095103271045810912371717256)*
   U1*U5 + (4670146529132491368821738432237/7321363935947931843636597979804 + 
    (11227239478588382819117807893205*rr)/51249547551635522905456185858628)*
   U2*U5 + U5^2 + (4557032334325854711125571611703/
     14642727871895863687273195959608 + (695891839142976016174191241163*rr)/
     14642727871895863687273195959608)*U0*U6 + 
  (7391130657451290402858953511027/14642727871895863687273195959608 + 
    (11598711862995926210649226944561*rr)/102499095103271045810912371717256)*
   U1*U6 + (-3110803372181267435977758511653/
     7321363935947931843636597979804 - (5393904542074973693681335562849*rr)/
     51249547551635522905456185858628)*U2*U6 + 
  (-2217735323195531075665264443965/58570911487583454749092783838432 + 
    (12727088360502252664713315508613*rr)/409996380413084183243649486869024)*
   U0*U7 + (1207091346474859644260951482549/
     14642727871895863687273195959608 + (6989317350052452890682133706781*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-1231266607466735716099436569715/7321363935947931843636597979804 - 
    (2019697356091005931459759940019*rr)/25624773775817761452728092929314)*U2*
   U7 + (1687928046449512059077170805603/58570911487583454749092783838432 + 
    (28665811127856759611826141985025*rr)/409996380413084183243649486869024)*
   U0*U8 + (-2803802817680583566079729449793/
     14642727871895863687273195959608 - (1756497927070752013250712144391*rr)/
     102499095103271045810912371717256)*U1*U8 + 
  (-318647557020140481867194483487/7321363935947931843636597979804 + 
    (635621588934750933210487654876*rr)/12812386887908880726364046464657)*U0*
   U9 + (276839845510891120936271417645/1830340983986982960909149494951 + 
    (1065710837318804931112180427927*rr)/51249547551635522905456185858628)*U1*
   U9 + (-597391488270584836763285829017/14642727871895863687273195959608 - 
    (356626673055341745803925884063*rr)/102499095103271045810912371717256)*U2*
   U9 + (-772774842739862608551232327811/14642727871895863687273195959608 - 
    (393993609982375261913894163809*rr)/102499095103271045810912371717256)*U3*
   U9 + (455891609821042525844789674915/7321363935947931843636597979804 - 
    (723178361798152045179925496225*rr)/25624773775817761452728092929314)*U4*
   U9 + (2506982875497262636816213388395/14642727871895863687273195959608 + 
    (603864415468023470991383911597*rr)/14642727871895863687273195959608)*U5*
   U9 + (-1718526451683447622669205750997/7321363935947931843636597979804 + 
    (2860770537644347059807999118501*rr)/51249547551635522905456185858628)*U6*
   U9 + (2712793630585843872544935658207/58570911487583454749092783838432 - 
    (7577230774956264338012720257875*rr)/409996380413084183243649486869024)*
   U8*U9 + (1637221874149895973613310487/68825982946631556696936291232 + 
    (9256223729935905892205462509*rr)/481781880626420896878554038624)*U9^2, 
 (360580116805707517671472724687/378542906206473561833149601776 + 
    (13532792690374200678282912839*rr)/378542906206473561833149601776)*U0^2 + 
  (-162860376073231175892355545617/189271453103236780916574800888 + 
    (47795273872600270643596221183*rr)/189271453103236780916574800888)*U0*
   U1 + (560219177849781213824868121/2150811967082236146779259101 + 
    (302482305712073594755306454*rr)/2150811967082236146779259101)*U1^2 + 
  (-317951988069946519303783560753/189271453103236780916574800888 + 
    (111346202180471409085403359927*rr)/189271453103236780916574800888)*U0*
   U2 + (-35333236347316425094036969151/47317863275809195229143700222 - 
    (41151803585444294141322018323*rr)/47317863275809195229143700222)*U1*U2 + 
  (25139232924743632059332577493/189271453103236780916574800888 - 
    (36972073726238985705140602545*rr)/189271453103236780916574800888)*U2^2 + 
  (-292533543741698360672746502797/189271453103236780916574800888 - 
    (19195248403865900057992036367*rr)/189271453103236780916574800888)*U0*
   U3 + (30265205781138914637120656637/17206495736657889174234072808 - 
    (5671505143219340468833317761*rr)/17206495736657889174234072808)*U1*U3 + 
  (-34348084674574770572867264329/189271453103236780916574800888 - 
    (89230926172657399901399454907*rr)/189271453103236780916574800888)*U2*
   U3 + (116040339513084851190333534655/189271453103236780916574800888 - 
    (68081232545060955828135037677*rr)/189271453103236780916574800888)*U0*
   U4 + (3647815216175834236997375640/23658931637904597614571850111 + 
    (33177953578485764864005076861*rr)/23658931637904597614571850111)*U1*U4 + 
  (10248149579502364867646698573/8603247868328944587117036404 + 
    (1841403239413707250835428247*rr)/8603247868328944587117036404)*U2*U4 + 
  (115436992658923063815481526053/94635726551618390458287400444 + 
    (38328986424840994334945378937*rr)/94635726551618390458287400444)*U0*U5 + 
  (-14179868524781221439296340169/23658931637904597614571850111 + 
    (2937013300165040789149295590*rr)/23658931637904597614571850111)*U1*U5 + 
  (90938320610749270203095377745/189271453103236780916574800888 - 
    (47617608358303138401714662565*rr)/189271453103236780916574800888)*U2*
   U5 + (-94328498095296274695893076335/94635726551618390458287400444 + 
    (14054799219881496568211726687*rr)/94635726551618390458287400444)*U0*U6 + 
  (3610345995503088768898746867/2150811967082236146779259101 - 
    (1930122494840051603714537743*rr)/2150811967082236146779259101)*U1*U6 + 
  (-3078180531257821170933024195/47317863275809195229143700222 + 
    (39880248912691464431322380955*rr)/47317863275809195229143700222)*U2*U6 + 
  (32941188205826829789093691637/189271453103236780916574800888 + 
    (12674894843529852726532992171*rr)/189271453103236780916574800888)*U0*
   U7 + (-17980777652949882104684399645/189271453103236780916574800888 + 
    (2563101564229505374178301703*rr)/189271453103236780916574800888)*U1*U7 + 
  (77110376163564299334315404489/189271453103236780916574800888 + 
    (43002721714549921446673612163*rr)/189271453103236780916574800888)*U2*
   U7 + (25259784524469318304463440461/47317863275809195229143700222 - 
    (2672530029264875534485582645*rr)/23658931637904597614571850111)*U0*U8 + 
  (-1494801334681192967816680631/8603247868328944587117036404 + 
    (3769364855055738457041000961*rr)/8603247868328944587117036404)*U1*U8 + 
  U4*U8 + (16891383173848798028004068689/94635726551618390458287400444 + 
    (1114017479542661358745413493*rr)/47317863275809195229143700222)*U0*U9 + 
  (11340129050057647366174532300/23658931637904597614571850111 - 
    (2838850081827763179006028804*rr)/23658931637904597614571850111)*U1*U9 + 
  (-1231564891544071499333133401/8603247868328944587117036404 + 
    (3482319485974851320525768443*rr)/8603247868328944587117036404)*U2*U9 + 
  (-8195909954481836734736325587/17206495736657889174234072808 + 
    (521211322759439228219214959*rr)/17206495736657889174234072808)*U3*U9 + 
  (224014424551102202717617730229/189271453103236780916574800888 - 
    (75559998487310133015941576641*rr)/189271453103236780916574800888)*U4*
   U9 + (175990855961835661926975319787/94635726551618390458287400444 - 
    (10661369640881664284254537011*rr)/94635726551618390458287400444)*U5*U9 + 
  (1359394025069271704777017386/23658931637904597614571850111 + 
    (2464505743931833752775842572*rr)/23658931637904597614571850111)*U6*U9 + 
  (73610630683515369279073121707/378542906206473561833149601776 + 
    (41315250971553288895733568929*rr)/378542906206473561833149601776)*U8*
   U9 + (38140098998336188222371337919/189271453103236780916574800888 + 
    (27845327077243387772258366273*rr)/189271453103236780916574800888)*U9^2, 
 (4819161742206344109585786811/197874700971565725503691837292 + 
    (65192408444755984904648819521*rr)/197874700971565725503691837292)*U0^2 + 
  (-66224403727955528266366395909/98937350485782862751845918646 - 
    (28797129183707065674526931065*rr)/98937350485782862751845918646)*U0*U1 + 
  (-24049038196963124301595225737/98937350485782862751845918646 - 
    (9268862933874332685231620133*rr)/98937350485782862751845918646)*U1^2 + 
  (-480407401689373232752959909897/395749401943131451007383674584 - 
    (127227716360190257768337759077*rr)/395749401943131451007383674584)*U0*
   U2 + (41454336863443551037124332808/49468675242891431375922959323 - 
    (28129953553069032189800871468*rr)/49468675242891431375922959323)*U1*U2 + 
  (-2057132409326607979672827847/49468675242891431375922959323 - 
    (14104643777496707074442511492*rr)/49468675242891431375922959323)*U2^2 + 
  (18409663708526759066516591262/49468675242891431375922959323 - 
    (56105638209281461928427647713*rr)/98937350485782862751845918646)*U0*U3 + 
  (94746316740108294373227252763/49468675242891431375922959323 + 
    (26723462412262002873666905776*rr)/49468675242891431375922959323)*U1*U3 + 
  (-57707048543123751389328514977/197874700971565725503691837292 - 
    (58166436152442859153078114875*rr)/197874700971565725503691837292)*U2*
   U3 + (649916109110305596046340758915/395749401943131451007383674584 + 
    (283159781687352256080648028607*rr)/395749401943131451007383674584)*U0*
   U4 + (-213481527771737228521490366297/49468675242891431375922959323 + 
    (19409077602061236520109108637*rr)/49468675242891431375922959323)*U1*U4 + 
  (-96136599450503976729173988797/98937350485782862751845918646 + 
    (117859528355981790799266492437*rr)/98937350485782862751845918646)*U2*
   U4 + (-166185408822873472069995129793/98937350485782862751845918646 - 
    (12493739919210227457008763991*rr)/98937350485782862751845918646)*U0*U5 + 
  (-225101993762444522904602607/98937350485782862751845918646 - 
    (8269459598233643771195186195*rr)/98937350485782862751845918646)*U1*U5 + 
  (-343856336273550396999375171485/197874700971565725503691837292 - 
    (34990420222296691362170026199*rr)/197874700971565725503691837292)*U2*
   U5 + (-25748765439499783757251422665/98937350485782862751845918646 - 
    (31891223267514487095436446845*rr)/98937350485782862751845918646)*U0*U6 + 
  (140581745118857352314510166361/98937350485782862751845918646 + 
    (72750549622906800228557762081*rr)/98937350485782862751845918646)*U1*U6 + 
  (-57004295469217472027814085023/98937350485782862751845918646 - 
    (572378450671213338133071317*rr)/98937350485782862751845918646)*U2*U6 + 
  (99521179182354802191712168979/197874700971565725503691837292 + 
    (31868022373628566539132576865*rr)/197874700971565725503691837292)*U0*
   U7 + (-102228194274781306306947848641/98937350485782862751845918646 + 
    (3091707884473537280558485005*rr)/98937350485782862751845918646)*U1*U7 + 
  (-48333294393616089256712218253/98937350485782862751845918646 + 
    (25323705372953254315218505235*rr)/98937350485782862751845918646)*U2*U7 + 
  U4*U7 + (-48260478544700156486628663989/395749401943131451007383674584 + 
    (47238532180925491515561954387*rr)/395749401943131451007383674584)*U0*
   U8 + (-29562302241205943837971890060/49468675242891431375922959323 - 
    (5354391028332526444702921666*rr)/49468675242891431375922959323)*U1*U8 + 
  (-58494441449355827719133942611/197874700971565725503691837292 - 
    (4552951730403624809465395139*rr)/197874700971565725503691837292)*U0*U9 + 
  (3816691343006208580806444618/49468675242891431375922959323 + 
    (14926975158422952308671926577*rr)/49468675242891431375922959323)*U1*U9 + 
  (-239754639381119566144026269803/395749401943131451007383674584 - 
    (55008481921052300817865149969*rr)/395749401943131451007383674584)*U2*
   U9 + (71541597447466257798203183529/197874700971565725503691837292 - 
    (26497242042747858144176602633*rr)/197874700971565725503691837292)*U3*
   U9 + (145426697009071286156284322781/197874700971565725503691837292 + 
    (26355802071319816402861049567*rr)/197874700971565725503691837292)*U4*
   U9 + (-58550048012957025034125895491/197874700971565725503691837292 + 
    (72002978769390812659366850599*rr)/197874700971565725503691837292)*U5*
   U9 + (-17688665825596738176151468437/49468675242891431375922959323 - 
    (8782132071852270408592773657*rr)/49468675242891431375922959323)*U6*U9 + 
  (-100565881738019884132768845183/395749401943131451007383674584 - 
    (31324523674658689879782516297*rr)/395749401943131451007383674584)*U8*
   U9 + (-5079822096141278485011855657/17206495736657889174234072808 + 
    (1563099346157675192846202685*rr)/17206495736657889174234072808)*U9^2, 
 (13984080246142434171005234824157/69651894741991135377299526726784 - 
    (36510190414233783531338913564273*rr)/487563263193937947641096687087488)*
   U0^2 + (949654410300284548386335147533/34825947370995567688649763363392 + 
    (28105575517043584053155300690279*rr)/243781631596968973820548343543744)*
   U0*U1 + (166788013761579113576008626305/791498803886262902014767349168 - 
    (74414638423452894547221024267*rr)/5540491627203840314103371444176)*
   U1^2 + (36276095692101426943445615982/544155427671805745135152552553 + 
    (7849598124599947577291242745189*rr)/30472703949621121727568542942968)*U0*
   U2 + (-5656851627970000795027614784589/17412973685497783844324881681696 - 
    (843233142165666119935845013419*rr)/17412973685497783844324881681696)*U1*
   U2 + (-5687061787770908058317847057577/17412973685497783844324881681696 + 
    (4178899928310793556092927772643*rr)/121890815798484486910274171771872)*
   U2^2 + (-6784590437018753682422217674029/
     17412973685497783844324881681696 + (12180453761322833924227012753505*rr)/
     121890815798484486910274171771872)*U0*U3 + 
  (-306770562092840537961346076163/8706486842748891922162440840848 - 
    (11241251368704583965386582304889*rr)/60945407899242243455137085885936)*
   U1*U3 + (-9080607759546933075742947592253/
     34825947370995567688649763363392 - (11776283524316080908205107389521*rr)/
     243781631596968973820548343543744)*U2*U3 + 
  (-2910583005186131181340731417759/8706486842748891922162440840848 - 
    (9866938784209057378783868424027*rr)/30472703949621121727568542942968)*U0*
   U4 + (2484714758571098472145566931683/2176621710687222980540610210212 + 
    (1034823470751682540974681182699*rr)/4353243421374445961081220420424)*U1*
   U4 + (437134414374503971858410775753/395749401943131451007383674584 - 
    (1000953725088354666182237273691*rr)/2770245813601920157051685722088)*U2*
   U4 + (12267059157975346178799356941931/17412973685497783844324881681696 + 
    (14953559891399978057719016620133*rr)/121890815798484486910274171771872)*
   U0*U5 + (-2004790977652764556019496952663/
     17412973685497783844324881681696 - (15553741724120990607464147237595*rr)/
     121890815798484486910274171771872)*U1*U5 + 
  (2660294114835963699961445402585/8706486842748891922162440840848 - 
    (2016149894510074665231721382269*rr)/60945407899242243455137085885936)*U2*
   U5 + (-1184211757101322165199146867175/4353243421374445961081220420424 + 
    (507503827148803975650886288877*rr)/4353243421374445961081220420424)*U0*
   U6 + (-73464174082570649560696939247/395749401943131451007383674584 - 
    (680867631866537647378724460577*rr)/2770245813601920157051685722088)*U1*
   U6 + (-983678140840618240809728702627/8706486842748891922162440840848 + 
    (7780381988978378829869664295349*rr)/60945407899242243455137085885936)*U2*
   U6 + U4*U6 + (-33566048906107277204857886521/
     3165995215545051608059069396672 - (614883728766509768885796990889*rr)/
     22161966508815361256413485776704)*U0*U7 + 
  (10326238553965672613457923791049/34825947370995567688649763363392 + 
    (545049920989761233303788907367*rr)/243781631596968973820548343543744)*U1*
   U7 + (2393662885697883269697199414945/17412973685497783844324881681696 - 
    (2527007039484308485509060854643*rr)/121890815798484486910274171771872)*
   U2*U7 + (115305386326194826748973006699/791498803886262902014767349168 - 
    (403515519913589640371780858891*rr)/5540491627203840314103371444176)*U0*
   U8 + (268588498198963662034516028373/1582997607772525804029534698336 + 
    (742686989949624723999321190955*rr)/11080983254407680628206742888352)*U1*
   U8 + (1115284159162185427545044306071/34825947370995567688649763363392 + 
    (5927654130117511997983506315393*rr)/243781631596968973820548343543744)*
   U0*U9 + (830406924899648013814237241203/17412973685497783844324881681696 - 
    (13540090181480459173777633642089*rr)/121890815798484486910274171771872)*
   U1*U9 + (206239848078940838794005919953/17412973685497783844324881681696 + 
    (16656985501866474853159436053291*rr)/121890815798484486910274171771872)*
   U2*U9 + (-952792360569276243500821202015/4353243421374445961081220420424 + 
    (2308660027223132206648349325333*rr)/30472703949621121727568542942968)*U3*
   U9 + (5106121893063475694258939863279/17412973685497783844324881681696 - 
    (25244665303064866124477480668069*rr)/121890815798484486910274171771872)*
   U4*U9 + (3219435424334093324335797870935/
     17412973685497783844324881681696 - (1557722829650045368055744387215*rr)/
     17412973685497783844324881681696)*U5*U9 + 
  (1022596280998330258204646143043/4353243421374445961081220420424 + 
    (3556904599959977753091736308395*rr)/30472703949621121727568542942968)*U6*
   U9 + (2192412644573224241919865342793/17412973685497783844324881681696 + 
    (5054727329267824934380590177773*rr)/121890815798484486910274171771872)*
   U8*U9 + (146383255188791294834480422551/757085812412947123666299203552 + 
    (182411659429460139110962404725*rr)/5299600686890629865664094424864)*
   U9^2, (9141147803682902848456063763/68825982946631556696936291232 - 
    (41436439583164387101673817*rr)/68825982946631556696936291232)*U0^2 + 
  (-6257372516368231915112302401/34412991473315778348468145616 + 
    (1793149611235068118774523683*rr)/34412991473315778348468145616)*U0*U1 + 
  (568735887683125884158159583/8603247868328944587117036404 + 
    (464335479674436706578279261*rr)/8603247868328944587117036404)*U1^2 + 
  (-2648857524097483717610110817/17206495736657889174234072808 + 
    (1169937877125337928851285859*rr)/17206495736657889174234072808)*U0*U2 + 
  (-5152089209605386491145940521/17206495736657889174234072808 - 
    (1685053353203288404116670999*rr)/17206495736657889174234072808)*U1*U2 + 
  (2461818211218539312084903433/17206495736657889174234072808 - 
    (1044623653926421390295284885*rr)/17206495736657889174234072808)*U2^2 + 
  (-2688759586027898003818559945/17206495736657889174234072808 + 
    (195817039509679161223213071*rr)/17206495736657889174234072808)*U0*U3 + 
  (2329666285247269618840229969/8603247868328944587117036404 - 
    (639677749840318787780596671*rr)/8603247868328944587117036404)*U1*U3 + 
  (2782378475577155520549831787/34412991473315778348468145616 - 
    (809748537045031311059598479*rr)/34412991473315778348468145616)*U2*U3 + 
  (90000297565114460350421725/8603247868328944587117036404 - 
    (342171347606509405329070193*rr)/4301623934164472293558518202)*U0*U4 + 
  (2225485802943315353753833255/4301623934164472293558518202 + 
    (454662538363225324325956352*rr)/2150811967082236146779259101)*U1*U4 + 
  (1293252466560295546803878157/4301623934164472293558518202 + 
    (343838307153035958512854315*rr)/4301623934164472293558518202)*U2*U4 + 
  (2635007935643585887820967597/17206495736657889174234072808 + 
    (1382728241762586239928579157*rr)/17206495736657889174234072808)*U0*U5 + 
  (-119418517582241004518820847/17206495736657889174234072808 + 
    (1456666611818431296951060939*rr)/17206495736657889174234072808)*U1*U5 + 
  (96272730502352396997226917/2150811967082236146779259101 - 
    (176853695499783389422331719*rr)/4301623934164472293558518202)*U2*U5 + 
  U4*U5 + (-282176078643109928250831394/2150811967082236146779259101 + 
    (30058503308827996737279016*rr)/2150811967082236146779259101)*U0*U6 + 
  (1442172849211279445560872051/4301623934164472293558518202 - 
    (1006167381680500998348805853*rr)/4301623934164472293558518202)*U1*U6 + 
  (-2102542111891721085888297847/8603247868328944587117036404 + 
    (437598918518371985439670559*rr)/8603247868328944587117036404)*U2*U6 + 
  (-692118397579098985631071827/34412991473315778348468145616 + 
    (276292135255195715410016643*rr)/34412991473315778348468145616)*U0*U7 + 
  (4867066440842996011103438471/34412991473315778348468145616 + 
    (842685360870841227699361959*rr)/34412991473315778348468145616)*U1*U7 + 
  (1020175459441536456771870691/17206495736657889174234072808 + 
    (295791429186818540412217753*rr)/17206495736657889174234072808)*U2*U7 + 
  (293121948305363180859672757/4301623934164472293558518202 - 
    (237173448177076187386634863*rr)/4301623934164472293558518202)*U0*U8 + 
  (365981404078227463238030129/17206495736657889174234072808 + 
    (1276898385230999137910927185*rr)/17206495736657889174234072808)*U1*U8 + 
  (-362417260240829979289154585/34412991473315778348468145616 + 
    (441660777536681121314696939*rr)/34412991473315778348468145616)*U0*U9 + 
  (958995747068153644673644617/17206495736657889174234072808 - 
    (1315504984529319527517892219*rr)/17206495736657889174234072808)*U1*U9 + 
  (-5084845513543527634602585059/17206495736657889174234072808 + 
    (713596458768758077716159077*rr)/17206495736657889174234072808)*U2*U9 + 
  (-420289109864222023779078083/8603247868328944587117036404 - 
    (235367809640143703064612973*rr)/8603247868328944587117036404)*U3*U9 + 
  (7254216042436654815862893687/17206495736657889174234072808 - 
    (633237965196816718101433291*rr)/17206495736657889174234072808)*U4*U9 + 
  (3509419219269754186842183709/17206495736657889174234072808 + 
    (1110038658317282386539017387*rr)/17206495736657889174234072808)*U5*U9 + 
  (426475840631101997097876959/8603247868328944587117036404 + 
    (93244521989743833878678917*rr)/8603247868328944587117036404)*U6*U9 + 
  (540857658815838392816655893/17206495736657889174234072808 + 
    (636377297959852845868395203*rr)/17206495736657889174234072808)*U8*U9 + 
  (1145146327553329891197235479/17206495736657889174234072808 + 
    (683665883830737937489197147*rr)/17206495736657889174234072808)*U9^2, 
 (-90844947156878017920179162305/791498803886262902014767349168 - 
    (99104249100294597099223891917*rr)/791498803886262902014767349168)*U0^2 + 
  (70475268466503428744270353801/197874700971565725503691837292 + 
    (23838472285521088162176485369*rr)/197874700971565725503691837292)*U0*
   U1 + (3967408719343694397090739233/49468675242891431375922959323 + 
    (3140407940596881078998593902*rr)/49468675242891431375922959323)*U1^2 + 
  (204958222183307329485829686833/395749401943131451007383674584 + 
    (29732650584684702938251028221*rr)/395749401943131451007383674584)*U0*
   U2 + (-70319109110470548821277824853/197874700971565725503691837292 + 
    (74814203344341332596913618877*rr)/197874700971565725503691837292)*U1*
   U2 + (-3172792561289262121478612815/197874700971565725503691837292 + 
    (13754681000670749478818693879*rr)/197874700971565725503691837292)*U2^2 + 
  (2562361746176826284978757531/49468675242891431375922959323 + 
    (11295946276930359630014687430*rr)/49468675242891431375922959323)*U0*U3 + 
  (-460192503444455072772651349323/395749401943131451007383674584 - 
    (93440822118659597402088293543*rr)/395749401943131451007383674584)*U1*
   U3 + (100388277724781361430908986759/395749401943131451007383674584 + 
    (46576886076271037925553890853*rr)/395749401943131451007383674584)*U2*
   U3 + (-186982239293273634715794559371/395749401943131451007383674584 - 
    (88982837917091293462223999211*rr)/395749401943131451007383674584)*U0*
   U4 + (99847970198164601064853501439/49468675242891431375922959323 - 
    (16217905186315772470215944272*rr)/49468675242891431375922959323)*U1*U4 + 
  (-4024327664131205795604401597/49468675242891431375922959323 - 
    (22323054822919752335639567613*rr)/49468675242891431375922959323)*U2*U4 + 
  U4^2 + (170002441539094768288679773921/197874700971565725503691837292 + 
    (13025120944245821958591042817*rr)/197874700971565725503691837292)*U0*
   U5 + (15636922305112940827069500867/197874700971565725503691837292 + 
    (9932909497399071102432963101*rr)/197874700971565725503691837292)*U1*U5 + 
  (39541747828899613825852549571/49468675242891431375922959323 + 
    (1328858087520167574919759884*rr)/49468675242891431375922959323)*U2*U5 + 
  (16980082744789252296857642305/49468675242891431375922959323 + 
    (1031277924778039549470044689*rr)/49468675242891431375922959323)*U0*U6 + 
  (-89852206065839747806428157051/98937350485782862751845918646 - 
    (21894775349504582075087456831*rr)/98937350485782862751845918646)*U1*U6 + 
  (11016671511307874287800404713/49468675242891431375922959323 - 
    (2645721198050878676615833772*rr)/49468675242891431375922959323)*U2*U6 + 
  (-83372989896516210171516974515/395749401943131451007383674584 - 
    (19534297184356902591339178845*rr)/395749401943131451007383674584)*U0*
   U7 + (235026583434239789666071926983/395749401943131451007383674584 - 
    (6302064091757316487999023513*rr)/395749401943131451007383674584)*U1*U7 + 
  (16888799818599897853218082995/197874700971565725503691837292 - 
    (22908302850427926346998310131*rr)/197874700971565725503691837292)*U2*
   U7 + (26800708044119307278859962179/395749401943131451007383674584 - 
    (5354759873321593848506310935*rr)/395749401943131451007383674584)*U0*U8 + 
  (65767727703106724960925380627/197874700971565725503691837292 + 
    (1539713613694255316429051131*rr)/197874700971565725503691837292)*U1*U8 + 
  (71337398029177431028996065021/395749401943131451007383674584 + 
    (9655145355873133891752452781*rr)/395749401943131451007383674584)*U0*U9 + 
  (-24000091774927279699530675021/197874700971565725503691837292 - 
    (29531129888533668666136798375*rr)/197874700971565725503691837292)*U1*
   U9 + (58191899893530461462434123473/197874700971565725503691837292 + 
    (19530466571510166684633016053*rr)/197874700971565725503691837292)*U2*
   U9 + (-21066697944348105854968927303/98937350485782862751845918646 + 
    (6073430782685975532071231645*rr)/98937350485782862751845918646)*U3*U9 + 
  (-97478774333298960472555203575/197874700971565725503691837292 + 
    (376726603620420022673732347*rr)/197874700971565725503691837292)*U4*U9 + 
  (12669534048526127402171163693/197874700971565725503691837292 - 
    (24574065681466947499630759397*rr)/197874700971565725503691837292)*U5*
   U9 + (9915165949382087712740926968/49468675242891431375922959323 + 
    (2179223237685226777961337912*rr)/49468675242891431375922959323)*U6*U9 + 
  (22820647048916643541881034401/197874700971565725503691837292 + 
    (8182301369381996829244231337*rr)/197874700971565725503691837292)*U8*U9 + 
  (591491925653794471410672867/4301623934164472293558518202 - 
    (141327619475972997056188107*rr)/2150811967082236146779259101)*U9^2, 
 (-960271173776920668165512147927/4353243421374445961081220420424 - 
    (15601648613197609761020245853913*rr)/30472703949621121727568542942968)*
   U0^2 + (851933924246579123101228949711/1088310855343611490270305105106 + 
    (1416099352227636431915901001317*rr)/3809087993702640215946067867871)*U0*
   U1 + (24009880953240939891589224937/197874700971565725503691837292 - 
    (79944906459744538800795741831*rr)/1385122906800960078525842861044)*
   U1^2 + (4704770549121177616802573300989/2176621710687222980540610210212 + 
    (5200065902644379938078910913885*rr)/15236351974810560863784271471484)*U0*
   U2 + (-11002934623103403947823715623725/4353243421374445961081220420424 + 
    (400504814997866285940605363913*rr)/4353243421374445961081220420424)*U1*
   U2 + (-547757662876057043703236226007/4353243421374445961081220420424 + 
    (25397525395166324040204603190941*rr)/30472703949621121727568542942968)*
   U2^2 + (-182279106141414494004654015961/1088310855343611490270305105106 + 
    (6610986539893547819840177722231*rr)/7618175987405280431892135735742)*U0*
   U3 + (-1016958457202218973052875575281/1088310855343611490270305105106 - 
    (6765339088452332610360428432609*rr)/7618175987405280431892135735742)*U1*
   U3 + (-16931889485793452700485009133243/8706486842748891922162440840848 + 
    (24707812831616686518760466957513*rr)/60945407899242243455137085885936)*
   U2*U3 + (-14683141513054638078126972897431/
     4353243421374445961081220420424 + (4828834020275326931363236558693*rr)/
     30472703949621121727568542942968)*U0*U4 + 
  (13291735883548228861184229225925/2176621710687222980540610210212 + 
    (343973137758578992322739365815*rr)/2176621710687222980540610210212)*U1*
   U4 + (84142382832531976649229901621/98937350485782862751845918646 - 
    (1756130344896001339747703545935*rr)/692561453400480039262921430522)*U2*
   U4 + (3853896016056222781139455154147/2176621710687222980540610210212 - 
    (2837139705624567652250779026733*rr)/15236351974810560863784271471484)*U0*
   U5 + (-11003123746655351211613603378877/4353243421374445961081220420424 + 
    (1451260970800750821614322232095*rr)/30472703949621121727568542942968)*U1*
   U5 + (627674076685825957075072440441/1088310855343611490270305105106 + 
    (2570914729979457946322409024129*rr)/7618175987405280431892135735742)*U2*
   U5 + (617715276494822770273181496299/544155427671805745135152552553 + 
    (457046157270650832562013501763*rr)/544155427671805745135152552553)*U0*
   U6 + (-74877976627698058802698357585/49468675242891431375922959323 - 
    (368902683969441233944998937857*rr)/346280726700240019631460715261)*U1*
   U6 + (2137768371351044830747980009997/2176621710687222980540610210212 + 
    (4391698141214048671128577923057*rr)/15236351974810560863784271471484)*U2*
   U6 + (-182875980716749980193807870161/791498803886262902014767349168 - 
    (457260527512182085489089688677*rr)/5540491627203840314103371444176)*U0*
   U7 + (1356879503820130481768179557705/4353243421374445961081220420424 + 
    (781126254406823375029452802081*rr)/30472703949621121727568542942968)*U1*
   U7 + (2359715797844047936424486908219/4353243421374445961081220420424 - 
    (9871946530160800619869404244761*rr)/30472703949621121727568542942968)*U2*
   U7 + (-49305312762655058253383154495/98937350485782862751845918646 - 
    (89481832758151809373306248743*rr)/692561453400480039262921430522)*U0*
   U8 + (166730190386653973213245812025/197874700971565725503691837292 + 
    (30217715782471548871332846321*rr)/1385122906800960078525842861044)*U1*
   U8 + U3*U8 + (-928639917346897662366110071943/
     4353243421374445961081220420424 + (1324416947495646041451609290105*rr)/
     30472703949621121727568542942968)*U0*U9 + 
  (-2034566267671338292027660812599/4353243421374445961081220420424 - 
    (10878002258752761542129754116835*rr)/30472703949621121727568542942968)*
   U1*U9 + (2316281268967780353415667823655/1088310855343611490270305105106 + 
    (1275946544388129629171474621603*rr)/7618175987405280431892135735742)*U2*
   U9 + (381585332224222331296027128323/544155427671805745135152552553 + 
    (1432309425410824887851240913687*rr)/3809087993702640215946067867871)*U3*
   U9 + (-11717997782689291411257392213679/4353243421374445961081220420424 - 
    (23297795260915342960683508091539*rr)/30472703949621121727568542942968)*
   U4*U9 + (-1814913947566830334233408172233/
     4353243421374445961081220420424 - (3464578194045112273609840063659*rr)/
     4353243421374445961081220420424)*U5*U9 + 
  (1437799187567293489390556081675/1088310855343611490270305105106 - 
    (893982671057174535929928758185*rr)/7618175987405280431892135735742)*U6*
   U9 + (1362010035107781916775419099113/4353243421374445961081220420424 - 
    (4431992340281208137275779937379*rr)/30472703949621121727568542942968)*U8*
   U9 + (19184777950426638273222132234/23658931637904597614571850111 - 
    (36433014539519801740208532996*rr)/165612521465332183302002950777)*U9^2, 
 (28730029552941805354091983751317/58570911487583454749092783838432 - 
    (140327079003042552216682302141689*rr)/409996380413084183243649486869024)*
   U0^2 + (-1525820403270165565000195706651/
     29285455743791727374546391919216 + (39607651115194617886765727754967*rr)/
     204998190206542091621824743434512)*U0*U1 + 
  (-852084150292868887473394836496/1830340983986982960909149494951 - 
    (16674378666127095556548658901*rr)/12812386887908880726364046464657)*
   U1^2 + (8849023790540065653094790892987/7321363935947931843636597979804 + 
    (13771552283623553784393777209177*rr)/51249547551635522905456185858628)*
   U0*U2 + (-2065649991730138601714489710826/
     1830340983986982960909149494951 + (1090204342489862519990763892935*rr)/
     3660681967973965921818298989902)*U1*U2 + 
  (-12015288142357372170041399468123/7321363935947931843636597979804 + 
    (57765100348871052514499794780669*rr)/51249547551635522905456185858628)*
   U2^2 + (-4136039120637416109461963133745/3660681967973965921818298989902 + 
    (9112356155334538895305066102719*rr)/25624773775817761452728092929314)*U0*
   U3 + (1748321255430732206818249377289/7321363935947931843636597979804 - 
    (54156373476868362203028782057949*rr)/51249547551635522905456185858628)*
   U1*U3 + (-15699073730106990865376076809717/
     14642727871895863687273195959608 + (61327749995523536596431342635399*rr)/
     102499095103271045810912371717256)*U2*U3 + 
  (-12174923735792749074980451278955/7321363935947931843636597979804 - 
    (64546509333672085836586356580179*rr)/51249547551635522905456185858628)*
   U0*U4 + (28766683687385622996866920951959/
     7321363935947931843636597979804 + (7018561090913328858625509438303*rr)/
     7321363935947931843636597979804)*U1*U4 + 
  (18941033529235058968313032562389/3660681967973965921818298989902 - 
    (51796081770274339685658693873453*rr)/25624773775817761452728092929314)*
   U2*U4 + (6996096521724688117319627902069/
     14642727871895863687273195959608 + 
    (107587081139374186608361232468415*rr)/102499095103271045810912371717256)*
   U0*U5 + (-6038650062356994967514580636141/
     7321363935947931843636597979804 - (40384842521468335304167491296317*rr)/
     51249547551635522905456185858628)*U1*U5 + 
  (9805069586346313417114603857533/7321363935947931843636597979804 + 
    (58091780178732172397231335390351*rr)/51249547551635522905456185858628)*
   U2*U5 + (-1752773691487792347676056596585/
     3660681967973965921818298989902 + (1940182622005676533213671500823*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (1350156733643886525620230503564/1830340983986982960909149494951 - 
    (1205641568475800065581973197184*rr)/12812386887908880726364046464657)*U1*
   U6 + (-2130716037681188376734976029733/1830340983986982960909149494951 - 
    (3899325256710355428937273649028*rr)/12812386887908880726364046464657)*U2*
   U6 + (-11393385945446788352835347549075/14642727871895863687273195959608 - 
    (36719189347146944217074189665995*rr)/102499095103271045810912371717256)*
   U0*U7 + (28743896129047497885750646781535/
     29285455743791727374546391919216 + (75740858389384360036054292177661*rr)/
     204998190206542091621824743434512)*U1*U7 + 
  (6071122617097188898133259286989/7321363935947931843636597979804 - 
    (24113139087605417331565348175031*rr)/51249547551635522905456185858628)*
   U2*U7 + U3*U7 + (-23969379603685768637847018583/
     14642727871895863687273195959608 + (8288740978921501492438994359699*rr)/
     102499095103271045810912371717256)*U0*U8 + 
  (275335523938760218286416283973/14642727871895863687273195959608 + 
    (2727525626393602329822089777455*rr)/102499095103271045810912371717256)*
   U1*U8 + (8300979921416302799879888327149/
     29285455743791727374546391919216 + 
    (100660227211031222639614052325103*rr)/204998190206542091621824743434512)*
   U0*U9 + (6796591903293124916565524305409/7321363935947931843636597979804 - 
    (12263923773008166647171205397587*rr)/51249547551635522905456185858628)*
   U1*U9 + (-9785815773751808147523309057439/
     14642727871895863687273195959608 + (59633359115237190741512735880851*rr)/
     102499095103271045810912371717256)*U2*U9 + 
  (-2313412648115630709202099804992/1830340983986982960909149494951 - 
    (1713765229690787459991616762991*rr)/12812386887908880726364046464657)*U3*
   U9 + (-1750456841397432826619234632539/7321363935947931843636597979804 - 
    (38574715088526821314898905351295*rr)/51249547551635522905456185858628)*
   U4*U9 + (599677268289777184906410674593/3660681967973965921818298989902 + 
    (888313372241034478091448183175*rr)/1830340983986982960909149494951)*U5*
   U9 + (1024729351813035588932146242195/1830340983986982960909149494951 + 
    (2773114079776828762555420813523*rr)/12812386887908880726364046464657)*U6*
   U9 + (884855388870171002776143357689/14642727871895863687273195959608 + 
    (12349614898444434710806081271203*rr)/102499095103271045810912371717256)*
   U8*U9 + (7568022606038240928795024015/8603247868328944587117036404 - 
    (2704281001318846262545269463*rr)/60222735078302612109819254828)*U9^2, 
 (13900013076245516221417317211/49468675242891431375922959323 - 
    (35080336486305137475119354878*rr)/346280726700240019631460715261)*U0^2 + 
  (51206145262999020317397205467/395749401943131451007383674584 + 
    (359483884691564414453735447089*rr)/2770245813601920157051685722088)*U0*
   U1 + (-3197230172660593002877372215/197874700971565725503691837292 - 
    (58823784110265038603979939557*rr)/1385122906800960078525842861044)*
   U1^2 + (368121210783900298004652562767/791498803886262902014767349168 + 
    (2205896553303891974132371663501*rr)/5540491627203840314103371444176)*U0*
   U2 + (-26640185446775310374918586480/49468675242891431375922959323 - 
    (8219325139497670533416895909*rr)/49468675242891431375922959323)*U1*U2 + 
  (-95304917482303381468177347735/197874700971565725503691837292 + 
    (3550270065893958850144301015*rr)/1385122906800960078525842861044)*U2^2 + 
  (-199014649603275814740898579663/395749401943131451007383674584 + 
    (522148511097084788785691032935*rr)/2770245813601920157051685722088)*U0*
   U3 + (85643849377616146007979388377/197874700971565725503691837292 - 
    (288032293752504334128207358277*rr)/1385122906800960078525842861044)*U1*
   U3 + (-175850525368216871935440337251/197874700971565725503691837292 - 
    (154017390516392757027784030679*rr)/1385122906800960078525842861044)*U2*
   U3 + (-681156287378623924837983291333/791498803886262902014767349168 - 
    (2060115300190847332064597777911*rr)/5540491627203840314103371444176)*U0*
   U4 + (212078741345632725457787147479/197874700971565725503691837292 + 
    (102987808906807519279661868123*rr)/197874700971565725503691837292)*U1*
   U4 + (129730814562560890303206680841/98937350485782862751845918646 - 
    (166587543471289998953013771661*rr)/692561453400480039262921430522)*U2*
   U4 + (106944961028511666240187239489/197874700971565725503691837292 - 
    (163785935015677558867071002121*rr)/1385122906800960078525842861044)*U0*
   U5 + (-38688767184377105807785810755/197874700971565725503691837292 - 
    (199266060539539693222011233285*rr)/1385122906800960078525842861044)*U1*
   U5 + (-70820400525470933200936544731/197874700971565725503691837292 - 
    (77991183175751546064850278493*rr)/1385122906800960078525842861044)*U2*
   U5 + (-144329088581270134131895682645/197874700971565725503691837292 + 
    (43084397587071422236389718623*rr)/197874700971565725503691837292)*U0*
   U6 + (-39737743474645903832058728427/197874700971565725503691837292 - 
    (605165913447167699113061309465*rr)/1385122906800960078525842861044)*U1*
   U6 + (41414897308904829233078810785/49468675242891431375922959323 + 
    (6606626329468632397815278209*rr)/346280726700240019631460715261)*U2*U6 + 
  U3*U6 + (7232839473033438891237021657/49468675242891431375922959323 - 
    (13280982813810160676881394869*rr)/346280726700240019631460715261)*U0*
   U7 + (-160850990944318390430370886781/791498803886262902014767349168 + 
    (55948496278740766342739643729*rr)/5540491627203840314103371444176)*U1*
   U7 + (76417187184023775213661920159/197874700971565725503691837292 + 
    (63644268125863731545338241661*rr)/1385122906800960078525842861044)*U2*
   U7 + (6327981986991830483474826911/791498803886262902014767349168 - 
    (893206046031709367427764489659*rr)/5540491627203840314103371444176)*U0*
   U8 + (115608223571921050014485697583/395749401943131451007383674584 + 
    (207192828663294769693955994453*rr)/2770245813601920157051685722088)*U1*
   U8 + (-12611964380996033139279576755/98937350485782862751845918646 - 
    (12155075306636886352878170424*rr)/346280726700240019631460715261)*U0*
   U9 + (-37743842639688049951409802041/197874700971565725503691837292 - 
    (221184833372359784245075218197*rr)/1385122906800960078525842861044)*U1*
   U9 + (108142324101490402445781716077/395749401943131451007383674584 - 
    (41883437182056373144846790511*rr)/2770245813601920157051685722088)*U2*
   U9 + (207234251417065495611075435003/395749401943131451007383674584 + 
    (265710490262345192298724379077*rr)/2770245813601920157051685722088)*U3*
   U9 + (-15553820328699915405675773587/49468675242891431375922959323 - 
    (35604254614296091020883846836*rr)/346280726700240019631460715261)*U4*
   U9 + (20347277854726815626787025251/197874700971565725503691837292 - 
    (49044553204003215937286866587*rr)/197874700971565725503691837292)*U5*
   U9 + (13791518274784432825261794295/49468675242891431375922959323 - 
    (12911996300920749830849540582*rr)/346280726700240019631460715261)*U6*
   U9 + (44378056762427057516846740055/395749401943131451007383674584 + 
    (8027795602200294592947054329*rr)/2770245813601920157051685722088)*U8*
   U9 + (2998168815333609284968069373/17206495736657889174234072808 + 
    (1483138397671059517460258485*rr)/120445470156605224219638509656)*U9^2, 
 (-2298171540486833267975625610453/7321363935947931843636597979804 + 
    (4731083552455782096943644480493*rr)/51249547551635522905456185858628)*
   U0^2 + (472472785223847539902395810341/14642727871895863687273195959608 - 
    (15505124911161018713499724887681*rr)/102499095103271045810912371717256)*
   U0*U1 + (1099762510711558471975596390377/3660681967973965921818298989902 - 
    (2449088471099173851676228596435*rr)/25624773775817761452728092929314)*
   U1^2 + (-324430931438150113231009057039/14642727871895863687273195959608 - 
    (15084466055965907482739795187213*rr)/102499095103271045810912371717256)*
   U0*U2 + (5085169700277979450917680918191/7321363935947931843636597979804 + 
    (244023095300333034674803341709*rr)/7321363935947931843636597979804)*U1*
   U2 + (1495475207663339794326100849149/7321363935947931843636597979804 - 
    (23302828034236391004467305714703*rr)/51249547551635522905456185858628)*
   U2^2 + (11328737279067828982508139488041/
     14642727871895863687273195959608 - (17275598920732489092385163459077*rr)/
     102499095103271045810912371717256)*U0*U3 + 
  (-777660436015548887472160658254/1830340983986982960909149494951 + 
    (6689440286457948825267459794409*rr)/12812386887908880726364046464657)*U1*
   U3 + (4906224057326145613969359819227/14642727871895863687273195959608 - 
    (27149077167409725158553560066845*rr)/102499095103271045810912371717256)*
   U2*U3 + (4740305547875067533481023179877/
     14642727871895863687273195959608 + (73418213987143504901726752340891*rr)/
     102499095103271045810912371717256)*U0*U4 + 
  (-5152006140684409443397933841216/1830340983986982960909149494951 - 
    (1322368852944364088216692029113*rr)/1830340983986982960909149494951)*U1*
   U4 + (-17050371947882927536361711227809/7321363935947931843636597979804 + 
    (39777336885435727384100448025605*rr)/51249547551635522905456185858628)*
   U2*U4 + (-2061316561404094996266555067449/
     1830340983986982960909149494951 - (7650521697926445195648827882256*rr)/
     12812386887908880726364046464657)*U0*U5 + 
  (5048255371827915942089060615193/7321363935947931843636597979804 + 
    (3283422654328473851308566468449*rr)/51249547551635522905456185858628)*U1*
   U5 + (-2410466699783081676756958090644/1830340983986982960909149494951 - 
    (8070660839262768735101474175529*rr)/12812386887908880726364046464657)*U2*
   U5 + U3*U5 + (561079982956310908388784492179/
     3660681967973965921818298989902 - (812489593059505686448350747777*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (-3113011477482052947968531167095/3660681967973965921818298989902 + 
    (12582558527055600844382348642035*rr)/25624773775817761452728092929314)*
   U1*U6 + (2484143633189940739143269366889/3660681967973965921818298989902 - 
    (132642720396634404781655088135*rr)/25624773775817761452728092929314)*U2*
   U6 + (4025623270900906149127402220519/14642727871895863687273195959608 + 
    (17739736508755866942843941624335*rr)/102499095103271045810912371717256)*
   U0*U7 + (-10522410348533485253269954256481/
     14642727871895863687273195959608 - (22002351510982940190844067575039*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-39670602493569601144966551105/98937350485782862751845918646 + 
    (30810524153153183263957389940*rr)/346280726700240019631460715261)*U2*
   U7 + (-5508824387097004365424073939343/14642727871895863687273195959608 + 
    (1071629444915152218582682846507*rr)/102499095103271045810912371717256)*
   U0*U8 + (75993743419131692547342984639/1830340983986982960909149494951 - 
    (2308176834820706774538403525098*rr)/12812386887908880726364046464657)*U1*
   U8 + (70867906952423951446370670687/1830340983986982960909149494951 - 
    (4532057392743784302221332913057*rr)/25624773775817761452728092929314)*U0*
   U9 + (-1705300405197450808069267148055/3660681967973965921818298989902 + 
    (1703451948822594940418647571168*rr)/12812386887908880726364046464657)*U1*
   U9 + (2436933727842034391489588866227/7321363935947931843636597979804 - 
    (1826736286393214173184341961765*rr)/51249547551635522905456185858628)*U2*
   U9 + (283557509594596469216422800777/1830340983986982960909149494951 + 
    (1986963391283085555229647961727*rr)/25624773775817761452728092929314)*U3*
   U9 + (-228330356426194283735727523563/7321363935947931843636597979804 - 
    (4197386904052646938157678602599*rr)/51249547551635522905456185858628)*U4*
   U9 + (10797765433597287763856892403/197874700971565725503691837292 + 
    (1757078800841570087529152801*rr)/197874700971565725503691837292)*U5*U9 + 
  (-2435312726501917508171643738323/7321363935947931843636597979804 - 
    (6937628391794574257972013779573*rr)/51249547551635522905456185858628)*U6*
   U9 + (4771318540780549578818631842229/29285455743791727374546391919216 - 
    (13764562622566546165937792587465*rr)/204998190206542091621824743434512)*
   U8*U9 + (-3196264166726706191755144147/17206495736657889174234072808 - 
    (1077409674532370211241321277*rr)/120445470156605224219638509656)*U9^2, 
 (-705060097544634593877040161113/6331990431090103216118138793344 + 
    (8355028444949852457414719004653*rr)/44323933017630722512826971553408)*
   U0^2 + (-195993490196052901292268730173/3165995215545051608059069396672 - 
    (3334618480630449292440190567199*rr)/22161966508815361256413485776704)*U0*
   U1 + (-18790615542369810529820351661/197874700971565725503691837292 + 
    (66279373003019402168207642261*rr)/1385122906800960078525842861044)*
   U1^2 + (-1000611855913866116440685682573/1582997607772525804029534698336 - 
    (1758947157562842359159697365167*rr)/11080983254407680628206742888352)*U0*
   U2 + (786712161097890720730970525801/791498803886262902014767349168 - 
    (91512260945849555079827596819*rr)/791498803886262902014767349168)*U1*
   U2 + (149237950186067274397701904207/395749401943131451007383674584 - 
    (582189364187018184562428819767*rr)/2770245813601920157051685722088)*
   U2^2 + (493595188035349895136983209363/1582997607772525804029534698336 - 
    (2312410488013660105732622254703*rr)/11080983254407680628206742888352)*U0*
   U3 + (149692498735524798998022492999/791498803886262902014767349168 + 
    (3134288781444056554144187560349*rr)/5540491627203840314103371444176)*U1*
   U3 + (41119905299700898264584871109/197874700971565725503691837292 - 
    (75998230507883387130946114640*rr)/346280726700240019631460715261)*U2*
   U3 + (489338215933130265077786318861/791498803886262902014767349168 + 
    (792772014819302643550234088631*rr)/5540491627203840314103371444176)*U0*
   U4 + (-1562647653847048126524544726385/791498803886262902014767349168 - 
    (164650392218890265898157171357*rr)/791498803886262902014767349168)*U1*
   U4 + (-262178981476386439422746072969/197874700971565725503691837292 + 
    (913733441500385471730671882805*rr)/1385122906800960078525842861044)*U2*
   U4 + U3*U4 + (-190053705355314767097837774641/
     1582997607772525804029534698336 - (2349910910255099251475989148635*rr)/
     11080983254407680628206742888352)*U0*U5 + 
  (77062131312598355421757906023/197874700971565725503691837292 + 
    (204564472199610274888832055147*rr)/1385122906800960078525842861044)*U1*
   U5 + (-222708643488657639660070028653/791498803886262902014767349168 - 
    (1466671697876252799581404047327*rr)/5540491627203840314103371444176)*U2*
   U5 + (-49587492847431281628801374897/395749401943131451007383674584 - 
    (145774408976171286405152941429*rr)/395749401943131451007383674584)*U0*
   U6 + (100678572309486870195271458543/197874700971565725503691837292 + 
    (396747964615363523339176722309*rr)/1385122906800960078525842861044)*U1*
   U6 + (-101537676611040043978004836491/395749401943131451007383674584 - 
    (81099722224643332211919007553*rr)/2770245813601920157051685722088)*U2*
   U6 + (171646234437090201537357810019/1582997607772525804029534698336 + 
    (1260574288882205945172737212009*rr)/11080983254407680628206742888352)*U0*
   U7 + (-628845627292133286181893717187/3165995215545051608059069396672 - 
    (3372797607787471928485398208449*rr)/22161966508815361256413485776704)*U1*
   U7 + (-48881077580772693801039069267/197874700971565725503691837292 + 
    (164620257601960042612582107981*rr)/1385122906800960078525842861044)*U2*
   U7 + (436347338902393918447879007379/1582997607772525804029534698336 - 
    (95588248170238464514047724143*rr)/11080983254407680628206742888352)*U0*
   U8 + (-348661273603938947174510720333/1582997607772525804029534698336 - 
    (123559964450652347838289593967*rr)/11080983254407680628206742888352)*U1*
   U8 + (129928268792137086472497876207/3165995215545051608059069396672 - 
    (2758017832309274453633349433147*rr)/22161966508815361256413485776704)*U0*
   U9 + (-33944252409161303151030489035/197874700971565725503691837292 + 
    (113254174181345690658341130315*rr)/1385122906800960078525842861044)*U1*
   U9 + (232452553209886298992035034475/1582997607772525804029534698336 - 
    (2023232079872585916663744980967*rr)/11080983254407680628206742888352)*U2*
   U9 + (123701114829562116229030757013/395749401943131451007383674584 + 
    (238260934967631981256272587567*rr)/2770245813601920157051685722088)*U3*
   U9 + (-16823106463805936760013474811/395749401943131451007383674584 + 
    (989623258894858693921948505307*rr)/2770245813601920157051685722088)*U4*
   U9 + (132666212086342602112749446161/791498803886262902014767349168 - 
    (62559334308568802593639317019*rr)/791498803886262902014767349168)*U5*
   U9 + (-42719973105725670981361826513/197874700971565725503691837292 - 
    (84939218749528300416989779607*rr)/1385122906800960078525842861044)*U6*
   U9 + (-36421138827373211991572587139/791498803886262902014767349168 - 
    (456270129428029924678049649433*rr)/5540491627203840314103371444176)*U8*
   U9 + (-23466717082263230313928308955/68825982946631556696936291232 - 
    (1506896255610249879984652489*rr)/481781880626420896878554038624)*U9^2, 
 (-116667280842263809538819983629/197874700971565725503691837292 - 
    (131153099553198148075070972935*rr)/1385122906800960078525842861044)*
   U0^2 + (267119525591913563170253044031/395749401943131451007383674584 - 
    (389786631423201798522503125515*rr)/2770245813601920157051685722088)*U0*
   U1 + (7226218977975556631163240581/98937350485782862751845918646 + 
    (52719037406303288477891398729*rr)/692561453400480039262921430522)*U1^2 + 
  (53197627386275253364781437571/49468675242891431375922959323 - 
    (119679754838701626950737004333*rr)/346280726700240019631460715261)*U0*
   U2 + (138839715270737905825307007883/197874700971565725503691837292 + 
    (80164889144775810995616174305*rr)/197874700971565725503691837292)*U1*
   U2 + (136168429823484058958970992745/197874700971565725503691837292 + 
    (649647894240805190440375135245*rr)/1385122906800960078525842861044)*
   U2^2 + (27123723492284094420703781260/49468675242891431375922959323 + 
    (80110549586145950605968586822*rr)/346280726700240019631460715261)*U0*
   U3 + (-145551847552257466326940944783/98937350485782862751845918646 + 
    (59672905591735341561028763149*rr)/692561453400480039262921430522)*U1*
   U3 + (247719303871745211614203820901/395749401943131451007383674584 + 
    (626725629970571154036069715913*rr)/2770245813601920157051685722088)*U2*
   U3 + U3^2 + (-479594374064258508797382607145/
     197874700971565725503691837292 + (503405446505004960717723975727*rr)/
     1385122906800960078525842861044)*U0*U4 + 
  (101002629280447170883325260189/98937350485782862751845918646 - 
    (140398150979180577546497882001*rr)/98937350485782862751845918646)*U1*
   U4 + (-153996520973723740888360444153/98937350485782862751845918646 - 
    (794450404901615991577966283403*rr)/692561453400480039262921430522)*U2*
   U4 + (30284525838904372833688596711/98937350485782862751845918646 - 
    (258138627181552295753715293753*rr)/692561453400480039262921430522)*U0*
   U5 + (-122545576982068532773874677077/197874700971565725503691837292 + 
    (14338764162899217594381332423*rr)/1385122906800960078525842861044)*U1*
   U5 + (78476600451256497925601001441/98937350485782862751845918646 - 
    (168244872210321922900131211539*rr)/692561453400480039262921430522)*U2*
   U5 + (37664117807220922997903021506/49468675242891431375922959323 + 
    (3609718146745824013205551746*rr)/49468675242891431375922959323)*U0*U6 + 
  (-69608152776078289278869693864/49468675242891431375922959323 + 
    (158765292743118715009063784512*rr)/346280726700240019631460715261)*U1*
   U6 + (-76853009365755921791903184465/98937350485782862751845918646 - 
    (221842114135027462705995338901*rr)/692561453400480039262921430522)*U2*
   U6 + (-167343390651952459867562015331/395749401943131451007383674584 + 
    (87925220485811176520433112609*rr)/2770245813601920157051685722088)*U0*
   U7 + (60190756874113821805413818149/197874700971565725503691837292 - 
    (447527837090993366086899058059*rr)/1385122906800960078525842861044)*U1*
   U7 + (-89736753855246629844393470647/197874700971565725503691837292 - 
    (479254359089891153152332615511*rr)/1385122906800960078525842861044)*U2*
   U7 + (-33847382899683555817462705651/98937350485782862751845918646 - 
    (28445852016773212647556204817*rr)/692561453400480039262921430522)*U0*
   U8 + (13308495664897226037110572030/49468675242891431375922959323 - 
    (89634175958172092507513417713*rr)/346280726700240019631460715261)*U1*
   U8 + (14270403390993465651148958899/98937350485782862751845918646 - 
    (23911184470215536166822405195*rr)/692561453400480039262921430522)*U0*
   U9 + (-96573066014686982143930591743/197874700971565725503691837292 - 
    (15446975285447161914475027287*rr)/1385122906800960078525842861044)*U1*
   U9 + (32470301649818160899942940890/49468675242891431375922959323 - 
    (44074234499904478829295823768*rr)/346280726700240019631460715261)*U2*
   U9 + (30450000829354054187425488457/98937350485782862751845918646 + 
    (113973065767627125340730065893*rr)/692561453400480039262921430522)*U3*
   U9 + (-191004372741152950729347196935/197874700971565725503691837292 + 
    (188994731940369856345439363501*rr)/1385122906800960078525842861044)*U4*
   U9 + (-352381885955244448761985973519/197874700971565725503691837292 - 
    (29980772881396256934486224973*rr)/197874700971565725503691837292)*U5*
   U9 + (46463333265557853151390121895/98937350485782862751845918646 - 
    (74280970796046784631084884109*rr)/692561453400480039262921430522)*U6*
   U9 + (-34837847917681815877738298599/98937350485782862751845918646 - 
    (52878912268136170745162865580*rr)/346280726700240019631460715261)*U8*
   U9 + (-73849099667213522762710377/2150811967082236146779259101 - 
    (2582108742265308234184539225*rr)/15055683769575653027454813707)*U9^2, 
 (154470435404978420731725296337/197874700971565725503691837292 + 
    (384372898567199885782930586519*rr)/1385122906800960078525842861044)*
   U0^2 + (-135010231456080671345431903905/98937350485782862751845918646 + 
    (55493050997405202014662500215*rr)/692561453400480039262921430522)*U0*
   U1 + (70058353622061106331066123487/98937350485782862751845918646 + 
    (15490995353644222069134634431*rr)/692561453400480039262921430522)*U1^2 + 
  (-516337724056894350538749832543/197874700971565725503691837292 + 
    (731391793039109733766428292955*rr)/1385122906800960078525842861044)*U0*
   U2 + (14634822572903814892315528995/197874700971565725503691837292 - 
    (116180701376018465770412425703*rr)/197874700971565725503691837292)*U1*
   U2 + (15583877131962007125614976495/197874700971565725503691837292 - 
    (972105262112260556148861970541*rr)/1385122906800960078525842861044)*
   U2^2 + (-49752467853375958483017597970/49468675242891431375922959323 - 
    (177437684813356235376774793977*rr)/346280726700240019631460715261)*U0*
   U3 + (82544162302792697981287665501/49468675242891431375922959323 + 
    (47545420406078446456678977723*rr)/346280726700240019631460715261)*U1*
   U3 + (128198543482858255822603159229/395749401943131451007383674584 - 
    (2294855897189932064633401814175*rr)/2770245813601920157051685722088)*U2*
   U3 + (292891060263653135532762419137/98937350485782862751845918646 - 
    (94723993460199718848157139394*rr)/346280726700240019631460715261)*U0*
   U4 + (-383682711144681835269996921697/98937350485782862751845918646 + 
    (113729276594154037478856031729*rr)/98937350485782862751845918646)*U1*
   U4 + (61504161936193150740920686308/49468675242891431375922959323 + 
    (598236216168842836247291728704*rr)/346280726700240019631460715261)*U2*
   U4 + (6600900394583126440025929081/98937350485782862751845918646 + 
    (168733738089414168628769016325*rr)/692561453400480039262921430522)*U0*
   U5 + (219528805935929491174560619535/197874700971565725503691837292 + 
    (285026393555766508531570793939*rr)/1385122906800960078525842861044)*U1*
   U5 + (30270900266093235500789140785/49468675242891431375922959323 - 
    (50963369143822967400753925617*rr)/346280726700240019631460715261)*U2*
   U5 + (-81515099196172777045387741373/49468675242891431375922959323 - 
    (25503741463605823647416411725*rr)/49468675242891431375922959323)*U0*U6 + 
  (120703106364850583346292970141/49468675242891431375922959323 - 
    (228439900725806406990234266013*rr)/346280726700240019631460715261)*U1*
   U6 + (21366932847798914275209160973/98937350485782862751845918646 + 
    (618194557049974598400844664465*rr)/692561453400480039262921430522)*U2*
   U6 + (199967858692886521662176417205/395749401943131451007383674584 + 
    (443422847004687162059979903369*rr)/2770245813601920157051685722088)*U0*
   U7 + (-71733164452551765865427453907/98937350485782862751845918646 + 
    (49691876375254224004838838016*rr)/346280726700240019631460715261)*U1*
   U7 + (8802940889144814410745147177/197874700971565725503691837292 + 
    (623834684767634316428435678661*rr)/1385122906800960078525842861044)*U2*
   U7 + (113870393452937583779564937129/197874700971565725503691837292 - 
    (19384778444349643103360757109*rr)/1385122906800960078525842861044)*U0*
   U8 + (-14851212161554446867327344943/49468675242891431375922959323 + 
    (119268117620343245415394315288*rr)/346280726700240019631460715261)*U1*
   U8 + U2*U8 + (49854736613339385052388663353/
     197874700971565725503691837292 - (243839901278543444461504828479*rr)/
     1385122906800960078525842861044)*U0*U9 + 
  (196314677807563537835551956427/197874700971565725503691837292 + 
    (8189026354458163448729550935*rr)/1385122906800960078525842861044)*U1*
   U9 + (-14948519071116923788715250317/49468675242891431375922959323 + 
    (120349970143942211805418414047*rr)/346280726700240019631460715261)*U2*
   U9 + (-40125075582772410920545355218/49468675242891431375922959323 - 
    (29715881564914371094173709357*rr)/346280726700240019631460715261)*U3*
   U9 + (315486393844023699162376831553/197874700971565725503691837292 - 
    (334552919224991499425495064859*rr)/1385122906800960078525842861044)*U4*
   U9 + (365750445366499953323626145595/197874700971565725503691837292 + 
    (7536351907009504140710144529*rr)/197874700971565725503691837292)*U5*U9 + 
  (-10932853783277677190037703632/49468675242891431375922959323 + 
    (46442048348501704130567488732*rr)/346280726700240019631460715261)*U6*
   U9 + (-22359326829491591219889142625/197874700971565725503691837292 + 
    (133388220304616451665781962135*rr)/1385122906800960078525842861044)*U8*
   U9 + (-653813042749349694566315061/4301623934164472293558518202 + 
    (6939119286026328100414586231*rr)/30111367539151306054909627414)*U9^2
];

Gens2 := [];
Gens3 := [];

for i in [1 .. # Gens1] do
	Gens2 := Append(Gens2, Evaluate(Gens1[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

for i in [1 .. # Gens2] do
	Gens3 := Append(Gens3, Evaluate(Gens2[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

HilbertPolynomial(I + Ideal(Gens1) + Ideal(Gens2) + Ideal(Gens3));
print "---------------------------------------------";

// We double check that 4H is indeed not basepoint free here:
print "For 4H";

Gens1 := [(3/8 - rr/8)*U0^2 + U3*U6 - (U1*U7)/4 + (3/8 + rr/8)*U3*U9, 
 -2*U1*U4 + U2*U8, (1/8 + rr/8)*U0^2 + (3/4 + rr/4)*U1*U4 + U2*U5 + 
  (1/8 + rr/8)*U1*U7 - (U3*U9)/2, (-5/12 - rr/12)*U0*U4 + 
  (-11/24 + rr/24)*U1*U5 + U6^2 + (1/24 - rr/24)*U0*U7 + 
  (5/12 + rr/12)*U6*U9, U2*U3 - (2*U0*U4)/3 + (-1/2 + rr/6)*U1*U5 - 
  (U0*U7)/3 + (2*U6*U9)/3, (-1 - rr)*U0*U4 + U1*U8, 
 (1/4 - rr/4)*U1*U3 + U4*U7 - (U0*U8)/2, (-3/16 + rr/16)*U1*U3 + U4^2 + 
  (5/16 + rr/16)*U0*U5 + (U0*U8)/4 + (1/8 + rr/8)*U2*U9, 
 (3/8 - rr/8)*U1*U3 - U0*U5 + U2*U6, (21/16 + rr/16)*U0*U3 + 
  (5/4 + rr/4)*U1*U6 + 2*U4*U8 + U7*U8 + (1/2 + rr/2)*U1*U9, 
 U4*U5 + (1/4 - rr/4)*U1*U6 + (1/8 - rr/8)*U1*U9, 
 U2^2 + (5/16 + rr/16)*U0*U3 + (1/4 + rr/4)*U1*U6 + (-1/4 + rr/4)*U1*U9, 
 2*U0*U6 + U5*U8 + U0*U9, (1/4 - rr/4)*U1*U2 + U5^2 - U0*U6 + 
  (1/8 + rr/8)*U3*U7 + (-5/8 + rr/8)*U0*U9, (-1/4 + rr/4)*U1*U2 + U3*U4 + 
  (1/2 - rr/2)*U0*U6 + (1/4 - rr/4)*U0*U9, (-1/4 - rr/4)*U0*U2 - U3*U5 + 
  U6*U7 + (1/8 + rr/8)*U3*U8 + (U7*U9)/2, (U0*U2)/2 + U4*U6 + 
  (-1/16 - rr/16)*U3*U8, U1^2 + (-1/2 - rr/2)*U0*U2, 
 (-1/4 - rr/4)*U0*U1 + U5*U6 - (U2*U7)/4 + (1/4 + rr/4)*U5*U9 + 
  (-1/8 + rr/8)*U8*U9, (1/2 + rr/2)*U0*U1 + U3^2 + (1/4 - rr/4)*U2*U7 + 
  (-3/2 - rr/2)*U5*U9 + (-1/8 - (3*rr)/8)*U8*U9, 
 (-1/8 - rr/8)*U0*U1 + U2*U4 + (-1/8 + rr/8)*U8*U9];
Gens2 := [];
Gens3 := [];

for i in [1 .. # Gens1] do
	Gens2 := Append(Gens2, Evaluate(Gens1[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

for i in [1 .. # Gens2] do
	Gens3 := Append(Gens3, Evaluate(Gens2[i], [U0, U2, U3, U1, U5, U6, U4, U8, U9, U7]));
end for;

HilbertPolynomial(I + Ideal(Gens1) + Ideal(Gens2) + Ideal(Gens3));

==> anc/4H-Torsion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    191993,       5050]
NotebookOptionsPosition[    186179,       4965]
NotebookOutlinePosition[    186578,       4981]
CellTagsIndexPosition[    186535,       4978]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "3", " ", "automorphism"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U1", "\[Rule]", "U2"}], ",", 
      RowBox[{"U2", "\[Rule]", "U3"}], ",", 
      RowBox[{"U3", "\[Rule]", "U1"}], ",", 
      RowBox[{"U4", "\[Rule]", "U5"}], ",", 
      RowBox[{"U5", "\[Rule]", "U6"}], ",", 
      RowBox[{"U6", "\[Rule]", "U4"}], ",", 
      RowBox[{"U7", "\[Rule]", "U8"}], ",", 
      RowBox[{"U8", "\[Rule]", "U9"}], ",", 
      RowBox[{"U9", "\[Rule]", "U7"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FileNames", "[", "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
   RowBox[{"Ret", "=", 
    RowBox[{
     RowBox[{"Rationalize", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}], "+", 
     RowBox[{"rr", " ", 
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "x", "]"}], "/", 
            SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8984164960682473`*^9, 3.8984165051796985`*^9}, 
   3.8984393687005186`*^9, {3.8984409218262587`*^9, 3.898440923159848*^9}, 
   3.899216735562566*^9, {3.8992180356275144`*^9, 3.899218038886792*^9}, 
   3.899218185352157*^9, 3.899928829374529*^9, {3.900582000106513*^9, 
   3.9005820020618057`*^9}, {3.900762506373146*^9, 3.9007625075343113`*^9}, {
   3.901228615084731*^9, 3.901228624667859*^9}, 3.9012326233337584`*^9, 
   3.9014137324520407`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"91921bb3-6f2d-49c1-94a4-3282a9639518"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3H-Reduction.txt\"\>", ",", "\<\"3H-Torsion.nb\"\>", 
   ",", "\<\"4H.nb\"\>", ",", "\<\"4H-Quadratic.txt\"\>", 
   ",", "\<\"4H-Torsion-intersection.txt\"\>", ",", "\<\"4H-Torsion.nb\"\>", 
   ",", "\<\"5H-intersection.txt\"\>", ",", "\<\"5H-is-prime.txt\"\>", 
   ",", "\<\"5H-Torsion.nb\"\>", ",", "\<\"Dependency\"\>", 
   ",", "\<\"Equations\"\>", ",", "\<\".git\"\>", ",", "\<\"README.md\"\>", 
   ",", "\<\"README.txt\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.898440374653018*^9, 3.8984411147550435`*^9, 
  3.8984419266560516`*^9, 3.898443795625702*^9, 3.8985535538594847`*^9, 
  3.898553705282739*^9, 3.8985542285830746`*^9, 3.8985553666422753`*^9, 
  3.8985562875240355`*^9, 3.898557225713979*^9, 3.898783683201395*^9, 
  3.89921593255717*^9, 3.899217678230156*^9, 3.8992180472298713`*^9, 
  3.899218196141487*^9, 3.8999291363509073`*^9, 3.89992917128039*^9, 
  3.9005820037171087`*^9, 3.9007625475557137`*^9, 3.9007763674375057`*^9, 
  3.901232625992815*^9, 3.901232675107591*^9, 3.901233563232497*^9, 
  3.9012392372304983`*^9, 3.9012404366990337`*^9, 3.901241839893175*^9, 
  3.9012422524099536`*^9, 3.9013822712222376`*^9, 3.901413768172183*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"93e3bb10-2dd8-4128-a09a-ade7a3c8c096"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Computing Divisors in |4H + Torsion| and Quadratics vanishing on \
4H + Torsion, for nontrivial torsion elements.\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["This parts needs results from the 5H calculations. Here\
\[CloseCurlyQuote]s the idea. \n\nFor a torsion divisor T, we can realize 4H \
+ T as follows:\n12H = (4H + T) + (3H + T) + 5H\nWe have computed in \
5H-Torsion.nb what the quadratics vanishing on sections of 5H are. This \
allows us to find (again) multiple points on a divisor in  |5H|.\nTo find \
sections on 4H + T, we can compute a bunch of random points on 3H + T and 5H, \
and then solve for quadratic monomials vanishing on it. \nTo find quadratics \
vanishing on 4H + T, we can use the sections computed above and find points \
that don\[CloseCurlyQuote]t vanish on 3H + T and the quadratics of 5H.\n\nWe \
can use C_7 action to reduce the question to computing divisors in |4H+D| , \
|4H+D_1|, |4H+D+D_1|. In the former case we have C7:C3 action, but in the \
latter cases we only have C3\naction.\n\nOnly one of the \
Zi\[CloseCurlyQuote]s is really needed. For our case, we will choose Z2.",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.898416510020256*^9, 3.898439349180664*^9, {3.898439498027793*^9, 
   3.898439592042105*^9}, {3.898439700702984*^9, 3.8984397150127745`*^9}, {
   3.8984397604508133`*^9, 3.8984398272611923`*^9}, {3.8984399198536587`*^9, 
   3.898439934795678*^9}, 3.8984404951369066`*^9, {3.9005891474512243`*^9, 
   3.900589301190011*^9}, {3.900589333438301*^9, 3.90058934006089*^9}, {
   3.900589485372629*^9, 
   3.9005895993103933`*^9}},ExpressionUUID->"fff58134-b009-4bf8-ad18-\
1c486dc89767"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Z2", " ", "=", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "/", "32"}], "-", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", 
         RowBox[{"U0", "^", "2"}]}], "+", 
        RowBox[{"U1", "*", "U4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U3", "*", "U6"}], ")"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "+", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U1", "*", "U7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "16"}], "+", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U2", "*", "U8"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "8"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "8"}]}], ")"}], "*", "U2", 
         "*", "U5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U3", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U1", "*", "U7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "16"}]}], ")"}], "*", "U2",
          "*", "U8"}], "+", 
        RowBox[{"U3", "*", "U9"}]}], ",", 
       RowBox[{
        RowBox[{"U4", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "16"}], "+", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U0", "*", "U5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U4", "*", "U7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "32"}], "+", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", 
         RowBox[{"U7", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "32"}], "-", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", "U0", "*", "U8"}]}], ",", 
       RowBox[{
        RowBox[{"U1", "*", "U3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", 
         RowBox[{"U7", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "16"}], "+", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U0", "*", "U5"}], "+", 
        RowBox[{"U2", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U4", "*", "U7"}], "-", 
        RowBox[{
         RowBox[{"U7", "^", "2"}], "/", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "32"}], "+", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", "U0", "*", "U8"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U1", "*", "U2"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"U5", "^", "2"}]}], "+", 
        RowBox[{"U0", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "16"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "16"}]}], ")"}], "*", "U3",
          "*", "U7"}], "+", 
        RowBox[{"U5", "*", "U8"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"U1", "*", "U2"}], ")"}]}], "/", "4"}], "+", 
        RowBox[{"U3", "*", "U4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U0", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "16"}], "+", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U3", "*", "U7"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", 
         RowBox[{"U3", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U2", "*", "U7"}], "+", 
        RowBox[{"2", "*", "U5", "*", "U9"}], "+", 
        RowBox[{"U8", "*", "U9"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "+", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U0", "*", "U1"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "16"}], "-", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", 
         RowBox[{"U3", "^", "2"}]}], "+", 
        RowBox[{"U5", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "16"}]}], ")"}], "*", "U2",
          "*", "U7"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"U2", "*", "U3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], "-", 
           RowBox[{"rr", "/", "2"}]}], ")"}], "*", "U1", "*", "U5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "16"}], "+", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U0", "*", "U7"}], "+", 
        RowBox[{"U6", "*", "U9"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U2", "*", "U3"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U1", "*", "U5"}], "+", 
        RowBox[{"U6", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U0", "*", "U7"}], ")"}], "/", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "+", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U1", "*", "U8"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "8"}], "+", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", 
         RowBox[{"U2", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "32"}], "+", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", "U0", "*", "U3"}], "-", 
        RowBox[{"U1", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", "/", "16"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "16"}]}], ")"}], "*", "U5",
          "*", "U7"}], "+", 
        RowBox[{"U4", "*", "U8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U7", "*", "U8"}], ")"}], "/", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "8"}], "+", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U1", "*", "U9"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "/", "16"}], "-", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", 
         RowBox[{"U2", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "64"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "rr"}], ")"}], "/", "64"}]}], ")"}], "*", "U0",
          "*", "U3"}], "+", 
        RowBox[{"U4", "*", "U5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "/", "32"}], "+", 
           RowBox[{"rr", "/", "32"}]}], ")"}], "*", "U5", "*", "U7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "16"}], "-", 
           RowBox[{"rr", "/", "16"}]}], ")"}], "*", "U1", "*", "U9"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "-", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U3", "*", "U5"}], "+", 
        RowBox[{"U4", "*", "U6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "+", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U6", "*", "U7"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U3", "*", "U8"}], ")"}], "/", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"U7", "*", "U9"}], ")"}], "/", "8"}]}], ",", 
       RowBox[{
        RowBox[{"U1", "^", "2"}], "+", 
        RowBox[{"U3", "*", "U5"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], "-", 
           RowBox[{"rr", "/", "2"}]}], ")"}], "*", "U6", "*", "U7"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "-", 
           RowBox[{"rr", "/", "4"}]}], ")"}], "*", "U3", "*", "U8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "/", "8"}], "-", 
           RowBox[{"rr", "/", "8"}]}], ")"}], "*", "U7", "*", "U9"}]}]}], 
      "}"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FirstCut", "=", 
   RowBox[{"U0", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SecondCut", " ", "=", " ", 
   RowBox[{"U0", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"U4", "+", "U5", "+", "U6"}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"U7", "+", "U8", "+", "U9"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8984399519874945`*^9, 3.8984400305419617`*^9, {3.898441917657953*^9, 
   3.898441918128766*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f772b1a8-5126-4c33-9a64-c96193d5ee0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "points", " ", "on", " ", "D"}], ",", " ", "D1",
     ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "D"}], " ", "+", " ", "D1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOn3HD", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
        RowBox[{"Union", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U2", "-", "1"}], ",", "U0", ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"PointsOn3HD", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOn3HD", ",", " ", "current"}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\"\<Length and accuracy of points on |3H+D| \>\"", ",", 
     RowBox[{"Length", "[", "PointsOn3HD", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsOn3HD", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOn3HD1", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
        RowBox[{"Union", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U2", "-", "1"}], ",", "FirstCut", ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"PointsOn3HD1", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOn3HD1", ",", " ", "current"}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\"\<Length and accuracy of points on |3H+D_1| \>\"", ",", 
     RowBox[{"Length", "[", "PointsOn3HD1", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsOn3HD1", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOn3HDD1", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
        RowBox[{"Union", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U2", "-", "1"}], ",", "SecondCut", ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"PointsOn3HDD1", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOn3HDD1", ",", " ", "current"}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\"\<Length and accuracy of points on |3H+D+D_1| \>\"", ",", 
     RowBox[{"Length", "[", "PointsOn3HDD1", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsOn3HDD1", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z2Points", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
        RowBox[{"Union", "[", 
         RowBox[{"EqsFPP", ",", "Z2", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U2", "-", "1"}], ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"Z2Points", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"Z2Points", ",", " ", "current"}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", " ", "1", ",", " ", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\"\<Length and accuracy of points on |Z2| \>\"", ",", 
     RowBox[{"Length", "[", "Z2Points", "]"}], ",", 
     RowBox[{"Accuracy", "[", "Z2Points", "]"}]}], "}"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.8984165185501356`*^9, {3.8984407633802123`*^9, 3.898440809635423*^9}, {
   3.9005896204962606`*^9, 3.9005896224740973`*^9}, {3.90058968454121*^9, 
   3.9005898396957817`*^9}, {3.900589996717188*^9, 3.900590077186789*^9}, 
   3.900590302303048*^9, {3.900590483685267*^9, 3.900590520048745*^9}, {
   3.900590551832349*^9, 3.9005905522815037`*^9}, {3.900590820568585*^9, 
   3.900590850250309*^9}, {3.900599940434092*^9, 3.9005999810769987`*^9}, {
   3.9007625381924334`*^9, 3.900762542272023*^9}, {3.9012416987732964`*^9, 
   3.9012416992480235`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2266144a-845b-47a7-a887-831e27ac50fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Length and accuracy of points on |3H+D| \"\>", ",", "54", ",", 
   "420.03193811033435`"}], "}"}]], "Output",
 CellChangeTimes->{3.8984408136409206`*^9, 3.898441126307111*^9, 
  3.8984419300054417`*^9, 3.898443798319186*^9, 3.898553567482792*^9, 
  3.898553716704892*^9, 3.898554241335867*^9, 3.8985553917801394`*^9, 
  3.898556297870491*^9, 3.8985572358440676`*^9, 3.898783686499728*^9, 
  3.8992159331373887`*^9, 3.8992176786471415`*^9, 3.8992180477785616`*^9, 
  3.899218196671357*^9, 3.8999291380119076`*^9, 3.899929172348381*^9, 
  3.900589394411489*^9, 3.900589864360649*^9, 3.900589965555963*^9, 
  3.900590146886105*^9, 3.900590349222568*^9, 3.900590601487274*^9, 
  3.900590897378809*^9, 3.900600029863675*^9, 3.900762595916007*^9, 
  3.9007764175825663`*^9, 3.9012328138245287`*^9, 3.901233676447638*^9, 
  3.9012393354509315`*^9, 3.9012405352157245`*^9, 3.901242371235186*^9, 
  3.9013823879657106`*^9, 3.901413892238175*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"733566c1-bcea-4a7c-8760-3d488e1613a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Length and accuracy of points on |3H+D_1| \"\>", ",", "54", 
   ",", "404.9343442446093`"}], "}"}]], "Output",
 CellChangeTimes->{3.8984408136409206`*^9, 3.898441126307111*^9, 
  3.8984419300054417`*^9, 3.898443798319186*^9, 3.898553567482792*^9, 
  3.898553716704892*^9, 3.898554241335867*^9, 3.8985553917801394`*^9, 
  3.898556297870491*^9, 3.8985572358440676`*^9, 3.898783686499728*^9, 
  3.8992159331373887`*^9, 3.8992176786471415`*^9, 3.8992180477785616`*^9, 
  3.899218196671357*^9, 3.8999291380119076`*^9, 3.899929172348381*^9, 
  3.900589394411489*^9, 3.900589864360649*^9, 3.900589965555963*^9, 
  3.900590146886105*^9, 3.900590349222568*^9, 3.900590601487274*^9, 
  3.900590897378809*^9, 3.900600029863675*^9, 3.900762595916007*^9, 
  3.9007764175825663`*^9, 3.9012328138245287`*^9, 3.901233676447638*^9, 
  3.9012393354509315`*^9, 3.9012405352157245`*^9, 3.901242371235186*^9, 
  3.9013823879657106`*^9, 3.901414024340714*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"af5e5f0a-f3dc-4d15-9719-7ebb99fb5d79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Length and accuracy of points on |3H+D+D_1| \"\>", ",", "54", 
   ",", "389.44291197048733`"}], "}"}]], "Output",
 CellChangeTimes->{3.8984408136409206`*^9, 3.898441126307111*^9, 
  3.8984419300054417`*^9, 3.898443798319186*^9, 3.898553567482792*^9, 
  3.898553716704892*^9, 3.898554241335867*^9, 3.8985553917801394`*^9, 
  3.898556297870491*^9, 3.8985572358440676`*^9, 3.898783686499728*^9, 
  3.8992159331373887`*^9, 3.8992176786471415`*^9, 3.8992180477785616`*^9, 
  3.899218196671357*^9, 3.8999291380119076`*^9, 3.899929172348381*^9, 
  3.900589394411489*^9, 3.900589864360649*^9, 3.900589965555963*^9, 
  3.900590146886105*^9, 3.900590349222568*^9, 3.900590601487274*^9, 
  3.900590897378809*^9, 3.900600029863675*^9, 3.900762595916007*^9, 
  3.9007764175825663`*^9, 3.9012328138245287`*^9, 3.901233676447638*^9, 
  3.9012393354509315`*^9, 3.9012405352157245`*^9, 3.901242371235186*^9, 
  3.9013823879657106`*^9, 3.9014141294128013`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"6e1f85d6-afed-4a0a-a401-bcecd71e4893"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Length and accuracy of points on |Z2| \"\>", ",", "90", ",", 
   "437.75674008778293`"}], "}"}]], "Output",
 CellChangeTimes->{3.8984408136409206`*^9, 3.898441126307111*^9, 
  3.8984419300054417`*^9, 3.898443798319186*^9, 3.898553567482792*^9, 
  3.898553716704892*^9, 3.898554241335867*^9, 3.8985553917801394`*^9, 
  3.898556297870491*^9, 3.8985572358440676`*^9, 3.898783686499728*^9, 
  3.8992159331373887`*^9, 3.8992176786471415`*^9, 3.8992180477785616`*^9, 
  3.899218196671357*^9, 3.8999291380119076`*^9, 3.899929172348381*^9, 
  3.900589394411489*^9, 3.900589864360649*^9, 3.900589965555963*^9, 
  3.900590146886105*^9, 3.900590349222568*^9, 3.900590601487274*^9, 
  3.900590897378809*^9, 3.900600029863675*^9, 3.900762595916007*^9, 
  3.9007764175825663`*^9, 3.9012328138245287`*^9, 3.901233676447638*^9, 
  3.9012393354509315`*^9, 3.9012405352157245`*^9, 3.901242371235186*^9, 
  3.9013823879657106`*^9, 3.9014142080365515`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3ce75f7d-a036-4fc3-bb8d-694d57a5624a"]
}, Open  ]],

Cell[TextData[StyleBox["The case for 4H + D. This does have a C7 splitting.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8984409314241605`*^9, 
  3.898440944898284*^9}},ExpressionUUID->"e3f08fe8-8e1b-405a-a031-\
0370a46ac844"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solutions", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"Z2Points", ",", " ", "PointsOn3HD"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equationsrr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"mod7", "=", "0"}], ",", 
    RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
    RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"CorrectPowers", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mod7Weights", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], " ", 
                 RowBox[{"Powers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
           "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"CorrectPowers", ",", 
             RowBox[{"AllPowers", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Monomials", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "/.", 
             RowBox[{"CorrectPowers", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Print", "[", "Monomials", "]"}], ";"}], " ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"TableOfValues", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Monomials", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", 
         RowBox[{"Solutions", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
      "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"result", " ", "=", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"RowReduce", "[", 
          RowBox[{"TableOfValues", ",", 
           RowBox[{"Tolerance", "->", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], " ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "result", "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", "\"\<Nothing in this weight\>\"", "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rowResult", " ", "=", " ", 
         RowBox[{"RowReduce", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"Tolerance", "\[Rule]", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "250"}], ")"}]}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "  ", 
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"exactResult", " ", "=", " ", 
         RowBox[{"RootApproximant", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"rowResult", ",", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"rowResultrr", " ", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToRR", "[", 
            RowBox[{"exactResult", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"newEquationsrr", " ", "=", " ", 
         RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newEquations", " ", "=", " ", 
         RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "newEquations", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sections", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Equations", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
      RowBox[{"Equations", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
      RowBox[{"Equations", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sectionsrr", " ", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Equationsrr", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
       RowBox[{"Equationsrr", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
       RowBox[{"Equationsrr", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/4HD.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "sectionsrr"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8984409156376038`*^9, 3.898440918186898*^9}, {
  3.8984409691687775`*^9, 3.8984410193484755`*^9}, {3.900762605684826*^9, 
  3.9007626892303047`*^9}, {3.900762840958809*^9, 3.900762907567362*^9}, {
  3.90076295000941*^9, 3.9007630208370113`*^9}, {3.900763109069221*^9, 
  3.9007631775504847`*^9}, {3.90076322920879*^9, 3.9007632297000713`*^9}, {
  3.9012384225009956`*^9, 3.901238428458722*^9}, {3.9013820835411587`*^9, 
  3.901382087043153*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"68887d4e-1a24-4c83-bd24-80912cc2f339"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142084765463`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"471979cd-cadc-46aa-89de-782428ad267f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "176"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "17"}], "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["U0", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "11"], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U4"}], "+", 
   RowBox[{
    FractionBox["1", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U5"}], "+", 
   RowBox[{"U3", " ", "U6"}], "+", 
   RowBox[{
    FractionBox["1", "44"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "88"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"15", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U8"}], "+", 
   RowBox[{
    FractionBox["1", "22"], " ", 
    RowBox[{"(", 
     RowBox[{"13", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U9"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.901414208544551*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"40aaf56f-0ac4-4ce7-904f-d8e1eac74970"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142086165447`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"0b43d24b-ddf7-4af6-977c-315cfe54a346"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U3"}], "+", 
   SuperscriptBox["U6", "2"], "+", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U8"}], "+", 
   FractionBox[
    RowBox[{"U6", " ", "U9"}], "2"]}], "}"}]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142086575437`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"3560885f-a010-48e5-a93c-1c95ce7a569c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142086755457`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8ec1c48d-b193-47ba-bb08-ab9533ed6830"],

Cell[BoxData["\<\"Nothing in this weight\"\>"], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142087855496`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"7e9e9fe8-dc4d-4b46-81fb-6d1325571202"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.901414208805546*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"3eb141e0-d8ee-4621-adf7-9af09d1de52c"],

Cell[BoxData["\<\"Nothing in this weight\"\>"], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.901414208897544*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"e299f84e-fc59-48ad-8aea-4cd4bb42dc72"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142089145412`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"4fca81e1-ba99-4633-bcab-c7e09bd67905"],

Cell[BoxData["\<\"Nothing in this weight\"\>"], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.901414208987543*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8587d4a3-8123-4692-b183-99c8d407e363"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142090055437`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"0c863ee9-2945-47b5-bf27-76ee40598bd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["U1", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U5"}], "-", 
   RowBox[{"2", " ", "U4", " ", "U6"}], "+", 
   RowBox[{"U6", " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U8"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U7", " ", "U9"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142091085415`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"c8f193a4-ab60-4598-9168-1ac11098080b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142091265416`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"43de112b-9247-4bbc-a818-0ea007aae236"],

Cell[BoxData["\<\"Nothing in this weight\"\>"], "Print",
 CellChangeTimes->{
  3.898441022352506*^9, 3.898441129784706*^9, 3.8984419302903414`*^9, 
   3.898443798543192*^9, 3.89855516264795*^9, 3.8985572472638435`*^9, 
   3.898783688065044*^9, 3.899215933502158*^9, 3.8992176789948792`*^9, 
   3.8992180481107655`*^9, 3.899218196921268*^9, 3.8999291387097607`*^9, 
   3.8999291729013863`*^9, 3.9005904520929813`*^9, 3.900590798703972*^9, 
   3.900599919757512*^9, 3.9006001775798073`*^9, 3.900762721786293*^9, {
   3.9007628469176083`*^9, 3.900762858154098*^9}, 3.900762912877995*^9, {
   3.900762952704228*^9, 3.9007629583306713`*^9}, {3.900762992059423*^9, 
   3.900763021365223*^9}, 3.900763124895306*^9, {3.900763158147682*^9, 
   3.900763178074253*^9}, 3.900763230240614*^9, 3.900776565015024*^9, 
   3.901233315646496*^9, 3.901234007979284*^9, 3.901238432270068*^9, 
   3.901239609913062*^9, 3.90124081613132*^9, 3.901242632075181*^9, 
   3.9013826652767057`*^9, 3.9014142091905413`*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"bf3f455e-f8e9-4caf-98c1-ef987207919b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "want", " ", "to", " ", "find", " ", "points", " ", "on", " ", 
     "the", " ", "sections", " ", "above", " ", "that", " ", "do", " ", "not",
      " ", "vanish", " ", "on", " ", "Z2", " ", "and", " ", 
     RowBox[{"D", ".", " ", "We"}], " ", "only", " ", "need", " ", "to", " ", 
     "do", " ", "this", " ", "with", " ", "the", " ", "first", " ", "section",
      " ", "since", " ", "the", " ", "other", " ", "2", " ", "sets", " ", 
     "can", " ", "be", " ", "obtained", " ", "by", " ", "a", " ", "C3", " ", 
     RowBox[{
     "action", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "To"}], " ",
      "save", " ", "time"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "precomputed", " ", "it", " ", 
     RowBox[{"already", ".", " ", "The"}], " ", "code", " ", "to", " ", 
     "compute", " ", "the", " ", "points", " ", "are", " ", "commented", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOn4HTor", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/points_on_4HD.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"iter", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "The", " ", "other", " ", "curves", " ", "Z2", " ", "and", " ", "D"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"OtherCurves", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"Z2", ",", " ", 
        RowBox[{"{", "U0", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsOn4HTor", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", "i"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"RandomCoeff", " ", "=", " ", 
         RowBox[{"RandomSample", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Range", "[", "100", "]"}]}], ",", 
             RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"RandomCut", " ", "=", " ", 
         RowBox[{"RandomCoeff", ".", "Us"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
        "\t", "\n", 
        RowBox[{"InputEquations", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"EqsFPP", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sections", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"U2", " ", "-", " ", "1"}], ",", "RandomCut"}], "}"}]}], 
          "]"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "InputEquations", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"InputEquations", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "\"\<Solve done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sortedPoints", " ", "=", " ", 
         RowBox[{"Sort", "[", 
          RowBox[{"current", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#1"}], "]"}], "]"}], " ", ">", 
             " ", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#2"}], "]"}], "]"}]}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"PointsOn4HTor", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"PointsOn4HTor", ",", " ", 
           RowBox[{"sortedPoints", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "PointsOn4HTor", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}],
     "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod7Weights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Length", "[", "CorrectPowers", "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"PointsOn4HTor", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "PointsOn4HTor", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"TableOfValues", ",", 
             RowBox[{"Tolerance", "->", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"result", ",", " ", 
          RowBox[{"Tolerance", "\[Rule]", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "250"}], ")"}]}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exactResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "250"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToRR", "[", 
           RowBox[{"exactResult", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newEquationsrr", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newEquations", " ", "=", " ", 
        RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "newEquations", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Equations", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"Equations", ",", " ", "newEquations"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Equationsrr", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/4HD_one_section.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "Equationsrr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "will", " ", "also", " ", "check", " ", "if", " ", "there", 
     " ", "base", " ", 
     RowBox[{"points", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations2", "=", 
     RowBox[{"Equations", "/.", "Order3Aut"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations3", "=", 
     RowBox[{"Equations2", "/.", "Order3Aut"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllEquations", " ", "=", " ", 
     RowBox[{"Union", "[", 
      RowBox[{"Equations", ",", "Equations2", ",", "Equations3"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonoms", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Us", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"mr", "=", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"AllEquations", ",", 
         RowBox[{"AllMonoms", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMonoms", "]"}]}], "}"}]}], "]"}], "]"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"answer", " ", "is", " ", "54"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "only", " ", "way", " ", "to", " ", "have", " ", "a", " ", 
      "nontrivial", " ", "intersection", " ", "of", " ", "codimension", " ", 
      "one", " ", "space", " ", "of", " ", "quadrics", " ", "is", " ", "if", 
      " ", "there", " ", "is", " ", "only", " ", "one", " ", "intersection", 
      " ", 
      RowBox[{"point", ".", " ", "\[IndentingNewLine]", "However"}]}], ",", 
     " ", 
     RowBox[{
     "this", " ", "contradicts", " ", "the", " ", "fact", " ", "that", " ", 
      "the", " ", "base", " ", "locus", " ", "is", " ", 
      RowBox[{"C7", ":", 
       RowBox[{
       "C3", " ", "invariant", " ", "and", " ", "there", " ", "are", " ", 
        "no", " ", "points", " ", "with", " ", "this", " ", 
        RowBox[{"stabilizer", "."}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.8984415874048443`*^9, {3.900764844523549*^9, 3.9007648852540503`*^9}, {
   3.900764930074655*^9, 3.9007649740699883`*^9}, {3.900765036666173*^9, 
   3.900765053840534*^9}, {3.900765239240971*^9, 3.900765241068368*^9}, {
   3.9007687894861603`*^9, 3.900768806487114*^9}, {3.900768850942271*^9, 
   3.9007690940860033`*^9}, 3.9007691435021667`*^9, {3.900769215698925*^9, 
   3.900769338489708*^9}, {3.901235916911852*^9, 3.9012359265592623`*^9}, {
   3.9012371087372875`*^9, 3.901237112421292*^9}, 3.9012391917604465`*^9, {
   3.9013821075371294`*^9, 3.901382110955125*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f14db7ae-0bb0-4ff4-948b-22812f1a85a4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142095965424`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"96fb96ae-afcc-4b10-949d-dae6f9361834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{"2", " ", "U1", " ", "U4"}], "+", 
    RowBox[{"U3", " ", "U6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{"U2", " ", "U8"}], "-", 
    RowBox[{"U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{"U2", " ", "U5"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142096675463`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"563f6942-2ad4-46da-a2f7-3dc8e3c41101"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.901414209712545*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"a5c67c57-9d13-404d-897c-1833a0b1dab9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "-", 
       RowBox[{"13", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    SuperscriptBox["U6", "2"], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    RowBox[{"U1", " ", "U5"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.901414209817541*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"bcabfcfe-150e-4447-b553-eb380013256d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142098365407`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"70f5a1f0-7bb7-46e1-9cae-714ca1572d91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    RowBox[{"2", " ", "U0", " ", "U5"}], "+", 
    RowBox[{"U4", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U8"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    SuperscriptBox["U4", "2"], "-", 
    RowBox[{"U0", " ", "U5"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "-", 
    RowBox[{"U0", " ", "U5"}], "+", 
    RowBox[{"U2", " ", "U6"}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U9"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142099635444`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"b7b4a068-6873-483c-bdad-2a2804d88e5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142099885464`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4c1e5786-b22e-4b5d-89fa-6677c7275068"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{"4", " ", "U1", " ", "U6"}], "+", 
    RowBox[{"U7", " ", "U8"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U3"}], "-", 
    RowBox[{"3", " ", "U1", " ", "U6"}], "+", 
    RowBox[{"U4", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U4", " ", "U5"}], "+", 
    FractionBox[
     RowBox[{"U1", " ", "U9"}], "4"]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.901414210105544*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"776448c1-ed8b-47fb-8b51-447930ff1bc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.901414210129545*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"324f2c8d-1707-4e9e-bbfe-6dc00ebdc319"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{"U0", " ", "U6"}], "+", 
    RowBox[{"U5", " ", "U8"}], "+", 
    FractionBox[
     RowBox[{"U0", " ", "U9"}], "2"]}], ",", 
   RowBox[{
    SuperscriptBox["U5", "2"], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{"U3", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U9"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142102165422`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4ab74e3b-120f-4f62-8166-f24cf5d3da1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142102435446`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"72ced83b-7ff1-4775-a473-c355cbf8f761"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U2"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{"U6", " ", "U7"}], "+", 
    FractionBox[
     RowBox[{"U7", " ", "U9"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U2"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{"U4", " ", "U6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "-", 
    RowBox[{"2", " ", "U0", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{"U3", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U9"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142103905463`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"f671978f-4b8d-4d01-90e6-eb6ba2114584"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142104055457`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"0741cbab-39d3-4b5a-98e0-d1e8d6a89dc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U5", " ", "U6"}], "+", 
    FractionBox[
     RowBox[{"U5", " ", "U9"}], "2"], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    SuperscriptBox["U3", "2"], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.8984415923629675`*^9, 3.898441931654517*^9, 3.898443799711194*^9, 
   3.8985572607037773`*^9, 3.898783689451585*^9, 3.899215934727298*^9, 
   3.899217681386986*^9, 3.8992180492365103`*^9, 3.8992181981215363`*^9, 
   3.8999291428059635`*^9, 3.8999291756384535`*^9, 3.9007648057891617`*^9, 
   3.9007649746678133`*^9, 3.900765055093041*^9, 3.900765243003948*^9, {
   3.900768793497572*^9, 3.90076880722149*^9}, 3.9007689164777937`*^9, 
   3.9007691000993147`*^9, 3.900769144276477*^9, 3.900769194246581*^9, {
   3.900769327503578*^9, 3.900769339168708*^9}, 3.900776565744525*^9, 
   3.9012333283814926`*^9, 3.901234009824582*^9, 3.901235931515128*^9, 
   3.901239038842513*^9, 3.90123961152215*^9, 3.9012408178507223`*^9, 
   3.901242633504181*^9, 3.901382666545698*^9, 3.9014142105065465`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"eb503e75-9510-4186-927c-c298745e8228"]
}, Open  ]],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{
  3.900769100595649*^9, 3.900769144914691*^9, 3.900769194779964*^9, {
   3.9007693280452433`*^9, 3.90076933966616*^9}, 3.900776566327471*^9, 
   3.901233329724498*^9, 3.9012340117527313`*^9, 3.9012370595242195`*^9, 
   3.901239040692825*^9, 3.9012396129844174`*^9, 3.901240819263298*^9, 
   3.901242634924179*^9, 3.901382667864704*^9, 3.9014142110885468`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"77395763-0892-4ab8-bd51-71c52f5e7dad"]
}, Open  ]],

Cell[TextData[StyleBox["The case of 4H + D1.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8984418175440483`*^9, 3.898441819121483*^9}, {
  3.898441870130273*^9, 3.898441870310405*^9}, {3.900765257146831*^9, 
  3.900765258871593*^9}},ExpressionUUID->"8362f6b2-75bc-48ad-9385-\
f648de740e25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Generate", " ", "all", " ", "powers", " ", "whose", " ", "degree", " ", 
    "sum", " ", "up", " ", "to", " ", "2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "There", " ", "is", " ", "no", " ", "C7", " ", "eigenspace", " ", 
     "splitting", " ", "in", " ", "this", " ", "case"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monomials", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "/.", 
            RowBox[{"AllPowers", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "Monomials", "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solutions", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"Z2Points", ",", " ", "PointsOn3HD1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TableOfValues", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Monomials", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{"Solutions", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", " ", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"TableOfValues", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResult", " ", "=", " ", 
     RowBox[{"RowReduce", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"result", ",", " ", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "270"}], ")"}]}]}], "]"}], ",", 
       RowBox[{"Tolerance", "\[Rule]", "  ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "250"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactResult", " ", "=", " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"rowResult", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "250"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResultrr", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToRR", "[", 
        RowBox[{"exactResult", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "Equationsrr", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/4HD1.txt\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "Equationsrr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8984420145432367`*^9, 3.8984420627129984`*^9}, {
   3.8984421247983294`*^9, 3.8984421460725946`*^9}, {3.900765324614593*^9, 
   3.900765397802318*^9}, {3.9007654381645947`*^9, 3.900765455872073*^9}, {
   3.900769360599061*^9, 3.900769485508582*^9}, {3.900769517478504*^9, 
   3.9007695309856358`*^9}, {3.900769643664586*^9, 3.9007697108798532`*^9}, {
   3.900769869942933*^9, 3.900770039865259*^9}, {3.9007700717867613`*^9, 
   3.900770073626144*^9}, {3.900770357883985*^9, 3.900770358908347*^9}, {
   3.9012400550313387`*^9, 3.9012400578608694`*^9}, {3.901240147518307*^9, 
   3.9012401738878074`*^9}, {3.901241038465926*^9, 3.9012410485149827`*^9}, {
   3.9012421980704236`*^9, 3.9012422020404215`*^9}, 3.9013821628532925`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"0704fcd7-1060-42f8-913f-f36abf030d85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "12"]}], "+", 
       FractionBox["rr", "12"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "3"]}], "+", 
       FractionBox["rr", "3"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "12"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], "+", 
       FractionBox["rr", "3"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["13", "6"], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "3"]}], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "3"]}], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U3", " ", "U4"}], "-", 
    FractionBox[
     RowBox[{"4", " ", "U1", " ", "U5"}], "3"], "+", 
    FractionBox[
     RowBox[{"4", " ", "U2", " ", "U5"}], "3"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "6"], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["10", "3"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "3"]}], ")"}], " ", "U4", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["22", "3"], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "3"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "2"], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U0", " ", "U6"}], "-", 
    RowBox[{"2", " ", "U1", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "6"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "6"]}], ")"}], " ", "U3", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "3"]}], ")"}], " ", "U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], "+", "rr"}], ")"}], " ", "U5", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["rr", "6"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "6"], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", "U5", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "-", 
       FractionBox["rr", "6"]}], ")"}], " ", "U2", " ", "U8"}], "+", 
    FractionBox[
     RowBox[{"U3", " ", "U8"}], "3"], "+", 
    RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["11", "3"], "+", 
       FractionBox["rr", "3"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{"U7", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "6"], "+", 
       FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U3", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "3"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "12"]}], ")"}], " ", "U7", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "-", 
       FractionBox["rr", "21"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "+", 
       FractionBox["rr", "24"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "-", 
    RowBox[{"U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "24"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "12"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "3"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "rr"}], "7"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["rr", "3"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "6"]}], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], "-", 
       FractionBox[
        RowBox[{"29", " ", "rr"}], "84"]}], ")"}], " ", "U2", " ", "U5"}], 
    "-", 
    FractionBox[
     RowBox[{"U3", " ", "U5"}], "3"], "-", 
    FractionBox[
     RowBox[{"8", " ", "U4", " ", "U5"}], "3"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["19", "6"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "2"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "2"], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "6"]}], "+", 
       FractionBox["rr", "14"]}], ")"}], " ", "U3", " ", "U6"}], "+", 
    FractionBox[
     RowBox[{"2", " ", "U4", " ", "U6"}], "3"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "6"], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", "U5", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], "+", 
       FractionBox["rr", "84"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "12"]}], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U5", " ", "U7"}], "+", 
    RowBox[{"U6", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "24"], "-", 
       FractionBox[
        RowBox[{"61", " ", "rr"}], "168"]}], ")"}], " ", "U2", " ", "U8"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], "+", 
       FractionBox["rr", "12"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["19", "12"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "4"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "6"], "+", 
       FractionBox["rr", "6"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "12"]}], "+", 
       FractionBox["rr", "84"]}], ")"}], " ", "U3", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "6"]}], "-", 
       FractionBox["rr", "6"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "24"], "-", 
       FractionBox["rr", "24"]}], ")"}], " ", "U7", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "12"]}], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "48"], "+", 
       FractionBox[
        RowBox[{"9", " ", "rr"}], "112"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "48"], "+", 
       FractionBox["rr", "48"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "24"]}], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "6"], "-", 
       FractionBox["rr", "6"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], "+", 
       FractionBox["rr", "12"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "24"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "24"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
    FractionBox[
     RowBox[{"rr", " ", 
      SuperscriptBox["U3", "2"]}], "6"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "rr"}], "21"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "3"]}], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "42"]}], ")"}], " ", "U2", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["11", "24"], "-", 
       FractionBox["rr", "24"]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "3"], "-", 
       FractionBox["rr", "3"]}], ")"}], " ", "U4", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "6"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "6"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "8"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "-", 
       FractionBox[
        RowBox[{"8", " ", "rr"}], "21"]}], ")"}], " ", "U3", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "+", 
       FractionBox["rr", "3"]}], ")"}], " ", "U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U5", " ", "U6"}], "+", 
    SuperscriptBox["U6", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "48"]}], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], "-", 
       FractionBox["rr", "28"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U2", " ", "U7"}], "-", 
    FractionBox[
     RowBox[{"U3", " ", "U7"}], "2"], "+", 
    FractionBox[
     RowBox[{"U5", " ", "U7"}], "3"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["13", "24"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "56"]}], ")"}], " ", "U2", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "-", 
       FractionBox["rr", "24"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "12"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "12"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "-", 
       FractionBox["rr", "12"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox[
        RowBox[{"17", " ", "rr"}], "84"]}], ")"}], " ", "U3", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "12"], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "12"], "+", 
       FractionBox["rr", "12"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    FractionBox[
     RowBox[{"U7", " ", "U9"}], "6"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "24"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U8", " ", "U9"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8984420888910627`*^9, 3.8984421481077557`*^9, 3.898443800543201*^9, 
   3.8987836906053*^9, 3.8992159356573944`*^9, 3.89921768221835*^9, 
   3.8992180499857388`*^9, 3.8992181990902805`*^9, 3.899929177357457*^9, 
   3.900765406316733*^9, {3.900765445948473*^9, 3.900765474982366*^9}, 
   3.9007658348782997`*^9, 3.9007693514706984`*^9, {3.900769476706305*^9, 
   3.900769491072994*^9}, {3.9007696672008963`*^9, 3.900769684979836*^9}, 
   3.900769719876452*^9, {3.900770033408222*^9, 3.900770047493363*^9}, 
   3.900770085066237*^9, 3.900776571093059*^9, 3.901233348906499*^9, 
   3.9012340239417343`*^9, 3.90123834397558*^9, 3.9012396225337334`*^9, 
   3.901240078381194*^9, 3.9012401656021543`*^9, 3.901240829136275*^9, 
   3.90124106222288*^9, 3.9012426440201817`*^9, 3.9013826716057034`*^9, 
   3.901414216787547*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"322e6018-9857-47b6-80cb-26ce478245d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "want", " ", "to", " ", "find", " ", "points", " ", "on", " ", 
     "the", " ", "sections", " ", "above", " ", "that", " ", "do", " ", "not",
      " ", "vanish", " ", "on", " ", "Z2", " ", "and", " ", 
     RowBox[{"D1", ".", " ", "We"}], " ", "will", " ", "do", " ", "this", " ",
      "with", " ", "the", " ", "first", " ", "section", " ", "and", " ", 
     "hopefully", " ", "get", " ", "the", " ", "other", " ", "two", " ", 
     "with", " ", "the", " ", "group", " ", 
     RowBox[{"action", ".", " ", "To"}], " ", "save", " ", "time"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "precomputed", " ", "it", " ", 
     RowBox[{"already", ".", " ", "The"}], " ", "code", " ", "to", " ", 
     "compute", " ", "the", " ", "points", " ", "are", " ", "commented", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOn4HTor", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/points_on_4HD1.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sections", " ", "=", " ", "Equations"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"iter", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"OtherCurves", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"Z2", ",", " ", 
        RowBox[{"{", "FirstCut", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsOn4HTor", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", "i"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"RandomCoeff", " ", "=", " ", 
         RowBox[{"RandomSample", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Range", "[", "100", "]"}]}], ",", 
             RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"RandomCut", " ", "=", " ", 
         RowBox[{"RandomCoeff", ".", "Us"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
        "\t", "\n", 
        RowBox[{"InputEquations", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"EqsFPP", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sections", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"U2", " ", "-", " ", "1"}], ",", "RandomCut"}], "}"}]}], 
          "]"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "InputEquations", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"InputEquations", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "\"\<Solve done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sortedPoints", " ", "=", " ", 
         RowBox[{"Sort", "[", 
          RowBox[{"current", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#1"}], "]"}], "]"}], " ", ">", 
             " ", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#2"}], "]"}], "]"}]}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"PointsOn4HTor", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"PointsOn4HTor", ",", " ", 
           RowBox[{"sortedPoints", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "PointsOn4HTor", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}],
     "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8984423359068155`*^9, 3.89844234856839*^9}, {
   3.898442433404068*^9, 3.898442494477687*^9}, {3.8984433295779743`*^9, 
   3.8984433526219416`*^9}, 3.8999288299095354`*^9, {3.9007701077603483`*^9, 
   3.900770182860433*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"457fcfd7-5b78-4b10-a76a-8f92694ec51c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solutions", " ", "=", " ", "PointsOn4HTor"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableOfValues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Monomials", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", 
       RowBox[{"Solutions", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", " ", "=", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"RowReduce", "[", 
        RowBox[{"TableOfValues", ",", 
         RowBox[{"Tolerance", "->", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rowResult", " ", "=", " ", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"result", ",", " ", 
      RowBox[{"Tolerance", "\[Rule]", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "300"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exactResult", " ", "=", " ", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"rowResult", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"exactResult", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ResultEquations", " ", "=", " ", 
   RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ResultEquationsrr", " ", "=", " ", 
    RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<Equations/4HD1_one_section.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "ResultEquationsrr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "quick", " ", "check", " ", "of", " ", "base", " ", "point", " ", 
     "freeness", " ", "gave", " ", "54"}], ",", " ", 
    RowBox[{
    "which", " ", "was", " ", "not", " ", "enough", " ", "to", " ", "make", 
     " ", "a", " ", "conclusion", " ", "in", " ", "this", " ", "case"}]}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.89844231357129*^9, {3.8984425289123907`*^9, 3.898442550669723*^9}, {
   3.900770301360455*^9, 3.900770328056636*^9}, {3.900770382411168*^9, 
   3.900770524277711*^9}, {3.900770842730865*^9, 3.900770951167616*^9}, {
   3.900770987582934*^9, 3.9007710457047863`*^9}, {3.900771136064343*^9, 
   3.90077115183095*^9}, {3.900771192567788*^9, 3.900771221831106*^9}, {
   3.900771322658348*^9, 3.9007714479226294`*^9}, {3.9007716087464314`*^9, 
   3.900771611719293*^9}, {3.900771950887158*^9, 3.90077197107935*^9}, {
   3.900772012573573*^9, 3.900772013982078*^9}, 3.901382202137077*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"51cf797f-51c4-4bb6-b0fe-1b42c97bb215"],

Cell[TextData[StyleBox["The case of 4H+D+D1",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.900771539156473*^9, 
  3.900771543242193*^9}},ExpressionUUID->"d2872011-7664-4f5c-884f-\
45fa532d21ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Generate", " ", "all", " ", "powers", " ", "whose", " ", "degree", " ", 
    "sum", " ", "up", " ", "to", " ", "2"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "There", " ", "is", " ", "no", " ", "C7", " ", "eigenspace", " ", 
     "splitting", " ", "in", " ", "this", " ", "case"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monomials", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "/.", 
            RowBox[{"AllPowers", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "Monomials", "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solutions", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsOn3HDD1", ",", "Z2Points"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TableOfValues", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Monomials", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{"Solutions", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", " ", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"TableOfValues", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResult", " ", "=", " ", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"result", ",", 
       RowBox[{"Tolerance", "\[Rule]", "  ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "250"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactResult", " ", "=", " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"rowResult", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "250"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResultrr", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToRR", "[", 
        RowBox[{"exactResult", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "Equationsrr", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/4HDD1.txt\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "Equationsrr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8984429591670732`*^9, 3.898442962858944*^9}, {
   3.9007714685905113`*^9, 3.900771469118938*^9}, 3.900771523641704*^9, 
   3.900771570458226*^9, {3.9007716170179253`*^9, 3.900771657276417*^9}, 
   3.9012422176114197`*^9, 3.9013821306751256`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"480b3ef8-992c-4f24-98b4-f9a67442dbe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["41", "352"], "-", 
       FractionBox[
        RowBox[{"61", " ", "rr"}], "2464"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "22"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["8", "11"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "22"]}], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "11"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "11"]}], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "88"]}], "-", 
       FractionBox[
        RowBox[{"25", " ", "rr"}], "88"]}], ")"}], " ", "U1", " ", "U3"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["39", "44"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "44"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "44"], "+", 
       FractionBox[
        RowBox[{"19", " ", "rr"}], "44"]}], ")"}], " ", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "22"]}], "+", 
       FractionBox[
        RowBox[{"37", " ", "rr"}], "154"]}], ")"}], " ", "U1", " ", "U4"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["59", "22"], "+", 
       FractionBox[
        RowBox[{"9", " ", "rr"}], "22"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["41", "22"]}], "+", 
       FractionBox[
        RowBox[{"15", " ", "rr"}], "22"]}], ")"}], " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["89", "88"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "88"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "11"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "11"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["47", "44"], "-", 
       FractionBox[
        RowBox[{"115", " ", "rr"}], "308"]}], ")"}], " ", "U2", " ", "U5"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["18", "11"], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["12", "11"], "+", 
       FractionBox[
        RowBox[{"16", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U5"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["14", "11"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["8", "11"], "-", 
       FractionBox[
        RowBox[{"4", " ", "rr"}], "11"]}], ")"}], " ", "U0", " ", "U6"}], "-", 
    RowBox[{"2", " ", "U1", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19", "22"]}], "-", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "22"]}], ")"}], " ", "U2", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["43", "44"]}], "-", 
       FractionBox[
        RowBox[{"185", " ", "rr"}], "308"]}], ")"}], " ", "U3", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["6", "11"]}], "+", 
       FractionBox[
        RowBox[{"14", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "11"]}], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", "U5", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["23", "22"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "22"]}], ")"}], " ", 
     SuperscriptBox["U6", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "44"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox[
        RowBox[{"19", " ", "rr"}], "56"]}], ")"}], " ", "U1", " ", "U7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["13", "22"], "-", 
       FractionBox["rr", "22"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["23", "44"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["8", "11"], "+", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "11"]}], ")"}], " ", "U5", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "11"]}], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "44"]}], "+", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "44"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["89", "176"], "-", 
       FractionBox[
        RowBox[{"317", " ", "rr"}], "1232"]}], ")"}], " ", "U2", " ", "U8"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["13", "22"], "-", 
       FractionBox["rr", "22"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "11"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{"U7", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "11"], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["49", "44"]}], "-", 
       FractionBox[
        RowBox[{"109", " ", "rr"}], "308"]}], ")"}], " ", "U3", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "22"]}], "-", 
       FractionBox[
        RowBox[{"13", " ", "rr"}], "22"]}], ")"}], " ", "U5", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "44"]}], "+", 
       FractionBox["rr", "44"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["23", "44"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "44"]}], ")"}], " ", "U7", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "44"]}], "-", 
       FractionBox[
        RowBox[{"13", " ", "rr"}], "44"]}], ")"}], " ", "U8", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["141", "176"]}], "+", 
       FractionBox[
        RowBox[{"257", " ", "rr"}], "1232"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19", "22"]}], "+", 
       FractionBox[
        RowBox[{"15", " ", "rr"}], "22"]}], ")"}], " ", "U0", " ", "U1"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["18", "11"], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["43", "22"], "+", 
       FractionBox[
        RowBox[{"17", " ", "rr"}], "22"]}], ")"}], " ", "U1", " ", "U2"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "22"], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["29", "44"], "+", 
       FractionBox[
        RowBox[{"57", " ", "rr"}], "44"]}], ")"}], " ", "U1", " ", "U3"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19", "44"]}], "-", 
       FractionBox[
        RowBox[{"29", " ", "rr"}], "44"]}], ")"}], " ", "U2", " ", "U3"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["47", "44"], "-", 
       FractionBox[
        RowBox[{"51", " ", "rr"}], "44"]}], ")"}], " ", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["28", "11"], "-", 
       FractionBox[
        RowBox[{"142", " ", "rr"}], "77"]}], ")"}], " ", "U1", " ", "U4"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["31", "22"]}], "-", 
       FractionBox[
        RowBox[{"45", " ", "rr"}], "22"]}], ")"}], " ", "U3", " ", "U4"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["42", "11"], "+", 
       FractionBox[
        RowBox[{"12", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["19", "44"], "+", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "44"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["57", "22"]}], "+", 
       FractionBox[
        RowBox[{"73", " ", "rr"}], "154"]}], ")"}], " ", "U2", " ", "U5"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "11"]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "rr"}], "11"]}], ")"}], " ", "U3", " ", "U5"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["6", "11"], "-", 
       FractionBox[
        RowBox[{"14", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U5"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["73", "11"]}], "+", 
       FractionBox[
        RowBox[{"9", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["62", "11"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["24", "11"]}], "-", 
       FractionBox[
        RowBox[{"10", " ", "rr"}], "11"]}], ")"}], " ", "U2", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["18", "11"], "+", 
       FractionBox[
        RowBox[{"47", " ", "rr"}], "77"]}], ")"}], " ", "U3", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["52", "11"], "-", 
       FractionBox[
        RowBox[{"4", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["43", "11"], "+", 
       FractionBox[
        RowBox[{"17", " ", "rr"}], "11"]}], ")"}], " ", "U5", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["105", "22"], "+", 
       FractionBox[
        RowBox[{"19", " ", "rr"}], "22"]}], ")"}], " ", 
     SuperscriptBox["U6", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["19", "44"]}], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "4"], "-", 
       FractionBox[
        RowBox[{"19", " ", "rr"}], "28"]}], ")"}], " ", "U1", " ", "U7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "44"]}], "-", 
       FractionBox[
        RowBox[{"47", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["25", "11"], "+", 
       FractionBox[
        RowBox[{"15", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["4", "11"], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U5", " ", "U7"}], "+", 
    SuperscriptBox["U7", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "11"], "-", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "22"]}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "44"]}], "+", 
       FractionBox[
        RowBox[{"31", " ", "rr"}], "44"]}], ")"}], " ", "U1", " ", "U8"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["85", "88"]}], "+", 
       FractionBox[
        RowBox[{"457", " ", "rr"}], "616"]}], ")"}], " ", "U2", " ", "U8"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["73", "22"]}], "+", 
       FractionBox[
        RowBox[{"9", " ", "rr"}], "22"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "22"]}], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["69", "44"], "+", 
       FractionBox[
        RowBox[{"281", " ", "rr"}], "308"]}], ")"}], " ", "U3", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["31", "22"]}], "+", 
       FractionBox[
        RowBox[{"43", " ", "rr"}], "22"]}], ")"}], " ", "U5", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["131", "44"], "+", 
       FractionBox[
        RowBox[{"17", " ", "rr"}], "44"]}], ")"}], " ", "U6", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "22"], "-", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "22"]}], ")"}], " ", "U7", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["31", "44"]}], "+", 
       FractionBox[
        RowBox[{"43", " ", "rr"}], "44"]}], ")"}], " ", "U8", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["53", "352"]}], "-", 
       FractionBox["rr", "352"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "11"]}], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "11"]}], "+", 
       FractionBox["rr", "11"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "22"], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "22"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "44"], "+", 
       FractionBox["rr", "44"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["15", "88"]}], "+", 
       FractionBox[
        RowBox[{"13", " ", "rr"}], "88"]}], ")"}], " ", "U1", " ", "U3"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "11"]}], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["29", "44"], "-", 
       FractionBox[
        RowBox[{"9", " ", "rr"}], "44"]}], ")"}], " ", 
     SuperscriptBox["U3", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "22"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "11"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "22"], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["19", "88"], "+", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "88"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "22"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["35", "44"]}], "+", 
       FractionBox["rr", "44"]}], ")"}], " ", "U2", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "22"]}], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U3", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "11"], "-", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "11"]}], "-", 
       FractionBox["rr", "11"]}], ")"}], " ", 
     SuperscriptBox["U5", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "11"]}], "-", 
       FractionBox["rr", "11"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "22"], "+", 
       FractionBox["rr", "22"]}], ")"}], " ", "U2", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "44"], "+", 
       FractionBox[
        RowBox[{"15", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U6"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["4", "11"], "-", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "11"], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "11"]}], ")"}], " ", "U5", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "11"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", 
     SuperscriptBox["U6", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "176"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "176"]}], ")"}], " ", "U0", " ", "U7"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "22"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "22"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "44"], "-", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["4", "11"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "rr"}], "11"]}], ")"}], " ", "U4", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "11"], "-", 
       FractionBox["rr", "11"]}], ")"}], " ", "U5", " ", "U7"}], "+", 
    RowBox[{"U6", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "88"], "+", 
       FractionBox["rr", "88"]}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "44"]}], "-", 
       FractionBox["rr", "44"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["85", "176"]}], "+", 
       FractionBox[
        RowBox[{"15", " ", "rr"}], "176"]}], ")"}], " ", "U2", " ", "U8"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "44"], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "22"]}], "-", 
       FractionBox["rr", "22"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "44"]}], "+", 
       FractionBox["rr", "44"]}], ")"}], " ", "U1", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "44"], "+", 
       FractionBox[
        RowBox[{"13", " ", "rr"}], "44"]}], ")"}], " ", "U3", " ", "U9"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["21", "22"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "22"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "44"], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "44"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "88"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "88"]}], ")"}], " ", "U7", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["21", "44"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "44"]}], ")"}], " ", "U8", " ", "U9"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8984429681721396`*^9, 3.8984438094366426`*^9, 3.8987837011952515`*^9, 
   3.8992159464522147`*^9, 3.8992176913456316`*^9, 3.8992180596173415`*^9, 
   3.8992182105653524`*^9, 3.899929207683788*^9, {3.9007716485364237`*^9, 
   3.900771662459498*^9}, 3.900772029952137*^9, 3.900776582282701*^9, 
   3.901233409880499*^9, 3.9012340465377345`*^9, 3.901239645137856*^9, 
   3.901240852143856*^9, 3.9012426644531794`*^9, 3.9013826861087046`*^9, 
   3.9014142341345453`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"13ee3c28-bae0-414c-a3bc-7ae522b446b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "want", " ", "to", " ", "find", " ", "points", " ", "on", " ",
       "the", " ", "sections", " ", "above", " ", "that", " ", "do", " ", 
      "not", " ", "vanish", " ", "on", " ", "Z2", " ", "and", " ", "D"}], " ",
      "+", " ", 
     RowBox[{
      RowBox[{"D1", ".", " ", "We"}], " ", "only", " ", "need", " ", "to", 
      " ", "do", " ", "this", " ", "with", " ", "the", " ", "first", " ", 
      "section", " ", "since", " ", "the", " ", "other", " ", "2", " ", 
      "sets", " ", "can", " ", "be", " ", "obtained", " ", "by", " ", "a", 
      " ", "C3", " ", 
      RowBox[{"action", ".", "To"}], " ", "save", " ", "time"}]}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "precomputed", " ", "it", " ", 
     RowBox[{"already", ".", " ", "The"}], " ", "code", " ", "to", " ", 
     "compute", " ", "the", " ", "points", " ", "are", " ", "commented", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOn4HTor", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/points_on_4HDD1.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sections", " ", "=", " ", "Equations"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"iter", " ", "=", " ", "5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"OtherCurves", " ", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"Z2", ",", " ", 
        RowBox[{"{", "SecondCut", "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PointsOn4HTor", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration: \>\"", ",", " ", "i"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"RandomCoeff", " ", "=", " ", 
         RowBox[{"RandomSample", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Range", "[", "100", "]"}]}], ",", 
             RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"RandomCut", " ", "=", " ", 
         RowBox[{"RandomCoeff", ".", "Us"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
        "\t", "\n", 
        RowBox[{"InputEquations", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"EqsFPP", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"sections", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"U2", " ", "-", " ", "1"}], ",", "RandomCut"}], "}"}]}], 
          "]"}]}], ";", "\n", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "InputEquations", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"InputEquations", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
             "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
             "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "\"\<Solve done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sortedPoints", " ", "=", " ", 
         RowBox[{"Sort", "[", 
          RowBox[{"current", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#1"}], "]"}], "]"}], " ", ">", 
             " ", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Map", "[", "Norm", "]"}], "[", 
               RowBox[{"OtherCurves", "/.", "#2"}], "]"}], "]"}]}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"PointsOn4HTor", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"PointsOn4HTor", ",", " ", 
           RowBox[{"sortedPoints", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "PointsOn4HTor", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}],
     "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solutions", " ", "=", " ", "PointsOn4HTor"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TableOfValues", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Monomials", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{"Solutions", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", " ", "=", 
     RowBox[{"NullSpace", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"RowReduce", "[", 
         RowBox[{"TableOfValues", ",", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResult", " ", "=", " ", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"result", ",", " ", 
       RowBox[{"Tolerance", "\[Rule]", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactResult", " ", "=", " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"rowResult", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rowResultrr", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToRR", "[", 
        RowBox[{"exactResult", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResultEquations", " ", "=", " ", 
     RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ResultEquationsrr", " ", "=", " ", 
     RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/4HDD1_one_section.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "ResultEquationsrr"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.898443504289714*^9, {3.8992178950521193`*^9, 3.8992179002412357`*^9}, {
   3.900771766873417*^9, 3.9007717704028053`*^9}, {3.90077187603776*^9, 
   3.900771928993086*^9}, {3.900772044807357*^9, 3.90077207154362*^9}, {
   3.900772296207768*^9, 3.9007723214477167`*^9}, 3.9012335153884954`*^9, 
   3.901382144235732*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"5d20163e-dcf1-4a21-99a0-df7f30547230"],

Cell[TextData[StyleBox["Checking that H^0(2H+torsion) = 0.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9007722522856903`*^9, 
  3.900772268069379*^9}},ExpressionUUID->"82c352ab-d35d-443a-8adc-\
d1c6cca0fa57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Import", " ", "points", " ", "on", " ", "one", " ", "section", " ", 
      "of", " ", "4", "H"}], " ", "+", " ", "D1"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "one", " ", "of", " ", "4", "H"}], " ", "+", " ", 
     "D", " ", "+", " ", 
     RowBox[{"D1", " ", 
      RowBox[{"respectively", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PointsOn4HD1", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/points_on_4HD1.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOn4HDD1", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/points_on_4HDD1.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Norm", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Us", "/.", 
       RowBox[{"PointsOn4HD1", "[", 
        RowBox[{"[", 
         RowBox[{"16", ";;", "25"}], "]"}], "]"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Norm", "[", 
     RowBox[{"Det", "[", 
      RowBox[{"Us", "/.", 
       RowBox[{"PointsOn4HDD1", "[", 
        RowBox[{"[", 
         RowBox[{"16", ";;", "25"}], "]"}], "]"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "fact", " ", "these", " ", "are", " ", "nonzero", " ", 
       "implies", " ", "that", " ", "these", " ", "points", " ", "span", " ", 
       RowBox[{"P", "^", "9"}], " ", "and", " ", "thus", " ", "there", " ", 
       "are", " ", "no", " ", "sections", " ", "of", " ", "6", "H", " ", 
       "which", " ", "contain", " ", "these", " ", "sections", " ", "of", " ",
        "4", "H"}], "+", "D1"}], ",", 
     RowBox[{
      RowBox[{"4", "H"}], "+", "D", "+", 
      RowBox[{"D1", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8987839958578424`*^9, 3.898784048490241*^9}, {
  3.8987840809295053`*^9, 3.898784112892434*^9}, {3.898784193501691*^9, 
  3.8987842316781583`*^9}, {3.900772350449004*^9, 3.900772479030746*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"c91f3a82-2845-45f6-929b-736b40d9873c"],

Cell[BoxData["67155.70528195314`"], "Output",
 CellChangeTimes->{
  3.8987841207297273`*^9, {3.898784202879861*^9, 3.898784233779457*^9}, 
   3.899215957112158*^9, 3.8992177000747643`*^9, 3.8992180702185163`*^9, 
   3.899218220479474*^9, 3.899929229981581*^9, {3.900772385654599*^9, 
   3.900772410351528*^9}, 3.900776588508273*^9, 3.9012334352614985`*^9, 
   3.9012340608437333`*^9, 3.9012396586603518`*^9, 3.9012408658583984`*^9, 
   3.9012426764271765`*^9, 3.9013826980047045`*^9, 3.901414248999548*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"b5e778c7-251c-440d-a332-1dc7edef51d6"],

Cell[BoxData["2.515904585065178`*^6"], "Output",
 CellChangeTimes->{
  3.8987841207297273`*^9, {3.898784202879861*^9, 3.898784233779457*^9}, 
   3.899215957112158*^9, 3.8992177000747643`*^9, 3.8992180702185163`*^9, 
   3.899218220479474*^9, 3.899929229981581*^9, {3.900772385654599*^9, 
   3.900772410351528*^9}, 3.900776588508273*^9, 3.9012334352614985`*^9, 
   3.9012340608437333`*^9, 3.9012396586603518`*^9, 3.9012408658583984`*^9, 
   3.9012426764271765`*^9, 3.9013826980047045`*^9, 3.9014142490205474`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"f15a8b6a-520e-44bf-8eff-fbc5e33b6061"]
}, Open  ]]
},
WindowSize->{1428, 765.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4472b09a-f063-40a6-b29f-cf270f2246ae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3257, 90, 287, "Input",ExpressionUUID->"91921bb3-6f2d-49c1-94a4-3282a9639518"],
Cell[3840, 114, 1314, 19, 52, "Output",ExpressionUUID->"93e3bb10-2dd8-4128-a09a-ade7a3c8c096"]
}, Open  ]],
Cell[5169, 136, 1730, 29, 298, "Text",ExpressionUUID->"fff58134-b009-4bf8-ad18-1c486dc89767"],
Cell[6902, 167, 11958, 361, 286, "Input",ExpressionUUID->"f772b1a8-5126-4c33-9a64-c96193d5ee0d"],
Cell[CellGroupData[{
Cell[18885, 532, 8625, 203, 695, "Input",ExpressionUUID->"2266144a-845b-47a7-a887-831e27ac50fe"],
Cell[27513, 737, 1059, 16, 32, "Output",ExpressionUUID->"733566c1-bcea-4a7c-8760-3d488e1613a2"],
Cell[28575, 755, 1060, 16, 32, "Output",ExpressionUUID->"af5e5f0a-f3dc-4d15-9719-7ebb99fb5d79"],
Cell[29638, 773, 1065, 16, 32, "Output",ExpressionUUID->"6e1f85d6-afed-4a0a-a401-bcecd71e4893"],
Cell[30706, 791, 1059, 16, 32, "Output",ExpressionUUID->"3ce75f7d-a036-4fc3-bb8d-694d57a5624a"]
}, Open  ]],
Cell[31780, 810, 261, 5, 46, "Text",ExpressionUUID->"e3f08fe8-8e1b-405a-a031-0370a46ac844"],
Cell[CellGroupData[{
Cell[32066, 819, 10648, 271, 1170, "Input",ExpressionUUID->"68887d4e-1a24-4c83-bd24-80912cc2f339"],
Cell[CellGroupData[{
Cell[42739, 1094, 1188, 21, 22, "Print",ExpressionUUID->"471979cd-cadc-46aa-89de-782428ad267f"],
Cell[43930, 1117, 2353, 59, 37, "Print",ExpressionUUID->"40aaf56f-0ac4-4ce7-904f-d8e1eac74970"],
Cell[46286, 1178, 1188, 21, 22, "Print",ExpressionUUID->"0b43d24b-ddf7-4af6-977c-315cfe54a346"],
Cell[47477, 1201, 1792, 42, 38, "Print",ExpressionUUID->"3560885f-a010-48e5-a93c-1c95ce7a569c"],
Cell[49272, 1245, 1188, 21, 22, "Print",ExpressionUUID->"8ec1c48d-b193-47ba-bb08-ab9533ed6830"],
Cell[50463, 1268, 1098, 17, 22, "Print",ExpressionUUID->"7e9e9fe8-dc4d-4b46-81fb-6d1325571202"],
Cell[51564, 1287, 1186, 21, 22, "Print",ExpressionUUID->"3eb141e0-d8ee-4621-adf7-9af09d1de52c"],
Cell[52753, 1310, 1096, 17, 22, "Print",ExpressionUUID->"e299f84e-fc59-48ad-8aea-4cd4bb42dc72"],
Cell[53852, 1329, 1188, 21, 22, "Print",ExpressionUUID->"4fca81e1-ba99-4633-bcab-c7e09bd67905"],
Cell[55043, 1352, 1096, 17, 22, "Print",ExpressionUUID->"8587d4a3-8123-4692-b183-99c8d407e363"],
Cell[56142, 1371, 1188, 21, 22, "Print",ExpressionUUID->"0c863ee9-2945-47b5-bf27-76ee40598bd4"],
Cell[57333, 1394, 1812, 42, 37, "Print",ExpressionUUID->"c8f193a4-ab60-4598-9168-1ac11098080b"],
Cell[59148, 1438, 1188, 21, 22, "Print",ExpressionUUID->"43de112b-9247-4bbc-a818-0ea007aae236"],
Cell[60339, 1461, 1098, 17, 22, "Print",ExpressionUUID->"bf3f455e-f8e9-4caf-98c1-ef987207919b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61486, 1484, 16246, 376, 1798, "Input",ExpressionUUID->"f14db7ae-0bb0-4ff4-948b-22812f1a85a4"],
Cell[CellGroupData[{
Cell[77757, 1864, 1068, 19, 22, "Print",ExpressionUUID->"96fb96ae-afcc-4b10-949d-dae6f9361834"],
Cell[78828, 1885, 3114, 87, 72, "Print",ExpressionUUID->"563f6942-2ad4-46da-a2f7-3dc8e3c41101"],
Cell[81945, 1974, 1066, 19, 22, "Print",ExpressionUUID->"a5c67c57-9d13-404d-897c-1833a0b1dab9"],
Cell[83014, 1995, 3206, 88, 72, "Print",ExpressionUUID->"bcabfcfe-150e-4447-b553-eb380013256d"],
Cell[86223, 2085, 1068, 19, 22, "Print",ExpressionUUID->"70f5a1f0-7bb7-46e1-9cae-714ca1572d91"],
Cell[87294, 2106, 2908, 78, 37, "Print",ExpressionUUID->"b7b4a068-6873-483c-bdad-2a2804d88e5a"],
Cell[90205, 2186, 1068, 19, 22, "Print",ExpressionUUID->"4c1e5786-b22e-4b5d-89fa-6677c7275068"],
Cell[91276, 2207, 1937, 48, 37, "Print",ExpressionUUID->"776448c1-ed8b-47fb-8b51-447930ff1bc5"],
Cell[93216, 2257, 1066, 19, 22, "Print",ExpressionUUID->"324f2c8d-1707-4e9e-bbfe-6dc00ebdc319"],
Cell[94285, 2278, 2311, 61, 38, "Print",ExpressionUUID->"4ab74e3b-120f-4f62-8166-f24cf5d3da1d"],
Cell[96599, 2341, 1068, 19, 22, "Print",ExpressionUUID->"72ced83b-7ff1-4775-a473-c355cbf8f761"],
Cell[97670, 2362, 3271, 92, 72, "Print",ExpressionUUID->"f671978f-4b8d-4d01-90e6-eb6ba2114584"],
Cell[100944, 2456, 1068, 19, 22, "Print",ExpressionUUID->"0741cbab-39d3-4b5a-98e0-d1e8d6a89dc7"],
Cell[102015, 2477, 2806, 77, 38, "Print",ExpressionUUID->"eb503e75-9510-4186-927c-c298745e8228"]
}, Open  ]],
Cell[104836, 2557, 488, 7, 32, "Output",ExpressionUUID->"77395763-0892-4ab8-bd51-71c52f5e7dad"]
}, Open  ]],
Cell[105339, 2567, 325, 6, 46, "Text",ExpressionUUID->"8362f6b2-75bc-48ad-9385-f648de740e25"],
Cell[CellGroupData[{
Cell[105689, 2577, 7764, 203, 752, "Input",ExpressionUUID->"0704fcd7-1060-42f8-913f-f36abf030d85"],
Cell[113456, 2782, 17297, 566, 321, "Print",ExpressionUUID->"322e6018-9857-47b6-80cb-26ce478245d4"]
}, Open  ]],
Cell[130768, 3351, 5379, 111, 714, "Input",ExpressionUUID->"457fcfd7-5b78-4b10-a76a-8f92694ec51c"],
Cell[136150, 3464, 4936, 133, 523, "Input",ExpressionUUID->"51cf797f-51c4-4bb6-b0fe-1b42c97bb215"],
Cell[141089, 3599, 227, 5, 46, "Text",ExpressionUUID->"d2872011-7664-4f5c-884f-45fa532d21ce"],
Cell[CellGroupData[{
Cell[141341, 3608, 6568, 178, 657, "Input",ExpressionUUID->"480b3ef8-992c-4f24-98b4-f9a67442dbe0"],
Cell[147912, 3788, 24908, 854, 457, "Print",ExpressionUUID->"13ee3c28-bae0-414c-a3bc-7ae522b446b0"]
}, Open  ]],
Cell[172835, 4645, 9505, 226, 1246, "Input",ExpressionUUID->"5d20163e-dcf1-4a21-99a0-df7f30547230"],
Cell[182343, 4873, 244, 5, 46, "Text",ExpressionUUID->"82c352ab-d35d-443a-8adc-d1c6cca0fa57"],
Cell[CellGroupData[{
Cell[182612, 4882, 2362, 58, 200, "Input",ExpressionUUID->"c91f3a82-2845-45f6-929b-736b40d9873c"],
Cell[184977, 4942, 589, 9, 32, "Output",ExpressionUUID->"b5e778c7-251c-440d-a332-1dc7edef51d6"],
Cell[185569, 4953, 594, 9, 32, "Output",ExpressionUUID->"f15a8b6a-520e-44bf-8eff-fbc5e33b6061"]
}, Open  ]]
}
]
*)



==> anc/4H.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130935,       3324]
NotebookOptionsPosition[    125790,       3244]
NotebookOutlinePosition[    126189,       3260]
CellTagsIndexPosition[    126146,       3257]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Order", " ", "3", " ", "automorphism"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U1", "\[Rule]", "U2"}], ",", 
      RowBox[{"U2", "\[Rule]", "U3"}], ",", 
      RowBox[{"U3", "\[Rule]", "U1"}], ",", 
      RowBox[{"U4", "\[Rule]", "U5"}], ",", 
      RowBox[{"U5", "\[Rule]", "U6"}], ",", 
      RowBox[{"U6", "\[Rule]", "U4"}], ",", 
      RowBox[{"U7", "\[Rule]", "U8"}], ",", 
      RowBox[{"U8", "\[Rule]", "U9"}], ",", 
      RowBox[{"U9", "\[Rule]", "U7"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FileNames", "[", "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", "\"\<Dependency/PointsOnFPP1.txt\>\""}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Upoints", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8983929644672923`*^9, 3.898392964948518*^9}, {
   3.8983930998491354`*^9, 3.898393100225203*^9}, {3.898393673050331*^9, 
   3.898393684011962*^9}, 3.8992167199623566`*^9, 3.899928222018772*^9, {
   3.900428130386162*^9, 3.900428137123704*^9}, {3.9012285558911753`*^9, 
   3.90122859457061*^9}, 3.901413198033451*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"67b48080-a2c0-41a7-b792-47e271e59cc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3H-Reduction.txt\"\>", ",", "\<\"3H-Torsion.nb\"\>", 
   ",", "\<\"4H.nb\"\>", ",", "\<\"4H-Quadratic.txt\"\>", 
   ",", "\<\"4H-Torsion-intersection.txt\"\>", ",", "\<\"4H-Torsion.nb\"\>", 
   ",", "\<\"5H-intersection.txt\"\>", ",", "\<\"5H-is-prime.txt\"\>", 
   ",", "\<\"5H-Torsion.nb\"\>", ",", "\<\"Dependency\"\>", 
   ",", "\<\"Equations\"\>", ",", "\<\".git\"\>", ",", "\<\"README.md\"\>", 
   ",", "\<\"README.txt\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.898392664977483*^9, 3.898394211876651*^9, 
  3.898394272673913*^9, 3.898395074124486*^9, 3.8984154203522997`*^9, 
  3.89841552904873*^9, 3.898434664854455*^9, 3.8992159972530403`*^9, 
  3.8999282342288475`*^9, 3.9004279556487207`*^9, 3.9004281432512302`*^9, 
  3.900440668007864*^9, 3.901231092025201*^9, 3.9012317237120457`*^9, 
  3.9012437075052366`*^9, 3.9012442502532396`*^9, 3.9013815288130474`*^9, 
  3.9014132665628023`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"e00c11c6-7e40-4919-bc67-7b6a8ce0041b"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Calculating s3 and d.\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["This part of the code is adapted from the code Map_to_P5.nb in the \
paper \[OpenCurlyDoubleQuote]Realizing a Fake Projective Plane as a Degree 25 \
Surface in P^5\[CloseCurlyDoubleQuote] by Borisov and Lihn.",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.8983924126282487`*^9, 3.8983924161319304`*^9}, 
   3.898392476860868*^9, {3.900438051397345*^9, 3.900438056348472*^9}, {
   3.900438138848262*^9, 
   3.9004381412837963`*^9}},ExpressionUUID->"fe5b3da3-1093-45e0-b213-\
2b6576a09f0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"p1", ",", " ", "p2", ",", " ", 
    RowBox[{
    "p3", " ", "are", " ", "the", " ", "3", " ", "fixed", " ", "points", " ", 
     "of", " ", "the", " ", "C7", " ", "action"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "8"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "9"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"p3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"i", "-", "10"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "will", " ", "only", " ", "be", " ", "using", " ", "p2", " ", 
      "and", " ", "p3"}], ",", " ", 
     RowBox[{
     "they", " ", "are", " ", "points", " ", "in", " ", "the", " ", "curve", 
      " ", 
      RowBox[{"{", 
       RowBox[{"s3", " ", "=", " ", "0"}], "}"}], " ", "but", " ", "note", 
      " ", "that", " ", "it", " ", "will", " ", "turn", " ", "out", " ", 
      "that", " ", "p1", " ", "is", " ", "also", " ", "a", " ", "point", " ", 
      "in", " ", 
      RowBox[{"{", 
       RowBox[{"s3", " ", "=", " ", "0"}], "}"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", ",", " ", 
     RowBox[{
     "we", " ", "will", " ", "compute", " ", "some", " ", "local", " ", 
      "charts", " ", "on", " ", "the", " ", "FPP", " ", "to", " ", "speed", 
      " ", "up", " ", "the", " ", 
      RowBox[{"process", ".", " ", "We"}], " ", "only", " ", "care", " ", 
      "about", " ", "local", " ", "behavior", " ", "so", " ", "we", " ", 
      "can", " ", "take", " ", "a", " ", "subset", " ", "of", " ", "the", " ",
       "polynomials", " ", "that", " ", "define", " ", "the", " ", 
      "point"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Let", " ", "us", " ", "compute", " ", "order", " ", "three", " ", 
     "neighborhood", " ", "of", " ", "p2"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianFPP", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"EqsFPP", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Us", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqListp2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rows", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newRow", "=", 
        RowBox[{
         RowBox[{"JacobianFPP", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", "p2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"rows", ",", "newRow"}], "]"}], "]"}], ">", "rk"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EqListp2", ",", 
            RowBox[{"EqsFPP", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", " ", 
          RowBox[{"rk", "++"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rows", ",", "newRow"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}], ";"}], "\n",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", ",", " ", 
     RowBox[{
      RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", 
      " ", "1", " ", "neighborhood"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd1", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd1", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "9"}], ",", 
           RowBox[{"U8", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "\[Equal]", "7"}], ",", 
           RowBox[{"U6", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "\[Equal]", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "u"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "v"}]}]}]}], "]"}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp2", "/.", "ParamTanSpaceOrd1"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"1", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FirstOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Ord1Eqsp2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd1", "/.", 
      RowBox[{"FirstOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "2", " ", "neighborhood"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd2", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "9"}], ",", 
           RowBox[{"U8", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "\[Equal]", "7"}], ",", 
           RowBox[{"U6", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "\[Equal]", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord1Eqsp2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", "u", " ", "v"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "2"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp2", "/.", "ParamTanSpaceOrd2"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SecondOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ord2Eqsp2", "=", 
     RowBox[{"ParamTanSpaceOrd2", "/.", 
      RowBox[{"SecondOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"Ord2Eqsp2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "Ord2Eqsp2", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "3", " ", "neighborhood"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd3", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd3", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "\[Equal]", "9"}], ",", 
           RowBox[{"U8", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "\[Equal]", "7"}], ",", 
           RowBox[{"U6", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "\[Equal]", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord2Eqsp2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", 
              RowBox[{"u", "^", "2"}], " ", "v"}], " ", "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", 
              RowBox[{"v", "^", "2"}], " ", "u"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "3"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp2", "/.", "ParamTanSpaceOrd3"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"3", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThirdOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ord3Eqsp2", "=", 
     RowBox[{"ParamTanSpaceOrd3", "/.", 
      RowBox[{"ThirdOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"Ord3Eqsp2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "Ord3Eqsp2", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Order 3 neighborhood of p2 is computed\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Let", " ", "us", " ", "compute", " ", "order", " ", "three", " ", 
     "neighborhood", " ", "of", " ", "p3"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", ",", " ", 
     RowBox[{
     "we", " ", "will", " ", "compute", " ", "some", " ", "local", " ", 
      "FPPs", " ", "to", " ", "speed", " ", "up", " ", "the", " ", 
      RowBox[{"process", ".", " ", "We"}], " ", "only", " ", "care", " ", 
      "about", " ", "local", " ", "behavior", " ", "so", " ", "we", " ", 
      "can", " ", "take", " ", "a", " ", "subset", " ", "of", " ", "the", " ",
       "polynomials", " ", "that", " ", "define", " ", "the", " ", 
      "point"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqListp3", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rows", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newRow", "=", 
        RowBox[{
         RowBox[{"JacobianFPP", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", "p3"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"rows", ",", "newRow"}], "]"}], "]"}], ">", "rk"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"EqListp3", ",", 
            RowBox[{"EqsFPP", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", " ", 
          RowBox[{"rk", "++"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rows", ",", "newRow"}], "]"}]}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "1", " ", "neighborhood"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd1", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd1", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "10"}], ",", " ", 
           RowBox[{"U9", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "==", "6"}], ",", " ", 
           RowBox[{"U5", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "==", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "u"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], "v"}]}]}]}], "]"}]}], 
        "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp3", "/.", "ParamTanSpaceOrd1"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"1", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FirstOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Ord1Eqsp3", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"ParamTanSpaceOrd1", "/.", 
      RowBox[{"FirstOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\n", "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "2", " ", "neighborhood"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd2", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "10"}], ",", " ", 
           RowBox[{"U9", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "==", "6"}], ",", " ", 
           RowBox[{"U5", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "==", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", "\t", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord1Eqsp3", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", "u", " ", "v"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "2"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp3", "/.", "ParamTanSpaceOrd2"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SecondOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ord2Eqsp3", "=", 
     RowBox[{"ParamTanSpaceOrd2", "/.", 
      RowBox[{"SecondOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"Ord2Eqsp3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "Ord2Eqsp3", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Now", " ", 
     RowBox[{"let", "'"}], "s", " ", "compute", " ", "the", " ", "order", " ",
      "3", " ", "neighborhood"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamTanSpaceOrd3", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"ParamTanSpaceOrd3", ",", " ", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"i", "==", "10"}], ",", " ", 
           RowBox[{"U9", "\[Rule]", "1"}], ",", 
           RowBox[{"i", "==", "6"}], ",", " ", 
           RowBox[{"U5", "\[Rule]", "v"}], ",", 
           RowBox[{"i", "==", "5"}], ",", 
           RowBox[{"U4", "\[Rule]", "u"}], ",", "True", ",", 
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/.", 
               RowBox[{"Ord2Eqsp3", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", 
              RowBox[{"u", "^", "2"}], " ", "v"}], " ", "+", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], " ", 
              RowBox[{"v", "^", "2"}], " ", "u"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"ListCoeffs", "[", 
               RowBox[{"[", 
                RowBox[{"count", "++"}], "]"}], "]"}], 
              RowBox[{"v", "^", "3"}]}]}]}]}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "Us", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", "ParamTanSpaceOrd3", "]"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"tbz", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqListp3", "/.", "ParamTanSpaceOrd3"}], ",", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"3", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ThirdOrderCoeffs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tbz", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ord3Eqsp3", "=", 
     RowBox[{"ParamTanSpaceOrd3", "/.", 
      RowBox[{"ThirdOrderCoeffs", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{"Ord3Eqsp3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "Ord3Eqsp3", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<Order 3 neighborhood of p3 is computed\>\"", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", 
     RowBox[{"check", ":", " ", 
      RowBox[{
      "the", " ", "equations", " ", "from", " ", "EqsFPP", " ", "should", " ",
        "vanish", " ", "on", " ", "the", " ", "neighborhoods", " ", "to", " ",
        "third", " ", "order"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ShouldBeZero", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"ShouldBeZero", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqsFPP", "/.", "Ord3Eqsp2"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"3", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"ShouldBeZero", ",", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"EqsFPP", "/.", "Ord3Eqsp3"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{"3", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"Flatten", "[", "ShouldBeZero", "]"}], "]"}], "\[Equal]", 
       RowBox[{"{", "0", "}"}]}], ",", 
      RowBox[{"Print", "[", "\"\<Sanity check successful.\>\"", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.898392431155986*^9, {3.8999282220747757`*^9, 3.8999282220907803`*^9}, {
   3.900428505567211*^9, 3.900428541747596*^9}, {3.900428587598781*^9, 
   3.9004286062712193`*^9}, {3.90043795784696*^9, 3.900438042846622*^9}, {
   3.9004381078625193`*^9, 3.900438132087837*^9}, {3.900438175791061*^9, 
   3.900438353190035*^9}, {3.9004383901956873`*^9, 3.900438484384693*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"1b336e7e-97b3-453b-b2fd-efa2aaed97ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", "0"}], ",", 
   RowBox[{"U1", "\[Rule]", "0"}], ",", 
   RowBox[{"U2", "\[Rule]", "0"}], ",", 
   RowBox[{"U3", "\[Rule]", "0"}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", "0"}], ",", 
   RowBox[{"U6", "\[Rule]", "v"}], ",", 
   RowBox[{"U7", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "u"}]}], ",", 
   RowBox[{"U8", "\[Rule]", "1"}], ",", 
   RowBox[{"U9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.901413273403802*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d4b26c51-3248-415b-b2ae-797d0dea3d38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{"U1", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["7"]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"U2", "\[Rule]", "0"}], ",", 
   RowBox[{"U3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", "0"}], ",", 
   RowBox[{"U6", "\[Rule]", "v"}], ",", 
   RowBox[{"U7", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "u"}]}], ",", 
   RowBox[{"U8", "\[Rule]", "1"}], ",", 
   RowBox[{"U9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.9014132772388*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"fd8cf09b-4ac7-46da-8f86-b8d5572ca22f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{"U1", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["v", "2"]}]}]}], ",", 
   RowBox[{"U2", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"U3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
   RowBox[{"U6", "\[Rule]", "v"}], ",", 
   RowBox[{"U7", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["7"]}]}], ")"}], " ", 
        SuperscriptBox["v", "3"]}]}], ")"}]}]}], ",", 
   RowBox[{"U8", "\[Rule]", "1"}], ",", 
   RowBox[{"U9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.9014132895188065`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"8cc1649e-563a-4995-ba68-6813812b31b0"],

Cell[BoxData["\<\"Order 3 neighborhood of p2 is computed\"\>"], "Print",
 CellChangeTimes->{3.900438357140524*^9, 3.900438488151227*^9, 
  3.900440679513056*^9, 3.9012311149707956`*^9, 3.9012317459940443`*^9, 
  3.901243728230246*^9, 3.9012442743552403`*^9, 3.901381558333685*^9, 
  3.9014132895398026`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"18112a81-9444-43f9-801d-ec660b367b83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", "0"}], ",", 
   RowBox[{"U1", "\[Rule]", "0"}], ",", 
   RowBox[{"U2", "\[Rule]", "0"}], ",", 
   RowBox[{"U3", "\[Rule]", "0"}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", "v"}], ",", 
   RowBox[{"U6", "\[Rule]", "0"}], ",", 
   RowBox[{"U7", "\[Rule]", "0"}], ",", 
   RowBox[{"U8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "v"}]}], ",", 
   RowBox[{"U9", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.901413291851808*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"d8692b3e-7037-497f-8f97-32d4d7ef38d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"U1", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"U2", "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", 
       SqrtBox["7"]}], ")"}], " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{"U3", "\[Rule]", "0"}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", "v"}], ",", 
   RowBox[{"U6", "\[Rule]", "0"}], ",", 
   RowBox[{"U7", "\[Rule]", "0"}], ",", 
   RowBox[{"U8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "v"}]}], ",", 
   RowBox[{"U9", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.9014132961878*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"490cfc34-c106-4fe5-bfa7-7b58345f73a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"U0", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"U1", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "u", " ", "v"}]}], ",", 
   RowBox[{"U2", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SqrtBox["7"]}]}], ")"}], " ", 
      SuperscriptBox["v", "3"]}]}]}], ",", 
   RowBox[{"U3", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["u", "2"], " ", "v"}]}], ",", 
   RowBox[{"U4", "\[Rule]", "u"}], ",", 
   RowBox[{"U5", "\[Rule]", "v"}], ",", 
   RowBox[{"U6", "\[Rule]", 
    RowBox[{"8", " ", "u", " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{"U7", "\[Rule]", "0"}], ",", 
   RowBox[{"U8", "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        SqrtBox["7"]}], ")"}], " ", 
      SuperscriptBox["u", "3"]}], "-", 
     RowBox[{"2", " ", "v"}]}]}], ",", 
   RowBox[{"U9", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8983926684043694`*^9, 3.8983942154155807`*^9, 
  3.898394276408392*^9, 3.898395077165393*^9, 3.898415426843661*^9, 
  3.898415532336198*^9, 3.898434668350367*^9, 3.899216003268318*^9, 
  3.899928244865508*^9, 3.900428474847986*^9, 3.900428510016817*^9, 
  3.900428607699786*^9, 3.9004380826428213`*^9, 3.900438355221778*^9, 
  3.9004384862461863`*^9, 3.9004406737512903`*^9, 3.901231097941203*^9, 
  3.90123173006205*^9, 3.9012437130212383`*^9, 3.901244256290239*^9, 
  3.9013815355926814`*^9, 3.9014133073188086`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"06347908-95ce-4a6f-8ee8-cb543acd897d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Order 3 neighborhood of p3 is computed\"\>"], "Print",
 CellChangeTimes->{3.900438357140524*^9, 3.900438488151227*^9, 
  3.900440679513056*^9, 3.9012311149707956`*^9, 3.9012317459940443`*^9, 
  3.901243728230246*^9, 3.9012442743552403`*^9, 3.901381558333685*^9, 
  3.901413307339803*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d3859ce5-b072-470f-88ab-9d93524fa350"],

Cell[BoxData["\<\"Sanity check successful.\"\>"], "Print",
 CellChangeTimes->{3.900438357140524*^9, 3.900438488151227*^9, 
  3.900440679513056*^9, 3.9012311149707956`*^9, 3.9012317459940443`*^9, 
  3.901243728230246*^9, 3.9012442743552403`*^9, 3.901381558333685*^9, 
  3.901413333782896*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"876b1520-0e7f-4c99-bc17-b11c1ff860ff"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Now we construct s3, s5 and s6. Vanishing of s3 to \
third order at p2 and p3 will put some linear constraints on the coefficients \
which we solve for.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8983927851893234`*^9, 3.8983927934613347`*^9}, {
  3.898392932836295*^9, 3.898392944001755*^9}, {3.898393636249146*^9, 
  3.8983936393051996`*^9}, {3.9004288834872637`*^9, 3.900428889715294*^9}, {
  3.900429142377383*^9, 3.900429157192452*^9}, {3.9004385503885*^9, 
  3.900438575539096*^9}},ExpressionUUID->"a640c1fb-a516-49d7-801c-\
dda1722e90e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Powers", "=", 
    RowBox[{"{", 
     RowBox[{
     "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", "d6", ",", "d7", 
      ",", "d8", ",", "d9", ",", "d10"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "All", " ", "powers", " ", "of", " ", "the", " ", "variables", " ", "that",
     " ", "sum", " ", "up", " ", "to", " ", "2"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", "\[IndentingNewLine]", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"s3", " ", "=", " ", 
    RowBox[{
     RowBox[{"r_", 
      RowBox[{"3", "^", "3"}], " ", "has", " ", "weight", " ", "2"}], " ", 
     "=", " ", 
     RowBox[{"3", " ", "x", " ", "3", " ", "mod", " ", "7"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mod7", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CorrectPowers", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod7Weights", "[", 
                RowBox[{"[", "k", "]"}], "]"}], " ", 
               RowBox[{"Powers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
            RowBox[{"AllPowers", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], "\[Equal]", 
         "mod7"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"CorrectPowers", ",", 
           RowBox[{"AllPowers", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "CorrectPowers", " ", "is", " ", "the", " ", "combination", " ", "of", " ",
     "variables", " ", "in", " ", "all", " ", "powers", " ", "that", " ", 
    "gives", " ", "2", " ", "mod", " ", "7", " ", "weight", " ", "when", " ", 
    "summed", " ", "up"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Print", "[", "CorrectPowers", "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Monomials", " ", "given", " ", "by", " ", "the", " ", "correct", " ", 
    "powers"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Monomials", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Us", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "/.", 
           RowBox[{"CorrectPowers", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Print", "[", "Monomials", "]"}], ";"}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "To", " ", "each", " ", "monomial", " ", "we", " ", "give", " ", "assign", 
    " ", "a", " ", "coefficient", " ", "b_i"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListCoeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<b\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Initalize", " ", "S3", " ", "as", " ", "linear", " ", "combination", " ", 
    "of", " ", "monomials", " ", "and", " ", "their", " ", "b_i"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"Monomials", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "apply", " ", "the", " ", "constraints", " ", "given", " ", 
    "by", " ", "the", " ", "Order", " ", "2", " ", "neighborhoods", " ", "of",
     " ", "p2", " ", "and", " ", "p3", " ", "in"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbz", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"tbz", ",", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"S3", "/.", "Ord2Eqsp2"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], ";",
          "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"tbz", ",", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"S3", "/.", "Ord2Eqsp3"}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "i"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "j"}], "}"}]}], "]"}]}], "]"}], 
         ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"2", "-", "i"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffsS3", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"tbz", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "tbz", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"S3", "/.", "CoeffsS3"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "s5", " ", "and", " ", "s6", " ", "from", " ", "the", " ", 
    "C3", " ", 
    RowBox[{"action", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"S5", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"S3", "/.", "Order3Aut"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"S5", "/.", "Order3Aut"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "See", " ", "which", " ", "variables", " ", "survive", " ", "the", " ", 
    "linear", " ", 
    RowBox[{"conditions", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"bsS3", "=", 
  RowBox[{"Intersection", "[", 
   RowBox[{
    RowBox[{"Variables", "[", "S3", "]"}], ",", " ", "ListCoeffs"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8983930218069086`*^9, 3.898393087253294*^9}, {
   3.8983934984953704`*^9, 3.8983935241102905`*^9}, {3.900428935413962*^9, 
   3.9004289585494423`*^9}, {3.900428991645465*^9, 3.900429020681017*^9}, {
   3.900429096608734*^9, 3.900429138435375*^9}, 3.9004291737810707`*^9, {
   3.900438585365595*^9, 3.900438711473448*^9}, {3.900438753508101*^9, 
   3.900438767032555*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"9931bcc6-4f39-48f1-afc7-1e4ee590d090"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b5", " ", "U1", " ", "U3"}], "+", 
  RowBox[{"b3", " ", 
   SuperscriptBox["U4", "2"]}], "+", 
  RowBox[{"b8", " ", "U0", " ", "U5"}], "+", 
  RowBox[{"b4", " ", "U2", " ", "U6"}], "+", 
  RowBox[{"b2", " ", "U4", " ", "U7"}], "+", 
  RowBox[{"b1", " ", 
   SuperscriptBox["U7", "2"]}], "+", 
  RowBox[{"b7", " ", "U0", " ", "U8"}], "+", 
  RowBox[{"b6", " ", "U2", " ", "U9"}]}]], "Output",
 CellChangeTimes->{
  3.900429049423168*^9, {3.9004291070599813`*^9, 3.900429119998871*^9}, {
   3.900429163554841*^9, 3.900429174563252*^9}, 3.900436282668873*^9, 
   3.900438537713365*^9, {3.900438677299616*^9, 3.900438688000523*^9}, 
   3.900438725772395*^9, 3.900438768143612*^9, 3.90044069834083*^9, 
   3.901231160535267*^9, 3.901231785227047*^9, 3.90124376648424*^9, 
   3.9012443165702395`*^9, 3.9013816079536886`*^9, 3.9014133346736517`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"72a89661-d483-48a6-acd9-8df561b12b71"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", "b5", " ", "U1", " ", "U3"}], "+", 
    RowBox[{"8", " ", "b3", " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{"8", " ", "b8", " ", "U0", " ", "U5"}], "+", 
    RowBox[{"8", " ", "b4", " ", "U2", " ", "U6"}], "+", 
    RowBox[{"8", " ", "b2", " ", "U4", " ", "U7"}], "+", 
    RowBox[{"8", " ", "b1", " ", 
     SuperscriptBox["U7", "2"]}], "+", 
    RowBox[{"8", " ", "b1", " ", "U0", " ", "U8"}], "-", 
    RowBox[{"4", " ", "b2", " ", "U0", " ", "U8"}], "+", 
    RowBox[{"2", " ", "b3", " ", "U0", " ", "U8"}], "+", 
    RowBox[{"b3", " ", "U2", " ", "U9"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", "b3", " ", "U2", " ", "U9"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.900429049423168*^9, {3.9004291070599813`*^9, 3.900429119998871*^9}, {
   3.900429163554841*^9, 3.900429174563252*^9}, 3.900436282668873*^9, 
   3.900438537713365*^9, {3.900438677299616*^9, 3.900438688000523*^9}, 
   3.900438725772395*^9, 3.900438768143612*^9, 3.90044069834083*^9, 
   3.901231160535267*^9, 3.901231785227047*^9, 3.90124376648424*^9, 
   3.9012443165702395`*^9, 3.9013816079536886`*^9, 3.901413335542882*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"686e24e8-9405-47ce-8091-244cc33abefb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b5", " ", "U1", " ", "U2"}], "+", 
  RowBox[{"b4", " ", "U3", " ", "U4"}], "+", 
  RowBox[{"b3", " ", 
   SuperscriptBox["U5", "2"]}], "+", 
  RowBox[{"b8", " ", "U0", " ", "U6"}], "+", 
  FractionBox[
   RowBox[{"b3", " ", "U3", " ", "U7"}], "8"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["7"], " ", "b3", " ", "U3", " ", "U7"}], "+", 
  RowBox[{"b2", " ", "U5", " ", "U8"}], "+", 
  RowBox[{"b1", " ", 
   SuperscriptBox["U8", "2"]}], "+", 
  RowBox[{"b1", " ", "U0", " ", "U9"}], "-", 
  FractionBox[
   RowBox[{"b2", " ", "U0", " ", "U9"}], "2"], "+", 
  FractionBox[
   RowBox[{"b3", " ", "U0", " ", "U9"}], "4"]}]], "Output",
 CellChangeTimes->{
  3.900429049423168*^9, {3.9004291070599813`*^9, 3.900429119998871*^9}, {
   3.900429163554841*^9, 3.900429174563252*^9}, 3.900436282668873*^9, 
   3.900438537713365*^9, {3.900438677299616*^9, 3.900438688000523*^9}, 
   3.900438725772395*^9, 3.900438768143612*^9, 3.90044069834083*^9, 
   3.901231160535267*^9, 3.901231785227047*^9, 3.90124376648424*^9, 
   3.9012443165702395`*^9, 3.9013816079536886`*^9, 3.901413335586651*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"c4a57685-8d3e-4b89-a95f-715b29409741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b5", " ", "U2", " ", "U3"}], "+", 
  RowBox[{"b8", " ", "U0", " ", "U4"}], "+", 
  RowBox[{"b4", " ", "U1", " ", "U5"}], "+", 
  RowBox[{"b3", " ", 
   SuperscriptBox["U6", "2"]}], "+", 
  RowBox[{"b1", " ", "U0", " ", "U7"}], "-", 
  FractionBox[
   RowBox[{"b2", " ", "U0", " ", "U7"}], "2"], "+", 
  FractionBox[
   RowBox[{"b3", " ", "U0", " ", "U7"}], "4"], "+", 
  FractionBox[
   RowBox[{"b3", " ", "U1", " ", "U8"}], "8"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["7"], " ", "b3", " ", "U1", " ", "U8"}], "+", 
  RowBox[{"b2", " ", "U6", " ", "U9"}], "+", 
  RowBox[{"b1", " ", 
   SuperscriptBox["U9", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.900429049423168*^9, {3.9004291070599813`*^9, 3.900429119998871*^9}, {
   3.900429163554841*^9, 3.900429174563252*^9}, 3.900436282668873*^9, 
   3.900438537713365*^9, {3.900438677299616*^9, 3.900438688000523*^9}, 
   3.900438725772395*^9, 3.900438768143612*^9, 3.90044069834083*^9, 
   3.901231160535267*^9, 3.901231785227047*^9, 3.90124376648424*^9, 
   3.9012443165702395`*^9, 3.9013816079536886`*^9, 3.901413335626652*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"d5b50f7f-cd46-4e85-92ee-673bb31527ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b8"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.900429049423168*^9, {3.9004291070599813`*^9, 3.900429119998871*^9}, {
   3.900429163554841*^9, 3.900429174563252*^9}, 3.900436282668873*^9, 
   3.900438537713365*^9, {3.900438677299616*^9, 3.900438688000523*^9}, 
   3.900438725772395*^9, 3.900438768143612*^9, 3.90044069834083*^9, 
   3.901231160535267*^9, 3.901231785227047*^9, 3.90124376648424*^9, 
   3.9012443165702395`*^9, 3.9013816079536886`*^9, 3.901413335641651*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"6a208e2b-cfb4-4c51-8a4f-1ab7f990c007"]
}, Open  ]],

Cell[TextData[StyleBox["We now write the general form for d and translate the \
equation d^3 = s3 s5 s6 into equations on the unknown coefficients.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.900438802404415*^9, 
  3.900438858082024*^9}},ExpressionUUID->"7391933a-6197-4f1b-b7c6-\
d78287a84c75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Since", " ", "d", " ", "is", " ", "of", " ", "weight", " ", "0", " ", 
     "and", " ", "is", " ", "C_", "7", " ", "invariant"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "have", " ", "by", " ", "degree", " ", "and", " ", 
      "invariant", " ", "conditions", " ", "the", " ", "following", " ", 
      "form", " ", "for", " ", "D3"}], " ", "=", " ", 
     RowBox[{"d", "^", "3"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"es", "=", 
     RowBox[{"{", 
      RowBox[{"e1", ",", "e2", ",", "e3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e1", " ", 
         RowBox[{"U0", "^", "2"}]}], "+", 
        RowBox[{"e2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U1", " ", "U4"}], "+", 
           RowBox[{"U2", " ", "U5"}], "+", 
           RowBox[{"U3", " ", "U6"}]}], ")"}]}], "+", 
        RowBox[{"e3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U1", " ", "U7"}], "+", 
           RowBox[{"U2", " ", "U8"}], "+", 
           RowBox[{"U3", " ", "U9"}]}], ")"}]}]}], ")"}], "^", "3"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eAndbs", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"es", ",", "bsS3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "we", " ", "will", " ", "compute", " ", "30", " ", "points", " ", "on", 
     " ", "the", " ", "FPP"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Upoints", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numpoints", "=", "30"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{"Round", "[", 
        RowBox[{"numpoints", "/", "10"}], "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"EqsFPPplus", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U0", "-", "1"}], ",", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "l", "]"}], "]"}], " ", 
               RowBox[{"RandomInteger", "[", "50", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "l", "]"}], "]"}], " ", 
               RowBox[{"RandomInteger", "[", "50", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"EqsFPPplus", "\[Equal]", "0"}], ",", "prec"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Upoints", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"Upoints", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"sols", "[", 
             RowBox[{"[", "l", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Tries", " ", "to", " ", "compute", " ", "the", " ", "matrix", " ", 
     "with", " ", "the", " ", "ceofficients", " ", "e_i", " ", "and", " ", 
     "b_i", " ", "as", " ", "the", " ", "independent", " ", "variables"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monomialseb", "=", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S3", " ", "S5", " ", "S6"}], "-", "D3"}], ")"}], ",", 
        "eAndbs"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S3", " ", "S5", " ", "S6"}], "-", "D3"}], ")"}], ",", 
          "eAndbs"}], "]"}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eAndbs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "eAndbs", "]"}]}], "}"}]}], "]"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPs", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S3", " ", "S5", " ", "S6"}], "-", "D3"}], ")"}], ",", 
          "eAndbs"}], "]"}], "/", "Monomialseb"}], ",", "1000"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsValues", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListCoeffsAndPs", "/.", 
        RowBox[{"Upoints", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "ListCoeffsAndPsValues", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "ListCoeffsAndPsValues", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "ListCoeffsAndPsValues", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "will", " ", "export", " ", "the", " ", "matrix", " ", "to", 
      " ", "magma", " ", "to", " ", "find", " ", "a", " ", "solution"}], ",", 
     " ", 
     RowBox[{
      RowBox[{"see", " ", "the", " ", "file", " ", "4", "H"}], "-", 
      RowBox[{"Quadratic", ".", "txt"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsReducedValues", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"RowReduce", "[", "ListCoeffsAndPsValues", "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "800"}], ")"}]}]}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DenominatorOfAll", "=", 
     RowBox[{"Apply", "[", 
      RowBox[{"LCM", ",", 
       RowBox[{"Join", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Apply", "[", 
           RowBox[{"LCM", ",", 
            RowBox[{"Denominator", "[", 
             RowBox[{"ListCoeffsAndPsReducedValues", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ListCoeffsAndPsReducedValues", "]"}]}], 
           "}"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsReducedValues", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"ListCoeffsAndPsReducedValues", "*", "DenominatorOfAll"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Here", " ", "we", " ", "replace", " ", "sqrt", 
     RowBox[{"(", 
      RowBox[{"-", "7"}], ")"}], " ", "as", " ", "rr"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
     RowBox[{"Ret", "=", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "700"}], ")"}]}]}], "]"}], "]"}], "+", 
       RowBox[{"rr", " ", 
        RowBox[{"Rationalize", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "x", "]"}], "/", 
              SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "700"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListCoeffsAndPsReducedValuesrr", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToRR", "[", 
        RowBox[{"ListCoeffsAndPsReducedValues", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "ListCoeffsAndPsReducedValues", "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbzrr", "=", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"ListCoeffsAndPsReducedValuesrr", ".", "Monomialseb"}], ",", 
       RowBox[{"Except", "@", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/4H_Coeffs_Vanishing.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "tbzrr"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8983937390964885`*^9, 3.8983937499060106`*^9}, {
  3.8983941046804028`*^9, 3.8983941217550893`*^9}, {3.900430037710054*^9, 
  3.900430049433694*^9}, {3.900430081591773*^9, 3.900430350623026*^9}, {
  3.900430411344431*^9, 3.900430411984247*^9}, {3.900430717537587*^9, 
  3.900430718388506*^9}, {3.900438912381377*^9, 3.90043891282386*^9}, {
  3.900439116467371*^9, 3.900439118291957*^9}, {3.900439215053776*^9, 
  3.900439223979727*^9}, {3.900439468237357*^9, 3.900439468305296*^9}, {
  3.901231660146453*^9, 3.901231660364456*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"615c8625-c53b-438d-83a0-5233ff85198d"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9004303538389387`*^9, 3.900430412790978*^9, 
  3.900430649999242*^9, 3.900430718982141*^9, 3.9004362921938343`*^9, 
  3.9004388860655117`*^9, 3.9004389313005667`*^9, 3.900439446401408*^9, 
  3.900440698545686*^9, 3.901231161486267*^9, 3.901231785697047*^9, 
  3.9012437675032377`*^9, 3.9012443170942464`*^9, 3.9013816089366856`*^9, 
  3.9014133358796515`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"ff45d1b2-8191-4090-a3c8-0c7d9007febe"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9004303538389387`*^9, 3.900430412790978*^9, 
  3.900430649999242*^9, 3.900430718982141*^9, 3.9004362921938343`*^9, 
  3.9004388860655117`*^9, 3.9004389313005667`*^9, 3.900439446401408*^9, 
  3.900440698545686*^9, 3.901231161486267*^9, 3.901231785697047*^9, 
  3.9012437675032377`*^9, 3.9012443170942464`*^9, 3.9013816089366856`*^9, 
  3.9014134075534306`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"96905b1a-0f3b-48fe-ae67-3ed9a3815079"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9004303538389387`*^9, 3.900430412790978*^9, 
  3.900430649999242*^9, 3.900430718982141*^9, 3.9004362921938343`*^9, 
  3.9004388860655117`*^9, 3.9004389313005667`*^9, 3.900439446401408*^9, 
  3.900440698545686*^9, 3.901231161486267*^9, 3.901231785697047*^9, 
  3.9012437675032377`*^9, 3.9012443170942464`*^9, 3.9013816089366856`*^9, 
  3.901413477223007*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"3e0448d7-27ca-4e6b-bffb-1f3ece4e9058"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30", ",", "66"}], "}"}]], "Output",
 CellChangeTimes->{3.8983942435791855`*^9, 3.8983943066845818`*^9, 
  3.898395101406279*^9, 3.8984154608697248`*^9, 3.898415558962529*^9, 
  3.89843470689843*^9, 3.899216039443267*^9, 3.899928328056161*^9, 
  3.900430059201551*^9, 3.900430394539978*^9, 3.900430495936923*^9, 
  3.900430708422495*^9, 3.90043081435839*^9, 3.900436374314842*^9, 
  3.900438900938937*^9, 3.9004390357934227`*^9, 3.900439529610023*^9, 
  3.900440783628911*^9, 3.9012313451153965`*^9, 3.9012319890569096`*^9, 
  3.9012439369672456`*^9, 3.90124449673724*^9, 3.9013818278103056`*^9, 
  3.9014135511233816`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"40b1d247-b717-4b5e-b56d-0d394a2a1b60"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.8983942435791855`*^9, 3.8983943066845818`*^9, 
  3.898395101406279*^9, 3.8984154608697248`*^9, 3.898415558962529*^9, 
  3.89843470689843*^9, 3.899216039443267*^9, 3.899928328056161*^9, 
  3.900430059201551*^9, 3.900430394539978*^9, 3.900430495936923*^9, 
  3.900430708422495*^9, 3.90043081435839*^9, 3.900436374314842*^9, 
  3.900438900938937*^9, 3.9004390357934227`*^9, 3.900439529610023*^9, 
  3.900440783628911*^9, 3.9012313451153965`*^9, 3.9012319890569096`*^9, 
  3.9012439369672456`*^9, 3.90124449673724*^9, 3.9013818278103056`*^9, 
  3.901413553482379*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"840cc31b-8018-46f9-b6f7-e778aedf670e"],

Cell[BoxData["879.2730007832281`"], "Output",
 CellChangeTimes->{3.8983942435791855`*^9, 3.8983943066845818`*^9, 
  3.898395101406279*^9, 3.8984154608697248`*^9, 3.898415558962529*^9, 
  3.89843470689843*^9, 3.899216039443267*^9, 3.899928328056161*^9, 
  3.900430059201551*^9, 3.900430394539978*^9, 3.900430495936923*^9, 
  3.900430708422495*^9, 3.90043081435839*^9, 3.900436374314842*^9, 
  3.900438900938937*^9, 3.9004390357934227`*^9, 3.900439529610023*^9, 
  3.900440783628911*^9, 3.9012313451153965`*^9, 3.9012319890569096`*^9, 
  3.9012439369672456`*^9, 3.90124449673724*^9, 3.9013818278103056`*^9, 
  3.9014135535013804`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"3abfb28e-72da-42b5-81ec-c9710f4a090a"]
}, Open  ]],

Cell[TextData[StyleBox["Magma finds 3 irreducible components defined over the \
number field Q(\\sqrt{-7}):\n---------------------------------------------\n[\
\n    Scheme over FF defined by\n    b5*b8^2 + 1/2*(189*rr + 399)*e2*e3^2 + \
(203*rr - 511)*e3^3,\n    b8^3 + (81*rr - 21)*e2*e3^2 + (18*rr - 490)*e3^3,\n \
   b5^2 + (rr - 2)*b5*b8 + 1/4*(-4*rr - 3)*b8^2,\n    b5*e2 + 1/24*(-11*rr + \
17)*b5*e3 + 1/48*(63*rr + 259)*b8*e3,\n    b8*e2 + 1/12*(-7*rr + 21)*b5*e3 + \
1/24*(59*rr + 31)*b8*e3,\n    e2^2 + (2*rr + 2)*e2*e3 + (2*rr - 6)*e3^2,\n    \
b1,\n    b2 + 1/8*(-rr - 5)*b5 + 1/16*(-3*rr + 1)*b8,\n    b3 + 1/4*(-rr - \
1)*b5 + 1/8*(-3*rr - 3)*b8,\n    b4 + 1/4*(rr + 1)*b5 + 1/8*(-3*rr - 3)*b8,\n \
   e1 + 1/4*(-rr - 1)*e2 + 2*e3,\n    Scheme over FF defined by\n    b8^2 + \
(-3*rr + 7)*b8*e3 + (-42*rr - 14)*e3^2,\n    b1,\n    b2 + 1/8*(rr - 15)*b8,\n\
    b3 + 1/4*(rr - 13)*b8,\n    b4 + 1/8*(-rr - 1)*b8,\n    b5 + 1/32*(7*rr + \
3)*b8,\n    e1 + 1/2*(rr + 1)*e3,\n    e2 + (rr + 1)*e3,\n    Scheme over FF \
defined by\n    b1,\n    b2 + 1/2*(13*rr - 21)*e3,\n    b3 + 1/2*(23*rr - \
35)*e3,\n    b4 + 1/2*(-rr - 7)*e3,\n    b5 + 1/4*(5*rr + 21)*e3,\n    b8 + \
(3*rr - 7)*e3,\n    e1 + 1/2*(rr + 1)*e3,\n    e2 + (rr + 1)*e3\n]\n\
---------------------------------------------\nThe last component has \
solution:\n[ <0, 1, 1/58*(-rr + 101), 1/29*(2*rr + 1), 1/232*(-27*rr + 1), \
1/29*(rr + 15), 1/812*(-17*rr + 35), 1/406*(-17*rr + 35), 1/812*(13*rr + 21)> \
] \nwhich we will use.",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8983946529934516`*^9, 3.8983947011981354`*^9}, 
   3.898394888360283*^9, {3.8983949351765585`*^9, 
   3.8983949549999924`*^9}},ExpressionUUID->"66e3f42c-73f9-48f8-84b0-\
20169f010a63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "check", " ", "the", " ", "solution", " ", "and", 
    " ", "write", " ", "the", " ", "result", " ", "into", " ", "the", " ", 
    "file"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"possibleSol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b1", " ", "\[Rule]", " ", "0"}], ",", " ", 
       RowBox[{"b2", "\[Rule]", " ", "1"}], ",", 
       RowBox[{"b3", "->", 
        RowBox[{
         RowBox[{"1", "/", "58"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "rr"}], "+", "101"}], ")"}]}]}], ",", " ", 
       RowBox[{"b4", "->", 
        RowBox[{
         RowBox[{"1", "/", "29"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "rr"}], "+", "1"}], ")"}]}]}], ",", " ", 
       RowBox[{"b5", "->", 
        RowBox[{
         RowBox[{"1", "/", "232"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "27"}], "*", "rr"}], "+", "1"}], ")"}]}]}], ",", " ", 
       RowBox[{"b8", "->", 
        RowBox[{
         RowBox[{"1", "/", "29"}], "*", 
         RowBox[{"(", 
          RowBox[{"rr", "+", "15"}], ")"}]}]}], ",", 
       RowBox[{"e1", "->", 
        RowBox[{
         RowBox[{"1", "/", "812"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17"}], "*", "rr"}], "+", "35"}], ")"}]}]}], ",", 
       RowBox[{"e2", "->", 
        RowBox[{
         RowBox[{"1", "/", "406"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17"}], "*", "rr"}], "+", "35"}], ")"}]}]}], ",", 
       RowBox[{"e3", "->", 
        RowBox[{
         RowBox[{"1", "/", "812"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", "*", "rr"}], "+", "21"}], ")"}]}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"tbzrr", "/.", "possibleSol"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NewS3", " ", "=", " ", 
    RowBox[{"S3", "/.", "possibleSol"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewD", " ", "=", " ", 
     RowBox[{
      RowBox[{"e1", " ", 
       RowBox[{"U0", "^", "2"}]}], "+", 
      RowBox[{"e2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U1", " ", "U4"}], "+", 
         RowBox[{"U2", " ", "U5"}], "+", 
         RowBox[{"U3", " ", "U6"}]}], ")"}]}], "+", 
      RowBox[{"e3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U1", " ", "U7"}], "+", 
         RowBox[{"U2", " ", "U8"}], "+", 
         RowBox[{"U3", " ", "U9"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NewD", " ", "=", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{"NewD", "/.", "possibleSol"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "S3", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/s3_and_D.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S3", "->", "NewS3"}], ",", " ", 
        RowBox[{"D", "->", "NewD"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.898394996531804*^9, 3.898395014709402*^9}, {
  3.9004361825494223`*^9, 3.900436184296894*^9}, {3.9004395710853033`*^9, 
  3.900439610963127*^9}, {3.901244135140239*^9, 3.9012441366662397`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"925a6032-8586-4385-9405-2a9a5e2c09e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8983951144624863`*^9, 3.8984154787992783`*^9, 3.898415572335342*^9, 
   3.898434725481781*^9, 3.8992160570397353`*^9, 3.899928364607188*^9, 
   3.900431568445232*^9, 3.9004361849326344`*^9, {3.900436233592662*^9, 
   3.9004362561135674`*^9}, 3.9004363848527308`*^9, 3.900439619852181*^9, 
   3.900440794528885*^9, 3.9012313663659267`*^9, 3.90123201278913*^9, 
   3.901243957027239*^9, 3.901244139172241*^9, 3.9012445177912397`*^9, 
   3.90138185535001*^9, 3.9014135744280033`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"ebc49253-2a6c-4471-9ca4-1e1908a833ba"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"27", " ", "rr"}]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    RowBox[{
     FractionBox["4", "29"], " ", 
     RowBox[{"(", 
      RowBox[{"101", "-", "rr"}], ")"}], " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{
     FractionBox["8", "29"], " ", 
     RowBox[{"(", 
      RowBox[{"15", "+", "rr"}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     FractionBox["8", "29"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "rr"}]}], ")"}], " ", "U2", " ", "U6"}], "+", 
    RowBox[{"8", " ", "U4", " ", "U7"}], "-", 
    RowBox[{"4", " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{"101", "-", "rr"}], ")"}], " ", "U0", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", 
     RowBox[{"(", 
      RowBox[{"101", "-", "rr"}], ")"}], " ", "U2", " ", "U9"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"], " ", 
     RowBox[{"(", 
      RowBox[{"101", "-", "rr"}], ")"}], " ", "U2", " ", "U9"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8983951144624863`*^9, 3.8984154787992783`*^9, 3.898415572335342*^9, 
   3.898434725481781*^9, 3.8992160570397353`*^9, 3.899928364607188*^9, 
   3.900431568445232*^9, 3.9004361849326344`*^9, {3.900436233592662*^9, 
   3.9004362561135674`*^9}, 3.9004363848527308`*^9, 3.900439619852181*^9, 
   3.900440794528885*^9, 3.9012313663659267`*^9, 3.90123201278913*^9, 
   3.901243957027239*^9, 3.901244139172241*^9, 3.9012445177912397`*^9, 
   3.90138185535001*^9, 3.9014135744960012`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"7e37dc70-78bb-48c6-bc50-52b7b6c33275"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "812"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"35", "-", 
       RowBox[{"17", " ", "rr"}]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"35", "-", 
       RowBox[{"17", " ", "rr"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"U1", " ", "U4"}], "+", 
       RowBox[{"U2", " ", "U5"}], "+", 
       RowBox[{"U3", " ", "U6"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"13", " ", "rr"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"U1", " ", "U7"}], "+", 
       RowBox[{"U2", " ", "U8"}], "+", 
       RowBox[{"U3", " ", "U9"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8983951144624863`*^9, 3.8984154787992783`*^9, 3.898415572335342*^9, 
   3.898434725481781*^9, 3.8992160570397353`*^9, 3.899928364607188*^9, 
   3.900431568445232*^9, 3.9004361849326344`*^9, {3.900436233592662*^9, 
   3.9004362561135674`*^9}, 3.9004363848527308`*^9, 3.900439619852181*^9, 
   3.900440794528885*^9, 3.9012313663659267`*^9, 3.90123201278913*^9, 
   3.901243957027239*^9, 3.901244139172241*^9, 3.9012445177912397`*^9, 
   3.90138185535001*^9, 3.901413574512*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"0921f0ec-dd59-4fc8-acb4-105fe8d0e8c1"]
}, Open  ]],

Cell[TextData[StyleBox["We now compute quadratic equations which are zero on \
r_3=0. This space splits according to characters of C7, so we will only need \
20 points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.899215814624817*^9, {3.900439661822009*^9, 
   3.900439720501876*^9}},ExpressionUUID->"3e02386d-bc32-4420-a178-\
72dda9d8d836"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "already", " ", "calculated", " ", "previously", " ", "the", 
      " ", "explicit", " ", "equation", " ", "of", " ", "s3"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"r3", "^", "3"}], " ", "below"}]}], ",", " ", 
    RowBox[{
    "where", " ", "r3", " ", "is", " ", "one", " ", "of", " ", "the", " ", 
     "global", " ", "sections", " ", "of", " ", 
     RowBox[{"H", "^", "0"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"FPP", ",", " ", 
        RowBox[{"4", "H"}]}], ")"}], ".", " ", "We"}], " ", "can", " ", 
     "calculate", " ", "for", " ", "equations", " ", "on", " ", "s3", " ", 
     "and", " ", "use", " ", "the", " ", "C3", " ", 
     RowBox[{"action", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NewS3", " ", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"27", "*", "rr"}]}], ")"}], "*", "U1", "*", "U3"}], 
          ")"}], "/", "29"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{"101", "-", "rr"}], ")"}], "*", 
           RowBox[{"U4", "^", "2"}]}], ")"}], "/", "29"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{"15", "+", "rr"}], ")"}], "*", "U0", "*", "U5"}], ")"}], 
         "/", "29"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", "*", "rr"}]}], ")"}], "*", "U2", "*", "U6"}], ")"}],
          "/", "29"}], "+", 
        RowBox[{"8", "*", "U4", "*", "U7"}], "-", 
        RowBox[{"4", "*", "U0", "*", "U8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"101", "-", "rr"}], ")"}], "*", "U0", "*", "U8"}], ")"}], 
         "/", "29"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"101", "-", "rr"}], ")"}], "*", "U2", "*", "U9"}], ")"}], 
         "/", "58"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"I", "/", "58"}], ")"}], "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"101", "-", "rr"}], ")"}], "*", "U2", "*", "U9"}]}], ")"}], 
      "/", "8"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewS3", " ", "=", " ", 
     RowBox[{"NewS3", "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewD", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"35", "-", 
           RowBox[{"17", "*", "rr"}]}], ")"}], "*", 
         RowBox[{"U0", "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"35", "-", 
           RowBox[{"17", "*", "rr"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U1", "*", "U4"}], "+", 
           RowBox[{"U2", "*", "U5"}], "+", 
           RowBox[{"U3", "*", "U6"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"13", "*", "rr"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U1", "*", "U7"}], "+", 
           RowBox[{"U2", "*", "U8"}], "+", 
           RowBox[{"U3", "*", "U9"}]}], ")"}]}]}], ")"}], "/", "812"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewD", " ", "=", " ", 
     RowBox[{"NewD", "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "compute", " ", "20", " ", "points", " ", "on", " ", "s3"}], 
     " ", "=", " ", 
     RowBox[{"d", " ", "=", " ", "0."}]}], " ", "*)"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iter", " ", "=", " ", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOnR3", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"RandomCut", " ", "=", 
        RowBox[{
         RowBox[{"RandomSample", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Range", "[", "100", "]"}]}], ",", 
             RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
          "]"}], ".", "Us"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"InputEquations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{"NewS3", ",", " ", "NewD", ",", " ", 
            RowBox[{"U2", " ", "-", " ", "1"}], ",", "RandomCut"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"InputEquations", "\[Equal]", "0"}], ",", " ", "500"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"PointsOnR3", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOnR3", ",", " ", 
          RowBox[{"current", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "PointsOnR3", "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Because", " ", "accuracy", " ", "can", " ", "drop", " ", "quite", " ", 
      "a", " ", "bit", " ", "here"}], ",", " ", 
     RowBox[{
     "we", " ", "are", " ", "making", " ", "sure", " ", "that", " ", "it", 
      " ", "is", " ", "still", " ", 
      RowBox[{"decent", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "PointsOnR3", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Now", " ", "computing", " ", "the", " ", 
     RowBox[{"polynomials", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod7Weights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"PointsOnR3", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "PointsOnR3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"TableOfValues", ",", 
             RowBox[{"Tolerance", "->", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], " ", "*)"}],
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"result", ",", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "270"}], ")"}]}]}], "]"}], ",", " ", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exactResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"rowResult", ",", " ", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{"-", "270"}], ")"}]}]}], "]"}], ",", " ", "2"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToRR", "[", 
           RowBox[{"exactResult", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newEquationsrr", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newEquations", " ", "=", " ", 
        RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "Equations", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/4H_one_section.txt\>\"", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.89921582984503*^9, 3.899215864387225*^9}, {
   3.900436454047208*^9, 3.900436522783884*^9}, {3.900436592667634*^9, 
   3.900436640075633*^9}, 3.90043669184968*^9, {3.9004397292576437`*^9, 
   3.9004397386070557`*^9}, {3.900439796867855*^9, 3.900439851155682*^9}, {
   3.900439886159432*^9, 3.9004398884885483`*^9}, {3.9004399225618973`*^9, 
   3.900440012410872*^9}, {3.9004400540354433`*^9, 3.900440056004888*^9}, {
   3.90044013496122*^9, 3.9004401450897913`*^9}, {3.900440177358596*^9, 
   3.900440181606427*^9}, {3.900440275966064*^9, 3.9004402954282513`*^9}, {
   3.90044058953096*^9, 3.900440640338032*^9}, {3.901231018214666*^9, 
   3.901231044585216*^9}, 3.9012315326004577`*^9, 3.901381474811544*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"33c7b964-5cee-489a-b082-84af73f30ea7"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136127018776`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"48f19595-45ab-4175-a79c-a25b740b7238"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.901413654374016*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"4c696da1-4d3b-4032-afb5-79010e472ead"]
}, Open  ]],

Cell[BoxData["284.3325244111368`"], "Output",
 CellChangeTimes->{3.8992160572582746`*^9, 3.8999283662717204`*^9, 
  3.9004364363885307`*^9, 3.900436688281269*^9, 3.900436769386591*^9, 
  3.9004397806208982`*^9, 3.900439995825787*^9, 3.900440041846095*^9, 
  3.900440101540608*^9, 3.9004401639993467`*^9, 3.900440218894184*^9, 
  3.9004403287313147`*^9, 3.9004408259989023`*^9, 3.9012314441641936`*^9, 
  3.901231607460458*^9, 3.9012320900184555`*^9, 3.901244023082239*^9, 
  3.9012445896132374`*^9, 3.9013819435719748`*^9, 3.9014136544330177`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d68b8cf9-e672-444b-8625-548ee55d9347"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136544870195`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"dfb125dc-72da-462a-98b7-e9e7c8d6169d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136545400133`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"a5402448-f5f4-41e7-9db5-71ae38ec24e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136546070166`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"1a9e099e-3b03-4838-ba58-ffdafbf478a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.901413654667018*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"f8b3ab6c-2c11-459b-b782-4c2f3540dff1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136547270184`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"4263bdf2-4a0e-4e0e-a29f-f7f43918ab69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136547720146`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"d9bf03e1-63b7-4070-9d01-b156eb14af25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.900436647501712*^9, 3.900436707995556*^9, 
  3.9004397656105127`*^9, 3.900439995875251*^9, 3.900440029200737*^9, 
  3.9004400846827297`*^9, 3.900440164043991*^9, 3.9004402002924137`*^9, 
  3.900440313462459*^9, 3.900440811291368*^9, 3.9012314092403264`*^9, 
  3.9012315721644554`*^9, 3.9012320513707123`*^9, 3.9012439899862456`*^9, 
  3.9012445538642387`*^9, 3.9013818996467733`*^9, 3.9014136548230114`*^9},
 CellLabel->
  "During evaluation of \
In[117]:=",ExpressionUUID->"7eafe87e-8d03-4104-9eea-edc5384fe2d1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       SuperscriptBox["U0", "2"]}], "+", 
      RowBox[{"U3", " ", "U6"}], "-", 
      FractionBox[
       RowBox[{"U1", " ", "U7"}], "4"], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "U1", " ", "U4"}], "+", 
      RowBox[{"U2", " ", "U8"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       SuperscriptBox["U0", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U4"}], "+", 
      RowBox[{"U2", " ", "U5"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}], "-", 
      FractionBox[
       RowBox[{"U3", " ", "U9"}], "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U4"}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U5"}], "+", 
      SuperscriptBox["U6", "2"], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U7"}], "+", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U6", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{"U2", " ", "U3"}], "-", 
      FractionBox[
       RowBox[{"2", " ", "U0", " ", "U4"}], "3"], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U5"}], "-", 
      FractionBox[
       RowBox[{"U0", " ", "U7"}], "3"], "+", 
      FractionBox[
       RowBox[{"2", " ", "U6", " ", "U9"}], "3"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U4"}], "+", 
      RowBox[{"U1", " ", "U8"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "+", 
      RowBox[{"U4", " ", "U7"}], "-", 
      FractionBox[
       RowBox[{"U0", " ", "U8"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "+", 
      SuperscriptBox["U4", "2"], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U5"}], "+", 
      FractionBox[
       RowBox[{"U0", " ", "U8"}], "4"], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U3"}], "-", 
      RowBox[{"U0", " ", "U5"}], "+", 
      RowBox[{"U2", " ", "U6"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U3"}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U6"}], "+", 
      RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
      RowBox[{"U7", " ", "U8"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{"U4", " ", "U5"}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U6"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
     RowBox[{
      SuperscriptBox["U2", "2"], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U3"}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U6"}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U9"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "U0", " ", "U6"}], "+", 
      RowBox[{"U5", " ", "U8"}], "+", 
      RowBox[{"U0", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U2"}], "+", 
      SuperscriptBox["U5", "2"], "-", 
      RowBox[{"U0", " ", "U6"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U7"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U2"}], "+", 
      RowBox[{"U3", " ", "U4"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U6"}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U9"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U2"}], "-", 
      RowBox[{"U3", " ", "U5"}], "+", 
      RowBox[{"U6", " ", "U7"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U8"}], "+", 
      FractionBox[
       RowBox[{"U7", " ", "U9"}], "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"U0", " ", "U2"}], "2"], "+", 
      RowBox[{"U4", " ", "U6"}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U8"}]}], ",", 
     RowBox[{
      SuperscriptBox["U1", "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U1"}], "+", 
      RowBox[{"U5", " ", "U6"}], "-", 
      FractionBox[
       RowBox[{"U2", " ", "U7"}], "4"], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U5", " ", "U9"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U1"}], "+", 
      SuperscriptBox["U3", "2"], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U7"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U5", " ", "U9"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U0", " ", "U1"}], "+", 
      RowBox[{"U2", " ", "U4"}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", "U8", " ", "U9"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8992160572582746`*^9, 3.8999283662717204`*^9, 
  3.9004364363885307`*^9, 3.900436688281269*^9, 3.900436769386591*^9, 
  3.9004397806208982`*^9, 3.900439995825787*^9, 3.900440041846095*^9, 
  3.900440101540608*^9, 3.9004401639993467`*^9, 3.900440218894184*^9, 
  3.9004403287313147`*^9, 3.9004408259989023`*^9, 3.9012314441641936`*^9, 
  3.901231607460458*^9, 3.9012320900184555`*^9, 3.901244023082239*^9, 
  3.9012445896132374`*^9, 3.9013819435719748`*^9, 3.901413654893013*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"53b3040f-deee-4567-9a77-fdbdec81fee5"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{3.8992160572582746`*^9, 3.8999283662717204`*^9, 
  3.9004364363885307`*^9, 3.900436688281269*^9, 3.900436769386591*^9, 
  3.9004397806208982`*^9, 3.900439995825787*^9, 3.900440041846095*^9, 
  3.900440101540608*^9, 3.9004401639993467`*^9, 3.900440218894184*^9, 
  3.9004403287313147`*^9, 3.9004408259989023`*^9, 3.9012314441641936`*^9, 
  3.901231607460458*^9, 3.9012320900184555`*^9, 3.901244023082239*^9, 
  3.9012445896132374`*^9, 3.9013819435719748`*^9, 3.901413654940013*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"5f78f43a-cf8e-4e74-be24-e5a83c8d2665"]
}, Open  ]]
},
WindowSize->{1428, 765.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b89cd0cc-b21a-401b-8978-e69b620f8315"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2639, 70, 336, "Input",ExpressionUUID->"67b48080-a2c0-41a7-b792-47e271e59cc9"],
Cell[3222, 94, 1054, 16, 52, "Output",ExpressionUUID->"e00c11c6-7e40-4919-bc67-7b6a8ce0041b"]
}, Open  ]],
Cell[4291, 113, 638, 14, 72, "Text",ExpressionUUID->"fe5b3da3-1093-45e0-b213-2b6576a09f0c"],
Cell[CellGroupData[{
Cell[4954, 131, 33373, 868, 2959, "Input",ExpressionUUID->"1b336e7e-97b3-453b-b2fd-efa2aaed97ae"],
Cell[38330, 1001, 1126, 23, 32, "Output",ExpressionUUID->"d4b26c51-3248-415b-b2ae-797d0dea3d38"],
Cell[39459, 1026, 1509, 36, 36, "Output",ExpressionUUID->"fd8cf09b-4ac7-46da-8f86-b8d5572ca22f"],
Cell[40971, 1064, 2225, 60, 36, "Output",ExpressionUUID->"8cc1649e-563a-4995-ba68-6813812b31b0"],
Cell[43199, 1126, 411, 7, 22, "Print",ExpressionUUID->"18112a81-9444-43f9-801d-ec660b367b83"],
Cell[43613, 1135, 1126, 23, 32, "Output",ExpressionUUID->"d8692b3e-7037-497f-8f97-32d4d7ef38d8"],
Cell[44742, 1160, 1509, 36, 36, "Output",ExpressionUUID->"490cfc34-c106-4fe5-bfa7-7b58345f73a2"],
Cell[46254, 1198, 2167, 57, 36, "Output",ExpressionUUID->"06347908-95ce-4a6f-8ee8-cb543acd897d"],
Cell[CellGroupData[{
Cell[48446, 1259, 409, 7, 22, "Print",ExpressionUUID->"d3859ce5-b072-470f-88ab-9d93524fa350"],
Cell[48858, 1268, 395, 7, 22, "Print",ExpressionUUID->"876b1520-0e7f-4c99-bc17-b11c1ff860ff"]
}, Open  ]]
}, Open  ]],
Cell[49280, 1279, 605, 10, 80, "Text",ExpressionUUID->"a640c1fb-a516-49d7-801c-dda1722e90e6"],
Cell[CellGroupData[{
Cell[49910, 1293, 9446, 253, 904, "Input",ExpressionUUID->"9931bcc6-4f39-48f1-afc7-1e4ee590d090"],
Cell[59359, 1548, 956, 19, 32, "Output",ExpressionUUID->"72a89661-d483-48a6-acd9-8df561b12b71"],
Cell[60318, 1569, 1323, 26, 48, "Output",ExpressionUUID->"686e24e8-9405-47ce-8091-244cc33abefb"],
Cell[61644, 1597, 1235, 27, 48, "Output",ExpressionUUID->"c4a57685-8d3e-4b89-a95f-715b29409741"],
Cell[62882, 1626, 1235, 27, 48, "Output",ExpressionUUID->"d5b50f7f-cd46-4e85-92ee-673bb31527ac"],
Cell[64120, 1655, 650, 11, 32, "Output",ExpressionUUID->"6a208e2b-cfb4-4c51-8a4f-1ab7f990c007"]
}, Open  ]],
Cell[64785, 1669, 331, 6, 46, "Text",ExpressionUUID->"7391933a-6197-4f1b-b7c6-d78287a84c75"],
Cell[CellGroupData[{
Cell[65141, 1679, 10702, 279, 818, "Input",ExpressionUUID->"615c8625-c53b-438d-83a0-5233ff85198d"],
Cell[CellGroupData[{
Cell[75868, 1962, 513, 9, 22, "Print",ExpressionUUID->"ff45d1b2-8191-4090-a3c8-0c7d9007febe"],
Cell[76384, 1973, 513, 9, 22, "Print",ExpressionUUID->"96905b1a-0f3b-48fe-ae67-3ed9a3815079"],
Cell[76900, 1984, 511, 9, 22, "Print",ExpressionUUID->"3e0448d7-27ca-4e6b-bffb-1f3ece4e9058"]
}, Open  ]],
Cell[77426, 1996, 741, 12, 32, "Output",ExpressionUUID->"40b1d247-b717-4b5e-b56d-0d394a2a1b60"],
Cell[78170, 2010, 693, 10, 32, "Output",ExpressionUUID->"840cc31b-8018-46f9-b6f7-e778aedf670e"],
Cell[78866, 2022, 711, 10, 32, "Output",ExpressionUUID->"3abfb28e-72da-42b5-81ec-c9710f4a090a"]
}, Open  ]],
Cell[79592, 2035, 1754, 24, 886, "Text",ExpressionUUID->"66e3f42c-73f9-48f8-84b0-20169f010a63"],
Cell[CellGroupData[{
Cell[81371, 2063, 3809, 108, 247, "Input",ExpressionUUID->"925a6032-8586-4385-9405-2a9a5e2c09e9"],
Cell[85183, 2173, 896, 16, 32, "Output",ExpressionUUID->"ebc49253-2a6c-4471-9ca4-1e1908a833ba"],
Cell[86082, 2191, 1865, 49, 48, "Output",ExpressionUUID->"7e37dc70-78bb-48c6-bc50-52b7b6c33275"],
Cell[87950, 2242, 1384, 37, 48, "Output",ExpressionUUID->"0921f0ec-dd59-4fc8-acb4-105fe8d0e8c1"]
}, Open  ]],
Cell[89349, 2282, 378, 8, 80, "Text",ExpressionUUID->"3e02386d-bc32-4420-a178-72dda9d8d836"],
Cell[CellGroupData[{
Cell[89752, 2294, 16506, 418, 1556, "Input",ExpressionUUID->"33c7b964-5cee-489a-b082-84af73f30ea7"],
Cell[CellGroupData[{
Cell[106283, 2716, 563, 9, 22, "Print",ExpressionUUID->"48f19595-45ab-4175-a79c-a25b740b7238"],
Cell[106849, 2727, 561, 9, 22, "Print",ExpressionUUID->"4c696da1-4d3b-4032-afb5-79010e472ead"]
}, Open  ]],
Cell[107425, 2739, 630, 9, 32, "Output",ExpressionUUID->"d68b8cf9-e672-444b-8625-548ee55d9347"],
Cell[CellGroupData[{
Cell[108080, 2752, 681, 13, 22, "Print",ExpressionUUID->"dfb125dc-72da-462a-98b7-e9e7c8d6169d"],
Cell[108764, 2767, 681, 13, 22, "Print",ExpressionUUID->"a5402448-f5f4-41e7-9db5-71ae38ec24e4"],
Cell[109448, 2782, 681, 13, 22, "Print",ExpressionUUID->"1a9e099e-3b03-4838-ba58-ffdafbf478a8"],
Cell[110132, 2797, 679, 13, 22, "Print",ExpressionUUID->"f8b3ab6c-2c11-459b-b782-4c2f3540dff1"],
Cell[110814, 2812, 681, 13, 22, "Print",ExpressionUUID->"4263bdf2-4a0e-4e0e-a29f-f7f43918ab69"],
Cell[111498, 2827, 681, 13, 22, "Print",ExpressionUUID->"d9bf03e1-63b7-4070-9d01-b156eb14af25"],
Cell[112182, 2842, 681, 13, 22, "Print",ExpressionUUID->"7eafe87e-8d03-4104-9eea-edc5384fe2d1"]
}, Open  ]],
Cell[112878, 2858, 12281, 372, 303, "Output",ExpressionUUID->"53b3040f-deee-4567-9a77-fdbdec81fee5"],
Cell[125162, 3232, 612, 9, 55, "Output",ExpressionUUID->"5f78f43a-cf8e-4e74-be24-e5a83c8d2665"]
}, Open  ]]
}
]
*)



==> anc/5H-Torsion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    356992,       8023]
NotebookOptionsPosition[    338636,       7792]
NotebookOutlinePosition[    339035,       7808]
CellTagsIndexPosition[    338992,       7805]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FileNames", "[", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Changes", " ", "a", " ", "number", " ", "in", " ", "Q", 
      RowBox[{"(", 
       RowBox[{"sqrt", 
        RowBox[{"(", 
         RowBox[{"-", "7"}], ")"}]}], ")"}], " ", "to", " ", "the", " ", 
      "form", " ", "a"}], " ", "+", " ", 
     RowBox[{"b", "*", "rr"}]}], ",", " ", 
    RowBox[{"where", " ", "rr", " ", "stands", " ", "for", " ", "sqrt", 
     RowBox[{"{", 
      RowBox[{"-", "7"}], "}"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
   RowBox[{"Ret", "=", 
    RowBox[{
     RowBox[{"Rationalize", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
     RowBox[{"rr", " ", 
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "x", "]"}], "/", 
            SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.898416860005437*^9, {3.8984200462668304`*^9, 3.898420046604478*^9}, {
   3.8984203917016973`*^9, 3.898420403526699*^9}, 3.8984319358690925`*^9, 
   3.8992167505832176`*^9, 3.8999293180445967`*^9, {3.9004848504946213`*^9, 
   3.9004848867366447`*^9}, 3.900488881904374*^9, {3.9012284406885695`*^9, 
   3.901228449197139*^9}, 3.9014143693245535`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"abbd4f80-4a18-4332-bbdf-e9bb1b5b6a29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3H-Reduction.txt\"\>", ",", "\<\"3H-Torsion.nb\"\>", 
   ",", "\<\"4H.nb\"\>", ",", "\<\"4H-Quadratic.txt\"\>", 
   ",", "\<\"4H-Torsion-intersection.txt\"\>", ",", "\<\"4H-Torsion.nb\"\>", 
   ",", "\<\"5H-intersection.txt\"\>", ",", "\<\"5H-is-prime.txt\"\>", 
   ",", "\<\"5H-Torsion.nb\"\>", ",", "\<\"Dependency\"\>", 
   ",", "\<\"Equations\"\>", ",", "\<\".git\"\>", ",", "\<\"README.md\"\>", 
   ",", "\<\"README.txt\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{{3.898419752708911*^9, 3.8984197795177937`*^9}, 
   3.898419863348138*^9, 3.898420056638618*^9, 3.898420422844804*^9, 
   3.898421019604401*^9, 3.898421064508525*^9, 3.8984211363281393`*^9, 
   3.898421196343503*^9, 3.898421609123413*^9, {3.8984217220484524`*^9, 
   3.8984217423083057`*^9}, 3.8984218040950317`*^9, 3.898421871625609*^9, 
   3.8984221002924156`*^9, 3.8984233206693416`*^9, 3.898429521463736*^9, 
   3.898430370536576*^9, 3.898431386679257*^9, 3.8984319393556304`*^9, 
   3.8984325161737895`*^9, 3.8984349853216887`*^9, 3.8984387942020173`*^9, 
   3.898777290763459*^9, 3.898956081253734*^9, 3.899929417618183*^9, 
   3.9004848587835283`*^9, 3.900501474243018*^9, 3.900502489085534*^9, 
   3.900502968354938*^9, 3.9005182030621023`*^9, 3.900520468334609*^9, 
   3.900521667334491*^9, 3.900523410471766*^9, 3.9005730172970743`*^9, 
   3.901150653634153*^9, 3.901150714872306*^9, 3.9011516887447014`*^9, 
   3.90121161715952*^9, 3.9012141726352854`*^9, 3.9012142935538373`*^9, 
   3.9012285053214493`*^9, 3.901383594999236*^9, 3.901385468369885*^9, 
   3.9013859456553955`*^9, 3.901386298982956*^9, 3.9013864192200937`*^9, 
   3.901414429505549*^9, 3.9014176509892097`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"41e7dee7-5ac3-43b8-85f3-80a289239ab4"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Part 1: Find the 6 global sections of H^0(FPP, 5H + D) \n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["The idea is that we can obtain 5H + D as 12H = (5H + D) + 4H + (3H \
+ D), so we can find quadratic equations vanishing on 4H and 3H + D.",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.898418148289313*^9, 3.8984181620946164`*^9}, {
  3.8984188207128887`*^9, 
  3.8984188827485228`*^9}},ExpressionUUID->"fbcf97a0-c350-4a2d-8821-\
930c2c378186"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "first", " ", "create", " ", "points", " ", "on", " ", "r_", 
     "3"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", "U0"}], " ", "=", " ", "0"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NewS3", " ", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"27", "*", "rr"}]}], ")"}], "*", "U1", "*", "U3"}], 
            ")"}], "/", "29"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{"101", "-", "rr"}], ")"}], "*", 
             RowBox[{"U4", "^", "2"}]}], ")"}], "/", "29"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", 
             RowBox[{"(", 
              RowBox[{"15", "+", "rr"}], ")"}], "*", "U0", "*", "U5"}], ")"}],
            "/", "29"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", "*", "rr"}]}], ")"}], "*", "U2", "*", "U6"}], 
            ")"}], "/", "29"}], "+", 
          RowBox[{"8", "*", "U4", "*", "U7"}], "-", 
          RowBox[{"4", "*", "U0", "*", "U8"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"101", "-", "rr"}], ")"}], "*", "U0", "*", "U8"}], 
            ")"}], "/", "29"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"101", "-", "rr"}], ")"}], "*", "U2", "*", "U9"}], 
            ")"}], "/", "58"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "/", "58"}], ")"}], "*", 
           RowBox[{"Sqrt", "[", "7", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"101", "-", "rr"}], ")"}], "*", "U2", "*", "U9"}]}], 
         ")"}], "/", "8"}], ")"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewD", " ", "=", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"35", "-", 
             RowBox[{"17", "*", "rr"}]}], ")"}], "*", 
           RowBox[{"U0", "^", "2"}]}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{"35", "-", 
             RowBox[{"17", "*", "rr"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U1", "*", "U4"}], "+", 
             RowBox[{"U2", "*", "U5"}], "+", 
             RowBox[{"U3", "*", "U6"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"13", "*", "rr"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"U1", "*", "U7"}], "+", 
             RowBox[{"U2", "*", "U8"}], "+", 
             RowBox[{"U3", "*", "U9"}]}], ")"}]}]}], ")"}], "/", "812"}], 
       ")"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "compute", " ", "40", " ", "points", " ", "on", " ", "s3"}], 
      " ", "=", " ", 
      RowBox[{"d", " ", "=", " ", 
       RowBox[{
        RowBox[{
        "0", " ", "and", " ", "20", " ", "points", " ", "on", " ", "U0"}], 
        "=", 
        RowBox[{
         RowBox[{"0.", " ", "While", " ", "we", " ", 
          RowBox[{"don", "'"}], "t", " ", "need", " ", "this", " ", "many", 
          " ", "points", " ", "of", " ", "s3"}], " ", "=", " ", 
         RowBox[{"d3", " ", "=", " ", 
          RowBox[{"0", " ", "now"}]}]}]}]}]}], ",", " ", 
     RowBox[{"they", " ", "will", " ", "be", " ", "useful", " ", 
      RowBox[{"later", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iter", " ", "=", " ", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOn4H", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", "  ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{"NewS3", ",", " ", "NewD", ",", " ", 
            RowBox[{"U2", " ", "-", " ", "1"}], ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"EqsFPPPlusCut", " ", "\[Equal]", "0"}], ",", " ", "700"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"PointsOn4H", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOn4H", ",", " ", 
          RowBox[{"current", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "PointsOn4H", "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solutions", "=", "PointsOn4H"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", 
          RowBox[{"{", 
           RowBox[{"U0", ",", " ", 
            RowBox[{"U2", "-", "1"}], ",", " ", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"EqsFPPPlusCut", "\[Equal]", "0"}], ",", " ", "700"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Solutions", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"Solutions", ",", " ", 
          RowBox[{"current", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "Solutions", "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Because", " ", "accuracy", " ", "can", " ", "drop", " ", "quite", " ", 
      "a", " ", "bit", " ", "here"}], ",", " ", 
     RowBox[{
     "we", " ", "are", " ", "making", " ", "sure", " ", "that", " ", "it", 
      " ", "is", " ", "still", " ", 
      RowBox[{"decent", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "Solutions", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Generate", " ", "all", " ", "exponents", " ", "of", " ", "monomials", 
     " ", "of", " ", "degree", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllEquations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Weight \>\"", ",", " ", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod7Weights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", "Mod7Weights", "]"}]}], "}"}]}], 
                 "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Find", " ", "the", " ", "monomials", " ", "that", " ", "respect", 
         " ", "the", " ", "C7", " ", "weighting"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
         "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ",
          "the", " ", "cut"}], "  ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Solutions", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"TableOfValues", ",", 
             RowBox[{"Tolerance", "->", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rowResult", " ", "=", " ", 
           RowBox[{"RowReduce", "[", 
            RowBox[{"Chop", "[", 
             RowBox[{"result", ",", " ", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "rowResult", "]"}], ",", 
             RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "}"}], "]"}], ";",
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"rowResult", " ", "=", " ", 
           RowBox[{"RootApproximant", "[", 
            RowBox[{"Chop", "[", 
             RowBox[{"rowResult", ",", " ", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rowResultrr", " ", "=", " ", 
           RowBox[{"rowResultrr", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ToRR", "[", 
               RowBox[{"rowResult", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], 
             "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"ResultEquations", " ", "=", " ", 
           RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"AllEquations", ",", " ", "ResultEquations"}], "]"}], 
          ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<No solutions.\>\"", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "weight", " ", "3", " ", "eigenspace", " ", "has", " ", "no",
       " ", "quadratics"}], ",", " ", 
     RowBox[{"this", " ", "is", " ", "to", " ", "be", " ", "expected"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllEquations", " ", "=", " ", 
     RowBox[{"Flatten", "[", "AllEquations", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Adjust", " ", "weights"}], " ", "-", " ", 
     RowBox[{
     "the", " ", "presence", " ", "of", " ", "4", "H", " ", "here", " ", 
      "gives", " ", "a"}], " ", "-", 
     RowBox[{
     "3", " ", "on", " ", "the", " ", "weights", " ", "of", " ", "every", " ",
       "quadratic"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SectionsOf5HD", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"AllEquations", "[", 
        RowBox[{"[", 
         RowBox[{"4", ";;", "6"}], "]"}], "]"}], ",", " ", 
       RowBox[{"AllEquations", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "3"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "ordering", " ", "makes", " ", "the", " ", "weights", " ", 
     "in", " ", "the", " ", "order", " ", "1", " ", "2", " ", "3", " ", "4", 
     " ", "5", " ", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Print", " ", "and", " ", "write", " ", "to", " ", "the", " ", 
     RowBox[{"file", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", "eq", "]"}], ";"}], "\[IndentingNewLine]", ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"eq", ",", " ", "SectionsOf5HD"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/5H+D_Sections.txt\>\"", "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"Flatten", "[", "SectionsOf5HD", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.8984198406309547`*^9, {3.898419894241344*^9, 3.8984199161535068`*^9}, {
   3.900484979291409*^9, 3.9004849821948757`*^9}, {3.900485059217071*^9, 
   3.900485075082904*^9}, {3.90048521876044*^9, 3.900485306850278*^9}, {
   3.900485345376217*^9, 3.900485390272091*^9}, {3.900485451104185*^9, 
   3.900485737687525*^9}, {3.90048584612982*^9, 3.900485974913653*^9}, {
   3.900486185270303*^9, 3.9004862516307507`*^9}, {3.900486484970889*^9, 
   3.9004865223421783`*^9}, {3.900486554622571*^9, 3.900486611602271*^9}, {
   3.900500318665697*^9, 3.900500353467491*^9}, {3.900501394736928*^9, 
   3.9005014097532*^9}, 3.900501506962685*^9, {3.900502432126718*^9, 
   3.900502462996097*^9}, {3.900502937868376*^9, 3.900502937928496*^9}, {
   3.900504794478149*^9, 3.900504806742845*^9}, {3.9005075265892076`*^9, 
   3.900507579508442*^9}, {3.9005076798903437`*^9, 3.900507680371323*^9}, {
   3.900518213122404*^9, 3.900518214103077*^9}, {3.9005183506052856`*^9, 
   3.900518352694837*^9}, {3.9011505143931475`*^9, 3.901150519193145*^9}, {
   3.9011506419711485`*^9, 3.9011506450401583`*^9}, {3.9011516515014195`*^9, 
   3.901151653342428*^9}, 3.901383268836898*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"7cd6fe17-024b-4d73-9e40-1b65906f7271"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414483957549*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"eea86a7b-a96c-4dc9-b13d-73c62b7a80c8"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414533332546*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3343a727-45cf-4f70-95aa-1eef8d68d39d"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014145834495444`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"02c2e753-f756-4855-b22e-a65624076c0b"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014146330195456`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2190fbdd-ec8d-4d55-8e09-a2f5f24c6e6c"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414679683543*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"514d2d90-d2d0-4ad9-ba51-f50dae0cdc7a"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014147270855465`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"988d263d-406a-4cdf-bd6d-eb1cfad8178c"],

Cell[BoxData["70"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014147758295484`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"6e56d4a1-c9be-4fac-9b39-e44d40ca32b1"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148244885473`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"5b0e17e0-6909-48d5-a383-3d998567ec01"],

Cell[BoxData["509.82379036554363`"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414824502545*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"70317f0b-8a19-43d3-b2b5-2073a23b7602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Weight ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148247565465`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"371e1c03-aa27-4242-822a-195a5de0429c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "507.40290665080175`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148248285465`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"59227e52-9440-44f6-aae3-deaa5c5e6b9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Weight ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414824906547*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"44a12074-52a5-44de-97c6-9206d671558e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "506.1414076260063`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414824997547*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3f67781f-02be-42b6-8423-41a2c0a764d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Weight ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148250165477`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c54ce602-7f9e-49d2-8f66-050660942874"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "508.9672012855977`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414825096546*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e3312811-751c-4062-9fd2-1a3485af11f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Weight ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148251725454`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"ef1208b4-ee36-4484-81a3-9d2b9c19e9a9"],

Cell[BoxData["\<\"No solutions.\"\>"], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414825188546*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9fdb1fe6-60f8-4d64-b255-dd0374ee76fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Weight ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414825204542*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"61ce38c8-5c19-42a1-a65b-483713b7c71a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "505.9473861273938`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148252805457`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"68c43f18-5147-48fe-ad4b-563bfbfd04d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Weight ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148253605433`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"2142dda7-654c-4715-a3a4-886ec7ad53b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "505.25546814440384`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148254395456`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4b6b95f9-b51d-422a-94e3-dfabe81b34cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Weight ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148254525414`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"379ff495-332a-4807-b806-bb07c5eb998e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "509.30154032555345`"}], "}"}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148255355525`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1417a9bc-021c-4b64-8fa0-096d5364a6ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox[
      RowBox[{"3", " ", "rr"}], "14"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox["rr", "7"]}], ")"}], " ", 
   SuperscriptBox["U5", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["rr", "7"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
  FractionBox[
   RowBox[{"rr", " ", "U3", " ", "U7"}], "7"], "+", 
  RowBox[{"U5", " ", "U8"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox["rr", "28"]}], ")"}], " ", "U0", " ", "U9"}]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414825617545*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1b90ba43-8a39-4848-8f3c-fe4e4b37f159"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["U1", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "4"]}], "+", 
     FractionBox["rr", "4"]}], ")"}], " ", "U0", " ", "U2"}], "-", 
  RowBox[{"U3", " ", "U5"}], "-", 
  RowBox[{"2", " ", "U4", " ", "U6"}], "+", 
  RowBox[{"U6", " ", "U7"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox["rr", "4"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
  FractionBox[
   RowBox[{"U7", " ", "U9"}], "2"]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.901414825636546*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"37c1859c-68b3-4898-981b-6b3f2e53e475"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "16"]}], "-", 
     FractionBox["rr", "16"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
  FractionBox[
   SuperscriptBox["U3", "2"], "2"], "+", 
  FractionBox[
   RowBox[{"U2", " ", "U4"}], "2"], "+", 
  RowBox[{"U5", " ", "U6"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], "-", 
     FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U7"}], "-", 
  FractionBox[
   RowBox[{"U5", " ", "U9"}], "2"], "-", 
  FractionBox[
   RowBox[{"U8", " ", "U9"}], "4"]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148256515474`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3a4bd680-bd28-438e-886c-9c13291a192f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox["rr", "4"]}], ")"}], " ", 
   SuperscriptBox["U0", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
  RowBox[{"2", " ", "U2", " ", "U5"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox["rr", "4"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
  RowBox[{"U2", " ", "U8"}], "-", 
  RowBox[{"U3", " ", "U9"}]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148256745443`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"211202cc-13a1-4e10-a73f-5d81145682b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "8"]}], "-", 
     FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["3", "4"], "-", 
     FractionBox["rr", "4"]}], ")"}], " ", "U0", " ", "U4"}], "+", 
  SuperscriptBox["U6", "2"], "+", 
  FractionBox[
   RowBox[{"U0", " ", "U7"}], "4"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "8"], "+", 
     FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U8"}]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148256905456`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7f07f387-9dd5-4443-b71c-86bdfc0e7b49"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "7"]}], " ", "rr", " ", "U1", " ", "U3"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["3", "2"], "-", 
     FractionBox["rr", "14"]}], ")"}], " ", 
   SuperscriptBox["U4", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox["rr", "14"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
  RowBox[{"U4", " ", "U7"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "8"]}], "-", 
     FractionBox["rr", "56"]}], ")"}], " ", "U0", " ", "U8"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", "rr"}], "28"]}], ")"}], " ", "U2", " ", 
   "U9"}]}]], "Print",
 CellChangeTimes->{3.900501528409042*^9, 3.900502506615081*^9, 
  3.9005029860366898`*^9, 3.900518221689048*^9, 3.9005183732411957`*^9, 
  3.900520486401084*^9, 3.900521684898641*^9, 3.9005234289418907`*^9, 
  3.900573034698406*^9, 3.901150773751751*^9, 3.901151744838179*^9, 
  3.901211681756778*^9, 3.901214231464537*^9, 3.9012143499619164`*^9, 
  3.901228579726975*^9, 3.9013836493504286`*^9, 3.9013864656627707`*^9, 
  3.9014148257125463`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"c0877318-2b82-472b-b92c-f52fec137d0a"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8984232677177887`*^9, 3.89842329866327*^9}, 
   3.9004865964298267`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"5ba9b9ae-e262-4b47-aaef-b7b8ded18858"],

Cell[TextData[StyleBox["Part 2: Produce a map of the FPP into CP^5 and \
compute equations of the image.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8984211145614586`*^9, 3.898421127678027*^9}, {
  3.8985451180576973`*^9, 3.898545118243438*^9}, {3.900488761367962*^9, 
  3.9004887722301893`*^9}},ExpressionUUID->"2e17315b-fcbe-49c9-9536-\
439ad948eda8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "will", " ", "compute", " ", "70", " ", "points", " ", "on", 
    " ", "the", " ", "FPP", " ", "and"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Upoints", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numpoints", "=", "70"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "800"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", 
       RowBox[{"Round", "[", 
        RowBox[{"numpoints", "/", "10"}], "]"}]}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"EqsFPPplus", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"U0", "-", "1"}], ",", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "l", "]"}], "]"}], " ", 
               RowBox[{"RandomInteger", "[", "50", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"[", "l", "]"}], "]"}], " ", 
               RowBox[{"RandomInteger", "[", "50", "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"EqsFPPplus", "\[Equal]", "0"}], ",", "prec"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Upoints", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"Upoints", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"sols", "[", 
             RowBox[{"[", "l", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Compute", " ", "the", " ", "images", " ", "of", " ", "these", " ", 
     "points", " ", "in", " ", 
     RowBox[{"P", "^", "5."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zs", "=", 
     RowBox[{"{", 
      RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zpoints", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zs", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
           RowBox[{"SectionsOf5HD", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
          RowBox[{"rr", "\[Rule]", 
           SqrtBox[
            RowBox[{"-", "7"}]]}]}], "/.", 
         RowBox[{"Upoints", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "Zpoints", "]"}], ",", 
     RowBox[{"Accuracy", "[", "Zpoints", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "will", " ", "now", " ", "compute", " ", "the", " ", "degree", 
     " ", "six", " ", "polynomials", " ", "in", " ", "Z", " ", "which", " ", 
     "vanish", " ", "at", " ", "these", " ", 
     RowBox[{"points", ".", " ", "Wesplit"}], " ", "the", " ", "calculation", 
     " ", "up", " ", "by", " ", "the", " ", "C_", "7", " ", 
     RowBox[{"weights", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Zweights", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C7Monomials", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPInP5rr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Weight \>\"", ",", " ", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Zweights", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", "Zweights", "]"}]}], "}"}]}], 
                 "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
             "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Find", " ", "the", " ", "monomials", " ", "that", " ", "respect", 
          " ", "the", " ", "C7", " ", "weighting"}], ",", " ", 
         RowBox[{
         "we", " ", "also", " ", "store", " ", "it", " ", "in", " ", 
          "C7Monomials", " ", "for", " ", "future", " ", "use", " ", 
          RowBox[{"below", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"C7Monomials", ",", " ", "Monomials"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
         "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ",
          "the", " ", "cut"}], "  ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Zpoints", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Zpoints", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"TableOfValues", ",", 
             RowBox[{"Tolerance", "->", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Dimensions", "[", "rowResult", "]"}], ",", " ", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "}"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", " ", 
        RowBox[{"rowResultrr", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"ToRR", "[", 
            RowBox[{"rowResult", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"ResultEquations", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"EqsFPPInP5rr", ",", " ", "ResultEquations"}], "]"}], ";"}]}],
      "\n", "\t", "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "EqsFPPInP5rr", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8984214299534297`*^9, 3.898421491043317*^9}, {
   3.8984215268883996`*^9, 3.8984215907447577`*^9}, {3.898421634532869*^9, 
   3.898421635506646*^9}, 3.8984216667586665`*^9, {3.898421830968553*^9, 
   3.8984218545775013`*^9}, {3.9004879974870462`*^9, 3.9004881165474463`*^9}, 
   3.90048815358541*^9, {3.900488207253344*^9, 3.900488231330826*^9}, {
   3.900488745808322*^9, 3.900488803960154*^9}, 3.900489178646541*^9, {
   3.9011521058025465`*^9, 3.901152106300543*^9}, {3.9011521575755486`*^9, 
   3.9011521670915475`*^9}, {3.9012114793937254`*^9, 3.901211520118723*^9}, {
   3.9012141192696695`*^9, 3.9012141199466705`*^9}, {3.901214253811529*^9, 
   3.9012142544929237`*^9}, 3.901215150231619*^9, 3.901383278882896*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"204be607-5f78-4261-a5a7-4ae2970efdfb"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014148260215425`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5bcbde03-caeb-4c72-923e-f32138588ed3"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901414881166548*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5efd72c9-60a0-40d6-9681-2ec8d5c48c35"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901414937074546*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"6f8cd44d-7709-4f2d-953f-db631aa05b23"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901414991724541*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2f4a67f4-ea07-483f-bb23-99a43ab09cbe"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415051542546*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"935470a6-7338-4b0e-a353-761151bf2404"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415108456547*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"112eb1c1-a139-49ca-b032-68c699b07b1f"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014151647885456`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"260eb6c7-9c9d-4954-ba09-514c8d517006"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"70", ",", "6"}], "}"}], ",", "671.4491013492321`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8984221090530844`*^9, 3.898422348439042*^9, 
  3.898423504525585*^9, 3.898429700166499*^9, 3.898430528621138*^9, 
  3.8984315441958437`*^9, 3.89843267829661*^9, 3.898435147975012*^9, 
  3.898438962038758*^9, 3.8987775007231417`*^9, 3.898956206436593*^9, 
  3.899929737687493*^9, 3.9004882867804203`*^9, 3.9004884790047617`*^9, 
  3.900488923830309*^9, 3.900489282763435*^9, 3.900501683816289*^9, 
  3.900502655945084*^9, 3.900503339679388*^9, 3.900518591093875*^9, 
  3.90052072412197*^9, 3.9005218822055483`*^9, 3.9005236388977947`*^9, 
  3.9005732771912737`*^9, 3.901152640275913*^9, 3.9012125416469636`*^9, 
  3.901215169181613*^9, 3.901384405396553*^9, 3.9013870977032857`*^9, 
  3.9014152210475454`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"f8e3f649-06e4-40e9-85c0-a22e212f38bd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Weight ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152212505455`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"38dbaa09-73f8-484c-aab6-a0e6779120ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "649.8009026797927`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152290205507`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2aa23387-7d46-49ef-82fd-5339fa6e2986"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Weight ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415236378547*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f2f194db-4951-4330-a358-2ce40c68cc3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "649.2037477532774`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152441135397`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"32a2fd1a-5298-48f1-9f65-8a45bba066a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Weight ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152514635425`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"baed596d-9c9a-4bb5-bd0a-e42645418fd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "650.0709959969922`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152593045454`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"1a2d2d8e-fd65-4883-9261-70a04a792553"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Weight ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415266326548*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"f0a08744-d5fb-46e9-8ea9-691e091c6cc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "648.9635077376811`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152739695463`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"336d360d-9fef-44f5-8dd2-ec5d872cd1c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Weight ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415280895546*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7649dd33-abd7-4f61-9e67-40dd6f8877f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "649.4410924257703`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152885835447`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d8a28ba1-515f-4583-82c8-b002c4ccd082"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Weight ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014152955705442`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"cd6990c0-3c67-4004-b46b-3168630611ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "648.5861490798934`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415303000546*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"383ba591-44e3-4d67-a2ec-8bd11525dc8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Weight ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.9014153100695405`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"442d6d0e-0f83-4aeb-86ce-be16f7240535"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "651.2155746294756`"}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.898421612000147*^9, 3.898421637868411*^9}, 
   3.8984216733874507`*^9, {3.8984217246567154`*^9, 3.89842174384361*^9}, 
   3.898421807652194*^9, {3.898421858212875*^9, 3.8984218731142645`*^9}, 
   3.898422103884658*^9, 3.898422168535924*^9, 3.898423325219236*^9, 
   3.89842952386897*^9, 3.8984303748890085`*^9, 3.8984313907049713`*^9, 
   3.8984325186441884`*^9, 3.8984349886339216`*^9, 3.89843879918425*^9, 
   3.8987773518738165`*^9, 3.898956084966174*^9, 3.8999294225659485`*^9, 
   3.900488235244226*^9, 3.900488426526812*^9, 3.900488813915679*^9, 
   3.900489179422627*^9, 3.900501572387896*^9, 3.900502549091511*^9, 
   3.900503181855651*^9, 3.900518481588327*^9, 3.900520589988502*^9, 
   3.900521781288671*^9, 3.900523540105391*^9, 3.900573155443988*^9, 
   3.901152224158554*^9, 3.9012120398539295`*^9, 3.9012147160816183`*^9, 
   3.9013840172545695`*^9, 3.901386763847469*^9, 3.901415317624548*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"85f437ea-5f8b-4530-bb88-bb55a63c7182"]
}, Open  ]],

Cell[BoxData["1704224"], "Output",
 CellChangeTimes->{3.8984221090530844`*^9, 3.898422348439042*^9, 
  3.898423504525585*^9, 3.898429700166499*^9, 3.898430528621138*^9, 
  3.8984315441958437`*^9, 3.89843267829661*^9, 3.898435147975012*^9, 
  3.898438962038758*^9, 3.8987775007231417`*^9, 3.898956206436593*^9, 
  3.899929737687493*^9, 3.9004882867804203`*^9, 3.9004884790047617`*^9, 
  3.900488923830309*^9, 3.900489282763435*^9, 3.900501683816289*^9, 
  3.900502655945084*^9, 3.900503339679388*^9, 3.900518591093875*^9, 
  3.90052072412197*^9, 3.9005218822055483`*^9, 3.9005236388977947`*^9, 
  3.9005732771912737`*^9, 3.901152640275913*^9, 3.9012125416469636`*^9, 
  3.901215169181613*^9, 3.901384405396553*^9, 3.9013870977032857`*^9, 
  3.9014153244935446`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"461df590-6255-4e11-afce-5e69eacaf807"]
}, Open  ]],

Cell[TextData[StyleBox["Now we perform some simplifications of the equations",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.90115307105519*^9, 
  3.901153080005186*^9}},ExpressionUUID->"63ccc81c-b5e1-4b2f-becf-\
64ebdcbb2740"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "module", " ", "to", " ", "convert", " ",
     "the", " ", "equations", " ", "of", " ", "the", " ", "FPP", " ", "into", 
    " ", "nice", " ", "linear", " ", "combinations", " ", 
    RowBox[{"(", 
     RowBox[{
     "in", " ", "terms", " ", "of", " ", "the", " ", "coefficient", " ", 
      "matrix"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NiceLinComd", "[", 
     RowBox[{"CoeffMatrix_", ",", "root_", ",", "prec_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "BackToCxReduced", ",", "CoeffMatrixReIm", ",", "i", ",", "j", ",", 
        "k", ",", "u", ",", "r", ",", "v", ",", "SmallLinComb", ",", "rk", 
        ",", "NewRow1", ",", "NewRow2", ",", "BackToCxMatrix"}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
       "Building", " ", "the", " ", "rational", " ", "matrix", " ", "of", " ",
         "double", " ", "the", " ", "size", " ", "by", " ", "looking", " ", 
        "at", " ", "real", " ", "and", " ", "imaginary", " ", "parts", " ", 
        "of", " ", "rows", " ", "and", " ", 
        RowBox[{"(", 
         RowBox[{"I", " ", "root"}], ")"}], " ", "times", " ", 
        RowBox[{"rows", "."}]}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CoeffMatrixReIm", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "CoeffMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"NewRow1", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"NewRow2", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "<=", 
             RowBox[{"Length", "[", 
              RowBox[{"CoeffMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow1", ",", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"CoeffMatrix", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow1", ",", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", "root"}]}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow2", ",", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"-", "root"}], ")"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow2", ",", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"CoeffMatrix", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], ";"}]}], 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"CoeffMatrixReIm", ",", "NewRow1"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"CoeffMatrixReIm", ",", "NewRow2"}], "]"}], ";"}]}], "]"}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Getting", " ", "rid", " ", "of", " ", 
         RowBox[{"denominators", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"CoeffMatrixReIm", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"CoeffMatrixReIm", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
             "\[IndentingNewLine]", 
             RowBox[{"List", "->", "LCM"}]}], ")"}], " ", 
           RowBox[{"CoeffMatrixReIm", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CoeffMatrixReIm", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", 
         " ", 
         RowBox[{"decomposition", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<starting Smith decomposition\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
        RowBox[{"SmithDecomposition", "[", "CoeffMatrixReIm", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"CoeffMatrixReIm", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"MatrixRank", "[", "CoeffMatrixReIm", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Key", " ", 
         RowBox[{"step", ":", 
          RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
           RowBox[{"algorithm", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Starting lattice reduction.\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Lattice reduction is done.\>\"", "]"}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
         RowBox[{"matrix", "."}]}], "*)"}], 
       RowBox[{"BackToCxMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SmallLinComb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", " ", "k"}], "-", "1"}], "]"}], "]"}], "+", 
             RowBox[{"I", " ", "root", " ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", " ", "k"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"SmallLinComb", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "2"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
         "give", " ", "the", " ", "correct", " ", 
         RowBox[{"rank", "."}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxReduced", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", 
          RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"BackToCxReduced", ",", 
                  RowBox[{"BackToCxMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "prec"}], 
               "]"}], "]"}], ">", "rk"}], ",", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"BackToCxReduced", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"BackToCxReduced", ",", 
                RowBox[{"BackToCxMatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "==", 
                RowBox[{"Length", "[", "CoeffMatrix", "]"}]}], ",", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", 
                 "1"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "BackToCxReduced"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.90121099301686*^9, 3.9012110341428633`*^9}, {
  3.9012110662939243`*^9, 3.9012110830560427`*^9}, {3.901213172028228*^9, 
  3.901213179292226*^9}, {3.9012132610832243`*^9, 3.901213273188228*^9}, {
  3.901213325816931*^9, 3.901213331949353*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f6fefbc2-e508-44aa-8acd-467f237756d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQSFPP", " ", "=", " ", "EqsFPPInP5rr"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zs", "=", 
   RowBox[{"{", 
    RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SimpleEqsFPP", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Weight \>\"", ",", " ", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"EQS", "=", 
       RowBox[{"RootReduce", "[", 
        RowBox[{
         RowBox[{"EQSFPP", "[", 
          RowBox[{"[", 
           RowBox[{"mod7", "+", "1"}], "]"}], "]"}], "/.", 
         RowBox[{"rr", "->", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedMonoms", " ", "=", " ", 
       RowBox[{"C7Monomials", "[", 
        RowBox[{"[", 
         RowBox[{"mod7", " ", "+", " ", "1"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"CoeffMatrix", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"EQS", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"GradedMonoms", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "EQS", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Producing", " ", "the", " ", "coefficient", " ", "matrix", " ", "of", 
        " ", "the", " ", "nice", " ", "linear", " ", "combination"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"BackToCxReduced", " ", "=", " ", 
       RowBox[{"NiceLinComd", "[", 
        RowBox[{"CoeffMatrix", ",", " ", 
         RowBox[{"Sqrt", "[", "7", "]"}], ",", " ", "400"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Getting", " ", "the", " ", "equations", " ", "in", " ", "rr"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"coeffInrr", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"BackToCxReduced", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "BackToCxReduced", "]"}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"EQSrr", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"coeffInrr", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"GradedMonoms", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "GradedMonoms", "]"}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "coeffInrr", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"SimpleEqsFPP", ",", " ", "EQSrr"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "SimpleEqsFPP", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/5H+D_Embedding.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"Flatten", "[", "SimpleEqsFPP", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9011530835061846`*^9, {3.901154256686613*^9, 3.9011542685306234`*^9}, {
   3.9011547171566305`*^9, 3.901154727240633*^9}, 3.9011550796689005`*^9, {
   3.90120208006987*^9, 3.9012021189984035`*^9}, {3.9012111610729575`*^9, 
   3.9012112774101353`*^9}, 3.901211365329726*^9, {3.901211418862725*^9, 
   3.9012114556577253`*^9}, {3.9012115293807325`*^9, 
   3.9012115676937246`*^9}, {3.901212964275299*^9, 3.901212967680299*^9}, 
   3.9012130401901407`*^9, {3.901213074353133*^9, 3.9012131165782275`*^9}, 
   3.9012133141121035`*^9, 3.9012133540589657`*^9, {3.9012133997035418`*^9, 
   3.901213448475541*^9}, 3.901213499049491*^9, {3.9012135397733383`*^9, 
   3.9012135433610315`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0709a7a5-2c16-4df7-84a3-7573bd47042d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Weight ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415324944544*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"1cbb0889-50c1-49eb-a77f-423ab8ce04b7"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153283755445`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"48214c10-3e36-4648-90ea-b0c7eb2233fb"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153300445447`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"0f8148ab-dbd6-4e9f-b424-13ec649f0ae6"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153306435432`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"16eb1f18-0721-434a-83a8-5f6950a12bfe"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415330758547*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"1292e500-4270-4fa3-a25e-e4048f37318c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Weight ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153312205515`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"0ced1fb2-9a8e-4ebd-8831-abf5739a5878"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153347145433`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"ebefef6e-b29c-426f-873c-e027920b7006"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153355115476`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"2a316aed-90db-4296-873c-58851f274a4d"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415336145543*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"5d1404fb-eeb5-43a2-ad97-753ca2750f45"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415336310545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"48049f5b-22d6-409d-9b9e-af23303d30d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Weight ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153366325455`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"3e5b6fc2-b3eb-453a-9f56-f16b84fc7d8c"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153402365417`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"21c1395d-ce99-40e2-8fe5-e1b25f7d62f2"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153410825453`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"1eea6a9d-303f-4968-9888-1a1ec2aa228d"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153416605406`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"47986aa3-8350-4486-aaf3-471d4693f369"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415341816542*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"aced75f0-bc92-4cb6-bf4d-06bfb2a47e66"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Weight ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415342305545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"ab0cd749-4153-410f-83b2-821132aa4ea9"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415345617545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"444a46ad-e247-461a-8a96-5038717c600e"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153464835463`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"02512379-5518-4811-96be-2623f5eb1f92"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.90141534719554*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"db05461e-87c8-4d90-8d0c-5b73c086da30"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415347315543*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"fbc6e524-bf3c-4bcc-886d-334daa914eca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Weight ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415347648551*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"8d451ef4-9560-46bf-b612-f835c3bd800b"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415351104545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"4408f970-bda4-49af-a0b7-a343a2ceb880"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153519545403`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"90226152-cf9a-4523-b0ad-6193dc99e903"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415352591544*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"1daff169-f12a-4b5a-86e7-288b756e1b61"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415352780544*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"d80bdb9e-a9f1-4a59-b7ee-b4a41ec25aca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Weight ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415353253544*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"078e536e-3787-48e4-9fb9-0accd1f6647d"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415356535545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"e8b04ade-5519-4983-ad91-8a0622c6f254"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153572155423`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"c668825e-9131-476c-8396-7726ea09fb8a"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415357730545*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"d0efead4-073f-47c2-8d76-434207127c5d"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.90141535785054*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"3f3d47f8-948d-415a-ba5b-27d7ebc85466"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Weight ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153581795444`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"46ede82d-60a2-4ac6-a23a-4dfc94e3ca24"],

Cell[BoxData["\<\"starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.901415361603547*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"80aefb39-05c5-4f8c-b724-3bdd7642cd06"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153625405436`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"0b42afdc-b042-4550-94ba-6bd02010a841"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153630495443`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"94225e46-dd9e-49d9-a365-027d1677d7b7"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{
  3.9011543022076197`*^9, 3.9011547611929016`*^9, 3.901155105224891*^9, 
   3.901212853602213*^9, 3.9012129719883394`*^9, 3.90121307935114*^9, 
   3.9012132843032293`*^9, {3.901213340552044*^9, 3.901213359859733*^9}, 
   3.901213451365542*^9, 3.901213550441264*^9, 3.901215363574608*^9, 
   3.9013845095088434`*^9, 3.9013871878697295`*^9, 3.9014153631635447`*^9},
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"b6dd0435-e8aa-4b2c-8a39-2d08c7d6dec6"]
}, Open  ]],

Cell[BoxData["1242784"], "Output",
 CellChangeTimes->{3.9012135940843077`*^9, 3.901215392617613*^9, 
  3.9013845503305817`*^9, 3.9013872198044796`*^9, 3.9014153635425444`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"b9d0aed0-58d5-46ba-a852-f59ca7681858"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Part 3: Find the 6 global sections of H^0(FPP, 5H) \n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["Now we will repeat this procedure for 5H. It will turn out that \
the resulting map here is actually singular.\n\nThe plan for 5H is as \
follows, we can realize 5H as\n\n30H  = 5H + (4H + D) + \\sum_{i = 1}^7 (3H + \
D_i) \n\nHence, we can solve for degree 5 monomials vanishing on 4H + D and \
all of 3H + D_i.",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.8984235700660377`*^9, 3.898423731722904*^9}, {
   3.898776986986182*^9, 3.898776987238122*^9}, 
   3.898956045671042*^9},ExpressionUUID->"15312bf4-8857-4f90-8414-\
70fd86c66449"],

Cell[TextData[StyleBox["We can reduce some of the degree 5 monomials out by \
the relations on the FPP. We call the monomials left \
\[OpenCurlyDoubleQuote]useful monomials\[CloseCurlyDoubleQuote]. There are \
exactly 58 of them in each C7 weight.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.898423808125984*^9, 3.8984238625935497`*^9}, {
  3.898423950905904*^9, 3.898423958922236*^9}, {3.9004891948904953`*^9, 
  3.9004892224337873`*^9}},ExpressionUUID->"c0a6d607-20da-4880-a48d-\
664ce035bce7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "save", " ", "time"}], ",", " ", 
    RowBox[{
    "we", " ", "have", " ", "precomputed", " ", "the", " ", "useful", " ", 
     "monomials", " ", 
     RowBox[{"already", "."}]}]}], " ", "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"UsefulMonomials", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"U7", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "3"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U7", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U5", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U7", "^", "4"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U4", "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "4"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "4"}], "*", "U5"}], ",", 
         RowBox[{"U2", "*", "U6", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "4"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U5", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U5"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U1", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U8", "^", "3"}], "*", 
          RowBox[{"U9", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U9", "^", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U6", "*", 
          RowBox[{"U7", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "3"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", "U7", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", "U6", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", "U5", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "4"}], "*", "U6"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U7", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U5"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U5", "*", "U6"}], ",", 
         RowBox[{"U3", "^", "5"}], ",", 
         RowBox[{"U2", "*", "U6", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U5", "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "3"}], "*", "U4"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", "U4", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "4"}], "*", "U9"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U8", "^", "3"}], "*", "U9"}], ",", 
         RowBox[{"U4", "*", "U8", "*", 
          RowBox[{"U9", "^", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U7", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{"U6", "*", 
          RowBox[{"U7", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U5", "*", "U7", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U5", "*", "U6", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "4"}], "*", "U7"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{"U4", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U5", "*", "U6"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "4"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U7", "^", "4"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "4"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "3"}], "*", "U5"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U8", "*", "U9"}], ",", 
         RowBox[{
          RowBox[{"U8", "^", "2"}], "*", 
          RowBox[{"U9", "^", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "4"}], "*", "U8"}], ",", 
         RowBox[{"U5", "^", "5"}], ",", 
         RowBox[{"U8", "^", "5"}], ",", 
         RowBox[{"U6", "*", 
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "4"}], "*", "U7"}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{"U5", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", "U6", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "4"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{"U3", "*", "U7", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U6", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U5", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U5", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U5", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U7", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U5"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U6"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "3"}], "*", 
          RowBox[{"U4", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}], "*", "U9"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U9", "^", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U6", "*", "U7", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "4"}], "*", "U8"}], ",", 
         RowBox[{"U5", "*", "U6", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U4", "*", "U6", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{"U3", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U5", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "4"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U5", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U4", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", 
          RowBox[{"U4", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U7", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U4", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "3"}], "*", "U4", "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U8", "^", "3"}], "*", "U9"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", 
          RowBox[{"U9", "^", "2"}]}], ",", 
         RowBox[{"U8", "*", 
          RowBox[{"U9", "^", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"U7", "^", "5"}], ",", 
         RowBox[{"U6", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U5", "*", "U6", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "3"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "4"}], "*", "U6"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U7", "^", "4"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "4"}], "*", "U7"}], ",", 
         RowBox[{"U4", "^", "5"}], ",", 
         RowBox[{"U3", "*", "U6", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "4"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U4", "*", "U5", "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U5", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U5", "^", "3"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U5", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U4", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U4", "*", "U5"}], ",", 
         RowBox[{"U2", "*", "U7", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U6", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U6", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U5", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", 
          RowBox[{"U5", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U5", "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5"}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U8", "^", "4"}], "*", "U9"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U8", "*", 
          RowBox[{"U9", "^", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"U7", "^", "4"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U6", "^", "2"}], "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U6", "^", "5"}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U7", "^", "4"}]}], ",", 
         RowBox[{"U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U7", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U7", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", "U5", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "3"}], "*", "U5", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "4"}], "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U4", "^", "4"}], "*", "U5"}], ",", 
         RowBox[{"U3", "*", "U6", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U6", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", "U5", "*", "U6", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U6"}], ",", 
         RowBox[{"U3", "*", "U4", "*", 
          RowBox[{"U6", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U3", "*", 
          RowBox[{"U4", "^", "2"}], "*", 
          RowBox[{"U6", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U5", "*", "U6", "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U6", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U5", "*", "U6"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", "U5", "*", "U8"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "3"}], "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "4"}], "*", "U7"}], ",", 
         RowBox[{
          RowBox[{"U3", "^", "4"}], "*", "U4"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U8", "^", "4"}]}], ",", 
         RowBox[{"U2", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U5", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U5", "*", "U6", "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "2"}], "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "3"}], "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U5", "^", "4"}]}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U6", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U4", "*", "U5", "*", "U6", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U6", "*", "U8"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U4", "^", "2"}], "*", "U5", "*", "U6"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U7", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U6", "^", "3"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U5", "*", "U7", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", 
          RowBox[{"U5", "^", "2"}], "*", "U7"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", 
          RowBox[{"U8", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", "U5", "*", "U8"}], ",", 
         RowBox[{"U2", "*", "U3", "*", "U4", "*", 
          RowBox[{"U5", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U7", "^", "2"}]}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", "U4", "*", "U7"}], ",", 
         RowBox[{"U2", "*", 
          RowBox[{"U3", "^", "2"}], "*", 
          RowBox[{"U4", "^", "2"}]}], ",", 
         RowBox[{
          RowBox[{"U2", "^", "2"}], "*", 
          RowBox[{"U4", "^", "3"}]}], ",", 
         RowBox[{"U1", "*", "U4", "*", 
          RowBox[{"U8", "^", "3"}]}], ",", 
         RowBox[{"U4", "*", 
          RowBox[{"U8", "^", "2"}], "*", 
          RowBox[{"U9", "^", "2"}]}], ",", 
         RowBox[{"U9", "^", "5"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Sanity", " ", "check", " ", "on", " ", "the", " ", "Monomials", " ", 
     "here"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Rank", " ", "should", " ", "be", " ", "58", " ", "for", " ", "all", " ", 
     RowBox[{"weights", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MatrixRank", "[", 
      RowBox[{
       RowBox[{"UsefulMonomials", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", "Upoints"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"UsefulMonomials", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "k", "]"}], "]"}], ",", 
               RowBox[{"Us", "[", 
                RowBox[{"[", "l", "]"}], "]"}]}], "]"}], 
             RowBox[{"Mod7Weights", "[", 
              RowBox[{"[", "l", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", "7"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "58"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.8984235668896236`*^9, {3.8984238007824297`*^9, 3.8984238028475285`*^9}, {
   3.898423962556538*^9, 3.898423989553365*^9}, {3.8984240294180927`*^9, 
   3.898424100160567*^9}, {3.898424149152401*^9, 3.898424186966963*^9}, {
   3.8984242195905185`*^9, 3.8984242366120214`*^9}, {3.8984302894343586`*^9, 
   3.898430295404297*^9}, {3.9004893983371277`*^9, 3.900489403093013*^9}, {
   3.9005003806761312`*^9, 3.9005006858133*^9}, {3.900500746375677*^9, 
   3.900500750010757*^9}, {3.9005007905717993`*^9, 3.900500820106227*^9}, {
   3.9005167613135366`*^9, 3.900516764920165*^9}, {3.9005168436094503`*^9, 
   3.900516892163536*^9}, {3.900517007294919*^9, 3.900517008826559*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ef17b5a8-0eb4-40a9-a086-9a6eac28073a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "58", ",", "58", ",", "58", ",", "58", ",", "58", ",", "58", ",", "58"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.900500687533291*^9, 3.900500759402521*^9, 
  3.900500813554728*^9, 3.900501736882802*^9, 3.900502707250657*^9, 
  3.9005034065209007`*^9, 3.9005167814378233`*^9, 3.9005186438998404`*^9, 
  3.900520780052737*^9, 3.900521930269042*^9, 3.900523686464822*^9, 
  3.900573331216978*^9, 3.901215428957614*^9, 3.9013845843139772`*^9, 
  3.9013872487348056`*^9, 3.9014153987485447`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"95236d32-a6d6-4f41-9421-55778fdc8dee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", "6", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.900500687533291*^9, 3.900500759402521*^9, 
  3.900500813554728*^9, 3.900501736882802*^9, 3.900502707250657*^9, 
  3.9005034065209007`*^9, 3.9005167814378233`*^9, 3.9005186438998404`*^9, 
  3.900520780052737*^9, 3.900521930269042*^9, 3.900523686464822*^9, 
  3.900573331216978*^9, 3.901215428957614*^9, 3.9013845843139772`*^9, 
  3.9013872487348056`*^9, 3.901415398784546*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"da77dd33-0220-441c-955a-cab7489afe27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "also", " ", "need", " ", "random", " ", "points", " ", "on", 
      " ", "3", "H"}], " ", "+", " ", 
     RowBox[{
     "D_", "1.", " ", "Since", " ", "we", " ", "will", " ", "be", " ", 
      "looking", " ", "at", " ", "one", " ", "eigenspace", " ", "at", " ", 
      "a", " ", "time"}]}], ",", " ", 
    RowBox[{
    "we", " ", "will", " ", "not", " ", "need", " ", "to", " ", "include", 
     " ", "their", " ", "C_", "7", " ", 
     RowBox[{"translates", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "compute", " ", "these", " ", "points", " ", "and", " ", "then",
     " ", "points", " ", "on", " ", "a", " ", "section", " ", "r_", "3", " ", 
    "of", " ", "4", "H"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"iter", " ", "=", " ", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsOnDi", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"EqsFPPPlusCut", "  ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"U0", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["7"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}], ",", " ", 
            RowBox[{"U2", " ", "-", " ", "1"}], ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"EqsFPPPlusCut", " ", "\[Equal]", "0"}], ",", " ", "500"}],
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"PointsOnDi", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOnDi", ",", " ", 
          RowBox[{"current", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "PointsOnDi", "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solutions", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsOn4H", ",", " ", "PointsOnDi"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "Solutions", "]"}], ",", 
     RowBox[{"Accuracy", "[", "Solutions", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Now", " ", "we", " ", "will", " ", "compute", " ", "the", " ", "Z_i"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ans", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Monomials", " ", "=", " ", 
        RowBox[{"UsefulMonomials", "[", 
         RowBox[{"[", 
          RowBox[{"mod7", "+", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"Solutions", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "Solutions", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"TableOfValues", ",", 
             RowBox[{"Tolerance", "->", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "result", "]"}], ">", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rowResult", " ", "=", " ", 
           RowBox[{"RowReduce", "[", 
            RowBox[{"Chop", "[", 
             RowBox[{"result", ",", " ", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "200"}], ")"}]}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "rowResult", "]"}], ",", 
             RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "}"}], "]"}], ";",
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"rowResult", " ", "=", " ", 
           RowBox[{"RootApproximant", "[", 
            RowBox[{"Chop", "[", 
             RowBox[{"rowResult", ",", " ", 
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rowResultrr", " ", "=", " ", 
           RowBox[{"rowResultrr", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"ToRR", "[", 
               RowBox[{"rowResult", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], 
             "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"ResultEquations", " ", "=", " ", 
           RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"ans", ",", " ", "ResultEquations"}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<No solutions.\>\"", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"mod7", ",", "0", ",", "6"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "weight", " ", "3", " ", "eigenspace", " ", "has", " ", "no",
       " ", "quadratics"}], ",", " ", 
     RowBox[{"this", " ", "is", " ", "to", " ", "be", " ", "expected"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Adjust", " ", "weights"}], " ", "-", " ", 
     RowBox[{
     "the", " ", "presence", " ", "of", " ", "4", "H", " ", "here", " ", 
      "gives", " ", "a"}], " ", "-", 
     RowBox[{
     "3", " ", "on", " ", "the", " ", "weights", " ", "of", " ", "every", " ",
       "quadratic"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SectionsOf5H", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "6", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"ans", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "ordering", " ", "makes", " ", "the", " ", "weights", " ", 
     "in", " ", "the", " ", "order", " ", "1", " ", "2", " ", "3", " ", "4", 
     " ", "5", " ", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "block", " ", "of", " ", "code", " ", 
      "makes", " ", "an", " ", "appropriate", " ", "scaling", " ", "of", " ", 
      "the", " ", 
      RowBox[{"Zs", ".", " ", "The"}], " ", "idea", " ", "is", " ", "that", 
      " ", "it", " ", "turns", " ", "out", " ", "to", " ", "be", " ", 
      "possible", " ", "to", " ", "adjust", " ", "Zs", " ", "so", " ", "that",
       " ", "ratios", " ", "of", " ", "their", " ", "values", " ", "at", " ", 
      "a", " ", "C3"}], "-", 
     RowBox[{"fixed", " ", "point", " ", "are", " ", "among", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"-", "7"}]]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "3"}], ")"}]}], "}"}], " ", "for", " ", "some", 
      " ", 
      RowBox[{"n", ".", " ", "The"}], " ", "precise", " ", "n", " ", "were", 
      " ", "found", " ", "by", " ", "a", " ", "little", " ", "trial", " ", 
      "and", " ", 
      RowBox[{"error", ".", " ", "The"}], " ", "values", " ", "of", " ", 
      "\"\<close\>\"", " ", "must", " ", "be", " ", "defined", " ", "over", 
      " ", "our", " ", "quadratic", " ", 
      RowBox[{"field", "."}]}]}], " ", "\[IndentingNewLine]", " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SectionsOf5Hclean", "=", "SectionsOf5H"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"SectionsOf5H", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "7"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fixedpoint", " ", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"EqsFPP", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"U0", "-", "1"}], ",", 
             RowBox[{"U1", "-", "U2"}], ",", 
             RowBox[{"U2", "-", "U3"}], ",", 
             RowBox[{"U4", "-", "U5"}], ",", 
             RowBox[{"U5", "-", "U6"}], ",", 
             RowBox[{"U7", "-", "U8"}], ",", 
             RowBox[{"U8", "-", "U9"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], 
        ",", "500"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"close", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "/.", "fixedpoint"}], "]"}],
       "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Collect", "[", " ", 
       RowBox[{
        RowBox[{"close", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", 
           RowBox[{"rr", "\[Rule]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "7"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}]}], ",", "Us"}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"close", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "/.", "fixedpoint"}], "]"}],
       "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Collect", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"close", " ", 
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", "Us"}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"close", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "/.", "fixedpoint"}], "]"}],
       "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Collect", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"close", " ", 
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", "Us"}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"close", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", 
           RowBox[{"SectionsOf5H", "[", 
            RowBox[{"[", "5", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], "/.", "fixedpoint"}], "]"}],
       "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Collect", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"close", " ", 
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", "Us"}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"close", "=", 
    RowBox[{"RootReduce", "[", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "/", 
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], ")"}], "/.", 
        RowBox[{"rr", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "7"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "/.", "fixedpoint"}], "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SectionsOf5Hclean", "[", 
      RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
     RowBox[{"RootReduce", "[", 
      RowBox[{"Collect", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"close", " ", 
          RowBox[{"SectionsOf5H", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], "/.", 
         RowBox[{"rr", "\[Rule]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", "Us"}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"These", " ", "are", " ", "ugly"}], ",", " ", 
     RowBox[{
     "so", " ", "there", " ", "is", " ", "no", " ", "particular", " ", 
      "reason", " ", "to", " ", "save", " ", 
      RowBox[{"them", "."}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8984292879506474`*^9, 3.898429416903195*^9}, {
   3.8984297570716143`*^9, 3.8984297581734233`*^9}, {3.898429939940675*^9, 
   3.8984299974591*^9}, {3.898430038480011*^9, 3.8984301275720997`*^9}, {
   3.900498249838879*^9, 3.9004983266131496`*^9}, {3.900498472296658*^9, 
   3.9004985060902348`*^9}, {3.9004985504700737`*^9, 3.900498625341462*^9}, 
   3.900498668807254*^9, {3.900500270550886*^9, 3.9005002912594*^9}, {
   3.900500866633251*^9, 3.900500880042889*^9}, {3.900500927378889*^9, 
   3.900501064055172*^9}, {3.900501105508335*^9, 3.900501160765902*^9}, {
   3.900502142569694*^9, 3.9005021426420813`*^9}, {3.900502274159273*^9, 
   3.9005022786295156`*^9}, {3.900502562543744*^9, 3.900502584899426*^9}, {
   3.900502961931336*^9, 3.900502961965481*^9}, {3.900503924001356*^9, 
   3.900504024292446*^9}, {3.900504310387862*^9, 3.9005043863147087`*^9}, {
   3.900504544487207*^9, 3.900504548711048*^9}, {3.900504591064101*^9, 
   3.900504604895844*^9}, {3.900515758416234*^9, 3.900515961606628*^9}, {
   3.900516107107902*^9, 3.9005161389666357`*^9}, {3.900520209800209*^9, 
   3.900520238821249*^9}, 3.900520276837051*^9, {3.900521503179619*^9, 
   3.900521503411312*^9}, {3.900523846001542*^9, 3.9005238674909067`*^9}, {
   3.9012140048357177`*^9, 3.901214010806473*^9}, 3.901383288494543*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"2cd08b7c-b45c-4b88-b608-043df6bed3fb"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014154406195507`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"55cf1c5d-69b8-42d8-a0e7-4d0c8a55e74f"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014154800905447`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"7b9d7781-e1e6-4989-98de-753945014910"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014155204255486`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"745a64ce-f575-4cc9-bf15-107265a09d18"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415561153545*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"c48bd2df-a554-4048-945f-413e0c0153a8"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415602524545*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"5de1e338-cffb-4525-86e3-b213112f8820"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"90", ",", "10"}], "}"}], ",", "401.0488942430561`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.9014156025425434`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"120cd6b8-c94e-4059-9f17-0d2581c6c8a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "379.3102626324304`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415606239545*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"64f028c5-7406-4c92-9a61-7d392d6c0a84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "382.8524287413468`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415610415547*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"703a14ab-a085-4708-bceb-e9c1edb3d01d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "376.35287095031373`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014156149135475`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"c6868a06-5874-4c69-88b9-0c761e3cf7a5"],

Cell[BoxData["\<\"No solutions.\"\>"], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415617017546*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"8eedeebc-9741-439f-a943-bd92789567fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "383.88784454930095`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014156206455436`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"06503223-5cf9-4c1c-a612-497ee3060678"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "384.9080825296407`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.9014156245065465`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"f222d727-d6ad-49e6-ac9d-b4b764fb1d2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "375.89524755652775`"}], "}"}]], "Print",
 CellChangeTimes->{3.900498647388432*^9, 3.900498691874448*^9, 
  3.9005011813054113`*^9, 3.900501767716028*^9, 3.900502157529635*^9, 
  3.900502301179659*^9, 3.90050272172847*^9, 3.900503422730637*^9, 
  3.900504043610939*^9, 3.9005044205252743`*^9, 3.900504566307846*^9, 
  3.900504635884376*^9, 3.900515985619554*^9, 3.90051679926612*^9, 
  3.900518659074868*^9, 3.900520799030311*^9, 3.9005215201266403`*^9, 
  3.9005219449535513`*^9, 3.900523701033757*^9, 3.900573346250345*^9, 
  3.9012154640836115`*^9, 3.9013846241126537`*^9, 3.9013872820552034`*^9, 
  3.901415628757547*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"6eff8a45-cc60-4179-8fc0-5d1730c27515"]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{"268212665480917893837649491861", "-", 
   RowBox[{"42939301548554063945826775409", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "321226419431118997100437534336"]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.9014156351985445`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"524b1ed9-17ae-4137-b5b9-ec8082932e64"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "17599648862111710935239392545"}], "+", 
   RowBox[{"80343303987286849560045483", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "37765532643931719230203507264"]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.9014156366385465`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"f19303fc-c692-450a-af77-29cb044f337b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"80939352196378175737257437543", "-", 
   RowBox[{"93490355839862754476161071371", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "6416307316743585992030828077568"]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.901415638268547*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"e5969d78-4f17-4882-9ce3-7a7a8e3b3ba9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"232889361492267462529536324227", "-", 
   RowBox[{"9614939917719495449158922791", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "613247715701955916490930483456"]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.9014156397835455`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"b83b91d4-ffe4-4a84-83e5-22c6386422bd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1718359671818357261176366857877", "+", 
   RowBox[{"325144705652665986150915636663", " ", "\[ImaginaryI]", " ", 
    SqrtBox["7"]}]}], "2499499991647002548179915733312"]], "Output",
 CellChangeTimes->{3.8984299579362497`*^9, 3.898430130380368*^9, 
  3.8984305662221837`*^9, 3.8984315795460615`*^9, 3.8984319976452684`*^9, 
  3.8984327146451745`*^9, 3.8984351833573112`*^9, 3.8984389974791565`*^9, 
  3.8989562364014177`*^9, 3.899929819780217*^9, 3.900497776631014*^9, 
  3.900498663783683*^9, 3.900498758352882*^9, 3.900501213246393*^9, 
  3.900501798435245*^9, 3.9005022018055973`*^9, 3.9005023468298817`*^9, 
  3.900502764144299*^9, 3.900503491300192*^9, 3.90050410746145*^9, 
  3.900504496499868*^9, 3.9005045889541063`*^9, 3.900504706361102*^9, 
  3.900516044965981*^9, 3.900516861789175*^9, 3.9005187352113533`*^9, 
  3.9005208662415447`*^9, 3.9005215793177757`*^9, 3.900522001399097*^9, 
  3.900523757090931*^9, 3.9005734144074717`*^9, 3.901215619849081*^9, 
  3.90138480385229*^9, 3.9013874181408267`*^9, 3.901415641243545*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"ea2eb1db-7264-4838-9c38-1d23c15924a1"]
}, Open  ]],

Cell[TextData[StyleBox["Part 4: Produce a map of the FPP to CP^5",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.898431043286964*^9, 3.898431045872246*^9}, {
   3.8985451296987543`*^9, 3.8985451298456097`*^9}, {3.8987769989064293`*^9, 
   3.8987770006122065`*^9}, 3.8989560548069153`*^9, {3.9005217008355913`*^9, 
   3.900521700984825*^9}},ExpressionUUID->"56fd3194-13dd-4d4e-95c5-\
4b81907ef32c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Zs", "=", 
   RowBox[{"{", 
    RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Zpoints", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Zs", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
         RowBox[{"SectionsOf5Hclean", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
        RowBox[{"rr", "\[Rule]", 
         SqrtBox[
          RowBox[{"-", "7"}]]}]}], "/.", 
       RowBox[{"Upoints", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dimensions", "[", "Zpoints", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deg", " ", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPPInP5rr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Weight \>\"", ",", " ", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Monomials", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "AllPowers", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"AllPowers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}], 
                 RowBox[{"Zweights", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
              "7"}], "]"}], "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"Monomials", ",", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Zs", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", 
                   RowBox[{"AllPowers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "Monomials", "]"}], "]"}], ";"}], " ", "*)"}], 
      RowBox[{"(*", " ", 
       RowBox[{"always", " ", "66"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Find", " ", "the", " ", "space", " ", "of", " ", "monomials", " ", 
        "vanishing", " ", "on", " ", "random", " ", "points", " ", "of", " ", 
        "the", " ", "cut"}], "  ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Zpoints", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Zpoints", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"RowReduce", "[", 
           RowBox[{"TableOfValues", ",", 
            RowBox[{"Tolerance", "->", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "270"}], ")"}]}]}]}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", 
         RowBox[{"Tolerance", "\[Rule]", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "300"}], ")"}]}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dimensions", "[", "rowResult", "]"}], ",", " ", 
         RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "}"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", "2"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"rowResultrr", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"rowResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "rowResult", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ResultEquations", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsFPPInP5rr", ",", " ", "ResultEquations"}], "]"}], ";"}]}], 
    "\n", "\t", "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPPInP5rr", "=", 
    RowBox[{"Flatten", "[", "EqsFPPInP5rr", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/5H_Equations.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "EqsFPPInP5rr"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8984311557306967`*^9, 3.898431264691659*^9, {3.898432449853154*^9, 
   3.8984324500927315`*^9}, {3.898432937768609*^9, 3.8984329399646482`*^9}, {
   3.900504061300511*^9, 3.9005040732379503`*^9}, {3.900504114574533*^9, 
   3.900504117017527*^9}, {3.900504187113562*^9, 3.9005042248341303`*^9}, {
   3.90050500750105*^9, 3.900505007721245*^9}, {3.900505091202488*^9, 
   3.900505212902718*^9}, {3.900505277996599*^9, 3.900505281370517*^9}, {
   3.900505369413497*^9, 3.90050538490127*^9}, {3.900505445720366*^9, 
   3.900505446095512*^9}, {3.900516026526013*^9, 3.900516027340485*^9}, {
   3.9005163559534197`*^9, 3.900516376759054*^9}, {3.900516480608548*^9, 
   3.9005164953310413`*^9}, {3.900516582008114*^9, 3.9005165832680807`*^9}, {
   3.9005171923821583`*^9, 3.900517290155299*^9}, {3.900517362854412*^9, 
   3.9005173656270323`*^9}, {3.900517485121879*^9, 3.900517642819461*^9}, {
   3.900517682243409*^9, 3.900517744068874*^9}, {3.900517780758539*^9, 
   3.900517787445756*^9}, {3.9005178695865593`*^9, 3.9005180165543337`*^9}, {
   3.9005180749380913`*^9, 3.9005180942923317`*^9}, {3.900518429075678*^9, 
   3.900518437354402*^9}, {3.9005188286822987`*^9, 3.900518829071611*^9}, {
   3.9005188827473*^9, 3.900518938709127*^9}, {3.900519221162462*^9, 
   3.900519243105486*^9}, {3.90057217154666*^9, 3.900572190276963*^9}, {
   3.900572238050479*^9, 3.900572244417157*^9}, 3.900572297434307*^9, {
   3.901214027377407*^9, 3.901214032231618*^9}, 3.9013832977746105`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"d6041218-cd7a-4e95-9532-a4250da91a71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8984316820903015`*^9, 3.8984317266462336`*^9, 3.8984321788016024`*^9, 
   3.898432436519531*^9, 3.8984329256575127`*^9, 3.8984353886979227`*^9, 
   3.898439207370946*^9, 3.8989563966353283`*^9, 3.899930236705306*^9, 
   3.90050483004034*^9, 3.90050501100386*^9, {3.9005051539919243`*^9, 
   3.900505167901558*^9}, 3.900505344047407*^9, 3.9005053875747147`*^9, 
   3.9005054527693787`*^9, 3.900516071893092*^9, 3.900516214418127*^9, {
   3.900516372650694*^9, 3.900516377835845*^9}, {3.900516483168597*^9, 
   3.9005164963191633`*^9}, 3.900516584561159*^9, 3.9005169161558847`*^9, 
   3.900517321430509*^9, 3.900517367256907*^9, 3.90051774564536*^9, 
   3.900517795372683*^9, 3.9005180185347233`*^9, 3.900518767772873*^9, 
   3.900518830796217*^9, 3.900518913609297*^9, 3.900518945603156*^9, 
   3.900519245228929*^9, 3.9005216086902237`*^9, 3.900522025875929*^9, 
   3.900523781662972*^9, 3.900572195533901*^9, 3.90057224563557*^9, 
   3.900573447139742*^9, 3.9012156957849426`*^9, 3.901384844331126*^9, 
   3.901387453225131*^9, 3.9014156448285446`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"c3345cdf-8ad4-47d5-8522-100816a040c1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Weight ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156449045467`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"6a035684-eb75-42fc-90fe-d179ddb69287"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "613.618042108291`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415651529545*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"50a3f378-7c36-4d94-911b-2809713cee5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Weight ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415653556543*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"fb07ca4a-f55f-4b47-a46a-698c55a04388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", "66"}], "}"}], ",", "612.7669227271716`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415661563545*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"87300fb6-7c5b-47df-b90b-7bd23ee837b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Weight ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156639975443`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"92f371a2-1a28-4fde-9657-0997248122eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", "66"}], "}"}], ",", "613.9662186380352`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156710365453`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"539b9867-f1a2-4e7d-a860-2c91239b425e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Weight ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415673130551*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"35395728-1cf0-452c-a73e-d82686a10396"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "613.7093005256249`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156795455465`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"bcab44a1-283d-4349-85ae-dca4c7f105b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Weight ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156815025463`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"7ceff46a-6d60-4d7e-a74b-69677172f30d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", "66"}], "}"}], ",", "613.2881944580187`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156891795454`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e33c7d7c-f6b4-45b6-a810-b06bde808285"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Weight ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156914845457`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"61305e68-4a51-4964-a19f-ca2644c24cdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "614.4582129325449`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.9014156981455445`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9e01207e-8d7c-4724-b834-0e5c02e55e3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Weight ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415700130545*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"9eadd283-b629-420a-b134-d4c7075a35c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "66"}], "}"}], ",", "612.8553148675798`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900505167906672*^9, 3.900505344061862*^9, 3.900505387587983*^9, 
   3.900505452772636*^9, 3.900516071903125*^9, 3.900516214428282*^9, {
   3.90051637265658*^9, 3.900516377853134*^9}, {3.900516483180237*^9, 
   3.900516496328795*^9}, 3.90051658457719*^9, 3.900516916160407*^9, 
   3.900517321441003*^9, 3.9005173672667933`*^9, 3.900517745691215*^9, 
   3.9005177954128647`*^9, 3.900518018615827*^9, 3.900518767819463*^9, 
   3.900518830848254*^9, 3.900518913652444*^9, 3.900518945661165*^9, 
   3.900519245274537*^9, 3.900521608738153*^9, 3.900522025915066*^9, 
   3.9005237817040854`*^9, 3.900572195588791*^9, 3.900572245714054*^9, 
   3.900573447203237*^9, 3.901215695889945*^9, 3.9013848444221244`*^9, 
   3.9013874533185563`*^9, 3.901415706692549*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"307e90e8-ff16-481e-9a87-748023764c64"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["This surface is actually singular. We suspect that \
the only 3 singular points here are exactly (1:0:0:0:0:0), (0:1:0:0:0:0), \
(0:0:0:1:0:0). Here we will show that these are indeed singular points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8984330620024805`*^9, 3.8984330846469355`*^9}, {
  3.8984333009309387`*^9, 3.898433475258202*^9}, {3.898433672983302*^9, 
  3.8984336934358535`*^9}, {3.89843418596451*^9, 
  3.8984341968151464`*^9}},ExpressionUUID->"c516ecf4-30d7-449e-b689-\
fa42bed7dec3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"q1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", "-", "1"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Zs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", "-", "2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"q3", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Zs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"i", "-", "4"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "following", " ", "code"}], ",", " ", 
    RowBox[{
    "together", " ", "with", " ", "computation", " ", "that", " ", "the", " ",
      "ideal", " ", "defined", " ", "by", " ", "59", " ", "sextic", " ", 
     "equations", " ", "is", " ", "prime"}], ",", "  ", 
    RowBox[{
     RowBox[{
     "verifies", " ", "that", " ", "these", " ", "three", " ", "points", " ", 
      "lie", " ", "on", " ", "the", " ", "surface", " ", "and", " ", "that", 
      " ", "their", " ", "tangent", " ", "spaces", " ", "are", "  ", "We", 
      " ", "see", " ", "that", " ", "their", " ", "ranks", " ", "are", " ", 
      "1"}], " ", "-", " ", 
     RowBox[{
     "which", " ", "indicates", " ", "that", " ", "these", " ", "are", " ", 
      "singular", " ", "points"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JacobianFPPSingular", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"EqsFPPInP5rr", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"Zs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "EqsFPPInP5rr", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
    RowBox[{"rr", "\[Rule]", 
     SqrtBox[
      RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"EqsFPPInP5rr", "/.", "q1"}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacobianFPPSingular", "/.", "q1"}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"EqsFPPInP5rr", "/.", "q2"}], "]"}], ",", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"JacobianFPPSingular", "/.", "q2"}], "]"}]}], 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"EqsFPPInP5rr", "/.", "q2"}], "]"}], ",", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{"JacobianFPPSingular", "/.", "q2"}], "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8984337601786833`*^9, 3.8984338907628264`*^9}, {
  3.898433934480278*^9, 3.898433952217952*^9}, {3.8984340106237288`*^9, 
  3.8984341659166403`*^9}, {3.900519307338615*^9, 3.9005194960036163`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a488103b-3817-4400-8290-f140017f14da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.898433852654539*^9, 3.898433899556156*^9, {3.898433940643374*^9, 
   3.898433956614019*^9}, 3.898434019395809*^9, 3.8984340556683083`*^9, 
   3.898434107960158*^9, {3.8984341596521873`*^9, 3.8984341710818653`*^9}, 
   3.8984353919084287`*^9, 3.898439210415098*^9, 3.8989563989915895`*^9, 
   3.899930243272311*^9, 3.9005191929697027`*^9, 3.900519293161002*^9, {
   3.9005193246878223`*^9, 3.900519340170767*^9}, 3.900519497753028*^9, 
   3.9005216389638968`*^9, 3.9005220546482077`*^9, 3.900523810713476*^9, 
   3.900572282978209*^9, 3.900573477554338*^9, 3.9012158470206747`*^9, 
   3.9013849137458334`*^9, 3.9013875068879194`*^9, 3.9014157113755455`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"66b2c359-d01a-4810-81b8-1485faf1806e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.898433852654539*^9, 3.898433899556156*^9, {3.898433940643374*^9, 
   3.898433956614019*^9}, 3.898434019395809*^9, 3.8984340556683083`*^9, 
   3.898434107960158*^9, {3.8984341596521873`*^9, 3.8984341710818653`*^9}, 
   3.8984353919084287`*^9, 3.898439210415098*^9, 3.8989563989915895`*^9, 
   3.899930243272311*^9, 3.9005191929697027`*^9, 3.900519293161002*^9, {
   3.9005193246878223`*^9, 3.900519340170767*^9}, 3.900519497753028*^9, 
   3.9005216389638968`*^9, 3.9005220546482077`*^9, 3.900523810713476*^9, 
   3.900572282978209*^9, 3.900573477554338*^9, 3.9012158470206747`*^9, 
   3.9013849137458334`*^9, 3.9013875068879194`*^9, 3.901415711632546*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"d304b7e5-bccc-46ad-bfb5-902f78acb35f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.898433852654539*^9, 3.898433899556156*^9, {3.898433940643374*^9, 
   3.898433956614019*^9}, 3.898434019395809*^9, 3.8984340556683083`*^9, 
   3.898434107960158*^9, {3.8984341596521873`*^9, 3.8984341710818653`*^9}, 
   3.8984353919084287`*^9, 3.898439210415098*^9, 3.8989563989915895`*^9, 
   3.899930243272311*^9, 3.9005191929697027`*^9, 3.900519293161002*^9, {
   3.9005193246878223`*^9, 3.900519340170767*^9}, 3.900519497753028*^9, 
   3.9005216389638968`*^9, 3.9005220546482077`*^9, 3.900523810713476*^9, 
   3.900572282978209*^9, 3.900573477554338*^9, 3.9012158470206747`*^9, 
   3.9013849137458334`*^9, 3.9013875068879194`*^9, 3.901415711897546*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"f4459bbb-1186-4a0c-9ecb-aa27a7b77367"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Part 5: Finding Quadratics Vanishing on Sections of 5H",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["We will verify here that the 6 sections produced have no common \
zeroes, hence this is a well-defined map.\nTo do this, we want to find \
quadratics vanishing on each of the Zi's, hence we need random points on each \
sections of 5H.\nTo obtain the random points, we will generate random cuts on \
the degree 5 equations for each Zi. The points that do not evaluate to 0 on \
each of 3H + Di and 4H will be a point on each sections of 5H + D.",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.8984330620024805`*^9, 3.8984330846469355`*^9}, {
   3.8984333009309387`*^9, 3.898433475258202*^9}, {3.898433672983302*^9, 
   3.8984337102780514`*^9}, {3.8984342969425907`*^9, 
   3.8984343680123625`*^9}, {3.898777006359169*^9, 3.8987770285548997`*^9}, 
   3.8989560604043975`*^9, {3.9005239991094627`*^9, 
   3.9005240033395777`*^9}},ExpressionUUID->"7b3156d7-c9e1-45d0-b43b-\
7518f087376a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NewS3", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "464"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"54", "*", "rr"}]}], ")"}], "*", "U1", "*", "U3"}], "-", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "101"}], "+", "rr"}], ")"}], "*", 
         RowBox[{"U4", "^", "2"}]}], "+", 
        RowBox[{"240", "*", "U0", "*", "U5"}], "+", 
        RowBox[{"16", "*", "rr", "*", "U0", "*", "U5"}], "+", 
        RowBox[{"16", "*", "U2", "*", "U6"}], "+", 
        RowBox[{"32", "*", "rr", "*", "U2", "*", "U6"}], "+", 
        RowBox[{"464", "*", "U4", "*", "U7"}], "-", 
        RowBox[{"30", "*", "U0", "*", "U8"}], "-", 
        RowBox[{"2", "*", "rr", "*", "U0", "*", "U8"}], "+", 
        RowBox[{"101", "*", "U2", "*", "U9"}], "+", 
        RowBox[{"101", "*", "I", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", "U2", "*", "U9"}], "-", 
        RowBox[{"rr", "*", "U2", "*", "U9"}], "-", 
        RowBox[{"I", "*", 
         RowBox[{"Sqrt", "[", "7", "]"}], "*", "rr", "*", "U2", "*", "U9"}]}],
        ")"}]}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"FirstCut", "=", 
     RowBox[{"U0", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"U1", "+", "U2", "+", "U3"}], ")"}]}]}]}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", "*", "\[Pi]", "*", 
     RowBox[{"\[ImaginaryI]", "/", "7"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Firstcuts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", "6"}], ",", " ", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"Firstcuts", ",", 
      RowBox[{"U0", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["7"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Zeta]", "^", 
            RowBox[{"(", 
             RowBox[{"6", "i"}], ")"}]}], "*", "U1"}], "+", 
          RowBox[{
           RowBox[{"\[Zeta]", "^", 
            RowBox[{"(", 
             RowBox[{"5", "i"}], ")"}]}], "*", "U2"}], "+", 
          RowBox[{
           RowBox[{"\[Zeta]", "^", 
            RowBox[{"(", 
             RowBox[{"3", "i"}], ")"}]}], "U3"}]}], ")"}]}]}]}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EightCurves", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"Firstcuts", ",", " ", 
      RowBox[{"{", "NewS3", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Each", " ", "Zi", " ", "takes", " ", "about", " ", "10", " ", 
     "minutes"}], ",", " ", 
    RowBox[{"so", " ", "about", " ", "20", " ", "minutes", " ", 
     RowBox[{"total", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "save", " ", "time"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", "pre"}], "-", 
     RowBox[{
     "computed", " ", "the", " ", "points", " ", "on", " ", "Z1", " ", "and", 
      " ", "Z5", " ", 
      RowBox[{"already", ".", " ", "If"}], " ", "you", " ", "want"}]}], ",", 
    " ", 
    RowBox[{
    "you", " ", "could", " ", "uncomment", " ", "the", " ", "code", " ", 
     "below", " ", "to", " ", "run", " ", "it", " ", 
     RowBox[{"yourself", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z1points", " ", "=", " ", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "Import", "[", "\"\<Dependency\\\\Zi_for_5H\\\\z1_points.txt\>\"", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "Z1points", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z5points", " ", "=", " ", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
    "Import", "[", "\"\<Dependency\\\\Zi_for_5H\\\\z5_points.txt\>\"", "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "Z5points", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "500"}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"one", " ", "iteration", " ", "is", " ", "enough"}], " ", "*)"}],
     "\[IndentingNewLine]", 
    RowBox[{"current", " ", "=", " ", 
     RowBox[{"NSolve", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"SectionsOf5Hclean", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"U2", " ", "-", " ", "1"}], ",", 
            RowBox[{
             RowBox[{"RandomSample", "[", 
              RowBox[{
               RowBox[{"Join", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Range", "[", "100", "]"}]}], ",", 
                 RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
               "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}], "\[Equal]", 
        "0"}], ",", "Us", ",", "prec"}], "]"}]}], ";", 
    RowBox[{"currentsorted", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"EightCurves", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "/.", 
               RowBox[{"current", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"current", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "current", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Z1points", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"currentsorted", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{
          RowBox[{"Length", "[", "currentsorted", "]"}], "-", "9"}], ",", 
         RowBox[{"Length", "[", "currentsorted", "]"}]}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<Z1 done\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Accuracy", "[", "Z1points", "]"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"one", " ", "iteration", " ", "is", " ", "enough"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"current", " ", "=", " ", 
      RowBox[{"NSolve", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"EqsFPP", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"SectionsOf5Hclean", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", 
             RowBox[{"U2", " ", "-", " ", "1"}], ",", 
             RowBox[{
              RowBox[{"RandomSample", "[", 
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Range", "[", "100", "]"}]}], ",", 
                  RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", 
                "10"}], "]"}], ".", "Us"}]}], "}"}]}], "]"}], "\[Equal]", 
         "0"}], ",", "Us", ",", "prec"}], "]"}]}]}], ";", 
    RowBox[{"currentsorted", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"EightCurves", "[", 
                RowBox[{"[", "m", "]"}], "]"}], "/.", 
               RowBox[{"current", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
          RowBox[{"current", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "current", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Z5points", " ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"currentsorted", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{
          RowBox[{"Length", "[", "currentsorted", "]"}], "-", "9"}], ",", 
         RowBox[{"Length", "[", "currentsorted", "]"}]}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<Z5 done\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Accuracy", "[", "Z5points", "]"}]}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8984331354796333`*^9, 3.8984331462086096`*^9}, 
   3.898433493082062*^9, {3.8984344506409545`*^9, 3.8984345316728935`*^9}, {
   3.898434680897914*^9, 3.8984346825971184`*^9}, {3.898434815687836*^9, 
   3.8984348294327097`*^9}, {3.8984348702766037`*^9, 3.898434886666609*^9}, {
   3.8984349221649914`*^9, 3.898434976228201*^9}, {3.8984355660448823`*^9, 
   3.898435573467094*^9}, {3.898435665933267*^9, 3.89843568694271*^9}, {
   3.8984363071052666`*^9, 3.8984363985189037`*^9}, 3.8984371891007843`*^9, 
   3.8984372265273685`*^9, {3.8984373467533035`*^9, 3.8984373486403756`*^9}, {
   3.8984377100813055`*^9, 3.8984377194743004`*^9}, {3.900524046466776*^9, 
   3.9005240853104267`*^9}, {3.900524136399028*^9, 3.9005241416163797`*^9}, {
   3.9005241777500887`*^9, 3.900524233767727*^9}, {3.900524265674008*^9, 
   3.900524268387776*^9}, {3.900524326296319*^9, 3.9005244834321337`*^9}, {
   3.9005245313640823`*^9, 3.900524592394726*^9}, {3.900525220352221*^9, 
   3.900525222612439*^9}, {3.90052565357082*^9, 3.900525947217963*^9}, 
   3.900526803274969*^9, {3.900530044422474*^9, 3.900530208076746*^9}, {
   3.900532042793913*^9, 3.9005320757364597`*^9}, 3.900534265431445*^9, {
   3.900536236008009*^9, 3.900536290922176*^9}, {3.90053689511802*^9, 
   3.900536909841629*^9}, 3.900570867405604*^9, {3.90057297958111*^9, 
   3.900572982746917*^9}, 3.901214081232526*^9, {3.9012179329108057`*^9, 
   3.901217933034805*^9}, {3.9012180225306625`*^9, 3.901218038011186*^9}, 
   3.901220847561006*^9, {3.9013833193506136`*^9, 3.901383377631894*^9}, {
   3.901383446859098*^9, 3.9013835023192396`*^9}, {3.9013849750402355`*^9, 
   3.901384983084216*^9}, 3.9013862655413427`*^9, {3.9013863709240756`*^9, 
   3.9013863852345476`*^9}, {3.9013953963685083`*^9, 
   3.9013954093531537`*^9}, {3.9014176065959635`*^9, 3.9014176139095864`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e58f4fdc-5b7b-47d4-817b-49d424f9a6cd"],

Cell[BoxData["335.95165701610034`"], "Output",
 CellChangeTimes->{3.901384915382835*^9, 3.9013854881784196`*^9, 
  3.9013859636691246`*^9, 3.901386309516958*^9, 3.9013886606743813`*^9, 
  3.9013954224908166`*^9, 3.9014157122275457`*^9, 3.90141766453521*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"8fc6b4f5-85ca-400a-b8d2-aeab78d0c04b"],

Cell[BoxData["309.7578794753666`"], "Output",
 CellChangeTimes->{3.901384915382835*^9, 3.9013854881784196`*^9, 
  3.9013859636691246`*^9, 3.901386309516958*^9, 3.9013886606743813`*^9, 
  3.9013954224908166`*^9, 3.9014157122275457`*^9, 3.9014176646133347`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3046c8c9-74b2-420d-b3f8-b7164210ec4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
          "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Finding", " ", "quadratics", " ", "vanishing", " ", "on", " ", "Z1"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EquationsZ1", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod7Weights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Monomials", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Powers", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"CorrectPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Z1points", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Z1points", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"TableOfValues", ",", " ", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "TableOfValues", "]"}]}], "+", "30"}],
              ")"}]}]}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dimensions", "[", "result", "]"}], ",", 
         RowBox[{"Accuracy", "[", "result", "]"}]}], "}"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "result", "]"}]}], "+", "30"}], 
             ")"}]}]}], "]"}], ",", 
         RowBox[{"Tolerance", "\[Rule]", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Accuracy", "[", "result", "]"}]}], "+", "30"}], 
            ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"exactResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "+", "30"}], 
             ")"}]}]}], "]"}], ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"exactResultrr", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"exactResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"newEquations", " ", "=", " ", 
       RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquationsrr", " ", "=", " ", 
       RowBox[{"exactResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "newEquations", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "newEquationsrr", "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"EquationsZ1", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"EquationsZ1", ",", " ", "newEquationsrr"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"mod7", ",", " ", "0", ",", " ", "6"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"EquationsZ1", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Finding", " ", "quadratics", " ", "vanishing", " ", "on", " ", "Z1"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EquationsZ5", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod7Weights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Monomials", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Powers", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"CorrectPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"Z5points", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Z1points", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"TableOfValues", ",", " ", 
          RowBox[{"Tolerance", "->", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "TableOfValues", "]"}]}], "+", "30"}],
              ")"}]}]}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Dimensions", "[", "result", "]"}], ",", 
         RowBox[{"Accuracy", "[", "result", "]"}]}], "}"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"mod7", "\[Equal]", "5"}], ",", " ", 
        RowBox[{"Debugresult", "=", "result"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "result", "]"}]}], "+", "30"}], 
             ")"}]}]}], "]"}], ",", 
         RowBox[{"Tolerance", "\[Rule]", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Accuracy", "[", "result", "]"}]}], "+", "30"}], 
            ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"exactResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "+", "30"}], 
             ")"}]}]}], "]"}], ",", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"exactResultrr", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"exactResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"newEquations", " ", "=", " ", 
       RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquationsrr", " ", "=", " ", 
       RowBox[{"exactResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "newEquations", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "newEquationsrr", "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"EquationsZ5", " ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"EquationsZ5", ",", " ", "newEquationsrr"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"mod7", ",", " ", "0", ",", " ", "6"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"EquationsZ5", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "will", " ", "now", " ", "use", " ", "this", " ", "to", " ", 
    "compute", " ", "the", " ", "equations", " ", "for", " ", "the", " ", 
    "other", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Z_i", " ", "=", "0"}], "}"}], ".", " ", "We"}], " ", "use", 
    " ", "Magma", " ", "to", " ", "confirm", " ", "that", " ", "these", " ", 
    "are", " ", "indeed", " ", "curves", " ", "of", " ", "correct", " ", 
    "degree", " ", "and", " ", "that", " ", 
    RowBox[{"{", 
     RowBox[{"Z_i", " ", "=", " ", "0"}], "}"}], " ", "have", " ", "no", " ", 
    "common", " ", 
    RowBox[{"points", ".", " ", "Another"}], " ", "verification", " ", "is", 
    " ", 
    RowBox[{"below", ".", " ", "It"}], " ", "shows", " ", "that", " ", "all", 
    " ", "90", " ", "quadrics", " ", "together", " ", "span", " ", "the", " ",
     "space", " ", "of", " ", "all", " ", 
    RowBox[{"quadrics", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZQuadratics", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", " ", "2", ",", " ", "3", ",", " ", "4", ",", " ", "5", ",", " ",
      "6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U1", "\[Rule]", "U2"}], ",", 
      RowBox[{"U2", "\[Rule]", "U3"}], ",", 
      RowBox[{"U3", "\[Rule]", "U1"}], ",", 
      RowBox[{"U4", "\[Rule]", "U5"}], ",", 
      RowBox[{"U5", "\[Rule]", "U6"}], ",", 
      RowBox[{"U6", "\[Rule]", "U4"}], ",", 
      RowBox[{"U7", "\[Rule]", "U8"}], ",", 
      RowBox[{"U8", "\[Rule]", "U9"}], ",", 
      RowBox[{"U9", "\[Rule]", "U7"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZQuadratics", "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", "EquationsZ1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZQuadratics", "[", 
     RowBox[{"[", "5", "]"}], "]"}], " ", "=", "EquationsZ5"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZQuadratics", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"ZQuadratics", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZQuadratics", "[", 
     RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"ZQuadratics", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", "Order3Aut"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZQuadratics", "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"ZQuadratics", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ZQuadratics", "[", 
     RowBox[{"[", "6", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"ZQuadratics", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", "Order3Aut"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<Equations/Quadratics_on_Zi.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "ZQuadratics"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Numerical", " ", 
    RowBox[{"verification", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Deg2Monomials", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Us", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"Us", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZQuadraticsflat", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", "ZQuadratics", "]"}], "/.", 
    RowBox[{"rr", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "7"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixRank", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"ZQuadraticsflat", ",", 
          RowBox[{"Deg2Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Deg2Monomials", "]"}]}], "}"}]}], "]"}], 
      "]"}], "\[Equal]", " ", "55"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<No base points.\>\"", "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8984365181380467`*^9, 3.898436574615193*^9}, {
   3.898436654411661*^9, 3.8984366751766534`*^9}, {3.8984367366697106`*^9, 
   3.89843677156544*^9}, {3.8984368446506767`*^9, 3.898436850316428*^9}, {
   3.8984370221586833`*^9, 3.8984370256603174`*^9}, {3.898437077277502*^9, 
   3.898437103230846*^9}, 3.8984371495467844`*^9, {3.89843720563721*^9, 
   3.898437222126301*^9}, {3.8984373869466457`*^9, 3.8984373989135904`*^9}, 
   3.898437605858243*^9, {3.900536305895887*^9, 3.900536306997184*^9}, {
   3.9005364103258038`*^9, 3.900536475183175*^9}, {3.90053650675807*^9, 
   3.9005365317969503`*^9}, {3.9005365924869823`*^9, 3.900536728825441*^9}, {
   3.900536761468443*^9, 3.900536796033987*^9}, {3.900536840250112*^9, 
   3.900536842630006*^9}, {3.90057108219005*^9, 3.900571113945067*^9}, {
   3.900571198519743*^9, 3.900571291397047*^9}, {3.900571369681391*^9, 
   3.900571369885826*^9}, {3.90057143020919*^9, 3.9005714579561777`*^9}, {
   3.9005714951743927`*^9, 3.900571507790194*^9}, {3.900571812595561*^9, 
   3.9005718420297823`*^9}, {3.900571895976574*^9, 3.9005719150339117`*^9}, {
   3.900572127734283*^9, 3.900572139273714*^9}, {3.9005724612516737`*^9, 
   3.90057281870193*^9}, {3.9005728494450903`*^9, 3.90057295906754*^9}, {
   3.900575187462859*^9, 3.900575218412692*^9}, {3.901214048755486*^9, 
   3.9012140541554155`*^9}, {3.9012140963313227`*^9, 3.9012141025070667`*^9}, 
   3.9012179376738048`*^9, {3.9012203433030043`*^9, 3.901220349065003*^9}, {
   3.9012205181300087`*^9, 3.901220556889005*^9}, {3.901220600209006*^9, 
   3.901220625298006*^9}, {3.9012207549110084`*^9, 3.901220755526013*^9}, {
   3.901220798117016*^9, 3.901220802968006*^9}, {3.9012208358020067`*^9, 
   3.901220883347015*^9}, {3.901383517013238*^9, 3.901383551744647*^9}, {
   3.9013850017122164`*^9, 3.9013850956672153`*^9}, 3.9013852014162073`*^9, {
   3.9013852406412153`*^9, 3.901385262888215*^9}, {3.901385304774208*^9, 
   3.9013853428092155`*^9}, {3.9013853774552097`*^9, 
   3.9013853802252054`*^9}, {3.9013855135265417`*^9, 3.901385521114545*^9}, {
   3.901385556903319*^9, 3.9013856027954555`*^9}, {3.9013856544444485`*^9, 
   3.9013857189091988`*^9}, {3.901385980246126*^9, 3.9013859832811203`*^9}, {
   3.9013861671137853`*^9, 3.90138617552833*^9}, {3.9013862336411934`*^9, 
   3.9013862549041986`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8d103543-354e-4573-ae2f-cdd2700071f1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176693147817`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"bb4c10a1-cc1e-4a0c-952a-96f80edbf3bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], ",", "335.22504591789465`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176693304095`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4640889c-86ce-4d62-882a-3cfb417e75fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669361657*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"9576a412-7928-41af-9f35-555021c52902"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", "334.67832369969335`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176693928995`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"88fffb2a-b8a5-4a46-8f9a-daf9d0bd36e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669533534*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"6a064ff1-de1b-4b36-bf44-5d084ecc33fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "333.2914001708294`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176695491557`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4067176c-7ded-4eed-aafb-6f867139cda1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.90141766956478*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"fcff28c4-733c-4f87-9454-cba111576e7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "334.45802876571497`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669580407*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"74b7867f-a134-4667-8b9b-a37598c03b15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669580407*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f20997b0-1aa2-4346-b0f3-23020fb29ff1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "334.2937589131828`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176695960336`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"571951b7-07fc-4089-9cc9-f55f60555cd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176696116514`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f5f32437-920b-42a2-b848-b42fb984b0bb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "333.08156153028943`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176696116514`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2448ae12-afe8-4e8b-b000-bf413e057925"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669627284*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"e370c445-86c7-4624-b8bb-6bbe553103d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "335.18591048836555`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176696429105`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"bcc1b914-9d16-4928-9e1e-17a705c28e2a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "32"]}], "-", 
       FractionBox["rr", "32"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    FractionBox[
     RowBox[{"U2", " ", "U5"}], "2"], "+", 
    RowBox[{"U3", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "16"]}], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "8"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U2", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{"U2", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "16"], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    SuperscriptBox["U6", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "32"], "-", 
       FractionBox["rr", "32"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U6", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", 
     SuperscriptBox["U9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", 
     SuperscriptBox["U9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "16"], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    RowBox[{"U1", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "32"], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U6", " ", "U9"}], "-", 
    FractionBox[
     SuperscriptBox["U9", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["U4", "2"]}], "+", 
    RowBox[{"U0", " ", "U5"}], "+", 
    RowBox[{"U4", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U2", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"U1", " ", "U3"}], "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{"U2", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U2", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "4"]}], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
    RowBox[{"U7", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
    RowBox[{"U4", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U1", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "U1"}], " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    RowBox[{"U5", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "16"], "+", 
       FractionBox["rr", "16"]}], ")"}], " ", "U0", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U3", " ", "U4"}], "+", 
    SuperscriptBox["U5", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U7"}], "-", 
    FractionBox[
     RowBox[{"U0", " ", "U9"}], "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "32"], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U0", " ", "U2"}], "-", 
    RowBox[{"U3", " ", "U5"}], "+", 
    RowBox[{"U6", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["7", "16"], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U4", " ", "U9"}], "+", 
    FractionBox[
     RowBox[{"U7", " ", "U9"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", 
     SuperscriptBox["U1", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "64"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "64"]}], ")"}], " ", "U0", " ", "U2"}], "+", 
    RowBox[{"U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "32"], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U4", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U5", " ", "U6"}], "-", 
    FractionBox[
     RowBox[{"U2", " ", "U7"}], "4"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    FractionBox[
     RowBox[{"U8", " ", "U9"}], "8"]}], ",", 
   RowBox[{
    SuperscriptBox["U3", "2"], "+", 
    RowBox[{"U2", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U8", " ", "U9"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.900536318391902*^9, {3.900536450557515*^9, 3.900536476274213*^9}, 
   3.900536532480378*^9, {3.9005367045036716`*^9, 3.9005367300931463`*^9}, 
   3.900536799875328*^9, 3.900536843502309*^9, 3.900538621610406*^9, {
   3.900571211812139*^9, 3.900571233262815*^9}, {3.900571264692162*^9, 
   3.900571292110354*^9}, {3.90057143935535*^9, 3.900571467205401*^9}, {
   3.900571509217078*^9, 3.9005715228275537`*^9}, 3.900571842863823*^9, 
   3.900571918670849*^9, 3.900572140720293*^9, 3.9005724680400467`*^9, 
   3.9005727837763367`*^9, 3.900572820100011*^9, 3.900572857251443*^9, 
   3.900575070262998*^9, 3.900575220696995*^9, 3.901220285604007*^9, {
   3.9012205398440075`*^9, 3.90122056083401*^9}, 3.901220603393009*^9, 
   3.9012206384500103`*^9, {3.9012207823210125`*^9, 3.901220838581004*^9}, 
   3.9012208869480095`*^9, 3.901384916783841*^9, 3.901385023851205*^9, 
   3.901385071125211*^9, 3.90138510589421*^9, {3.901385224788205*^9, 
   3.9013852436722126`*^9}, 3.901385334935215*^9, 3.9013853850352163`*^9, 
   3.9013854967715445`*^9, 3.901385749609315*^9, 3.901386240645193*^9, 
   3.9013863150378323`*^9, 3.901389766877843*^9, 3.901395433720684*^9, 
   3.901415713308544*^9, 3.901417669674157*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d889a7f2-ffb2-4573-b769-abde33fb5491"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669721031*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c742ceb3-542f-4616-8d00-6df2bc027b80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], ",", "307.23571962183445`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.90141766973666*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"70209e26-1694-4307-962d-27c3204430fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176697835293`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7d54681d-4c78-4fc9-952e-ccfb2b450de6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "306.57261361295696`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176697991505`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d1f939f1-7f71-4d89-bf85-e8e43316372c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176698147807`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"36a01774-7f09-4fa6-948d-ee62a10f745a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "307.1199301625086`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176698147807`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2a9a0295-2df9-4fba-a23a-24bb6b51f966"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669830408*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"30c013e6-193e-4485-ade6-5bab52e73406"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "306.4823245309354`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669846024*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"39922f65-208d-43f1-8931-967552c326ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669846024*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"8bdff6b6-8e52-4ee6-9e78-497d89b3310f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "306.5487143519849`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669861657*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"66fe754a-be70-4bb5-963b-246e02bd06e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176698772817`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1a50f2bc-8681-4d43-9072-c953ac9054b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", "306.58700514479017`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.9014176698929014`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1113bd3f-2a26-4d78-a657-3f8b0f02ab8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417669908536*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b4235ce4-5b1e-4653-8e3d-27aa9d114655"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", "307.7515740573727`"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.90141767004915*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"67f43ee4-b241-41ad-8f74-614ba6d700d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "32"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "32"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["21", "32"], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["9", "64"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "64"]}], ")"}], " ", "U2", " ", "U5"}], "+", 
    RowBox[{"U3", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["33", "64"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "64"]}], ")"}], " ", "U3", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "16"]}], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["23", "16"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "rr"}], "16"]}], ")"}], " ", "U1", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["51", "32"], "+", 
       FractionBox[
        RowBox[{"7", " ", "rr"}], "32"]}], ")"}], " ", "U2", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "8"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{"U2", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "32"]}], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U3", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U0", " ", "U4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "4"], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U1", " ", "U5"}], "+", 
    SuperscriptBox["U6", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "32"]}], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["11", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", "U6", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"U2", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U1", " ", "U5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "4"], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["rr", "2"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U2", " ", "U6"}], "+", 
    RowBox[{"U4", " ", "U7"}], "-", 
    FractionBox[
     RowBox[{"U0", " ", "U8"}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "8"]}], ")"}], " ", "U2", " ", "U9"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U3"}], "+", 
    SuperscriptBox["U4", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "4"], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U6"}], "+", 
    FractionBox[
     RowBox[{"U0", " ", "U8"}], "4"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "8"]}], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{"U0", " ", "U3"}], "-", 
    RowBox[{"2", " ", "U1", " ", "U6"}], "+", 
    RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
    RowBox[{"U7", " ", "U8"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U1", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", 
     SuperscriptBox["U2", "2"]}], "+", 
    RowBox[{"U4", " ", "U5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
    SuperscriptBox["U5", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "-", 
       FractionBox["rr", "4"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
    RowBox[{"U5", " ", "U8"}], "-", 
    FractionBox[
     RowBox[{"U0", " ", "U9"}], "4"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"U1", " ", "U2"}], "2"], "+", 
    RowBox[{"U3", " ", "U4"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["U1", "2"], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "16"]}], ")"}], " ", "U0", " ", "U2"}], "+", 
    RowBox[{"U6", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], "+", 
       FractionBox["rr", "4"]}], ")"}], " ", "U4", " ", "U9"}], "+", 
    FractionBox[
     RowBox[{"U7", " ", "U9"}], "2"]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox["U1", "2"], "2"], "+", 
    RowBox[{"U4", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
    FractionBox[
     RowBox[{"U4", " ", "U9"}], "2"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "8"]}], "+", 
       FractionBox["rr", "8"]}], ")"}], " ", "U0", " ", "U2"}], "+", 
    RowBox[{"U3", " ", "U5"}], "-", 
    RowBox[{"U4", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "32"], "+", 
       FractionBox["rr", "32"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "8"], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U4"}], "+", 
    RowBox[{"U5", " ", "U6"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "64"], "-", 
       FractionBox[
        RowBox[{"3", " ", "rr"}], "64"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "-", 
       FractionBox["rr", "16"]}], ")"}], " ", "U5", " ", "U9"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "32"], "-", 
       FractionBox["rr", "32"]}], ")"}], " ", "U8", " ", "U9"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"U0", " ", "U1"}], "2"]}], "+", 
    SuperscriptBox["U3", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], "-", 
       FractionBox["rr", "8"]}], ")"}], " ", "U2", " ", "U7"}], "-", 
    RowBox[{"U5", " ", "U9"}], "-", 
    FractionBox[
     RowBox[{"U8", " ", "U9"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.900536318391902*^9, {3.900536450557515*^9, 3.900536476274213*^9}, 
   3.900536532480378*^9, {3.9005367045036716`*^9, 3.9005367300931463`*^9}, 
   3.900536799875328*^9, 3.900536843502309*^9, 3.900538621610406*^9, {
   3.900571211812139*^9, 3.900571233262815*^9}, {3.900571264692162*^9, 
   3.900571292110354*^9}, {3.90057143935535*^9, 3.900571467205401*^9}, {
   3.900571509217078*^9, 3.9005715228275537`*^9}, 3.900571842863823*^9, 
   3.900571918670849*^9, 3.900572140720293*^9, 3.9005724680400467`*^9, 
   3.9005727837763367`*^9, 3.900572820100011*^9, 3.900572857251443*^9, 
   3.900575070262998*^9, 3.900575220696995*^9, 3.901220285604007*^9, {
   3.9012205398440075`*^9, 3.90122056083401*^9}, 3.901220603393009*^9, 
   3.9012206384500103`*^9, {3.9012207823210125`*^9, 3.901220838581004*^9}, 
   3.9012208869480095`*^9, 3.901384916783841*^9, 3.901385023851205*^9, 
   3.901385071125211*^9, 3.90138510589421*^9, {3.901385224788205*^9, 
   3.9013852436722126`*^9}, 3.901385334935215*^9, 3.9013853850352163`*^9, 
   3.9013854967715445`*^9, 3.901385749609315*^9, 3.901386240645193*^9, 
   3.9013863150378323`*^9, 3.901389766877843*^9, 3.901395433720684*^9, 
   3.901415713308544*^9, 3.9014176700647755`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"3290595a-292e-435b-99ed-4e66ed215ea3"],

Cell[BoxData["\<\"No base points.\"\>"], "Print",
 CellChangeTimes->{
  3.900536318452736*^9, {3.900536450584466*^9, 3.900536476294482*^9}, 
   3.900536532549398*^9, {3.9005367045126667`*^9, 3.900536730122353*^9}, 
   3.900536799895666*^9, 3.900536843531487*^9, 3.900538621616634*^9, {
   3.900571211815277*^9, 3.900571233280402*^9}, {3.9005712647054234`*^9, 
   3.900571292113921*^9}, {3.900571439359071*^9, 3.900571467001029*^9}, {
   3.900571509059329*^9, 3.900571522641176*^9}, 3.9005718425912743`*^9, 
   3.900571918494927*^9, 3.900572140533976*^9, 3.900572467889886*^9, 
   3.90057278363022*^9, 3.9005728199192457`*^9, 3.9005728570048723`*^9, 
   3.9005750677753143`*^9, 3.9005752202296658`*^9, 3.9012202820260143`*^9, {
   3.9012205390000153`*^9, 3.901220559875003*^9}, 3.9012206026170073`*^9, 
   3.9012206377020073`*^9, 3.9012207613840094`*^9, {3.90122080899201*^9, 
   3.9012208382130065`*^9}, 3.9012208865850077`*^9, 3.9013849159298353`*^9, 
   3.9013850233702106`*^9, 3.9013850707732077`*^9, 3.9013851055372143`*^9, {
   3.9013852244552107`*^9, 3.9013852431992116`*^9}, 3.901385334638209*^9, 
   3.9013853845602083`*^9, 3.901385496202551*^9, 3.901385749257325*^9, 
   3.901386240232192*^9, 3.901386314688829*^9, 3.901389766534768*^9, 
   3.9013954325022807`*^9, 3.9014157126745443`*^9, 3.901417670408531*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f1135429-7886-4a61-96eb-fdb17eb371bd"]
}, Open  ]]
},
WindowSize->{1428, 765.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c31bdd9-c96f-423b-a725-fbb76930c66a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3051, 85, 249, "Input",ExpressionUUID->"abbd4f80-4a18-4332-bbdf-e9bb1b5b6a29"],
Cell[3634, 109, 1808, 26, 52, "Output",ExpressionUUID->"41e7dee7-5ac3-43b8-85f3-80a289239ab4"]
}, Open  ]],
Cell[5457, 138, 527, 12, 67, "Text",ExpressionUUID->"fbcf97a0-c350-4a2d-8821-930c2c378186"],
Cell[CellGroupData[{
Cell[6009, 154, 20064, 502, 1480, "Input",ExpressionUUID->"7cd6fe17-024b-4d73-9e40-1b65906f7271"],
Cell[CellGroupData[{
Cell[26098, 660, 578, 10, 22, "Print",ExpressionUUID->"eea86a7b-a96c-4dc9-b13d-73c62b7a80c8"],
Cell[26679, 672, 578, 10, 22, "Print",ExpressionUUID->"3343a727-45cf-4f70-95aa-1eef8d68d39d"],
Cell[27260, 684, 580, 10, 22, "Print",ExpressionUUID->"02c2e753-f756-4855-b22e-a65624076c0b"],
Cell[27843, 696, 580, 10, 22, "Print",ExpressionUUID->"2190fbdd-ec8d-4d55-8e09-a2f5f24c6e6c"],
Cell[28426, 708, 578, 10, 22, "Print",ExpressionUUID->"514d2d90-d2d0-4ad9-ba51-f50dae0cdc7a"],
Cell[29007, 720, 580, 10, 22, "Print",ExpressionUUID->"988d263d-406a-4cdf-bd6d-eb1cfad8178c"],
Cell[29590, 732, 580, 10, 22, "Print",ExpressionUUID->"6e56d4a1-c9be-4fac-9b39-e44d40ca32b1"],
Cell[30173, 744, 580, 10, 22, "Print",ExpressionUUID->"5b0e17e0-6909-48d5-a383-3d998567ec01"],
Cell[30756, 756, 595, 10, 22, "Print",ExpressionUUID->"70317f0b-8a19-43d3-b2b5-2073a23b7602"],
Cell[31354, 768, 702, 14, 22, "Print",ExpressionUUID->"371e1c03-aa27-4242-822a-195a5de0429c"],
Cell[32059, 784, 642, 12, 22, "Print",ExpressionUUID->"59227e52-9440-44f6-aae3-deaa5c5e6b9a"],
Cell[32704, 798, 700, 14, 22, "Print",ExpressionUUID->"44a12074-52a5-44de-97c6-9206d671558e"],
Cell[33407, 814, 639, 12, 22, "Print",ExpressionUUID->"3f67781f-02be-42b6-8423-41a2c0a764d7"],
Cell[34049, 828, 702, 14, 22, "Print",ExpressionUUID->"c54ce602-7f9e-49d2-8f66-050660942874"],
Cell[34754, 844, 639, 12, 22, "Print",ExpressionUUID->"e3312811-751c-4062-9fd2-1a3485af11f2"],
Cell[35396, 858, 702, 14, 22, "Print",ExpressionUUID->"ef1208b4-ee36-4484-81a3-9d2b9c19e9a9"],
Cell[36101, 874, 597, 10, 22, "Print",ExpressionUUID->"9fdb1fe6-60f8-4d64-b255-dd0374ee76fb"],
Cell[36701, 886, 700, 14, 22, "Print",ExpressionUUID->"61ce38c8-5c19-42a1-a65b-483713b7c71a"],
Cell[37404, 902, 641, 12, 22, "Print",ExpressionUUID->"68c43f18-5147-48fe-ad4b-563bfbfd04d1"],
Cell[38048, 916, 702, 14, 22, "Print",ExpressionUUID->"2142dda7-654c-4715-a3a4-886ec7ad53b3"],
Cell[38753, 932, 642, 12, 22, "Print",ExpressionUUID->"4b6b95f9-b51d-422a-94e3-dfabe81b34cc"],
Cell[39398, 946, 702, 14, 22, "Print",ExpressionUUID->"379ff495-332a-4807-b806-bb07c5eb998e"],
Cell[40103, 962, 642, 12, 22, "Print",ExpressionUUID->"1417a9bc-021c-4b64-8fa0-096d5364a6ca"],
Cell[40748, 976, 1249, 34, 38, "Print",ExpressionUUID->"1b90ba43-8a39-4848-8f3c-fe4e4b37f159"],
Cell[42000, 1012, 1113, 29, 37, "Print",ExpressionUUID->"37c1859c-68b3-4898-981b-6b3f2e53e475"],
Cell[43116, 1043, 1176, 32, 40, "Print",ExpressionUUID->"3a4bd680-bd28-438e-886c-9c13291a192f"],
Cell[44295, 1077, 1161, 31, 37, "Print",ExpressionUUID->"211202cc-13a1-4e10-a73f-5d81145682b9"],
Cell[45459, 1110, 1124, 30, 38, "Print",ExpressionUUID->"7f07f387-9dd5-4443-b71c-86bdfc0e7b49"],
Cell[46586, 1142, 1357, 39, 38, "Print",ExpressionUUID->"c0877318-2b82-472b-b92c-f52fec137d0a"]
}, Open  ]]
}, Open  ]],
Cell[47970, 1185, 200, 3, 28, "Input",ExpressionUUID->"5ba9b9ae-e262-4b47-aaef-b7b8ded18858"],
Cell[48173, 1190, 389, 7, 46, "Text",ExpressionUUID->"2e17315b-fcbe-49c9-9536-439ad948eda8"],
Cell[CellGroupData[{
Cell[48587, 1201, 12981, 314, 1027, "Input",ExpressionUUID->"204be607-5f78-4261-a5a7-4ae2970efdfb"],
Cell[CellGroupData[{
Cell[61593, 1519, 1065, 16, 22, "Print",ExpressionUUID->"5bcbde03-caeb-4c72-923e-f32138588ed3"],
Cell[62661, 1537, 1063, 16, 22, "Print",ExpressionUUID->"5efd72c9-60a0-40d6-9681-2ec8d5c48c35"],
Cell[63727, 1555, 1063, 16, 22, "Print",ExpressionUUID->"6f8cd44d-7709-4f2d-953f-db631aa05b23"],
Cell[64793, 1573, 1063, 16, 22, "Print",ExpressionUUID->"2f4a67f4-ea07-483f-bb23-99a43ab09cbe"],
Cell[65859, 1591, 1063, 16, 22, "Print",ExpressionUUID->"935470a6-7338-4b0e-a353-761151bf2404"],
Cell[66925, 1609, 1063, 16, 22, "Print",ExpressionUUID->"112eb1c1-a139-49ca-b032-68c699b07b1f"],
Cell[67991, 1627, 1065, 16, 22, "Print",ExpressionUUID->"260eb6c7-9c9d-4954-ba09-514c8d517006"]
}, Open  ]],
Cell[69071, 1646, 952, 17, 32, "Output",ExpressionUUID->"f8e3f649-06e4-40e9-85c0-a22e212f38bd"],
Cell[CellGroupData[{
Cell[70048, 1667, 1188, 20, 22, "Print",ExpressionUUID->"38dbaa09-73f8-484c-aab6-a0e6779120ad"],
Cell[71239, 1689, 1180, 21, 22, "Print",ExpressionUUID->"2aa23387-7d46-49ef-82fd-5339fa6e2986"],
Cell[72422, 1712, 1186, 20, 22, "Print",ExpressionUUID->"f2f194db-4951-4330-a358-2ce40c68cc3c"],
Cell[73611, 1734, 1180, 21, 22, "Print",ExpressionUUID->"32a2fd1a-5298-48f1-9f65-8a45bba066a4"],
Cell[74794, 1757, 1188, 20, 22, "Print",ExpressionUUID->"baed596d-9c9a-4bb5-bd0a-e42645418fd6"],
Cell[75985, 1779, 1180, 21, 22, "Print",ExpressionUUID->"1a2d2d8e-fd65-4883-9261-70a04a792553"],
Cell[77168, 1802, 1186, 20, 22, "Print",ExpressionUUID->"f0a08744-d5fb-46e9-8ea9-691e091c6cc6"],
Cell[78357, 1824, 1180, 21, 22, "Print",ExpressionUUID->"336d360d-9fef-44f5-8dd2-ec5d872cd1c5"],
Cell[79540, 1847, 1186, 20, 22, "Print",ExpressionUUID->"7649dd33-abd7-4f61-9e67-40dd6f8877f4"],
Cell[80729, 1869, 1180, 21, 22, "Print",ExpressionUUID->"d8a28ba1-515f-4583-82c8-b002c4ccd082"],
Cell[81912, 1892, 1188, 20, 22, "Print",ExpressionUUID->"cd6990c0-3c67-4004-b46b-3168630611ab"],
Cell[83103, 1914, 1178, 21, 22, "Print",ExpressionUUID->"383ba591-44e3-4d67-a2ec-8bd11525dc8e"],
Cell[84284, 1937, 1188, 20, 22, "Print",ExpressionUUID->"442d6d0e-0f83-4aeb-86ce-be16f7240535"],
Cell[85475, 1959, 1178, 21, 22, "Print",ExpressionUUID->"85f437ea-5f8b-4530-bb88-bb55a63c7182"]
}, Open  ]],
Cell[86668, 1983, 843, 12, 32, "Output",ExpressionUUID->"461df590-6255-4e11-afce-5e69eacaf807"]
}, Open  ]],
Cell[87526, 1998, 244, 4, 35, "Text",ExpressionUUID->"63ccc81c-b5e1-4b2f-becf-64ebdcbb2740"],
Cell[87773, 2004, 10916, 251, 847, "Input",ExpressionUUID->"f6fefbc2-e508-44aa-8acd-467f237756d0"],
Cell[CellGroupData[{
Cell[98714, 2259, 5247, 130, 428, "Input",ExpressionUUID->"0709a7a5-2c16-4df7-84a3-7573bd47042d"],
Cell[CellGroupData[{
Cell[103986, 2393, 637, 13, 22, "Print",ExpressionUUID->"1cbb0889-50c1-49eb-a77f-423ab8ce04b7"],
Cell[104626, 2408, 551, 9, 22, "Print",ExpressionUUID->"48214c10-3e36-4648-90ea-b0c7eb2233fb"],
Cell[105180, 2419, 550, 9, 22, "Print",ExpressionUUID->"0f8148ab-dbd6-4e9f-b424-13ec649f0ae6"],
Cell[105733, 2430, 550, 9, 22, "Print",ExpressionUUID->"16eb1f18-0721-434a-83a8-5f6950a12bfe"],
Cell[106286, 2441, 547, 9, 22, "Print",ExpressionUUID->"1292e500-4270-4fa3-a25e-e4048f37318c"],
Cell[106836, 2452, 639, 13, 22, "Print",ExpressionUUID->"0ced1fb2-9a8e-4ebd-8831-abf5739a5878"],
Cell[107478, 2467, 551, 9, 22, "Print",ExpressionUUID->"ebefef6e-b29c-426f-873c-e027920b7006"],
Cell[108032, 2478, 550, 9, 22, "Print",ExpressionUUID->"2a316aed-90db-4296-873c-58851f274a4d"],
Cell[108585, 2489, 548, 9, 22, "Print",ExpressionUUID->"5d1404fb-eeb5-43a2-ad97-753ca2750f45"],
Cell[109136, 2500, 547, 9, 22, "Print",ExpressionUUID->"48049f5b-22d6-409d-9b9e-af23303d30d9"],
Cell[109686, 2511, 639, 13, 22, "Print",ExpressionUUID->"3e5b6fc2-b3eb-453a-9f56-f16b84fc7d8c"],
Cell[110328, 2526, 551, 9, 22, "Print",ExpressionUUID->"21c1395d-ce99-40e2-8fe5-e1b25f7d62f2"],
Cell[110882, 2537, 550, 9, 22, "Print",ExpressionUUID->"1eea6a9d-303f-4968-9888-1a1ec2aa228d"],
Cell[111435, 2548, 550, 9, 22, "Print",ExpressionUUID->"47986aa3-8350-4486-aaf3-471d4693f369"],
Cell[111988, 2559, 547, 9, 22, "Print",ExpressionUUID->"aced75f0-bc92-4cb6-bf4d-06bfb2a47e66"],
Cell[112538, 2570, 637, 13, 22, "Print",ExpressionUUID->"ab0cd749-4153-410f-83b2-821132aa4ea9"],
Cell[113178, 2585, 549, 9, 22, "Print",ExpressionUUID->"444a46ad-e247-461a-8a96-5038717c600e"],
Cell[113730, 2596, 550, 9, 22, "Print",ExpressionUUID->"02512379-5518-4811-96be-2623f5eb1f92"],
Cell[114283, 2607, 547, 9, 22, "Print",ExpressionUUID->"db05461e-87c8-4d90-8d0c-5b73c086da30"],
Cell[114833, 2618, 547, 9, 22, "Print",ExpressionUUID->"fbc6e524-bf3c-4bcc-886d-334daa914eca"],
Cell[115383, 2629, 637, 13, 22, "Print",ExpressionUUID->"8d451ef4-9560-46bf-b612-f835c3bd800b"],
Cell[116023, 2644, 549, 9, 22, "Print",ExpressionUUID->"4408f970-bda4-49af-a0b7-a343a2ceb880"],
Cell[116575, 2655, 550, 9, 22, "Print",ExpressionUUID->"90226152-cf9a-4523-b0ad-6193dc99e903"],
Cell[117128, 2666, 548, 9, 22, "Print",ExpressionUUID->"1daff169-f12a-4b5a-86e7-288b756e1b61"],
Cell[117679, 2677, 547, 9, 22, "Print",ExpressionUUID->"d80bdb9e-a9f1-4a59-b7ee-b4a41ec25aca"],
Cell[118229, 2688, 637, 13, 22, "Print",ExpressionUUID->"078e536e-3787-48e4-9fb9-0accd1f6647d"],
Cell[118869, 2703, 549, 9, 22, "Print",ExpressionUUID->"e8b04ade-5519-4983-ad91-8a0622c6f254"],
Cell[119421, 2714, 550, 9, 22, "Print",ExpressionUUID->"c668825e-9131-476c-8396-7726ea09fb8a"],
Cell[119974, 2725, 548, 9, 22, "Print",ExpressionUUID->"d0efead4-073f-47c2-8d76-434207127c5d"],
Cell[120525, 2736, 546, 9, 22, "Print",ExpressionUUID->"3f3d47f8-948d-415a-ba5b-27d7ebc85466"],
Cell[121074, 2747, 639, 13, 22, "Print",ExpressionUUID->"46ede82d-60a2-4ac6-a23a-4dfc94e3ca24"],
Cell[121716, 2762, 549, 9, 22, "Print",ExpressionUUID->"80aefb39-05c5-4f8c-b724-3bdd7642cd06"],
Cell[122268, 2773, 550, 9, 22, "Print",ExpressionUUID->"0b42afdc-b042-4550-94ba-6bd02010a841"],
Cell[122821, 2784, 550, 9, 22, "Print",ExpressionUUID->"94225e46-dd9e-49d9-a365-027d1677d7b7"],
Cell[123374, 2795, 549, 9, 22, "Print",ExpressionUUID->"b6dd0435-e8aa-4b2c-8a39-2d08c7d6dec6"]
}, Open  ]],
Cell[123938, 2807, 254, 3, 32, "Output",ExpressionUUID->"b9d0aed0-58d5-46ba-a852-f59ca7681858"]
}, Open  ]],
Cell[124207, 2813, 718, 15, 193, "Text",ExpressionUUID->"15312bf4-8857-4f90-8414-70fd86c66449"],
Cell[124928, 2830, 532, 9, 38, "Text",ExpressionUUID->"c0a6d607-20da-4880-a48d-664ce035bce7"],
Cell[CellGroupData[{
Cell[125485, 2843, 41355, 994, 1056, "Input",ExpressionUUID->"ef17b5a8-0eb4-40a9-a086-9a6eac28073a"],
Cell[166843, 3839, 614, 11, 32, "Output",ExpressionUUID->"95236d32-a6d6-4f41-9421-55778fdc8dee"],
Cell[167460, 3852, 767, 16, 32, "Output",ExpressionUUID->"da77dd33-0220-441c-955a-cab7489afe27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168264, 3873, 21805, 563, 1361, "Input",ExpressionUUID->"2cd08b7c-b45c-4b88-b608-043df6bed3fb"],
Cell[CellGroupData[{
Cell[190094, 4440, 719, 12, 22, "Print",ExpressionUUID->"55cf1c5d-69b8-42d8-a0e7-4d0c8a55e74f"],
Cell[190816, 4454, 719, 12, 22, "Print",ExpressionUUID->"7b9d7781-e1e6-4989-98de-753945014910"],
Cell[191538, 4468, 719, 12, 22, "Print",ExpressionUUID->"745a64ce-f575-4cc9-bf15-107265a09d18"],
Cell[192260, 4482, 717, 12, 22, "Print",ExpressionUUID->"c48bd2df-a554-4048-945f-413e0c0153a8"],
Cell[192980, 4496, 717, 12, 22, "Print",ExpressionUUID->"5de1e338-cffb-4525-86e3-b213112f8820"]
}, Open  ]],
Cell[193712, 4511, 1078, 18, 32, "Output",ExpressionUUID->"120cd6b8-c94e-4059-9f17-0d2581c6c8a0"],
Cell[CellGroupData[{
Cell[194815, 4533, 778, 14, 22, "Print",ExpressionUUID->"64f028c5-7406-4c92-9a61-7d392d6c0a84"],
Cell[195596, 4549, 778, 14, 22, "Print",ExpressionUUID->"703a14ab-a085-4708-bceb-e9c1edb3d01d"],
Cell[196377, 4565, 781, 14, 22, "Print",ExpressionUUID->"c6868a06-5874-4c69-88b9-0c761e3cf7a5"],
Cell[197161, 4581, 736, 12, 22, "Print",ExpressionUUID->"8eedeebc-9741-439f-a943-bd92789567fc"],
Cell[197900, 4595, 781, 14, 22, "Print",ExpressionUUID->"06503223-5cf9-4c1c-a612-497ee3060678"],
Cell[198684, 4611, 780, 14, 22, "Print",ExpressionUUID->"f222d727-d6ad-49e6-ac9d-b4b764fb1d2c"],
Cell[199467, 4627, 779, 14, 22, "Print",ExpressionUUID->"6eff8a45-cc60-4179-8fc0-5d1730c27515"]
}, Open  ]],
Cell[200261, 4644, 1151, 17, 51, "Output",ExpressionUUID->"524b1ed9-17ae-4137-b5b9-ec8082932e64"],
Cell[201415, 4663, 1165, 18, 51, "Output",ExpressionUUID->"f19303fc-c692-450a-af77-29cb044f337b"],
Cell[202583, 4683, 1149, 17, 51, "Output",ExpressionUUID->"e5969d78-4f17-4882-9ce3-7a7a8e3b3ba9"],
Cell[203735, 4702, 1150, 17, 51, "Output",ExpressionUUID->"b83b91d4-ffe4-4a84-83e5-22c6386422bd"],
Cell[204888, 4721, 1152, 17, 51, "Output",ExpressionUUID->"ea2eb1db-7264-4838-9c38-1d23c15924a1"]
}, Open  ]],
Cell[206055, 4741, 429, 7, 46, "Text",ExpressionUUID->"56fd3194-13dd-4d4e-95c5-4b81907ef32c"],
Cell[CellGroupData[{
Cell[206509, 4752, 9969, 244, 798, "Input",ExpressionUUID->"d6041218-cd7a-4e95-9532-a4250da91a71"],
Cell[216481, 4998, 1232, 19, 32, "Output",ExpressionUUID->"c3345cdf-8ad4-47d5-8522-100816a040c1"],
Cell[CellGroupData[{
Cell[217738, 5021, 1036, 19, 22, "Print",ExpressionUUID->"6a035684-eb75-42fc-90fe-d179ddb69287"],
Cell[218777, 5042, 1025, 20, 22, "Print",ExpressionUUID->"50a3f378-7c36-4d94-911b-2809713cee5f"],
Cell[219805, 5064, 1034, 19, 22, "Print",ExpressionUUID->"fb07ca4a-f55f-4b47-a46a-698c55a04388"],
Cell[220842, 5085, 1026, 20, 22, "Print",ExpressionUUID->"87300fb6-7c5b-47df-b90b-7bd23ee837b3"],
Cell[221871, 5107, 1036, 19, 22, "Print",ExpressionUUID->"92f371a2-1a28-4fde-9657-0997248122eb"],
Cell[222910, 5128, 1028, 20, 22, "Print",ExpressionUUID->"539b9867-f1a2-4e7d-a860-2c91239b425e"],
Cell[223941, 5150, 1034, 19, 22, "Print",ExpressionUUID->"35395728-1cf0-452c-a73e-d82686a10396"],
Cell[224978, 5171, 1028, 20, 22, "Print",ExpressionUUID->"bcab44a1-283d-4349-85ae-dca4c7f105b8"],
Cell[226009, 5193, 1036, 19, 22, "Print",ExpressionUUID->"7ceff46a-6d60-4d7e-a74b-69677172f30d"],
Cell[227048, 5214, 1028, 20, 22, "Print",ExpressionUUID->"e33c7d7c-f6b4-45b6-a810-b06bde808285"],
Cell[228079, 5236, 1036, 19, 22, "Print",ExpressionUUID->"61305e68-4a51-4964-a19f-ca2644c24cdc"],
Cell[229118, 5257, 1028, 20, 22, "Print",ExpressionUUID->"9e01207e-8d7c-4724-b834-0e5c02e55e3b"],
Cell[230149, 5279, 1034, 19, 22, "Print",ExpressionUUID->"9eadd283-b629-420a-b134-d4c7075a35c8"],
Cell[231186, 5300, 1026, 20, 22, "Print",ExpressionUUID->"307e90e8-ff16-481e-9a87-748023764c64"]
}, Open  ]]
}, Open  ]],
Cell[232239, 5324, 561, 9, 80, "Text",ExpressionUUID->"c516ecf4-30d7-449e-b689-fa42bed7dec3"],
Cell[CellGroupData[{
Cell[232825, 5337, 3650, 98, 222, "Input",ExpressionUUID->"a488103b-3817-4400-8290-f140017f14da"],
Cell[236478, 5437, 857, 14, 32, "Output",ExpressionUUID->"66b2c359-d01a-4810-81b8-1485faf1806e"],
Cell[237338, 5453, 855, 14, 32, "Output",ExpressionUUID->"d304b7e5-bccc-46ad-bfb5-902f78acb35f"],
Cell[238196, 5469, 855, 14, 32, "Output",ExpressionUUID->"f4459bbb-1186-4a0c-9ecb-aa27a7b77367"]
}, Open  ]],
Cell[239066, 5486, 1129, 22, 109, "Text",ExpressionUUID->"7b3156d7-c9e1-45d0-b43b-7518f087376a"],
Cell[CellGroupData[{
Cell[240220, 5512, 11791, 290, 683, "Input",ExpressionUUID->"e58f4fdc-5b7b-47d4-817b-49d424f9a6cd"],
Cell[252014, 5804, 336, 4, 32, "Output",ExpressionUUID->"8fc6b4f5-85ca-400a-b8d2-aeab78d0c04b"],
Cell[252353, 5810, 338, 4, 32, "Output",ExpressionUUID->"3046c8c9-74b2-420d-b3f8-b7164210ec4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252728, 5819, 21677, 535, 1817, "Input",ExpressionUUID->"8d103543-354e-4573-ae2f-cdd2700071f1"],
Cell[CellGroupData[{
Cell[274430, 6358, 1524, 25, 22, "Print",ExpressionUUID->"bb4c10a1-cc1e-4a0c-952a-96f80edbf3bc"],
Cell[275957, 6385, 1520, 26, 22, "Print",ExpressionUUID->"4640889c-86ce-4d62-882a-3cfb417e75fe"],
Cell[277480, 6413, 1522, 25, 22, "Print",ExpressionUUID->"9576a412-7928-41af-9f35-555021c52902"],
Cell[279005, 6440, 1520, 26, 22, "Print",ExpressionUUID->"88fffb2a-b8a5-4a46-8f9a-daf9d0bd36e5"],
Cell[280528, 6468, 1522, 25, 22, "Print",ExpressionUUID->"6a064ff1-de1b-4b36-bf44-5d084ecc33fd"],
Cell[282053, 6495, 1519, 26, 22, "Print",ExpressionUUID->"4067176c-7ded-4eed-aafb-6f867139cda1"],
Cell[283575, 6523, 1521, 25, 22, "Print",ExpressionUUID->"fcff28c4-733c-4f87-9454-cba111576e7e"],
Cell[285099, 6550, 1518, 26, 22, "Print",ExpressionUUID->"74b7867f-a134-4667-8b9b-a37598c03b15"],
Cell[286620, 6578, 1522, 25, 22, "Print",ExpressionUUID->"f20997b0-1aa2-4346-b0f3-23020fb29ff1"],
Cell[288145, 6605, 1519, 26, 22, "Print",ExpressionUUID->"571951b7-07fc-4089-9cc9-f55f60555cd1"],
Cell[289667, 6633, 1524, 25, 22, "Print",ExpressionUUID->"f5f32437-920b-42a2-b848-b42fb984b0bb"],
Cell[291194, 6660, 1520, 26, 22, "Print",ExpressionUUID->"2448ae12-afe8-4e8b-b000-bf413e057925"],
Cell[292717, 6688, 1522, 25, 22, "Print",ExpressionUUID->"e370c445-86c7-4624-b8bb-6bbe553103d6"],
Cell[294242, 6715, 1520, 26, 22, "Print",ExpressionUUID->"bcc1b914-9d16-4928-9e1e-17a705c28e2a"]
}, Open  ]],
Cell[295777, 6744, 10046, 318, 280, "Output",ExpressionUUID->"d889a7f2-ffb2-4573-b769-abde33fb5491"],
Cell[CellGroupData[{
Cell[305848, 7066, 1522, 25, 22, "Print",ExpressionUUID->"c742ceb3-542f-4616-8d00-6df2bc027b80"],
Cell[307373, 7093, 1517, 26, 22, "Print",ExpressionUUID->"70209e26-1694-4307-962d-27c3204430fa"],
Cell[308893, 7121, 1524, 25, 22, "Print",ExpressionUUID->"7d54681d-4c78-4fc9-952e-ccfb2b450de6"],
Cell[310420, 7148, 1520, 26, 22, "Print",ExpressionUUID->"d1f939f1-7f71-4d89-bf85-e8e43316372c"],
Cell[311943, 7176, 1524, 25, 22, "Print",ExpressionUUID->"36a01774-7f09-4fa6-948d-ee62a10f745a"],
Cell[313470, 7203, 1519, 26, 22, "Print",ExpressionUUID->"2a9a0295-2df9-4fba-a23a-24bb6b51f966"],
Cell[314992, 7231, 1522, 25, 22, "Print",ExpressionUUID->"30c013e6-193e-4485-ade6-5bab52e73406"],
Cell[316517, 7258, 1517, 26, 22, "Print",ExpressionUUID->"39922f65-208d-43f1-8931-967552c326ba"],
Cell[318037, 7286, 1522, 25, 22, "Print",ExpressionUUID->"8bdff6b6-8e52-4ee6-9e78-497d89b3310f"],
Cell[319562, 7313, 1517, 26, 22, "Print",ExpressionUUID->"66fe754a-be70-4bb5-963b-246e02bd06e9"],
Cell[321082, 7341, 1524, 25, 22, "Print",ExpressionUUID->"1a50f2bc-8681-4d43-9072-c953ac9054b0"],
Cell[322609, 7368, 1520, 26, 22, "Print",ExpressionUUID->"1113bd3f-2a26-4d78-a657-3f8b0f02ab8c"],
Cell[324132, 7396, 1522, 25, 22, "Print",ExpressionUUID->"b4235ce4-5b1e-4653-8e3d-27aa9d114655"],
Cell[325657, 7423, 1516, 26, 22, "Print",ExpressionUUID->"67f43ee4-b241-41ad-8f74-614ba6d700d0"]
}, Open  ]],
Cell[327188, 7452, 10004, 314, 233, "Output",ExpressionUUID->"3290595a-292e-435b-99ed-4e66ed215ea3"],
Cell[337195, 7768, 1425, 21, 22, "Print",ExpressionUUID->"f1135429-7886-4a61-96eb-fdb17eb371bd"]
}, Open  ]]
}
]
*)



==> anc/5H-intersection.txt <==
FF<rr>:=QuadraticField(-7);
RR<U0, U1, U2, U3, U4, U5, U6, U7, U8, U9>:=PolynomialRing(FF,10,"grevlex");

Gens := [
U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9,


(-5/32 - rr/32)*U0^2 + (U2*U5)/2 + U3*U6 + (-3/16 + rr/16)*U1*U7 + 
   (1/8 + rr/8)*U3*U9, (-1/8 + (3*rr)/8)*U1*U4 + (5/4 + rr/4)*U2*U5 + 
   (-1/16 + (3*rr)/16)*U1*U7 + U2*U8 + (-5/8 - rr/8)*U3*U9, 
  (5/16 + rr/16)*U0*U4 + U6^2 + (3/32 - rr/32)*U0*U7 + (1/4 + rr/4)*U6*U9 + 
   (-3/32 + rr/32)*U9^2, U2*U3 + (-1/8 - rr/8)*U9^2, 
  (5/16 + rr/16)*U0*U4 + U1*U5 + (5/32 + rr/32)*U0*U7 + (-3/4 + rr/4)*U6*U9 - 
   U9^2/4, (-3/8 - rr/8)*U1*U3 + 2*U4^2 + U0*U5 + U4*U7 + 
   (1/16 + (3*rr)/16)*U2*U9, -(U1*U3)/4 + (3/8 - rr/8)*U0*U5 + U2*U6 + 
   (3/16 + rr/16)*U2*U9, (-5/4 + rr/4)*U2^2 + 2*U4*U8 + U7*U8 + 
   (3/4 + rr/4)*U1*U9, (5/16 - rr/16)*U2^2 + (1/8 + rr/8)*U0*U3 + U4*U5 + 
   (-1/16 - (3*rr)/16)*U1*U9, -(U1*U2) + (-1/2 - rr/2)*U3*U4 + U5*U8 + 
   (5/16 + rr/16)*U0*U9, (3/8 - rr/8)*U1*U2 + (1/4 + rr/4)*U3*U4 + U5^2 + 
   (1/8 + rr/8)*U3*U7 - (U0*U9)/4, (-3/8 + rr/8)*U1^2 + 
   (5/32 + rr/32)*U0*U2 - U3*U5 + U6*U7 + (1/8 + rr/8)*U3*U8 + 
   (7/16 + (3*rr)/16)*U4*U9 + (U7*U9)/2, (3/16 - rr/16)*U1^2 + 
   (-1/64 + (3*rr)/64)*U0*U2 + U4*U6 + (-1/16 - rr/16)*U3*U8 + 
   (5/32 + rr/32)*U4*U9, (-1/4 - rr/4)*U2*U4 + U5*U6 - (U2*U7)/4 + 
   (1/4 + rr/4)*U5*U9 + (U8*U9)/8, U3^2 + U2*U4 + (1/4 - rr/4)*U2*U7 + 
   (-3/2 - rr/2)*U5*U9 + (-3/8 - rr/8)*U8*U9, 
 
(-5/32 - rr/32)*U0^2 + U1*U4 + (U3*U6)/2 + (1/8 + rr/8)*U1*U7 + 
   (-3/16 + rr/16)*U2*U8, (-1/8 + (3*rr)/8)*U2*U5 + (5/4 + rr/4)*U3*U6 + 
   (-5/8 - rr/8)*U1*U7 + (-1/16 + (3*rr)/16)*U2*U8 + U3*U9, 
  U4^2 + (5/16 + rr/16)*U0*U5 + (1/4 + rr/4)*U4*U7 + (-3/32 + rr/32)*U7^2 + 
   (3/32 - rr/32)*U0*U8, U1*U3 + (-1/8 - rr/8)*U7^2, 
  (5/16 + rr/16)*U0*U5 + U2*U6 + (-3/4 + rr/4)*U4*U7 - U7^2/4 + 
   (5/32 + rr/32)*U0*U8, (-3/8 - rr/8)*U1*U2 + 2*U5^2 + U0*U6 + 
   (1/16 + (3*rr)/16)*U3*U7 + U5*U8, -(U1*U2)/4 + U3*U4 + 
   (3/8 - rr/8)*U0*U6 + (3/16 + rr/16)*U3*U7, 
  (-5/4 + rr/4)*U3^2 + (3/4 + rr/4)*U2*U7 + 2*U5*U9 + U8*U9, 
  (1/8 + rr/8)*U0*U1 + (5/16 - rr/16)*U3^2 + U5*U6 + 
   (-1/16 - (3*rr)/16)*U2*U7, -(U2*U3) + (-1/2 - rr/2)*U1*U5 + 
   (5/16 + rr/16)*U0*U7 + U6*U9, (3/8 - rr/8)*U2*U3 + (1/4 + rr/4)*U1*U5 + 
   U6^2 - (U0*U7)/4 + (1/8 + rr/8)*U1*U8, (-3/8 + rr/8)*U2^2 + 
   (5/32 + rr/32)*U0*U3 - U1*U6 + (7/16 + (3*rr)/16)*U5*U7 + U4*U8 + 
   (U7*U8)/2 + (1/8 + rr/8)*U1*U9, (3/16 - rr/16)*U2^2 + 
   (-1/64 + (3*rr)/64)*U0*U3 + U4*U5 + (5/32 + rr/32)*U5*U7 + 
   (-1/16 - rr/16)*U1*U9, (-1/4 - rr/4)*U3*U5 + U4*U6 + (1/4 + rr/4)*U6*U7 - 
   (U3*U8)/4 + (U7*U9)/8, U1^2 + U3*U5 + (-3/2 - rr/2)*U6*U7 + 
   (1/4 - rr/4)*U3*U8 + (-3/8 - rr/8)*U7*U9, 

 (-1/32 + (3*rr)/32)*U0^2 + U1*U4 + (21/32 + rr/32)*U2*U5 + 
   (-9/64 - (5*rr)/64)*U3*U6 + (33/64 - (3*rr)/64)*U1*U7 + 
   (3/16 - rr/16)*U2*U8, (-5/16 - rr/16)*U0^2 + (-23/16 + (5*rr)/16)*U2*U5 + 
   (51/32 + (7*rr)/32)*U3*U6 + (-11/32 + rr/32)*U1*U7 + 
   (-1/8 + (3*rr)/8)*U2*U8 + U3*U9, U4^2 + (1/16 - (3*rr)/16)*U0*U5 + 
   (3/4 - rr/4)*U2*U6 + (11/16 - rr/16)*U4*U7 + (-3/32 + rr/32)*U0*U8 + 
   (1/8 + rr/8)*U2*U9, U1*U3 + (-3/2 - rr/2)*U2*U6, 
  (3/4 - rr/4)*U1*U2 + (1/4 + rr/4)*U3*U4 + (1/2 - rr/2)*U0*U6 + 
   (-1/8 + (3*rr)/8)*U3*U7 + U5*U8 - (U0*U9)/2, 
  (-3/8 + rr/8)*U1*U2 + (-5/8 - rr/8)*U3*U4 + U5^2 + (1/4 + rr/4)*U0*U6 + 
   (-1/8 - rr/8)*U3*U7 + (U0*U9)/4, U0*U1 + (-11/8 + rr/8)*U3^2 - 2*U2*U4 + 
   (-3/4 + rr/4)*U2*U7 + 2*U5*U9 + U8*U9, (3/16 - rr/16)*U3^2 + U5*U6, 
  (3/8 - rr/8)*U2*U3 + (-1/4 - rr/4)*U0*U4 + U6^2 - (U0*U7)/4 + 
   (1/8 + rr/8)*U1*U8 + U6*U9, (U2*U3)/2 + U1*U5, 
  -U2^2/2 + (-1/16 + (3*rr)/16)*U0*U3 + (-3/4 + rr/4)*U5*U7 + U4*U8 + 
   (U7*U8)/2, U2^2/2 + U4*U5 + (U5*U7)/2 + (1/8 - rr/8)*U1*U9, 
  (-3/8 + rr/8)*U0*U3 + U1*U6 - U5*U7, (5/32 + rr/32)*U0*U2 + 
   (3/8 - rr/8)*U3*U5 + U4*U6 + (3/16 - rr/16)*U6*U7 + 
   (1/64 - (3*rr)/64)*U3*U8 + (3/32 - rr/32)*U7*U9, 
  U1^2 - (U0*U2)/2 - U6*U7 + (-1/8 - rr/8)*U3*U8 - (U7*U9)/2, 

 (-5/32 - rr/32)*U0^2 + (U1*U4)/2 + U2*U5 + (1/8 + rr/8)*U2*U8 + 
   (-3/16 + rr/16)*U3*U9, (5/4 + rr/4)*U1*U4 + (-1/8 + (3*rr)/8)*U3*U6 + 
   U1*U7 + (-5/8 - rr/8)*U2*U8 + (-1/16 + (3*rr)/16)*U3*U9, 
  U5^2 + (5/16 + rr/16)*U0*U6 + (1/4 + rr/4)*U5*U8 + (-3/32 + rr/32)*U8^2 + 
   (3/32 - rr/32)*U0*U9, U1*U2 + (-1/8 - rr/8)*U8^2, 
  U3*U4 + (5/16 + rr/16)*U0*U6 + (-3/4 + rr/4)*U5*U8 - U8^2/4 + 
   (5/32 + rr/32)*U0*U9, (-3/8 - rr/8)*U2*U3 + U0*U4 + 2*U6^2 + 
   (1/16 + (3*rr)/16)*U1*U8 + U6*U9, -(U2*U3)/4 + (3/8 - rr/8)*U0*U4 + 
   U1*U5 + (3/16 + rr/16)*U1*U8, (-5/4 + rr/4)*U1^2 + 2*U6*U7 + 
   (3/4 + rr/4)*U3*U8 + U7*U9, (5/16 - rr/16)*U1^2 + (1/8 + rr/8)*U0*U2 + 
   U4*U6 + (-1/16 - (3*rr)/16)*U3*U8, -(U1*U3) + (-1/2 - rr/2)*U2*U6 + 
   U4*U7 + (5/16 + rr/16)*U0*U8, (3/8 - rr/8)*U1*U3 + U4^2 + 
   (1/4 + rr/4)*U2*U6 - (U0*U8)/4 + (1/8 + rr/8)*U2*U9, 
  (5/32 + rr/32)*U0*U1 + (-3/8 + rr/8)*U3^2 - U2*U4 + (1/8 + rr/8)*U2*U7 + 
   (7/16 + (3*rr)/16)*U6*U8 + U5*U9 + (U8*U9)/2, 
  (-1/64 + (3*rr)/64)*U0*U1 + (3/16 - rr/16)*U3^2 + U5*U6 + 
   (-1/16 - rr/16)*U2*U7 + (5/32 + rr/32)*U6*U8, 
  U4*U5 + (-1/4 - rr/4)*U1*U6 + (1/4 + rr/4)*U4*U8 + (U7*U8)/8 - (U1*U9)/4, 
  U2^2 + U1*U6 + (-3/2 - rr/2)*U4*U8 + (-3/8 - rr/8)*U7*U8 + 
   (1/4 - rr/4)*U1*U9, 

(-1/32 + (3*rr)/32)*U0^2 + (21/32 + rr/32)*U1*U4 + 
   (-9/64 - (5*rr)/64)*U2*U5 + U3*U6 + (3/16 - rr/16)*U1*U7 + 
   (33/64 - (3*rr)/64)*U3*U9, (-5/16 - rr/16)*U0^2 + 
   (-23/16 + (5*rr)/16)*U1*U4 + (51/32 + (7*rr)/32)*U2*U5 + 
   (-1/8 + (3*rr)/8)*U1*U7 + U2*U8 + (-11/32 + rr/32)*U3*U9, 
  (1/16 - (3*rr)/16)*U0*U4 + (3/4 - rr/4)*U1*U5 + U6^2 + 
   (-3/32 + rr/32)*U0*U7 + (1/8 + rr/8)*U1*U8 + (11/16 - rr/16)*U6*U9, 
  U2*U3 + (-3/2 - rr/2)*U1*U5, (3/4 - rr/4)*U1*U3 + (1/2 - rr/2)*U0*U5 + 
   (1/4 + rr/4)*U2*U6 + U4*U7 - (U0*U8)/2 + (-1/8 + (3*rr)/8)*U2*U9, 
  (-3/8 + rr/8)*U1*U3 + U4^2 + (1/4 + rr/4)*U0*U5 + (-5/8 - rr/8)*U2*U6 + 
   (U0*U8)/4 + (-1/8 - rr/8)*U2*U9, (-11/8 + rr/8)*U2^2 + U0*U3 - 2*U1*U6 + 
   2*U4*U8 + U7*U8 + (-3/4 + rr/4)*U1*U9, (3/16 - rr/16)*U2^2 + U4*U5, 
  (3/8 - rr/8)*U1*U2 + U5^2 + (-1/4 - rr/4)*U0*U6 + (1/8 + rr/8)*U3*U7 + 
   U5*U8 - (U0*U9)/4, (U1*U2)/2 + U3*U4, 
  -U1^2/2 + (-1/16 + (3*rr)/16)*U0*U2 + U6*U7 + (-3/4 + rr/4)*U4*U9 + 
   (U7*U9)/2, U1^2/2 + U4*U6 + (1/8 - rr/8)*U3*U8 + (U4*U9)/2, 
  (-3/8 + rr/8)*U0*U2 + U3*U5 - U4*U9, (5/32 + rr/32)*U0*U1 + 
   (3/8 - rr/8)*U2*U4 + U5*U6 + (1/64 - (3*rr)/64)*U2*U7 + 
   (3/16 - rr/16)*U5*U9 + (3/32 - rr/32)*U8*U9, 
  -(U0*U1)/2 + U3^2 + (-1/8 - rr/8)*U2*U7 - U5*U9 - (U8*U9)/2, 
 
(-1/32 + (3*rr)/32)*U0^2 + (-9/64 - (5*rr)/64)*U1*U4 + U2*U5 + 
   (21/32 + rr/32)*U3*U6 + (33/64 - (3*rr)/64)*U2*U8 + (3/16 - rr/16)*U3*U9, 
  (-5/16 - rr/16)*U0^2 + (51/32 + (7*rr)/32)*U1*U4 + 
   (-23/16 + (5*rr)/16)*U3*U6 + U1*U7 + (-11/32 + rr/32)*U2*U8 + 
   (-1/8 + (3*rr)/8)*U3*U9, (3/4 - rr/4)*U3*U4 + U5^2 + 
   (1/16 - (3*rr)/16)*U0*U6 + (1/8 + rr/8)*U3*U7 + (11/16 - rr/16)*U5*U8 + 
   (-3/32 + rr/32)*U0*U9, U1*U2 + (-3/2 - rr/2)*U3*U4, 
  (3/4 - rr/4)*U2*U3 + (1/2 - rr/2)*U0*U4 + (1/4 + rr/4)*U1*U5 - (U0*U7)/2 + 
   (-1/8 + (3*rr)/8)*U1*U8 + U6*U9, (-3/8 + rr/8)*U2*U3 + 
   (1/4 + rr/4)*U0*U4 + (-5/8 - rr/8)*U1*U5 + U6^2 + (U0*U7)/4 + 
   (-1/8 - rr/8)*U1*U8, (-11/8 + rr/8)*U1^2 + U0*U2 - 2*U3*U5 + 2*U6*U7 + 
   (-3/4 + rr/4)*U3*U8 + U7*U9, (3/16 - rr/16)*U1^2 + U4*U6, 
  (3/8 - rr/8)*U1*U3 + U4^2 + (-1/4 - rr/4)*U0*U5 + U4*U7 - (U0*U8)/4 + 
   (1/8 + rr/8)*U2*U9, (U1*U3)/2 + U2*U6, (-1/16 + (3*rr)/16)*U0*U1 - 
   U3^2/2 + (-3/4 + rr/4)*U6*U8 + U5*U9 + (U8*U9)/2, 
  U3^2/2 + U5*U6 + (1/8 - rr/8)*U2*U7 + (U6*U8)/2, 
  (-3/8 + rr/8)*U0*U1 + U2*U4 - U6*U8, (5/32 + rr/32)*U0*U3 + U4*U5 + 
   (3/8 - rr/8)*U1*U6 + (3/16 - rr/16)*U4*U8 + (3/32 - rr/32)*U7*U8 + 
   (1/64 - (3*rr)/64)*U1*U9, U2^2 - (U0*U3)/2 - U4*U8 - (U7*U8)/2 + 
   (-1/8 - rr/8)*U1*U9

];

I := Ideal(Gens);
HilbertPolynomial(I);

==> anc/5H-is-prime.txt <==
// Takes less than a minute to run over this finite field
// FF<rr>:=FiniteField(67);
// rr:=23;

// Takes about a couple minutes to run over the number field
FF<rr>:=QuadraticField(-7);
RR<Z1, Z2, Z3, Z4, Z5, Z6>:=PolynomialRing(FF,6,"grevlex");

Gens := [(-763055/30032 + (2678715*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (113625/7508 - (703853*rr)/52556)*Z1^2*Z3^4 + 
  (-721721/120128 + (6219597*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-1003867/60064 + (4149591*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-71671/15016 + (78981*rr)/15016)*Z1^2*Z2^2*Z4^2 + 
  (-348885/60064 - (513895*rr)/420448)*Z1^3*Z3*Z4^2 + 
  (47/4 - (45*rr)/4)*Z3^3*Z4^3 + (-6725619/60064 - (6285617*rr)/420448)*Z2*Z3*
   Z4^4 + (-780201/240256 + (1223293*rr)/1681792)*Z1*Z2^4*Z5 + 
  (5383727/240256 + (4047045*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-215271/30032 + (93267*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (598887/120128 + (49451*rr)/120128)*Z1^3*Z2*Z4*Z5 + 
  (-21 + 31*rr)*Z3^4*Z4*Z5 + (1382381/15016 - (1073809*rr)/105112)*Z2*Z3^2*
   Z4^2*Z5 + (1707165/60064 + (820553*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-323349/15016 + (2978265*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (-88175/3754 + (190523*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-1125139/30032 - (5252497*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-138905/3754 - (380243*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (1748791/120128 - (9482723*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-217661/60064 + (103319*rr)/60064)*Z2^3*Z5^3 + 
  (326851/30032 - (1264351*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-459551/60064 + (179435*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (144183/240256 + (1186333*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (327443/60064 + (114833*rr)/420448)*Z1^3*Z2*Z3*Z6 + (-22 + 2*rr)*Z3^5*Z6 + 
  (-32961/240256 - (227211*rr)/1681792)*Z1^4*Z4*Z6 + 
  (-63511/15016 - (2124733*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (1000835/30032 - (1849759*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-1360601/30032 + (81773*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (1794885/120128 + (13238327*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-729023/30032 - (1139445*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (257695/7508 - (915499*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-13835/60064 + (4457927*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-1813199/60064 - (5453989*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1176485/120128 - (147369*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (2448103/120128 + (3705517*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-1228523/60064 - (1986905*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (392347/15016 - (599479*rr)/105112)*Z2*Z5^4*Z6 + 
  (-420809/240256 + (4175133*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-1282459/60064 + (141975*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (1462257/240256 - (561509*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (146339/60064 + (470519*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (138889/60064 + (4933*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (86079/15016 - (490859*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (-44617/15016 - (560403*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (77333/120128 + (20193*rr)/120128)*Z1^3*Z6^3 + 
  (1312253/120128 - (4999137*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-432597/60064 - (2073447*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-269819/60064 + (500919*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-186315/60064 + (329159*rr)/420448)*Z2^2*Z6^4 + 
  (8967/3754 - (31511*rr)/26278)*Z1*Z3*Z6^4 + Z5*Z6^5, 
 (186393/240256 - (4244781*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (37275/60064 + (685977*rr)/420448)*Z1^2*Z3^4 + 
  (-220525/961024 - (6260719*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (1340381/480512 - (5085121*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (-41147/120128 - (75567*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (888683/480512 + (566617*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (11/32 - (65*rr)/32)*Z3^3*Z4^3 + (6584313/480512 - (482061*rr)/3363584)*Z2*
   Z3*Z4^4 + (713187/1922048 - (2358143*rr)/13454336)*Z1*Z2^4*Z5 + 
  (-3630621/1922048 + (4676993*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (68737/120128 - (144821*rr)/840896)*Z1^3*Z3^2*Z5 + 
  (-18121/961024 + (151483*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-21/8 - (17*rr)/8)*Z3^4*Z4*Z5 + (-2138731/120128 - (53465*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (-2062519/480512 - (518459*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-335523/120128 - (2796225*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (161289/30032 + (275875*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (882097/240256 + (4563803*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (76477/15016 + (228059*rr)/105112)*Z1*Z3^2*Z4*Z5^2 + 
  (-217749/961024 + (9933657*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (-166969/480512 - (50421*rr)/480512)*Z2^3*Z5^3 + 
  (-157025/240256 + (859413*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (542613/480512 - (1267289*rr)/3363584)*Z1^2*Z4*Z5^3 + Z4^2*Z5^4 + 
  (-493373/1922048 - (879967*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (-58139/480512 + (36695*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (35/4 - rr/4)*Z3^5*Z6 + (586415/1922048 + (731205*rr)/13454336)*Z1^4*Z4*
   Z6 + (451557/120128 + (2285879*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (-1033285/240256 + (2895817*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (1004883/240256 - (3159215*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (-3463087/961024 - (9483077*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (1081405/240256 - (292065*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-65895/60064 + (1067467*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (-560143/480512 - (2959333*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (1192245/480512 + (3359847*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-933811/961024 - (268017*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (-2722677/961024 + (2777465*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (941033/480512 + (282515*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + 
  (-234191/120128 + (632495*rr)/840896)*Z2*Z5^4*Z6 + 
  (-793605/1922048 - (4504439*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (949129/480512 - (1135117*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (-897515/1922048 + (4649255*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (-655681/480512 - (357693*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (57489/480512 + (82053*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (-85675/120128 + (187963*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (4439/15016 + (117097*rr)/420448)*Z1*Z5^3*Z6^2 + 
  (57733/961024 + (5041*rr)/961024)*Z1^3*Z6^3 + 
  (-422423/961024 + (5775299*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (810687/480512 - (1008939*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (-23899/480512 - (413409*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (-68815/480512 - (369277*rr)/3363584)*Z2^2*Z6^4 + 
  (-33063/240256 + (50269*rr)/1681792)*Z1*Z3*Z6^4, 
 (40453/60064 + (474631*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (13919/7508 - (15516*rr)/13139)*Z1^2*Z3^4 + 
  (-417641/240256 + (909693*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-315079/120128 + (1791491*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (-37095/30032 - (5739*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (-128921/120128 + (134733*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (95/8 + (3*rr)/8)*Z3^3*Z4^3 + (-1085163/120128 - (1547481*rr)/840896)*Z2*Z3*
   Z4^4 + (-74969/480512 + (934317*rr)/3363584)*Z1*Z2^4*Z5 + 
  (152519/480512 + (2011245*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (-6581/15016 - (5409*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (-197789/240256 + (82839*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (-7/2 + rr/2)*Z3^4*Z4*Z5 + (755993/30032 - (737693*rr)/210224)*Z2*Z3^2*Z4^2*
   Z5 + (384837/120128 + (220305*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (-59195/30032 + (104087*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (-111235/7508 - (16209*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (-144619/60064 - (1957769*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (-21717/3754 - (60545*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (172607/240256 - (852875*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (-58469/120128 - (28753*rr)/120128)*Z2^3*Z5^3 + 
  (166101/60064 - (104933*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-64087/120128 + (475667*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (82191/480512 - (439307*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (18877/120128 + (378639*rr)/840896)*Z1^3*Z2*Z3*Z6 + 
  (-7/2 + (7*rr)/2)*Z3^5*Z6 + (-151877/480512 + (283113*rr)/3363584)*Z1^4*Z4*
   Z6 + (-24933/30032 - (283603*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (179711/60064 - (580011*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (-31001/60064 - (42419*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-129171/240256 + (1505199*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-135323/60064 + (464463*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (144263/30032 - (279761*rr)/210224)*Z1*Z3^3*Z5*Z6 + 
  (-208755/120128 + (574975*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (25103/120128 - (1494015*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (496009/240256 + (895347*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (-196989/240256 - (318903*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (-2281/3754 - (283505*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + Z4^3*Z5^2*Z6 + 
  (401481/120128 - (37083*rr)/840896)*Z2*Z5^4*Z6 + 
  (95839/480512 - (70795*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (-22467/60064 - (3921*rr)/13139)*Z1*Z2*Z3^2*Z6^2 + 
  (-70959/480512 - (460421*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (-13243/120128 + (75565*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (-185963/240256 + (54003*rr)/240256)*Z1^2*Z2*Z5*Z6^2 + 
  (309865/120128 - (174875*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (288555/240256 - (792585*rr)/1681792)*Z1*Z5^3*Z6^2 + 
  (-8129/240256 + (21287*rr)/240256)*Z1^3*Z6^3 + 
  (188029/240256 - (729649*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (272357/120128 + (122379*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (-67993/240256 - (608753*rr)/1681792)*Z1*Z4*Z5*Z6^3 + 
  (-42065/240256 - (178937*rr)/1681792)*Z2^2*Z6^4 + 
  (278489/480512 - (549139*rr)/3363584)*Z1*Z3*Z6^4, 
 (1400477/961024 - (3252481*rr)/6727168)*Z1*Z2^2*Z3^3 + 
  (-170801/240256 + (518181*rr)/1681792)*Z1^2*Z3^4 + 
  (2259695/3844096 - (10443515*rr)/26908672)*Z1*Z2^3*Z3*Z4 + 
  (2807697/1922048 - (2297221*rr)/13454336)*Z1^2*Z2*Z3^2*Z4 + 
  (140885/480512 - (136415*rr)/480512)*Z1^2*Z2^2*Z4^2 + 
  (1060103/1922048 + (2183693*rr)/13454336)*Z1^3*Z3*Z4^2 + 
  (295/128 - (21*rr)/128)*Z3^3*Z4^3 + 
  (6933933/1922048 + (13112495*rr)/13454336)*Z2*Z3*Z4^4 + 
  (2223935/7688192 - (1677195*rr)/53817344)*Z1*Z2^4*Z5 + 
  (-5342561/7688192 - (7559787*rr)/53817344)*Z1^2*Z2^2*Z3*Z5 + 
  (151019/480512 - (36903*rr)/3363584)*Z1^3*Z3^2*Z5 + 
  (-576877/3844096 + (70439*rr)/3844096)*Z1^3*Z2*Z4*Z5 + 
  (-49/32 - (13*rr)/32)*Z3^4*Z4*Z5 + (-1955879/480512 - (3393645*rr)/3363584)*
   Z2*Z3^2*Z4^2*Z5 + (-979043/1922048 - (943031*rr)/1922048)*Z2^2*Z4^3*Z5 + 
  (660729/480512 - (4107277*rr)/3363584)*Z1*Z3*Z4^3*Z5 + 
  (28413/120128 + (313375*rr)/840896)*Z2*Z3^3*Z5^2 + 
  (-187195/961024 + (6782135*rr)/6727168)*Z2^2*Z3*Z4*Z5^2 + 
  (-23611/60064 + (568823*rr)/420448)*Z1*Z3^2*Z4*Z5^2 + 
  (-2985145/3844096 + (13655757*rr)/26908672)*Z1*Z2*Z4^2*Z5^2 + 
  (-164845/1922048 - (88409*rr)/1922048)*Z2^3*Z5^3 + 
  (-356085/961024 + (802873*rr)/6727168)*Z1*Z2*Z3*Z5^3 + 
  (918841/1922048 - (539981*rr)/13454336)*Z1^2*Z4*Z5^3 + Z3*Z5^5 + 
  (-489025/7688192 - (2945035*rr)/53817344)*Z1^2*Z2^3*Z6 + 
  (-180271/1922048 - (287941*rr)/13454336)*Z1^3*Z2*Z3*Z6 + 
  (19/16 + (7*rr)/16)*Z3^5*Z6 + (514443/7688192 + (1620153*rr)/53817344)*Z1^4*
   Z4*Z6 + (-273351/480512 + (4340403*rr)/3363584)*Z2*Z3^3*Z4*Z6 + 
  (-2134057/961024 + (1066237*rr)/6727168)*Z2^2*Z3*Z4^2*Z6 + 
  (2207471/961024 - (2917115*rr)/6727168)*Z1*Z3^2*Z4^2*Z6 + 
  (-925403/3844096 - (19750697*rr)/26908672)*Z1*Z2*Z4^3*Z6 + 
  (792577/961024 + (3284811*rr)/6727168)*Z2^2*Z3^2*Z5*Z6 + 
  (-429191/240256 + (1410291*rr)/1681792)*Z1*Z3^3*Z5*Z6 + 
  (502197/1922048 - (5529849*rr)/13454336)*Z2^3*Z4*Z5*Z6 + 
  (198777/1922048 + (8664947*rr)/13454336)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-1184479/3844096 - (2012245*rr)/26908672)*Z1^2*Z4^2*Z5*Z6 + 
  (-3753913/3844096 - (5035059*rr)/26908672)*Z1*Z2^2*Z5^2*Z6 + 
  (988725/1922048 + (4570119*rr)/13454336)*Z1^2*Z3*Z5^2*Z6 + 
  (-561077/480512 - (360999*rr)/3363584)*Z2*Z5^4*Z6 + 
  (1763543/7688192 - (5711875*rr)/53817344)*Z2^3*Z3*Z6^2 + 
  (1484693/1922048 + (968231*rr)/13454336)*Z1*Z2*Z3^2*Z6^2 + 
  (-2502119/7688192 + (3542099*rr)/53817344)*Z1*Z2^2*Z4*Z6^2 + 
  (67947/1922048 - (792417*rr)/1922048)*Z1^2*Z3*Z4*Z6^2 + 
  (-32559/1922048 + (120813*rr)/1922048)*Z1^2*Z2*Z5*Z6^2 + 
  (-180625/480512 + (336997*rr)/3363584)*Z2*Z4*Z5^2*Z6^2 + 
  (-33733/480512 + (570809*rr)/3363584)*Z1*Z5^3*Z6^2 + 
  (-6839/3844096 - (5051*rr)/3844096)*Z1^3*Z6^3 + 
  (-2658531/3844096 + (5461119*rr)/26908672)*Z2*Z4^2*Z6^3 + 
  (287355/1922048 + (1317641*rr)/13454336)*Z2*Z3*Z5*Z6^3 + 
  (203845/1922048 - (427145*rr)/13454336)*Z1*Z4*Z5*Z6^3 + 
  (114001/1922048 - (207749*rr)/13454336)*Z2^2*Z6^4 + 
  (-7795/60064 - (327*rr)/26278)*Z1*Z3*Z6^4, 
 (490105/240256 + (2915699*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (-103661/60064 - (444623*rr)/420448)*Z1^2*Z3^4 + 
  (810971/961024 + (3595817*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (-46627/480512 + (4736447*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (102933/120128 + (30177*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (-525173/480512 + (651193*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (67/32 + (23*rr)/32)*Z3^3*Z4^3 + (-4386847/480512 + (7280107*rr)/3363584)*
   Z2*Z3*Z4^4 + (-253909/1922048 + (2729369*rr)/13454336)*Z1*Z2^4*Z5 + 
  (2007291/1922048 - (6511479*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (-12663/60064 + (79683*rr)/420448)*Z1^3*Z3^2*Z5 + 
  (-163049/961024 - (83429*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (27/8 + (15*rr)/8)*Z3^4*Z4*Z5 + (1223245/120128 - (2663281*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (2022641/480512 + (96461*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (613881/120128 + (1372403*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (-102783/30032 + (11595*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (-1402311/240256 - (2153293*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (-39307/7508 - (23913*rr)/52556)*Z1*Z3^2*Z4*Z5^2 + 
  (-1634781/961024 - (6770367*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (89119/480512 + (37891*rr)/480512)*Z2^3*Z5^3 + 
  (-27433/240256 - (851651*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (-195907/480512 + (1316703*rr)/3363584)*Z1^2*Z4*Z5^3 + 
  (581899/1922048 - (172999*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (35641/480512 - (68045*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (-21/4 + (7*rr)/4)*Z3^5*Z6 + (-404465/1922048 + (239461*rr)/13454336)*Z1^4*
   Z4*Z6 + (-600899/120128 - (783585*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (74179/240256 - (2612447*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (-226181/240256 + (2769929*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (3619961/961024 + (1974899*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (-691243/240256 + (975463*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-100015/60064 - (724741*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (780337/480512 + (1535067*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (-1432155/480512 - (373609*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (556493/961024 - (540913*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (1472899/961024 - (4433951*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (-712935/480512 + (865715*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + Z3*Z4*Z5^3*Z6 + 
  (74099/120128 - (692119*rr)/840896)*Z2*Z5^4*Z6 + 
  (1170611/1922048 + (1995633*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (-428839/480512 + (2108595*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (63725/1922048 - (3717521*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (784239/480512 + (154323*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (-143427/480512 - (41127*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (15727/120128 - (261571*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (-78843/120128 - (115629*rr)/840896)*Z1*Z5^3*Z6^2 + 
  (-17467/961024 + (5745*rr)/961024)*Z1^3*Z6^3 + 
  (-723695/961024 - (4103173*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (-363353/480512 + (1220973*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (100033/480512 + (257755*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (52109/480512 + (177151*rr)/3363584)*Z2^2*Z6^4 + 
  (14733/120128 - (52071*rr)/840896)*Z1*Z3*Z6^4, 
 (-25587/60064 - (21745*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (-5837/15016 + (51881*rr)/105112)*Z1^2*Z3^4 + 
  (48607/240256 - (545707*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-13647/120128 - (759845*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (15619/30032 - (3913*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (15679/120128 - (142475*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (-57/8 + (11*rr)/8)*Z3^3*Z4^3 + (595517/120128 + (673503*rr)/840896)*Z2*Z3*
   Z4^4 + (-45041/480512 - (201627*rr)/3363584)*Z1*Z2^4*Z5 + 
  (-239025/480512 - (1309019*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (5545/30032 + (5659*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (-31277/240256 - (47129*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (7/2 - (5*rr)/2)*Z3^4*Z4*Z5 + (-208679/30032 + (655443*rr)/210224)*Z2*Z3^2*
   Z4^2*Z5 + (-185955/120128 - (85943*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (67965/30032 - (157665*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (38067/7508 - (107859*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (216661/60064 + (854471*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (13545/3754 + (12483*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (-220713/240256 + (398589*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (87491/120128 + (10903*rr)/120128)*Z2^3*Z5^3 + 
  (-68765/60064 + (140465*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-42055/120128 - (56717*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (30751/480512 + (91477*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (-58603/120128 - (108425*rr)/840896)*Z1^3*Z2*Z3*Z6 - 2*rr*Z3^5*Z6 + 
  (27/480512 - (204951*rr)/3363584)*Z1^4*Z4*Z6 + 
  (11313/30032 + (107147*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (-55089/60064 + (243045*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (69743/60064 + (254085*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-45483/240256 - (1117721*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-16583/60064 - (19613*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (-20165/15016 + (89197*rr)/105112)*Z1*Z3^3*Z5*Z6 + 
  (67597/120128 - (420849*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (259121/120128 + (960251*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-245231/240256 + (177403*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (135911/240256 - (538163*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (61261/120128 + (313855*rr)/840896)*Z1^2*Z3*Z5^2*Z6 + 
  (-56943/30032 + (43639*rr)/210224)*Z2*Z5^4*Z6 + 
  (55015/480512 + (65069*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (123737/120128 + (69147*rr)/840896)*Z1*Z2*Z3^2*Z6^2 + 
  (15817/480512 - (269021*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (28419/120128 - (28953*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (2921/120128 - (22267*rr)/120128)*Z1^2*Z2*Z5*Z6^2 + Z3*Z4^2*Z5*Z6^2 + 
  (-31433/30032 + (53405*rr)/210224)*Z2*Z4*Z5^2*Z6^2 + 
  (-1557/3754 + (44413*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (-11707/240256 - (13031*rr)/240256)*Z1^3*Z6^3 + 
  (-114899/240256 + (310447*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (-139241/120128 + (213173*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (60093/120128 + (63503*rr)/840896)*Z1*Z4*Z5*Z6^3 + 
  (28917/120128 + (46415*rr)/840896)*Z2^2*Z6^4 + 
  (-14409/120128 + (85315*rr)/840896)*Z1*Z3*Z6^4, 
 (-772003/240256 - (195575*rr)/240256)*Z1*Z2^2*Z3^3 + 
  (146895/60064 + (37299*rr)/60064)*Z1^2*Z3^4 + 
  (-1390385/961024 - (273933*rr)/961024)*Z1*Z2^3*Z3*Z4 + 
  (-899663/480512 - (530291*rr)/480512)*Z1^2*Z2*Z3^2*Z4 + 
  (-118671/120128 - (10675*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (226263/480512 - (149029*rr)/480512)*Z1^3*Z3*Z4^2 + 
  (-57/32 + (11*rr)/32)*Z3^3*Z4^3 + (2832973/480512 - (1545671*rr)/480512)*Z2*
   Z3*Z4^4 + (-355617/1922048 - (324157*rr)/1922048)*Z1*Z2^4*Z5 + 
  (-1098753/1922048 + (924259*rr)/1922048)*Z1^2*Z2^2*Z3*Z5 + 
  (3375/120128 - (21677*rr)/120128)*Z1^3*Z3^2*Z5 + 
  (98163/961024 + (54407*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-49/8 - (13*rr)/8)*Z3^4*Z4*Z5 + (-434439/120128 + (511413*rr)/120128)*Z2*
   Z3^2*Z4^2*Z5 + (-1897443/480512 + (200393*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-708407/120128 - (117691*rr)/120128)*Z1*Z3*Z4^3*Z5 + 
  (54813/30032 - (32887*rr)/30032)*Z2*Z3^3*Z5^2 + 
  (1665701/240256 + (5681*rr)/240256)*Z2^2*Z3*Z4*Z5^2 + 
  (79401/15016 - (10459*rr)/15016)*Z1*Z3^2*Z4*Z5^2 + 
  (2061799/961024 + (612779*rr)/961024)*Z1*Z2*Z4^2*Z5^2 + 
  (-77197/480512 - (38009*rr)/480512)*Z2^3*Z5^3 + 
  (171115/240256 + (107935*rr)/240256)*Z1*Z2*Z3*Z5^3 + 
  (-3943/480512 - (144171*rr)/480512)*Z1^2*Z4*Z5^3 + 
  (-366273/1922048 + (110755*rr)/1922048)*Z1^2*Z2^3*Z6 + 
  (-78703/480512 + (39149*rr)/480512)*Z1^3*Z2*Z3*Z6 + 
  (3/4 - (9*rr)/4)*Z3^5*Z6 + (183563/1922048 - (81217*rr)/1922048)*Z1^4*Z4*
   Z6 + (616601/120128 + (11349*rr)/120128)*Z2*Z3^3*Z4*Z6 + 
  (354743/240256 + (318523*rr)/240256)*Z2^2*Z3*Z4^2*Z6 + 
  (-120753/240256 - (338573*rr)/240256)*Z1*Z3^2*Z4^2*Z6 + 
  (-3449595/961024 + (275729*rr)/961024)*Z1*Z2*Z4^3*Z6 + 
  (359393/240256 - (170499*rr)/240256)*Z2^2*Z3^2*Z5*Z6 + 
  (228761/60064 + (64309*rr)/60064)*Z1*Z3^3*Z5*Z6 + 
  (-996555/480512 - (90495*rr)/480512)*Z2^3*Z4*Z5*Z6 + 
  (1494969/480512 - (212491*rr)/480512)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-369759/961024 + (207037*rr)/961024)*Z1^2*Z4^2*Z5*Z6 + 
  (-648921/961024 + (618731*rr)/961024)*Z1*Z2^2*Z5^2*Z6 + 
  (574901/480512 - (171967*rr)/480512)*Z1^2*Z3*Z5^2*Z6 + 
  (26915/120128 + (108007*rr)/120128)*Z2*Z5^4*Z6 + 
  (-1050825/1922048 - (68677*rr)/1922048)*Z2^3*Z3*Z6^2 + 
  (62677/480512 - (342303*rr)/480512)*Z1*Z2*Z3^2*Z6^2 + 
  (395321/1922048 + (408565*rr)/1922048)*Z1*Z2^2*Z4*Z6^2 + 
  (-798133/480512 - (16001*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (97185/480512 + (2333*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + Z3^2*Z5^2*Z6^2 + 
  (21959/120128 + (36475*rr)/120128)*Z2*Z4*Z5^2*Z6^2 + 
  (97231/120128 + (11323*rr)/120128)*Z1*Z5^3*Z6^2 + 
  (-21495/961024 - (7163*rr)/961024)*Z1^3*Z6^3 + 
  (1233469/961024 + (408169*rr)/961024)*Z2*Z4^2*Z6^3 + 
  (70491/480512 - (164657*rr)/480512)*Z2*Z3*Z5*Z6^3 + 
  (-70347/480512 - (34399*rr)/480512)*Z1*Z4*Z5*Z6^3 + 
  (-31039/480512 - (18243*rr)/480512)*Z2^2*Z6^4 + 
  (2165/60064 + (5443*rr)/60064)*Z1*Z3*Z6^4, 
 (-59897/30032 + (87117*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (6967/3754 - (14447*rr)/26278)*Z1^2*Z3^4 + 
  (-62947/120128 + (481407*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-86951/60064 + (149267*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-33673/60064 + (26491*rr)/60064)*Z1^2*Z2^2*Z4^2 + 
  (-8801/30032 - (38123*rr)/210224)*Z1^3*Z3*Z4^2 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^3 + (-371037/60064 - (862527*rr)/420448)*Z2*Z3*
   Z4^4 + (-48583/240256 + (43187*rr)/1681792)*Z1*Z2^4*Z5 + 
  (294321/240256 + (575835*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-7249/15016 - (4755*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (61871/120128 + (3539*rr)/120128)*Z1^3*Z2*Z4*Z5 + (-1 + 3*rr)*Z3^4*Z4*Z5 + 
  (71933/15016 - (72353*rr)/105112)*Z2*Z3^2*Z4^2*Z5 + 
  (38505/60064 + (61285*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-63321/15016 + (223725*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (399/3754 + (32041*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-67293/30032 - (398495*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-2314/1877 - (17842*rr)/13139)*Z1*Z3^2*Z4*Z5^2 + 
  (244061/120128 - (425921*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-50931/60064 + (4857*rr)/60064)*Z2^3*Z5^3 + 
  (24349/30032 - (74321*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-24881/60064 - (68507*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (-6465/240256 + (102197*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (934/1877 + (745*rr)/26278)*Z1^3*Z2*Z3*Z6 + 
  (8889/240256 - (42573*rr)/1681792)*Z1^4*Z4*Z6 + 
  (30555/15016 - (179271*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (96655/30032 - (38235*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-150347/30032 - (98809*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (16959/120128 + (1086325*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-27037/30032 - (163663*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (25001/7508 - (41533*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-23887/60064 + (341403*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-175611/60064 - (536873*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (64767/120128 + (11957*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (93177/120128 + (568339*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-56401/60064 - (235643*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (34361/15016 - (20485*rr)/105112)*Z2*Z5^4*Z6 + 
  (-93071/240256 + (235419*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-80689/60064 - (52083*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (128563/240256 + (13361*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (-41347/60064 + (40729*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (18987/60064 + (5359*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (9261/15016 - (15805*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (4207/15016 - (51263*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (10747/120128 + (3647*rr)/120128)*Z1^3*Z6^3 + Z3^2*Z4*Z6^3 + 
  (152331/120128 - (278983*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-3223/60064 - (182853*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-29661/60064 + (20177*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-15041/60064 + (7909*rr)/420448)*Z2^2*Z6^4 + 
  (5047/60064 - (36957*rr)/420448)*Z1*Z3*Z6^4, 
 (-23799943/24580256 - (15734219*rr)/24580256)*Z1^4*Z2^2 + 
  (48059457/3072532 + (52508893*rr)/3072532)*Z2^3*Z3^3 + 
  (328808211/3072532 - (6454873*rr)/3072532)*Z1*Z2*Z3^4 + 
  (-65051501/1536266 + (14083367*rr)/1536266)*Z2^4*Z3*Z4 + 
  (407277069/6145064 + (263628537*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (44507751/768133 + (10637611*rr)/768133)*Z1^2*Z3^3*Z4 + 
  (-33484869/12290128 + (2016431*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (-231711437/12290128 + (160169799*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-23799943/12290128 - (15734219*rr)/12290128)*Z1^3*Z4^3 + 
  (-188806175/12290128 + (103536125*rr)/12290128)*Z2^5*Z5 + 
  (231115697/12290128 + (41420941*rr)/12290128)*Z1*Z2^3*Z3*Z5 + 
  (454972339/12290128 - (152341561*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (-773075289/24580256 - (84891797*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-185106041/24580256 - (187770165*rr)/24580256)*Z1^3*Z3*Z4*Z5 + 
  (57/2 - (11*rr)/2)*Z3^3*Z4^2*Z5 + 
  (219777893/3072532 - (48278031*rr)/3072532)*Z2*Z3*Z4^3*Z5 + 
  (-512389149/24580256 + (20362551*rr)/24580256)*Z1^3*Z2*Z5^2 + 
  (34 - 38*rr)*Z3^4*Z5^2 + (-25977725/3072532 - (255429289*rr)/3072532)*Z2*
   Z3^2*Z4*Z5^2 + (-580713559/12290128 - (238466139*rr)/12290128)*Z2^2*Z4^2*
   Z5^2 + (222719821/12290128 - (247846087*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-5246555/768133 - (5771535*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (82024689/3072532 - (49552179*rr)/3072532)*Z1*Z3^2*Z5^3 + 
  (-260038001/6145064 + (52718771*rr)/6145064)*Z1*Z2*Z4*Z5^3 + 
  (-55644849/3072532 + (29993331*rr)/3072532)*Z1^2*Z5^4 + 
  (337320239/24580256 - (57076525*rr)/24580256)*Z1*Z2^4*Z6 + 
  (-168911429/12290128 + (33355439*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (317380563/24580256 + (12596071*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-132598153/24580256 + (81093115*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (49 + 13*rr)*Z3^4*Z4*Z6 + (129365177/768133 + (23340021*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (-136865199/6145064 - (66772819*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-97154261/24580256 - (23328673*rr)/24580256)*Z1^4*Z5*Z6 + 
  (-51958299/3072532 - (47755663*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (193977359/3072532 - (2954701*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (400223181/6145064 - (60706375*rr)/6145064)*Z1*Z3^2*Z4*Z5*Z6 + 
  (32645383/12290128 + (154802251*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (214345905/12290128 - (117671027*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (-670976429/12290128 + (182460391*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-70474887/12290128 + (63394357*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (-16255807/6145064 + (34434141*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (240021397/3072532 - (49499935*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-9981303/1536266 - (11773179*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (617964429/12290128 + (81913977*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (30199421/12290128 + (77773737*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (-132098625/24580256 - (44119261*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (314737199/12290128 + (54742995*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (-37775169/3072532 + (20773955*rr)/3072532)*Z2*Z5^3*Z6^2 + 
  (8876303/3072532 - (10799885*rr)/3072532)*Z1^2*Z2*Z6^3 + 
  (25816267/1536266 - (5982769*rr)/1536266)*Z2*Z4*Z5*Z6^3 + 
  (22041231/3072532 - (3355405*rr)/3072532)*Z1*Z5^2*Z6^3 + 
  (69991585/3072532 + (17510317*rr)/3072532)*Z2*Z3*Z6^4 + 
  (72552161/12290128 - (18173571*rr)/12290128)*Z1*Z4*Z6^4 + Z6^6, 
 (-3585989/196642048 - (3263185*rr)/196642048)*Z1^4*Z2^2 + 
  (182257283/49160512 - (9225129*rr)/49160512)*Z2^3*Z3^3 + 
  (-23903309/24580256 - (5491065*rr)/24580256)*Z1*Z2*Z3^4 + 
  (83774167/98321024 + (87000283*rr)/98321024)*Z2^4*Z3*Z4 + 
  (441204949/98321024 - (59437151*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (97224943/49160512 + (9488147*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-6607071/98321024 + (80701*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (11275149/24580256 + (13723321*rr)/24580256)*Z1^2*Z2*Z3*Z4^2 + 
  (-3585989/98321024 - (3263185*rr)/98321024)*Z1^3*Z4^3 + 
  (105290101/196642048 + (106579393*rr)/196642048)*Z2^5*Z5 + 
  (46549479/98321024 - (65426133*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (-140240181/196642048 - (209540225*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (-27869713/24580256 + (8088435*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (54601877/196642048 - (1085087*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (47/16 - (45*rr)/16)*Z3^3*Z4^2*Z5 + 
  (-61836005/49160512 - (156481393*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (32030925/196642048 + (56075705*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (-35/4 + rr/4)*Z3^4*Z5^2 + (-139626953/12290128 + (4846779*rr)/12290128)*Z2*
   Z3^2*Z4*Z5^2 + (-421324697/98321024 + (154091563*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (-493328015/98321024 - (5062323*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (25881773/24580256 - (22975559*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (-48280235/24580256 - (1460207*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (102211111/49160512 + (55917291*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (10344865/12290128 + (2453725*rr)/12290128)*Z1^2*Z5^4 + Z4*Z5^5 + 
  (14576201/49160512 - (14536091*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-62711121/98321024 + (40188435*rr)/98321024)*Z1^2*Z2^2*Z3*Z6 + 
  (7020057/12290128 - (1980875*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (38493525/393284096 + (54973985*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (17/4 - (3*rr)/4)*Z3^4*Z4*Z6 + (61357771/12290128 - (33357953*rr)/12290128)*
   Z2*Z3^2*Z4^2*Z6 + (-5087909/6145064 + (1657423*rr)/6145064)*Z1*Z3*Z4^3*
   Z6 + (17836487/196642048 + (10225931*rr)/196642048)*Z1^4*Z5*Z6 + 
  (-12612513/6145064 + (4490747*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (26005059/12290128 - (3782169*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-130845767/49160512 - (86497419*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (264713849/196642048 + (25411125*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-48521277/24580256 - (16984937*rr)/24580256)*Z2^3*Z5^2*Z6 + 
  (92168371/49160512 + (40566247*rr)/49160512)*Z1*Z2*Z3*Z5^2*Z6 + 
  (12636649/12290128 - (1084411*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (6992649/12290128 + (4582545*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (-1331303/6145064 - (9245035*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (-184188759/196642048 - (25943771*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (44316373/98321024 - (59304191*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (19603483/98321024 - (18000625*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (-59366267/98321024 + (41288241*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (5042895/12290128 - (3874033*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (6208027/12290128 + (5939013*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (-50635157/196642048 - (7676545*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (-4092959/49160512 - (21150971*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-2182663/6145064 - (1438865*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (15635545/24580256 - (6359745*rr)/24580256)*Z2*Z3*Z6^4 + 
  (-17350503/49160512 - (806951*rr)/49160512)*Z1*Z4*Z6^4, 
 (5701353/49160512 - (1465787*rr)/49160512)*Z1^4*Z2^2 + 
  (-6191991/12290128 - (3341291*rr)/12290128)*Z2^3*Z3^3 + 
  (-53496003/6145064 + (540957*rr)/6145064)*Z1*Z2*Z3^4 + 
  (1759789/24580256 - (15517351*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-17991357/24580256 - (20446057*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-50940629/12290128 + (1484671*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-1139789/24580256 - (1791785*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11920483/12290128 - (8751455*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (5701353/24580256 - (1465787*rr)/24580256)*Z1^3*Z4^3 + 
  (-32448329/49160512 - (6722629*rr)/49160512)*Z2^5*Z5 + 
  (38354039/24580256 - (5779549*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (71586457/49160512 - (11437243*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (3536175/24580256 - (6601845*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-12660321/49160512 + (40767155*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (51/4 + (7*rr)/4)*Z3^3*Z4^2*Z5 + 
  (136782551/12290128 - (10971685*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (200771/49160512 + (10908791*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (-7 - 3*rr)*Z3^4*Z5^2 + (-8495767/1536266 + (2160991*rr)/1536266)*Z2*Z3^2*
   Z4*Z5^2 + (-90984181/24580256 - (17239905*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (44165/24580256 - (36669103*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (16196441/3072532 + (1580063*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (-14393279/6145064 - (3530579*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-2051101/12290128 + (11139155*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (7335077/6145064 + (756117*rr)/6145064)*Z1^2*Z5^4 + 
  (1034221/3072532 + (883253*rr)/6145064)*Z1*Z2^4*Z6 + 
  (-2443623/1536266 - (2634099*rr)/6145064)*Z1^2*Z2^2*Z3*Z6 + 
  (4016721/24580256 + (8893865*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-24980755/98321024 - (19294695*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  2*rr*Z3^4*Z4*Z6 + (9024307/3072532 - (2040145*rr)/3072532)*Z2*Z3^2*Z4^2*
   Z6 + (-14781637/6145064 + (3443247*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3597113/49160512 + (9698515*rr)/49160512)*Z1^4*Z5*Z6 + 
  (-58454485/6145064 + (15823909*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (-20279781/6145064 + (6881165*rr)/6145064)*Z2^2*Z3*Z4*Z5*Z6 + 
  (43547833/12290128 - (16300355*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-64882747/49160512 - (11529087*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (5567693/12290128 - (11975359*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (5840883/3072532 + (606600*rr)/768133)*Z1*Z2*Z3*Z5^2*Z6 + 
  (22825003/12290128 + (4847609*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  Z4^2*Z5^3*Z6 + (-10758129/24580256 + (11056765*rr)/24580256)*Z2^2*Z3^2*
   Z6^2 + (11199111/12290128 + (1656877*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (40252265/49160512 - (10373603*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-11086575/6145064 - (11539661*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (15736753/24580256 - (7092059*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (-10669993/6145064 - (372319*rr)/12290128)*Z1*Z2^2*Z5*Z6^2 + 
  (4702259/49160512 - (10199247*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-3703009/49160512 - (60451*rr)/49160512)*Z2*Z5^3*Z6^2 + 
  (-1122671/3072532 + (1702537*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (32262241/49160512 + (13797899*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-21565093/98321024 - (32545167*rr)/98321024)*Z1*Z5^2*Z6^3 + 
  (-5231079/98321024 + (1822891*rr)/98321024)*Z2*Z3*Z6^4 + 
  (-59943827/98321024 - (9097273*rr)/98321024)*Z1*Z4*Z6^4, 
 (732107/12290128 + (83775*rr)/12290128)*Z1^4*Z2^2 + 
  (-13596801/3072532 + (3404315*rr)/3072532)*Z2^3*Z3^3 + 
  (5296088/768133 - (1783725*rr)/768133)*Z1*Z2*Z3^4 + 
  (-12126907/6145064 - (7605007*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-17421695/6145064 + (26143341*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (-1178865/3072532 + (377259*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (1426641/1536266 + (535579*rr)/1536266)*Z1*Z2^3*Z4^2 + 
  (-11017347/6145064 - (4650599*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (732107/6145064 + (83775*rr)/6145064)*Z1^3*Z4^3 + 
  (-24200879/12290128 - (9643923*rr)/12290128)*Z2^5*Z5 + 
  (4757545/6145064 + (13301033*rr)/6145064)*Z1*Z2^3*Z3*Z5 + 
  (71431607/12290128 + (23374291*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (1235595/1536266 - (839186*rr)/768133)*Z1^2*Z2^2*Z4*Z5 + 
  (-27913447/12290128 - (9499611*rr)/12290128)*Z1^3*Z3*Z4*Z5 + 
  (-5 + 7*rr)*Z3^3*Z4^2*Z5 + (30759619/3072532 + (28142551*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z5 + 
  (-29921355/12290128 - (8272663*rr)/12290128)*Z1^3*Z2*Z5^2 + 
  (28 - 4*rr)*Z3^4*Z5^2 + (12176747/768133 - (6947169*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (46927567/6145064 - (32338621*rr)/6145064)*Z2^2*Z4^2*Z5^2 + 
  (69418245/6145064 - (5347359*rr)/6145064)*Z1*Z3*Z4^2*Z5^2 + 
  (-8313931/1536266 + (4582113*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (6385974/768133 - (1315681*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (-25776563/3072532 - (4774467*rr)/3072532)*Z1*Z2*Z4*Z5^3 + 
  (-12088805/3072532 + (1725817*rr)/3072532)*Z1^2*Z5^4 + 
  (2008741/12290128 + (7778501*rr)/12290128)*Z1*Z2^4*Z6 + 
  (11624371/12290128 - (18637821*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (-4706383/6145064 + (3717595*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (-8383315/24580256 - (5580815*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (-7 + 3*rr)*Z3^4*Z4*Z6 + (2312282/768133 + (7660888*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (5/4 + rr/4)*Z2^2*Z4^3*Z6 + 
  (-2086193/1536266 - (3541229*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-9993047/12290128 - (2935943*rr)/12290128)*Z1^4*Z5*Z6 + 
  (-9104803/3072532 - (24983929*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (-6724271/3072532 + (500187*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (16824567/1536266 + (2628923*rr)/768133)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-39400097/12290128 - (3572877*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (24754005/3072532 + (3230299*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (-33969777/3072532 + (290607*rr)/3072532)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-12328289/3072532 + (3771049*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (-44190919/12290128 - (6818453*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (47462743/6145064 + (13651877*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (28720523/12290128 - (1007565*rr)/12290128)*Z2^3*Z4*Z6^2 + 
  (69616803/12290128 + (12600221*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (1839423/6145064 + (6337337*rr)/6145064)*Z1^2*Z4^2*Z6^2 + 
  (9060949/6145064 - (9310187*rr)/6145064)*Z1*Z2^2*Z5*Z6^2 + 
  (27241091/24580256 + (31373241*rr)/24580256)*Z1^2*Z3*Z5*Z6^2 + 
  Z4^3*Z5*Z6^2 + (-54151405/24580256 - (8110119*rr)/24580256)*Z2*Z5^3*Z6^2 + 
  (17786521/24580256 - (8509993*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (30905039/24580256 + (27433565*rr)/24580256)*Z2*Z4*Z5*Z6^3 + 
  (98238295/49160512 + (7187557*rr)/49160512)*Z1*Z5^2*Z6^3 + 
  (-15674853/49160512 + (54579953*rr)/49160512)*Z2*Z3*Z6^4 + 
  (67610859/49160512 - (16162687*rr)/49160512)*Z1*Z4*Z6^4, 
 (9783337/196642048 - (2107355*rr)/196642048)*Z1^4*Z2^2 + 
  (-113330247/49160512 + (14634101*rr)/49160512)*Z2^3*Z3^3 + 
  (17164339/24580256 + (25722631*rr)/24580256)*Z1*Z2*Z3^4 + 
  (-115336699/98321024 - (67184111*rr)/98321024)*Z2^4*Z3*Z4 + 
  (-383335597/98321024 + (118979815*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (-90390401/49160512 + (26025187*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-1242037/98321024 - (2972673*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-52469421/49160512 - (18413209*rr)/49160512)*Z1^2*Z2*Z3*Z4^2 + 
  (9783337/98321024 - (2107355*rr)/98321024)*Z1^3*Z4^3 + 
  (-174036721/196642048 - (54539981*rr)/196642048)*Z2^5*Z5 + 
  (-23550705/98321024 + (49298099*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (323851561/196642048 + (107174949*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (34558609/98321024 - (45960595*rr)/98321024)*Z1^2*Z2^2*Z4*Z5 + 
  (42229407/196642048 - (7424125*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (23/16 + (27*rr)/16)*Z3^3*Z4^2*Z5 + 
  (181545211/49160512 + (83953903*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (-60417837/196642048 - (45646233*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (17/4 - (3*rr)/4)*Z3^4*Z5^2 + (48223317/6145064 - (8048863*rr)/6145064)*Z2*
   Z3^2*Z4*Z5^2 + (184513135/98321024 - (127487213*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (272765025/98321024 - (34667395*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (10838823/24580256 + (10118539*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (53917509/24580256 - (771247*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (-94959023/49160512 - (29632659*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (-21675379/24580256 - (2475143*rr)/24580256)*Z1^2*Z5^4 + 
  (8519837/49160512 + (10876265*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-51247/3072532 - (1007273*rr)/3072532)*Z1^2*Z2^2*Z3*Z6 + 
  (-19211603/98321024 + (23187161*rr)/98321024)*Z1^3*Z3^2*Z6 + 
  (-106180879/393284096 - (39799091*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (-7/4 + (5*rr)/4)*Z3^4*Z4*Z6 + 
  (-21314229/12290128 + (32639231*rr)/12290128)*Z2*Z3^2*Z4^2*Z6 + 
  (19585369/24580256 - (9167723*rr)/24580256)*Z1*Z3*Z4^3*Z6 + 
  (-5878505/196642048 - (7151717*rr)/196642048)*Z1^4*Z5*Z6 + 
  (7124107/12290128 - (2262193*rr)/12290128)*Z2*Z3^3*Z5*Z6 + 
  (-15150407/12290128 + (11300549*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (148240265/49160512 + (55005189*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-315450023/196642048 - (7877227*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (72619983/49160512 + (11501043*rr)/49160512)*Z2^3*Z5^2*Z6 + 
  (-10913635/6145064 - (3979035*rr)/6145064)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-8251507/12290128 + (1350433*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + Z3*Z5^4*Z6 + 
  (-7042427/12290128 - (986291*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (24550657/12290128 + (15512789*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (185314609/196642048 - (18789747*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (-24380019/98321024 + (59083993*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-30389131/98321024 + (13062465*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (3264507/98321024 - (22271857*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (-12509283/49160512 + (19865761*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-6054915/6145064 - (489379*rr)/1536266)*Z2*Z5^3*Z6^2 + 
  (63355861/196642048 + (3111329*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (18121853/49160512 + (16786065*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (5058867/24580256 + (2103913*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (-10624969/24580256 + (8031421*rr)/24580256)*Z2*Z3*Z6^4 + 
  (7451345/24580256 + (400631*rr)/24580256)*Z1*Z4*Z6^4, 
 (-3506949/49160512 + (803695*rr)/49160512)*Z1^4*Z2^2 + 
  (6873563/12290128 + (6291983*rr)/12290128)*Z2^3*Z3^3 + 
  (44947755/6145064 - (9489329*rr)/6145064)*Z1*Z2*Z3^4 + 
  (-15406785/24580256 + (13048739*rr)/24580256)*Z2^4*Z3*Z4 + 
  (94087133/24580256 + (39019145*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (46125183/12290128 - (5406365*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (529729/24580256 + (1077661*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (4114111/6145064 + (3953395*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (-3506949/24580256 + (803695*rr)/24580256)*Z1^3*Z4^3 + 
  (5634909/49160512 + (8226569*rr)/49160512)*Z2^5*Z5 + 
  (4397943/24580256 + (13183707*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (28397059/49160512 - (9428457*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (-2309103/3072532 + (339505*rr)/3072532)*Z1^2*Z2^2*Z4*Z5 + 
  (-50509883/49160512 - (28958191*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (-33/4 + (3*rr)/4)*Z3^3*Z4^2*Z5 + 
  (-25085221/12290128 + (15248207*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (-41110259/49160512 - (1343623*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (7 - rr)*Z3^4*Z5^2 + (66107/3072532 - (11096689*rr)/3072532)*Z2*Z3^2*Z4*
   Z5^2 + (25587719/24580256 - (19259957*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (37095745/24580256 + (1090525*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (-21705759/6145064 + (1285765*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (11228373/6145064 - (4506383*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-25917665/12290128 - (1685069*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-3235285/3072532 + (1322311*rr)/3072532)*Z1^2*Z5^4 + 
  (-242465/12290128 - (1050069*rr)/12290128)*Z1*Z2^4*Z6 + 
  (20757359/24580256 + (991971*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (102333/1536266 - (117970*rr)/768133)*Z1^3*Z3^2*Z6 + 
  (16986173/98321024 + (16891241*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-1 - rr)*Z3^4*Z4*Z6 + (14302063/3072532 + (3464659*rr)/3072532)*Z2*Z3^2*
   Z4^2*Z6 + (-600757/1536266 - (1224385*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-14277617/49160512 - (5677421*rr)/49160512)*Z1^4*Z5*Z6 + 
  (705566/768133 - (2273893*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (6383189/3072532 - (3240923*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20295049/12290128 + (5553925*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (27030577/49160512 + (18097229*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (6866701/6145064 + (1547801*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (-34268997/12290128 + (4934583*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-1936049/1536266 + (249512*rr)/768133)*Z1^2*Z4*Z5^2*Z6 + 
  (-2699957/6145064 - (658139*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (3393063/3072532 - (1818375*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-25945359/49160512 + (12269*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (74470777/24580256 + (4889389*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (4879395/24580256 + (10017175*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (17230209/24580256 - (7422651*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (12186745/12290128 + (2691563*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  Z3*Z4*Z5^2*Z6^2 + (-657715/12290128 + (2133047*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (4913267/49160512 - (9187945*rr)/49160512)*Z1^2*Z2*Z6^3 + 
  (-204711/3072532 - (1215997*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (15608247/24580256 + (2075245*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (18317999/24580256 + (2354173*rr)/24580256)*Z2*Z3*Z6^4 + 
  (12370393/24580256 - (3022745*rr)/24580256)*Z1*Z4*Z6^4, 
 (-1727423/24580256 + (576093*rr)/24580256)*Z1^4*Z2^2 + 
  (1126228/768133 - (1711060*rr)/768133)*Z2^3*Z3^3 + 
  (-4923884/768133 + (748864*rr)/768133)*Z1*Z2*Z3^4 + 
  (27936217/6145064 + (557973*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-1308315/768133 - (3584039*rr)/768133)*Z1*Z2^2*Z3^2*Z4 + 
  (-2010869/3072532 - (2924673*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (576307/12290128 + (575879*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (33920245/12290128 - (2005759*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-1727423/12290128 + (576093*rr)/12290128)*Z1^3*Z4^3 + 
  (16559243/6145064 - (585153*rr)/6145064)*Z2^5*Z5 + 
  (-8021335/3072532 - (3549859*rr)/3072532)*Z1*Z2^3*Z3*Z5 + 
  (-18581861/3072532 - (151401*rr)/3072532)*Z1^2*Z2*Z3^2*Z5 + 
  (9635297/6145064 + (6396941*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (7567513/6145064 + (2254213*rr)/6145064)*Z1^3*Z3*Z4*Z5 + 
  (-4 - 4*rr)*Z3^3*Z4^2*Z5 + (-42764699/3072532 - (9395727*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (14203473/6145064 + (1116093*rr)/6145064)*Z1^3*Z2*Z5^2 + 
  (-14 + 6*rr)*Z3^4*Z5^2 + (-4803794/768133 + (7462802*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (976989/768133 + (3292049*rr)/768133)*Z2^2*Z4^2*Z5^2 + 
  (-5502186/768133 + (1842950*rr)/768133)*Z1*Z3*Z4^2*Z5^2 + 
  (55417/768133 - (1085675*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (-2944531/768133 + (1373983*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (5873349/768133 - (129399*rr)/768133)*Z1*Z2*Z4*Z5^3 + 
  (1950828/768133 - (643560*rr)/768133)*Z1^2*Z5^4 + 
  (-30342495/24580256 - (7401571*rr)/24580256)*Z1*Z2^4*Z6 + 
  (30409999/24580256 + (18537555*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-1981205/6145064 - (2667177*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (4312069/6145064 - (178735*rr)/6145064)*Z1^3*Z2*Z4*Z6 - 4*rr*Z3^4*Z4*Z6 + 
  (-18222983/1536266 - (10955803*rr)/1536266)*Z2*Z3^2*Z4^2*Z6 + 
  (1267446/768133 + (1363014*rr)/768133)*Z1*Z3*Z4^3*Z6 + 
  (465553/768133 + (58215*rr)/768133)*Z1^4*Z5*Z6 + 
  (3388680/768133 + (3074918*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (-2874145/1536266 - (1441805*rr)/1536266)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18113725/1536266 - (557373*rr)/1536266)*Z1*Z3^2*Z4*Z5*Z6 + 
  (20882217/12290128 - (10608347*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-16672767/3072532 + (1958805*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (12030835/1536266 - (1760435*rr)/1536266)*Z1*Z2*Z3*Z5^2*Z6 + 
  (3733207/3072532 - (3305541*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (6948037/3072532 - (430905*rr)/3072532)*Z2^2*Z3^2*Z6^2 + 
  (-7497986/768133 - (412106*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (-1950443/1536266 + (1048991*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (-3505874/768133 - (667929*rr)/768133)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-7850103/12290128 - (7950027*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (1277933/1536266 + (1305515*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-12981049/6145064 - (4619693*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (13633303/6145064 - (1743851*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (-5723305/12290128 + (4074321*rr)/12290128)*Z1^2*Z2*Z6^3 + Z3*Z4^2*Z6^3 + 
  (-11989627/6145064 - (2401169*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (-17421143/12290128 + (1597707*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14589013/12290128 - (10858879*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-4474695/6145064 + (1706611*rr)/6145064)*Z1*Z4*Z6^4, 
 (3096761/49160512 - (737419*rr)/49160512)*Z1^4*Z2^2 + 
  (-21329283/12290128 - (6461143*rr)/12290128)*Z2^3*Z3^3 + 
  (-16507887/6145064 + (13502541*rr)/6145064)*Z1*Z2*Z3^4 + 
  (8851601/24580256 - (19646483*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-158023833/24580256 - (15348949*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-31351033/12290128 + (11025611*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-516293/24580256 - (958545*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11744827/12290128 - (7152111*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (3096761/24580256 - (737419*rr)/24580256)*Z1^3*Z4^3 + 
  (-9728965/49160512 - (15221969*rr)/49160512)*Z2^5*Z5 + 
  (-28619231/24580256 - (2625027*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (-37833307/49160512 + (35757489*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (6180095/6145064 - (1301165*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (66999485/49160512 + (6435433*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z5 + (-18239393/12290128 + (54595*rr)/12290128)*
   Z2*Z3*Z4^3*Z5 + (39526201/49160512 - (13921803*rr)/49160512)*Z1^3*Z2*
   Z5^2 + (-1 + 3*rr)*Z3^4*Z5^2 + (21756107/3072532 + (9564575*rr)/3072532)*
   Z2*Z3^2*Z4*Z5^2 + (55892393/24580256 + (15434405*rr)/24580256)*Z2^2*Z4^2*
   Z5^2 + (-350973/24580256 + (24216535*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (7259907/6145064 - (3385305*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (3600031/6145064 + (6709923*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (20485347/12290128 - (8799465*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-367833/6145064 - (3992773*rr)/6145064)*Z1^2*Z5^4 + 
  (-265705/3072532 + (453503*rr)/3072532)*Z1*Z2^4*Z6 + 
  (-4398665/24580256 - (1167077*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-2019573/12290128 + (2051055*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (-24005947/98321024 - (15262767*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-26512841/3072532 + (1128187*rr)/3072532)*Z2*Z3^2*Z4^2*Z6 + 
  (4828061/3072532 + (546633*rr)/3072532)*Z1*Z3*Z4^3*Z6 + 
  (16894125/49160512 - (682407*rr)/49160512)*Z1^4*Z5*Z6 + 
  (7167999/1536266 + (2372127*rr)/1536266)*Z2*Z3^3*Z5*Z6 + 
  (-3221193/3072532 + (3664515*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-28963749/12290128 + (11729551*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-54864751/49160512 - (10487699*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-3957545/6145064 + (2721691*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (7891305/12290128 - (15866139*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (765035/12290128 - (6133425*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (644485/6145064 - (842131*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (-373145/768133 + (806072*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (30198457/49160512 + (2714549*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-64870117/24580256 + (14260799*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-23307683/24580256 - (5954999*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (185289/768133 + (349325*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-8127537/6145064 + (1316605*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (-2031603/6145064 - (1659121*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (12797773/49160512 + (9121641*rr)/49160512)*Z1^2*Z2*Z6^3 + Z3^2*Z5*Z6^3 + 
  (-837721/12290128 + (2915935*rr)/12290128)*Z2*Z4*Z5*Z6^3 + 
  (-5662331/12290128 + (2148807*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14337273/12290128 + (377373*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-662513/6145064 + (161524*rr)/768133)*Z1*Z4*Z6^4, 
 (858749/98321024 + (262067*rr)/98321024)*Z1^4*Z2^2 + 
  (-49666427/49160512 + (3972767*rr)/49160512)*Z2^3*Z3^3 + 
  (92229897/98321024 + (14095099*rr)/98321024)*Z1*Z2*Z3^4 + 
  (-7664561/24580256 - (6159219*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-18783211/12290128 + (4925745*rr)/12290128)*Z1*Z2^2*Z3^2*Z4 + 
  (-3305943/12290128 + (68859*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (1346609/98321024 - (298341*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-19387241/98321024 - (13160723*rr)/98321024)*Z1^2*Z2*Z3*Z4^2 + 
  (858749/49160512 + (262067*rr)/49160512)*Z1^3*Z4^3 + Z3^2*Z4^4 + 
  (-1280101/6145064 - (1736355*rr)/12290128)*Z2^5*Z5 + 
  (-48301767/196642048 + (43488779*rr)/196642048)*Z1*Z2^3*Z3*Z5 + 
  (56513607/196642048 + (69198053*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (57071443/196642048 - (29279799*rr)/196642048)*Z1^2*Z2^2*Z4*Z5 + 
  (10975723/196642048 - (19913119*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (-19/8 + (7*rr)/8)*Z3^3*Z4^2*Z5 + (-569509/1536266 + (1403463*rr)/1536266)*
   Z2*Z3*Z4^3*Z5 + (-8186249/98321024 - (13297851*rr)/98321024)*Z1^3*Z2*
   Z5^2 + (119/32 + (5*rr)/32)*Z3^4*Z5^2 + 
  (213229373/49160512 - (15093769*rr)/49160512)*Z2*Z3^2*Z4*Z5^2 + 
  (74024615/49160512 - (21519115*rr)/49160512)*Z2^2*Z4^2*Z5^2 + 
  (18519649/12290128 + (2939951*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-121529351/196642048 + (26604747*rr)/196642048)*Z2^2*Z3*Z5^3 + 
  (95040453/98321024 + (15007919*rr)/98321024)*Z1*Z3^2*Z5^3 + 
  (-124603245/196642048 - (81202983*rr)/196642048)*Z1*Z2*Z4*Z5^3 + 
  (-2992053/6145064 - (498975*rr)/6145064)*Z1^2*Z5^4 + 
  (-16782849/393284096 + (33544493*rr)/393284096)*Z1*Z2^4*Z6 + 
  (88539453/393284096 - (45077721*rr)/393284096)*Z1^2*Z2^2*Z3*Z6 + 
  (-69181049/393284096 + (11997717*rr)/393284096)*Z1^3*Z3^2*Z6 + 
  (-2255079/49160512 - (1682383*rr)/49160512)*Z1^3*Z2*Z4*Z6 + 
  (-49/32 + (13*rr)/32)*Z3^4*Z4*Z6 + 
  (-47682791/24580256 + (31102715*rr)/24580256)*Z2*Z3^2*Z4^2*Z6 + 
  (3417755/6145064 - (1661213*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3841663/393284096 - (15653469*rr)/393284096)*Z1^4*Z5*Z6 + 
  (255121247/196642048 - (121294787*rr)/196642048)*Z2*Z3^3*Z5*Z6 + 
  (-56016301/196642048 + (19731481*rr)/196642048)*Z2^2*Z3*Z4*Z5*Z6 + 
  (64339775/98321024 + (82329053*rr)/98321024)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-105362317/196642048 - (14791655*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (66651623/98321024 + (26881189*rr)/98321024)*Z2^3*Z5^2*Z6 + 
  (-190824553/196642048 - (64298427*rr)/196642048)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-210327823/393284096 + (1681139*rr)/393284096)*Z1^2*Z4*Z5^2*Z6 + 
  (-148433407/786568192 - (97839005*rr)/786568192)*Z2^2*Z3^2*Z6^2 + 
  (174070225/393284096 + (213006547*rr)/393284096)*Z1*Z3^3*Z6^2 + 
  (134746699/393284096 + (11301665*rr)/393284096)*Z2^3*Z4*Z6^2 + 
  (55259165/786568192 + (259759927*rr)/786568192)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-42835551/196642048 + (16496051*rr)/196642048)*Z1^2*Z4^2*Z6^2 + 
  (237071571/786568192 - (96458023*rr)/786568192)*Z1*Z2^2*Z5*Z6^2 + 
  (-188188995/1573136384 + (261284631*rr)/1573136384)*Z1^2*Z3*Z5*Z6^2 + 
  (-537594735/1573136384 - (175496685*rr)/1573136384)*Z2*Z5^3*Z6^2 + 
  (234801865/1573136384 - (3862213*rr)/1573136384)*Z1^2*Z2*Z6^3 + 
  (-51294133/1573136384 + (207770881*rr)/1573136384)*Z2*Z4*Z5*Z6^3 + 
  (374349589/3146272768 + (245313311*rr)/3146272768)*Z1*Z5^2*Z6^3 + 
  (-760017665/3146272768 + (386587805*rr)/3146272768)*Z2*Z3*Z6^4 + 
  (574557331/3146272768 + (70724825*rr)/3146272768)*Z1*Z4*Z6^4, 
 (-133811/6007808 - (101511*rr)/6007808)*Z1^3*Z2^3 + 
  (401433/6007808 + (304533*rr)/6007808)*Z1^4*Z2*Z3 + 
  (-1449461/187744 - (286433*rr)/187744)*Z2^2*Z3^4 + 
  (153877/46936 + (78435*rr)/46936)*Z1*Z3^5 + 
  (163911/750976 - (1503093*rr)/750976)*Z2^3*Z3^2*Z4 + 
  (-2254413/375488 - (374665*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (-20761/1501952 + (320683*rr)/1501952)*Z2^4*Z4^2 + 
  (19363/375488 - (237225*rr)/375488)*Z1*Z2^2*Z3*Z4^2 + 
  (-1951/23468 - (10471*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-1132771/1501952 + (149961*rr)/1501952)*Z1^2*Z2*Z4^3 + 
  (82539/375488 - (347841*rr)/375488)*Z2^4*Z3*Z5 + 
  (-2511721/750976 + (744459*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (473161/375488 - (130019*rr)/375488)*Z1^2*Z3^3*Z5 + 
  (1510965/3003904 + (303297*rr)/3003904)*Z1*Z2^3*Z4*Z5 + 
  (-379175/3003904 - (527243*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (401433/3003904 + (304533*rr)/3003904)*Z1^3*Z4^2*Z5 + 
  (512401/750976 + (83625*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (258681/1501952 + (70077*rr)/1501952)*Z1^3*Z3*Z5^2 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5^2 + (667169/750976 - (986019*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (2166037/1501952 + (376929*rr)/1501952)*Z1*Z4^3*Z5^2 + 
  (-1627/46936 + (133481*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (223989/187744 + (162007*rr)/187744)*Z2^2*Z4*Z5^3 + 
  (-1088819/375488 - (104463*rr)/375488)*Z1*Z3*Z4*Z5^3 + 
  (60929/46936 - (17773*rr)/187744)*Z1*Z2*Z5^4 + Z5^6 + 
  (-2492511/3003904 + (679133*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-249115/375488 + (45533*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-128081/750976 - (73633*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (-819541/1501952 - (207585*rr)/1501952)*Z1^3*Z3*Z4*Z6 + 
  (-53/16 - rr/16)*Z3^3*Z4^2*Z6 + (-1276397/375488 + (698983*rr)/375488)*Z2*
   Z3*Z4^3*Z6 + (-451811/3003904 + (176185*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (55/8 + (11*rr)/8)*Z3^4*Z5*Z6 + (-537829/187744 - (273799*rr)/187744)*Z2*
   Z3^2*Z4*Z5*Z6 + (5773611/1501952 - (271169*rr)/1501952)*Z2^2*Z4^2*Z5*Z6 + 
  (-243413/375488 + (265311*rr)/375488)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-86723/187744 + (90925*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (601179/375488 - (164375*rr)/375488)*Z1*Z3^2*Z5^2*Z6 + 
  (97767/750976 - (130561*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-294141/750976 + (176077*rr)/750976)*Z1^2*Z5^3*Z6 + 
  (-310107/3003904 - (3743*rr)/3003904)*Z1^4*Z6^2 + 
  (-607825/375488 - (458403*rr)/375488)*Z2*Z3^3*Z6^2 + 
  (124859/187744 - (157199*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (-995291/375488 + (243299*rr)/375488)*Z1*Z3^2*Z4*Z6^2 + 
  (1252161/750976 - (192739*rr)/750976)*Z1*Z2*Z4^2*Z6^2 + 
  (329391/1501952 + (125235*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-620381/750976 - (373273*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (29445/1501952 + (66649*rr)/1501952)*Z1^2*Z4*Z5*Z6^2 + 
  (-148429/1501952 + (21473*rr)/1501952)*Z1*Z2^2*Z6^3 + 
  (150803/1501952 + (68697*rr)/1501952)*Z1^2*Z3*Z6^3 + 
  (1178529/1501952 - (496437*rr)/1501952)*Z2*Z5^2*Z6^3 + 
  (-420871/750976 + (7523*rr)/750976)*Z2*Z4*Z6^4 + 
  (637369/6007808 - (748533*rr)/6007808)*Z1*Z5*Z6^4, 
 (196673/1501952 + (81085*rr)/1501952)*Z1^3*Z2^3 + 
  (-590019/1501952 - (243255*rr)/1501952)*Z1^4*Z2*Z3 + 
  (253367/46936 + (64267*rr)/46936)*Z2^2*Z3^4 + 
  (8533/23468 - (22737*rr)/23468)*Z1*Z3^5 + 
  (-744177/187744 + (239667*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (992743/93872 - (17645*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (-207885/375488 - (301049*rr)/375488)*Z2^4*Z4^2 + 
  (32905/93872 + (62677*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (43411/23468 + (8591*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (949729/375488 - (254467*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (5261/93872 + (109225*rr)/93872)*Z2^4*Z3*Z5 + 
  (382359/187744 - (340957*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-463297/93872 + (70647*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (-841131/750976 - (23679*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-308159/750976 + (169773*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-590019/750976 - (243255*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-1247/11734 - (23743*rr)/93872)*Z1^2*Z2^2*Z5^2 + 
  (-290805/375488 - (39141*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5^2 + (802029/187744 + (500297*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (-770875/375488 - (45295*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (-165455/93872 - (284305*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (-234043/93872 - (94549*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (536789/93872 + (30885*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-147923/187744 + (57003*rr)/187744)*Z1*Z2*Z5^4 + 
  (645625/750976 - (282587*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (69087/93872 + (34557*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (121443/187744 + (21281*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (346183/375488 + (6443*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (-9/4 - (5*rr)/4)*Z3^3*Z4^2*Z6 + (-41237/93872 - (321217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (-117159/750976 - (199523*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-7/2 + (9*rr)/2)*Z3^4*Z5*Z6 + (598277/93872 + (326711*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1821241/375488 + (390235*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (-97661/93872 - (5865*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-247565/187744 - (253259*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (-619123/187744 + (185951*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (-66295/93872 - (699*rr)/11734)*Z1*Z2*Z4*Z5^2*Z6 + 
  (74331/375488 - (66583*rr)/375488)*Z1^2*Z5^3*Z6 + Z4*Z5^4*Z6 + 
  (42193/750976 - (21835*rr)/750976)*Z1^4*Z6^2 + 
  (707361/187744 + (154115*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (9711/93872 + (53857*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (121457/187744 - (27733*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (-415521/187744 + (110243*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (-141359/375488 - (100931*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (321791/187744 + (213995*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-133293/375488 + (9347*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (39289/750976 - (28309*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (225349/750976 + (47311*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-605933/750976 + (427465*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (330603/375488 - (93215*rr)/375488)*Z2*Z4*Z6^4 + 
  (-626001/3003904 + (750893*rr)/3003904)*Z1*Z5*Z6^4, 
 (-18343/93872 + (14923*rr)/187744)*Z1^3*Z2^3 + 
  (55029/93872 - (44769*rr)/187744)*Z1^4*Z2*Z3 + 
  (-70873/23468 + (140017*rr)/23468)*Z2^2*Z3^4 + 
  (797075/93872 + (161113*rr)/93872)*Z1*Z3^5 + 
  (-434705/46936 - (32797*rr)/46936)*Z2^3*Z3^2*Z4 + 
  (370685/93872 + (810127*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (287891/93872 - (37929*rr)/93872)*Z2^4*Z4^2 + 
  (-84717/46936 + (29101*rr)/46936)*Z1*Z2^2*Z3*Z4^2 + 
  (-72805/23468 + (51293*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (276697/93872 + (124981*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-290171/46936 + (29355*rr)/46936)*Z2^4*Z3*Z5 + 
  (1876065/187744 + (261083*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-738727/187744 - (641349*rr)/187744)*Z1^2*Z3^3*Z5 + 
  (37321/46936 - (58265*rr)/93872)*Z1*Z2^3*Z4*Z5 + 
  (-910245/375488 - (116251*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (55029/46936 - (44769*rr)/93872)*Z1^3*Z4^2*Z5 + 
  (375885/750976 - (169561*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (236907/750976 - (333903*rr)/750976)*Z1^3*Z3*Z5^2 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5^2 + (-935155/93872 + (168187*rr)/93872)*Z2*Z3*Z4^2*
   Z5^2 + (29815/93872 - (55321*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (4414469/375488 - (1190225*rr)/375488)*Z2*Z3^2*Z5^3 + 
  (1461297/375488 - (821645*rr)/375488)*Z2^2*Z4*Z5^3 + 
  (-533123/187744 + (476007*rr)/187744)*Z1*Z3*Z4*Z5^3 + 
  (-1798867/750976 - (320729*rr)/750976)*Z1*Z2*Z5^4 + 
  (916325/375488 + (186051*rr)/375488)*Z1*Z2^3*Z3*Z6 + 
  (84257/375488 + (243683*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-496231/750976 + (203371*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (4365/11734 + (47749*rr)/46936)*Z1^3*Z3*Z4*Z6 + (11 - rr)*Z3^3*Z4^2*Z6 + 
  (115388/5867 - (8073*rr)/11734)*Z2*Z3*Z4^3*Z6 + 
  (719529/750976 - (62845*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-21 - 3*rr)*Z3^4*Z5*Z6 + (-4537393/375488 + (1988877*rr)/375488)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1076489/187744 - (618703*rr)/187744)*Z2^2*Z4^2*Z5*Z6 + 
  (-16013/23468 - (15273*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5463971/750976 - (783415*rr)/750976)*Z2^2*Z3*Z5^2*Z6 + 
  (-4068409/750976 - (2045451*rr)/750976)*Z1*Z3^2*Z5^2*Z6 + 
  (-727905/750976 - (135523*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (1060353/1501952 + (60131*rr)/1501952)*Z1^2*Z5^3*Z6 + 
  (205325/750976 + (75887*rr)/750976)*Z1^4*Z6^2 + 
  (-3126721/750976 + (3146333*rr)/750976)*Z2*Z3^3*Z6^2 + 
  (-1670573/375488 + (168857*rr)/375488)*Z2^2*Z3*Z4*Z6^2 + 
  (2615867/750976 + (95825*rr)/750976)*Z1*Z3^2*Z4*Z6^2 + 
  (-95221/23468 - (8822*rr)/5867)*Z1*Z2*Z4^2*Z6^2 + 
  (84283/187744 - (105491*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (-554259/187744 + (267327*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (473331/750976 - (103287*rr)/750976)*Z1^2*Z4*Z5*Z6^2 + Z4^2*Z5^2*Z6^2 + 
  (297047/3003904 + (609573*rr)/3003904)*Z1*Z2^2*Z6^3 + 
  (-1144069/3003904 - (226543*rr)/3003904)*Z1^2*Z3*Z6^3 + 
  (-6087387/3003904 - (850865*rr)/3003904)*Z2*Z5^2*Z6^3 + 
  (2145109/1501952 + (1141471*rr)/1501952)*Z2*Z4*Z6^4 + 
  (-14648271/12015616 - (3276557*rr)/12015616)*Z1*Z5*Z6^4, 
 (-338959/1501952 - (222109*rr)/1501952)*Z1^3*Z2^3 + 
  (1486237/1501952 + (760199*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-2174773/93872 - (547007*rr)/93872)*Z2^2*Z3^4 + 
  (-1429199/375488 + (905203*rr)/375488)*Z1*Z3^5 + 
  (227893/23468 - (129137*rr)/23468)*Z2^3*Z3^2*Z4 + 
  (-12105093/375488 - (555119*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (1094/5867 + (45297*rr)/23468)*Z2^4*Z4^2 + 
  (-481805/187744 - (268279*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (-363829/93872 - (124647*rr)/93872)*Z1^2*Z3^2*Z4^2 + 
  (-88443/11734 + (9876*rr)/5867)*Z1^2*Z2*Z4^3 + 
  (289349/187744 - (789073*rr)/187744)*Z2^4*Z3*Z5 + 
  (-5156073/750976 + (4425701*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (9451995/750976 - (1836111*rr)/750976)*Z1^2*Z3^3*Z5 + 
  (2140757/750976 + (607327*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (8256147/1501952 + (389465*rr)/1501952)*Z1^2*Z2*Z3*Z4*Z5 + 
  (1486237/750976 + (760199*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (1/4 - (3*rr)/4)*Z2*Z4^4*Z5 + (4226911/3003904 + (2288957*rr)/3003904)*Z1^2*
   Z2^2*Z5^2 + (6376289/3003904 + (1157379*rr)/3003904)*Z1^3*Z3*Z5^2 + 
  (-28 - 4*rr)*Z3^3*Z4*Z5^2 + (-2392007/375488 - (2814645*rr)/375488)*Z2*Z3*
   Z4^2*Z5^2 + (557827/187744 + (54633*rr)/187744)*Z1*Z4^3*Z5^2 + 
  (5250615/1501952 + (16978245*rr)/1501952)*Z2*Z3^2*Z5^3 + 
  (10198523/1501952 + (3973649*rr)/1501952)*Z2^2*Z4*Z5^3 + 
  (-11362009/750976 - (1837803*rr)/750976)*Z1*Z3*Z4*Z5^3 + 
  (7977391/3003904 - (3333971*rr)/3003904)*Z1*Z2*Z5^4 + 
  (-5874175/1501952 + (1792483*rr)/1501952)*Z1*Z2^3*Z3*Z6 + 
  (-3587845/1501952 - (1938287*rr)/1501952)*Z1^2*Z2*Z3^2*Z6 + 
  (-3542445/3003904 - (1676775*rr)/3003904)*Z1^2*Z2^2*Z4*Z6 + 
  (-730691/375488 - (97489*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (2 + 2*rr)*Z3^3*Z4^2*Z6 + (-13857/93872 + (1014125*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z6 + 
  (1179895/3003904 + (1902405*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (7 - 11*rr)*Z3^4*Z5*Z6 + (-26408379/1501952 - (15037777*rr)/1501952)*Z2*
   Z3^2*Z4*Z5*Z6 + (11380643/750976 - (1256567*rr)/750976)*Z2^2*Z4^2*Z5*Z6 + 
  (27737/11734 - (8387*rr)/11734)*Z1*Z3*Z4^2*Z5*Z6 + 
  (18183233/3003904 + (11532067*rr)/3003904)*Z2^2*Z3*Z5^2*Z6 + 
  (30027917/3003904 - (11467641*rr)/3003904)*Z1*Z3^2*Z5^2*Z6 + 
  (5042949/3003904 - (12561*rr)/3003904)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-8153173/6007808 + (4260641*rr)/6007808)*Z1^2*Z5^3*Z6 + 
  (-771549/3003904 + (26249*rr)/3003904)*Z1^4*Z6^2 + 
  (-38470635/3003904 - (9456097*rr)/3003904)*Z2*Z3^3*Z6^2 + 
  (-669135/1501952 - (3125773*rr)/1501952)*Z2^2*Z3*Z4*Z6^2 + 
  (-14800343/3003904 + (1191387*rr)/3003904)*Z1*Z3^2*Z4*Z6^2 + 
  (1238317/187744 - (385793*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (529959/750976 + (369109*rr)/750976)*Z2^3*Z5*Z6^2 + 
  (-4782373/750976 - (2456591*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (1594521/3003904 + (619179*rr)/3003904)*Z1^2*Z4*Z5*Z6^2 + 
  (-5291811/12015616 + (2211447*rr)/12015616)*Z1*Z2^2*Z6^3 + 
  (-9468759/12015616 - (1428645*rr)/12015616)*Z1^2*Z3*Z6^3 + Z4^3*Z6^3 + 
  (31749943/12015616 - (14636987*rr)/12015616)*Z2*Z5^2*Z6^3 + 
  (-18631545/6007808 + (4238901*rr)/6007808)*Z2*Z4*Z6^4 + 
  (48202299/48062464 - (34377007*rr)/48062464)*Z1*Z5*Z6^4, 
 (-155567/1501952 - (17011*rr)/1501952)*Z1^3*Z2^3 + 
  (466701/1501952 + (51033*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-160689/46936 + (9027*rr)/46936)*Z2^2*Z3^4 + 
  (52457/23468 + (8611*rr)/23468)*Z1*Z3^5 + 
  (97523/187744 - (144633*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (-343917/93872 + (156751*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (329379/375488 + (120311*rr)/375488)*Z2^4*Z4^2 + 
  (-107623/93872 - (25819*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (-45911/46936 + (13813*rr)/46936)*Z1^2*Z3^2*Z4^2 + 
  (-256399/375488 + (224845*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (-78305/93872 - (42573*rr)/93872)*Z2^4*Z3*Z5 + 
  (245311/187744 + (247531*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (125259/93872 - (114317*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (451281/750976 - (80755*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-82003/750976 + (161001*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (466701/750976 + (51033*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (13975/93872 + (2543*rr)/23468)*Z1^2*Z2^2*Z5^2 + 
  (168171/375488 - (13221*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5^2 + (-696379/187744 - (173247*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (414769/375488 - (105907*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (211321/93872 + (87751*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (182679/93872 - (9243*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-304381/93872 + (38139*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-25159/187744 - (40681*rr)/187744)*Z1*Z2*Z5^4 + 
  (-105331/750976 + (163689*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (-15225/93872 - (16571*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-38569/93872 + (133*rr)/11734)*Z1^2*Z2^2*Z4*Z6 + 
  (-59673/375488 + (61707*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (11/4 - rr/4)*Z3^3*Z4^2*Z6 + (372891/93872 + (139055*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (251901/750976 + (104177*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-9/2 - (5*rr)/2)*Z3^4*Z5*Z6 + (-527279/93872 - (82973*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (354647/375488 - (431829*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (34567/93872 - (6325*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (357451/187744 + (89021*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (208457/187744 - (234773*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (21227/93872 + (781*rr)/46936)*Z1*Z2*Z4*Z5^2*Z6 + 
  (4235/375488 + (51977*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (41821/750976 + (13265*rr)/750976)*Z1^4*Z6^2 + 
  (-373287/187744 + (85675*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (-111699/93872 - (12553*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-15807/187744 + (2763*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (38505/187744 - (111419*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (79243/375488 + (20687*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (-293969/187744 - (62341*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (74367/375488 - (16609*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + Z3*Z5^3*Z6^2 + 
  (26265/750976 + (40795*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-245203/750976 - (3737*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-183637/750976 - (297807*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-58989/375488 + (95961*rr)/375488)*Z2*Z4*Z6^4 + 
  (-610217/3003904 - (438619*rr)/3003904)*Z1*Z5*Z6^4, 
 (-1499/46936 - (1483*rr)/23468)*Z1^3*Z2^3 + (4497/46936 + (4449*rr)/23468)*
   Z1^4*Z2*Z3 + (-54190/5867 - (7856*rr)/5867)*Z2^2*Z3^4 + 
  (-84213/23468 - (22239*rr)/23468)*Z1*Z3^5 + 
  (21425/11734 - (16931*rr)/11734)*Z2^3*Z3^2*Z4 + 
  (-265597/23468 - (64403*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-13267/23468 + (16329*rr)/23468)*Z2^4*Z4^2 + 
  (-11939/23468 - (9803*rr)/23468)*Z1*Z2^2*Z3*Z4^2 + 
  (-14129/23468 - (40117*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-63785/23468 + (1531*rr)/23468)*Z1^2*Z2*Z4^3 + 
  (15713/23468 - (37423*rr)/23468)*Z2^4*Z3*Z5 + 
  (-167867/46936 + (63647*rr)/46936)*Z1*Z2^2*Z3^2*Z5 + 
  (177483/46936 + (41189*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (21953/23468 + (3057*rr)/11734)*Z1*Z2^3*Z4*Z5 + 
  (226695/93872 - (41839*rr)/93872)*Z1^2*Z2*Z3*Z4*Z5 + 
  (4497/23468 + (4449*rr)/11734)*Z1^3*Z4^2*Z5 + 
  (79309/187744 + (12567*rr)/187744)*Z1^2*Z2^2*Z5^2 + 
  (84771/187744 + (39993*rr)/187744)*Z1^3*Z3*Z5^2 + (6 - 2*rr)*Z3^3*Z4*Z5^2 + 
  (18399/23468 - (65643*rr)/23468)*Z2*Z3*Z4^2*Z5^2 + 
  (26151/23468 + (5751*rr)/23468)*Z1*Z4^3*Z5^2 + 
  (154637/93872 + (351175*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (100513/93872 + (123987*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-160023/46936 - (34509*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (239749/187744 - (51697*rr)/187744)*Z1*Z2*Z5^4 + 
  (-153597/93872 + (44281*rr)/93872)*Z1*Z2^3*Z3*Z6 + 
  (-109297/93872 - (43879*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-67583/187744 - (43229*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (-58449/46936 - (22745*rr)/46936)*Z1^3*Z3*Z4*Z6 + 
  (-6 + 2*rr)*Z3^3*Z4^2*Z6 + (-61081/11734 + (39367*rr)/11734)*Z2*Z3*Z4^3*
   Z6 + (-43487/187744 + (34539*rr)/187744)*Z1^3*Z2*Z5*Z6 + 
  (14 - 2*rr)*Z3^4*Z5*Z6 + (-213033/93872 - (359995*rr)/93872)*Z2*Z3^2*Z4*Z5*
   Z6 + (279645/46936 + (879*rr)/46936)*Z2^2*Z4^2*Z5*Z6 + 
  (19273/23468 + (7461*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-72917/187744 + (232193*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (463775/187744 + (27709*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (84967/187744 + (10901*rr)/187744)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-18503/375488 + (101195*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (-48759/187744 - (973*rr)/187744)*Z1^4*Z6^2 + 
  (-624489/187744 - (412251*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (33711/93872 - (72043*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-316301/187744 + (149561*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (30413/11734 - (1597*rr)/11734)*Z1*Z2*Z4^2*Z6^2 + 
  (3153/23468 + (2227*rr)/5867)*Z2^3*Z5*Z6^2 + 
  (-37813/46936 - (46611*rr)/46936)*Z1*Z2*Z3*Z5*Z6^2 + 
  (4363/187744 + (26273*rr)/187744)*Z1^2*Z4*Z5*Z6^2 + 
  (-59921/750976 - (20499*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (86467/750976 + (16233*rr)/750976)*Z1^2*Z3*Z6^3 + Z3*Z4*Z5*Z6^3 + 
  (846061/750976 - (304089*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-484211/375488 - (11737*rr)/375488)*Z2*Z4*Z6^4 + 
  (1570553/3003904 - (329141*rr)/3003904)*Z1*Z5*Z6^4, 
 (-3507205/96124928 + (3364881*rr)/96124928)*Z1^3*Z2^3 + 
  (12023567/96124928 - (11596595*rr)/96124928)*Z1^4*Z2*Z3 + 
  (7191633/6007808 + (11611475*rr)/6007808)*Z2^2*Z3^4 + 
  (37999011/24031232 + (6211593*rr)/24031232)*Z1*Z3^5 + 
  (-4418009/1501952 + (66197*rr)/1501952)*Z2^3*Z3^2*Z4 + 
  (91392353/24031232 + (56566403*rr)/24031232)*Z1*Z2*Z3^3*Z4 + 
  (2568137/3003904 - (832325*rr)/3003904)*Z2^4*Z4^2 + 
  (-1408623/12015616 + (3966227*rr)/12015616)*Z1*Z2^2*Z3*Z4^2 + 
  (-552595/6007808 + (3781927*rr)/6007808)*Z1^2*Z3^2*Z4^2 + 
  (2427155/1501952 + (480889*rr)/1501952)*Z1^2*Z2*Z4^3 + Z3*Z4^5 + 
  (-23599585/12015616 + (5493757*rr)/12015616)*Z2^4*Z3*Z5 + 
  (173170037/48062464 - (5468609*rr)/48062464)*Z1*Z2^2*Z3^2*Z5 + 
  (-113898399/48062464 - (42722429*rr)/48062464)*Z1^2*Z3^3*Z5 + 
  (-3789105/48062464 - (13382643*rr)/48062464)*Z1*Z2^3*Z4*Z5 + 
  (-68059863/96124928 - (10577701*rr)/96124928)*Z1^2*Z2*Z3*Z4*Z5 + 
  (12023567/48062464 - (11596595*rr)/48062464)*Z1^3*Z4^2*Z5 + 
  (-5/8 - rr/8)*Z2*Z4^4*Z5 + (29691981/192249856 - (24901689*rr)/192249856)*
   Z1^2*Z2^2*Z5^2 + (-10529165/192249856 - (35003271*rr)/192249856)*Z1^3*Z3*
   Z5^2 + (-7/4 + (11*rr)/4)*Z3^3*Z4*Z5^2 + 
  (-59494565/24031232 + (31403569*rr)/24031232)*Z2*Z3*Z4^2*Z5^2 + 
  (-3405255/12015616 - (2668533*rr)/12015616)*Z1*Z4^3*Z5^2 + 
  (377217557/96124928 - (146593761*rr)/96124928)*Z2*Z3^2*Z5^3 + 
  (19081953/96124928 - (85924093*rr)/96124928)*Z2^2*Z4*Z5^3 + 
  (29061061/48062464 + (54932271*rr)/48062464)*Z1*Z3*Z4*Z5^3 + 
  (-180958563/192249856 - (9296713*rr)/192249856)*Z1*Z2*Z5^4 + 
  (102371987/96124928 + (8826073*rr)/96124928)*Z1*Z2^3*Z3*Z6 + 
  (-16202943/96124928 + (25093155*rr)/96124928)*Z1^2*Z2*Z3^2*Z6 + 
  (-16602775/192249856 + (30342555*rr)/192249856)*Z1^2*Z2^2*Z4*Z6 + 
  (6706595/24031232 + (5577225*rr)/24031232)*Z1^3*Z3*Z4*Z6 + 
  (5/2 - rr/2)*Z3^3*Z4^2*Z6 + (32442245/6007808 - (7289233*rr)/6007808)*Z2*Z3*
   Z4^3*Z6 + (1/16 - rr/16)*Z1*Z4^4*Z6 + 
  (58239317/192249856 - (20978209*rr)/192249856)*Z1^3*Z2*Z5*Z6 + 
  (-553/64 + (37*rr)/64)*Z3^4*Z5*Z6 + 
  (-196906081/96124928 + (227271805*rr)/96124928)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-134624807/48062464 - (38118165*rr)/48062464)*Z2^2*Z4^2*Z5*Z6 + 
  (-992429/1501952 - (178151*rr)/1501952)*Z1*Z3*Z4^2*Z5*Z6 + 
  (261491155/192249856 - (161602919*rr)/192249856)*Z2^2*Z3*Z5^2*Z6 + 
  (-449076745/192249856 - (94289787*rr)/192249856)*Z1*Z3^2*Z5^2*Z6 + 
  (-89183361/192249856 - (13139939*rr)/192249856)*Z1*Z2*Z4*Z5^2*Z6 + 
  (110683217/384499712 - (5554861*rr)/384499712)*Z1^2*Z5^3*Z6 + 
  (14700457/192249856 + (2121819*rr)/192249856)*Z1^4*Z6^2 + 
  (-15676849/192249856 + (265882253*rr)/192249856)*Z2*Z3^3*Z6^2 + 
  (-75751069/96124928 + (29704009*rr)/96124928)*Z2^2*Z3*Z4*Z6^2 + 
  (167025611/192249856 - (13613695*rr)/192249856)*Z1*Z3^2*Z4*Z6^2 + 
  (-20482397/12015616 - (2483447*rr)/12015616)*Z1*Z2*Z4^2*Z6^2 + 
  (7693333/48062464 - (7457249*rr)/48062464)*Z2^3*Z5*Z6^2 + 
  (-44090943/48062464 + (34101155*rr)/48062464)*Z1*Z2*Z3*Z5*Z6^2 + 
  (13674363/192249856 - (11146607*rr)/192249856)*Z1^2*Z4*Z5*Z6^2 + 
  (98231079/768999424 + (20944405*rr)/768999424)*Z1*Z2^2*Z6^3 + 
  (-42219381/768999424 + (39097281*rr)/768999424)*Z1^2*Z3*Z6^3 + 
  (-603874411/768999424 + (28599455*rr)/768999424)*Z2*Z5^2*Z6^3 + 
  (291193349/384499712 + (52503023*rr)/384499712)*Z2*Z4*Z6^4 + 
  (-1317228639/3075997696 - (8716989*rr)/3075997696)*Z1*Z5*Z6^4, 
 (153307/1501952 + (90959*rr)/1501952)*Z1^3*Z2^3 + 
  (-459921/1501952 - (272877*rr)/1501952)*Z1^4*Z2*Z3 + 
  (195063/23468 + (14971*rr)/23468)*Z2^2*Z3^4 + 
  (19286/5867 - (2850*rr)/5867)*Z1*Z3^5 + (-72601/46936 + (76331*rr)/46936)*
   Z2^3*Z3^2*Z4 + (249531/23468 + (23471*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-64911/375488 - (304051*rr)/375488)*Z2^4*Z4^2 + 
  (61523/187744 + (102887*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (232237/187744 + (280473*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (1031723/375488 - (184481*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (41685/46936 + (66977*rr)/46936)*Z2^4*Z3*Z5 + 
  (13717/11734 - (19423*rr)/11734)*Z1*Z2^2*Z3^2*Z5 + 
  (-216039/46936 + (14101*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (-180397/187744 - (36121*rr)/187744)*Z1*Z2^3*Z4*Z5 + 
  (-544945/375488 + (385139*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-459921/750976 - (272877*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-630/5867 - (362*rr)/5867)*Z1^2*Z2^2*Z5^2 + 
  (-263109/375488 - (56529*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (206117/93872 + (201393*rr)/93872)*Z2*Z3*Z4^2*Z5^2 + 
  (-123317/93872 - (19713*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (-153395/23468 - (64487*rr)/23468)*Z2*Z3^2*Z5^3 + 
  (-62847/23468 - (20355*rr)/23468)*Z2^2*Z4*Z5^3 + 
  (223085/46936 + (29657*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (-3691/23468 + (3057*rr)/23468)*Z1*Z2*Z5^4 + 
  (35431/46936 - (27285*rr)/46936)*Z1*Z2^3*Z3*Z6 + 
  (211397/187744 + (115025*rr)/187744)*Z1^2*Z2*Z3^2*Z6 + 
  (341677/750976 + (128793*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (904035/750976 + (114359*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z6 + (-49557/93872 - (293217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (41553/750976 - (174931*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-1 + 3*rr)*Z3^4*Z5*Z6 + (309639/46936 + (93323*rr)/46936)*Z2*Z3^2*Z4*Z5*
   Z6 + (-1552481/375488 + (246659*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (6367/93872 + (62403*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-139851/93872 - (76671*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (-144331/46936 + (25057*rr)/46936)*Z1*Z3^2*Z5^2*Z6 + 
  (-42723/93872 - (23543*rr)/93872)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-73873/187744 - (70125*rr)/187744)*Z1^2*Z5^3*Z6 + 
  (1081/5867 - (366*rr)/5867)*Z1^4*Z6^2 + (28790/5867 + (1270*rr)/5867)*Z2*
   Z3^3*Z6^2 + (122177/187744 + (115165*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (30107/93872 - (21553*rr)/93872)*Z1*Z3^2*Z4*Z6^2 + 
  (-749941/375488 + (190015*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (-14059/187744 - (27039*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (185321/187744 + (116581*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-227129/375488 + (651*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (191963/750976 - (68017*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-44033/187744 + (33443*rr)/187744)*Z1^2*Z3*Z6^3 + 
  (-15987/23468 + (11041*rr)/23468)*Z2*Z5^2*Z6^3 + Z3^2*Z6^4 + 
  (51333/46936 - (10623*rr)/46936)*Z2*Z4*Z6^4 + 
  (-50433/187744 + (51371*rr)/187744)*Z1*Z5*Z6^4, 
 (-51965/3003904 + (5529*rr)/3003904)*Z1^3*Z2^3 + 
  (155895/3003904 - (16587*rr)/3003904)*Z1^4*Z2*Z3 + 
  (40897/187744 + (68275*rr)/187744)*Z2^2*Z3^4 + 
  (-40125/750976 + (138985*rr)/750976)*Z1*Z3^5 + 
  (-22017/93872 + (871*rr)/93872)*Z2^3*Z3^2*Z4 + 
  (-42255/750976 + (461843*rr)/750976)*Z1*Z2*Z3^3*Z4 + 
  (9329/46936 + (95*rr)/5867)*Z2^4*Z4^2 + (-12267/375488 + (327*rr)/375488)*
   Z1*Z2^2*Z3*Z4^2 + (-64717/187744 + (37613*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (4009/93872 + (10089*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-172705/375488 + (10653*rr)/375488)*Z2^4*Z3*Z5 + 
  (935301/1501952 + (235919*rr)/1501952)*Z1*Z2^2*Z3^2*Z5 + 
  (337385/1501952 - (368997*rr)/1501952)*Z1^2*Z3^3*Z5 + 
  (13579/1501952 - (87783*rr)/1501952)*Z1*Z2^3*Z4*Z5 + 
  (-551951/3003904 - (68541*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (155895/1501952 - (16587*rr)/1501952)*Z1^3*Z4^2*Z5 + Z3^2*Z4^3*Z5 + 
  (-135571/6007808 - (76633*rr)/6007808)*Z1^2*Z2^2*Z5^2 + 
  (331683/6007808 - (119415*rr)/6007808)*Z1^3*Z3*Z5^2 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5^2 + (-698717/750976 - (96103*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (39831/375488 - (24943*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (2856389/3003904 - (315345*rr)/3003904)*Z2*Z3^2*Z5^3 + 
  (805457/3003904 - (459437*rr)/3003904)*Z2^2*Z4*Z5^3 + 
  (-234859/1501952 + (204255*rr)/1501952)*Z1*Z3*Z4*Z5^3 + 
  (-1272595/6007808 - (279385*rr)/6007808)*Z1*Z2*Z5^4 + 
  (622283/3003904 + (156337*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-168215/3003904 + (61659*rr)/3003904)*Z1^2*Z2*Z3^2*Z6 + 
  (-340871/6007808 + (182379*rr)/6007808)*Z1^2*Z2^2*Z4*Z6 + 
  (-27587/750976 + (58203*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (11/8 + rr/8)*Z3^3*Z4^2*Z6 + (256573/187744 - (905*rr)/187744)*Z2*Z3*Z4^3*
   Z6 + (502549/6007808 + (18847*rr)/6007808)*Z1^3*Z2*Z5*Z6 + 
  (-35/16 - (9*rr)/16)*Z3^4*Z5*Z6 + (-2610897/3003904 + (1090861*rr)/3003904)*
   Z2*Z3^2*Z4*Z5*Z6 + (-628631/1501952 - (367397*rr)/1501952)*Z2^2*Z4^2*Z5*
   Z6 + (4607/93872 - (6591*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (3060067/6007808 - (528055*rr)/6007808)*Z2^2*Z3*Z5^2*Z6 + 
  (504855/6007808 - (732443*rr)/6007808)*Z1*Z3^2*Z5^2*Z6 + 
  (-685809/6007808 - (134579*rr)/6007808)*Z1*Z2*Z4*Z5^2*Z6 + 
  (242897/12015616 + (4051*rr)/12015616)*Z1^2*Z5^3*Z6 + 
  (118421/6007808 + (40703*rr)/6007808)*Z1^4*Z6^2 + 
  (-3004449/6007808 + (1626429*rr)/6007808)*Z2*Z3^3*Z6^2 + 
  (-450125/3003904 + (58361*rr)/3003904)*Z2^2*Z3*Z4*Z6^2 + 
  (2160571/6007808 - (234927*rr)/6007808)*Z1*Z3^2*Z4*Z6^2 + 
  (-63625/375488 - (30599*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (134877/1501952 - (28217*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-502885/1501952 + (31025*rr)/1501952)*Z1*Z2*Z3*Z5*Z6^2 + 
  (223339/6007808 - (49951*rr)/6007808)*Z1^2*Z4*Z5*Z6^2 + 
  (184759/24031232 + (218437*rr)/24031232)*Z1*Z2^2*Z6^3 + 
  (-795349/24031232 - (8287*rr)/24031232)*Z1^2*Z3*Z6^3 + 
  (-3536187/24031232 - (493521*rr)/24031232)*Z2*Z5^2*Z6^3 + 
  (1205301/12015616 + (632447*rr)/12015616)*Z2*Z4*Z6^4 + 
  (-5349519/96124928 - (1895757*rr)/96124928)*Z1*Z5*Z6^4, 
 (-2259223/2907776 - (2123357*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (-1097885/2907776 - (10689631*rr)/20354432)*Z1^4*Z3^2 + 
  (-1412893/45434 + (1245721*rr)/318038)*Z2*Z3^5 + 
  (-5632815/363472 - (4339829*rr)/2544304)*Z2^2*Z3^3*Z4 + 
  (-1236487/90868 + (4971875*rr)/636076)*Z1*Z3^4*Z4 + 
  (3615731/726944 - (1694351*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1821443/363472 + (6195807*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (582255/181736 + (320821*rr)/1272152)*Z1^2*Z3*Z4^3 + 
  (-191733/363472 - (4449919*rr)/2544304)*Z2^3*Z3^2*Z5 + 
  (1244719/90868 + (2802159*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (-121331/181736 - (1863753*rr)/1272152)*Z2^4*Z4*Z5 + 
  (10408731/1453888 - (7953031*rr)/10177216)*Z1*Z2^2*Z3*Z4*Z5 + 
  (5408035/1453888 + (35180737*rr)/10177216)*Z1^2*Z3^2*Z4*Z5 + 
  (8803447/1453888 - (1497635*rr)/10177216)*Z1^2*Z2*Z4^2*Z5 + 
  (-3618843/1453888 + (2648983*rr)/10177216)*Z1*Z2^3*Z5^2 + 
  (-3144741/1453888 - (4647719*rr)/10177216)*Z1^2*Z2*Z3*Z5^2 + 
  (-1097885/1453888 - (10689631*rr)/10177216)*Z1^3*Z4*Z5^2 + 
  (-2173815/726944 + (1664867*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (17/2 - (3*rr)/2)*Z3^3*Z5^3 + (1189871/181736 - (1384407*rr)/1272152)*Z2*Z3*
   Z4*Z5^3 + (-1927551/726944 + (132221*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-660739/181736 + (958847*rr)/1272152)*Z2^2*Z5^4 + 
  (449091/90868 - (1418603*rr)/636076)*Z1*Z3*Z5^4 + 
  (6241589/1453888 - (10024713*rr)/10177216)*Z1*Z2^2*Z3^2*Z6 + 
  (-405847/363472 + (4271119*rr)/2544304)*Z1^2*Z3^3*Z6 + 
  (-93735/90868 + (100634*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-368955/726944 + (3054787*rr)/5088608)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-235773/363472 + (773445*rr)/2544304)*Z1^3*Z4^2*Z6 + 
  (-1044597/1453888 + (5282237*rr)/10177216)*Z1^2*Z2^2*Z5*Z6 + 
  (4171843/1453888 + (1885645*rr)/10177216)*Z1^3*Z3*Z5*Z6 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5*Z6 + (-430231/45434 - (819855*rr)/159019)*Z2*
   Z3*Z4^2*Z5*Z6 + (841949/181736 + (4688459*rr)/1272152)*Z2*Z3^2*Z5^2*Z6 + 
  (836237/363472 + (2068487*rr)/2544304)*Z2^2*Z4*Z5^2*Z6 + 
  (-4975881/363472 - (3611247*rr)/2544304)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1118949/363472 + (1359725*rr)/2544304)*Z1*Z2*Z5^3*Z6 + Z5^5*Z6 + 
  (492963/1453888 - (676303*rr)/10177216)*Z1^3*Z2*Z6^2 + 
  (9/2 + rr/2)*Z3^4*Z6^2 + (-838549/181736 - (5686237*rr)/1272152)*Z2*Z3^2*Z4*
   Z6^2 + (-127237/726944 + (4220393*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (-36254/22717 - (412507*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (230183/45434 + (1289651*rr)/1272152)*Z2^2*Z3*Z5*Z6^2 + 
  (-1254881/363472 - (9801479*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-517515/726944 + (5615293*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (712287/1453888 + (7396575*rr)/10177216)*Z1^2*Z5^2*Z6^2 + 
  (65305/363472 - (201553*rr)/363472)*Z2^3*Z6^3 + 
  (-401463/363472 + (1660679*rr)/2544304)*Z1*Z2*Z3*Z6^3 + 
  (2455093/1453888 - (553499*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (104307/90868 - (129239*rr)/636076)*Z2*Z5*Z6^4 + 
  (-313153/726944 - (1224509*rr)/5088608)*Z1*Z6^5, 
 (23871/90868 - (65228*rr)/159019)*Z1^3*Z2^2*Z3 + 
  (101431/90868 - (107595*rr)/318038)*Z1^4*Z3^2 + 
  (-544232/22717 - (1577388*rr)/159019)*Z2*Z3^5 + 
  (-379247/90868 - (3019217*rr)/636076)*Z2^2*Z3^3*Z4 + 
  (-537430/22717 - (526326*rr)/159019)*Z1*Z3^4*Z4 + 
  (-88857/90868 + (1077365*rr)/636076)*Z2^3*Z3*Z4^2 + 
  (-893037/90868 + (125537*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (127997/45434 + (106923*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (305205/45434 - (266156*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-754803/90868 + (4033065*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (671677/181736 - (1197561*rr)/1272152)*Z2^4*Z4*Z5 + 
  (2701003/363472 + (7980477*rr)/2544304)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-2362081/363472 + (8410421*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (79829/22717 + (269463*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (-208225/363472 - (1133003*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (170157/363472 - (4141925*rr)/2544304)*Z1^2*Z2*Z3*Z5^2 + 
  (101431/45434 - (107595*rr)/159019)*Z1^3*Z4*Z5^2 + 
  (-301377/90868 - (762435*rr)/636076)*Z2*Z4^3*Z5^2 + (10 + 2*rr)*Z3^3*Z5^3 + 
  (337127/90868 + (2730031*rr)/636076)*Z2*Z3*Z4*Z5^3 + 
  (-191783/45434 + (4283*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-54247/22717 - (83897*rr)/159019)*Z2^2*Z5^4 + 
  (271491/45434 + (63095*rr)/318038)*Z1*Z3*Z5^4 + 
  (1202435/363472 + (3940317*rr)/2544304)*Z1*Z2^2*Z3^2*Z6 + 
  (-352021/181736 + (753551*rr)/1272152)*Z1^2*Z3^3*Z6 + 
  (-200787/90868 - (17329*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-304105/363472 + (89235*rr)/2544304)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-13883/22717 - (171091*rr)/636076)*Z1^3*Z4^2*Z6 + 
  (-656123/363472 - (43635*rr)/159019)*Z1^2*Z2^2*Z5*Z6 + 
  (637521/726944 + (5083681*rr)/5088608)*Z1^3*Z3*Z5*Z6 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5*Z6 + (953161/90868 - (2596047*rr)/636076)*Z2*
   Z3*Z4^2*Z5*Z6 + (-906981/90868 + (726559*rr)/636076)*Z2*Z3^2*Z5^2*Z6 + 
  (310727/181736 + (506057*rr)/1272152)*Z2^2*Z4*Z5^2*Z6 + 
  (-366177/90868 - (1717675*rr)/318038)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-595489/181736 - (1316969*rr)/1272152)*Z1*Z2*Z5^3*Z6 + 
  (444543/726944 + (74877*rr)/5088608)*Z1^3*Z2*Z6^2 + (-3 + 3*rr)*Z3^4*Z6^2 + 
  (1648361/181736 - (3746819*rr)/1272152)*Z2*Z3^2*Z4*Z6^2 + 
  (-265953/90868 + (336801*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (-37673/181736 - (1661049*rr)/1272152)*Z1*Z3*Z4^2*Z6^2 + 
  (-1026273/363472 + (5427811*rr)/2544304)*Z2^2*Z3*Z5*Z6^2 + 
  (1727367/181736 - (2682489*rr)/1272152)*Z1*Z3^2*Z5*Z6^2 + 
  (-3150619/726944 - (299939*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-2053719/1453888 + (3754813*rr)/10177216)*Z1^2*Z5^2*Z6^2 + Z4*Z5^3*Z6^2 + 
  (588695/363472 - (64411*rr)/363472)*Z2^3*Z6^3 + 
  (-412175/181736 + (550789*rr)/1272152)*Z1*Z2*Z3*Z6^3 + 
  (595599/1453888 + (6863315*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (16705/90868 + (474729*rr)/636076)*Z2*Z5*Z6^4 + 
  (485707/726944 - (1213529*rr)/5088608)*Z1*Z6^5, 
 (419933/181736 + (215071*rr)/1272152)*Z1^3*Z2^2*Z3 + 
  (450095/181736 + (1492101*rr)/1272152)*Z1^4*Z3^2 + 
  (2018720/22717 - (3428336*rr)/159019)*Z2*Z3^5 + 
  (1086301/22717 + (157879*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (413724/22717 - (3876620*rr)/159019)*Z1*Z3^4*Z4 + 
  (-244387/22717 + (147183*rr)/159019)*Z2^3*Z3*Z4^2 + 
  (114157/45434 - (2476657*rr)/318038)*Z1*Z2*Z3^2*Z4^2 + 
  (-403279/45434 + (535643*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (182414/22717 + (1088230*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-1098108/22717 - (1408984*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (453523/90868 + (2301809*rr)/636076)*Z2^4*Z4*Z5 + 
  (-918235/45434 + (1881539*rr)/318038)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1872589/90868 - (4829455*rr)/636076)*Z1^2*Z3^2*Z4*Z5 + 
  (-339824/22717 + (500860*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (103957/22717 - (164833*rr)/159019)*Z1*Z2^3*Z5^2 + 
  (210792/22717 + (76863*rr)/159019)*Z1^2*Z2*Z3*Z5^2 + 
  (450095/90868 + (1492101*rr)/636076)*Z1^3*Z4*Z5^2 + 
  (425857/45434 - (893909*rr)/318038)*Z2*Z4^3*Z5^2 + (-24 + 8*rr)*Z3^3*Z5^3 + 
  (-546500/22717 + (539992*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (122917/45434 - (140495*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (129108/22717 - (503920*rr)/159019)*Z2^2*Z5^4 + 
  (-94516/22717 + (1091724*rr)/159019)*Z1*Z3*Z5^4 + 
  (-206258/22717 + (569992*rr)/159019)*Z1*Z2^2*Z3^2*Z6 + 
  (-69606/22717 - (666566*rr)/159019)*Z1^2*Z3^3*Z6 + 
  (117655/90868 - (1260011*rr)/636076)*Z1*Z2^3*Z4*Z6 + 
  (-67511/45434 - (345767*rr)/318038)*Z1^2*Z2*Z3*Z4*Z6 + 
  (132805/181736 - (1147225*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (274681/181736 - (2155497*rr)/1272152)*Z1^2*Z2^2*Z5*Z6 + 
  (-669243/90868 + (472285*rr)/636076)*Z1^3*Z3*Z5*Z6 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5*Z6 + (822006/22717 + (1918830*rr)/159019)*Z2*Z3*
   Z4^2*Z5*Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^3*Z5*Z6 + 
  (-476477/22717 - (1648685*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (-133659/22717 + (17211*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (944660/22717 - (511778*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (736591/90868 - (1810133*rr)/636076)*Z1*Z2*Z5^3*Z6 + 
  (-116047/181736 + (530697*rr)/1272152)*Z1^3*Z2*Z6^2 + 
  (-11 - rr)*Z3^4*Z6^2 + (490984/22717 + (1830824*rr)/159019)*Z2*Z3^2*Z4*
   Z6^2 + (-120441/90868 - (1778435*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (163419/22717 + (249505*rr)/159019)*Z1*Z3*Z4^2*Z6^2 + 
  (-368788/22717 - (163390*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (1602059/90868 + (5736943*rr)/636076)*Z1*Z3^2*Z5*Z6^2 + 
  (-6211/22717 - (641247*rr)/159019)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-548635/181736 - (2012439*rr)/1272152)*Z1^2*Z5^2*Z6^2 + 
  (48431/45434 + (73175*rr)/45434)*Z2^3*Z6^3 + 
  (11359/45434 - (726309*rr)/318038)*Z1*Z2*Z3*Z6^3 + 
  (-833773/181736 + (924491*rr)/1272152)*Z1^2*Z4*Z6^3 + Z4^2*Z5*Z6^3 + 
  (-641357/181736 + (767023*rr)/1272152)*Z2*Z5*Z6^4 + 
  (599583/363472 + (1564043*rr)/2544304)*Z1*Z6^5, 
 (234209/726944 + (99037*rr)/726944)*Z1^3*Z2^2*Z3 + 
  (201461/726944 + (141921*rr)/726944)*Z1^4*Z3^2 + 
  (400398/22717 - (109178*rr)/22717)*Z2*Z3^5 + 
  (1078873/90868 - (117851*rr)/90868)*Z2^2*Z3^3*Z4 + 
  (162533/22717 - (66687*rr)/22717)*Z1*Z3^4*Z4 + 
  (-26309/181736 - (90257*rr)/181736)*Z2^3*Z3*Z4^2 + 
  (153837/90868 - (112615*rr)/90868)*Z1*Z2*Z3^2*Z4^2 + 
  (-301801/181736 + (177627*rr)/181736)*Z1^2*Z3*Z4^3 + 
  (148323/90868 + (126687*rr)/90868)*Z2^3*Z3^2*Z5 + 
  (-179142/22717 - (48620*rr)/22717)*Z1*Z2*Z3^3*Z5 + 
  (26573/45434 + (34305*rr)/45434)*Z2^4*Z4*Z5 + 
  (-1968817/363472 + (271811*rr)/363472)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1367917/363472 - (619097*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-915629/363472 + (228839*rr)/363472)*Z1^2*Z2*Z4^2*Z5 + 
  (187059/363472 - (37049*rr)/363472)*Z1*Z2^3*Z5^2 + 
  (596521/363472 + (174165*rr)/363472)*Z1^2*Z2*Z3*Z5^2 + 
  (201461/363472 + (141921*rr)/363472)*Z1^3*Z4*Z5^2 + 
  (458255/181736 - (71821*rr)/181736)*Z2*Z4^3*Z5^2 + (-6 + 2*rr)*Z3^3*Z5^3 + 
  (-280439/45434 - (3303*rr)/45434)*Z2*Z3*Z4*Z5^3 + 
  (124647/181736 - (183605*rr)/181736)*Z1*Z4^2*Z5^3 + 
  (12491/22717 - (8721*rr)/22717)*Z2^2*Z5^4 + 
  (-5716/22717 + (27408*rr)/22717)*Z1*Z3*Z5^4 + 
  (-847919/363472 + (148829*rr)/363472)*Z1*Z2^2*Z3^2*Z6 + 
  (-123601/90868 - (61489*rr)/90868)*Z1^2*Z3^3*Z6 + 
  (10026/22717 - (8093*rr)/22717)*Z1*Z2^3*Z4*Z6 + 
  (-82447/363472 + (51205*rr)/363472)*Z1^2*Z2*Z3*Z4*Z6 + 
  (38909/363472 + (13689*rr)/363472)*Z1^3*Z4^2*Z6 + 
  (194771/363472 - (104741*rr)/363472)*Z1^2*Z2^2*Z5*Z6 + 
  (-455471/363472 + (18729*rr)/363472)*Z1^3*Z3*Z5*Z6 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5*Z6 + (477637/90868 + (166889*rr)/90868)*Z2*Z3*
   Z4^2*Z5*Z6 + (-78489/45434 - (29041*rr)/45434)*Z2*Z3^2*Z5^2*Z6 + 
  (-135579/90868 + (30569*rr)/90868)*Z2^2*Z4*Z5^2*Z6 + 
  (668687/90868 - (70985*rr)/90868)*Z1*Z3*Z4*Z5^2*Z6 + 
  (156823/90868 - (44681*rr)/90868)*Z1*Z2*Z5^3*Z6 + 
  (-35791/181736 + (26269*rr)/181736)*Z1^3*Z2*Z6^2 + (-2 - 2*rr)*Z3^4*Z6^2 + 
  (95179/22717 + (48704*rr)/22717)*Z2*Z3^2*Z4*Z6^2 + 
  (-11123/181736 - (132519*rr)/181736)*Z2^2*Z4^2*Z6^2 + 
  (212103/90868 + (41135*rr)/90868)*Z1*Z3*Z4^2*Z6^2 + 
  (-220873/181736 - (81017*rr)/181736)*Z2^2*Z3*Z5*Z6^2 + 
  (201803/90868 + (106611*rr)/90868)*Z1*Z3^2*Z5*Z6^2 + 
  (8078/22717 - (66817*rr)/90868)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-119791/363472 - (84209*rr)/363472)*Z1^2*Z5^2*Z6^2 + 
  (20231/363472 + (110403*rr)/363472)*Z2^3*Z6^3 + 
  (-4340/22717 - (15022*rr)/22717)*Z1*Z2*Z3*Z6^3 + 
  (-242465/363472 + (19241*rr)/363472)*Z1^2*Z4*Z6^3 + Z3*Z5^2*Z6^3 + 
  (-71977/90868 - (15881*rr)/90868)*Z2*Z5*Z6^4 + 
  (19413/90868 + (13919*rr)/90868)*Z1*Z6^5, 
 (-492903/363472 + (661635*rr)/2544304)*Z1^3*Z2^2*Z3 + 
  (-948053/363472 - (866839*rr)/2544304)*Z1^4*Z3^2 + 
  (-519424/22717 + (3667920*rr)/159019)*Z2*Z3^5 + 
  (-582500/22717 + (980936*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (453132/22717 + (2554900*rr)/159019)*Z1*Z3^4*Z4 + 
  (161655/45434 - (809491*rr)/318038)*Z2^3*Z3*Z4^2 + 
  (712861/90868 + (3673023*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (195649/45434 - (663109*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (-497483/45434 - (793301*rr)/318038)*Z2^3*Z3^2*Z5 + 
  (786924/22717 - (381690*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (-1239765/181736 - (1690055*rr)/1272152)*Z2^4*Z4*Z5 + 
  (1086957/181736 - (7005385*rr)/1272152)*Z1*Z2^2*Z3*Z4*Z5 + 
  (397921/22717 + (156307*rr)/159019)*Z1^2*Z3^2*Z4*Z5 + 
  (1071169/181736 - (4975221*rr)/1272152)*Z1^2*Z2*Z4^2*Z5 + 
  (-163037/181736 + (1825825*rr)/1272152)*Z1*Z2^3*Z5^2 + 
  (-1080527/181736 + (950643*rr)/1272152)*Z1^2*Z2*Z3*Z5^2 + 
  (-948053/181736 - (866839*rr)/1272152)*Z1^3*Z4*Z5^2 + 
  (-66438/22717 + (358150*rr)/159019)*Z2*Z4^3*Z5^2 + (8 - 8*rr)*Z3^3*Z5^3 + 
  (201533/22717 - (687039*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (-39183/45434 + (111845*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-997/22717 + (437585*rr)/159019)*Z2^2*Z5^4 + 
  (-123166/22717 - (718502*rr)/159019)*Z1*Z3*Z5^4 + 
  (286739/181736 - (3970455*rr)/1272152)*Z1*Z2^2*Z3^2*Z6 + 
  (592469/90868 + (1343459*rr)/636076)*Z1^2*Z3^3*Z6 + 
  (253655/181736 + (1718565*rr)/1272152)*Z1*Z2^3*Z4*Z6 + 
  (237307/90868 + (447791*rr)/636076)*Z1^2*Z2*Z3*Z4*Z6 + 
  (102165/181736 + (830575*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (360271/363472 + (2727113*rr)/2544304)*Z1^2*Z2^2*Z5*Z6 + 
  (306447/90868 - (261234*rr)/159019)*Z1^3*Z3*Z5*Z6 + 
  (6 - 2*rr)*Z3^3*Z4*Z5*Z6 + (-2706341/90868 - (902367*rr)/636076)*Z2*Z3*Z4^2*
   Z5*Z6 + (461418/22717 + (356600*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (97193/22717 - (168087*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (-542451/22717 + (1093388*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-44379/22717 + (431170*rr)/159019)*Z1*Z2*Z5^3*Z6 + 
  (7869/181736 - (433473*rr)/1272152)*Z1^3*Z2*Z6^2 + (6 - 2*rr)*Z3^4*Z6^2 + 
  (-472307/22717 - (509996*rr)/159019)*Z2*Z3^2*Z4*Z6^2 + 
  (72928/22717 + (205804*rr)/159019)*Z2^2*Z4^2*Z6^2 + 
  (-491013/90868 + (290461*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (465125/45434 - (284663*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (-436205/22717 - (367060*rr)/159019)*Z1*Z3^2*Z5*Z6^2 + 
  (661557/181736 + (2624317*rr)/1272152)*Z1*Z2*Z4*Z5*Z6^2 + 
  (1149969/363472 + (1006965*rr)/2544304)*Z1^2*Z5^2*Z6^2 + 
  (-394683/181736 - (129355*rr)/181736)*Z2^3*Z6^3 + 
  (213317/90868 + (830177*rr)/636076)*Z1*Z2*Z3*Z6^3 + 
  (665137/363472 - (2551959*rr)/2544304)*Z1^2*Z4*Z6^3 + Z3*Z4*Z6^4 + 
  (106703/90868 - (493869*rr)/636076)*Z2*Z5*Z6^4 + 
  (-506363/363472 - (303495*rr)/2544304)*Z1*Z6^5, 
 (-534993/5815552 - (7631269*rr)/40708864)*Z1^3*Z2^2*Z3 + 
  (2125689/5815552 - (11444467*rr)/40708864)*Z1^4*Z3^2 + 
  (-6908887/363472 - (10908419*rr)/2544304)*Z2*Z3^5 + 
  (-6993531/1453888 - (31445623*rr)/10177216)*Z2^2*Z3^3*Z4 + 
  (-4959415/363472 + (1307805*rr)/2544304)*Z1*Z3^4*Z4 + 
  (655425/726944 + (3196533*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1724217/363472 + (1367211*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (1251859/726944 + (1329271*rr)/5088608)*Z1^2*Z3*Z4^3 + 
  (9045273/2907776 - (23229907*rr)/20354432)*Z2^3*Z3^2*Z5 + 
  (-251995/2907776 + (79581097*rr)/20354432)*Z1*Z2*Z3^3*Z5 + 
  (1894501/1453888 - (7278791*rr)/10177216)*Z2^4*Z4*Z5 + 
  (29599369/5815552 + (41701405*rr)/40708864)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1139183/726944 + (11373669*rr)/5088608)*Z1^2*Z3^2*Z4*Z5 + 
  (1061681/363472 + (1739261*rr)/2544304)*Z1^2*Z2*Z4^2*Z5 + Z3*Z4^4*Z5 + 
  (-667403/726944 - (1098239*rr)/5088608)*Z1*Z2^3*Z5^2 + 
  (-3053043/5815552 - (27855375*rr)/40708864)*Z1^2*Z2*Z3*Z5^2 + 
  (2125689/2907776 - (11444467*rr)/20354432)*Z1^3*Z4*Z5^2 + 
  (-1830183/726944 - (2768595*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (101/16 + (15*rr)/16)*Z3^3*Z5^3 + 
  (11142045/2907776 + (32395009*rr)/20354432)*Z2*Z3*Z4*Z5^3 + 
  (-2914201/1453888 + (226549*rr)/1453888)*Z1*Z4^2*Z5^3 + 
  (-1545621/726944 - (348889*rr)/5088608)*Z2^2*Z5^4 + 
  (11256461/2907776 - (6576975*rr)/20354432)*Z1*Z3*Z5^4 + 
  (15005119/5815552 + (12499275*rr)/40708864)*Z1*Z2^2*Z3^2*Z6 + 
  (-9501217/5815552 + (20829355*rr)/40708864)*Z1^2*Z3^3*Z6 + 
  (-6481147/5815552 + (4287433*rr)/40708864)*Z1*Z2^3*Z4*Z6 + 
  (-5013349/11631104 + (11457879*rr)/81417728)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2951019/5815552 - (965735*rr)/40708864)*Z1^3*Z4^2*Z6 + 
  (-23206447/23262208 + (7458757*rr)/162835456)*Z1^2*Z2^2*Z5*Z6 + 
  (25180739/23262208 + (76896863*rr)/162835456)*Z1^3*Z3*Z5*Z6 + 
  (35/8 + (9*rr)/8)*Z3^3*Z4*Z5*Z6 + 
  (6117551/2907776 - (66326021*rr)/20354432)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1/16 - rr/16)*Z1*Z4^3*Z5*Z6 + (-8221753/2907776 + (40474547*rr)/20354432)*
   Z2*Z3^2*Z5^2*Z6 + (2565867/2907776 + (7598503*rr)/20354432)*Z2^2*Z4*Z5^2*
   Z6 + (-31253697/5815552 - (102347893*rr)/40708864)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-13164231/5815552 - (10060851*rr)/40708864)*Z1*Z2*Z5^3*Z6 + 
  (3583231/11631104 - (942901*rr)/81417728)*Z1^3*Z2*Z6^2 + 
  (37/64 + (79*rr)/64)*Z3^4*Z6^2 + 
  (19886237/5815552 - (103943167*rr)/40708864)*Z2*Z3^2*Z4*Z6^2 + 
  (-1754181/1453888 + (3749191*rr)/10177216)*Z2^2*Z4^2*Z6^2 + 
  (-871171/5815552 - (24717215*rr)/40708864)*Z1*Z3*Z4^2*Z6^2 + 
  (4662711/11631104 + (98753379*rr)/81417728)*Z2^2*Z3*Z5*Z6^2 + 
  (1190689/363472 - (5434155*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-47396093/23262208 + (59011103*rr)/162835456)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-21635255/46524416 + (119542429*rr)/325670912)*Z1^2*Z5^2*Z6^2 + 
  (8669011/11631104 - (2633895*rr)/11631104)*Z2^3*Z6^3 + 
  (-3667747/2907776 + (5284353*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (35292631/46524416 + (83258627*rr)/325670912)*Z1^2*Z4*Z6^3 + 
  (1598779/2907776 + (4660855*rr)/20354432)*Z2*Z5*Z6^4 + 
  (1662217/11631104 - (14500515*rr)/81417728)*Z1*Z6^5, 
 (211673/2907776 - (439891*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (231327/2907776 - (149973*rr)/20354432)*Z1^4*Z3^2 + 
  (-185367/181736 - (1271971*rr)/1272152)*Z2*Z3^5 + 
  (-355921/726944 - (1927749*rr)/5088608)*Z2^2*Z3^3*Z4 + 
  (-205319/181736 - (804499*rr)/1272152)*Z1*Z3^4*Z4 + 
  (-169917/363472 + (130495*rr)/2544304)*Z2^3*Z3*Z4^2 + 
  (-81065/181736 - (158125*rr)/1272152)*Z1*Z2*Z3^2*Z4^2 + 
  (77937/363472 + (2021*rr)/2544304)*Z1^2*Z3*Z4^3 + 
  (892683/1453888 + (242695*rr)/10177216)*Z2^3*Z3^2*Z5 + 
  (-1556865/1453888 + (3453963*rr)/10177216)*Z1*Z2*Z3^3*Z5 + 
  (204647/726944 - (48941*rr)/5088608)*Z2^4*Z4*Z5 + 
  (884539/2907776 + (6256055*rr)/20354432)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-246305/363472 + (619099*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (3907/45434 + (32301*rr)/318038)*Z1^2*Z2*Z4^2*Z5 + 
  (4489/363472 - (137239*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (454753/2907776 - (1588171*rr)/20354432)*Z1^2*Z2*Z3*Z5^2 + 
  (231327/1453888 - (149973*rr)/10177216)*Z1^3*Z4*Z5^2 + Z3^2*Z4^2*Z5^2 + 
  (-31469/363472 - (324465*rr)/2544304)*Z2*Z4^3*Z5^2 + 
  (1/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3357/1453888 + (2301823*rr)/10177216)*Z2*Z3*
   Z4*Z5^3 + (-201433/726944 - (539*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-26403/181736 - (115103*rr)/1272152)*Z2^2*Z5^4 + 
  (314635/726944 + (335175*rr)/5088608)*Z1*Z3*Z5^4 + 
  (557877/2907776 + (2800185*rr)/20354432)*Z1*Z2^2*Z3^2*Z6 + 
  (-582695/2907776 - (288979*rr)/20354432)*Z1^2*Z3^3*Z6 + 
  (-331441/2907776 - (642853*rr)/20354432)*Z1*Z2^3*Z4*Z6 + 
  (224377/5815552 - (1025523*rr)/40708864)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-24949/2907776 - (585657*rr)/20354432)*Z1^3*Z4^2*Z6 + 
  (-1150445/11631104 - (3156241*rr)/81417728)*Z1^2*Z2^2*Z5*Z6 + 
  (-556751/11631104 + (6671653*rr)/81417728)*Z1^3*Z3*Z5*Z6 + 
  (7/8 + (5*rr)/8)*Z3^3*Z4*Z5*Z6 + (1331613/1453888 - (1926783*rr)/10177216)*
   Z2*Z3*Z4^2*Z5*Z6 + (-543279/1453888 - (208059*rr)/10177216)*Z2*Z3^2*Z5^2*
   Z6 + (-65275/1453888 + (494857*rr)/10177216)*Z2^2*Z4*Z5^2*Z6 + 
  (-35625/2907776 - (6783869*rr)/20354432)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-702657/2907776 - (2117877*rr)/20354432)*Z1*Z2*Z5^3*Z6 + 
  (133217/2907776 + (57525*rr)/20354432)*Z1^3*Z2*Z6^2 + 
  (-9/16 + (5*rr)/16)*Z3^4*Z6^2 + (2462335/2907776 - (2578357*rr)/20354432)*
   Z2*Z3^2*Z4*Z6^2 + (-177967/726944 - (52091*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (216487/2907776 - (1004909*rr)/20354432)*Z1*Z3*Z4^2*Z6^2 + 
  (-2696963/5815552 + (3102177*rr)/40708864)*Z2^2*Z3*Z5*Z6^2 + 
  (2286091/2907776 - (964729*rr)/20354432)*Z1*Z3^2*Z5*Z6^2 + 
  (-3270591/11631104 - (1823499*rr)/81417728)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-3285505/23262208 + (1998155*rr)/162835456)*Z1^2*Z5^2*Z6^2 + 
  (800225/5815552 + (38275*rr)/5815552)*Z2^3*Z6^3 + 
  (-596065/2907776 + (223211*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (314253/23262208 + (7619249*rr)/162835456)*Z1^2*Z4*Z6^3 + 
  (-17947/726944 + (265065*rr)/5088608)*Z2*Z5*Z6^4 + 
  (717979/11631104 - (1003881*rr)/81417728)*Z1*Z6^5, 
 (614003/2907776 + (230425*rr)/2907776)*Z1^3*Z2^2*Z3 + 
  (105385/2907776 + (514627*rr)/2907776)*Z1^4*Z3^2 + 
  (2054627/181736 + (56713*rr)/181736)*Z2*Z3^5 + 
  (2542989/726944 + (744743*rr)/726944)*Z2^2*Z3^3*Z4 + 
  (932679/181736 - (328843*rr)/181736)*Z1*Z3^4*Z4 + 
  (-418323/363472 - (63153*rr)/363472)*Z2^3*Z3*Z4^2 + 
  (354731/181736 - (141715*rr)/181736)*Z1*Z2*Z3^2*Z4^2 + 
  (-201361/181736 + (697*rr)/45434)*Z1^2*Z3*Z4^3 + 
  (-1039663/1453888 + (1299283*rr)/1453888)*Z2^3*Z3^2*Z5 + 
  (-4020139/1453888 - (2609057*rr)/1453888)*Z1*Z2*Z3^3*Z5 + 
  (-54063/726944 + (378379*rr)/726944)*Z2^4*Z4*Z5 + 
  (-8214783/2907776 - (21597*rr)/2907776)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-190239/363472 - (416573*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-364205/181736 - (6421*rr)/181736)*Z1^2*Z2*Z4^2*Z5 + 
  (28687/45434 - (4839*rr)/90868)*Z1*Z2^3*Z5^2 + 
  (2203095/2907776 + (810085*rr)/2907776)*Z1^2*Z2*Z3*Z5^2 + 
  (105385/1453888 + (514627*rr)/1453888)*Z1^3*Z4*Z5^2 + 
  (477107/363472 - (7155*rr)/363472)*Z2*Z4^3*Z5^2 + 
  (-31/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3883887/1453888 - (670957*rr)/1453888)*Z2*
   Z3*Z4*Z5^3 + (835009/726944 - (141485*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (396053/363472 - (89409*rr)/363472)*Z2^2*Z5^4 + 
  (-604833/363472 + (206557*rr)/363472)*Z1*Z3*Z5^4 + 
  (-3618009/2907776 + (477813*rr)/2907776)*Z1*Z2^2*Z3^2*Z6 + 
  (808251/2907776 - (1523695*rr)/2907776)*Z1^2*Z3^3*Z6 + 
  (1405421/2907776 - (540537*rr)/2907776)*Z1*Z2^3*Z4*Z6 + 
  (749651/5815552 - (861815*rr)/5815552)*Z1^2*Z2*Z3*Z4*Z6 + 
  (688749/2907776 - (156753*rr)/2907776)*Z1^3*Z4^2*Z6 + Z3^2*Z4^3*Z6 + 
  (4424297/11631104 - (1400293*rr)/11631104)*Z1^2*Z2^2*Z5*Z6 + 
  (-10038621/11631104 - (1125495*rr)/11631104)*Z1^3*Z3*Z5*Z6 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5*Z6 + (2114423/1453888 + (2376805*rr)/1453888)*Z2*
   Z3*Z4^2*Z5*Z6 + (230715/1453888 - (2040687*rr)/1453888)*Z2*Z3^2*Z5^2*Z6 + 
  (-1280869/1453888 - (254191*rr)/1453888)*Z2^2*Z4*Z5^2*Z6 + 
  (12969425/2907776 + (2382675*rr)/2907776)*Z1*Z3*Z4*Z5^2*Z6 + 
  (3358795/2907776 - (235807*rr)/2907776)*Z1*Z2*Z5^3*Z6 + 
  (-52477/363472 + (10577*rr)/363472)*Z1^3*Z2*Z6^2 + 
  (-11/8 - rr/8)*Z3^4*Z6^2 + (-345587/2907776 + (4539719*rr)/2907776)*Z2*Z3^2*
   Z4*Z6^2 + (213511/726944 - (242131*rr)/726944)*Z2^2*Z4^2*Z6^2 + 
  (1198253/2907776 + (608999*rr)/2907776)*Z1*Z3*Z4^2*Z6^2 + 
  (-7942265/5815552 - (2912523*rr)/5815552)*Z2^2*Z3*Z5*Z6^2 + 
  (207335/2907776 + (3803861*rr)/2907776)*Z1*Z3^2*Z5*Z6^2 + 
  (6703323/11631104 - (3816207*rr)/11631104)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-1487555/23262208 - (4657513*rr)/23262208)*Z1^2*Z5^2*Z6^2 + 
  (-899853/5815552 + (1033545*rr)/5815552)*Z2^3*Z6^3 + 
  (597253/1453888 - (348577*rr)/1453888)*Z1*Z2*Z3*Z6^3 + 
  (-11908073/23262208 - (931483*rr)/23262208)*Z1^2*Z4*Z6^3 + 
  (-543539/1453888 - (63913*rr)/1453888)*Z2*Z5*Z6^4 + 
  (271921/5815552 + (508915*rr)/5815552)*Z1*Z6^5, 
 (-36771035/37017856 + (65161137*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (-30752147/18508928 - (19797383*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-18 - 2*rr)*Z3^6 + (-52121027/18508928 + (27055881*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (-14372077/37017856 - (55037977*rr)/37017856)*Z1^4*Z3*Z4 + 
  (-352964/144601 - (2891984*rr)/144601)*Z2*Z3^4*Z4 + 
  (115576451/4627232 - (62191529*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-7026273/578404 - (1917837*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (87102043/18508928 + (6590671*rr)/18508928)*Z2^3*Z4^3 + 
  (-93229979/9254464 - (25931279*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (20483673/18508928 + (46846357*rr)/18508928)*Z1^2*Z4^4 + 
  (3712069/37017856 - (792047*rr)/37017856)*Z1^4*Z2*Z5 + 
  (-5732173/2313616 - (11344969*rr)/2313616)*Z2^2*Z3^3*Z5 + 
  (2428335/578404 + (2547441*rr)/578404)*Z1*Z3^4*Z5 + 
  (-25476049/9254464 - (41541293*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-38566161/2313616 - (7391357*rr)/2313616)*Z1*Z2*Z3^2*Z4*Z5 + 
  (28188239/9254464 + (8427507*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-67291089/4627232 + (27942611*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (-344875/578404 - (105055*rr)/578404)*Z2^4*Z5^2 + 
  (-40009519/9254464 + (3029901*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (32638663/4627232 + (543471*rr)/4627232)*Z1^2*Z3^2*Z5^2 + 
  (111787829/18508928 + (35961665*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-6662127/9254464 + (3231941*rr)/9254464)*Z1^3*Z5^3 + 
  (70853121/9254464 - (6003043*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-12628231/2313616 + (5090317*rr)/2313616)*Z2*Z3*Z5^4 + 
  (10065823/1156808 - (2612107*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-444167/9254464 - (2326251*rr)/9254464)*Z1^5*Z6 + 
  (-70805133/9254464 + (19839047*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (-987821/578404 - (2371847*rr)/289202)*Z1*Z2*Z3^3*Z6 + 
  (-246449497/37017856 + (14195051*rr)/37017856)*Z2^4*Z4*Z6 + 
  (29453739/18508928 - (8263649*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-114448249/4627232 + (5699675*rr)/4627232)*Z1^2*Z3^2*Z4*Z6 + 
  (-94171047/18508928 + (4266709*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-47414727/37017856 + (38922997*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (-3662775/9254464 - (9534155*rr)/9254464)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-476881/804736 + (651555*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (13/2 - rr/2)*Z3^3*Z5^2*Z6 + (125191087/4627232 + (584995*rr)/4627232)*Z2*
   Z3*Z4*Z5^2*Z6 + (-4853955/4627232 - (13094311*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (8593341/4627232 + (3579993*rr)/4627232)*Z2^2*Z5^3*Z6 + 
  (26573451/2313616 + (874469*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (40812269/37017856 - (20197447*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-12275763/4627232 + (7746629*rr)/4627232)*Z1^3*Z3*Z6^2 - rr*Z3^3*Z4*Z6^2 + 
  (20562733/4627232 + (3873241*rr)/4627232)*Z2*Z3*Z4^2*Z6^2 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (35410459/2313616 + (9152435*rr)/2313616)*Z2*Z3^2*Z5*Z6^2 + 
  (11482569/9254464 - (17673563*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (8430141/1156808 - (414889*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-1859153/9254464 - (11346557*rr)/9254464)*Z1*Z2*Z5^2*Z6^2 + Z5^4*Z6^2 + 
  (5359631/1156808 - (2346727*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (21412093/4627232 + (8614319*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (-4340061/9254464 - (1247225*rr)/9254464)*Z1*Z2*Z4*Z6^3 + 
  (-12393577/9254464 + (4453951*rr)/9254464)*Z1^2*Z5*Z6^3, 
 (-556824/144601 - (69013*rr)/144601)*Z1^2*Z2^3*Z3 + 
  (1827851/578404 - (83981*rr)/289202)*Z1^3*Z2*Z3^2 + (12 - 12*rr)*Z3^6 + 
  (-7311369/2313616 - (2331817*rr)/2313616)*Z1^3*Z2^2*Z4 + 
  (9284457/2313616 - (649871*rr)/2313616)*Z1^4*Z3*Z4 + 
  (8212654/144601 - (862718*rr)/144601)*Z2*Z3^4*Z4 + 
  (10857289/289202 + (2043797*rr)/289202)*Z2^2*Z3^2*Z4^2 + 
  (450219/144601 - (535565*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (323083/578404 + (870975*rr)/578404)*Z2^3*Z4^3 + 
  (4629551/578404 - (1200093*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (-2886871/578404 + (597029*rr)/578404)*Z1^2*Z4^4 + 
  (-80823/289202 + (1139*rr)/578404)*Z1^4*Z2*Z5 + 
  (1000478/144601 + (148091*rr)/144601)*Z2^2*Z3^3*Z5 + 
  (-6194193/578404 - (1301123*rr)/578404)*Z1*Z3^4*Z5 + 
  (5888445/578404 - (454735*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (4520875/578404 - (2655757*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1758681/1156808 + (661787*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-18092261/1156808 - (6794033*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1189467/1156808 - (973745*rr)/1156808)*Z2^4*Z5^2 + 
  (-136635/578404 - (394429*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (2025523/2313616 + (7204237*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-1843883/289202 + (286729*rr)/144601)*Z1^2*Z2*Z4*Z5^2 + 
  (-3336159/2313616 - (391153*rr)/2313616)*Z1^3*Z5^3 + 
  (496672/144601 + (431604*rr)/144601)*Z2*Z4^2*Z5^3 + 
  (-2671773/578404 - (580583*rr)/578404)*Z2*Z3*Z5^4 + 
  (5328797/1156808 + (3960463*rr)/1156808)*Z1*Z4*Z5^4 + 
  (2879291/4627232 - (215105*rr)/4627232)*Z1^5*Z6 + 
  (-1187381/289202 - (763863*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (19909379/1156808 - (761623*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (-73733/289202 - (625837*rr)/289202)*Z2^4*Z4*Z6 + 
  (682192/144601 - (422953*rr)/289202)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-1803311/578404 - (4343965*rr)/578404)*Z1^2*Z3^2*Z4*Z6 + 
  (250535/1156808 - (1964889*rr)/1156808)*Z1^2*Z2*Z4^2*Z6 + 
  (-794841/289202 - (169951*rr)/289202)*Z1*Z2^3*Z5*Z6 + 
  (1784361/1156808 - (485265*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-141503/50296 - (3795*rr)/12574)*Z1^3*Z4*Z5*Z6 + 
  (482015/289202 + (251987*rr)/289202)*Z2*Z4^3*Z5*Z6 + 
  (11/2 + rr/2)*Z3^3*Z5^2*Z6 + (-5270065/578404 + (6920161*rr)/578404)*Z2*Z3*
   Z4*Z5^2*Z6 + (3209339/578404 + (128665*rr)/578404)*Z1*Z4^2*Z5^2*Z6 + 
  (-789371/578404 + (642571*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-3711453/2313616 + (10684377*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (2751415/2313616 + (783853*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (-8969409/2313616 - (2140683*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (19/2 + rr/2)*Z3^3*Z4*Z6^2 + (641043/289202 + (70435*rr)/289202)*Z2*Z3*Z4^2*
   Z6^2 + (482015/289202 + (251987*rr)/289202)*Z1*Z4^3*Z6^2 + 
  (-19278975/1156808 + (5187715*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (6361159/1156808 + (380655*rr)/1156808)*Z2^2*Z4*Z5*Z6^2 + 
  (12123275/2313616 + (7558249*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4624409/1156808 - (373441*rr)/1156808)*Z1*Z2*Z5^2*Z6^2 + 
  (6079463/1156808 + (2300509*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-22827925/4627232 + (5225505*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (772885/1156808 - (606721*rr)/1156808)*Z1*Z2*Z4*Z6^3 + 
  (-5078255/4627232 - (1898853*rr)/4627232)*Z1^2*Z5*Z6^3 + Z4*Z5^2*Z6^3, 
 (2930347/578404 - (2693285*rr)/578404)*Z1^2*Z2^3*Z3 + 
  (1425173/578404 + (977175*rr)/289202)*Z1^3*Z2*Z3^2 + (44 + 4*rr)*Z3^6 + 
  (5611681/578404 - (1008743*rr)/289202)*Z1^3*Z2^2*Z4 + 
  (-493825/578404 + (591203*rr)/144601)*Z1^4*Z3*Z4 + 
  (-1306142/144601 + (8094774*rr)/144601)*Z2*Z3^4*Z4 + 
  (-12577557/144601 + (4739583*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (5258436/144601 + (1130544*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-1822550/144601 - (277614*rr)/144601)*Z2^3*Z4^3 + 
  (12673999/578404 + (6076931*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (60374/144601 - (1050082*rr)/144601)*Z1^2*Z4^4 + 
  (-245791/1156808 + (11555*rr)/1156808)*Z1^4*Z2*Z5 + 
  (2761605/289202 + (3727111*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (592741/578404 - (5038129*rr)/578404)*Z1*Z3^4*Z5 + 
  (75918/144601 + (1960228*rr)/144601)*Z2^3*Z3*Z4*Z5 + 
  (11693005/289202 + (2960787*rr)/289202)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1623435/289202 - (916831*rr)/289202)*Z1*Z2^2*Z4^2*Z5 + 
  (27484685/578404 - (7903831*rr)/578404)*Z1^2*Z3*Z4^2*Z5 + 
  (473171/289202 + (369175*rr)/289202)*Z2^4*Z5^2 + 
  (4200447/578404 - (303779*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (-41503685/2313616 - (3329359*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-8770495/578404 - (4039209*rr)/578404)*Z1^2*Z2*Z4*Z5^2 + 
  (5574061/2313616 - (2013233*rr)/2313616)*Z1^3*Z5^3 + 
  (-6768973/289202 + (318183*rr)/289202)*Z2*Z4^2*Z5^3 + 
  (9989075/578404 - (3040247*rr)/578404)*Z2*Z3*Z5^4 + 
  (-31044861/1156808 + (5121833*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-411147/2313616 + (1580393*rr)/2313616)*Z1^5*Z6 + 
  (6911009/289202 - (1287377*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (-6041351/1156808 + (25025371*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (10891671/578404 + (118531*rr)/578404)*Z2^4*Z4*Z6 + 
  (-4262669/1156808 + (3489091*rr)/1156808)*Z1*Z2^2*Z3*Z4*Z6 + 
  (19442907/289202 + (101353*rr)/144601)*Z1^2*Z3^2*Z4*Z6 + 
  (8238421/578404 + (523611*rr)/578404)*Z1^2*Z2*Z4^2*Z6 + 
  (6103741/1156808 - (2718399*rr)/1156808)*Z1*Z2^3*Z5*Z6 + 
  (439673/1156808 + (3647379*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (260195/100592 - (224823*rr)/100592)*Z1^3*Z4*Z5*Z6 + 
  (-5383423/578404 - (216563*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-39/2 + (11*rr)/2)*Z3^3*Z5^2*Z6 + (-43860663/578404 - (4075621*rr)/578404)*
   Z2*Z3*Z4*Z5^2*Z6 + (-636552/144601 + (2214419*rr)/289202)*Z1*Z4^2*Z5^2*
   Z6 + (-4224233/578404 - (1906819*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-61317395/2313616 - (7835705*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (-7133481/2313616 + (2809521*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (21647215/2313616 - (9049179*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7/2 + (3*rr)/2)*Z3^3*Z4*Z6^2 + (-2055489/289202 - (484621*rr)/289202)*Z2*
   Z3*Z4^2*Z6^2 + (-5672625/578404 + (651043*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-40483145/1156808 - (18156443*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-3186671/578404 + (3169319*rr)/578404)*Z2^2*Z4*Z5*Z6^2 + 
  (-57122703/2313616 + (12325187*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-335867/289202 + (1031147*rr)/289202)*Z1*Z2*Z5^2*Z6^2 + 
  (-19036035/1156808 + (5470439*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-47718843/4627232 - (27118545*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (262747/144601 + (67289*rr)/289202)*Z1*Z2*Z4*Z6^3 + 
  (2266103/578404 - (519255*rr)/578404)*Z1^2*Z5*Z6^3 + Z4^2*Z6^4, 
 (64461493/18508928 - (18097151*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-10837911/9254464 + (10013605*rr)/9254464)*Z1^3*Z2*Z3^2 + 
  (8 + 8*rr)*Z3^6 + (39875915/9254464 - (3549121*rr)/9254464)*Z1^3*Z2^2*Z4 + 
  (-36478353/18508928 + (24768403*rr)/18508928)*Z1^4*Z3*Z4 + 
  (-4116032/144601 + (2427408*rr)/144601)*Z2*Z3^4*Z4 + 
  (-98353137/2313616 + (11993651*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (2024081/289202 + (525133*rr)/289202)*Z1*Z3^3*Z4^2 + 
  (-32811533/9254464 - (10908409*rr)/9254464)*Z2^3*Z4^3 + 
  (6203385/4627232 + (16723637*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (21773665/9254464 - (21859971*rr)/9254464)*Z1^2*Z4^4 + 
  (3903417/18508928 - (39691*rr)/18508928)*Z1^4*Z2*Z5 + 
  (-4064683/1156808 + (1989249*rr)/1156808)*Z2^2*Z3^3*Z5 + 
  (1370419/144601 - (235235*rr)/144601)*Z1*Z3^4*Z5 + 
  (-25536573/4627232 + (20967575*rr)/4627232)*Z2^3*Z3*Z4*Z5 + 
  (1859923/578404 + (3106327*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-4498327/4627232 - (4570523*rr)/4627232)*Z1*Z2^2*Z4^2*Z5 + 
  (23263811/1156808 - (1066217*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1282275/2313616 + (2430007*rr)/2313616)*Z2^4*Z5^2 + 
  (10273001/4627232 + (2056101*rr)/4627232)*Z1*Z2^2*Z3*Z5^2 + 
  (-6740739/1156808 - (2074723*rr)/1156808)*Z1^2*Z3^2*Z5^2 + 
  (-7901295/9254464 - (26889107*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (6844657/4627232 - (1123267*rr)/4627232)*Z1^3*Z5^3 + 
  (-42250239/4627232 - (3755107*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (8497421/1156808 - (1134487*rr)/1156808)*Z2*Z3*Z5^4 + 
  (-2754341/289202 - (126391*rr)/289202)*Z1*Z4*Z5^4 + 
  (-1357289/4627232 + (1030363*rr)/4627232)*Z1^5*Z6 + 
  (40008067/4627232 + (1271255*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (-6032005/578404 + (3517195*rr)/578404)*Z1*Z2*Z3^3*Z6 + 
  (95570775/18508928 + (23182171*rr)/18508928)*Z2^4*Z4*Z6 + 
  (-8005205/9254464 + (22473055*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (43181541/2313616 + (8840721*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (33994837/9254464 + (10175905*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (59665369/18508928 - (7190763*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-1157375/4627232 + (4700669*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (814053/402368 - (221295*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (-15026033/4627232 - (1358157*rr)/4627232)*Z2*Z4^3*Z5*Z6 + 
  (-2 + 2*rr)*Z3^3*Z5^2*Z6 + (-40687505/2313616 - (21154509*rr)/2313616)*Z2*
   Z3*Z4*Z5^2*Z6 + (-1136953/289202 + (620343*rr)/289202)*Z1*Z4^2*Z5^2*Z6 + 
  (-5074515/2313616 - (3293703*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (-3833545/578404 - (2015623*rr)/578404)*Z1*Z3*Z5^3*Z6 + 
  (-27523983/18508928 + (2539533*rr)/18508928)*Z1^2*Z2^2*Z6^2 + 
  (10317807/2313616 - (1390645*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7 + rr)*Z3^3*Z4*Z6^2 + (-640883/2313616 - (498183*rr)/2313616)*Z2*Z3*Z4^2*
   Z6^2 + (-15026033/4627232 - (1358157*rr)/4627232)*Z1*Z4^3*Z6^2 + 
  (-1256299/1156808 - (9436183*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-21119463/4627232 + (4909077*rr)/4627232)*Z2^2*Z4*Z5*Z6^2 + 
  (-2927135/289202 - (47628*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-13315069/4627232 + (6002615*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (-9332813/1156808 + (464735*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (757571/1156808 - (2822059*rr)/1156808)*Z1*Z3^2*Z6^3 + 
  (501543/4627232 + (1750155*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (7344859/4627232 + (29367*rr)/4627232)*Z1^2*Z5*Z6^3 + Z3*Z5*Z6^4, 
 (-3267735/18508928 + (12211887*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-52595349/74035712 - (28101887*rr)/74035712)*Z1^3*Z2*Z3^2 + 
  (-137/16 + (5*rr)/16)*Z3^6 + (-63129317/74035712 + (42845009*rr)/74035712)*
   Z1^3*Z2^2*Z4 + (-34686241/74035712 - (38202963*rr)/74035712)*Z1^4*Z3*Z4 + 
  (-31120889/4627232 - (32803019*rr)/4627232)*Z2*Z3^4*Z4 + 
  (14665407/2313616 - (12334471*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (-20363703/4627232 - (2134277*rr)/4627232)*Z1*Z3^3*Z4^2 + 
  (7114263/4627232 + (33035*rr)/4627232)*Z2^3*Z4^3 + 
  (-18580701/4627232 - (4275139*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (3441509/4627232 + (3573649*rr)/4627232)*Z1^2*Z4^4 + 
  (4040605/74035712 + (325959*rr)/74035712)*Z1^4*Z2*Z5 + 
  (-34657199/18508928 - (30117869*rr)/18508928)*Z2^2*Z3^3*Z5 + 
  (48280721/37017856 + (67605011*rr)/37017856)*Z1*Z3^4*Z5 + 
  (-12791375/9254464 - (16013717*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-117922767/18508928 - (13425101*rr)/18508928)*Z1*Z2*Z3^2*Z4*Z5 + 
  (10726843/9254464 + (2647257*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-9734137/2313616 + (6117749*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (-323635/578404 - (60409*rr)/578404)*Z2^4*Z5^2 + 
  (-39604619/37017856 + (7453535*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (372162279/148071424 - (37017003*rr)/148071424)*Z1^2*Z3^2*Z5^2 + 
  (97734821/37017856 + (22899231*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  Z3*Z4^3*Z5^2 + (-17624651/148071424 + (22840703*rr)/148071424)*Z1^3*Z5^3 + 
  (12175939/4627232 - (3354387*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (-48622187/37017856 + (32469279*rr)/37017856)*Z2*Z3*Z5^4 + 
  (203652039/74035712 - (80118795*rr)/74035712)*Z1*Z4*Z5^4 + 
  (-2553803/37017856 - (3156417*rr)/37017856)*Z1^5*Z6 + 
  (-47643207/18508928 + (16683963*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (-125974507/74035712 - (210459617*rr)/74035712)*Z1*Z2*Z3^3*Z6 + 
  (-2773467/1156808 + (1118019*rr)/4627232)*Z2^4*Z4*Z6 + 
  (-16489085/37017856 - (10290535*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-297077073/37017856 + (33199853*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-67702277/37017856 + (5567393*rr)/37017856)*Z1^2*Z2*Z4^2*Z6 + 
  (-5837007/18508928 + (7706391*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-31054399/74035712 - (22541597*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (23147/6437888 + (2188577*rr)/6437888)*Z1^3*Z4*Z5*Z6 + 
  (559415/578404 - (217159*rr)/1156808)*Z2*Z4^3*Z5*Z6 + 
  (165/128 - (49*rr)/128)*Z3^3*Z5^2*Z6 + 
  (408548315/37017856 - (5527183*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-24210687/37017856 - (36267357*rr)/37017856)*Z1*Z4^2*Z5^2*Z6 + 
  (48868665/37017856 + (8336203*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (598332429/148071424 - (28228857*rr)/148071424)*Z1*Z3*Z5^3*Z6 + 
  (36615269/148071424 - (28823377*rr)/148071424)*Z1^2*Z2^2*Z6^2 + 
  (-96977451/148071424 + (94195039*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (-63/128 - (93*rr)/128)*Z3^3*Z4*Z6^2 + 
  (7093307/9254464 + (1065569*rr)/9254464)*Z2*Z3*Z4^2*Z6^2 + 
  (559415/578404 - (217159*rr)/1156808)*Z1*Z4^3*Z6^2 + 
  (493470407/74035712 + (109714933*rr)/74035712)*Z2*Z3^2*Z5*Z6^2 + 
  (4440557/37017856 - (28424761*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (378806337/148071424 - (169849053*rr)/148071424)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-30524179/74035712 - (34017177*rr)/74035712)*Z1*Z2*Z5^2*Z6^2 + 
  (108296269/74035712 - (64974393*rr)/74035712)*Z2^2*Z3*Z6^3 + 
  (518346413/296142848 + (172439271*rr)/296142848)*Z1*Z3^2*Z6^3 + 
  (-26763925/74035712 + (873505*rr)/74035712)*Z1*Z2*Z4*Z6^3 + 
  (-102159861/296142848 + (53654849*rr)/296142848)*Z1^2*Z5*Z6^3, 
 (-26931813/9254464 + (310985*rr)/2313616)*Z1^2*Z2^3*Z3 + 
  (56116661/37017856 - (19534313*rr)/37017856)*Z1^3*Z2*Z3^2 + 
  (-37/16 - (79*rr)/16)*Z3^6 + (-104926909/37017856 - (11909903*rr)/37017856)*
   Z1^3*Z2^2*Z4 + (80912197/37017856 - (16096013*rr)/37017856)*Z1^4*Z3*Z4 + 
  (70774307/2313616 - (13929207*rr)/2313616)*Z2*Z3^4*Z4 + 
  (122564047/4627232 + (11498513*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (234165/578404 - (1761973*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5987181/9254464 + (10150353*rr)/9254464)*Z2^3*Z4^3 + 
  (3248697/1156808 - (5819399*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (-32532645/9254464 + (8068767*rr)/9254464)*Z1^2*Z4^4 + 
  (-1615057/37017856 + (493769*rr)/37017856)*Z1^4*Z2*Z5 + 
  (50244085/9254464 - (17064657*rr)/9254464)*Z2^2*Z3^3*Z5 + 
  (-101299307/18508928 + (17111199*rr)/18508928)*Z1*Z3^4*Z5 + 
  (15350389/2313616 - (907185*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (7544195/4627232 - (19286647*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-13000715/18508928 + (13027703*rr)/18508928)*Z1*Z2^2*Z4^2*Z5 + 
  (-56962275/4627232 - (9095881*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (1170129/2313616 - (846999*rr)/2313616)*Z2^4*Z5^2 + 
  (-46916677/37017856 - (19039167*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (114442735/74035712 + (117282669*rr)/74035712)*Z1^2*Z3^2*Z5^2 + 
  (-75133445/37017856 + (67916105*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  (-60160639/74035712 - (3373117*rr)/74035712)*Z1^3*Z5^3 + 
  (8252977/2313616 + (1721153*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-170256521/37017856 - (17750075*rr)/37017856)*Z2*Z3*Z5^4 + 
  (192205759/37017856 + (54233821*rr)/37017856)*Z1*Z4*Z5^4 + 
  (6608095/18508928 - (1300187*rr)/18508928)*Z1^5*Z6 + 
  (-89503019/18508928 - (23199993*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (421183909/37017856 - (78558897*rr)/37017856)*Z1*Z2*Z3^3*Z6 + 
  (-35639393/18508928 - (25687873*rr)/18508928)*Z2^4*Z4*Z6 + 
  (73813851/37017856 - (14763015*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-258477479/37017856 - (181240309*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-10394533/9254464 - (10179977*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + Z3*Z4^4*Z6 + 
  (-35163735/18508928 - (2761719*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (92783705/74035712 - (27225141*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-1203443/804736 + (53475*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (6839507/9254464 + (4438765*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (513/128 + (99*rr)/128)*Z3^3*Z5^2*Z6 + 
  (149618275/37017856 + (248142185*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (38391823/9254464 - (5686179*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-26121233/37017856 + (33528013*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (107915595/74035712 + (190905857*rr)/74035712)*Z1*Z3*Z5^3*Z6 + 
  (34738173/37017856 + (3349235*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-451976865/148071424 - (34410179*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (357/128 + (15*rr)/128)*Z3^3*Z4*Z6^2 + 
  (-1518199/18508928 + (12627435*rr)/18508928)*Z2*Z3*Z4^2*Z6^2 + 
  (13201951/9254464 + (5017169*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (-167057085/37017856 + (162163113*rr)/37017856)*Z2*Z3^2*Z5*Z6^2 + 
  (129280347/37017856 - (8368479*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (408621049/74035712 + (97027147*rr)/74035712)*Z1*Z3*Z4*Z5*Z6^2 + 
  (313992325/148071424 - (52281169*rr)/148071424)*Z1*Z2*Z5^2*Z6^2 + 
  (162029029/37017856 + (24711951*rr)/37017856)*Z2^2*Z3*Z6^3 + 
  (-67960201/37017856 + (48784773*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-3862783/148071424 - (29719645*rr)/148071424)*Z1*Z2*Z4*Z6^3 + 
  (-522774289/592285696 - (108157075*rr)/592285696)*Z1^2*Z5*Z6^3, 
 (-18238453/37017856 + (4085727*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (1612485/18508928 - (2742043*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-3/2 - rr/2)*Z3^6 + (-10575075/18508928 + (457245*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (11532745/37017856 - (5363443*rr)/37017856)*Z1^4*Z3*Z4 + 
  (2311515/578404 - (1023935*rr)/578404)*Z2*Z3^4*Z4 + 
  (24501157/4627232 - (829039*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-369059/578404 - (261113*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5417461/18508928 + (3520065*rr)/18508928)*Z2^3*Z4^3 + 
  (-1509209/9254464 - (5514165*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (-9611497/18508928 + (4468763*rr)/18508928)*Z1^2*Z4^4 + 
  (434963/37017856 - (209153*rr)/37017856)*Z1^4*Z2*Z5 + 
  (273777/1156808 - (160621*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (-2429235/4627232 + (2389159*rr)/4627232)*Z1*Z3^4*Z5 + 
  (7988097/9254464 - (4918835*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-258893/578404 - (733571*rr)/1156808)*Z1*Z2*Z3^2*Z4*Z5 + 
  (38545/9254464 + (1734333*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-12135425/4627232 + (88643*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (4873/144601 - (9895*rr)/144601)*Z2^4*Z5^2 + 
  (-3034975/9254464 - (850503*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (8830959/18508928 + (3941477*rr)/18508928)*Z1^2*Z3^2*Z5^2 + 
  (1059475/18508928 + (6651007*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-3032461/18508928 + (12829*rr)/18508928)*Z1^3*Z5^3 + Z3^2*Z4*Z5^3 + 
  (9398095/9254464 + (1834067*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-4417273/4627232 - (319215*rr)/4627232)*Z2*Z3*Z5^4 + 
  (10860867/9254464 + (669929*rr)/9254464)*Z1*Z4*Z5^4 + 
  (997309/18508928 - (464383*rr)/18508928)*Z1^5*Z6 + 
  (-10414431/9254464 - (747659*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (16695801/9254464 - (6414501*rr)/9254464)*Z1*Z2*Z3^3*Z6 + 
  (-23419271/37017856 - (7076363*rr)/37017856)*Z2^4*Z4*Z6 + 
  (7124429/18508928 - (1326495*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-663709/289202 - (1569271*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (-8990097/18508928 - (2706693*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-13062297/37017856 + (1198731*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (217003/1156808 - (572077*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-24759/100592 + (20377*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (3232985/9254464 + (761429*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (17/16 + (3*rr)/16)*Z3^3*Z5^2*Z6 + (286291/144601 + (2213917*rr)/2313616)*
   Z2*Z3*Z4*Z5^2*Z6 + (2687753/4627232 - (1146365*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (-14811/1156808 + (478641*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (11192785/18508928 + (6244915*rr)/18508928)*Z1*Z3*Z5^3*Z6 + 
  (7513797/37017856 - (364595*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-11145143/18508928 + (845011*rr)/18508928)*Z1^3*Z3*Z6^2 + 
  (5/16 - rr/16)*Z3^3*Z4*Z6^2 + (594687/4627232 + (611691*rr)/4627232)*Z2*Z3*
   Z4^2*Z6^2 + (3232985/9254464 + (761429*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (1982015/9254464 + (8576277*rr)/9254464)*Z2*Z3^2*Z5*Z6^2 + 
  (5004249/9254464 - (1037375*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (21955117/18508928 + (1907095*rr)/18508928)*Z1*Z3*Z4*Z5*Z6^2 + 
  (768281/2313616 - (368949*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (8419721/9254464 + (28107*rr)/9254464)*Z2^2*Z3*Z6^3 + 
  (-2104151/37017856 + (11998363*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-18897/2313616 - (101745*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (-6664861/37017856 - (152159*rr)/37017856)*Z1^2*Z5*Z6^3, 
 (-3255659/4627232 - (941681*rr)/4627232)*Z1^2*Z2^3*Z3 + 
  (11550757/18508928 - (144945*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (9/4 - (5*rr)/4)*Z3^6 + (-8021975/18508928 - (5464061*rr)/18508928)*Z1^3*
   Z2^2*Z4 + (13161005/18508928 + (1108815*rr)/18508928)*Z1^4*Z3*Z4 + 
  (11575665/1156808 + (1213395*rr)/1156808)*Z2*Z3^4*Z4 + 
  (1300025/289202 + (389540*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (1909399/1156808 - (570379*rr)/1156808)*Z1*Z3^3*Z4^2 + 
  (-520897/1156808 + (328099*rr)/1156808)*Z2^3*Z4^3 + 
  (2348631/1156808 - (432707*rr)/1156808)*Z1*Z2*Z3*Z4^3 + 
  (-1408795/1156808 - (96399*rr)/1156808)*Z1^2*Z4^4 + 
  (-458801/18508928 - (141675*rr)/18508928)*Z1^4*Z2*Z5 + 
  (9744719/4627232 + (202317*rr)/4627232)*Z2^2*Z3^3*Z5 + 
  (-21093937/9254464 - (2520819*rr)/9254464)*Z1*Z3^4*Z5 + 
  (5775195/2313616 + (492209*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (13582143/4627232 - (3586499*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-171663/289202 + (133069*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-4222079/2313616 - (3117675*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (100511/289202 - (14657*rr)/289202)*Z2^4*Z5^2 + 
  (738823/9254464 - (2428971*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (-18153047/37017856 + (16599387*rr)/37017856)*Z1^2*Z3^2*Z5^2 + 
  (-13685673/9254464 + (2406917*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (-6865637/37017856 - (2725391*rr)/37017856)*Z1^3*Z5^3 + 
  (23301/1156808 + (741715*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-6414705/9254464 - (4874291*rr)/9254464)*Z2*Z3*Z5^4 + 
  (8963241/18508928 + (14379099*rr)/18508928)*Z1*Z4*Z5^4 + 
  (1058517/9254464 + (80595*rr)/9254464)*Z1^5*Z6 + 
  (-1587605/4627232 - (3040351*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (68316299/18508928 + (9056705*rr)/18508928)*Z1*Z2*Z3^3*Z6 + 
  (834027/2313616 - (1049335*rr)/2313616)*Z2^4*Z4*Z6 + 
  (6100829/9254464 - (659585*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (9635709/9254464 - (14234889*rr)/9254464)*Z1^2*Z3^2*Z4*Z6 + 
  (2957261/9254464 - (3147881*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (-1578525/4627232 - (853067*rr)/4627232)*Z1*Z2^3*Z5*Z6 + 
  (7651699/18508928 + (37113*rr)/18508928)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-681939/1609472 - (134361*rr)/1609472)*Z1^3*Z4*Z5*Z6 + Z3^2*Z4^2*Z5*Z6 + 
  (-19237/578404 + (135087*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-9/32 + (5*rr)/32)*Z3^3*Z5^2*Z6 + 
  (-27455383/9254464 + (15944539*rr)/9254464)*Z2*Z3*Z4*Z5^2*Z6 + 
  (12922743/9254464 + (1355589*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-6143125/9254464 + (1553313*rr)/9254464)*Z2^2*Z5^3*Z6 + 
  (-40817677/37017856 + (26499833*rr)/37017856)*Z1*Z3*Z5^3*Z6 + 
  (6091451/37017856 + (3061457*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-21360825/37017856 - (10198795*rr)/37017856)*Z1^3*Z3*Z6^2 + 
  (35/32 + (9*rr)/32)*Z3^3*Z4*Z6^2 + (-979913/2313616 + (128581*rr)/2313616)*
   Z2*Z3*Z4^2*Z6^2 + (-19237/578404 + (135087*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-68182983/18508928 + (15021579*rr)/18508928)*Z2*Z3^2*Z5*Z6^2 + 
  (7421751/9254464 + (2270469*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (27249631/37017856 + (27927741*rr)/37017856)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12990913/18508928 + (1630819*rr)/18508928)*Z1*Z2*Z5^2*Z6^2 + 
  (12437075/18508928 + (9203097*rr)/18508928)*Z2^2*Z3*Z6^3 + 
  (-77342293/74035712 + (10859297*rr)/74035712)*Z1*Z3^2*Z6^3 + 
  (2090895/18508928 - (1112691*rr)/18508928)*Z1*Z2*Z4*Z6^3 + 
  (-7247725/74035712 - (7822119*rr)/74035712)*Z1^2*Z5*Z6^3, 
 (41527109/9254464 + (3926609*rr)/9254464)*Z1^2*Z2^3*Z3 + 
  (-17909955/4627232 + (4126825*rr)/4627232)*Z1^3*Z2*Z3^2 + 
  (17348369/4627232 + (4941677*rr)/4627232)*Z1^3*Z2^2*Z4 + 
  (-29359181/9254464 + (2614727*rr)/9254464)*Z1^4*Z3*Z4 + 
  (-7661816/144601 - (279896*rr)/144601)*Z2*Z3^4*Z4 + 
  (-42297325/1156808 - (9396057*rr)/1156808)*Z2^2*Z3^2*Z4^2 + 
  (-1959791/144601 + (145517*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-184725/4627232 - (8079713*rr)/4627232)*Z2^3*Z4^3 + 
  (-26811387/2313616 + (6388753*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (28186633/4627232 - (4132219*rr)/4627232)*Z1^2*Z4^4 + 
  (6343769/9254464 - (87659*rr)/9254464)*Z1^4*Z2*Z5 + 
  (-8631903/578404 + (1928637*rr)/578404)*Z2^2*Z3^3*Z5 + 
  (1286248/144601 + (415864*rr)/144601)*Z1*Z3^4*Z5 + 
  (-21273253/2313616 + (3833807*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (-2470603/144601 + (1438193*rr)/144601)*Z1*Z2*Z3^2*Z4*Z5 + 
  (7012771/2313616 - (789257*rr)/2313616)*Z1*Z2^2*Z4^2*Z5 + 
  (16040333/1156808 + (7262073*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1004865/1156808 + (56541*rr)/1156808)*Z2^4*Z5^2 + 
  (627945/2313616 + (2602341*rr)/2313616)*Z1*Z2^2*Z3*Z5^2 + 
  (125747/289202 - (776769*rr)/289202)*Z1^2*Z3^2*Z5^2 + 
  (27623205/4627232 - (10506319*rr)/4627232)*Z1^2*Z2*Z4*Z5^2 + 
  (3751071/2313616 - (102333*rr)/2313616)*Z1^3*Z5^3 + 
  (-2167111/2313616 - (4193675*rr)/2313616)*Z2*Z4^2*Z5^3 + 
  (1818053/578404 + (988593*rr)/578404)*Z2*Z3*Z5^4 + 
  (-850462/144601 - (688766*rr)/144601)*Z1*Z4*Z5^4 + 
  (-1917951/4627232 + (210589*rr)/4627232)*Z1^5*Z6 + 
  (12136883/2313616 + (6663367*rr)/2313616)*Z2^3*Z3^2*Z6 + 
  (-2075230/144601 + (101346*rr)/144601)*Z1*Z2*Z3^3*Z6 + 
  (7020423/9254464 + (22726859*rr)/9254464)*Z2^4*Z4*Z6 + 
  (22062347/4627232 + (3389375*rr)/4627232)*Z1*Z2^2*Z3*Z4*Z6 + 
  (6431277/1156808 + (9315289*rr)/1156808)*Z1^2*Z3^2*Z4*Z6 + 
  (3687625/4627232 + (10085957*rr)/4627232)*Z1^2*Z2*Z4^2*Z6 + 
  (19349217/9254464 + (1492221*rr)/9254464)*Z1*Z2^3*Z5*Z6 + 
  (-6737019/2313616 - (307183*rr)/2313616)*Z1^2*Z2*Z3*Z5*Z6 + 
  (480609/201184 + (1917*rr)/201184)*Z1^3*Z4*Z5*Z6 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z2*Z4^3*Z5*Z6 + 
  (-2175193/1156808 - (11630165*rr)/1156808)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-9753615/1156808 + (1196237*rr)/1156808)*Z1*Z4^2*Z5^2*Z6 + 
  (1504757/1156808 - (1107135*rr)/1156808)*Z2^2*Z5^3*Z6 + 
  (1179743/289202 - (1685165*rr)/289202)*Z1*Z3*Z5^3*Z6 + 
  (-15085935/9254464 + (830445*rr)/9254464)*Z1^2*Z2^2*Z6^2 + 
  (661508/144601 + (108346*rr)/144601)*Z1^3*Z3*Z6^2 + 
  (8352213/1156808 - (2978527*rr)/1156808)*Z2*Z3*Z4^2*Z6^2 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z1*Z4^3*Z6^2 + 
  (4735395/578404 - (3683529*rr)/578404)*Z2*Z3^2*Z5*Z6^2 + 
  (-18775215/2313616 - (2571603*rr)/2313616)*Z2^2*Z4*Z5*Z6^2 + 
  (-6371405/578404 - (1988473*rr)/578404)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-12185041/2313616 + (1030707*rr)/2313616)*Z1*Z2*Z5^2*Z6^2 + 
  (-1453477/289202 - (350361*rr)/289202)*Z2^2*Z3*Z6^3 + 
  (663571/289202 - (812233*rr)/289202)*Z1*Z3^2*Z6^3 + 
  (-1378437/2313616 + (2055631*rr)/2313616)*Z1*Z2*Z4*Z6^3 + 
  (2703219/2313616 + (1038575*rr)/2313616)*Z1^2*Z5*Z6^3 + Z2*Z6^5, 
 (29738419/111002496 - (2551315*rr)/37000832)*Z1^2*Z2^2*Z3^2 + 
  (-109118507/111002496 - (785759*rr)/111002496)*Z1^3*Z3^3 + 
  (-16880883/37000832 + (4947961*rr)/37000832)*Z1^3*Z2*Z3*Z4 + 
  (126/11 - (58*rr)/11)*Z3^5*Z4 + (-511895/630696 - (761737*rr)/210232)*Z2*
   Z3^3*Z4^2 + (-12030371/2522784 + (739337*rr)/2522784)*Z2^2*Z3*Z4^3 + 
  (-2571429/4625104 - (51127955*rr)/13875312)*Z1*Z3^2*Z4^3 + 
  (-43144247/55501248 + (5421893*rr)/55501248)*Z1^3*Z2^2*Z5 + 
  (-556558/78837 - (89522*rr)/26279)*Z2*Z3^4*Z5 + 
  (-7132371/1156276 - (8000053*rr)/3468828)*Z2^2*Z3^2*Z4*Z5 + 
  (42272521/13875312 + (17891717*rr)/13875312)*Z1*Z3^3*Z4*Z5 + 
  (208458467/111002496 + (28720829*rr)/37000832)*Z2^3*Z4^2*Z5 + 
  (-361849097/111002496 + (127092859*rr)/111002496)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-121934339/111002496 + (6843689*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-42333829/27750624 + (706415*rr)/27750624)*Z2^3*Z3*Z5^2 + 
  (69983093/27750624 + (56138689*rr)/27750624)*Z1*Z2*Z3^2*Z5^2 + 
  (66159487/111002496 - (2821471*rr)/37000832)*Z1*Z2^2*Z4*Z5^2 + 
  (6537323/6937656 + (806709*rr)/2312552)*Z1^2*Z3*Z4*Z5^2 + 
  (-32426165/111002496 + (10712063*rr)/111002496)*Z1^2*Z2*Z5^3 + 
  (177017/38224 - (31435*rr)/38224)*Z2*Z4*Z5^4 + 
  (-171047/157674 - (33753*rr)/52558)*Z1*Z5^5 + 
  (-16880883/148003328 + (4947961*rr)/148003328)*Z1^4*Z2*Z6 + 
  (-107627485/27750624 + (1574269*rr)/9250208)*Z2^2*Z3^3*Z6 + 
  (16286817/4625104 - (1210505*rr)/13875312)*Z1*Z3^4*Z6 + 
  (-218446319/111002496 - (76435*rr)/111002496)*Z2^3*Z3*Z4*Z6 + 
  (35418409/55501248 + (12067767*rr)/18500416)*Z1*Z2*Z3^2*Z4*Z6 + 
  (5158309/5045568 + (1226545*rr)/5045568)*Z1*Z2^2*Z4^2*Z6 + 
  (-10186185/37000832 + (7677627*rr)/37000832)*Z1^2*Z3*Z4^2*Z6 + 
  (15027677/18500416 - (3152741*rr)/55501248)*Z2^4*Z5*Z6 + 
  (-6731755/6937656 + (2999201*rr)/6937656)*Z1*Z2^2*Z3*Z5*Z6 + 
  (85908727/55501248 - (11423703*rr)/18500416)*Z1^2*Z3^2*Z5*Z6 + 
  (-5951653/18500416 + (43859821*rr)/55501248)*Z1^2*Z2*Z4*Z5*Z6 + 
  (17397223/27750624 - (183509*rr)/27750624)*Z1^3*Z5^2*Z6 + 
  (-48891787/37000832 - (58031549*rr)/111002496)*Z2*Z4^2*Z5^2*Z6 + 
  (79756051/27750624 + (18377229*rr)/9250208)*Z2*Z3*Z5^3*Z6 + 
  (1177949/13875312 - (6446455*rr)/13875312)*Z1*Z4*Z5^3*Z6 + 
  (-26982309/37000832 - (22529939*rr)/111002496)*Z1*Z2^3*Z6^2 + 
  (15913481/27750624 + (10207621*rr)/27750624)*Z1^2*Z2*Z3*Z6^2 + 
  (1778389/37000832 + (7946467*rr)/111002496)*Z1^3*Z4*Z6^2 + 
  (29/22 + (9*rr)/22)*Z3^2*Z4^2*Z6^2 + (52/11 + (4*rr)/11)*Z3^3*Z5*Z6^2 + 
  (37158895/27750624 - (77394029*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (8301619/55501248 + (11217479*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-17353277/55501248 - (18895721*rr)/55501248)*Z2^2*Z5^2*Z6^2 + 
  (6316523/3468828 - (396795*rr)/1156276)*Z1*Z3*Z5^2*Z6^2 + 
  (-2527/1734414 - (1676635*rr)/1734414)*Z2*Z3^2*Z6^3 + 
  (-552565/305792 - (9921*rr)/305792)*Z2^2*Z4*Z6^3 + 
  (-14735813/18500416 - (28377971*rr)/55501248)*Z1*Z3*Z4*Z6^3 + 
  (13863895/55501248 + (15018779*rr)/55501248)*Z1*Z2*Z5*Z6^3 + Z5^3*Z6^3 + 
  (-4338673/55501248 + (3861683*rr)/55501248)*Z1^2*Z6^4, 
 (8274843/9250208 + (10997097*rr)/64751456)*Z1^2*Z2^2*Z3^2 + 
  (-8967595/9250208 - (7714841*rr)/64751456)*Z1^3*Z3^3 + 
  (-3530497/9250208 + (14038965*rr)/64751456)*Z1^3*Z2*Z3*Z4 + 
  (24/11 + (56*rr)/11)*Z3^5*Z4 + (-589329/52558 + (165779*rr)/52558)*Z2*Z3^3*
   Z4^2 + (-1112283/210232 + (4159191*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-7030757/1156276 - (5126257*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (-4187523/4625104 + (6430367*rr)/32375728)*Z1^3*Z2^2*Z5 + 
  (34220/26279 - (22116*rr)/26279)*Z2*Z3^4*Z5 + 
  (-3511621/578138 - (10038583*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (18800113/1156276 - (6676069*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (40843947/9250208 + (251161*rr)/64751456)*Z2^3*Z4^2*Z5 + 
  (16816831/9250208 + (50469621*rr)/64751456)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-13219595/9250208 + (1668929*rr)/9250208)*Z1^2*Z4^3*Z5 + 
  (-6888369/2312552 + (4739237*rr)/16187864)*Z2^3*Z3*Z5^2 + 
  (438741/2312552 + (6731559*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (-18221305/9250208 - (1604533*rr)/9250208)*Z1*Z2^2*Z4*Z5^2 + 
  (443963/1156276 - (8283831*rr)/8093932)*Z1^2*Z3*Z4*Z5^2 + 
  (309339/9250208 + (18131625*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (34463/9556 - (129579*rr)/66892)*Z2*Z4*Z5^4 + 
  (-33728/26279 - (56712*rr)/183953)*Z1*Z5^5 + 
  (-3530497/37000832 + (14038965*rr)/259005824)*Z1^4*Z2*Z6 + 
  (-15720537/2312552 + (8181101*rr)/16187864)*Z2^2*Z3^3*Z6 + 
  (10962515/1156276 - (3642799*rr)/8093932)*Z1*Z3^4*Z6 + 
  (-28729007/9250208 - (46029381*rr)/64751456)*Z2^3*Z3*Z4*Z6 + 
  (9696957/4625104 + (60707679*rr)/32375728)*Z1*Z2*Z3^2*Z4*Z6 + 
  (937005/420464 - (586449*rr)/2943248)*Z1*Z2^2*Z4^2*Z6 + 
  (-15880691/9250208 + (38134991*rr)/64751456)*Z1^2*Z3*Z4^2*Z6 + 
  (400329/4625104 - (14262557*rr)/32375728)*Z2^4*Z5*Z6 + 
  (-2264475/2312552 + (36760919*rr)/16187864)*Z1*Z2^2*Z3*Z5*Z6 + 
  (7757287/4625104 - (59160275*rr)/32375728)*Z1^2*Z3^2*Z5*Z6 + 
  (-538853/4625104 + (27305193*rr)/32375728)*Z1^2*Z2*Z4*Z5*Z6 + 
  (1365541/2312552 - (3338953*rr)/16187864)*Z1^3*Z5^2*Z6 + 
  (-5313353/9250208 - (52361571*rr)/64751456)*Z2*Z4^2*Z5^2*Z6 + 
  (12450203/2312552 + (25287721*rr)/16187864)*Z2*Z3*Z5^3*Z6 + 
  (-2324741/1156276 - (11589719*rr)/8093932)*Z1*Z4*Z5^3*Z6 + 
  (-5849259/9250208 + (1461863*rr)/64751456)*Z1*Z2^3*Z6^2 + 
  (1581435/1156276 + (1115745*rr)/8093932)*Z1^2*Z2*Z3*Z6^2 + 
  (-550833/9250208 + (12791333*rr)/64751456)*Z1^3*Z4*Z6^2 + 
  (-69/11 + (15*rr)/11)*Z3^2*Z4^2*Z6^2 + (56/11 - (16*rr)/11)*Z3^3*Z5*Z6^2 + 
  (-833035/2312552 + (1422695*rr)/16187864)*Z2*Z3*Z4*Z5*Z6^2 + 
  (352071/4625104 + (4656011*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (5944571/4625104 - (3571767*rr)/32375728)*Z2^2*Z5^2*Z6^2 + 
  (600518/289069 - (2243132*rr)/2023483)*Z1*Z3*Z5^2*Z6^2 + 
  (-527133/289069 - (1469255*rr)/2023483)*Z2*Z3^2*Z6^3 + 
  (-141391/76448 + (2651*rr)/535136)*Z2^2*Z4*Z6^3 + 
  (708217/4625104 + (7052851*rr)/32375728)*Z1*Z3*Z4*Z6^3 + 
  (2933443/4625104 + (2711761*rr)/32375728)*Z1*Z2*Z5*Z6^3 + 
  (793279/4625104 + (1045533*rr)/32375728)*Z1^2*Z6^4 + Z4*Z5*Z6^4, 
 (85519/2312552 - (84709*rr)/6937656)*Z1^2*Z2^2*Z3^2 + 
  (2569463/13875312 + (81073*rr)/13875312)*Z1^3*Z3^3 + 
  (667353/4625104 + (59683*rr)/4625104)*Z1^3*Z2*Z3*Z4 + 
  (-91/11 + (15*rr)/11)*Z3^5*Z4 + (-314275/52558 - (72811*rr)/157674)*Z2*Z3^3*
   Z4^2 + (-54899/315348 - (104543*rr)/315348)*Z2^2*Z3*Z4^3 + 
  (809251/3468828 + (454031*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (396079/27750624 + (46201*rr)/27750624)*Z1^3*Z2^2*Z5 + 
  (-15625/105116 + (271951*rr)/315348)*Z2*Z3^4*Z5 + 
  (1018159/6937656 + (748383*rr)/2312552)*Z2^2*Z3^2*Z4*Z5 + 
  (4817309/3468828 + (1951775*rr)/3468828)*Z1*Z3^3*Z4*Z5 + 
  (386233/2312552 - (103217*rr)/6937656)*Z2^3*Z4^2*Z5 + 
  (1525499/3468828 + (326867*rr)/1734414)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-401495/3468828 - (8303*rr)/867207)*Z1^2*Z4^3*Z5 + 
  (4547557/13875312 - (765505*rr)/13875312)*Z2^3*Z3*Z5^2 + 
  (-352235/1734414 - (1192127*rr)/1734414)*Z1*Z2*Z3^2*Z5^2 + 
  (-90619/9250208 - (4042771*rr)/27750624)*Z1*Z2^2*Z4*Z5^2 + 
  (1258809/2312552 - (1521275*rr)/6937656)*Z1^2*Z3*Z4*Z5^2 + Z4^4*Z5^2 + 
  (3399511/55501248 + (4375621*rr)/55501248)*Z1^2*Z2*Z5^3 + 
  (12497/76448 + (5395*rr)/76448)*Z2*Z4*Z5^4 + 
  (203109/1681856 + (575533*rr)/5045568)*Z1*Z5^5 + 
  (667353/18500416 + (59683*rr)/18500416)*Z1^4*Z2*Z6 + 
  (1635987/2312552 - (2224853*rr)/6937656)*Z2^2*Z3^3*Z6 + 
  (-9710975/13875312 + (5980801*rr)/4625104)*Z1*Z3^4*Z6 + 
  (5892065/6937656 - (844177*rr)/6937656)*Z2^3*Z3*Z4*Z6 + 
  (-2550437/2312552 + (1068547*rr)/6937656)*Z1*Z2*Z3^2*Z4*Z6 + 
  (410083/1261392 - (144379*rr)/1261392)*Z1*Z2^2*Z4^2*Z6 + 
  (-1071173/4625104 + (175437*rr)/4625104)*Z1^2*Z3*Z4^2*Z6 + 
  (203935/13875312 - (157497*rr)/4625104)*Z2^4*Z5*Z6 + 
  (-12940331/13875312 - (530281*rr)/13875312)*Z1*Z2^2*Z3*Z5*Z6 + 
  (2317069/4625104 - (1022731*rr)/13875312)*Z1^2*Z3^2*Z5*Z6 + 
  (-2446043/55501248 - (2547051*rr)/18500416)*Z1^2*Z2*Z4*Z5*Z6 + 
  (6253219/111002496 - (2520631*rr)/111002496)*Z1^3*Z5^2*Z6 + 
  (1177063/6937656 + (1076091*rr)/2312552)*Z2*Z4^2*Z5^2*Z6 + 
  (568657/4625104 - (1414439*rr)/13875312)*Z2*Z3*Z5^3*Z6 + 
  (30216863/55501248 - (10729859*rr)/55501248)*Z1*Z4*Z5^3*Z6 + 
  (697181/13875312 + (131617*rr)/4625104)*Z1*Z2^3*Z6^2 + 
  (-314219/6937656 + (207733*rr)/6937656)*Z1^2*Z2*Z3*Z6^2 + 
  (-8976329/111002496 - (244297*rr)/37000832)*Z1^3*Z4*Z6^2 + 
  (-93/176 - (151*rr)/176)*Z3^2*Z4^2*Z6^2 + (1/4 - rr/4)*Z2*Z4^3*Z6^2 + 
  (-1295/704 + (51*rr)/704)*Z3^3*Z5*Z6^2 + 
  (-58542911/27750624 + (13349843*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-36718651/55501248 + (2972111*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1319953/6937656 - (161099*rr)/6937656)*Z2^2*Z5^2*Z6^2 + 
  (53793581/74001664 - (9898187*rr)/222004992)*Z1*Z3*Z5^2*Z6^2 + 
  (-8320981/27750624 + (4104673*rr)/27750624)*Z2*Z3^2*Z6^3 + 
  (12367/38224 - (39*rr)/38224)*Z2^2*Z4*Z6^3 + 
  (-27954845/55501248 + (1127587*rr)/18500416)*Z1*Z3*Z4*Z6^3 + 
  (-46317115/222004992 + (3979823*rr)/222004992)*Z1*Z2*Z5*Z6^3 + 
  (15127219/444009984 + (9489209*rr)/444009984)*Z1^2*Z6^4, 
 (3262/26279 - (19054*rr)/78837)*Z1^2*Z2^2*Z3^2 + 
  (-2109313/2522784 + (112867*rr)/2522784)*Z1^3*Z3^3 + 
  (-22549/105116 + (5407*rr)/105116)*Z1^3*Z2*Z3*Z4 + 
  (9953/2389 - (5641*rr)/7167)*Z2*Z3^3*Z4^2 + 
  (-102625/114672 - (161533*rr)/114672)*Z2^2*Z3*Z4^3 + 
  (2098675/630696 - (165459*rr)/210232)*Z1*Z3^2*Z4^3 + 
  (-1889777/5045568 - (6605*rr)/5045568)*Z1^3*Z2^2*Z5 + 
  (-44088/2389 + (6200*rr)/7167)*Z2*Z3^4*Z5 + 
  (-1821233/315348 - (229551*rr)/105116)*Z2^2*Z3^2*Z4*Z5 + 
  (-1159955/315348 + (593497*rr)/315348)*Z1*Z3^3*Z4*Z5 + 
  (-946219/840928 + (1917923*rr)/2522784)*Z2^3*Z4^2*Z5 + 
  (-12386743/2522784 - (1069115*rr)/2522784)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-1348601/2522784 - (136373*rr)/2522784)*Z1^2*Z4^3*Z5 + 
  (638131/630696 - (511033*rr)/630696)*Z2^3*Z3*Z5^2 + 
  (-1429663/630696 + (695165*rr)/630696)*Z1*Z2*Z3^2*Z5^2 + 
  (527751/420464 + (526433*rr)/1261392)*Z1*Z2^2*Z4*Z5^2 + 
  (257461/210232 + (574979*rr)/630696)*Z1^2*Z3*Z4*Z5^2 + 
  (1683419/1261392 + (4175*rr)/1261392)*Z1^2*Z2*Z5^3 + 
  (40195/9556 - (1705*rr)/9556)*Z2*Z4*Z5^4 + (2618/2389 - (8074*rr)/7167)*Z1*
   Z5^5 + (-22549/420464 + (5407*rr)/420464)*Z1^4*Z2*Z6 + 
  (-79983/52558 + (91847*rr)/157674)*Z2^2*Z3^3*Z6 + 
  (1960253/315348 + (331811*rr)/105116)*Z1*Z3^4*Z6 + 
  (-569977/315348 + (118475*rr)/315348)*Z2^3*Z3*Z4*Z6 + 
  (50731/26279 + (69997*rr)/78837)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-102857/229344 + (73403*rr)/229344)*Z1*Z2^2*Z4^2*Z6 + 
  (226147/840928 + (493239*rr)/840928)*Z1^2*Z3*Z4^2*Z6 + 
  (168133/630696 + (28827*rr)/210232)*Z2^4*Z5*Z6 + 
  (-1431289/1261392 - (167861*rr)/1261392)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-279577/420464 - (229247*rr)/1261392)*Z1^2*Z3^2*Z5*Z6 + 
  (-702943/1261392 + (164287*rr)/420464)*Z1^2*Z2*Z4*Z5*Z6 + 
  (260575/315348 + (36419*rr)/315348)*Z1^3*Z5^2*Z6 + 
  (-576209/1261392 - (373519*rr)/420464)*Z2*Z4^2*Z5^2*Z6 + 
  (188461/105116 - (50581*rr)/315348)*Z2*Z3*Z5^3*Z6 + 
  (-43475/315348 - (288295*rr)/315348)*Z1*Z4*Z5^3*Z6 + 
  (-25196/78837 - (4500*rr)/26279)*Z1*Z2^3*Z6^2 + 
  (700883/2522784 + (949991*rr)/2522784)*Z1^2*Z2*Z3*Z6^2 + 
  (9293/2522784 + (58131*rr)/840928)*Z1^3*Z4*Z6^2 + 
  (13/4 - (7*rr)/4)*Z3^2*Z4^2*Z6^2 + (-1 + 3*rr)*Z3^3*Z5*Z6^2 + 
  (1183999/1261392 - (2829853*rr)/1261392)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-47351/1261392 + (130693*rr)/1261392)*Z1*Z4^2*Z5*Z6^2 + 
  (-768341/630696 - (39073*rr)/630696)*Z2^2*Z5^2*Z6^2 + 
  (-30068/26279 - (99112*rr)/78837)*Z1*Z3*Z5^2*Z6^2 + 
  (789017/315348 + (54757*rr)/315348)*Z2*Z3^2*Z6^3 + 
  (-106455/76448 - (15835*rr)/76448)*Z2^2*Z4*Z6^3 + 
  (-1552033/1261392 + (106625*rr)/420464)*Z1*Z3*Z4*Z6^3 + 
  (-375799/630696 + (299813*rr)/630696)*Z1*Z2*Z5*Z6^3 + 
  (-34553/1261392 + (107579*rr)/1261392)*Z1^2*Z6^4 + Z3*Z6^5, 
 (15005389/55501248 - (10442801*rr)/388508736)*Z1^2*Z2^2*Z3^2 + 
  (-304493/18500416 + (12959123*rr)/388508736)*Z1^3*Z3^3 + 
  (3091171/18500416 + (4974177*rr)/129502912)*Z1^3*Z2*Z3*Z4 + 
  (-35/11 - rr/11)*Z3^5*Z4 + (-301871/315348 + (41581*rr)/315348)*Z2*Z3^3*
   Z4^2 + (707365/630696 + (290397*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-1760461/1734414 + (899839*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (2701621/55501248 + (3149341*rr)/129502912)*Z1^3*Z2^2*Z5 + 
  (-87961/157674 + (24269*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1593013/3468828 + (12360961*rr)/24281796)*Z2^2*Z3^2*Z4*Z5 + 
  (-1571197/6937656 + (136727*rr)/16187864)*Z1*Z3^3*Z4*Z5 + 
  (-13734133/55501248 - (75450055*rr)/388508736)*Z2^3*Z4^2*Z5 + 
  (10215209/18500416 - (38847415*rr)/388508736)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-3870271/55501248 + (189215*rr)/18500416)*Z1^2*Z4^3*Z5 + 
  (2259441/4625104 + (12691345*rr)/97127184)*Z2^3*Z3*Z5^2 + 
  (1421989/13875312 - (8911923*rr)/32375728)*Z1*Z2*Z3^2*Z5^2 + 
  (-4003355/55501248 + (80881*rr)/55501248)*Z1*Z2^2*Z4*Z5^2 + 
  (-394177/13875312 - (6013639*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (851297/55501248 + (1736305*rr)/129502912)*Z1^2*Z2*Z5^3 + Z3*Z4^2*Z5^3 + 
  (-13867/19112 - (13385*rr)/133784)*Z2*Z4*Z5^4 + 
  (-102875/1261392 + (731209*rr)/8829744)*Z1*Z5^5 + 
  (3091171/74001664 + (4974177*rr)/518011648)*Z1^4*Z2*Z6 + 
  (4364969/13875312 + (24260723*rr)/97127184)*Z2^2*Z3^3*Z6 + 
  (-8397451/6937656 + (2358403*rr)/48563592)*Z1*Z3^4*Z6 + 
  (7841927/55501248 + (15037103*rr)/129502912)*Z2^3*Z3*Z4*Z6 + 
  (8917807/27750624 - (22899563*rr)/194254368)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-52121/420464 - (945641*rr)/8829744)*Z1*Z2^2*Z4^2*Z6 + 
  (-423485/18500416 + (4215137*rr)/129502912)*Z1^2*Z3*Z4^2*Z6 + 
  (-2719753/27750624 - (11779619*rr)/194254368)*Z2^4*Z5*Z6 + 
  (1896199/4625104 - (211853*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-8938913/27750624 - (13887743*rr)/194254368)*Z1^2*Z3^2*Z5*Z6 + 
  (3569851/13875312 - (4606237*rr)/97127184)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-30639/9250208 - (3667145*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  (3303977/55501248 + (53618179*rr)/388508736)*Z2*Z4^2*Z5^2*Z6 + 
  (361033/13875312 - (26108405*rr)/97127184)*Z2*Z3*Z5^3*Z6 + 
  (-678289/4625104 + (650549*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (-1747021/55501248 + (19118497*rr)/388508736)*Z1*Z2^3*Z6^2 + 
  (154433/27750624 - (4415311*rr)/64751456)*Z1^2*Z2*Z3*Z6^2 + 
  (1288577/55501248 - (5930537*rr)/388508736)*Z1^3*Z4*Z6^2 + 
  (23/44 - (5*rr)/44)*Z3^2*Z4^2*Z6^2 + (-63/88 - (37*rr)/88)*Z3^3*Z5*Z6^2 + 
  (-231669/289069 + (1361051*rr)/6070449)*Z2*Z3*Z4*Z5*Z6^2 + 
  (493463/27750624 + (115033*rr)/9250208)*Z1*Z4^2*Z5*Z6^2 + 
  (-273153/9250208 + (4118351*rr)/194254368)*Z2^2*Z5^2*Z6^2 + 
  (-208973/3468828 - (1971881*rr)/24281796)*Z1*Z3*Z5^2*Z6^2 + 
  (-555437/1156276 + (1758115*rr)/24281796)*Z2*Z3^2*Z6^3 + 
  (27975/152896 + (81997*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (-1927213/27750624 + (9436453*rr)/194254368)*Z1*Z3*Z4*Z6^3 + 
  (-956239/27750624 - (2730359*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (24661/18500416 - (582697*rr)/388508736)*Z1^2*Z6^4, 
 (-2562011/13875312 - (1547225*rr)/97127184)*Z1^2*Z2^2*Z3^2 + 
  (-147293/4625104 + (5029163*rr)/97127184)*Z1^3*Z3^3 + 
  (10657/4625104 + (211303*rr)/32375728)*Z1^3*Z2*Z3*Z4 + 
  (21/11 - (17*rr)/11)*Z3^5*Z4 + (145753/78837 - (51077*rr)/78837)*Z2*Z3^3*
   Z4^2 + (28283/78837 + (13415*rr)/183953)*Z2^2*Z3*Z4^3 + 
  (-1669123/1734414 + (480637*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (342343/3468828 + (507733*rr)/16187864)*Z1^3*Z2^2*Z5 + 
  (-121525/157674 + (66161*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1333030/867207 + (1421740*rr)/6070449)*Z2^2*Z3^2*Z4*Z5 + 
  (-5265725/3468828 - (1342295*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (1060127/13875312 - (10383883*rr)/97127184)*Z2^3*Z4^2*Z5 + 
  (-163047/4625104 + (25556033*rr)/97127184)*Z1*Z2*Z3*Z4^2*Z5 + 
  (2706773/13875312 + (259947*rr)/4625104)*Z1^2*Z4^3*Z5 + 
  (-177963/578138 + (452632*rr)/6070449)*Z2^3*Z3*Z5^2 + 
  (8879543/6937656 + (3404869*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (5099539/13875312 - (341333*rr)/13875312)*Z1*Z2^2*Z4*Z5^2 + 
  (191875/6937656 + (6260305*rr)/48563592)*Z1^2*Z3*Z4*Z5^2 + 
  (-1262009/27750624 - (3284691*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (-8011/19112 - (30511*rr)/133784)*Z2*Z4*Z5^4 + 
  (-218227/630696 + (73553*rr)/4414872)*Z1*Z5^5 + 
  (10657/18500416 + (211303*rr)/129502912)*Z1^4*Z2*Z6 + 
  (2020805/3468828 + (5829647*rr)/24281796)*Z2^2*Z3^3*Z6 + 
  (-768710/867207 - (4293229*rr)/6070449)*Z1*Z3^4*Z6 + 
  (-517009/13875312 + (7733479*rr)/32375728)*Z2^3*Z3*Z4*Z6 + 
  (-196069/3468828 - (2589131*rr)/12140898)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-3717/105116 - (79679*rr)/2207436)*Z1*Z2^2*Z4^2*Z6 + 
  (1431051/4625104 - (922395*rr)/32375728)*Z1^2*Z3*Z4^2*Z6 + 
  (-137587/6937656 + (2516611*rr)/48563592)*Z2^4*Z5*Z6 + 
  (2426153/4625104 - (15233033*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-2575025/6937656 + (5647657*rr)/48563592)*Z1^2*Z3^2*Z5*Z6 + 
  (6335009/27750624 + (362617*rr)/194254368)*Z1^2*Z2*Z4*Z5*Z6 + 
  Z3*Z4^3*Z5*Z6 + (-950701/18500416 - (3102691*rr)/388508736)*Z1^3*Z5^2*Z6 + 
  (-11335381/13875312 - (9767831*rr)/97127184)*Z2*Z4^2*Z5^2*Z6 + 
  (495229/867207 - (2199937*rr)/12140898)*Z2*Z3*Z5^3*Z6 + 
  (-1427369/4625104 + (23485769*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (17051/3468828 + (308051*rr)/48563592)*Z1*Z2^3*Z6^2 + 
  (-556825/6937656 - (214075*rr)/16187864)*Z1^2*Z2*Z3*Z6^2 + 
  (770501/13875312 - (2520299*rr)/97127184)*Z1^3*Z4*Z6^2 + 
  (25/22 + (7*rr)/22)*Z3^2*Z4^2*Z6^2 + (91/176 - (15*rr)/176)*Z3^3*Z5*Z6^2 + 
  (-107370/289069 - (3587783*rr)/12140898)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1721575/13875312 - (474489*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (-113331/1156276 - (472706*rr)/6070449)*Z2^2*Z5^2*Z6^2 + 
  (-26091377/55501248 + (60868123*rr)/388508736)*Z1*Z3*Z5^2*Z6^2 + 
  (-8077/2312552 - (3667987*rr)/48563592)*Z2*Z3^2*Z6^3 + 
  (1193/38224 + (26079*rr)/267568)*Z2^2*Z4*Z6^3 + 
  (897781/13875312 - (4878235*rr)/97127184)*Z1*Z3*Z4*Z6^3 + 
  (2132813/27750624 - (2582093*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (-706355/37000832 - (5286605*rr)/777017472)*Z1^2*Z6^4, 
 (15055/305792 + (219119*rr)/6421632)*Z1^2*Z2^2*Z3^2 + 
  (8501/458688 - (50681*rr)/3210816)*Z1^3*Z3^3 + 
  (-345/305792 + (51949*rr)/2140544)*Z1^3*Z2*Z3*Z4 + 
  (-3913/9556 - (1423*rr)/28668)*Z2*Z3^3*Z4^2 + 
  (225047/458688 + (72893*rr)/3210816)*Z2^2*Z3*Z4^3 + 
  (-15277/229344 + (21581*rr)/76448)*Z1*Z3^2*Z4^3 + 
  (72863/1834752 - (55147*rr)/12843264)*Z1^3*Z2^2*Z5 + 
  (-402/2389 + (236*rr)/7167)*Z2*Z3^4*Z5 + 
  (-137521/114672 + (47063*rr)/267568)*Z2^2*Z3^2*Z4*Z5 + 
  (-13223/14334 + (18331*rr)/100338)*Z1*Z3^3*Z4*Z5 + 
  (-15403/76448 - (157643*rr)/1605408)*Z2^3*Z4^2*Z5 + 
  (104429/458688 - (237329*rr)/3210816)*Z1*Z2*Z3*Z4^2*Z5 + 
  (36949/458688 - (15071*rr)/458688)*Z1^2*Z4^3*Z5 + 
  (-9325/57336 + (42745*rr)/401352)*Z2^3*Z3*Z5^2 + 
  (10547/28668 + (7109*rr)/200676)*Z1*Z2*Z3^2*Z5^2 + 
  (8445/305792 - (11269*rr)/917376)*Z1*Z2^2*Z4*Z5^2 + 
  (12567/152896 - (221833*rr)/3210816)*Z1^2*Z3*Z4*Z5^2 + 
  (21653/917376 - (361177*rr)/6421632)*Z1^2*Z2*Z5^3 + Z3^2*Z5^4 + 
  (-1009/19112 - (4731*rr)/133784)*Z2*Z4*Z5^4 + 
  (-298/2389 - (1889*rr)/100338)*Z1*Z5^5 + 
  (-345/1223168 + (51949*rr)/8562176)*Z1^4*Z2*Z6 + 
  (8549/76448 + (134725*rr)/1605408)*Z2^2*Z3^3*Z6 + 
  (-39613/57336 + (5955*rr)/133784)*Z1*Z3^4*Z6 + 
  (-1501/917376 + (569921*rr)/6421632)*Z2^3*Z3*Z4*Z6 + 
  (12853/152896 + (442037*rr)/3210816)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-75281/917376 - (224251*rr)/6421632)*Z1*Z2^2*Z4^2*Z6 + 
  (-6991/152896 + (33819*rr)/1070272)*Z1^2*Z3*Z4^2*Z6 + 
  (2267/57336 + (683*rr)/133784)*Z2^4*Z5*Z6 + 
  (71389/458688 + (33407*rr)/3210816)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-185/152896 + (258071*rr)/3210816)*Z1^2*Z3^2*Z5*Z6 + 
  (5399/917376 - (3457*rr)/2140544)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-1273/458688 - (20819*rr)/3210816)*Z1^3*Z5^2*Z6 + 
  (-14903/917376 - (36703*rr)/2140544)*Z2*Z4^2*Z5^2*Z6 + 
  (-1113/76448 - (418921*rr)/1605408)*Z2*Z3*Z5^3*Z6 + 
  (-3271/114672 + (13795*rr)/802704)*Z1*Z4*Z5^3*Z6 + 
  (-15689/917376 - (6337*rr)/2140544)*Z1*Z2^3*Z6^2 + 
  (40171/917376 + (80425*rr)/6421632)*Z1^2*Z2*Z3*Z6^2 + 
  (1169/458688 + (4441*rr)/1070272)*Z1^3*Z4*Z6^2 + 
  (5/16 + rr/16)*Z3^2*Z4^2*Z6^2 + (-1/8 - rr/8)*Z3^3*Z5*Z6^2 + 
  (-16879/458688 - (137861*rr)/3210816)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-11045/229344 - (2993*rr)/229344)*Z1*Z4^2*Z5*Z6^2 + 
  (-58679/458688 - (22189*rr)/3210816)*Z2^2*Z5^2*Z6^2 + 
  (-381/4778 + (12937*rr)/200676)*Z1*Z3*Z5^2*Z6^2 + 
  (-17951/114672 - (19597*rr)/802704)*Z2*Z3^2*Z6^3 + 
  (157/152896 + (15359*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (1141/114672 + (5851*rr)/267568)*Z1*Z3*Z4*Z6^3 + 
  (-763/458688 - (5377*rr)/3210816)*Z1*Z2*Z5*Z6^3 + 
  (1069/229344 + (1391*rr)/401352)*Z1^2*Z6^4, 
 (-4471873/37000832 + (28694495*rr)/777017472)*Z1^2*Z2^2*Z3^2 + 
  (7462471/111002496 + (683981*rr)/777017472)*Z1^3*Z3^3 + 
  (-3132189/37000832 - (417407*rr)/259005824)*Z1^3*Z2*Z3*Z4 + 
  (10/11 - (6*rr)/11)*Z3^5*Z4 + (108545/210232 - (301993*rr)/630696)*Z2*Z3^3*
   Z4^2 + (-780727/2522784 - (1206685*rr)/17659488)*Z2^2*Z3*Z4^3 + 
  (2121145/13875312 - (463961*rr)/4625104)*Z1*Z3^2*Z4^3 + 
  (105025/27750624 - (2295221*rr)/194254368)*Z1^3*Z2^2*Z5 + 
  (9411/26279 + (5707*rr)/78837)*Z2*Z3^4*Z5 + 
  (-388367/1734414 - (265675*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (-6799189/13875312 - (892615*rr)/97127184)*Z1*Z3^3*Z4*Z5 + 
  (1509011/37000832 + (27776563*rr)/777017472)*Z2^3*Z4^2*Z5 + 
  (-22089011/111002496 + (91192847*rr)/777017472)*Z1*Z2*Z3*Z4^2*Z5 + 
  (10236767/111002496 - (2444221*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-7012399/27750624 - (3342629*rr)/194254368)*Z2^3*Z3*Z5^2 + 
  (10633279/27750624 + (21666805*rr)/194254368)*Z1*Z2*Z3^2*Z5^2 + 
  (6370579/37000832 - (1784587*rr)/111002496)*Z1*Z2^2*Z4*Z5^2 + 
  (337463/4625104 + (7419767*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (-8626171/111002496 - (19030729*rr)/777017472)*Z1^2*Z2*Z5^3 + 
  (3627/38224 - (1367*rr)/267568)*Z2*Z4*Z5^4 + 
  (-2913/52558 - (6535*rr)/1103718)*Z1*Z5^5 + 
  (-3132189/148003328 - (417407*rr)/1036023296)*Z1^4*Z2*Z6 + 
  (-1239673/9250208 - (7454873*rr)/194254368)*Z2^2*Z3^3*Z6 + 
  (1110025/13875312 - (8943087*rr)/32375728)*Z1*Z3^4*Z6 + 
  (-12290449/111002496 - (163195*rr)/777017472)*Z2^3*Z3*Z4*Z6 + 
  (-4952883/18500416 - (23145523*rr)/388508736)*Z1*Z2*Z3^2*Z4*Z6 + 
  (141937/5045568 + (1135643*rr)/35318976)*Z1*Z2^2*Z4^2*Z6 + 
  (1708557/37000832 - (21482161*rr)/259005824)*Z1^2*Z3*Z4^2*Z6 + 
  (3096277/55501248 + (3272205*rr)/129502912)*Z2^4*Z5*Z6 + 
  (-1191167/13875312 - (4183093*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1538715/18500416 + (42238283*rr)/388508736)*Z1^2*Z3^2*Z5*Z6 + 
  (-2369699/55501248 + (584149*rr)/129502912)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-887849/27750624 + (2588741*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  Z3^2*Z4*Z5^2*Z6 + (-10960559/111002496 - (9073431*rr)/259005824)*Z2*Z4^2*
   Z5^2*Z6 + (-781465/9250208 + (5005271*rr)/194254368)*Z2*Z3*Z5^3*Z6 + 
  (458255/13875312 + (7563973*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (5719/111002496 - (4737505*rr)/259005824)*Z1*Z2^3*Z6^2 + 
  (-170285/6937656 + (252535*rr)/12140898)*Z1^2*Z2*Z3*Z6^2 + 
  (-175259/111002496 - (1350403*rr)/259005824)*Z1^3*Z4*Z6^2 + 
  (-5/44 + (3*rr)/44)*Z3^2*Z4^2*Z6^2 + (21/22 + (5*rr)/22)*Z3^3*Z5*Z6^2 + 
  (1804063/27750624 - (32082187*rr)/194254368)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-1923919/55501248 - (883315*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1560419/55501248 + (3431951*rr)/388508736)*Z2^2*Z5^2*Z6^2 + 
  (-177291/4625104 + (10517443*rr)/97127184)*Z1*Z3*Z5^2*Z6^2 + 
  (202447/867207 - (1285241*rr)/12140898)*Z2*Z3^2*Z6^3 + 
  (-9751/305792 - (9277*rr)/2140544)*Z2^2*Z4*Z6^3 + 
  (164503/55501248 + (57975*rr)/129502912)*Z1*Z3*Z4*Z6^3 + 
  (3247433/55501248 - (2083261*rr)/388508736)*Z1*Z2*Z5*Z6^3 + 
  (-60113/27750624 - (385013*rr)/97127184)*Z1^2*Z6^4, 
 (953451/75581 - (8417*rr)/75581)*Z1*Z2^3*Z3^2 + 
  (2336977/302324 - (532947*rr)/302324)*Z1^2*Z2*Z3^3 + 
  (3684965/604648 + (1154033*rr)/604648)*Z1^2*Z2^2*Z3*Z4 + 
  (-662713/151162 + (563979*rr)/151162)*Z1^3*Z3^2*Z4 + 
  (-26 + 14*rr)*Z3^4*Z4^2 + (1698209/151162 + (1346237*rr)/151162)*Z2*Z3^2*
   Z4^3 + (-3448495/302324 + (707501*rr)/302324)*Z1*Z3*Z4^4 + 
  (-277101/109936 + (23591*rr)/109936)*Z1^2*Z2^3*Z5 + 
  (-3831297/1209296 + (1983843*rr)/1209296)*Z1^3*Z2*Z3*Z5 + 
  (48 - 16*rr)*Z3^5*Z5 + (-2400575/75581 + (739613*rr)/75581)*Z2*Z3^3*Z4*Z5 + 
  (-4514529/302324 - (2902269*rr)/302324)*Z2^2*Z3*Z4^2*Z5 + 
  (16906531/302324 - (4891273*rr)/302324)*Z1*Z3^2*Z4^2*Z5 + 
  (1912249/302324 + (165749*rr)/302324)*Z1*Z2*Z4^3*Z5 + 
  (-4348079/151162 + (1565613*rr)/151162)*Z2^2*Z3^2*Z5^2 + 
  (-5745/6871 - (10925*rr)/6871)*Z1*Z3^3*Z5^2 + 
  (-2914847/604648 + (254205*rr)/604648)*Z2^3*Z4*Z5^2 + 
  (-18239497/604648 - (5341957*rr)/604648)*Z1*Z2*Z3*Z4*Z5^2 + 
  (171002/75581 - (358158*rr)/75581)*Z1^2*Z4^2*Z5^2 + 
  (-1835909/604648 + (720367*rr)/604648)*Z1*Z2^2*Z5^3 + 
  (3384203/604648 + (986239*rr)/604648)*Z1^2*Z3*Z5^3 + 
  (535310/75581 - (179314*rr)/75581)*Z2*Z5^5 + 
  (1743755/2418592 - (1372097*rr)/2418592)*Z1^3*Z2^2*Z6 + 
  (-3500339/2418592 + (3120313*rr)/2418592)*Z1^4*Z3*Z6 + 
  (-3158345/75581 + (515643*rr)/75581)*Z2*Z3^4*Z6 + 
  (-735618/75581 + (144806*rr)/75581)*Z2^2*Z3^2*Z4*Z6 + 
  (4576377/151162 + (1162165*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-4532785/604648 + (1533171*rr)/604648)*Z2^3*Z4^2*Z6 + 
  (145141/75581 - (209471*rr)/75581)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-260011/27484 - (60639*rr)/27484)*Z1^2*Z4^3*Z6 + 
  (4399581/302324 + (127881*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (890115/54968 - (105897*rr)/54968)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2271769/1209296 + (4445867*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (6359305/1209296 - (466299*rr)/1209296)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-5875483/1209296 + (2325553*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (-82545/151162 - (801949*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (102688/75581 + (128660*rr)/75581)*Z1*Z5^4*Z6 + 
  (223633/302324 - (240467*rr)/302324)*Z2^4*Z6^2 + 
  (-145129/13742 - (31045*rr)/13742)*Z1*Z2^2*Z3*Z6^2 + 
  (5512693/302324 - (883327*rr)/302324)*Z1^2*Z3^2*Z6^2 + 
  (3505055/1209296 - (679549*rr)/1209296)*Z1^2*Z2*Z4*Z6^2 + 
  (-1916141/1209296 + (1106279*rr)/1209296)*Z1^3*Z5*Z6^2 + 
  (-745733/302324 + (762415*rr)/302324)*Z2*Z4^2*Z5*Z6^2 + 
  (54238/75581 - (622230*rr)/75581)*Z2*Z3*Z5^2*Z6^2 + 
  (2614439/302324 + (398171*rr)/302324)*Z1*Z4*Z5^2*Z6^2 + 
  (-3319567/302324 - (120275*rr)/302324)*Z2*Z3*Z4*Z6^3 + 
  (-2063529/604648 + (1223643*rr)/604648)*Z1*Z4^2*Z6^3 + 
  (-4358985/604648 + (832251*rr)/604648)*Z2^2*Z5*Z6^3 + 
  (2463099/151162 + (131807*rr)/151162)*Z1*Z3*Z5*Z6^3 + 
  (-606531/604648 - (406823*rr)/604648)*Z1*Z2*Z6^4 + Z5^2*Z6^4, 
 (-5275466/75581 - (309294*rr)/529067)*Z1*Z2^3*Z3^2 + 
  (-8290563/604648 + (58930079*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-76459541/2418592 - (156501287*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (15447341/604648 - (58396113*rr)/4232536)*Z1^3*Z3^2*Z4 + 
  (109 - 39*rr)*Z3^4*Z4^2 + (-9642307/302324 - (26378657*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (32612799/1209296 + (11723765*rr)/8465072)*Z1*Z3*Z4^4 + 
  (6365121/439744 - (11637*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (66185235/4837184 - (333420911*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-196 + 76*rr)*Z3^5*Z5 + (20232805/151162 - (36256937*rr)/1058134)*Z2*Z3^3*
   Z4*Z5 + (51726799/604648 + (192406693*rr)/4232536)*Z2^2*Z3*Z4^2*Z5 + 
  (-73356765/302324 + (106264129*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-10764329/1209296 - (32932611*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (10067236/75581 - (24577316*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (14678/6871 + (532754*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (4244981/151162 - (5099449*rr)/1058134)*Z2^3*Z4*Z5^2 + 
  (8085893/75581 + (22599999*rr)/529067)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-52332707/2418592 + (350844223*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (20250397/1209296 - (46263169*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (-9818793/302324 - (24122803*rr)/2116268)*Z1^2*Z3*Z5^3 + 
  (-2209457/75581 + (5318209*rr)/529067)*Z2*Z5^5 + 
  (-294361/75581 + (1189549*rr)/529067)*Z1^3*Z2^2*Z6 + 
  (40349445/4837184 - (191905673*rr)/33860288)*Z1^4*Z3*Z6 + 
  (24254073/151162 - (5917355*rr)/151162)*Z2*Z3^4*Z6 + 
  (13000375/302324 - (26506595*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-9755979/75581 - (2921775*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (47616807/1209296 - (73958035*rr)/8465072)*Z2^3*Z4^2*Z6 + 
  (-1081613/604648 + (23380017*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (10073683/219872 + (20584273*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-40962087/604648 - (5809259*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-4050243/54968 + (9185279*rr)/384776)*Z1*Z2*Z3^2*Z5*Z6 + 
  (50389521/2418592 - (44891795*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-90124753/2418592 - (27471419*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (45236919/2418592 - (23510917*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (1636673/151162 + (3593989*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (-1916139/302324 - (23593569*rr)/2116268)*Z1*Z5^4*Z6 + 
  (-698095/151162 + (4577371*rr)/1058134)*Z2^4*Z6^2 + 
  (20803417/439744 + (34481683*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-100440485/1209296 + (100789289*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (-92286351/4837184 + (64179483*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (16847219/2418592 - (56848399*rr)/16930144)*Z1^3*Z5*Z6^2 + 
  (-22 + 2*rr)*Z3^2*Z4*Z5*Z6^2 + (10409037/604648 - (47118641*rr)/4232536)*Z2*
   Z4^2*Z5*Z6^2 + (-3957597/302324 + (96101169*rr)/2116268)*Z2*Z3*Z5^2*Z6^2 + 
  (-24393927/604648 - (3811419*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (33078531/604648 + (20293761*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (40346899/2418592 - (141310831*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (19949433/604648 - (23494365*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (-83434897/1209296 - (43677307*rr)/8465072)*Z1*Z3*Z5*Z6^3 + 
  (6451399/1209296 + (28405197*rr)/8465072)*Z1*Z2*Z6^4 + Z4*Z6^5, 
 (-4188141/604648 - (7934335*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (-2198065/604648 + (6591759*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4107749/2418592 - (30720255*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (5119971/1209296 - (5745291*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (12 - 2*rr)*Z3^4*Z4^2 + (-1482665/302324 - (3440915*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (1034405/1209296 + (1590871*rr)/8465072)*Z1*Z3*Z4^4 + 
  (598507/439744 + (1064401*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (14179969/4837184 - (23277197*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-28 + 4*rr)*Z3^5*Z5 + (2293531/151162 - (1691023*rr)/1058134)*Z2*Z3^3*Z4*
   Z5 + (305957/302324 + (13279503*rr)/2116268)*Z2^2*Z3*Z4^2*Z5 + 
  (-8238567/302324 - (379327*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-189043/1209296 - (1501681*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (5468179/302324 - (2784525*rr)/2116268)*Z2^2*Z3^2*Z5^2 + 
  (-39751/27484 + (202933*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (2485471/604648 + (1358641*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (1891999/604648 + (25997497*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-12046349/2418592 + (24049033*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (1676545/604648 - (154263*rr)/1058134)*Z1*Z2^2*Z5^3 + 
  (-2814919/2418592 - (31789939*rr)/16930144)*Z1^2*Z3*Z5^3 + Z4^3*Z5^3 + 
  (-4684199/1209296 + (2141133*rr)/8465072)*Z2*Z5^5 + 
  (-874895/1209296 + (1210409*rr)/8465072)*Z1^3*Z2^2*Z6 + 
  (7784367/4837184 - (11717899*rr)/33860288)*Z1^4*Z3*Z6 + 
  (13538347/604648 - (1109767*rr)/604648)*Z2*Z3^4*Z6 + 
  (1844849/302324 - (1184699*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-4188909/604648 - (3846519*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (2898925/604648 + (282351*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (24817/604648 + (1114951*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (458555/219872 + (3604361*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-2224939/604648 - (1415831*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-2706147/219872 + (2070785*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (12347149/2418592 - (2941835*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-7404713/2418592 - (15768527*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (7899621/2418592 - (1287079*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (-1649949/604648 + (1769913*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (6331737/4837184 - (41101171*rr)/33860288)*Z1*Z5^4*Z6 + 
  (-3030619/2418592 + (5345663*rr)/16930144)*Z2^4*Z6^2 + 
  (1306679/439744 + (5740405*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-23299625/2418592 - (9648017*rr)/16930144)*Z1^2*Z3^2*Z6^2 + 
  (-10028277/4837184 - (11340495*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (10440275/9674368 - (11004985*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-21/8 - (7*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (499571/151162 - (427278*rr)/529067)*
   Z2*Z4^2*Z5*Z6^2 + (-11159339/1209296 + (34410753*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (-13547585/4837184 - (6258419*rr)/4837184)*Z1*Z4*Z5^2*Z6^2 + 
  (1253595/302324 + (1582033*rr)/1058134)*Z2*Z3*Z4*Z6^3 + 
  (7271669/2418592 - (8711817*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (4772331/1209296 + (925975*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (-28240587/4837184 - (63997903*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-300789/4837184 + (14500399*rr)/33860288)*Z1*Z2*Z6^4, 
 (-162361/2418592 - (25988019*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (-2631173/1209296 - (4322583*rr)/8465072)*Z1^2*Z2*Z3^3 + 
  (13443983/9674368 - (44454811*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (11935153/4837184 + (18333467*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (29/4 + (9*rr)/4)*Z3^4*Z4^2 + (3709027/1209296 - (11388415*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (523917/4837184 + (28407375*rr)/33860288)*Z1*Z3*Z4^4 + 
  (92567/1758976 + (4279229*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (30956509/19348736 + (40141631*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-14 - 4*rr)*Z3^5*Z5 + (3360663/604648 + (15466909*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (-8895279/1209296 + (18504635*rr)/8465072)*Z2^2*Z3*Z4^2*Z5 + 
  (-752210/75581 - (2799758*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (3354453/4837184 - (11111193*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (4674121/604648 + (12423259*rr)/4232536)*Z2^2*Z3^2*Z5^2 + 
  (-13650/6871 + (26447*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (1509639/2418592 + (8675533*rr)/16930144)*Z2^3*Z4*Z5^2 + 
  (-14743829/2418592 + (46045305*rr)/16930144)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-34005121/9674368 - (29653451*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (4574409/4837184 + (9627395*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (2030181/1209296 - (6595129*rr)/8465072)*Z1^2*Z3*Z5^3 + Z3*Z4*Z5^4 + 
  (-281179/151162 - (409054*rr)/529067)*Z2*Z5^5 + 
  (-846279/2418592 - (1597397*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (18783707/19348736 + (23854825*rr)/135441152)*Z1^4*Z3*Z6 + 
  (4617739/604648 + (2380271*rr)/604648)*Z2*Z3^4*Z6 + 
  (748777/302324 + (2658571*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (407439/75581 - (253797*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (3787307/2418592 + (14840345*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (-3119445/2418592 - (614183*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-1704693/879488 + (6508345*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (2565869/2418592 - (3664231*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-348001/109936 - (1344671*rr)/769552)*Z1*Z2*Z3^2*Z5*Z6 + 
  (27564043/9674368 + (4116799*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1008065/9674368 - (55875957*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14759925/9674368 + (3664769*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (-303475/75581 + (27705*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (1976195/1209296 - (1508879*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-6537595/9674368 - (6212873*rr)/67720576)*Z2^4*Z6^2 + 
  (-2935749/1758976 + (14120969*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-10473071/4837184 - (63632533*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-6434313/19348736 - (53279139*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (5506069/9674368 + (10371927*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-1/8 - (5*rr)/8)*Z3^2*Z4*Z5*Z6^2 + 
  (2111055/1209296 + (2980661*rr)/8465072)*Z2*Z4^2*Z5*Z6^2 + 
  (-9130463/1209296 - (1006953*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (2028791/2418592 - (2129053*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-1276051/2418592 + (21727967*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (14241621/9674368 + (25076839*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (660549/604648 + (3358507*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (3059339/4837184 - (53375691*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-2388885/4837184 + (3984489*rr)/33860288)*Z1*Z2*Z6^4, 
 (1503131/604648 - (168855*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (33119/151162 - (596039*rr)/1058134)*Z1^2*Z2*Z3^3 + 
  (3254473/2418592 + (4179971*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (-1020005/1209296 + (3535593*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (-3 + rr)*Z3^4*Z4^2 + (419399/302324 + (210445*rr)/2116268)*Z2*Z3^2*Z4^3 + 
  (-284773/1209296 - (1258135*rr)/8465072)*Z1*Z3*Z4^4 + 
  (-190083/439744 - (44545*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (-2654281/4837184 + (12230685*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (7 - 3*rr)*Z3^5*Z5 + (-426651/151162 + (866603*rr)/1058134)*Z2*Z3^3*Z4*Z5 + 
  (-478411/151162 - (1752001*rr)/1058134)*Z2^2*Z3*Z4^2*Z5 + 
  (2267055/302324 - (3358291*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-50477/1209296 + (720977*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (-343471/75581 + (858019*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (563/27484 - (96641*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-384443/302324 + (552247*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (-1106043/302324 - (2774703*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (1886433/2418592 - (10873557*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (-598115/1209296 + (1983815*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (624861/604648 + (1956307*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (151005/151162 - (317235*rr)/1058134)*Z2*Z5^5 + 
  (186191/2418592 - (1330275*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (-1436789/4837184 + (6207769*rr)/33860288)*Z1^4*Z3*Z6 + 
  (-798175/151162 + (237129*rr)/151162)*Z2*Z3^4*Z6 + 
  (-141767/75581 + (197133*rr)/529067)*Z2^2*Z3^2*Z4*Z6 + 
  (689713/151162 + (204533*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-814813/604648 + (1194657*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (-102215/604648 - (449389*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-369947/219872 - (754281*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (1348969/604648 + (219205*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (15089/6871 - (179885*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-1552213/2418592 + (1480783*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (2793969/2418592 + (3084987*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-1494637/2418592 + (906043*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  Z3*Z4^2*Z5^2*Z6 + (-93629/151162 - (138893*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (198505/1209296 + (3525861*rr)/8465072)*Z1*Z5^4*Z6 + 
  (333569/2418592 - (2672693*rr)/16930144)*Z2^4*Z6^2 + 
  (-669839/439744 - (1082261*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (3330075/1209296 - (3871503*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (3198873/4837184 - (1639789*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (-236941/1209296 + (453507*rr)/4232536)*Z1^3*Z5*Z6^2 + 
  (7/4 + rr/4)*Z3^2*Z4*Z5*Z6^2 + (-179963/302324 + (729811*rr)/2116268)*Z2*
   Z4^2*Z5*Z6^2 + (99447/151162 - (855364*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (387785/302324 + (13087*rr)/75581)*Z1*Z4*Z5^2*Z6^2 + 
  (-1082401/604648 - (1036719*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-1330653/2418592 + (5612289*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (-320963/302324 + (366257*rr)/2116268)*Z2^2*Z5*Z6^3 + 
  (5881267/2418592 + (1563587*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (-554057/2418592 - (1887673*rr)/16930144)*Z1*Z2*Z6^4, 
 (902381/151162 + (3937079*rr)/1058134)*Z1*Z2^3*Z3^2 + 
  (2191599/302324 - (702047*rr)/2116268)*Z1^2*Z2*Z3^3 + 
  (-834227/1209296 + (20902479*rr)/8465072)*Z1^2*Z2^2*Z3*Z4 + 
  (-1137699/151162 + (106399*rr)/1058134)*Z1^3*Z3^2*Z4 + 
  (-26 - 2*rr)*Z3^4*Z4^2 + (-51787/75581 + (2021527*rr)/529067)*Z2*Z3^2*
   Z4^3 + (-1862635/604648 - (5413913*rr)/4232536)*Z1*Z3*Z4^4 + 
  (-292165/219872 - (1179431*rr)/1539104)*Z1^2*Z2^3*Z5 + 
  (-12178983/2418592 + (2482595*rr)/16930144)*Z1^3*Z2*Z3*Z5 + 
  (49 + 3*rr)*Z3^5*Z5 + (-2096858/75581 - (1927892*rr)/529067)*Z2*Z3^3*Z4*
   Z5 + (689239/75581 - (4664581*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (3185462/75581 + (3934050*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (21749/604648 + (3660023*rr)/4232536)*Z1*Z2*Z4^3*Z5 + 
  (-4578327/151162 - (2530947*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (95645/27484 - (259759*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-1223021/302324 - (2316407*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (1472859/302324 - (20280243*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (11526591/1209296 - (7244283*rr)/8465072)*Z1^2*Z4^2*Z5^2 + 
  (-1007947/302324 - (196397*rr)/529067)*Z1*Z2^2*Z5^3 + 
  (-793363/604648 + (11501481*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (510111/75581 + (255755*rr)/529067)*Z2*Z5^5 + 
  (713303/604648 + (7705*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (-6984793/2418592 + (1904877*rr)/16930144)*Z1^4*Z3*Z6 + 
  (-4822551/151162 - (708297*rr)/151162)*Z2*Z3^4*Z6 + 
  (-2957089/302324 - (2398083*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-120052/75581 + (816298*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (-4123425/604648 - (4961403*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (1482343/604648 - (2749759*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (78157/109936 - (2742305*rr)/769552)*Z1^2*Z4^3*Z6 + 
  (848007/302324 + (1274017*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (442557/27484 + (457013*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-10300139/1209296 + (636885*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (3487783/1209296 + (17987017*rr)/8465072)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-6386161/1209296 - (137681*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (2501863/302324 - (900499*rr)/302324)*Z2*Z4*Z5^3*Z6 + 
  (-2190981/604648 + (5229167*rr)/4232536)*Z1*Z5^4*Z6 + 
  (1209865/604648 - (594897*rr)/4232536)*Z2^4*Z6^2 + 
  (-101211/219872 - (5485665*rr)/1539104)*Z1*Z2^2*Z3*Z6^2 + 
  (3743757/302324 + (3426231*rr)/1058134)*Z1^2*Z3^2*Z6^2 + 
  (5519059/2418592 + (14008833*rr)/16930144)*Z1^2*Z2*Z4*Z6^2 + Z3*Z4^3*Z6^2 + 
  (-1128755/604648 - (33875*rr)/1058134)*Z1^3*Z5*Z6^2 + 
  (7/4 + (5*rr)/4)*Z3^2*Z4*Z5*Z6^2 + (-3575221/604648 - (21947*rr)/4232536)*
   Z2*Z4^2*Z5*Z6^2 + (1377636/75581 - (1866917*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (898675/604648 + (1598901*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (-2237347/604648 - (13616651*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-733713/151162 - (453183*rr)/4232536)*Z1*Z4^2*Z6^3 + 
  (-6444533/1209296 - (10134545*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (11197981/2418592 + (69763689*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (1844671/2418592 - (9549213*rr)/16930144)*Z1*Z2*Z6^4, 
 (3446327/2418592 + (19982621*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (1345381/604648 - (331433*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4645183/9674368 + (48552331*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (-11040189/4837184 - (2564959*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (-31/4 - (3*rr)/4)*Z3^4*Z4^2 + (102087/1209296 + (10712397*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (-3420429/4837184 - (17584591*rr)/33860288)*Z1*Z3*Z4^4 + 
  (-610547/1758976 - (3040817*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (-29000713/19348736 + (5053533*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (13 + rr)*Z3^5*Z5 + (-5636005/604648 - (7500055*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (245990/75581 - (1423934*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (13828333/1209296 + (21194991*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-915413/4837184 + (9587097*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (-1335041/151162 - (1039651*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (11194/6871 - (24924*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (-653891/604648 - (1514945*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (2436673/1209296 - (22930837*rr)/8465072)*Z1*Z2*Z3*Z4*Z5^2 + 
  (28908761/9674368 - (10582381*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (-4320523/4837184 - (3677241*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1127743/2418592 + (14408139*rr)/16930144)*Z1^2*Z3*Z5^3 + 
  (632239/302324 + (488769*rr)/2116268)*Z2*Z5^5 + 
  (3497033/9674368 + (1259491*rr)/67720576)*Z1^3*Z2^2*Z6 + 
  (-17011705/19348736 + (896013*rr)/135441152)*Z1^4*Z3*Z6 + 
  (-5784661/604648 - (887649*rr)/604648)*Z2*Z3^4*Z6 + 
  (-2062185/604648 - (1243107*rr)/4232536)*Z2^2*Z3^2*Z4*Z6 + 
  (-576393/604648 + (1944219*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (-4804769/2418592 - (7335211*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (1447397/2418592 - (2689257*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (376861/879488 - (6577281*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (1154977/2418592 + (3042749*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (1000863/219872 + (1316789*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-24591209/9674368 + (531099*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (7133837/9674368 + (47250767*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-14113119/9674368 - (756163*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + Z3^2*Z5^3*Z6 + 
  (1679111/604648 - (483645*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-1340157/1209296 + (2760913*rr)/8465072)*Z1*Z5^4*Z6 + 
  (5857237/9674368 - (1035417*rr)/67720576)*Z2^4*Z6^2 + 
  (55817/1758976 - (13137245*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (16650687/4837184 + (37405045*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (11438545/19348736 + (35284155*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (-5258799/9674368 - (1961413*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (7/8 + (3*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (-1959941/1209296 - (190167*rr)/8465072)*
   Z2*Z4^2*Z5*Z6^2 + (6698147/1209296 - (9117791*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (555613/2418592 + (1849577*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-2349059/2418592 - (16703969*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (-14137861/9674368 - (4315511*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (-975233/604648 - (1692087*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (5037135/4837184 + (42413621*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1245715/4837184 - (4963831*rr)/33860288)*Z1*Z2*Z6^4, 
 (-688409/302324 + (583085*rr)/2116268)*Z1*Z2^3*Z3^2 + 
  (-876503/2418592 + (8907523*rr)/16930144)*Z1^2*Z2*Z3^3 + 
  (-12114341/9674368 - (7468631*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (311437/2418592 - (10258865*rr)/16930144)*Z1^3*Z3^2*Z4 + 
  (13/4 - (7*rr)/4)*Z3^4*Z4^2 + (-3362499/1209296 - (1052705*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (2273423/4837184 - (1201435*rr)/33860288)*Z1*Z3*Z4^4 + 
  (863041/1758976 - (410869*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (3114387/19348736 - (50610415*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-1 + 3*rr)*Z3^5*Z5 + (3481333/604648 - (9905977*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (10636115/2418592 + (18475601*rr)/16930144)*Z2^2*Z3*Z4^2*Z5 + 
  (-6737969/1209296 + (22758821*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-1002713/4837184 - (1538707*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (201043/75581 - (1078943*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (2617/13742 + (18523*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (151463/302324 - (496147*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (2595205/604648 + (2847575*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-1968259/9674368 + (43617439*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (1847861/4837184 - (6495481*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1584045/1209296 - (1816047*rr)/8465072)*Z1^2*Z3*Z5^3 + 
  (-257317/302324 + (1268609*rr)/2116268)*Z2*Z5^5 + 
  (-26723/604648 + (281119*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (1262357/19348736 - (29383129*rr)/135441152)*Z1^4*Z3*Z6 + 
  (2512009/604648 - (1740923*rr)/604648)*Z2*Z3^4*Z6 + 
  (2302427/1209296 - (5717975*rr)/8465072)*Z2^2*Z3^2*Z4*Z6 + 
  (-1912409/302324 - (147013*rr)/302324)*Z1*Z3^3*Z4*Z6 + 
  (4293919/4837184 - (11912939*rr)/33860288)*Z2^3*Z4^2*Z6 + 
  (412589/2418592 + (5263535*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (1382195/879488 + (1509617*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (-4614799/2418592 + (147533*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-481439/219872 + (1090091*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2944129/9674368 - (5481955*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-12369409/9674368 + (595381*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (1909703/9674368 - (3662837*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (658305/604648 + (496381*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-364143/1209296 - (1424949*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-26331/1209296 + (1350487*rr)/8465072)*Z2^4*Z6^2 + 
  (3156113/1758976 + (402299*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-11339761/4837184 + (26197669*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-9903999/19348736 + (13961419*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (553539/9674368 - (8616735*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (597291/2418592 - (5601383*rr)/16930144)*Z2*Z4^2*Z5*Z6^2 + 
  (859825/1209296 + (13031995*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (-2676811/2418592 - (138559*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + Z3^3*Z6^3 + 
  (4903639/2418592 - (2284483*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (2572843/9674368 - (20951143*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (2106463/2418592 - (5227307*rr)/16930144)*Z2^2*Z5*Z6^3 + 
  (-9309897/4837184 + (3997933*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1000391/4837184 + (2126941*rr)/33860288)*Z1*Z2*Z6^4];


I:=Ideal(Gens);
HilbertPolynomial(I);
IsPrime(I);


==> anc/Dependency/EqsFPP.txt <==
{U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9}

==> anc/Dependency/Zi_for_5H/z1_points.txt <==
{{U0 -> -45.23342234066791900728278969295545074799710980974253716203040093512\
50382127423025248825566725158907489225434383455228373794518897055047095342852\
68369585296301319725499016713255468028627705805529715655299663462569260187155\
05134851185608854995002676064806904305201379329541057849043329834186992749517\
3475416131176847869954585352085200763370952743695853300858950566839012`346.50\
048451887443 + 28.19827955867367924390669972209120637120573523228233016365702\
24829643113570870521953442236025139105812523235031342835550628854474225598674\
40085474949507029794419604759897912511708881022257153633430638331265768338714\
01038488442333718452609203902064461804852934822443179520376351215673403537513\
9490219211580800139551687001512339842063617032601922899118639971360745949062`\
346.3420382697966*I, U1 -> 40.78716701723897179933148330994602155790906430536\
33864934372519220018519403451494909812505785972192420791217057792057201387322\
63184227340872976595547184644703733343894477551031204688121029107589101235886\
13956317208957125670338370955180409579702610001906177258944075537416628434802\
67874745572905977258187217220300098255276770401873979137766614943103380821264\
9925043026`346.50048451887443 + 14.161625406075370953608194019252930151325196\
90714817239754196840523040908364595610214286078959510662049848438626247117014\
57531003574130385344765464470339329182850597260559007925245234925071581854198\
44852390644246943231148329311860087340912738551027631932348582570759272930343\
55476656893050845030564367464396083841606760544656914719455196889009538825004\
9393136092836817`346.37585641234324*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0277927176038139458078641688830979507110050596344470873907920272049\
24147017139858679371599538861597102750487508336507297981363643123724461873756\
08163344306800708483712980566675614395465680342839846340375784406003393304667\
44519878481028236936476471548279639719148666412587593888215838704898944100092\
73001812760587024019624441858916374044761311536268448044145996139023`345.3558\
2801289945 + 0.92428228368019694788306999942716568398860192708458870954513325\
73339731632540433459159947948685187056040321832131666823219816014031476878890\
20581491941967290539945239162432607408865419673587376130655477149496604841307\
28035416743515145731658410000061542957249779864999059193128159221427174892957\
1969206220021044328635741108160484391836540252881626562907752724491230189`346\
.50048451887443*I, U4 -> 21.7599685596635215649370399772572181901645233214281\
35767289450481845004314036347297044588060012513464786491760558405762240531907\
05467423980627286226174109112774941786955666338251176577400127268631207676242\
25614579428903618739359062176666962800880089227406833660729619594561361212530\
73111338906625897899751436168587563224654521129860186323760661967380251893034\
86702597`346.50048451887443 - 5.592767756256970875423937138654222623638469725\
25648427502793389743860085671228668944417100663558591918155492014960895630945\
41992626094042087223081400696522462266296058278816710373093658583288485214693\
82425728876195542438206722799480534694398126854505708698686098325444435285770\
50699946139884603228679616734710703284047252448969532961129210458274706793434\
7026603394082`346.1304906946837*I, U5 -> 0.3006816240169102876484084626196473\
30304841993742388985314285769999498059298297065995008798147999587455636752043\
94745157919322837208580722907654045617461506871384564588828981459766368664270\
13740889008744414162870391222253721710693883774058159550594486417339391301954\
59694096946173807184324934149406963192487083550394498887065363479275892236622\
568030542413823361869853`346.42505359159674 - 0.75745924063982230435064794070\
74859473695417040082209957529719429419515774913864187155552762746599368097565\
44376058487524625890123407836563606283864890967998393671728206063407215955821\
30568845172184961083477688408768097601406023529908695791627673496664612722485\
69802121950835158807070028288562418865480198664394396408713388215738597397357\
94556227604359814766822896255`346.50048451887443*I, 
  U6 -> -19.77859212771296625300314817788383631996464564601687641927856472022\
18699051517357669954925905524179487199452805101402462223886846741322011492978\
67888473839667616793059354933698383121838651372657206209458556905453260066402\
81188425387389127070954185860566085046522637475379561863028827031285514857643\
9143328742894186228854961623865180638007200505763278783187409116520533`346.50\
048451887443 - 3.625284633486109446095950082465161510673873084174949925531700\
07514731437901059360424779129783890755019728743167455831922719538284453439413\
67442556455547262767901519629322569018027195966278192033821489485515558051072\
35273859121297704106881408915766326964651594011523191371252544196526766340923\
111963582486226389733506929327665783827301693664545909471593212749522548395`3\
46.1293163462965*I, U7 -> -44.24198147797308796951516406093554326601557107242\
32153727526088325728794860097264993317301476034812152678553055288803608367950\
07157067533809416904975311937159079366442704287352024270755182298292685464479\
25947261529145240184763681820124684091410399596306263388039709288152298145321\
02271489799344949350275477998741390504602211586628024283421266132390605459138\
55775671285`346.50048451887443 + 9.547630049250840729923627399538273015858062\
68583517849296397210850760836795839297977488602378048772077615183507713732222\
71522502054979594301661213346677386818876042152805612039299146716850908386235\
85778179854523427206305991138749624080416764071103235279008150785711013260702\
41186370866007865644594088492862691969960299015897395889614189807866761649234\
413954132471952`346.0792190826283*I, 
  U8 -> -38.86474022886729182992053924020312131962157221822693122648199424293\
70540313091155542906560027608374002061932401862995221082478272552949020428641\
38733991887596013277064639676889638938911264774216123945700441834436296580274\
74846143861188441583032939971135060483513231062061715852789702329638557153562\
9523021113224176285822779045864037327993299172732651596914082701412483`346.50\
048451887443 - 1.822870461503475792827733971274889648300039553263227697774762\
35953794884985246786122178530003421823742200049336788397705469544243862658981\
55690995286032963190756356908793332246189917773252468400971154389275753225975\
49126487396050160808839136260310098691631342307396345002931718044071382859588\
573062428523463021495455815452076180394780164133496692481916034590749557675`3\
45.5648730154964*I, U9 -> -1.595095682680474066972913396820748470054343386955\
14766879750760471556757222285340102266306901842746950337597074414630885423003\
78340538879585998540800408964820636322267288810173788915966189332021986630521\
62029057461450619318473636204368666153105623997712061287843470583666946861915\
44979469181617389147896145517664110126354440582992062904545680024639632642320\
2408440758`344.3586415313246 - 0.26667668713522513767190290121950652399653888\
59156323533866481352187807447400349927920424139776922205980906798883338062638\
11463410288884312167128011127880808555744787380042128626916702124366305885044\
57801756849682178367079231593788611122316078468549134714558933771763120822072\
33003210690195303709737884836160372210150017177360953499630388289234588372190\
04410137447666`343.66985656334464*I}, 
 {U0 -> 1.5405429251532105739850650473966833083604553320838335646986459740156\
89354025070489373083179715392483496441368279326666995602035489624229472672937\
01114628058135687287929377917204960658697752686315182001558313317324036228510\
66476633839936152617674065450079311212997045203666874153026014528049868082058\
81066150500396016375922686651106666858585372237441061080455355261517`345.5483\
881475089 - 26.48753710617014375062000479142147780023408200054687520993344966\
40325956932823820104602858893857326555020171399055989541677300438041158768577\
72459780509451241763103188544700434813991641005092820889055439056530329009626\
73266826953031166868625855747493710073018216917388247715663036874335746463372\
9850774247000926926718336289929672744451148946243702088492367724711763691`346\
.50048451887443*I, U1 -> -21.531243029523907811506525930566177827856819938532\
68217434978805407224850816839504906144927592969065116595016558831269221255032\
13484655161734475772104112514900653050926573071846715519463325248450231034602\
38172552951310638046348122174342564239251926122694810398209292397293899960733\
16257710145541068018400802260199466169899420117316075541279492152606086211478\
5877850646`346.50048451887443 - 6.0222429020057371558981649163439653625897909\
45653725392057135991860352762457474204444521934919851861096726284813534022910\
31724119572495520831849219121349948687670603296736381604379415633482757772180\
06471826220008041062041107146390324025013687524386516834849696874138636763944\
77022627710067827287828892086323205171777277777339197506236308852787111517559\
101420971208829`346.1568752820984*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.996851170382789193112958190338906000199751303883242473292141346196\
08269244373301008562912310535715438935681107779639185323581703779575558639994\
59072354545814571435580017902439250526927221198878097874662514402037234429203\
85325762996595787812187958195754992957917265244457442869811856247748623589078\
20524701104107238287288392184799988303066726874448630209836972259332`346.5004\
8451887443 - 0.20311881835875984315552295499002115496377207410392862337728179\
18432748907817549815078412161795861088783677332298666513478248982771533233563\
00194780954831015233791686865667940104936020175582847092289834687790924518624\
73409781110120876861599339490164164763640941085621718408759865432710323930937\
7356122113883854820790157944973234746330891310153893602784129105175716078`346\
.04314613314074*I, U4 -> 6.24825919868591452423769872730687446548379116191797\
29309316660159899983343679995082556512865634148294106385147215323230185354097\
68880414419972334250688347054966985534485811701332798917804945338294462326136\
53823202626174672467976837705719276474418740358851055506088013328579448764604\
11242446567867343479711776308011585382913965453970968147308167886792420427648\
46494471`346.36440389304227 + 10.11058330107167859902698564187736870615209933\
68386265057192837564354071504545300571079763472162351536949664233758110287186\
88151740707009056352341674374792059161662282958448397079549828622946008583792\
98790648476725145599978504043671830922045018451476500424936081924717564228048\
86532836166368123059067061397034971321663099291068632061058985573797908891346\
92479536908525`346.50048451887443*I, 
  U5 -> 0.0363265419551887340760941662283551819171483393232135043399807691754\
02239564153068005225111024516479239374129448034683633919209363235176586138354\
10572238278432317720113591666801729122660092399227516387455688618327573393143\
85635005062629854584533689346168286371282429609558067762028926994154928260230\
4590571557538536230357472582236611542088612279291222731565092162637`345.40494\
57840624 + 0.8718054988711721730226135998750770075626854430924266766285077613\
98586327909396438396304073581830023885502523615470698933389998107473915850870\
62563986254287578259465473323753727744422502760358087131905347930582804516921\
99428763648379175041867309839971022392049288389423026640748147913028172050430\
43837721516528021351879280483825456534781243503492720554996489539398497`346.5\
0048451887443*I, U6 -> -3.838315666248267413347099567528073124029012067720127\
68924835684162592451955212276909343073256918080702460581198310777318779750619\
90469672552773787248343226014826000515221746491804230045579712099799032984185\
76699255368110800376396375784399225144320659557294196423974231128884469598090\
80607017204151280792808708860699370451830591116112459973873741690646805724922\
2936969`346.24702000991687 + 10.520804294432929423949207869474686088838763554\
43904169700477514616115249501604896179739905317949158345354096713823467297605\
05662287090921769945099309646829042401059031698055186171286810295419681093728\
43059980503377113940104313700304939155185536994893372548030511495170071123116\
63265973164893210075487857693530090901896005303709101288385968912392762156983\
9963134423292`346.50048451887443*I, 
  U7 -> -12.60069254752755516620568317682134825835579763392461008753745572160\
92073088574110947779018763733632995105653267506363354585253133388146441452366\
12695863337019386458364713203100647221963540145966741190413746835519590186285\
45332545806426859814493663703183126952839074940487184736710901866863608185064\
8893398432015133625942622903350849493018855313782885511337764216006999`346.39\
07905458235 - 18.339545955874110385630767554856143537685133912215667990653700\
05262581946385845395267998813707454077842297357548195381528190542876429153850\
76050436316867243084745033380136416083511416192750807854883775322730404093860\
72687315203780795106153017154095659752416428689161553600424802942471067282617\
504746462175005838884942739785234330979044490312914936076370933092882148041`3\
46.50048451887443*I, U8 -> -18.6297233319021968036469080803051218359868054874\
29633694386692664843333500721423561538179989152313730727716815381577158143430\
60047965755074360906161435080046823662203002243286588464918358754716761197356\
78912667405981945555094895540702734947012809411604554807638055657643625392599\
62187975605707853366940288294347852360618089779234660460991629171477589193569\
72049683096`346.50048451887443 - 9.140952992998119027640576798489178098237619\
53191818305038734546904511228123729227664344662852081420850537535392109018687\
69744089677167279309751467876604622241270701946411732734740281389611998834841\
80872400379713751428440189641878335842515852820619946146097075090509398659969\
69906593278428295471179984890065941695660795479741703248533873814653511275288\
8467081169277627`346.3408800081646*I, 
  U9 -> -0.819513111443797709030046967371231481837648424021372887762613026698\
17206187153100563359085287588119026090650293360586542074343208700432149457826\
24917572222350277277843524072314325429891288805665907605715398388585389118789\
46344823371672005207680453386755997792989593557267368150596591688403631351861\
333168375355545599584995037913071352627903655202340499446765354247734`344.441\
95474217594 - 1.4852120354298449073877801838669965507265054823775791910247453\
26857335228429639687558443974837024334568246728434077983089628734155520727639\
60268221369950755220802084931117070322378639322417693345304811064078463944234\
07549192766077276028707689753017042002280306688799148611546912235313675983661\
70028202972144372900834925921944300787649314652988257974322997025405059337`34\
4.6849431055545*I}, {U0 -> 3.542925986089264986022195435843291512981081752201\
30660684962369817305851936878050440701125387238676902374598275881537987340139\
27517077127520954139909046050484421441281907708964203818927386268053600560789\
33318928402454533073939136197325100199975176215577026500408957052061149885042\
50356208541493409136495695113358305169896078443644844183384730689841333862125\
3560052663`346.50048451887443 - 8.9734256939131581537121795407078256606380454\
56576273311053935300435790939628196685474691333568808667792612313417748823519\
77387890231851242821448193532309426176227137168729096882123538104803567725438\
02284127470511131377188338516405561737152420644439514620496354196116982641119\
32924932878758976271491250145746526997748661838626263096913618822255178063989\
998972136854757`346.4915587364241*I, 
  U1 -> -7.641160546878252100040269417040102169953568603730802722196650316630\
44236375666433379196974998392767168951942998500429309581186959093298125280796\
75348888204511514466292971717147186131853960506161349881932041190950366160919\
53110233195025783272918916921739584472460556990667714120408524289606172383450\
468501870183384258444275235876143598444316108044573724492794593026937`346.500\
48451887443 + 0.5827885761606477383001707364300742273025905375353496821977478\
42274648564239159381694509870647238484651909788340953418780152317657678930436\
94523658284276995705744884972574968706245954910297012343490989062578654231073\
34496337950809012350676021358308758889418995079155419285235002478830500412076\
2996340937778334829839826968995060331346001777920344704136564891223159093`346\
.241361650965*I, U2 -> 1.`498.8860566476931, 
  U3 -> -9.401958854205245462841418744042105910027867653612925186059015157831\
58569061641612839863290053705059740741049913758232703615266559751444350634792\
01197649627292580968059094878564680635075421057758036133934490692080087111303\
64666631358559282124315830594375336583940081382126748716455033699806964985125\
69928587509989882357916705769266661743058298475086241339248450272878`346.4946\
382417311 - 2.627795424120853832918457270465445662751497751055171216503966321\
36451961344619999218446620239857286176140465959850141049847930044441583850423\
40972885313761622137969911261563869370314121345793533863340664079450802113904\
89506847677602496848913642863897494750451027207078001370431701891685390611098\
274010173918465230333907241269868375230965648286079837415961505367397559`346.\
50048451887443*I, U4 -> 4.663604631076163670279051506116406744723922676529293\
48624570595541340966315149068233715473303066703008817376114583715942523639779\
63415702225332780831741406651535558712587060377014224931286059861138127429128\
04873118176639841597873500170882239674813672083018072267222414322611662674962\
15426989111653768191026392742277856056449822038219089690445176726231977704419\
4925741`346.50048451887443 - 5.9838487744096859307666573669482873983085512960\
63454859207377440028125806436292320604927476899598128320103686235611790711536\
40657263657203750035999798286081975933468231210860540991381937824913572166413\
62666981428397083321654654243846235486884148954061806528675513898068217103153\
88069026237076559774068708257126173623363023239127495028116660490603095227215\
766706128739`346.4814458019666*I, 
  U5 -> -1.014217249259009359562493920928370975224083923340171700793677337503\
20123501500812125408045104307862077126633397482369829109546744389299862619578\
72957278805244700997177761312990975662589765693828467446686702851782130137283\
91389264977735582922709560732938019317482572568046204803836216253343151786365\
428416014538041203830260913216953341818701262279688409876233416456957`346.500\
48451887443 + 3.4373731848907376757060923910767573229425853318403591161273029\
95241946271492294084600287688977249300642653252488513925945133370259484404547\
76817788801015076324444770128444685726864442309966960859840795677711066278860\
45343413640640353480326371105934223973066228540748965593166725637608323192067\
41984698313046033674131272120167133005399089808089681603799225008953352353`34\
6.4942214476155*I, U6 -> 0.75598502726445492749564424304329881954205505985143\
92821965850757947844124269802113687095925005815808678629416722771773394744086\
81953584818208124734983248871573151304191015734538482054380692194756977535824\
58209102360428321785664650529713087866243750712349991685518417864710070563470\
77120483778387131079017310292389647943578479304151232840458399875561108767455\
93484244`346.3276955357534 + 5.9543412509524424753286779832215744750592567705\
28117563678053741378217692283101035331576524114523552924443618439227798748409\
99764304124100442950144450026481727670294452164349614161915519175647348649065\
54934876446039476119246748344637223895491424373551501623299813487845696151628\
08949167341671546039899991525347673767136210011309736725409255474627949316954\
600125500042`346.50048451887443*I, 
  U7 -> -10.90611955010289402343227718039801451405090774533162179854676106774\
59644709115845685673715518871225476380425307176581395162918134828235161566873\
59812691720046392343021651780886391949837747519087959010654698119410236482211\
94410614519744396609633889498910541752308003036828294916727021016639745527972\
308944753585427509648323531720254158183250416388700218281868194082887`346.500\
48451887443 + 12.071399665903916924466609143895460239100624766365392525426164\
68710761297888516777564836325330103123986185085480159793223520958437991364936\
32891633901144091693881233806544462891878136864422446214804484441049854912201\
56557761460314370162908171291518163954127084001366531533203572839776329385101\
075785918735486398574860931478967287689731032986123344701949602887916593825`3\
46.478231701098*I, U8 -> -6.9577543678277070540293846771471552332654734428506\
13393812007031853710928665582936399567607735688317472437080452718379847980369\
69739595617726435331304913394396192046614228766046712179676019144697620284194\
76737438169042878998001072873572414159659028003418507079965505449955770163727\
91304263975144263775736942203963464583847234106213956551781458288933315714476\
965425365`346.50048451887443 + 25.0622846617128951179287827335739059292391801\
11964794858998383292913342715859148454741934076349549835998433666877689804117\
09615347738088870213646579744776498398371148970384201862871459458544506402589\
77626245774987812232202439407527959126921674885107226152773653638480147595118\
54368662766628457930226484000377302309062027231494310482133405483700893531425\
358933479385448`346.49468851354834*I, 
  U9 -> -2.372493372661321246570693178384601102166543346760671150141214792943\
27501901538219067578656771282353596898411807523571336619172378627878646987278\
32476078355009609037672214151640265346265919675503956105132158731574534115545\
35051550981963336657036558643653243118352981338859654195534471263382299061007\
676169079845460390326856471239172723908548004085240672883789711738704`344.975\
50172860065 - 4.6886220626218549270265696046573823770780308248092355154665544\
19774219181094513826388934408893485869450997432723045303518387203694486680335\
11002056070842547121691970040765729407046265613042515985306644048135488451999\
01907750725283360669901515358243168298063097895410329624689987574951140618907\
63266463701839872779232189040429935622963095127718388944365401750403477521`34\
5.19420538771453*I}, 
 {U0 -> -4.181433080239728035194053426081732828884462789134902218323221897121\
64331862778037818707651765442351076854310197570274732098081431104711995684723\
94279272438422694895684107438950277701881129219636290063884847957524873231649\
73900394422058433358821425254393686875972762800982425350501411856811559373718\
01214037913113255710075783347842661458509930062366094258632046856718`346.4135\
9293200844 - 5.23769442363389721934505470337062358535263265884505556885464008\
67895126494277182235789970792409349538577799643544674807208200546949790219247\
53912703680438095422360907795797107854991556666437012199402811852861805821578\
13375646326947476768980467869941199943894152638316608438824054128054961039746\
9499745182837379965265109326844436362087255400199251541142224987706552473`346\
.50048451887443*I, U1 -> 3.39956360363526374230289334426515723636204180837352\
71218829958423249910506891956665213670292881156039210363892069420042910685830\
82848018629790451701477234650953791168609345781592748835717889178644319169827\
82396507109659612356802667294864326189706756491028060941820798837261156688147\
90324612978846695976489349220915251373309604405685450347340923521921673460833\
82984623`346.42702095749286 + 3.672981864142203125839865912046334401650072791\
27572023920497509627391530175654624306974980054528804074664549871702534763378\
81599172438182653490736156349640902729902425908542730134771063462369996544821\
88260240568399061257742634332329442131811360108957328821859872952045436373111\
04808430510336268188539060082709565097102747065342693926606570321802523053303\
7522207933669`346.50048451887443*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.6609967119065399795333448704929962132780731014013168731516001977979\
44685194386273478358647631428961947729962808290538610514878849771108106201576\
81664184552541418794165842008313486278464336005632727314642742197058085444271\
24404248325539280566077919664097317114696934158259471490482680815053856136474\
49752567054575598932345997216160604445777451077079407785947388439061`346.5004\
8451887443 - 0.33830553158723312831058767711478793870910098863556528049090908\
33780095938884760208196104460584004902265037554013049418766595728033197283199\
67564743440507564435145875244369476419972216042836497729304923911286476653390\
85975952453526360389108073759933140894224512668919706030357958012477707053612\
5814750518380814337526531219662868433914231940633142273573599146547478756`346\
.36282749906786*I, U4 -> -1.0618888754186104804523457756305153253192261860651\
95893497261941036066310101929216046841882472735595514071324993324518584856546\
94587634735071896878605431656095774174203037945884846227243578029455630747613\
27285971799429363812272441126263155903404030045187883045173798085671011596415\
63679024067030903188075027075868866391256821411374042857236882368690984493694\
636200582`346.50048451887443 + 2.28994738713089605159613453341757274151885904\
28228136115633954908261789907105609616783802256563271948338878619109259195972\
39602489456765478805932609896734069381255011970762480284953020898403482745057\
61796322362071093146843849972814015003777640518318206928333421214832037701837\
57250095921119656545876295553975248258503098463336829376439400853418410365722\
85309399498897`346.4788405214487*I, 
  U5 -> -0.443314540169506136796588220832732298803222459496962214136437866794\
18612414439960881477997413058255071152817951004092237546351809566360760426106\
46709134709053381458207475310390133975622522793704297490950138190515893395084\
57686212803034857824616021794680348519806284927358653407149836641621332276989\
783678594110464229050736611486246606764062254135165177735162181391253`346.500\
48451887443 + 0.6151027867305188676719137833276121150087542984616193897757338\
73655838437157320303322677098214218254583252212849041699733741532536931647807\
35428261123464425377798965140714489329160356581088201309562953233302008995872\
89496382633988855842074012907830593776769933018593327103542113068949962763669\
7159714276944007497350647538504274668463101973871609606685764171591964562`346\
.4564899920493*I, U6 -> -0.58839247934141971654334081223989279894064393403016\
51313586146576846258930167662326705992956285039991601695876878010497808358473\
08171324686182725687563558034500363217293615946121875182898906406970528770510\
76790393694107191180215284606421525193651422051699921150597377736855531066609\
22598442985973739642392590806136519690796256696438335758950414326171697405766\
80280256`346.50048451887443 + 2.048908245864298079792361338958459843126531149\
81815658971771127520176671539185228771070823731228871733922698269853543908332\
60801326892610727584216422893613738027838597058901998695382755521962873511065\
74704163517779227483015057137606928330977638822824713990439832444141438376727\
97954197966119138155677030619127039449324009129610143218506644832153968352932\
3990360934582`346.4948889502348*I, U7 -> 3.5474405096967808714385325365096081\
72048475652293387651045847449962965616259541818225147752491264468489147612995\
35320611294305637184228132637801726892878522877852584945597871589130257997221\
84941692743563675318901098594646830075418264017446068122250832271709013629787\
29664686049125913564978642123782279285707767105332198908044911703924863314780\
440530280301288549050743`346.50048451887443 - 3.67102327633960601606569491092\
03429245454854887355739089943055103485167480010384617967396564883625934833857\
93620209228951915806913201278204554334948507198784220923249259662650779722323\
62127505721675606184813232268079294485263782772647316777322473016606101603777\
76283591035012275445122648955694540856379035884936294668655864831216357977669\
38490995132050964420300202551`346.43615311450833*I, 
  U8 -> 4.6667735386489815373349244370044641172334877262015377334737020866176\
17841536436686673459416188332830951589885834860115017559602751315436952706283\
28865255612534251572205471074479549275852750175406097007206438520763605030108\
40413882303296146114067499299790725118553499673993239777298988569850743450963\
32970397034446837871443026106696949527235911980505804900810908897796`346.5004\
845188743 - 0.140347937138626109748996239348292500578066569750729023440067011\
08010658624613708208282948661679690555489628355019731518718936117467312211334\
42468675088725338115386838859551965246374506266608168598659411138749598206347\
71801476013573648218218874157517886935182492884583294725805270741560095272769\
529089845329293086374171834840973562010766062394878470767151840363112052`345.\
5902323437193*I, U9 -> -0.965957503701326571904718061382652917541087595945662\
45733657206720540944929565646724970010617539626930491065826456609843510206027\
90881194845085674749147522850265200023479582731005435696079676357975312931602\
02279132003169778045843495075710290123825112698253765628282398537483073301012\
45609975797196389065314648026612404149171469464739543978062468627069939063009\
8791241`345.13992853626013 + 1.0803469307531186171400238226194542764975750709\
65731426722174292782350437120181721586616481790890922204727414503477122184946\
04166117498967155689806264146741191464866242066299007231882760599336072958923\
06635294916030164445241756798556847325215748840674753781114387405941256363558\
19990987852169733812175932162238679905032628157915556548647156571421821873557\
365980081425`345.21066553754986*I}, 
 {U0 -> -0.915104059842692230901835741842271836456860245749786675784805623819\
80251934418806569038201757078002437700163027562236757817196646809011013364310\
00253944006593654537970309947211205440071962462598335716296265471959685705604\
59028898774107933704589975496811714294577243324327972893166682997233713931822\
572697635445071110805635981717965690568770716412232667586666801747254`346.010\
4913557976 + 5.06617479067956335459388000264280680482487122531970775875883129\
84900046454545965440045137238607706649528513981174418092272665527450908827130\
42203587917113413351754571270782320057423073619060593926792696959916248738842\
70339166241202616510186992028307206053892618506790743447122925768723533512379\
3949698954612791846354612303942716693627604702379348007344454295677733431`346\
.50048451887443*I, U1 -> -0.7732693499721992272045474985073640651183334017888\
42918057244514584511420963599858001068073321457622441354354097724897667016774\
37644739667115307134765404644227673571515030771581651171381826081195288941186\
95635873347329734405530800748850408108631916633413460739044394322281285610950\
50816996462682753901370715844614451955649626362989118966939033393752453593343\
670875616`346.15778353099813 - 3.64996267899189817877313869467662405458643991\
28436690797933153177280410939138778886110149505168327099258327720942585193918\
90928720314763623627245472678149290750359349709094595274144565050776312247661\
04329349006395709859331850102548247224510396155990057286731807014705474581814\
61227812105792628497477193728304526061406894210014051883110536207818791271098\
52310004033476`346.50048451887443*I, U2 -> 1.`498.8860566476931, 
  U3 -> 4.1492754372282797056019793404497095452465257277043454018002707086289\
13023808657011032682667152363944710959393195614797105283089284884032225127820\
42885665456995452913017509629509349028395448887224631154268757927131266891510\
54568798848822161741588116832272966397784917817575650751749883388586303276883\
6921013153359737307827133311484503237161733083854584535623387487752`346.50048\
451887443 - 2.238213316525747993560932836509639867824891602595878164908655760\
79881650469458658803440099656905404065491376991200411539005883589211616725483\
52395201139018762993192960485284314407146110193808138634800954676379034987774\
74277074143658298028522562117769738560780084526917378628594880643548694776456\
213247726339758659743557614930352255207652727494649470827980007565597688`346.\
4996069937065*I, U4 -> -1.699325284028263377284886993910079616240916572520665\
22012127754893223318841658025370702305263834913341581982161821660539676882006\
56321367371981838779837183383264482481611544969327049221753867772761193612467\
11745411750027107754374662348668548245847610735825551736225665751980551020030\
60299755329321742854285508513497153417018194592474913053131221022955907458004\
0669231`346.50048451887443 - 1.6291553841990687083999343225753324175209493550\
36183255031486017628214411646164760313151741897467548862679069925734573397290\
66141233878815886758680945181959318739318719125579836404268515938303399870253\
36977480626954032001021143803802678815512274371189126342272350253895533720157\
80075290890813704953815836168288775070562344696440088998252938842281029142258\
017192413397`346.41764304906036*I, 
  U5 -> -1.494630103410774138728471492422648309478385809251936044956767332615\
19518591006582860684096216631819944876671280566486884856887997607816871876788\
53479845174782617483144363275681787812423368654882063750995437400040928995735\
65574065631197113606082710969444994368225063020796557339471289689164542309428\
05794528782943535197993231439496580970301087301324724458722715854054`346.5004\
8451887443 + 0.78457571043219516323929139466236189787849617070291288566336234\
63507171443352862828241238771673174842289869805364782839202455049812407863371\
10070412976636626123301613150985301821468536704424631995228874102225234096122\
66095595552734930098416181568477113168785799576824338440822763294540436261383\
9840197268605168424391360196456253998741992223458641843254075152205407803`346\
.4904222540445*I, U6 -> 1.780125748242302071368287603040505666846912770937352\
27574470342608078874357519224778759902917103065339623075884891629573988521588\
32182733370637254540491692990019816657195086915509938192439576333757033380976\
96357579037915220410530491096563253479728398181235734535610061590086305669554\
22982069597141263177096195083911444787552595295206745657710096824626093658981\
4283597`346.4745375404369 - 1.22466455338725700621344787611013762577872754230\
62164802544557933841889831370182375268245609748257214812518664862751205273104\
60126494760605673911927376239493439411440083462568585808822449206763621006911\
82571963538716031628936793277283201374230628893830358053366085866751367814066\
00525764007783819416604615201910062925340528748979708192683707249910188049762\
14883495847`346.50048451887443*I, U7 -> 1.93086002305259418539749167346919999\
74016859523337697508910423361743269615250924633104775140488715180005998337198\
37861288597131738796385343790637212447781771239441376100129052549539268508079\
04187909159577597932863203281373202976048949031699053783575500265853504896644\
95850197918962396216633725476103884519949172712804901593015455623210033839573\
14816523260061690998233`346.43180685902394 + 4.360731064748778069469672463983\
80408934059263085982602538817408138986463489592298408793162058999471475811625\
27869050667276926331351323341089282524028839964950573230005085405748658621401\
31804299955876856600465577202520884323279006783611958798514947162635322628501\
15360168773677304629355815877513944910747518723123967189607294335340187114823\
3559623766525956361111442972`346.50048451887443*I, 
  U8 -> -2.997350127081592914767096909357492970326220475717290782902330823026\
51355208914764312667792925845014191880135811134569300870603660570133705477945\
76101901009039047963711295414941873537906594578320366223444922498625321104269\
76619512177678780127363368803097013226892791125509135639329455335990419798012\
110556175161259973162684281615112271395939081162968329562945492398569`346.258\
74430086964 + 6.9560351066770178817908818130271060498910177122625551827172551\
25360994133680278259211509047542430504613665733480077549208208745160914306011\
32520056781691800057609332880446746385181245396742498226613853499515502887496\
71996256266606559400198098541604735264286274013965949140634123086109673064856\
42896799947009317140955919344340438986654938415440218897793342339141952863`34\
6.50048451887443*I, U9 -> -2.404372255721349121029484656530358660879764167164\
64677038301122655169836235159367218340797333495237703282078482334765494493282\
82217075438779410787775049982810100648970631609559415842513383624324752017494\
86737251644458438409913585840593873391175345884921035140650459022590113377641\
13084281693343453136686054851882145494604055120537851608344573499653512011384\
3256003009`345.39034506151154 + 2.7483606611022710140323539631534788028356804\
98204818949393033307792021784498837351682024829613003465360838201498670203910\
93435253324955636587267104921074716389998115454563308322272727497300110363636\
04181355119553693881403370231781635959559524694751062535811366419653909243462\
32945861273922080893025087855676509334176487068306658452730865416619815586608\
674192442007146`345.4255927402693*I}, 
 {U0 -> -0.023111506086538360703337033723341464615892055837600535190937910358\
51741904288375555034974371649886790181706515392126277711511561910406059027277\
49442084768370569352570671427314646213352249106125234781252430882252215775252\
79958947402235424518104770392312719753110784030043288270874474725549455643381\
307378312804331173745140760701196548400566601638597348364952761784789`346.199\
55698199226 + 1.5045970089328094840148711094089647033622215300608640256821149\
73822894283469594295563959141218628849020077991550066792103669025744284868129\
93143713988134683478169251539647284682572339338706798304300365717059064106273\
50462247270980542766284011991815888898812223789937595143799598449541415650348\
8926704959602225178251399104582614664846085920853876060023669802900000693`346\
.50048451887443*I, U1 -> 0.04348495204710514146234649368676712228876095955547\
42409337234620825491334063700132547741234435077699234131514719589531967637283\
57327973748662197125314983963442040188157943534021882027119814767142794187639\
25911818053068230572000623637461957577885708257542603820507264833558626901283\
21071420602930775969355947944956158964756603212787773263393690497815634178860\
89286601`346.50048451887443 - 0.998129347310854108616544270323216090902731616\
97333013438469967820092964301792994226424908295707342834318829898502281254947\
31229619555723865002860561714140990619283901010680665520030647304694069919634\
68663742407119470865881504613779983389631041843804306947526128338520682402144\
86419315933721083411433606886061005901080388256360005254107522485023308900465\
1073035953232`346.50031338852125*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.267782247192161185981695106943496701913115973103403766824462422621\
22654125356432817620407937840461324711465276209803180702816984440469346663040\
79366997908066304412227132039744599535063566809496724716171448216512097381878\
66477666687888518668637296165618334167245451733963972992929578355909592454861\
968976224400244125263160696123691352511159997577666764776970177086318`346.495\
3341704358 - 0.11228789155497406335007117489719113248839237639172536090262833\
66630744770682195138628213488456703308146871083607303282179602976806551885982\
36775386925452851388285877714960658796985830203719830209636393360258682205929\
53396497674127314343859970810575178738685304264079683747443469582854166465637\
2482974333632124844856412162399138256945084711175261801054371371010742767`346\
.50048451887443*I, U4 -> -0.2505762508360295917487088880337232282809591191237\
89353054218111123970859380949068410557583251960654129506556202373068107542358\
50758983403046377049962348723258385837554724593271446284114073485174900329217\
44658397606924533245394101204008213547352561056472618822384600223636289894076\
04974776721829593986338910075206821182162367655955091306177852109333307494970\
994601676`346.45761755916266 - 0.85445408550607286472572697259209488103553672\
96870475577417499965182165494951095895606446252587525584404944908611979723665\
77523209375933397631843145234206791009292043135435279762334953754624600822635\
31430098231532317459659554341331903262869209153552270559358217070658923151028\
68994212573439909102832202565179203675345212041133982708546074955001895219794\
05372515233769`346.50048451887443*I, 
  U5 -> -0.520188198956283789288132187966397907897440653031601038137247305731\
80316721660551866485470661108678320156328732520503906995873352833058995627481\
93938535366278649682996675615470195225680215015647304848978609491427019300052\
81835408676718047311195387669580596355822223994493803620203218861197498268734\
650026961091936420603943013195236936351761699898401878970189714877043`346.489\
4896063034 - 0.45044114360298766395906089250933380246994211784004518645188700\
13073469340654591834867028281288546927977054720511451368961725080570686346269\
04793431755764534630157221116420089926273849755663870163083217868826587045411\
01939555372353867671421338835187300577396580137844766731456855764770901120920\
6800386146856810504128096222436244782510423432413779525055217258443002822`346\
.50048451887443*I, U6 -> 0.03633967305674324374209570824790498471673584091701\
01940538264994423011382619598544320799736962037759055268623352397033940112734\
92276025600902616692707977754537638232814237220394207486464211244260447572250\
13093822381188278165546509617626018259755408149091482671006851113995517189589\
92935017323307290946374188677964910879538003766019053110834410608130816534978\
75935411`346.38323132890383 + 0.368006382600030610914944190718843462235638573\
96402028876661739104321293254168239466962778019814671707654419760884823193103\
11790219093754163142896089901611406326317654153701413812419646013226908705169\
12643857753720848190717846738378239265437103894834227323213150393780422298300\
30767609751955097777099275851188895175871682404462739139444843686932997467580\
2550672484936`346.5004845188745*I, 
  U7 -> -0.008904952968529615782674305624008856651310278516525148490528153883\
00297073431143124909877798977557631559322954194074358060842460658254468723602\
06310937561515479740502454906569661138298256080525042512212312468119211650473\
82155528153972382600994278263057142906075968934363349902082638152984531015122\
403202837219217668490739470795118088859456294602062377243308942106314`345.940\
2908796782 + 1.05337211678399226033414901571967632590606778203211029601553707\
87153785092795369776801078972482839588291220102972485969243019086846262909865\
05402588772358098538594677406537421881089920039645045510425559391050948255911\
93836748191954825580059408460322592937208773567794182807919446022548681307900\
5122688673702833747036072734746055741078734519266196107161616225707773549`346\
.50048451887443*I, U8 -> 0.63395301483333803107087678573460163825651661032252\
30274269878833090188032317327607342508312631963966849867581961148789825107377\
31985457891422572842493017340027173668632601201043515994429959957788429053742\
44205945987407859046900559437201391045470693349332622286638731998713923686292\
67574995066769903133974708402447795943034077878293244112535395635802756731151\
60333699`346.4781850054486 + 1.1074955876301082592825425236557578433992748884\
84219886719144109144173154578002689784507131247584946293038943377340951039901\
45978914382612637480828554484376259258408682228039930560001655571777602033830\
05421540270809760588299898358645303511364504313441995710900786832276193095334\
13040064341871182493161713085276152918969343672958874572173006493774658774294\
160490452792`346.50048451887443*I, U9 -> 0.3580698099730909996014563416182160\
32716183913888294535096334517875353191566440829070508303366935037872166127339\
64959368196351131767479832488950131885333802789234043856808963362723141429070\
25855935933309298259078120905976047323208267398130530128290045165950947152625\
92820867455138638160859950323133834606906682704676944072499103368984217205694\
141506475980747150772942`345.30277276272506 + 0.83251550874718116722776510187\
24948033664201233583982950371924563716971924526910990452354388602398837575722\
10373952190401607306449300226467038809629186372484838376378339234850760801393\
84818256052004192120135372619513812508955776405003559430992785443720965103783\
61558149126185744662820975348386671228026225216461035140199176403404834318177\
26724535534196322636360323167`345.5554853472008*I}, 
 {U0 -> 1.1153161758506371875353103452193083822930073191696000273324262114356\
65175099071454501641220948031755624754568368607494886294212105601297906317955\
83797267869819695734041978168318281386676868513723534358429933659373154455764\
35633629042781858190556161329474264111231159567570891124771135360338300748612\
77005268731195054120938268731388150583126992331050247357389497728228`346.5004\
8451887443 + 0.15120374896992324197135695502415043537161721627957053365115733\
71022532083282610425904605608183787759862250208004945254809844050931699436087\
52878106005576872425080388886799289004254572211692257543793903390035805105799\
08275520330003897939918120514963540304026460033854596141693734062675923575336\
1443332186525821599543288503059626642818271267426341191952541401268684182`345\
.8775617756313*I, U1 -> -0.97508935151368688681958313286537059029789513663749\
25687717076092085261327841409837293644817635709127189535912991095873403674446\
45375296513012780815845119826732938437279567458992120724928707978963972102802\
11641945177097952964283038970339781584932510969008669954778075155630922272372\
73001461476577649252389095822923081345290549073451537469630716127045435079975\
28929735`346.50048451887443 - 0.234618966412394567804492837047125275013631256\
13132569904880151957943313632319816576699856322872884706692244636896640655580\
01112303095603162769180333424611748143393744916920738718766526876838807024161\
30280068459497002941943779119691046509564972285091519888604249133478729757156\
43045521812248085767878710516716169860172253344718169361737528817853055019104\
4777930573339`346.08768307192184*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.015860277994321157087259882688504580934627070940708198666380255391\
92964972415303186012020889326727644750961323616001175796716044123465985842787\
46512502414468237631314360693846530733072013184827252618538735745394329916378\
89582943722396792258661752540909867267964887644016302347193735855651299189871\
765453036198635890065008663345491623561472701063001348606852153366676`345.191\
10011107375 - 0.6312809016592715419840401094149506350267521635437090132395486\
25162554499269948131649292316373957099707046939472037839373258990775866787554\
89313615054216849339070683687231517495047013164727230701484417692873471525397\
26820955865532631898256635902984590027326210197697492003564110947550068990173\
44668392928325738101966441139421918558062127901756157881632489861112028527`34\
6.50048451887443*I, U4 -> 0.2349952489441971319285449524138044500962821428822\
08798499615847760622633661535109083295803274489914906223681087667176479579674\
61738030776998104802475225716970072397783946931285466858868866699662012115765\
98790635052756616490917483225925218192158004742952738534912432978406764173636\
10522912072204255169155270004040400192937862747987853056261629975762081354977\
493845035`346.1971839694972 + 0.714440770516629741804461183337853982009917335\
56739873502719517976888388933583545186081835267014176029502800034604543200195\
82844709113763272990789379901073143438930329882879604607668124552847534395000\
94422447036690627513998028140930290911183993571560541858562242057657129878125\
19082990339117887588604347166716535066966075485663531152154512983880486223709\
1887392192324`346.50048451887443*I, U5 -> 0.557688871068140146828998510305352\
04283092445048063951841322708762138092756714420653406221871306106022586061054\
66951605570881861255681283546542208492018949208292330469320539441032401266088\
18316246786635008100131416469233452520042293305093557378697838851646766314720\
64760946987494141232583328800096050162945040074918744442299839543247609174122\
4793540589943051304161335`346.50048451887443 + 0.0596902153652247454460960954\
96008461136869497833312305560597022361581442337053412587207898718356865656005\
89536337492154796592302262839373629627815632168242821599007345188116390208164\
49295447182854279597482473696616232369941233577060148601453923328197032317359\
57309930317936439765046487174902748964342958522322408957770683695222357444804\
434588966842285911965407104467`345.7861485632011*I, 
  U6 -> -0.053121851700725644558603151277751451780898947626225089350538569758\
04489536354189528829617501489270362456992065041839010216392294383389308113119\
73975579119126931692584575488901552371002897769164925777572360475601265090402\
26112082253113289338690314002257341644588731323889598346308831041573098431989\
98347066919282786673726285306835402557724518561390507455654376283536`346.3654\
66959497 + 0.0908831377083921107275811756746174898468196903699337098070761060\
88167753014854153376553686433770282981421726235140303086269038952381180849876\
49803286066744957130514356504412650722589387672927180133823595260799297912847\
36338297589054048622133220188376956452727625269258691753947669468559922110660\
63292328009501144000285217162519669032406848749250604921066787638232253`346.5\
0048451887443*I, U7 -> -0.469616182048100026200687020167254185210524411129045\
93793889375619911298877932496652732615194888222478567232423980523290087696397\
74201907187758714737739565918137542563076117751475196844639933628824730385320\
05763937462816167011183430676918296724416652763173169197281438964950509809171\
32172844999235735512805744568825054100702023257942531307630969632939220143025\
0135768`346.26654983873135 - 1.1489453467097470070573763726757712902341193847\
59974453733126398286524701168901205455292013628370694759783997539026772673548\
99056221641969557488618202533026850437165234474225514257537696790072732116970\
35542646200634256747994488048381075977781132901730961201638161415768171133085\
97280466243305016759497922279152779228365342328524843964946661360326445855163\
52790816622`346.50048451887443*I, 
  U8 -> -0.306701368270054958898292121822091355811259934814609053420998576216\
97123873399860880028000272014164386475557913246569400584192666014389290652550\
35451477990829909574950275593694707636189020049233011578234288826784311266686\
42248192033353541969957348259237148119435727769095415074846827905862334435626\
910847655247708986352156544500835793103615482699395796777725458025478`346.500\
48451887443 - 0.1415240789576332961838939791061593533076647336625797778977996\
43279113217925807181682885859959576457344904650360279008187774554699004512852\
54508823071129021076872906338622135765963389811449705944768997517508371946803\
28409868584392354922335247494339413191600502118698994871954728009792440806000\
8820259591039436317828066069915048626751164077541904876971913864092806151`346\
.29833884166266*I, U9 -> -0.2236324120658684873639240446196863121793433148547\
06115726022861887064466441032171638878970568057527335962926734708550864799370\
23530880262394765184875876733318754349026394506411632016302354508905560941726\
42946026372151950275433995424524281188631293050689777828742418557368074172609\
93873889470887409930983404374111700539092004784224428361132661832751388622396\
065895836`345.121306436915 + 1.3176054063853009715379628030633040202264491664\
27788516231297006984350151684109976016029369503494119670854714880291460552346\
74674789784223573629855509107794881888529876082300565238745251632342240025620\
72476900940731446849474064362341746110886752401144862997572522129221860818028\
03958432800748341656488538654734936267100516134387885789780917572059743921979\
805807434587`345.8738913497475*I}, 
 {U0 -> -0.977833312962930691434950061663855702749346389902498445656003902738\
37274217154338895070473813746228186432850729150335563672306630703401089565803\
31491734046165112072678134206457434319156802462672679712134204608471946924404\
95899401914783574604221636187200173408976614361603083212984342676854042697761\
67349277758642436178088380379869252967535438183066973620670330554477`346.5004\
8451887443 - 0.74094336802619316501828701090883149939372691854781837878395532\
82302940986033805735229997895499340780160739752847065090439086808554827112315\
40658442910080658821488647592947599509963009854383092998950646775021583195658\
71219504615319552076343106303017549410179851890807108204171581525890674786435\
8510595862398283688057690558015583652247864446709542058706862009327696086`346\
.396506109321*I, U1 -> 0.4203344105980064776910527216073869541083901533050892\
34434017485663153096980181371883555477801672305820911324921624853542753434892\
78256517306320132406345260009801644555093538907953503477225051125465027762823\
21006950142351368709221127677940810176598373611255016491024994018243567131083\
66290052999255972924440621105166692453679047051608442861535923683153508612897\
114733`346.33062040550163 - 0.89065680571298117019308465257559402111804119124\
39930368804477188536638473617861108680835102845037910232976160037079792582178\
13675957354487808822463599929483209874378461598718744994769803156097172638368\
62730412350693315267461671317783122448633278641251195367670548764264360956696\
47684710552371650172668481708965439996504723303012994386084518947259133514379\
20202326517`346.50048451887443*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3301303377062268424803352210519045568720140676400187966232611699786\
84876492751692058389986168488956752679312190182076576131412422296000718357792\
29679544496414549469880977893645411728828897734353619891427511513663587334314\
18049476894072039355979423127636592433549334683264574238172285614583040275498\
86712654157955725374578846714167773264848956250849956144431031089522`346.5004\
8451887443 + 0.54529160073919111901726505503148709250480121652747067042966994\
51056474393776793798971248798706196515670892234272549469012257541517848288535\
01896859837429828018273977412265196886594073177420767758624689881640245893917\
06993620564490030622318517326084390429804043473143852871431130432493489806847\
9419678578715692724282246759142220530179663564250977927568154642841753481`346\
.4652587427269*I, U4 -> 0.658388338570218005460355761782228315106858190070595\
88326115443759269619048966309637357648574385735583085853610587131368118329333\
38569742023397414146865007140504450894928752323294250346696858360045591503796\
22442026616265141982642755433565296387295709542334803863859062823041236210145\
52364055299731421003387909702784417854087581664328722803907094354883563578668\
5000267`346.50048451887443 + 0.2488172624232450913771688528044445280760044909\
08460626689069134193692703146021057561273274915508007919308626429343998671495\
59320230187952160810676310188150045331343152212056730643060351807661274118248\
43940836593531284141714112953047806149018494630431392941106925254630748395127\
99463010584777010171242620266730922995702644196227332923291942774088264980416\
957408105595`346.2920624371832*I, U5 -> 0.27830084847177106907392242362717917\
12599312834583849688001559507601552350664257596112832639183097986581014748750\
31677923356928568394020275319357409230042230171921871543018383866168822973565\
27571045821578471346796377465714602271957929024147888499021716279958260726760\
08269408927694838716423377098287812927287724839723914155929625079659910171293\
57832355102495081319951`346.50048451887443 + 0.476044162144345492382691850102\
90099309329234136568997208317609403833397071708666567281782542502138935365578\
58577118140431693625921677786337330258404520648197880950782366692277499681836\
94719863405358415839949898626284819844975375922878908509966089382656505015879\
22304483736268064398473633197335134797129778566055520075560347579685535116150\
7982800333574074118494637772`346.46743428739666*I, 
  U6 -> 0.0770286891534711558182398407137953746949134193559406398474011395922\
79968441723638121412468983183520953188629774907499126973269809391782847968936\
42811766343767630059975634459927438495968867565166814144361082455868617407357\
41392571439878660402624148112376052764767039997231484564071749102653206128514\
62445573017427728200368468890355787357580768877513022786260150437169`346.5004\
8451887443 + 0.06423408696356656630349936160366160663911689211368601431425503\
67056109516174726709589110592851135250641306836913663555013058221764415562061\
47250327440721114041215195986598399883984732714550008914826484518695417630388\
03471253371326797378859221629176655345210724363749868664426512988020427333137\
1556861665921345639318049733175509702210967130399489720404716257797339026`346\
.40737021290846*I, U7 -> -1.1765733965432258373282300906046823267344079234976\
63602112223912009682654717123906382404228690145081208643323359562378206010538\
65396171329281954703562757681050184542061096940807174596385095647310642155216\
40931999070796211963263638747194759727905249358833005338885370131951216795548\
17659850249579581554114483730264451391682547624051368813544038169091001803384\
625053376`346.50048451887443 - 0.24950511235134109668556991961725340151794947\
65803653213304147172917597200165560159052385595250629796723483299180885114022\
25457276020253188911172992070107937358550561817017855409137679419370986264141\
31346887160584529930898683266438633909424677694791934135329388849864173960349\
83345055460723977812929665760929775089125288537707409051740618161630934074652\
6931050048666`346.1670587064233*I, U8 -> 0.0642592532755227048612413560478387\
21983423774244651022356149150843596623370620106416965949458934752097376532537\
55233182566100453960149749219494671248562519263205135632970719303148082386962\
77793995519080742729618779563822678824174088677524440621713577874979061935081\
04271669675425781579924632146241653867485455424307109489080817723615782626369\
152985616778604595593855`346.15278483520285 - 0.32078885626737145424529395386\
65726984568337746362565038994899734625922398858693926340722535604759184481007\
03840920412229553029200032411266948017513774047196466343882812879414961132292\
66280920727957987689429564457740107205468592334772834484341520554135814143076\
29272096078699032653391035960048130123042644850234282362670992146766367184187\
87710935409723282494881356803`346.50048451887443*I, 
  U9 -> 1.3371213767920270911578832552677789978927451070948016981387205692081\
00963591748098825637709218889876152825949930908627712347252856959331856930504\
89029104834449718292982763579615345722862085354571391440729736583586402557748\
01409303612113630400021756136695146429955282962141983801926177433228836313773\
94068648401656551178281134105483983568738465444504780704645135506531`345.9251\
2781358784 - 0.12270807226810737962251175044136455917492890670525895549150101\
28327342687199463766278491943475148217431822140328957061030743755711633860482\
37115969918012315122665436886776883121846527510983246913405715310186654349005\
39647600345373208216531130012196335080612524494740608067237693341730560235573\
4096939638864449174652130302060831049899065030016923393964300265683540169`344\
.8922475361136*I}, 
 {U0 -> -2.156602815724780335107238344126377893083130166066518120692406878007\
83534341403551503044843749566184394947130494853547199779390153826343416495259\
39937151276055262510325295692330954023139016127859706451009280726702501105444\
58780054913178302224281617787146599103700857283591424088199290837440149504491\
109012335899926057148818451916419298747145812709419062967068271626214`346.500\
48451887443 - 2.7278128141299796379879514609971994687912859325075501685881228\
55324016961694602328066839964407168660383557224629348735717602795939230169753\
27974310685491654564746975501475127253634118580718086405922366232488170378951\
64219460057041863576331024901621464866553851969987453355986421821334369341810\
10003076465834971161815810325877011312135731142501578132289171982142966122`34\
6.44806953121565*I, U1 -> -1.482415951893297348167886071661433221691791308174\
73246724987239276647975878717780008720259890128359130790584837068797095776078\
63272191664914380957104727928470241660013672462746621792880553090958587118079\
55604593020761303537421209955241879665729540904563647897096529533061326153024\
96978808271089452522214280983258126054531034914011138021638548534502747788388\
4425174905`346.44020609585095 + 1.2542017040991315279538089551934075656508524\
32047994981352315143160153763426946690651841926537470841238718655463130655513\
50786151477980049195011664357193206620667228223804462815037402391871843881737\
54427523958414170227291383227105912378768203421182404376924290994467080467265\
86162597092903129125634610421238855415341769221999371711550988071326607531552\
212017682031643`346.50048451887443*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.303176580617012673602189358876295751260824208717046818600397637986\
34772099495759869196044440720504542934565415329638804673525259580021852463514\
61509778345058112218024362313593695945851528426864552802091689642357355911057\
33907845087714961217773805963634840471845295917322864952538577470375812733756\
172566017462373251888149524899518442323268997714115653515438575545565`346.500\
48451887443 + 0.6230385755559066910849800838800456441737412335238719760296672\
68909546480134130478000849597126126938421768933791801535099089508750643668317\
64222544580039535033710765663745480301999395228925006171181216375318127270361\
58799829376283917746647892958379787266072465120648681495771269449405315784645\
03925984897250724771427805835455457521942305598457939642321268025174006576`34\
6.31300922746976*I, U4 -> -0.356013914868609216192518704518964471741943741292\
07491106356671396794032326633433108688741014674399071421385301617311941450312\
46577255896670607757121833325346704449034799391149513169926623753885567725642\
17604389280294277304228680514230799962761408967925047281490668281439467357217\
40512508581727504584641936796336977924534550535012100927780029797255126359568\
0933748878`346.4921223873187 - 0.81769149067007771916680772525221000460229624\
55711610956816620119507644219309922148811379291464421355637236192689367077720\
93089376095017343984949770146045321098495777098876610797743050428311858918247\
13159226296010876240237995929324844704068143841976855360545172173615679226417\
77359162646306099945877287671720007003917598633698265615553154309868006126744\
93550337734827`346.50048451887443*I, 
  U5 -> -0.072542975701683422857243522068197824833598660271364259465700130448\
04283867959697122105827107282589271680654823019554237556164612158949643035790\
78059612895053481276905264753019249591281151309017433022431849404164400380160\
43274129484835913185927653276912335341288392839487547850393597088487850437232\
494983175701359906128722872215998376746214011803669690780035608747886`345.941\
0398275486 + 0.54479336452964097102636678267895728141456722476480387009083850\
94153557758054209924097433598801124148788139639313624442793045008793171416711\
03051638802130475014230422018291821575296620906633785441811082338919793365283\
12923241523293269182713023460583214564580406115196517027550601106469448309475\
908285482842649970529147217168126914854897910738566923104276330315595893`346.\
5004845188743*I, U6 -> 0.3745191834211770779010159181940838487726311109050195\
06702579025474512275042136665483058165144436770964243967929580470446364425665\
94489533844001555758029157005216722588719296655189155125233668570227312793948\
46601271003332227144603405480049076683254686860813693604306680769512741727745\
80841592444428444949089101668522432776528761564383105573995071692096141881892\
049459`346.50048451887443 + 0.60592197685769669529994126559697306291759808884\
23810529505076701344162719543055907454867302257648840213477017335629161086266\
13906476886235980207001297406267951884941308025728563484444424343625871914476\
22442182816443355736055364762873130958550391591003681852297837494633456384576\
79197672709547665954294814428484654548242132799185148018805804358857011041696\
72006921561`346.4734818587798*I, 
  U7 -> -0.624389037093249498849207362316424308185009084197323648887066154157\
57376530785238752496537526976812219209333801875255709859908326510898549837602\
62229270964533960838107427592600772242574050533751952902507912990664804986985\
25725826699343725832267038839337020630299082718126095622867981035730773637664\
216034141352755183458078426187282829242355241801213773313821548805331`346.390\
89764924444 + 0.7602807379798224197146320762889012195837039248542297299507420\
00044071236454975763766257518094087515904754880886329214523240098474330024679\
29425743129216064349427453492847973320186961290105234818487594764410038237781\
40704190114685138611995152921865977365300697072455865660163153382728685643105\
91310225164858385964392030757982919625986915917302730720353257321140420145`34\
6.50048451887443*I, U8 -> 2.6115218359488360984676434222742544026928125722625\
52035805689435062346148757623697748832293682930189614668988713800632880302908\
23408182531280982250616554751585798426920142592258870753942877615217152619662\
87947576407454733348128318993581188479703238674752504130245810318352905994064\
15970039857788167624826471922644533578628971307262866222842313350606878434188\
083103138`346.50048451887443 + 1.63186721009357718695975223361298990313604737\
55197515656079204882737831778731745945832142676212847193731298700205925139510\
47971156605604399695261083996552845596385050279961513071549460612789899355371\
06291752664219346068225783140567827327514161438378908036640376956293887189851\
65989336607572124749307674127885748318789358528658711090248641801540565107444\
13812712491741`346.34536534949984*I, 
  U9 -> -1.745528452276467235039358343918109598565989160217690031036250587817\
65370925662743550493860873817377701288541251466144391622375618644421796775384\
22961754390350442672244450050403352750154704525417042990411321028132118782441\
72222844171165653223199507810473532312460379625777900715649261448897238285568\
881214178838585454183981444757598736654001871392465509117720099957189`345.615\
8413191104 - 1.92396492436916237978257592741455220394215095211262352299840327\
23130420311736194321807784872516000145151997137698205469999685413077901784157\
72367865537859252869898510626726455350701220447282022340435641480452525389827\
54912797812035304305728272418757411200483780334412579854734160183152449122538\
2942174375782279151976950721701146281566084026319501990248290720319331635`345\
.67700866856836*I}, {U0 -> 0.014054434901161986364104775358445173427655440622\
42045565311229410594053955719975102935621443670489465788640184441831106117470\
52506504006056164640202646880655215498749711051535964678179325785633301116840\
42461466326848995940092255495340449565981474082224198816685752926438279274342\
26786403291467764630755916402245662990512008313052185451799569722733589279583\
2415520206`346.4293610284681 + 0.01287426559330715143643798561301040651817263\
15938393835044796242938260501772489704108399968626949496408874174945036863868\
91621878587415774057294054203483830013871801900529832862828162479559571378254\
50343734368995982523890919454671039700411981115349193009616607517353465706844\
34552335735236537536323181062749940122291967061205436830442975325198612852962\
91841448308162`346.50048451887443*I, 
  U1 -> 0.4274199077766387391660947449302642043791398291698376873969464603471\
65747549972602152702816090495512222670752872000626240990768968262926430126701\
25243156668249088698459763491028171423334413712972592722281197529432054385246\
94329160691230116489680771076556479830251411591379948653612459360003966956324\
4263138957150377347604014090582710059478303445513143916099187157212`346.50048\
451887443 - 0.800868025812647896502572296060346607898385879396458906186572941\
37717741919975726499261677517612500807887672468948128338245328835115587330141\
60866668683378560527084898492434625297015463462019646074790545483092595644255\
82888467000785504160929607658893877695924957028923865420141397452762112049633\
947557112259649507447310933226223784646211354737745189532961791944931973`346.\
47864422970736*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4202355438177043898810821242992696988520531275240200728942895538808\
03159326354596542442012880916853285955664592773428289517893251541403458500008\
37868544528076026937568532278045216392618905794271554123502655759907355421684\
83552103646643764227517706934080537237801204651954834737018637827391017972568\
9830054117300223336734415427997917411102528320709057989755993207868`346.50048\
451887443 - 1.038777294062114048450777290379321545841341695972768375819433032\
45712756838778819851926655341780680726798646789238428513603453357783060565915\
09345894106390018077703385116114391167527255448901019149364334512656143701339\
53632727139262721011071000666917316517367248688369563042128047363236536701735\
925799822089381266266063466761187998982738574165971955432905238309141258`346.\
49664060953376*I, U4 -> -0.42303992772064695052809067274016795711917479807968\
21602867725804352805005441595032123261158888414884503761405667929327326562243\
86049262311899890371893192872984274604253894109700013852832049134969393474438\
51345650302851419487227085681308375874346216517013045239910378348045755156152\
28037508711798301999349046890919348480122821594948482631168612114702321982705\
68514661`346.50048451887443 + 0.911381495359817102190372275312346417638785474\
43677955136456626424887847362616764506870818026775117703680135923502893984024\
28785932410704779158502595546177647031223841276329018304333123891490302459051\
07133281176227482730450372191457700861455689221031695151729035844498397348973\
13336003200473822100278976692566642731997768535239403216309720023880171992962\
0264923945303`346.48823910275263*I, 
  U5 -> -0.489742722675210666908734025718160418289885302102445723981958570727\
36737004318282248338814346928963896951997610530941059231251731200853783070514\
20835637190253701900682320588537335124366858882713117146614568323326894216256\
40966399089369509782812548382634755551064076079920346847675888611332673247531\
39144255458027531640100513671237905860610780080004830070023951061116`346.5004\
8451887443 - 0.02021701915686943215025964053070385907071812624202473496682008\
78259079525694530373097223843929939633023732654641557577431488573343233739919\
25497258114565519992430181358579952313890255388780005173428590171791337193975\
24920464306273647993274842490962303172495642817637301592998924554427065202046\
9025599350662766302662008307514321128920558148539184340085067591693767871`345\
.59032751224856*I, U6 -> -0.5541789227833051323027219043330847934973133023273\
53422779717156616007919197311534050954943235471489983218390577247323817009656\
16169474850139611756056065930117568837272173435487598039268644581537529387618\
70094626444387712063168057077864916949683176240571015532328032173275450970218\
61414114850166149667562989444216186406272405792478995031063591119082969565311\
249099312`346.50048451887443 + 0.00875882296864903183679920321943174822960738\
13109753945977324757915986876796395738517428659155638951578417384092871064646\
94553340711592952696309716843666764937853365218328056560286326317219078503731\
97583560231567982160332578568549509765017199188766020520026070168264574274985\
36578363125206760951843342667956999988195692496731864815251913437250113731597\
08282848733725`345.16228679580223*I, 
  U7 -> 0.5493152102676073927076316451741850787371215727302826635624256241065\
07703392747544758544134459015039921336675239943926532369367348088610903408848\
33173008764072899370330301312235613380408945354581029525618802904866166013986\
32848209105600560449163577633856190899448459108307031591636276563402369058010\
10105590114707499346687125566485399440303816389738736481108557228855`346.5004\
8451887443 - 0.76020190425244327297260111648094760436943094197496411407190565\
24150059029904006907747794193979957566757901157299776168592545544512655921693\
60814606954667158526379759017727384957605625360558086426105602591945295178217\
81816313221099215419418199948852383050264169017669091139593447153384264566582\
6989192308453392921588087042339213382597760994578522507562892682706432161`346\
.45359645445615*I, U8 -> 0.53445473505169094716151865508484685522676286396670\
85650534802634183355057864955573633358116707504562528792998507295156029542499\
67824567381385980944831884027447978796338111081490149707034296486065317980535\
96970249441507359206967008284232783395150290573523578735022671300376968186076\
49248268345195652350678394935846559964499419708115994111647811092561485906833\
60442454`346.50048451887443 - 1.302749338121520648679729874509803938154392281\
21732528830100397714088765896519112133452788690456782012548931280587107016513\
03406127012990866379856380185791001818476678395840873389438849019694201669182\
72530143158863396437043193046009846316047694873634309254870403909819487462273\
65577335341933822891596545755194863020595822300630159595293559408533479663188\
4213729119788`346.49582995311846*I, U9 -> 0.648580490150922571468252616744761\
25482939408763025973101187819203937415313742893830590439627407433442846695193\
44499394315191234541987077495252432932281027082708593058237740201980117698354\
36932944765516644031156826124864428329773466403481415858443792850539942511812\
13732256519654356328850671448329836487373700457273823850725406694426869314342\
5782221303740858842416166`345.52336093144964 - 1.6579407396091310774600121172\
44645587377368168813031844531534651529777735180481299586582813369922051839407\
37843971175473171874375564639696697998017756269706975393709834009966825784175\
43698279336468554178572764775683618560151917253914653770118069376010563866549\
98034717809455491143089028140450373568777174945902465360840935104701017631051\
684878822671293263139460499191`345.8458856538239*I}, 
 {U0 -> 8.7074288342178022865395079794963240725901165591396513527236197297171\
34671974562223224652414535107591628288103514005749329566298778751657110682084\
27605689384305813513369934950369170111853233157307577030089646732806272367981\
35853692804060950770662240348508447633628869747230801091125609815283294100128\
30991209561451692029006943349474447312804048729041948171006519777548`339.2319\
204576505 + 40.94092818191442855491360927647948767761230400100167580512097042\
70778451425457084734044526006933217248925952998705440962431105876266660588799\
33965859914080782064147768679794403549778175698609890519097915295235182609823\
17290501927851054149144501290524600211456409519134027208877912894782254830549\
0520477428160478341840187002928572323254585386756669366782163260482005486`339\
.2271919286371*I, U1 -> -9.74764888240852988141750762238058206423482359267931\
41336802398444170761753149501644682980721790657025727766946704163577187710827\
39573920454203141194505549115362324744447774425902025792889044792676274354285\
29764449092690253357313762409594586726312595995537885044890207381784838933057\
33099961897642513439231095092112231349280603673388377571651338173078640929551\
48500938`339.1392374813086 + 26.899907520778870762317136587798587912237875220\
13335061333911360408794707526154506101032943918690016340374861430587566484411\
13235881891644169675873207613511741972284433124052669491511800329509239161267\
15061894383610370696742642603345910083889697402352713140529654122714957510197\
93021895947024951141422511606387095455605732829395604601647021687161330083871\
1428746755665`339.2319204576505*I, U2 -> 1.`498.8860566476931, 
  U3 -> 27.267331576184722720471547522589813512359966185841038693774782478701\
08397572365185012415971233201244892258842157248738662961509788683969880730280\
27636752027287268549166317338713597310341785066419133200124235021176450176155\
21314632437562467498175592419451031261190285032330821727582084617778224119169\
36544098238084723588749398364465582164186556229559298963999736783529`339.2319\
204576505 + 23.60431905748400221410173604963486905708918879096982561911006820\
12711283900688819192356750119728259355520526365313463447279706161852837782172\
35788604420635759612896493441312216974397784793808928848138088154636667195449\
80159926138794920487213104846102832528444663024642575000583803142784867893462\
1781424515112063536906016384339498595047014555599182841512545527401809828`339\
.1925346061288*I, U4 -> -23.8027291260681205626672361619174733317491282843873\
64193365389791151414656690316744738679710301817049182658129118312705001395785\
78002608456143980901401165723886989873930512541123832941147492446867602916849\
78016362918762537973898840519852482249632787090646252837279967757225362887811\
85248278715516709699388333521273735917388479814072396232493528626810287358835\
116026817`339.2319204576505 - 54.88359589127204335836962185360553486302786482\
40243667193115976383949302063749428809703972350479425848764215901304613970336\
32499293629913920584175710011061480690832871335770534272887001312848283355319\
50411001330122909452719874163041497791235912973196198288553203156890090680287\
21221416601811477173513146133313065083405049837229030485398451433646937133677\
34542688473161`339.21881322535336*I, 
  U5 -> -5.581164724583499747104686277309023353159376013956003062464438795368\
92338959587324085225271420696853463938037089389129796981161687788116412951211\
08580696119012069819334979045608998832378280061227638591453446143388408921784\
01481077507127635857229816384380179834402304017800681853269820538375955765919\
042477968676674946111343589583165407949269991016158188860663892552194`339.171\
61795916013 + 9.8311724912458576124552649975918823151738566382368053150292595\
27452921761394645244584482593905437136866676529266738159010519043447718384525\
47335032822524537275726303629522544292397409019370857810689182580560733784075\
51529238792768916654781395135746450207261761499352353624964393769816255558525\
18855626753469006679499713604555067462546655972951255113776454821531012805`33\
9.2319204576505*I, U6 -> -6.5226218822565354405581784320693290350103141334332\
05251311084032381526044383269756621140056213055922612161384696379012779480628\
64234882697832433785267104381310239388009350867837097889948333059069596201739\
65732124803434763823489595721915606357460472515157143286431265085031594460758\
87064267289011807205118023687875966478133836854532166917929137204692746348526\
548530712`339.0793240593741 + 31.40434741387177484094819203006296824906402247\
06657707820242883793695027043873651342069001692753341885635672084504786081091\
73824778781177802317808163777519351380811840586767859718516503812707229024080\
36687692666900105359978806827096845480037396867260983120315070435769741323262\
44719081180849574818760389084242210068134973632069337726018021605737257116908\
90750800486019`339.2319204576506*I, U7 -> 47.35675339868210671683798883442101\
38603756677369843301124738547620838358554618356242214671306150329769108538137\
80131751344782618287381700881397851301673214914066305074404268667656609034761\
41178146855499088952203680334089515331169462654676912003905633008118806362777\
55032989964367935967291307976441662734460095571287711737959500956152789009562\
26553623902002113693641111`339.2319204576505 + 108.72411446910432479984999541\
23436090327539218235216453791789830379457885536423715932141212064222548742673\
21750680303085950856727589545022015652295525649266144315930345657115746433531\
86233866399869831349462046428317946219963640065272136222047280462456755566778\
47463703485825307233442926762657324423601832173157210395159063809451424290697\
69590127623626940758341139300352`339.2187428939544*I, 
  U8 -> -132.2374421161355593029024700292936052630931152186680835768627644585\
90159063091865541104884105853179866464850184077917577341551072810932112885551\
90389568122222690382373683130873580939061582717581623640098632318499140132325\
39417556900321832065541116793090680563811335148841523090121428659243484766847\
6306014479932960246943775218494420946241279240455638`339.2319204576506 - 
    233.345049958091525590324775058281327348482764425939580166423722098976859\
74851049501819270100163568486264740032313775622929324810248988066399676137095\
20131160220058083860722101675498143886775519763354878438136892079569047246011\
68482498715571719892862653379292182153576293480705683458013590807177068095657\
79187034103157058721677844292705959529902000122`339.21384761090775*I, 
  U9 -> -9.790944926641985129161721893870406423792165169955555241942921148277\
47016076227136659129903884743326774978971855991161073943125105919926200169005\
43220087136277139499311576140938838460531888553527783992740515172143369518996\
40700497143908994634052945903139518466380502843607497134068008908516628224882\
36094117991246059115736482957013345221723245002349`337.3933104093881 + 
    2.47873211284045471294218254089541502068578498781399916441960180809391257\
71360830108484939908139165099079656833613642191413752534095915900609281179549\
39130244284549201329382039834965088304053802518530043076293834939766954748295\
98407014566871829632931470882304965450443797080542409179978217638628656237575\
452702266060811240287898538453886184999915707`336.68756164205627*I}, 
 {U0 -> 68.068314774167854098604202617811688902846297058479137103854280501894\
36729175404302980806296033575578822912127973122304099583203901580952372627863\
25953721158021591599703674509580258453910762141208665316144048279554015047957\
10380755404234941960237998833666011042798810041420310850579708809165655110603\
5846237193159841670677409618763528457397743302962443370598753857482`339.23192\
04576506 - 33.785210706936038375342021973085193033879250894326050633751298841\
79188664635436543435988893302750341301019688090778205330468659210646202362450\
66159323020097290301340291065298100337883698014533903812443885452360798641942\
45423891104368703219760318061354972157569806172903533524483179706189344950062\
456791977358624175605116994195493695403731840105736166140564091217012785`339.\
1877581854869*I, U1 -> 41.007315981050017596848558336539153627487430680681593\
30838963142880034695305433369403995435458673033796604496022504186826542401384\
51549248943970875381889540538883112076418919656946492491722930403152184222256\
17059133401152518840018554280086914816894639162185961530944271818293468690134\
93111801066288255870040067506746630367047676713688909228282571593499774881882\
7465183`339.2319204576506 - 0.12800064305603040490490734505406165119569041538\
83615916884987852426837225541238607834947159782946393600518018205070582521231\
76666886867647565045347243665420554659115809922670267429960454005264777441633\
40700007634604972491552607538285561212185693438462551774972205727126186637877\
43876137727318309947420269081429796637023939437432810942906691245151644915679\
20468713798`337.0931730828261*I, U2 -> 1.`498.8860566476931, 
  U3 -> -29.74347805304833162422107250670231348317540787770615016741763509839\
97314533985056975060373356097962040238447127375845250270568735933469732345813\
61181306532252831906137070849466665733289536361388825201134983964440145181986\
95922808411367664768933274200712904517371577925286431743922267707591854176633\
7809717063702620381798108858155411575751702787462362278818695870623706`339.06\
699628402134 + 48.88564756904840552756918557030906279582197989399074104094226\
59327513155665007241145111449179090001234179729347918317075521438692822339645\
63588166329217615298458778035673960968411561841107479490835050147447564010774\
56385719913476477834828943687904756674554699841101091540548995366644475318984\
7195214025761256766115492790272505523586447704985418381465751257893494517799`\
339.2319204576506*I, U4 -> -90.7192435642775885966960430304417374438381555980\
58483206372510596663119379308859407386154652025133369454466409255550925925902\
08521156684217974275908946274327359109206633099122293391825623249027425623781\
25720110505662630939199913363449789305614099586124188911443042199429044362474\
94553062929024238429349708110933665349478888462031202127621469321266942399274\
958461075456`339.2319204576506 + 17.99505308989655813062745562176891325887717\
11007139039789288310294735283771036108323436882635873547094680887428423926867\
46213805819040190632567501354387905359962588969348162502182700737325667920103\
89191720305216374503909379343279933470940749727927087781725929346437384778166\
03410213960390072716122744426333862475875248399020839662131857327436431249022\
48033833991583707`338.8507920810438*I, 
  U5 -> -15.16202580853234961513677469420654707795811779601833749020707492354\
68639395431407218723386138470539433624319543919126296438941296528605281810010\
69067115424854190676764027535101390480773715225409613308339088282000651023001\
64164893198322356893869421553098450759668999402911492733811659193019964037645\
707473632459219601874049983606762164429856889038314579445575155687568`339.231\
9204576506 - 1.12381157937134334487222769371670944627493202333927669064396815\
43008852034716088919291496963145567078868120141368015407598175121221761333698\
65200619793799199727983006405737306921170068443884855349481137602531820383261\
64630545128480723431713504159772090201747158676096257868269154980849095555383\
7337273175166504144738585331686710110654393485687860480656580988663428461`338\
.41612702219703*I, U6 -> -47.436578162588563761691050253812471664936163287611\
38788322698396514801009876278702671487821003325784569551143629541354141725568\
08771501158977762182576467172725927191894266721477766572914441239905242861230\
94314335889321425421313845983932102999666270226891752523929619014106075905518\
56152811062444733091624457047072811129567325204949159160775052132910919086297\
5877420055`339.2319204576506 - 18.1026737718405958618553197967149429474315635\
48903762105536715325548159719678794356937405536624308063728709141231488762000\
97428265004558710705905059243510838983662141151260847900550213070234323451672\
38168551996907007428305798603724076970549401888459106784159819084910519958496\
71235661059263868331269360666169750054650061451853011966629398784962547563747\
614192018939773`338.9575626995074*I, 
  U7 -> 181.75001322368085370822550003213334828002626512063895682136458614662\
94426097094196554058065840254485662329417639511640451396992690321145938667733\
42913195974122438874547515487034323294792773856515484736187550331955284234134\
27612015967355979739618758270051817018852316184366387105629888420546335094835\
316462143585732217412821837697329672519251252026709`339.2319204576505 - 
    34.9372685462451132518391618830186750273679147142387750613508388395103998\
42775352008930392256715652892761423264837387207054182944824681739120733468586\
66184255139522204075067976143196771844450048127354221158080838901982096016972\
13525421166804792195984063537888751989875731495294141035987511255468742944816\
07703809484514916762807400852882241297460080651326080070781819722`338.8385114\
4581377*I, U8 -> -472.5627387912095850370183608056080091367364829906020222470\
31191057123012871689738643200881201503800946104646188989490190910603167012718\
42724335424762186989810709407109539178441629627826997996197762542207297872066\
32263902582884263465533593135505489024827447372957515828472213608799272672596\
4610852961574801465678877997252027511575770818316576269917746`339.23192045765\
06 + 50.671868884096937764821437712411470271571192328609079959152017653302706\
53449011025779546458265906805259293050058555377060689516016836602321992250966\
78571208702391826418268091847528058273270535313526017505410853743528660151835\
66262821162782250139605756785258722674167238194050046527513997817294201321805\
1529458351111605468241452281087602453080509093`338.604285300057*I, 
  U9 -> 11.433440059638494385269827725248718259408467946839429099847475933211\
86620986484384188348262697688216651689155412447460523988435430580104140342608\
65511388646383045221554214825544229944344514231519219996759375076200021802893\
43217516812306336325537903362053800344018248506971477624838628828649522941352\
91218741843162491145467931281825734018205589314017`337.11592593984443 + 
    5.57922606661025117481527985473201703414617393281155370245916014971696866\
33674451840317083995457913186159101425366767542746299286759233461067383335788\
66256630841320101968171643086975965204291545104405978160514151762541298727405\
60213985228505557491118469982532956977801662737498115507794886781909563856887\
241208835617895669627856939132618055521347444`336.90465735628123*I}, 
 {U0 -> 7.6415346990580601224322857964843100691457693454335254845842955997783\
11789023490747622054728562157210297357216332606471230442464409521471717868100\
07124502122476484520845264937180299714645387642683679574146442287824273563495\
86214201599698525245445888700057481842182016582867831917645587257374657971325\
74731021338485770028095404851873014118334253669841834796855313855741`339.2319\
204576506 - 1.523008376608141514011366938932066737087088129573811436902117731\
68768929152511417587851781328179327327795589907564547059673221672198082745704\
49896550199757448716137022662427478012854835415455757383419049162700889158698\
00998506932542298910869063539507129472369974757333564720065168955392726710769\
956153497529399291267856620687154347989659216095437382828210827073604735`338.\
94780816534995*I, U1 -> -2.46852303490829496226903410483294864366349049339181\
45324811292540383307646338780063788719751531727102154278973721796031060863337\
87641576343120023071572109605109335207632390618179042280166769459263698342841\
88820753170767336447268513314548616444069869448938265919313773058523451867678\
23567930354896974553181479390632930743387972735004022425590524291843890253615\
33187708`339.0243656527318 + 5.2961416060000370880207914013685421098038047100\
64462268743464345185539856811572550917473793732646615309058030225371820005404\
21767845144435443155663198942030536563829450636412796798472414550443239629628\
13908910196985069640227404403492406946034673485685340761592505748656941417843\
14329173745451997302273883311792049388234724599025122786958768802812137795317\
676539902316`339.2319204576506*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.415524380237347502453498981518569701629893118465301259958492795802\
82205335767573063942076478474732106788582215713458098560017256302091043059638\
19346101813754538096047611593537629492920401507654816287756893336955613299440\
04297790755824615019725024841424613381464825226573599540252741555590840330522\
187702210412463087705950471934002538384970880669713606376359434168682`339.231\
9204576506 - 0.62407039309564574752123376759146469473812436389223137061983823\
89220375206348579802270908761318629322053471389538818826216413789874316505511\
55684925183972454656842096843079609526162877308902489488055450019835743467192\
14757651314129577006334115029998999412316150464942785337921023113088115006161\
1799155342031351017511706481094744828296457828274083445912690197848442966`339\
.1949804326258*I, U4 -> 0.807523435731941883341223634069799078976798945326093\
14818390356616891749835545702532896680433196947799123159876547340388882059403\
32785107318030503534144724928238584963550267190978678559316656469982148793577\
86754594393251830452559011218039846600182473069776282796021230669099048658538\
30528718813661708918621561066496914895238407946637270489126380518896321620928\
9616977`338.9129510649912 - 2.80812137070336047196192541691966377051665037012\
73024581659205297181846752513856778409220261796376931324284625587726263296472\
29363921073488837180721731535712430742348059530907126349520321017233909424070\
81968026174419778490632177494623504681588692851627960800265823369253766345458\
22036618022382924565430943371767919302121703504800897922389633391857522096577\
87138523053`339.2319204576506*I, U5 -> 0.667773365664304815463719359355836515\
47238120072715277375877882731478029494243313291311707013247771014202564737996\
44871636640615925588352546497079837603488639573215891047461899462232984958192\
08129197406486965952648204764396023057436282688178228045623073717046516475023\
59426732431212105806407446237635307512764755706271410259575929691252434784975\
391572493671716903355`339.2246498384757 - 0.309032170882132674853913715062151\
09055975729838747091476014983452511181028142975511318423887171651858340985403\
22994553582833702152967518170603163185228939211280245154299904002846641936143\
43184057676480180774184414083435762571149973654370419375293950875534319586347\
87276735695934582610342659160938178225480049405739233703247581653416976701901\
2059574139848077658988098`339.2319204576506*I, 
  U6 -> 0.6714708643233746613030767498877930831655699779012613916408134896940\
96714382816025221503587826569367921606688498996238360535629903891233637406894\
21535163993413804314612177931982747824033261254954279835610370195587037755946\
95187766443936555919673611766620008078616961930710725078589240346594374751505\
85905622154406236451217604410921998131913366236691598032340948147739`339.0925\
105232918 + 2.335383774569265526354033031065652088124952333004502594766288736\
58795835885404010546895144024319323197067214150998536490042579156547023957466\
54502486389549340184929553307690969425670116230795462849283967206670167267016\
86782890257328417178621475120526179219373628922084762524753858975114172364964\
1850692528050656178633494728624576242261781751090505714449203215837333`339.23\
192045765063*I, U7 -> -3.2563525720467687217577264720225212845850728817576827\
62223577341072067451104934536730828519459137997289890768263104193451981155144\
59948006285740521329577759292167411716450445398044727799473265106737373951087\
65178453268683439523673444942336299953752256158878517069477620928174645139256\
68562404435162900776073800344870919300944901133479660830947400715058852668708\
158485`339.0752473115722 + 5.346730449419475449527372263562531288003075498354\
32957794954365432388036403947562696696552076291628580440321821589382813603703\
55525183519891990581981600602208667111752913283694740030883399864912689972536\
83754885998766112291331564212549428342316783180981489832999394089460222243753\
54118956057981645909357440278178964657262227812184857912053745650829281431327\
7949773052`339.2319204576506*I, 
  U8 -> -3.924395898642394467467445068970953729561359404692517629069028092278\
73312878460478254595012055359925593490749708913535626187888024149671084396377\
16936892278753570592885241028921841838301982443897033215533926973865863633960\
37769194459806063408619984952476521211603090984338346272116746218077971350826\
817570735299693287265920497880031539643939988418959916187946960096834`339.231\
9204576506 - 3.43887850794342990816228610177432828927262224817289115871906689\
45674070024637858765193840468435736794240316201659147409180777694845841470999\
02493536301012281796428091782786256007495278542767170717201646838023072731578\
24791048027704589512086190808864974020559771018785290324201925267954113305937\
9375714013036380321665911598449337584165997570385436509570697007983980189`339\
.1325513250886*I, U9 -> 0.164244455383159169676319256729271282200990677556386\
76519357902623888950456355470042298905809968947274737540278019542338440273100\
70259097252523521456994599787979245906055699468110547213953208841248489177160\
38134974634236075188918509398507905957870702169205210963727675064128603330902\
13786604700837489629293976158735119630671417246212941083432413155995854225386\
2201412`336.81148316776444 + 1.4469401100566869093500622349018850649363987187\
25900459062156359424303629351019865880822259720188467820908411299609317300304\
61863302933336635594687476232086614779785349933836916024006366233715100029440\
58911875671856488669757151610163692237884854567892277473947294820666153985518\
20418214063869758459153023014797656076867307808755631464647874843837294259433\
66707883999`337.7795899132821*I}, 
 {U0 -> 3.7520782523165140309225508467426845471420209404456475501876942750692\
62160494020882519349815345431912006682722021903551113131220690560784910041003\
53106528296909066799199932760175080390870794034127099570583147112165214979430\
96092891813534308344967214113107529538022037438394390879848490573644247485965\
10516054107320144995509139045427324876568582318108370621519980084622`339.2319\
204576506 - 0.341709285686185855172893957155439237552683128449850720293269150\
37390771201388882386855835972925613247914055234451401756034142618730464472936\
76973782699143064503966542655974900360091923072172135591057290186295936666545\
14973146825980914675175975119914839934617262483506217360267125276610426148346\
639664172142653731228674679978487527625329327407985126828107415129045013`338.\
885463750484*I, U1 -> 2.93262819510878779743230860017447976907805960013936922\
45975675562223821097048145593189584631530889665636071290625259121250648843287\
08095020562750749865419976452425883141120468415612119332425731216248123458875\
82851778834564113336451289140592480548328680067543340939315085543742169827742\
15660677847305745706580303823877791555022053459660874350256263703491952419179\
27589`339.2319204576506 + 1.6176845578606081380952957040451378824044732802381\
94865489208673871518495341940784477229989725226928757692692270460364749625163\
25033060445599887213647547392917389309648636340262951083462517882235597343499\
93273982678648904998043546099472689594362359898621372134997567581959845651801\
58645113708673714902667480162818346967998272921069286557933179790002437654380\
322698287`339.1117604802858*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.6106740148003408831881964270287156179271296614572756103343266044570\
86270336395977667783652500242478218266799906548523918424443629879270208273172\
30286159757574743950989591950498002946619489416658866443190459305334833368309\
65899899841186301394332365888540814619131284535152162817450553872442974869120\
96270141819815462418164840691002691532106453909115378389165535370386`339.2319\
204576505 + 0.882633359625686054804270869883352998676580796964698365297576369\
81697313100329360620318952927887683270066216962005144153665574194190707695692\
98435978860560644330648526774923608605477545179950925844719312132529029337937\
36475136157139610553626213768242752607566417430291906206091093975264843120583\
583385113482250514221875483617960969046139163709648438539286503514172804`339.\
1920134478839*I, U4 -> 1.3364462613810689593555751586491357641914238115345829\
51382784069995011600579876179578328066429908088035254987815250234440064651231\
96874944101537944777075144535519333815660526222993108614722374611773375708997\
11022925838860821751431138224846676579023539051586480319279763591836126729217\
10405759058925520647973502565325412777803609232878554755838342362852177064430\
951776`339.2319204576506 + 1.584808412742974159192306406002583518616854782446\
57035438840784058179097820972029465894028077207661023377151853833846149852700\
79246539863306278272052418664289134584798188117880970570574285357513206388984\
24025567405050372729569736588769111778301892507809977494014619849803884416397\
67993629184970774303198043437446509259691972327116135250144395614802682170301\
6363874293`339.18026793279427*I, U5 -> 0.533075600859912995587067445966477953\
56233969576409603081525768502069289219067576695289476997051775689950618591751\
15107454396151331634013305657379716784535044723937145415795227080014286511482\
00040353348544521470806168044236991035858186755175497439359914672887833081707\
67012152780861166723207852565115965860666894063624872911719661778071982375644\
6601321256841055915924`339.2319204576506 + 0.67131428320502279276854849362985\
06363046447744025528931332091562004680389946089011351947012625432489161477913\
29443988852445614554594572924705612264414831580550712686452776532009797508308\
25013884554079316074583375835700830015890238937729632823551487241253987212837\
35959969235826323737214397188523549618444766764677858410812059380275211979374\
78190615632174297722680329`339.1840505256501*I, 
  U6 -> -1.877400063208152466117227241113463694823272296762920333687264689443\
22379938961699860490813497995109671403040144327802280435841717196987199165233\
07920982275901242004531063428655121910519455374396022623011300316738791695522\
98620612053704066628680820073358180153799728338718062548564087106280549420796\
025513730420224038269429980940767536487509813683548675497505640045452`339.226\
4298548336 + 0.50894420308572497668971482969804847754617863334812025750744401\
55354414088967370206681896904926850800045962330476924511727718458103990484357\
17418156057163892159508930525147057378718525617364232784106450209928448810212\
10177211362260986777848951223542798209914066168469101117546825066153729758683\
8611968639156497202128880153465087512689451911282244975288524380276181834`339\
.2319204576506*I, U7 -> -4.39228979579683726602892767424332978490895116399370\
91598237227549651116937837670095352751025831726710357590251390608436452961072\
08793435823451675669200150786085075112609345068242943537275420804538413239836\
07615130675160897959221364365787812684905277918892964469920875447979159405519\
36742715583873838321796461373760519027395323202358609615643478959342044004619\
25890449`339.23192045765063 - 2.417798546290691116326565699636223029937168573\
31308809191852095560314765375565590374811607132713570783960332966982925855888\
84451592286280803654224365579403152695151044199163381741251287741903380798704\
58140197263831099121031995739418920466051302368185230465757746411105151273900\
48375213330983624967920815298185918364236651225804119844810851874497604030535\
1866063828081`339.11151261800535*I, 
  U8 -> -0.584565954312080581753332267935197350315522483641162534822941339944\
11630808925035347891298762324090695793213730290952279303302300579242084672832\
27634846396945452398767974803182058896585480276478445090865273119803314824447\
00952480362145951356675861930530069738520142974528806443107584491450189983984\
690882884486782837510082125745344971110240441332651570185418105213039`338.923\
9345334507 + 3.16121832001629374739314739988008613428291334434264134157345522\
31209554184004154965428967287439716446363373032591159140821673283796723879375\
72611799236775801022621069148058448488453572230302626902146649559986018102749\
15001262630390599257412997999233352561206523621707269597770631810607384770373\
7795593512783710460430900080339855744845866751123299326815694679580386286`339\
.2319204576506*I, U9 -> 1.729399032805504507179542696743046623486541697120325\
44071957063662699949563396135848635438260483258737307011742486336106742408981\
96813159967099486677328209654489107711524181614980013193159527509768799486540\
48210945613375873885591953878716236341299597416436855834023494687656830452324\
78945781429730059919738234404887879355705898922687749564651891611803039297090\
5384168`337.9911654028129 - 0.21194016006710576410942772402823101955071735468\
12753333023355530936285600670236986771594504610426243997813277417659939200682\
84415870888604478846487077118964978003448787519528007807042577301341452708956\
82803351704305615383580519962274805507415640830902153608584414261600242922764\
56043426004101701201920532350874615245810304772764346034765394037316886331486\
67947818563`337.1441264528856*I}, 
 {U0 -> -0.437901900551439260431610701052974083283083708888767096433399055161\
35986229934797108162430606370617670376646167268812014855071442546773126933807\
33504048606959177583914599006712784798145696364961998223585248256767414927898\
57804574631429664553085107149926425439425179403853964710571233998503395551695\
161377955869419759185241315334039016372227552043184078936528504268266`339.204\
93332549813 + 0.2746160436359345656315635989831897815306022744001766144396438\
73100423368632871134487748592760082349474788855242282536774939051381932420781\
10456298715771339558630855831753788585911301405100952888680478764231237423476\
65238968751452557380907669252247857018303553642589684931066275913568311049803\
98386860316383605923790528507546003147140494675480405973100857814126416616`33\
9.2319204576506*I, U1 -> -0.8100063898445894374990836608610429060842791360128\
61604020926877950065824755511915080379391843498634967758618173152929469292597\
43185224623705581791719082970459743945277192471034799100641250077483894619594\
55982188358966223698600520173037135760466911248713707188669311868203675169723\
83430400028273583324075087179742217741757945358479747434431137976808761232291\
253709901`339.12900634746507 + 1.78058619552013473540764296850709121849721505\
49129128620496420253124373295998535603795881943375500348343976601239413912702\
73028389914468778168498713829526564063869538926911758461048951526693720337801\
40508417412613970442593328348372093915664486115552513026793562382324714165276\
55765018767960243417895580385983651470910667202987983207102034533767936692449\
585295736173`339.2319204576505*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.5983848894758131649063972688122719173991929305347859609007484980472\
20290621210372040317141203523092495110892662936204749213817651611312950250180\
58892164249345011987343252849870990507129507961936734833394989135270782802510\
58931077087665791490439390022257033028424581848958085503307380159469011841433\
06327322599106715338292811771847653002553951324858996896146252451337`339.2319\
204576506 + 0.598754213733363336749874804302443135547040898165695355955910470\
49373730670501904639666941105365329974023412823464803583329961340800117212109\
44772881594644832257750668665865109682418456959292270210394209305312056619974\
58036571057791272172280507456079154753620845139523652137038711997215551330898\
486578527726532426592071584854025931801165708074828409834780106736506916`339.\
10859782965747*I, U4 -> -0.74308521002340576940396542536660857567069218151040\
28929027633958570089355736228270164129794354091211743471613466010283812049506\
55363046637180886321433252751513590285970378936482002768489966924663886438666\
88983343707436914555917024239906040316239683897841435137541100259978484678291\
13520987962358129597505062931709799859663925663744861890419175743359157851728\
01609112`339.2319204576506 - 1.8044519159567935577039286388080831877830284910\
20072178708520451671103786519071417213778737183908819754542179195727538303723\
12015483216410736279968721950051722691010829580758270537908098128084609383928\
35623859412370851695994252788780268627037909034853407281344223967699425140882\
91970136138277168728904809458135716382204872383821622352892144497629615591347\
90045804154`339.2164550619426*I, 
  U5 -> -0.465120876699660922841016126362690301992809721402143595661754544170\
68181189234429736108690585966649035228437744964348780771968936657753888763014\
15499418826892032846377623910959484325476800201510831293985238937710849992235\
03308900477107700653869642695051843965974746461263440631914331562851281883652\
071834076766493562107878175705933961106044654938458931148911478388432`339.139\
91948691444 + 0.9093899141222929039890800957801284876884565642698697156192946\
59985664203536079906052988958357037704284062336948471972183295458205754795890\
70682638235717439750320683196356206887818969465325084325681517534450954372341\
71101307899080666626152154587908628120653908578207441550552119900501689823064\
45326407064010197131991517007581739270074264391155647373436933977098083551`33\
9.2319204576506*I, U6 -> 0.12621967061795996559890963370935962938439611733495\
44145243096067545984585926050101952089728376940617575545781593433250620774905\
04938310496160642738304914587992541116293457570322671784560244152350750699962\
25438132425463664348463132992234368080719293411382598562054144917797913673713\
77046466655186484793751377805769196729291243214564473621999298514544683368758\
97158252`339.23192045765063 + 0.933142771601225989396700216600053419306348770\
50986031824558652573618907714707797526249023142460093315803556194804948914859\
24732052522886450239876238788975372043541659149452952364717602316661582889021\
66388892143575162281922319489245156302723175240741603867728704044553569772138\
23157889603709669667690989625583292554996439462345035733262124452916853775550\
1664721249193`339.2317165584887*I, U7 -> 0.9477534816090924130582500799758666\
08327186922130473358327276430871118660995054386217154811967017042456976391359\
68492998043275610269389362619306643306053528235447759106822627491278144268176\
73489257237893678245933780536454542559824754538730837969939590221284865509204\
90555114759353197173122641936475678933788508375879896308959149826986360894136\
86331326282114554881735`339.2319204576506 + 2.8080002440930676385766917676880\
51289303155995330948274748426576238749165884493400856355069352321024699271210\
86696299820597139204952742181207358740067197035393088989535878160839730997107\
33209119378956789321704319621378040866172104784888856670851041885491692979533\
22077523943126497579642840077203773676587844547531951427253005721746307563015\
411206697288516119805727209`339.2205023431152*I, 
  U8 -> -1.276279491197076954145028319690117440137343213338303856344962230041\
46889412154989714587184440037266928719658570771703722888923070917332405213398\
61555893151434516836338971559052721436434661491870773275819814746478955342827\
63977021712565406372982386201388016634488612822711627697345464424891364186594\
112851003629652138199373356274954080842374543579487728620832542212375`339.231\
9204576506 - 2.85263733101969112041769691623484241072168734788520987140002157\
48232938043627039280774837363392735746351234048597042755237052340012888702759\
36277962997890599450679059884704348308014673595205537278915139588715442636937\
47100162923161850114733877774001465766230454695366980365704244630421940640878\
845738306670198167679377835381508478808369918129931656644197425189753597`339.\
21452899228655*I, U9 -> -2.00128005768200620298529610436305058425627220456656\
45851154952108083332081558649071746625128291370761347590321852619451547623314\
74124462095832536094465352462349858542631739376351774404030481558115258293943\
60533002741903043236940145425063132331208807129758950009585946498620963577623\
39332624271001612867080222321934261550568279151766168767405738805998356473254\
04316301`338.34709318972 + 0.906963193194402332385936477426344789660201822682\
75660192501690795019455399093875626605758262564780014927049660244412644835481\
36491043656723139396671354700764015170350524580990040517283123878801522115388\
48132196427025329468475670468549354101640713477748723952079963131283844709858\
37091204273568914978684644628053319287163183233737491130444336745652075269275\
6986342928`337.9034686552949*I}, 
 {U0 -> -6.774600004343967627171121918713635693871251936624513817412923249300\
86264846232511500012913748472578889022457463246463644926871526605104551339427\
92472649739451174837040279023736496354721946258064170789273221488584000870780\
04587492621803081318857819933921189212542130225382349313301058105954578522974\
278806770459401023455880418753339797478734797950210180844264637222691`339.170\
2709513299 - 5.68164128217596027488751370499582244784240915292608349916519847\
14051928955897774380859711187981647357457138552600415496779097187596277770131\
89248783393409913914987364281730445549132246316898240447901904712807574622678\
15829106839136126012647580731903467700766826988127333992962658407556687213825\
3032833852141039105370324650638502330345569341605303147341599989687805324`339\
.23192045765063*I, U1 -> -2.0335331583581412459734787142432221891056256043927\
22325137617808602741782056458938028150247340962630180404661504444993239372947\
69276195679266008356142341548559974700110352937282319153680309278183445523039\
19866815282936613812897617481558422081104488105904393793240141847866119981631\
22780422724843209135205286452662202292996095018297401077010721833184380956277\
771636732`339.2319204576506 + 5.005704252119028863135151083854418231193872936\
64834359725425880743042652314295322391636298143947235930183498145176385310819\
07777816853284690963856130056760076970757153664824036860387653316420665805732\
13299383841653338079240384736789052084315701470786441775281366989319786845728\
61072967558128659706042179816912917007439036500107519735553683001658597194945\
9153826148661`339.22686440189113*I, U2 -> 1.`498.8860566476931, 
  U3 -> -4.300191401130410529335059450644789921063569681776428497806130450158\
29807211437961825272801308822893240148555717220804716956588077989396532989057\
38435718744484471547148033944858340171112207362296357722022193802423101584896\
33294174235592627679385826718153141625521179493790641990957879719117520986332\
393480616146038598317916178530026656569031400247206117022381711002132`339.231\
9204576506 + 4.87036787137025416306171272501145753832751334855064769432762668\
79386426274022104607055813533724561937776740598442784064354111213579960579263\
38996021455922519011569413801139391224100450682290479104887875868515811379415\
20078856072458684191298837260227709545394793127230834994367180335114084070586\
7292236115397461908331233632146349109741368503132754860280525627484262688`339\
.1648734984222*I, U4 -> -3.84315270873425291873235436093690466282803822885177\
18012438885509038453920206868002447259340229045428838545319341540651138170931\
12525954483747986350444171597047264313131147512958714907743909197689534558596\
94567710411605569702105068527603990384550743513737328260218436380215799861125\
90012195056089204807183639625838300424738248432300054145818329608470287868237\
71846073`339.20681977982355 - 2.125264807453790057326595324356374777089906478\
29709169720955755991627952811402095202406480065154429075451471246575880103905\
40089774111385864304146077152447490764411231893973540892202625000821045968961\
15070276593267780483712328166891929761371821971105052906719857082850422370461\
12997647310283252626158807995947705010905437439927469665726115709050243490557\
8551571618183`339.2319204576505*I, U5 -> 1.4544165420280300742478301189817709\
96691676871009354387522835885293617355070294608529184022867947976247932259874\
53826490454100614892622787342365987200397920646906692645249085240613674849771\
13012665207858666389653496680789117178904055697839608848601431251235673135644\
62148124585553699790654126190327345384285919988361537226157593383365656123695\
859115510350624949398887`339.1397392312138 + 1.594684940718316392160346267632\
94840550857113263696206617734778326244960682024085282765447499030303795174728\
90742419460246626066566389128085218138259486704091096924751197577592086109234\
43461132054888399923942479880619740209134337508446545012540712877004648467591\
97730120196125445376190890643776117437191086251833371820928404692396977651655\
9353699319233402160989532012`339.2319204576506*I, 
  U6 -> 3.0168145119457228430636041502811011905159277504550196261615901403072\
20592397267837486911166558642964361410608265565419531864382909634967251854952\
93010999388646839420229254930195530208540754802399627848409036538351263227498\
58073236006581572005816996189303574187442631014224380796476362377813451061492\
96045705251913147505487447881151193166169392270979306570904198223674`339.2319\
204576506 + 0.052526191244134779006566504554734043829588184586981836072122787\
85267550731612099725245186191785711864933223158941782062732974803975059535649\
15398549563002367049595271866804141783113009716331672063793391960747657477050\
99325304774920630333922173405034711921816106941020526724207706456125550704359\
624546755118638691467573711454088554135548574101872515822638205475951969`337.\
95722572871034*I, U7 -> 6.349977870252257586722178364077419439747605968629063\
35337764330678056420734703135440054139636078544408538474540852579038940953222\
15560364989880791615411328201273797845059741886655828920216738981687661722015\
72101363676305431044004221653759956274766090373721540500073796267467897076511\
43857650289794775187857195369400343726173148972131456110448024943787009164724\
0130549`339.19809946840587 + 3.9305813984728030767921386695599707648060955671\
43416102531152312765494076835371301863047746589772213372863335554685975140956\
06504743701120293978230723750192422388339661625079178645954437313665542727460\
30579849508790068335446300205942607916075285254265132262702527644287990361374\
89197920320866491128919692542284693227727117999483278818428688064107399790412\
868917768069`339.23192045765063*I, U8 -> 15.881509307505708536408974061679511\
40332823203051074616732283284398309640496457121254537346224002553371352912314\
66881929769848820343460964757350570293898720239959604419324972176068313550940\
33398162530307592363034876946568718489020136877996550905461740279982082129794\
03730048895088340450668644783416583915791167331903284039275465968324949651720\
4727595231934951724453867`339.2319204576506 - 1.91975196954528511260000578936\
57818189033279327593075574080149358480168666581037123598326823414460060174202\
09485054943018469148776497634817028397258321991736406096862710362586289877471\
09131832632524902220171569467684635627384536241855571576440449323977309479605\
15710782756714147599411311761347635705351124282346602910233421299716396885279\
74166043680953038922890826915`338.67885098082047*I, 
  U9 -> -3.671656687589250312223553120293061432223164135643435924880583223015\
55670143113164066059613169590633434705935486605930450038500183995131824280111\
54974155743248327180979102816343599980564857605927704720927091533747930764082\
82315678916135359750041166740503079306767759340454420495318702715134866675111\
568623423393203357342447123463533059842553665354291480417515121552876`337.921\
9570874564 - 2.21257136644325372187227757288751743791560919790250488675380844\
42995632961506747760270492501827124670146007898964823881309113612020151131500\
95412557380922161529932352677927617724109302274106190551426278129270816933720\
84205653590254631847506221268908519358851545641126083549340117875339444871878\
7353800276412546230126500465301489299490787410291089795642914219033689758`337\
.7741921737651*I}, {U0 -> 1.3683657804041972472429818775609848459621358085298\
47456323492094864598400689817014425163309816843635671050988195822700135795158\
91173798631870112806406256864957716176152196810098360937212188830340289259060\
06255398497997701859563637601749640451658835862044509324858977559312771971611\
21973301271585966916133489271886165198758460809393057473782664466119206219729\
698432377`339.2319204576505 + 0.669874724303643464555104641510935121225378627\
05452283221696501570436488495020667843130112945839692240837322129665367427464\
00284090479186753190182684049357884621657886288224855086813293826445434444574\
38032019498946221208424524952099490007871569621744730939174393421589484210828\
56647601572209338035981373912227120539090509007276619129413222302825014644522\
2709986777902`339.01785110136007*I, U1 -> 0.621778896975427190124526327192932\
26021721722351500730226475582539690086906651198186682069830228312776903288998\
57806225300439844229711781898580659121196026179116872280206747422985674888943\
98818684304120733914739580439180447045502827259904221411884204722587941697288\
70279876744668180844057301054323114117424546234163193992435181830602971646727\
7641692326838620754349512`339.16547436367085 + 1.2420209875473725800215370152\
03230898601529171292121798472421819532369183420657002055279037045487599903060\
55632891030001562082007454322852403178768534861534046222389241000891994771754\
65950838680306255957640839465718033358284465927793661417858278056396947550738\
72495359616514368721561582729057825597602167844518382044203138854478019400234\
582624837568317599389382464681`339.2319204576505*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.052993569258381644034775601843773433495\
02064613489532073643241885254804430640439051748644633221215876408988678680403\
55537167870963763123401314854361560255975789056468646504747744710386648664579\
02146928455073222571193596297486309721709407528286662565270135834099991681322\
26011862259769800714715722640146041749533540469469605064251949836128915105924\
3809680608497380863`338.50540894252896 - 0.5466187777421248477461562218723367\
51913665749738207118353219996822868893439547639614772542251609988735985165801\
95136014966958940495680798832580614785273234114245123696565602721864874273425\
77027158210911630093684466317071454569890693125801399833475813059950410916804\
14070668908544269213791895292753931295774622091818192642426619284787069952133\
465131758158295269118932`339.2319204576505*I, 
  U4 -> 1.1823666941716872249312729742536720657846057973424751643792654868567\
90786041641223055864951753667432882643930350569045910898542393103104734124552\
50109168392700945228524842612117769565275597389782374294194082112585991069755\
59603309429089202103937974804904019343424170453058734063115498782508069412012\
06894161224548880477344885921426587779738948367907639909587704814028`339.2319\
204576505 - 0.130792038678463709488948495003073461507329783813855073766015830\
46545061247765088249908651724409589755016357902530140941620812235862400811125\
24897325035692158905511272804218611281234560362029026171560995387652242217806\
22911412378113637406959793577036279431519647466138678047851161948321946710228\
570164615445762869577400806726044817657265379842753645553084601217627994`338.\
59773833249255*I, U5 -> -0.33368473904701293825434805500541342413229896072982\
98509646626718265183220250074413550928835212533148778550151319320326701021181\
06379468989583045307375092398283362887502109928519388051271997911511252328822\
93755366951258483203601612406518599182753066716907349443931632915068033373586\
79399463260691175503671147620942735276613947320362300961829455083289454529692\
34784205`338.9974342573236 + 0.7405648080908681159343670250221476418602677869\
62766224437521231446989138849336870141219314188155111640719933081646701230666\
23572126146978623692541716875047636831970006237519201008828640101742429847042\
15361125377653525509073464484289668899374079829850819756155107221840524648068\
04859103415409054702546781378465535561054884091002214623208166658255135768333\
391381381687`339.2319204576505*I, U6 -> 0.02025018596818704922900148080535240\
72613157899945489457900379443024758073066491104327292375999218557409674065025\
23039986548960561537534624743242180037493166124115031661455050819988711716294\
56925045147117047616836555880478830605543116493734663419891391911705213547818\
55681981450557696872796746850485997177929743234804963335486535429266116740249\
1408611755694740914147`338.163058879685 - 0.498975282731999777341483767872523\
45539745051923359821581034452635653623377190288382615066831394938356892793003\
26778263354662754066429967348349002411641528431044502228168224650526102627678\
66159316173100467164756159071437232306147900226662389848251700609356102209489\
46085411002933693698984133578556443033205628379104939346510896382270832646200\
8002203386952534015043402`339.2319204576505*I, 
  U7 -> -1.721128812371363076652451779070269555664250306465844799854511049631\
80658790722599175492368211597096534063578552987634413964038894875854579234945\
20919549166892885750430324680685732607273408709175185304201965905505671317331\
49311590960122064640123126918803203016361050846540073460593479700689190270787\
11620809609770955036961961011335572521849764700679381531210571880298`339.2319\
204576505 - 0.277585449837101668728513305960818313971592211966970850836949290\
91363763516569124471792601994647808269884430782070640407744518747216033338816\
15935008422567313951782700538049458132096041287319749084583193319236565562599\
04830963513854896651406314213479742084044431947670035847706490025505849820796\
657648820870075188576821233340674911041023461364868972306507662168144425`338.\
68886518716033*I, U8 -> 0.871168662167911965096390538251963440235404342617341\
46501702045775145812659667720148246525369284858519882190808787345696773700035\
48547743825330024989247652974270983919892578867978184157721453432817925592625\
92974378727902781426894324905561847940336053690288632639960525332936253618727\
02657640358637859853168117217066363367258219033966301648434678759800731261368\
760971`339.0490371690513 - 1.558036836990788924916972618713361817401885139518\
57324261923304958281579112022891934478800446321271058574363951513765354815393\
35159767776297601024268417825802149639946350863569413817459968099966894231110\
93918425183809102861045231403664095728581019209041514960773290157064652479070\
14776540661511286355584528940240848437070910014353730164408158551637772911615\
5627750854`339.2319204576505*I, U9 -> 0.2829278136408403708542806932553615161\
75747656158886664119261791386201360698599888627108831426575917695466723887982\
40928822143948063905735510292200194735114957672630338334759659534922816095605\
99292107622745253292474735737027430526949882075691363635411497964055001899141\
37800348616291519711061276177006355842016621648406024509516453608627248062896\
145960735506623018862`337.56556586718295 - 1.21378413498321657708730217230906\
22950787362836108266971671854504606076477873143237474236954347301017804152133\
94479739147066945647930770782245723208416816968900263800322969986702889002231\
81326993329801129160826291145385804246388294310243945187986540972156037000741\
63112233424341852340370680624944045533794701581401151555594936998338435364051\
05716630607020978087597096`338.2300598167347*I}, 
 {U0 -> 0.4426310527612504452989065112877386916705821798526692550272940788628\
96491605128632199948259479164479843358063748171061098503592628532763661576877\
10514055411771177842651760430037228583342363200725466058988011537970312667909\
63441288007178144404804771882472267915289872335843381892861665359046349715734\
06625397172997329597514404585644412212621814795044156916832607855805`339.2052\
294353626 + 0.486565099175208470708762046452969382379796527870641854929794266\
88221308805147609210396115669502282841558949858745766590666068822335785753471\
83715341382638275277135371351290487880318130958092499032210412165245180628143\
43991161122552303115072743147357633594693009014827819298533732796906652285010\
545254480402562698435641526752634493101413964657932668536071005061154901`339.\
2319204576505*I, U1 -> -0.918865009318326685045304345011560146550389450932653\
93769953084902363537416692954744032125337506866663788336089392769663158913379\
39489672143255203166331843954297966883688950236468431098547065430129591438361\
21426832046461566151066684781468887415269021100028876569806287306484638064907\
61098675428022118812565651015834683277692255748004470321530222024067367340687\
1043386`339.19780558929455 - 1.2859292428578113494491498396872709016303519265\
62944439667118276993590101599824488501911581155384398571275944343365612515433\
51517267602292458531390219753057164255351025899559151437729950796782284753105\
71972836444265811685747879010342114188465895793307681381445142429021237671725\
21139484758092917810510791361419362754723454914035880684914461229330242551603\
723931587673`339.2319204576506*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.151614739815710459510276312081939623293767102825800405867718295091\
67497101213725070925634452445431683945009734669017762585911531446039132245764\
29487997786165983831963126863299586966488593942016203961942911652561141744640\
58574655077696560858823985879710678239777775036200318067514448431088941453607\
606657083844439244263175215329328144558265064367611107627837912589995`339.231\
0962525881 - 0.10641368568950581287310311008741410392388734089174555192883897\
10209492973737202884348350970244465146412810962795471438570855702766811451034\
28927504402999939314065446246894608799712244175319465252561208964789946906974\
11580627085964690850886439449962561557015270439630910475016641375827843466202\
2772882109309167465909234792793411895351994202607422489008740509447625396`339\
.2319204576506*I, U4 -> -1.22557217802920850861761647207203580285624316183349\
91209037774170652420300635188272758731399508555982258418316690342171211468900\
31711337622713477018241985043445681211338952881360903745379966297185914899673\
66603916002059255834266085479245275060987881550992981232973456755259473773075\
65654108611863266682861330287199493578763151617764975881816256831823204037684\
72067527`339.2163917756856 - 0.8056950526672192067108959251037136657333759437\
03359926973328546687918796965547839656091632538359668605871196925660284032762\
74045861872370232259176199616932528316155388480441317035612407538034904100290\
19005875716165971836917708181732827777029673577493188509726053535762627956033\
46411828945396374563181824771240373416098799163937726142228373643052476803166\
124678995549`339.2319204576505*I, 
  U5 -> -0.813701295386093390628419596330511386992797234595398746092373069345\
18250934007296723309525847984271427043027244052081969825947773290120210053578\
91711438113202219982116829822099198248555635399407944399255404617763300720363\
09415073533038612607666742124692943783276738280584880618106995792045756206714\
391276476824265840792839738232468088067724846768467882758631345672537`339.230\
53216969794 - 0.0925398017046370247048517364653803324977476996825644132616741\
45749222583173284155201929183181903363475150456355299439190498642433032005515\
42060045115867453341257185669345805947457497995287296246212198950693728688592\
05811705257475147353436881351659620784089873136472555529047859290273269677030\
25813425849157660409687065173834307111791224956762601613536390419206260933`33\
9.2319204576506*I, U6 -> 0.56685969613653481126141012689526033614717830077827\
59540908541201538411919021480427899450390494413087948040377755850574302777100\
62469283045008465686948423151131611250380535212933741350458483750846172072140\
24815316522543429630586345273203774137282357428116617944064881988007202642955\
89999710627811370378680176372781602779263519066751365003052540503479227802749\
5083823`339.2319204576505 + 0.00819161546407575241421108107592258704817046186\
85494118209580558420331330163737581187970196547855592092206789650388805229631\
85050772496911150483106257461624501230845930785010354510910357031109530090517\
16686098720258220761102938302518109503456411943019498858251134167371053086508\
65081431040834033293598728686318901278066952450515694521233568824870459373236\
91566480134`338.60561535282824*I, U7 -> 1.68742624489436578019394857071670559\
54594921359224435857944924179156731111490287535405267803870061759395947337399\
05113502418094534249073301391434586128694262655029698492213646958768985530177\
78135663722190850034557375787368901342272143142374509535558293946352578587218\
07054806716483163944835136525803376330748995066781707370236737189170410365769\
18453880966003467478023`339.21063325509465 + 1.491569817184228275687601854909\
23789889656495459686971955057914757257265720709078461139618206121948673862700\
94463991493690402912426193565484979528152311942788502924550120839350362426882\
67079829341139882155939732103564179194720074802009004666276831771905125776262\
53507858479030818680968487593459793459254304312690280385870688860545600024156\
2568252203637622432769496522`339.2319204576506*I, 
  U8 -> 1.5618226016458232989070352225125674736405535749684060558293017070626\
73271063607535519119025688285026857834371386526126098451597948415630943521151\
53866479079312495142441381693744144568716393240303753296207418216658212959736\
62176903955670648900538260548998158983472671187256409677457331851554151063236\
0054201109405017370055703210436104582463227273277197716020799494099`339.23192\
04576506 - 1.0283045989050325944692639211858227742734642594438427187149224693\
20170302742077639905066189504159235857143165705635781253497416684991643564336\
84996932468501260914165640249134606257140829777133415037767183621857622771136\
82226015920875946985081612896774330916823091606414864904633534134929692845556\
57215457694070805911602583140582890782088118128013642047493279751670618`339.1\
9488901762554*I, U9 -> 0.9586386018819034885482927343474209879122486652615579\
14989152166512761622701513657618330564336603619123564444661832811585141922212\
38851406107893243279517111687337479585778479549855772428605466276161332375224\
13369572825097701647917973222033935509734177218571115645984576667378711954104\
27893202551696332962982080155084216970222596417436041635612638164426176263780\
085712`338.0802861573432 + 1.533671039454689051211349576135926826711984275553\
19296614918392966041202425622308817481389696712415567739605578979806775065618\
84378542705727800346580107507707201878835735650729123951757928366294377215999\
86401419069786473256464424570979536790399311313744750606306385469676358356642\
60193918971921507062848572212241614920857196707072032710882750318953323262496\
8718252007`338.3592718824667*I}, 
 {U0 -> 1.5711698257244847342402509087365261978854754371678259139569398381032\
13415881859856374679539870140280152880384228036161651978817853053332421321671\
10228051269763597875304721245996839998687860624475026850121093214224425071604\
21490913063630682740246451948033576188948435248183943059562102796625190713162\
96903086666028846148705699897408747031043676658012858492890501469173`339.1239\
303468504 - 3.777493301436574006316082080946870829286358682809209540037907361\
21005670450053108688086426973071990953640042488687754917560639976943379568512\
55577616390693653534217088343510062101916879804200889014646312625466076574219\
65365362148395145182937347486649405191202041039521187752125220782944920283535\
908156925915864799952754280627666974468478243018229533123853154024002313`339.\
23192045765063*I, U1 -> 2.614007353232202156957522594518320101395580999851455\
95184662515815369999206074985536777730137057687089589696376186440730797459359\
06308403134973553435383678785902837517134457340588774518579846592009826540276\
92006782908541821348188775673799668366850617702125445122445310403942814546096\
34003568252664329326616935664294332933182925245776292605764873191170673608737\
5583315`339.23192045765063 - 0.2908147389296459145555865818317893305177771650\
66855837640219019498684821082469640405946707446675758238135343269851495620930\
24165960104464847941857416149802635081277561784541555757817765055954216952665\
50815033743847042676737391857344551300327345805608869362782510146546973512652\
23713473288393027970036500128141859483795657259733271776027834470862419887234\
879302606235`338.56665136580926*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.649956000736534123163722782896101115725582343306235088475470337385\
92355862376285476064196308422622239981685056651088383773163107452033757994354\
56858130855396294555043030228043570395699446370574190568993776310416772352400\
52552286238986690526702761476817935458959889322763623452408226986855649579697\
028145744297527887827593170389134512359386112175844353304214230104878`339.231\
92045765063 + 2.8067163787406882663131937791040139036552592456467205855847271\
64745539102174042461232944475604557163596999682983928506864643878582117411187\
66960770402577702121077244423597106412805965239947833090584774814698906212375\
26052811734068827473943318327639635986102040052712609291709758556507514638981\
46276680496720764940028325565621668068263787622183543695668037862773352013`33\
9.22891195698435*I, U4 -> -1.273692497439292575151252348406457634981238703048\
07433803606551875823806949552534710642107391708766848708670035103504855013308\
44718878369528786653965480406278569846934645499985299422744965686880130956400\
47834889354936403183159687889843715389452406942450726921677590113582507703888\
79284092280766643172189277901531929742692417233454378323418199751988520982496\
2304089654`339.23192045765063 + 0.5099771815886390365081305948416453147900233\
33140374493269109445254378288695407152413463629829967380068387488813162173378\
46123759399543698250576487887737967178212499142511771833477503745697482127151\
22828451066569910088564078792997806135605734694626432770167368691971487663233\
85490629578084762224457938866922621971135122251241969883330382792052088969690\
299729185077433`338.9695158146448*I, 
  U5 -> -0.904942613726892244697734181859546840330380269866138279206174359095\
91626977614583361337057088285706278885673120390687392639943847924433117785891\
53426560737459810759089037776394485699313010097921142412650907403421264769066\
24202584059304636012887514339319664788949727562187258796969564607707095757061\
811162144715572607615449931674082513805401631350709640533482765566826`339.231\
92045765063 - 0.4320223549761548227762768648041321124812448144815379170727235\
60984323231004727836335493516626323450928002360946107437644931651484747330298\
07563774734188751974830246605502996604578428689144280438733184034888146007985\
15453764645289514230428872445588399643627266019942724607363642060488133810893\
85321677932297910794421228481118559401689606303756795071528612068717131107`33\
9.1716364936101*I, U6 -> -0.9316592841010694893572362234840529831190888552142\
04585241971708178913915978304879206891721215593794359945212550460148494716013\
73900458138740565968495198142973365815450960890135057724718082803542429467538\
34961802507265142580548459932513841863054750348760160216623622986762392879620\
18650234765508314218950178079078379283826575746837968001635570801374157310775\
923666151`339.1846251044847 - 0.781422383233641972834204211328755437463469955\
50068820943866953367004771064267344945467512596904471885086906648185114063939\
43180556957750736388055242922290239109859297676192165124753685742115456510783\
64399676213337001005883200086456479887665013604204134009671875098049165011084\
10926815192910692917503955289895988681331112005271477192359579118678933035150\
2529079930391`339.23192045765063*I, U7 -> 2.142061338790314505220006732285529\
29798119142964399737067679695574652882898133562893355501186853306079146535584\
03651712675991150912367862081707646507333497571743896371248520718374014323290\
14210682410443044297407792587875183628549990276573506632005798763723511099010\
60771508016134381762688365796472755509973090151066297121282140700022868740851\
711682025575119024739061`339.23192045765063 + 0.70565613519191130222302571947\
82216589633448637545519794428718434281967221791540623971226976641567387080824\
22726666536580746542883548157350120631783224973254139222962297780444196662180\
88383478030683614898475062195011664159410747320497051781396695349524745467832\
95213652309301960411767065092358693782921588207590222513938173282937070395109\
80033208496630756982306131949`339.0403800217659*I, 
  U8 -> -3.840011551390862561679641553525964628808015802325885634658892824387\
24885188022788754726135749330593550373959331600147501519184114514649552445621\
35452484869287606299766069598931013107563920326831266340149918303755921345043\
62920900925164731964871680612664503142004651761974655431391916581716438460875\
004212342935131578710363552555827791093481235633755847751014084613998`339.231\
92045765063 + 2.4454190826915332339014268806009206668894257810187275091964497\
97596984609244172376676740209305711416171925727772797853288877819423697745845\
36053154993232016880375531817725687701955637704351694623071699213562066264182\
52542504051946955761920259041643943219269575326037921917865462906164804963693\
66776351876072512475856629550849387630742212492130649990264828821829098359`33\
9.07650448613*I, U9 -> 2.7372078966188256056017665250611517520919022113842423\
80937505060219869879670902951429281727528054159283387830296968276294941685519\
16341601866274618022936992966544963210332366235332974957192261770896774505963\
10472971350193853495129602503736657560114376974418168467451226837598065832465\
41523674920702533087107289324245731737462049291812394790810711912329767761573\
827719`338.29562894851915 + 1.31011050343448267059816854568171824922489523612\
06889562140816222999760081797627939369965773869107296476744819663465110722174\
08048262875376744794497284531924016869074112502899672019336568289723298861036\
86975014558792239545232173826100954081748545297528070854174219599657977636947\
35715367479825466689324928656115026484620166192657261134075629160847943204604\
66245227933`337.9735119980035*I}, 
 {U0 -> 2.2773192033133017932489437442379899802788209688037403885802561953920\
65204640021780930908831464330592061181774149092377996556447678193294691448603\
73890988513432136919515068086598325596879428236888083163806075119517115870904\
54410332612108800719612846882359168581750192227727467026985280463587786028105\
52522621755526661520750903009755739502284263629742798842809619054691`338.9979\
8824703976 - 5.90959174598602950760868306960518559797638910404718772938378799\
80166684768275534232440721321194541331242988751512629114151236062653361430185\
45604148634233338974239002722992675065585166873830582163944110264418477601119\
99764439920117053822718653755306726862292705012184163445603113183932456153717\
4808231933047402047547669433231817190238026210739888225622377805796433476`339\
.2319204576505*I, U1 -> -2.37463833304386735935709363873630793360210913537232\
64358579891109467670650203805077622502676717441151538774483713745996188245054\
74397624295212360555774007109832072240004348760671476694249133791752743407231\
93459830511055836069736776336289411952643898497218509327479070494281816331765\
09011006125825236368795820335155897211115663250751059608579858468662067508546\
05516501`339.2319204576505 + 2.5918088767145651764843251371714952364899571414\
93304944398697272330963101928206403746567656913680698906247598026489214357016\
54296563725513237485204791502605473007424021554375809561204695105505083492995\
63724992526579744808483753960260049286544537082307521342346112337227835586099\
17196867086822892891667614547227995591142508617177762206808544303914970547868\
77601090158`339.2215182015574*I, U2 -> 1.`498.8860566476931, 
  U3 -> 3.9357028376160439382929022310309209573648717256785374589234812403120\
83803725213877989070071614788827894481150454155784299341027322154458942445390\
50637323678329081073513466303124254218799295815773672173750549009543592469394\
50345488540121883550915594526666857871343660607044644610251261722899436734974\
98214957536886038815491227829156161299144979262874762217689131313221`339.2319\
204576505 - 0.173160910714871015921894960587091740904413083426400370641562795\
67477268402609054115391472224661564765449872952226141288424039619904457254928\
00712280718442802843609285603092338461848393944417700267344768628296887519122\
29713426684433029308241965975777546528304466055003143474667830790812805714831\
901079049749846909281028165545442425242023285420912434059890187513018175`338.\
15927693294657*I, U4 -> 1.673657556713511506743190361246975865019046189321721\
64585603131912321581411409392052631218509366048052253003397550671332014126338\
13133060393167965261941938294106870523402253677330604435274360051854196236621\
39915091284443148715669675423898153794626681360752623232373501528717829502517\
18696751986852368352257624342483601051195572214281711803823461715954810960967\
7232239`339.2319204576506 - 1.67661560561696311242015188265002106572360717081\
64601509160052430414848980854355974128986615018361827549411728966025702857620\
51908753792910847905056182146333043597230944429523413468848266016695658077836\
95409090278031543025248317925170024741194485061714386996045159444585426103691\
77436407762561944178920934991781672894810041090788413564038680059038018369136\
98255540064`339.2046352741023*I, 
  U5 -> -1.102554559713791672905184124439636391999236939530398350666280989923\
90399935023303112760172024915981890483367939413621857039724095436409046149042\
45905138699491753752051412430713341458857703985478418412840699143004585445652\
04536722765461348765272958428291817506187739831847619730833175677363370187713\
006329398277731506633744380305586264843927353742757079659819182052397`339.231\
9204576506 - 0.84423494000237649232307674038312339762971700986111569141521694\
71958762552617227884508525170771119191720680961005818077414449581921030100532\
20188814257846857568213652133442562837430898279307089502845948450774807295915\
80564364428619971698517956443614067761346629164868708505778334293565930504069\
8886302484589186236642774760611512561147310235063146298327131305425036258`339\
.2002392051684*I, U6 -> -0.10012694059942185823409276660866877792452652083739\
09823333675438336411298639884455986557363391955177955045896228371503445923891\
09201741931509255511480389276471478287570240205741211582083245179368599557448\
18745310372554414866111977285158957089281633500410497629846051562516077239037\
57687787290314545792342850117336792155199202974110839460597947067264284543768\
87416327`338.337791750866 - 1.46980620595601619145930714738046913698511463677\
10717545249194193915461910508793267941042264257028835737073826875764991184544\
12015393031882773078944812976005136452456006226461307869422160605366620961744\
32032531546268666019133823016616411152960565195499314040967205540699715410952\
23614349697216083784357372624537857169164474028471546100208051070422629643119\
24164758819`339.2319204576505*I, 
  U7 -> -2.114036143879476515402268538119059229775668123875939679082635251214\
51176104266530899800396903594851831139056779763501398086445390802289202892339\
19465732705041902341074580157718810675630665302274521042500518524687233207583\
19184158835399490293388745231511379097838133364803267122354514035585858514760\
01564769562055893052472814163990652066623262704986049651938700009482`339.1612\
6525177634 + 3.19224843813763535537542502789062283379538192898972942865892357\
55399826793861986399333116129540827456843208052957595859816327277517555400287\
79686194726975205421707389138123411046754057517748445808836924280641507949689\
43203691580303856624789863797670559663140744000081865108420491077761703617944\
502074259800110252554400363048413346924444448876423669636844797436269189`339.\
2319204576505*I, U8 -> -6.703611822704191774534963904084197728374389525996951\
90516937371416289883243857431485609597794899809756044515514169307638402880697\
42260818455576199007738293335336289337449121057820209819750133366156379601563\
15054841993570710749552493585014670800097308920926989122837903883234307713237\
02598858543714463213522546880442773695094816323225469307193311685131505379835\
8271613`339.2319204576505 + 4.95513576522333303254336091615291261595111032064\
93863487251127097871061699756184683515456971220212375042227550735701828665960\
15016629454279584413523469728319179633905489964558816526450795397556696028129\
29121240651077026450941564299180482288126283621545111385590964134423883698178\
93766837633454227823953827096106031247618337543605217792429434563364605186128\
35509843104`339.13836884779505*I, 
  U9 -> -2.703717807578586058777089165034746901294648817143926278742135574385\
76709685373314629780304716318866403329889880912246340093863959874501504413317\
63068599802863357161950023385047728070217820275860733627456293259593195087439\
93020529834255279118811114110935481360739137201809287740637212042198940537122\
876450833826086381091325383955337961169550471495875157263969029497164`338.084\
9181527812 + 1.95768430855194849367369711837446612391766662462236596626011947\
38120733955706846398915873068729425592978729369755243352091804027605215343793\
76241227762444043914591680823178984677565629742878893740405302569992090278663\
42732160940627212252707931153088739027900803649589646447425225175856181432789\
3369246056947478897472833185293066821907460660537315776755231517836322794`337\
.9189753930457*I}, {U0 -> 6.8908250889230382787761312582066087835003207478164\
80444838619955477300505946180649356427242600452164791627794843842648484918445\
99156983753378145075019347028681447277097177891124238373629827863506740667442\
78625616026606948601358988332105368292960177482622550816009160293922626440601\
24195620936893801605126844085024061441363318711181959762622230419220294918949\
381805803`338.6291504952183 + 7.241749824038042161055564260690452513966074605\
20069143485114295931307619572738932840332683439380961326975501776082377779062\
18331395280006001880058396793151754442812372248045726399994513722196659387794\
98499349916093616981206786962906892609843418871986448717887298360635696165527\
92838928504769707073043140739201622247824744430174087149595380179801261531374\
114859639869`338.7125083213598*I, U1 -> 5.29286016836245246822933880724362812\
75534544192961590785656567084185808549503610518447975126367045006678578752528\
46122578043266641670349355255651335755794651673488622554262946410060391072697\
49169621010929652013096133963864426559404632026022452643083681550810812699758\
21283336947864855849845511686594135833846244834001237877977498512087049480558\
51041427223542254716682`338.668134851769 + 4.25814473551883355359818644297297\
43262242536050830814933781330348002985346630521005536577675517318612048484596\
39537107869215797496071167849420488941277784314266383153223369519668959323299\
35233062763560772835208395264479312002037438977754201876883646575938729639009\
19182426442567079115651844976326886773888308265187810125982154138753686587705\
30891560929588588523903057`338.7125083213598*I, U2 -> 1.`498.8860566476931, 
  U3 -> 8.4373443693049176950816002811101016023436540519666499415786655506604\
58114125589920569586075174502126842965026314773536834238958690775467842005661\
40138355466079055108976988013338394589585565166155645040702141778047046381923\
32439281009367845414090488418115518233240732374899565771435010953805324634916\
43310586061844489193016612709227020751776077451865237474693518421255`338.7125\
083213598 + 1.047549417693476992388716229392413466751506223514984819950797668\
13662864285456188725048763479453645311208994033600533119568837452765800362843\
79254998094649770693520507963072725255154683169069609693118397447184577355517\
34731965130410005522829855897513734911594058465021148360544791868706127415297\
35392870885188576513757750848617749034120250390044186133853357225748452`338.1\
523632355379*I, U4 -> 3.65317467767144707166235106928765164903568134090411046\
40539791774931699277787671115247706817810606731693168499782523890454060246619\
12861624898766522822344642417930282712836443157030143998988357414980789551689\
22682216645948965045361107479426147041881910183164206699191546742137648623110\
15693060091606036985428996276147069658126393281484824344276712388347457314934\
24645`338.7125083213598 - 4.9677804244518042665458016801215501759816002819706\
94106426685228333616736600746253492762385493040762525888630253939311531028272\
04737438834282641633131842916493558706996990225189098374077317699981510030660\
75399457083969045183055844372064493978917337690398711336101494243850799415271\
33378978859736739419119626537319286314290340466187298081183496263575312210634\
15330847`338.67973141275274*I, U5 -> 2.62133602374268951952305845600335671733\
46943660652162585925427260538850431519076747307443250051353366998566449981394\
94980958113287170435951933930104807017597340886773583551590988185795974314695\
20403013264464583011305024319979106042905464965527340483388896388108916720582\
12883880839101750340454052503894491436876162521821588241340902815666951954212\
00891795244317904192`338.71250832135985 + 1.254752805593749287861423697879773\
70453953380127492183041167327440870210707839152257350800376732682929987047232\
28514571699302879843726397013080566354372940627692707516640340604988909398045\
15394661254871325540537891534391549826417551550575839523825778457697802775836\
11042870164420604487327194323083262829863936474575745802270273268027888330314\
3580728267669785472607617`338.66566019539505*I, 
  U6 -> -3.660690773070881751837693289607337100295146935050390078615245776349\
67974322039653192672342011042088371737787712366914945817375985844695118064861\
51451743358028568646509423218613367108740292853154574480017872501615765134375\
41626830036542430210622338807417435861730474414702495618387764773109906046210\
223476845147266249874262753979538864628431604739546560644941380656095`338.712\
50832135973 + 2.7564874111227662755176552934991512096934539647435135378252640\
74063380022393981322414159127947656635087440340572144046113438853854532686573\
89768846609634663196408392963787108174331861676479641661485639143243698327169\
30279857773131181346802805620653881925061288367553903894232782238070546498359\
61573807611937353951850465592831203172072028630647080839851869036825590465`33\
8.5891245895215*I, U7 -> -8.0917437299101219896002836532934768182998153350697\
81979219946584764831452794965760288198256692390458879937829091560612364741741\
66792445400167932314836125140040090037874546639112941080184894342014079247594\
49817768152463992204586171545925460163165120416608407648899375043695473718376\
39245308986299154305251422898072247830048028529893132915322989280057025660372\
775269958`338.71250832135973 + 8.67376123744051041543991989084339201566286128\
86707620189820263107584909360310297140956026646307751116649942207416949413989\
36798999104581860226201573885887688942872405280492817327263460907448631739210\
81759763191871531598017188176507857297267652989862193766754391246305936844811\
83861710003230136216040127320872633567356752694144067444288326731305123592297\
14663426625647`338.6473868694207*I, U8 -> 22.07191921366899821308275539739138\
33422553315264282929131389020454536808886239030780741201624937025805485170084\
73421134118261682335394319314400796617231921339915262378109882661352825890205\
76658632982313034052903372864000849790811579296962924764593902010526088698681\
30312602163729679986917779110719612968045083482558895829559311574187996202501\
0155870993819341036852685`338.7125083213598 - 2.55030069422149950107542968984\
76068077464913706187339500699351301923336372662636856599764696567663198680359\
70648799742395219199029638021050834880865922823877296396793238343782823561046\
12690710605225237864516172238700341861380584026380888382015645637178489575413\
68812063706975422935027190130610716791167947610310408777780990381862949766851\
60026572394872965536361642975`338.066955692664*I, 
  U9 -> 4.1986034756422711604660986814369716572123262257423048204508447196972\
98642004959093763657845986862821448926220456703527872269813671537336080564584\
64076665860204674041988255316946788646864964166459941428127294736928512125043\
34151750123291814085617319039738047747327285620204235780703728866741961339263\
0044687630469906498881320307489520920619683704518`337.5550594047104 - 
    2.53364787038431538207487261094078896707000869623757525651271678414522466\
92660326910817251611517862783655692627660836884857826635827043411147447193223\
16040790382561631510174010212707522993259083007738796220478119575184254316060\
68133948132442602251056353876706017055494448009763434702723477149542196489876\
450921103921227520140052116818138925309107454`337.4127660725873*I}, 
 {U0 -> -1.109925929853786288528850040676913754703610019080235361721410937229\
01775122701695329965084579876292772234804824672430351270659576309586663882020\
97498154891760827300191326092449433494954933238174446627508058395090003876771\
94611407418925748946148841766201041303131836641881574663574291721905584390544\
368656343779020375840437760423961664206436670836416667584460209702811`338.658\
5533705348 - 2.92741074176388714755344738327330882404353173672635978597504460\
06280496243265771481873724204614454841010083964490314153634308899215899170514\
58334934086770871485771991023260695606867685661655745571603888780433315018468\
47205143478120336578002199169100349267634869100409934077466626799292843707376\
6026659717789616603863291725721614031701546714597940669995628071573284213`338\
.71250832135985*I, U1 -> 2.55093360438427533996764546215031314492057375396389\
54551666062853616586222286342675782354158908246309565687040011907330225534553\
11988005666251094240324651455098950218146892250018037962619087936536226282624\
12469704640037671921032449162928415928991788547134569330161320594105894735427\
29566333089563202419808775244251372797160977171581466504236193869630423450354\
70269097`338.7125083213598 - 1.1131307304325222396995439972713188783351880670\
60305984794488977510517660204966403814842359498912267702300133966749909758954\
29803035147191897132409220856833721249284050763464975491439419558370892974837\
48832498339117182290011946313581091121314062043024039254045958100057396953496\
12867441738810634772828535743560004383257105397686398105263402435782373390933\
535084405249`338.7103384656622*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.009050128471279477709291579181638543929164044162983233569117459047\
95454279418543054296028837090456556164133299271801274926412367393827520690014\
78116002740388782624346232534616203791830248660313537502995153750598650885909\
64015039956898217821263062675640371460841648249488632289195405779516286201032\
763865196787265182219053727368627929569799506187736189261601238494779`338.712\
50832135985 + 0.3521456733348829529063054890394923618415980276443161212782200\
48611400785009208619652230204920827260588786117193068303518401336531954358971\
34140982839557308246902822456020726449918635011784216523997841890970187555406\
46889195634452890009456975365609282203884213541609737294496063205757160358927\
93071158917525860538175679901067243706763424423548275672019748930794636397`33\
8.6275105226533*I, U4 -> -0.4402818390453223714894061847744777101369302193730\
10070391719690361726735294788096214768136252557256318875046252221650083812776\
35229572079803804878470130054743227186250125097674872982865109691203290802075\
28958006190435921896965741761241578496794816396068623427258297364832648050879\
32232667935520213629498681426609126756003746407007777795348980513741132500676\
212904129`338.5075820282887 - 1.724304437524136420434961718827331344121231922\
25552568372906927996299058284307480678239498037506501797109073068327083514149\
31657148932894366783417059031424795868481409760797512871308729420662327346135\
40626190386154396443540366826255583650603454677802948158678596112342816215401\
81436146171758282389965272886218260868286379428375003253783178207387901617317\
7235422343655`338.71250832135985*I, 
  U5 -> -0.750943609913794263521510799735066155807820171365960672827844211094\
02278060792697154408179948463354653352592559735031374480397250821750764841630\
64578853783142580319099326538959792636091820517829050351892582326402794976411\
09521127255847822898918035185729376522394997857248266281410393267340552330726\
404717321585731136100606041995906220438155278043058608909237976595315`338.712\
50832135973 - 0.3999535985976802781582736482126129531402102815909939906619992\
48539727713332309783084176732777172906219773781818905523020915619045506504512\
48540525133411381537146938292788091292654672407100012860619292552824573988456\
69395578862881784456210127958870836103856503090767842600947719436382643384570\
62670083494299404278051856907029436924599230137083029505610285764874454038`33\
8.5279653092752*I, U6 -> -1.3145120400898046379969155230870582919188079999190\
10350197507069599662017872299027746711238679255158662053011577936286578100900\
61598337979652381844727965749962941825460533217578621671371381254451897974846\
90349266573667989968462839989229301884857940932613596466792532469250390441260\
01031594824939602108840096539924172209791654298239482415176108433279993019794\
280564174`338.7125083213598 - 1.031144090145803583561985085735273673013819763\
17676448622535539081718626608641706493800141815353562857636006063745342950317\
17876248735049736946149090581898445681973824357325598144630479205813199687569\
09483418717041109360906573844242747506264675822883778779738381628479057553486\
22081661648023318209232102968771191202611626182173675685061422194938593283858\
2847996732574`338.59602356711775*I, U7 -> 2.753908208916383385555287458012319\
64449282242999496318984491166605267625861720499515268988359591034294318582668\
86739920145091332399421120614375791776958560444372516416335568452971311911203\
12743060776591723423549429374816792352109832285956542913767709779109348318230\
73633941545888912533735820027715173672559267192207728708805030720433945898109\
0265026795017321779611421`338.7125083213598 + 3.57451873443155181799573914605\
41849999373108527269011996839547144417385466164190696383359079949640569112208\
04670045778362945790540578107707292879247473709105812611947176190619639229207\
08057881850481069029282097872777936857700178754752798797713673984878048240963\
59272874515858420037225880578892847457343496154095086433336976218157469757302\
82799106230251054784996632153`338.6625182326342*I, 
  U8 -> -0.658771524884609856328733355045985143178308063137943642461497796249\
07239247111897095652910994146271776850709289095580780094406017521138330314466\
99105763101181709928017642195842298346478618675712493270096150494149312370585\
18126849395246592863877566642802832952658872170348684997000954168973837372673\
76956311361254024197822885236271801012585929485675768948160759511667`338.5012\
907841838 - 2.621855481152973980228230837286832002469963438738901436930159313\
40559207057019808963440596708737302951027802830650212823993474591035315137320\
22806054712011730004599068078011514945780428296497784809797156547328941025099\
87558253565225160835749381629198844779743019181558641166057345695204546142403\
678887970615010691823404215589019782989735022477499566536131716622834908`338.\
7125083213598*I, U9 -> 1.2135631803446874595857562901074374213572327168443475\
60781479292112534775763137841814503882703894002706282119630586619511757997087\
17175471821842319483250093322807669372020112308968132378777649844755870026893\
91791376327082058606004065199205536082718722675841902994180543669719520298816\
95096992083563668018137822220743344978184478075133655933221619471443728804987\
567357`337.8131925206456 + 1.245028451180173747792918522717585529662815414033\
99771437671928742673622982655438494001570962695072993993359255995907592780517\
92431276751874456203960056139035521316611037655457417969758656125824488182770\
39636757743991737642291087340341132252998447620988175358811803597063283725008\
51884922092768026470256508350759539228330701418558714587645451463914600038376\
3430833545`337.7978337121156*I}, 
 {U0 -> -4.205213566739860916803661342436943935874460609558804106283554503957\
82923706953927491229259544173450870956736500091188286826458642041572617010987\
43694097953577423795189153264772019803797519132492330003205803783258767151192\
08408701928198429146813015613487244618391255464680467275266992930592789606248\
18815688803017180341296279111420833766542827000773894873569372472872`338.7125\
083213598 - 2.705869043154733460371348029643473864503527083216850865718311030\
83143347890806969156467684684391054077516208469159198885913679727868532106926\
09946085022988633271277853998306085929154087110730038203703910385955273306894\
43136822070782908053695809330136041214251439272181231668374805856789437818205\
529295233678086113466858628499121908873781052040880852385110593169455458`338.\
6294588025622*I, U1 -> -0.548210895199038460787867882530658458671498426330752\
58058975444940054709736226546632088025620004616711969777401464819977616260911\
20913361790353593889816269579886979299441356265594616973210360490227089885507\
80650219723818434929703232660209718288325210258474272947523271938918108186378\
35582292804579098536629528646381930131913677201858019400861688242512659154775\
5778185`338.7125083213598 - 2.52006927498768502427146428899730512995489159111\
09691176365356824986671209958810097427454134632807458015283082643050766077887\
78934434642082228601877780526353143991448223038106203185433646059405895245489\
55880937776025516991713801892236965335220099786397063896196050199312645239523\
88430425249039404202836843408834509865279174099885904313746362205317432125278\
7554402826`338.70838087455974*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.5952253497590255251850261278309808502614750930117823103823036734943\
46067105753814768984801251140299418079595722563847252784425016616042120891906\
21417103188865494356341121167330834616989093082862921368608214877176452634568\
92440178990624034458378010131204276550112410769486202348768380144871053183966\
6916118179088525242222530951503992093666823139090806239284199102243`338.71250\
83213598 + 0.8674540243822737745447271806873618817197543853132170532043233816\
71802091868150236969179634173148547686032658245912768016917400566128565675021\
49578460026634446798029411146189332469789399738444223577227048937934425131382\
92181445022722835864547012682946510473502714446541244450804611036802848320870\
24413228846259887156987661087582997613222772180039088508304252409409394`338.5\
5804160865557*I, U4 -> 1.5130668538413443236019828083382430688659393030229945\
43541677443491323413194777159239456801340878954642580573766608634716793089566\
98032647454343234774403568693946250851549447855380800206801122042523352189500\
24057468125046776722855852053545780926599528842968779961057262969410080696551\
06941140770063804879833560164914828121540681716922429468835281551732188430919\
360601`338.71250832135973 + 0.40385237927332529941271218210067354984223637091\
90669972090567202995340476686884859325841587967214029937986559905538325589124\
34908747260918989579375236731117682291519318993211348113512705697353963797649\
23528725858952024470191201612045666668374228501580752458773957244954221379804\
41815601275141028186646760174758602188659217745518416676999466967159642114190\
37375898065`338.5247738058426*I, U5 -> 0.156222891599528070680393027107107775\
07248648548613946916672581573523109368102478451894434234903041435778568008668\
70293537591399029911084783658571206946098913162801070374105595290583755804360\
61452213377991033144401352973176634270447373149248641926041463174269628584860\
37392590824047950500380033677627262756759097510074957946379218024122521482368\
3651960057477192838131`338.6593031532518 + 1.14904380612766965077232030868781\
53206425641967570266301358599725456980578876071116559998746762940237801257853\
14550795005285074879319159925453839370857224299399378762318458361454733477970\
62345908952233234140314868072035120595305999641452450638221060793789022488242\
37633021772782861692653050107321819596940312605912689864273824562095508430950\
479352792208731350565368`338.7125083213598*I, 
  U6 -> 0.3405253123332712946554749116275083373764382697831801334732091333803\
67124937632378641006024564008289156047379984511655873799317675683505723606334\
58726088998063983197705262670410768547156698713561542565425353433125351108539\
81560627303041931137702379911641147574502567200060796426925971034833839755566\
22034880574108176841165248902567534608155996473132202403028389119253`338.7125\
083213598 + 0.835835626280980656400385941175981478312829192179625292414793047\
87506008452452692326794649719117768091147219706206134395012735737945861472250\
72994289527393914844667648164360956439245974808265193391268027387403798475922\
21627351476861024048614226061042519104696153458130433038955963796782128883720\
465897576884563802561413605891939461553572395177344669277037210053130105`338.\
69625695206526*I, U7 -> -3.11253479492211685370190230813573068182293012446411\
57291913773507698501033398987422204596595120512549515375200940189398130872405\
41616395498774258335720396782980969112335878287335361693371490212684280217822\
70179298658534870430675487057321233954514998273986596365071030078960799986380\
69682947636225576560482158328922962198160996824003644461222580713201584964292\
4930117`338.7125083213598 + 0.34169545826326105638201316048429334906128884288\
02911831559445134012641846763843056847767155911942866601096955303654182008693\
30218094345681835769812812436242950325843843319181027657319631493864662719370\
25122863303687493541279013648878481579118081110816294496533596168005596836159\
97081849978806016818880883096301066663569840479766284744774765217506487500971\
88949694851`338.56813949357286*I, U8 -> 5.57085418211166176760640338885022248\
60571362805858274865555558984538428670589612594033890009149042206477904600330\
67954317813081406681218740925923334599892213964862963301448266606344687955101\
20698720126514122433423731349104796197400214890565553053794900743419570273471\
30228757458564432542615219730876871300245723413240817018462860937217624586610\
15499250323483642792275`338.70968127898095 - 1.100164421785028771039718670539\
62662500743979593651272530568503239748941367938156328506846652586752379371882\
01435258449218494034627283885365812058634621935759509749616791269598775575603\
39179174309211684885528192946515784230390357355067435526586374298016854518928\
48390335389988158353212514158819071478287543470278864452352714182839581356240\
5493726119772819609170025596`338.7125083213598*I, 
  U9 -> 2.5129554740903365600534617223046402316959221679528933183018665585511\
63390163694121280543998196910990064570449935602129781231850563963353829377909\
92281448624305438092891206900957051773519664921815283511828200886946597094558\
92174985163940527768738768762928308946057926942493160023610904843069187637888\
1333960305645797284492255154268527817762518956225546359287282198081`337.92404\
29356576 - 1.1935879702409481326759463233249985786127585056204679934251597577\
53619917135160475902213031216195671923113702158815703619521994233416620221054\
67898518263903416668653779403466504109452011852185316186531537666173985930816\
57659562302153062252958432979119980917337810040180759447318588404379695667200\
17350996093654010757590221881650788982698225322122926028240783213306341`337.6\
9638816280644*I}, {U0 -> 0.37334678449915304337841257165714268432185081608912\
39734457704383276417681437953870603162319683640511507868462104816438943205702\
59532030052507996302126080854403312551215771605072010135057313057616378682978\
78608953727601165513887671609169831298434722489256049191286692863092384699817\
19481026583476812415281432901280914704795478071236750873033825639542669438772\
22254178`338.7125083213598 - 0.2987265470863338988972259096649573385288743508\
70002937868012606545975977093964463910162693760294927787771756479848978821522\
71899539317487442535998333296627426117511960004364691295819727413634010330381\
87323691465697500368936574011088030797930594584270698977997913061163230238411\
24624798632349472860807745998250363306984244873211015802158446939878426870918\
960829517996`338.70624229199956*I, 
  U1 -> -1.363739530132338488611385464464048884282342657070192288650013104543\
25012859228049275768917530788775636080962174287062683906575777633744553306048\
18343659974891499272518970970478804288289292613306313171468561073129963683521\
77234308240814850666698925821799856465755789813794564636774451448627305365550\
477125558342488612065501708219616290165422595810992557762261521339847`338.712\
5083213598 + 0.02134506167557003127485648250237813158742390345907811461648513\
18514341035886824809485889137782428181759653543412487525897550442030412664856\
11780181860038134447811360488069003591433169789866827803871675974095866223498\
27804473688847579453719416415943686399943512109602944625800061614458249378809\
221944759325413339208511648468322171185574523076107594435130311251412256`337.\
2111096708362*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1497431090806699288715676204306539321671178673666007116703451712474\
68111822359052651167311212295684370551678141400302108180959876279740485325274\
77690088345549624082917793948775760989139993215447052334061150561543131216211\
17915032382635013322336019760495115573125001170148681917722383585680390687128\
77672625519395010987209379279018909392100550582006789779151616033298`338.1086\
938683471 - 1.043973462749799976658852617690147293214518322703465036011507767\
23801321115688610756821879678229544863614342937118564191061506335970773193512\
09051285774527636275690248163164857569277685563920574659589135628278891590057\
09652047282581638883433400108799009175399741118266466010987864193069222316917\
040980113275790724588584952840746165626041776406741221886834384632935331`338.\
7125083213598*I, U4 -> 0.7585024826213230390740577499837261240116106770842244\
91069960784733395993286278255711435137352713250021272903258603933627670700064\
91743897057437751513148281609208729786957334059969988078718394640062723632989\
78510830965744211831312858443014001106273249959257720354309810957738618336374\
52636630574134610857944376410065317813008087017608515287133854484938589957573\
609761`338.692130922697 + 0.9998108488579312849741402256033663601181820342774\
43155787735626367281872035253115139480502030039051771128012523235245310342078\
97827219873128636981832942858710219162107939103559491293749445828773202098686\
70008369420113768001362268537122856035142166589463316354928875247012240195132\
90305532920789704126655147663510723703301958441545362025008301115152301521170\
585898176`338.7125083213598*I, U5 -> 0.63543324584803277876510761013019978848\
39719034039503830187707716883752737741603798425735174237865689324182102833419\
30345015002978492479349641819832495004420388594840874416036127397087928410786\
19884396849161461245464565660073766640867864472537323106060359279352500492727\
90794691747113988914795182863816565782382867531448430489284242601949883171172\
68269712972170435949`338.7125083213598 - 0.2644612660197015058085126974294054\
09745525473563207726719132705338622826384368686211709722246675015335716881260\
90367785290362202350966441003685754842564996403836571950823516153985959092985\
30753127176904057753321742562587715450821549627892495602076532253421998738180\
29582273888966330689025518861405344890519159419075255825093093453208199762169\
550502522571471242913646`338.51391115964464*I, 
  U6 -> 0.3479161562208814882369522880457849918842595630322096878750977345887\
98713991615552566300038973803053413088635271082686154983274803438800564853475\
03398504694465364047377824282632444501231845437373900728920747194267865065147\
45127845510718563363065875174303079190316764511992816898518451810443818262312\
28679702999533031582083422066416885872179538937542349556767382942473`338.7125\
083213598 + 0.274836646920763287260737963556148859237139830929333634768172895\
44951357872189394183286472916051176945618980853080718002898937985428351297694\
81272315831734608356597440239410020769594693029684886384975643397135403040037\
88880713438884688384030075103901707579425004787002223575285801166481015528619\
174363533554256892131176860779183335651256581479229720172163119936674703`338.\
6265688260712*I, U7 -> -0.886882263598911761987381745702787513962402402921394\
63659874079501534580684820638555648345731194012421940050853606506824959572682\
08869639071253697026489434155799490660584339752718928298549138643583536685065\
03894623735283306700677602003033821537981135831577807944316745959327352605418\
58821193946116726525436066615185784191053814667891275121416085641293857115026\
5546359`338.5885100840079 - 1.67991111541298032683183964627362133009306375070\
08437595476863064693754196525838641663053959177657882546858741569325439253157\
37622623931492167093008291983850924639593955890534144849492637413735122149709\
98266753905183456428668303704238961560023655216861042355589473895100353703058\
85511317053015404964732075889124753696817448820454114385089567412006658703086\
59521890424`338.7125083213598*I, 
  U8 -> -0.413368634799680767452776073861188679617860260438169969664279109587\
45858711825572807244675406263457511035338762219467543124787224872386560330191\
55438367741142879536380708685014743724688154060381096013600801846481210490072\
72864838591420520924381201361370918980161599681240602568039017410395064116340\
691435888650269093512183899647940668201819094367056158113643719713911`338.380\
37106926055 + 1.3071583918831212456836915877862315467181370210683462406414711\
56117331505693449644146478780001828103317156586788717690571747233921798078360\
65163564305149740682103515013016521756711769982082066833032008540497447344207\
88135925234752967063716219870036323352125438042264556347472674398060912665358\
59541023898560841568062865585327015347141562947439936595522008093967429059`33\
8.71250832135973*I, U9 -> -0.430506893150103877628877992380259427799563788979\
68789593750130243816428141254155555223978810745336705284107781396263593570123\
85160581833000458055113822718850355594707824540872824308919186392424128380298\
95087143689792597233286071504842013080759965908690080874957918808286635111316\
96551161865207529482653602999417682258639590243176661336552016044452507466853\
6055418949`337.5689387903487 + 1.67262883920970609449639613140484239338257355\
38414904951847382653592185682112483692925179683577733786777783713223168158994\
36895829716121118889156222492981620542606731801839741718299291091197853009320\
47027494528515870581432968967330736452810177500811913741431286136963000220342\
09474309580652923693208102712338025370715606706268252782766092991486714122723\
82068825767436`338.1364213720523*I}, 
 {U0 -> 0.8106288957147626743247556103055870818846279969717270077139442704260\
57303585840236699211113994225027087790871455630305475053555046380086287092506\
85092756579784579712131173780458307506413357812939049935340940795481801111039\
30471743732268648676039593394309442511128496041209069019501314228186251819960\
40258998342378832305617037311987165860043291028966663423707073868726`338.6910\
07500982 + 0.8581360516280991668087185465290507103761282577463673692603127857\
86875609227060685833454623928389123977498232974888977848554372263093789930416\
46204021767726715113084333475610219916603508126099914788219429564136551638538\
89775213561755208297826472695708414854720282713912417887530698654505346672042\
14145987527822789730947639331532092794694989622627295195197819028185658`338.7\
125083213598*I, U1 -> 0.72227897431116640255159624530063353719244998689519363\
02925542244697082773956072467305968275022261859938334625365653681982125061728\
85790314758500526191314918245901511923998820421671892476366764278158381567160\
11910062331355243746253587776030636559477405791965302344556025033960929824714\
64832100887380926915288340265076628092850214475910186754883119441389756628749\
82865`338.70263665358635 + 0.724464666723377791597944581646427485237964666822\
96188826936651950521484129291743525924089558430138047736994199408345064012833\
02258567513138374754094215511212241026007973586005842124358056737043428635245\
27207358465367974695992836422841554811602971842992689880912126479394022298100\
05238099038033254323649879293304558484451253116449052932930534732304783383794\
4805703433`338.7125083213598*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.376703202123482944645261778228468068942710806985635706574309052695\
39741094366727937054321828842589321871222652522423597994399745543037007621689\
96053008327017111641406269475645650900667703941445819321601862985753709946028\
58709663374630632062366670298769461871525605113715256482956685481302594157124\
837157903731566041429572543437848643265750784885226863606608850847856`338.694\
46834428453 - 0.3924904846778304699522217974758331551234714515976966998407160\
91785127309587172038502443415051493830104424239892167547312232305437802671774\
89214208242959596088405917021139273223399209898139949444042200971390786093609\
43611535230761845938227628775648987993285857887094842284809277901861257484019\
39176222444079553593098575338999183119945924341580303975732784884856654112`33\
8.7125083213598*I, U4 -> 0.76582456600586965626201950664159159194544566390458\
67057854759401209911657526066229827490700782422947600910304454628179028074383\
81779011717781040033363810148235638892004177737931670159489619687577006836608\
13077183611947456498896362439836576959776329077755866094892526736488205009420\
03702310537828443664400253171774029304828770470595732228191535130567741990915\
37365935`338.7125083213598 - 0.3353479300553223940176338856198266714304642095\
74216674651062557618377842355902548972280977057728767195748652470839398915732\
16194975005210985620377774747710286884704782891703834850987345117608827745980\
91028968062578365787835472797162975037998743895490450666609451567183991129439\
29469380329600433803676624195220031406417302214337303568781288069971028803320\
5385448818`338.4916956081204*I, 
  U5 -> -0.204064617320478939130168814116418399198183306488631686027515014692\
57995855167748342545995373574294957235985737495483706312323833020231704119812\
66722983244604461565044975379578260017477981531101271865268117643457342145997\
89493446638728172917802697960487584468830022249536919122789029064964633746297\
14861233219852212677038970483275694945332464233339258353840207169473`338.4312\
650277565 + 0.585367222054696245856679878054027982336924247943676696594498282\
40607687424122363161512936396533030878082808401129625886504202413313752677561\
99673004472013154398727541041949650981242593342235036979280172950723900123586\
65574384910083324678218040289413213366930545870786767291800025728905256436726\
66131550539969944134725085548652242417283949005378936912269616212722472`338.7\
125083213598*I, U6 -> 0.00010029104676047165341559008748590554348099727615153\
59277637361261206178059311559956332462039715538373198543823638195582494122513\
37801375626781743077455408629720241012506765060232681065266346130839438298363\
32388571920826172531173175581884855460483829042376589741667161130925709118425\
48443883000056199304216075685341650900790662634779057196023125769397011724272\
93044`335.70700552649083 - 0.203240028263752252515274944288585182708525514965\
43516998984727009937779884420108749032968248380141106088447471841885892695569\
24922443368087530442755501847333918785674765205716281603918098787076874603653\
57326011218494389933642887801420634723659148399146620217037097619720389221696\
42783262535700724362297212652129740144679665835344685254804437427210723507113\
953620197`338.7125083213598*I, 
  U7 -> -1.090691320488270363990255909064596836723768805658713302135089831674\
52545786189856502126276470742849859237735323942641864325717708221372047905016\
16013120065790642702398929953279034548133516292324079777813895169483369976741\
31324143801358006709726872371270027728521870977928582391108873367496694711989\
126660363643696349688037533490834395668421046805700679032060593644899`338.712\
5083213598 + 0.46587991735061768220770863436405929728654066244865146862693321\
87302557474564126474676105531569447502615185398340088927273826349197100501233\
49929197275430406485645457321249894753412331905155776850691052635771877538188\
05336830303966091648638687638511006197141643795659637187722758494273558265448\
0333638150920496416473598716684620116517114393499584783217014033372555273`338\
.48426117265893*I, U8 -> 0.33327003215353174237496605549056834765261006544620\
64629429786577992709942615704413490480737930608506127597544179375567278226983\
03283556078036385084210093042265169822245115593169808993609233319409495920315\
85622750815585427601459028930888457236622473088973004338221172288489345416864\
58426567063006613293012594107904391625153326578861809539495326282477219646745\
4495946`338.5747456107293 - 0.59729846799347572665803461873563037156519637407\
55673413814708672836171510440947362119649193057077809891484665592554451070861\
99127848717990846679053944826692494379681370387812349708572982682443404843435\
73986271311846681704178574722762851310460407100130138470738299979499017977830\
78802114444099129053213001829764612456641342081328705965527709810268121256955\
13936467393`338.7125083213598*I, 
  U9 -> -0.248571869228316480639379288136299901541040728501130766045971169540\
78367496633688598168039793703154064509177711164002123603673016745884440980630\
47732530052725488358381204180406369369477593954359258892214431935668337494700\
85722256075520150577016015605777619274267485926245389359088344051168264784015\
853785994382232847207210640160410129700915958003307888407456307508725`337.534\
59200247096 - 1.2152873696010704385308284805619495912392644218859334890158314\
18674589392422756354344458270552202772334381861890432898655196508867407553604\
61483027915978016662541001369823981091081270300495472341289739356736773023801\
17774155986342727380866874442205995817252026433718858117348225569762196873128\
34088144861814584583380499488007073880953916541817906540765375872866621621`33\
8.2207450867546*I}, {U0 -> 0.179139631047030034824144017475248649969597991178\
25731716616433178607971602850538460734479762800470605727344829477922980263057\
30241196711169771627177578268184605675569366824680234378919176490129684660263\
47754244152746105225842109700000657252329421788625428038318723884923679764039\
89889527689648889098393951671728668022836417109405980681209803862014496895940\
4153407323`337.8821774735249 - 2.26031619645413349790196621151687727699861006\
68016368790544747737063796745854179270674825662899711936876135966408619131455\
95473585317797678664561269951725392903299946864352129503754170086196361229819\
34345246423218315983317597350175199479814927295814428577925496080683676681560\
37694501606951683686846252081245505691767065441844999544133907721971708721900\
84928303902514`338.71250832135973*I, 
  U1 -> -2.574559216011513519725293617516177937550557369915595377673119722483\
72259238814200926638090509436934163897418214295281762624030833898943677168347\
09526631830973624280106621055586191222857851521906865467131072335074927055446\
59825678122558472808337444719823755695549705963444670937410620427528039596351\
85016630432603275586963939195406295893698861611366818373062247243566`338.7125\
083213598 - 0.805977046721336054946499733508285427727437124014134297545179928\
91064700244717004360033160205671901814906159927335981565574565781248801670869\
27037181417949811764211077464239061379181034300135012891427186666537435029504\
16390040350247316122521423357462394613898540091068668093508705125761072810083\
286540472956645382068942803041888179034849524347479895004221599888169486`338.\
376495599347*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.535068953035881064258896157122836509828507958082325063689478275320\
27918016376245675549261114673863218042090291997319356570114848469407191577040\
35623382686186028379830024500941974478422615225227504312397368631626332301274\
23364851784762445708678716626636295106503974227169250680167396917282504849393\
542833931992912316196531124720824968802423978929785144617126269648514`338.712\
5083213598 - 0.90104152610890164942539056354161608711169731652034745078546776\
93772050823160244673344755046816138966797791076405608069121408779388025707902\
97743119454972907420611989017370626719625844084083145362643516429448731657589\
85625824715673432228154143077971952601887647346645844387321407531666879502079\
9497131383520095950337773591310711084518271521588149614492586734820698957`338\
.5540327935319*I, U4 -> 1.212274188762882321727521175649804092936966940389564\
27709825376759779735439264776818626503251941824619176421641093974031688491633\
85686259024749997304044135902083649231937429429470813708981554901219298391950\
56091003087982926203890946394867133772521866884654401047103789045328147063630\
17667760447481475460303707707600905617876098436393663644152330436173229993948\
5769835`338.7125083213598 + 1.19163429998280949061371907623470887765880486226\
28856562760453585166054277075944736303830264312029266876995561381064569627425\
64116763852326132101226158044075435003721070283062276778617889197616097995523\
67443594168972182007419468618982276020200650265443236894470572613796181804772\
82734296426448872381903855982320735645408517823923257231014668745907072170047\
66759713859`338.6689627433627*I, 
  U5 -> -0.390806697585112137950303707181714870205945756961323902326390993657\
36033522026640041426688755355652925446192558956810548322794149214130048246063\
37776459641206967880312741032835172045484785230342386408983796814601353559642\
67107758140010943941665362058632880215442163099664764802263500760328377440530\
596946492251569644452703214789027617523762458364539860886614835578579`338.385\
9639038463 + 1.21092554629729924011089850487912579246316102492073778021768603\
16137061732585367608701694334378738129903026479056287807911394033984239560606\
52626642488819043625893022928128926214803476142361554692931470404591386853109\
81763783839404682958042171780677058372633410029450625138752286251397534103304\
5551820617034560147384517113185106402152814688720409651176969203854911454`338\
.7125083213598*I, U6 -> -0.76739518598667380926376682229799729003361694171219\
66674681832623697188917616107841099055085148662188832920463089024797821340427\
03756460228297228207015327984832016142009830652521684536811496314698981608293\
25444772157354984972589869053672379452376141317960849029991447731698860954016\
17242826533477304192222594036281859038003548519153716613732919734732399264209\
47483915`338.4563206923347 + 1.8789169593784016403447755958954361654947158717\
28033601905095887299276248715082368154093032667147120100213371635417928114491\
83108977466501275802455099899192691148060934726003446306925867456552480875046\
36751789676778422677597487968424402559804443106162833781918787373352057008959\
32460888620702694838762727453449175957669184045800410755424693282932651703592\
112727427021`338.7125083213598*I, 
  U7 -> -3.206619435636302137985744403849540683518830558926442946807402094933\
97404307204391210348890734278999469593133333320332527336672977362735117514174\
83404921499447098009131498291801554199570715427776365915223387411044779236042\
58380769810759270263983457859566812546716474645702221242184387559812021657037\
049548616510706549087126104229132852993661816222044717122986480023843`338.712\
5083213598 - 0.12705482211333203505905830416842503523525378735795706356042005\
30846085877746724277875758105223425185173373663569755029938341491395254631673\
08090979996707186552567421586246636367680587536181368260241075676017010624602\
12519336454327035216772630246772573635332243120408568546299595360922584482666\
0499141512375493400483021915418938244910409583430299073110068504335248601`337\
.60110146551096*I, U8 -> -2.8116658163856048387734924647771108082592412667807\
77470832055295516835967738442825460757202689523569123451541310529423671206854\
86854134941926240256564076930776738012362024506842756712114837426355756978483\
87105832495272999425324279351822955046731899034386870093266212211402297206324\
91485605859779017041036629610942565077272692404205570708251942749167198141347\
933673027`338.7125083213598 - 1.280555120727643973726037227214889649906015427\
96064455733383009256792546805118517615519010314169555549746619301991432417204\
36679376337356926634282987020543185272954865179696462434277777825338247415788\
65610596330161794198131380107469666620952381158480986705292996098145204071025\
49467490857078419622704353361199145559219173729046065310963645469892857993564\
3930685488891`338.4870819330623*I, 
  U9 -> -0.746836671681375188885246623626946821653755150949614394491343553056\
19182784778918950753058197444920492882118988409909243017272250371402485955177\
85712389665910683258923200762042031884626704001799796101426262814560648969578\
76280109690977314781013512139850539383898681533781166467833938032026254137285\
147546713760898592305645572472340110268743370778168749229212333873065`337.474\
3786053892 - 2.11583689499693272865354938948396866873892616577941595000424235\
36273632543561629631741694907331416383328813136140210969030791900321485843103\
93964464050586999722614974159139042724432201611657327439034486283757961905051\
96009865785775079652020480182608424418394011898209065839731932770425880694017\
1307579210433917167109421050146896996731422502692786309405424059736545231`337\
.9696251576407*I}, 
 {U0 -> -2.653131455309482038918016506606211779541239764383099834013378643610\
54929642536803315881432593930194982132073718717467046783016336163349099703011\
20465303665960303501274904849309405539338703352055632406020718344448957578826\
86772092498053443918200064264331524879480695243999713484856658155681742043990\
926657614220125910090563885523718057797175475500221443066120777953288`338.681\
81105089275 + 2.2433951728567785071153497038325554793697403745021525194255085\
25721085089258824508483054136093956028155151401699087841501379898387946955561\
00997658489670259451761949575451269914493735154137203438440926835665830039609\
72021636716304863689950132268246246036364681645601711757987066486013727635691\
74604024324544896903914765020926273614830703989937528824188851403339866096`33\
8.7125083213598*I, U1 -> -0.8542639273347458418186483013111330723559136852732\
66822532349095383936197751564833336667681706585267815461551973895774336905845\
26005870170272711823590728427267611568116535752291540501686480754127914807858\
29541515133084818971540701637883895355043791890996328166361210707616593371095\
54802265277939952946811812873525463629365679630251630692627640723079526468683\
529599488`338.6338649834981 - 1.603263796245091135382181857108745794011540088\
95030458053735962939764462272859224802277000613257507417626763676586434749544\
60369446013285508841425213496745440344378674724506635938941261413738314449766\
17415807808046160570367662860727852056827297113744394923068907380746165067049\
66479419540668371281228859601946246484789332026334529142012229379394620167535\
5747046287224`338.7125083213598*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.818124556035571076155412064643045654994323506973424453628262173308\
43388698658923812740044922486624911636514907360826755399336883241245964626159\
13538499805700430404855335024594731179873503065960201564772700594567907030780\
13860364306947465556399695847971031572632460787513264597286760213609417946058\
768735164957020210289488904709445714926133965181628487956912152405738`338.712\
5083213598 + 0.55129165628121686326500605128149555202222203941890371140610074\
00734408645597412719870823916169598046400392262748968789970644237040604648415\
15223999715402986286707108418127835356016733622960039114442202877944035147036\
04756147284460133278691802609923663670724884321818829833155254773547804338017\
7302772997954014703873362146303465070025566804775083204129295766534674298`338\
.44243177837745*I, U4 -> -0.0312842900982778542379549410597433284758236809389\
46026950873999901118808646468537440478953486930498450427428102775431666348805\
75765005008718370504059354944944696391850079779990249839082999772027470443166\
04505529781015043867634230303609071691521927997865110931915707120058468785421\
64818392181653737563813964195633716545436179495856341200195405799875283250055\
300194607`337.5920100802367 - 0.862271674864948036306966705217042887695059851\
22221706992787501389792929565347813427737488217715083652535946927499582623791\
86158859914056951717829561758277805412915873562072716856149867783302533071836\
49003240990052472254954504260530175277811888529320839606925453042078658026109\
13551011153736605239612397804107554026105229838621625654306749608796609916298\
3136048127963`338.7125083213598*I, 
  U5 -> -0.091516457958763712478399240247133408243342415555320814036375236804\
63014637894226795293366495603775390094080419629522501374131339170736073352368\
11399638124110780347850743364345051792230383031550247759705832119055090712693\
64222846472227815769276634805833692006330174830112705884146418482411713496650\
394159023934553295569715398216857238076446356310916194922215974170141`338.170\
2268061591 - 0.61980641347645996400355520233849360621328130530324700361893245\
11184937121053705458429513832092335205600860307765501142690839513401527354154\
21208938321175886332682857470509917192777903925221700121121768099228487861262\
67402429796014605092908722822717258443284460940123721628996675494060763205806\
8394216313323077717653340682294694324384841361737655659011665686220407169`338\
.7125083213598*I, U6 -> -0.49607754666787301970523324018652631954837641328471\
07853228177102353164671901497171649883236487666369656405303452965590624777102\
22693300265070618091268327469276392954987503851779794405336352490672133762420\
35578606586831286990472425137355180252398223573849021199639753083716548361639\
45561737573202687595809434234194406917302549185696547215838546288555225432788\
19501946`338.7125083213598 + 0.0322003115233063594164840122844254709711371828\
47877584523447228447996611627013685721407520394756458317269596567521243570482\
06858380345612691443002880438714014826960285513603884763382292338407489118098\
76309398262549653706890899637941594122682542776433148160707924194777362869830\
89986060642302659503808701330412022581694595067988766599267721355354763107527\
366064293529`337.83636272663114*I, U7 -> 0.7997546315128625987264589361804028\
41240355707043283369586073238317244017162463446148752527027825273647398214880\
54113416546696141577371845931967178906517999047235613356022000685692969754325\
92733986423001600763492809365633644774320615591603805212581793511900651714379\
79632719185258867195427474708135879619478315450453474943835165366566889719686\
403571211201520578834521`338.71250832135973 + 0.83891645487640350794830563172\
89430459067407758435061806543650804918799211875980639736574467919531972153418\
42130826777437087739759598547299658355079071916218794459080360707531668207570\
90630287338041878265997618079176421437718279128562807293584699317797777465434\
83963731949208955945099447363757187869616070701757227328481191429763405099556\
9252397632809146289653476786`338.6619048543741*I, 
  U8 -> -2.287909619790702899916434406214285716839436498359468876719734420102\
07498190297133235813120436087350877499588864346939535400068954269118845512904\
89310789251550827095392940091153794049539517214062305933653098670306675219103\
71811490904621668045419622045838155286908385253087521369392377489371047921505\
070263149550410927345314486896937308201761591530834648197695306951208`338.712\
5083213598 - 0.81361648098781424344669859223040382788740536320098015493545288\
16506599463745694996149189766174864511160412248271808932709680969788981252913\
24169710556874040052931537101364794410028530389954952937280983703701171058676\
70815469133287967854863084732650467172723821574156223916914543207561543566861\
9147364454719819391616034966248350206988894420778701773642594292161756291`338\
.41324468901496*I, U9 -> 1.58336587308453724204423956726595271001662948408506\
23225787804971919235341185363339931989350973314726151267303457690163734659897\
68290322117363431001968180639661895671365593056522505564077484034610392744871\
76548661807113767095338965988228196953297595414438305795878677187709726192815\
08307648107668861571456466477671727014596736870969717778081434294992414049066\
22854536`338.0029621153382 + 1.6931011256565069152487337609260503887757259854\
96884203806991517401894804222343791928953071676161275323968606886975635690300\
38565749922709383306728172680952318714934130584033238963745768301155256828859\
01300018910397466033639843000239607531357629574636038582457032870738873054882\
23831492062592625391805618841065062890944947496035762220583090732653975227441\
148853210164`338.04923742589096*I}, 
 {U0 -> -2.855261325609584304338879870597776202816248695708150223880886168681\
84130374057458022839862695766277881457041350196095662567989615089597816288360\
61457995630836929207396093995531903310872408928643805779991421661179634118828\
87071886216096801921057024460279143136263478804299880007336772985342092505059\
606557198566906341580384777699240561832604317291722087169306467453279`338.712\
5083213598 + 0.97424342538383719298754265339095680923574874167967637447841861\
52877818099433864343693878494925582129195397177271952021099459356384093305778\
83866042492978561858685199985861542393706696167444514900764006590134955911360\
75782997181451948416402621158814263879923291445779328585899582628963865564988\
2553373572125753881926239451308436214884033969909420676233139437584391746`338\
.45930756536376*I, U1 -> -1.9942119929756772750986257336064266810129359098932\
21919393847781088348949172237569392383850482302831923978537912994881482262110\
60776320711352555089552733831094770950341631175639277115540243163204025469359\
93430936979486081069003658664212985698549074254995260135430468868440021931558\
57402061562288658787653679871331078247394962454950833957883346162013961993909\
413711623`338.7125083213598 + 0.174946743332678141638274294899233775438734087\
66822926604504310405366395134165997186315487887322969762348843824595357461839\
95975551935769471316201185780900359935950429948350178866776716924248797058421\
38873136183997748257266943005776230672683091423845823731438948288785801202500\
21307891776030557638076657166292307933143147644591845860962062680793603196766\
7170172162509`337.94253423097075*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4073406716073728537377682540671273663522451171279174370414473771991\
65801725360761581401421447053812670403771668091155674250948842341773580606478\
91278181351580625297172787083976471906271441332778858269421222802784417306798\
00361101499477525626752094044546488361451601912674835704521495415474279307859\
56093291648374398536092543732880535254006832192394418821719302204051`338.7125\
0832135973 - 0.17161889508937667844586124228906306552405058778157222180666657\
81268837914518827629884703677919033493010631675604145668545376138533647022177\
38214317357666550721701948495579391255005360863785559292018226479810043018311\
95846085686428700172707954619516791120523974336157535070758067610961341414363\
7583428068578640067641316477122027852290304925144594811535911347565644564`338\
.5301323235016*I, U4 -> -1.13167698429717984583221645014434033531495930580656\
20310009731591570651816284469569260013345530225363824579240562916900326076071\
10941057646652125558182707055105481908783270090668737821357721567389118731291\
41157110048773931965836424066605142195043742291205765058023034841448358909384\
82607117358547064035161499488869179764775998092626593895757050862052274584896\
64044344`338.71250832135973 - 0.276624592790671744262791938671909674670203786\
10290551671918698717496995458217620775921919101816344592811041108025922925731\
69824100242001879475186766059447699889861750635137232135379819332732474770389\
55671318247213217993190525251009622179081079674632519998267929907724190746116\
95802189093974407454666326109778134272866106162604860004186312316781271947126\
2356751783302`338.29662198574204*I, U5 -> 0.747630333948982457060501292082660\
03313724690933554144384164701554684973673048873204497125710617974240930961605\
70003519941080818140579216945959107981479943916269394490849454803545482359014\
12976309014039861761871122988721143729753240467210510527145682735667445845448\
34081204242227929872164656941526908084237652322234483794769317246209614030628\
2614671079981525371129108`338.71250832135973 - 0.0017595531452371251445530284\
87805644221293301360309994151407853177091122596642255127031101419379008776869\
79214803719041046017292213430746086767293570773505082553378785011045833769467\
76000622556785465258119836130264389149377273556685699794038705368539037456092\
21146839857142138742253055548762360090853173093200432753158479581950586087764\
483952924277572743439523839084`336.39879814130234*I, 
  U6 -> 0.0831307756564925925867957137180485735442960606725734516860060684300\
65796562663076337542354837416450522639413337295966506733442787038120956190802\
99460422893102221786928324714388193461848948966180887678726371772289687604872\
46301656923433812541202005589609226965902727128984911751070949845600127116019\
583333203692659866843467087341239957972306719695658743646110721764`337.964467\
68027886 - 0.8543437166292630446253314674238311389090332267360615258918567936\
06268344072173184875043326587442986711893303159964092012013892008614916899988\
01296185554181347053533565280283700872136873023318445980096467450502559431650\
79448680497520837010839482033694578153821396293489926618235338365356401989442\
07410244138224253161513650415958955452286166039642898214563139517679648`338.7\
1250832135973*I, U7 -> 1.4557815907424405929940533793891785145778958524671470\
95563202860387411569361484860850553884521033110833655746716676390483637493344\
30620199798907072430019725916811244696251521687872260717134772407271265535046\
86816938268055867265925183075377161999089690484825082090666952578705031238906\
07811705515086899120697720230090877045931242135321863649579915954945686642435\
250918`338.71250832135973 + 1.78587854460378762401872507826669498038067248057\
24775600717892284230583792938921405779140029777575308138115127965191770366008\
27691005648301448209069799380688076183507174466455282368604557586807666828880\
18273146304560385453443321792779433424007225327962502792929379897831048840290\
54743845546553843816266346755079532715569694847071427027212697224456232107028\
43457078243`338.7036030277419*I, 
  U8 -> -1.874408788942605937839346232887081371037199528586932121985358581265\
75169760653414772782985354474982576139803923706332629666429657955145922517003\
87255717898699577590320825242900098531129866720968827195885302253979516879592\
75850296710071232596005766597887436954511265087971704221659690745055430433586\
293611119363478669396488817847701020936384433221968893838873728345934`338.712\
50832135973 - 1.5761398419397649486622181062214355206640101571953692155784745\
95241575827799122110831374227115676110947850920151631526382343169759014044496\
21616433067474813416819544108368590584587752461840663472964778840316158741150\
31381795214569009139583881330994523846439149184076347195496204331981422678604\
86861367309046269398904695593866929662839228994527357606130717770420360096`33\
8.63271822581083*I, U9 -> 0.7757235441270940927725416228496660141237715558563\
27203166770692649342186871668339938650318314280189395948220705519654454818446\
32545349374259912986105569033472461741876308614964980108626054943519009914877\
84684049679847835361724368200840416548801044197685679866824832223778241567105\
27843725823741135778380620254351911899538094048813934389206180399728648818456\
365897953`337.69135674798724 - 0.80527465003680676981264216579886525873920837\
15179326848103377657630138995828929610906537019611817205790151896086182470031\
13542418085284486632418336762392346380387793036021491084016241888514016621725\
08154427093986509439551590908933173366896504550883074540835877402964207076242\
12729518826042303730054347344236766466036528312637200849886556409485507263889\
47493708210903`337.7536230354001*I}, 
 {U0 -> 0.1959369011874451233362571300432024727642167544898468455936737695727\
04112424019723737596322450462727013056554691477130199567113099178661459756446\
89286637206870283437505069113398698629286479406988574331210270904199924255946\
14352631307787164465451596507515669020069342128784000955302420737407660350898\
72073005355206939356537655814232325141563404359522525894575175310588`338.6979\
233680649 - 0.273290660669566837824885671444926443219132213570128082146688283\
04523525352912130025828963139584968844815942176393579359090161776543760294636\
65758285909945121721192935026471082265920627113081003381791151025017709895649\
15444058302613294475300859342717299502127256089823924906445444986356909615104\
675547045425687336815508930165476093009881885784586262395917255964747614`338.\
71250832135973*I, U1 -> -0.58079879638019201964829165117690127835052742879945\
24068510809359748632486918385401092484225962520635911718346127862310923468275\
61524841536895085860893777458123488575228359119366668547067827657714619840773\
82068267578060087358011965812632420638522717883916832232335130312956792775235\
45824663997229338672251231943089059058535487092626227919972628091094808762399\
09622003`338.4838174856254 - 1.2757641512349221933184433694585309402934657636\
64050329465841362367800401560243724333812423632642528497858615347768325549544\
91626737719022412518183534486353698283423353731664864850560017158573766926283\
30995192633986822380717207207085008060286459708560390363690682255146042531221\
17678325306042319022595179502898200752143907608894359135856861523266835116085\
645497547859`338.7125083213598*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.206875158914704101807746498425154573501392631783879317786712640336\
86817567431158994175195580792103978614953600308545600324787885937674721999465\
65337510057666934843798079608171528515483665349978815671574960188007512708855\
75175393101624218620756469504110431727680893004092426560563752606838376959847\
287439367240184663799167240139900194419757864545604383683380005305427`338.042\
49090199175 - 1.7381075546986845748722077252894755884702069354329856947305589\
92152881660397276986474417138615042904940970569020894297270300308763951393348\
67159554387726843222216116011453458404509088191702967421469009627445392979053\
76288242823105293240893500124569900203250612233524480745280275888963768484647\
55551893778465217351121823895813301205281424425159366161804726301999377293`33\
8.7125083213598*I, U4 -> 0.35428427104787360982192752574539841597893176485241\
22715825840479877610291172200958810450245069153809884384417463467132659543504\
91337924546968939340223866988272537350395092663194580975959768643899680479349\
80911087223648323211054520312643257212352733599811656046982669445809248405340\
12553090234044811188092317310949563812645500232277984605482161476628584632248\
00709769`338.3035745105699 + 1.4197811954636225791651275601737316891163801345\
41124755916789829319340046202478190610067738388968386851867493456895750157383\
46592159881771407776329233745780329021740105480037186228808285317805956051354\
41540086578934111006363118426090646409240281571191797119887989635988628576122\
71571420788265482672730263646401757632211595270712523321695657262048284866939\
644496015192`338.7125083213598*I, 
  U5 -> -0.857574456178340120184154306898577625957750230753245248869725712647\
27312694924724636180831107051963084361906765411617481882329076763224926674857\
20528622429423061520532526008342960252607708213788090888482866659343902352945\
32938527666866477462031289295492046566666041245014347511941413202510340528757\
198211507024237789324651724114541703887673041058353468866817327813566`338.712\
50832135985 + 0.4858582553226460965705310881157854342488264054237870850663987\
20950310310209956723954943018234470461157422911714327434868256216660719191070\
71683633129896174712013673334269386772955993506975230200329941687892009008660\
14260212691195906870412715307802551846357501300926993713058229096660042733746\
82329361421908752986558351167439618170348983402815905558431000412502540415`33\
8.5406061437702*I, U6 -> -1.0358557645710792690795885588977427576557259088612\
23119195191943602484454882583045527058336333276285070493515638895457357572478\
80795550775137592281872034728835320168137095856960450082566611578735190802267\
87321928761176894098000329328432539028726171050774139126224094277255833399229\
10869868711297340896743542459162645518068826649143786438813285670173478602145\
904217236`338.71250832135985 + 0.55265556194358579165965394994405990149588054\
21630121925753142988924728987968112790754273708207937755999312100731061600249\
43671740765800469246292478163691832919353586616967273279577558078583288428964\
00956910406453363003079344624543761069999007833713453886584704513799967239448\
94256942313195161173573180322701256713783557114210749540022579466155292048182\
16483122551986`338.52551050548186*I, 
  U7 -> -1.445533225353872434251946221759411332826761298829202209328377643275\
30639153669763881750914570298131029681289992704604933501526151025529668377406\
56793342629037334444682415493619108364823616073091932096362637325330929767390\
05701409221787735941858548258677902932484074795894785920608686127036481101982\
434949834645909342405374271843029047195380195870650452853136172038667`338.668\
28569484966 - 1.4141432865494607007887234386201040791218223161088110848920839\
72581651119879430693233292232238236395022249891418321517138308346332642135428\
44536711964741958507645122987900222290780332805263866077397939917306185975935\
95669249138657770735882138730298468588918061009380640941760465373199084593704\
57039581485003120220073556426632385231132912803359314224817611006845244859`33\
8.7125083213598*I, U8 -> -0.8408502350929323544205624515188609348024609841077\
68721843013644912934935151219453850823909236589168637641993204813504226519618\
15621541184881076763797211759197663171419587897033154643578166266050713966524\
93789264586408220765338535961692100342138187091336789370652641925519258934500\
70649544627296295975814306227787344777035284496288053516028722418310061238976\
482059909`338.40416946788355 - 2.44282138475393985162265472616974843301934889\
08515032169702158738913876982538625597047456973187662831406837899614170585501\
83957315357143193541762302745525766049340776443043971870224044346317291143048\
69695815417841833829817194567757127403627391532613111340856219355266290811221\
48653648531406696129701160940510894014620192282880256913762484680460326868597\
36712699211017`338.7125083213598*I, U9 -> 0.269568820783434049455157717744660\
99199453016306671873847210265053572663172115493444226776883349333428323051195\
41445692378946277352725206913396725729598603071080196608921670598840738378903\
05882455337002829104015797313461348195238706311798049759347353617670824525767\
62244237840042336586024311933279974279707700755710390933056192495749012688765\
477046570498876127748674`337.194502821659 - 2.2086518172108046429015077560988\
86549486535058361702935500301682527162374587910587840361821703058718764873444\
90342840049162437888276185983342431616908201137701183094708982804927620262559\
39552425927851311948769708293928265132356976651686608991213761817714120115588\
78276131714467354778059418117230544630161637212183822268753971802612786542185\
712400595390771868947009461`338.0544369722531*I}, 
 {U0 -> -1.538971616659845715423198490022591593287909905623420732379593802055\
31187021990730199814406898485370776025308907779665061002423526702739202387890\
27149087923320520511215377667781948833969389422815909617591953212813038703255\
67663476119547079950047474053320304411467162027416131052348060607548166699316\
469581455391476690877554924110567655829126169205296701589768564807343`338.712\
5083213598 + 0.09869490785457100138717649423928431601883723612434801616482025\
44884113363980303573126732900234342668053657324129434379413193374163158169912\
48226435381588558108280900972904202959452893872991707384615518636111447470624\
52950748121302997606802467603966097788131497340794737574454355394557369683093\
0351749708650452351411030414845106435570473167493054497005544520828694133`338\
.4132607908371*I, U1 -> 0.584777875051826270347313836623439471604218799211311\
10816938491067069727687131170681737911941073308712207975374104782483073664790\
18264156298014338629774190484231279807405566883694153508801560289158465513786\
67017594253506738613710369890869907885470601560408758244430591306798636227941\
83070937326610448011293709880226917432396745424813017709001009603231815281487\
7535469`338.71250832135985 + 0.6645606263378066812844512225325084881298547480\
58567475255063054675287660782588816657808332264224240082671189272830082725628\
97353028119449124064647589315676879165522160987277342094806132632461081378731\
45102563208967192127591031916697835698531708635362072573258809590544220732958\
14251412636350973596019159496309935990045535630221645467876155933141769540433\
033323321112`338.6730294322174*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.396281030951839867709111706401384427560136879783599549137124638439\
54795281698991103495409679230918239153836219499601603206502381520381495289578\
50281794549814075151637950759872682935366348401170369724197922404611038258105\
69361498233590907872205124775015282792201071066520074070778116252884414751230\
616836867572389393057940341675635128371444835138695675400476012010772`338.678\
16790832524 + 0.3084134769093519937066965848640900148608877957697313733840210\
08238948511213224284844230517159930166775900331818420029879645874996620181730\
78151588585345396420297638982611863465004326491564142347867632990237424116643\
87391745756923284745438731259799303540627442395442946856478470719704648554315\
64600515079310452605793422098571466060956679543665693211001636753157609527`33\
8.71250832135985*I, U4 -> 0.2235346248558766444674922179459508324820584925912\
27235721004576602726758834308701362216270387972069704419389739051312683693703\
64749126832283342229494685596347733210112209065094408326587931052593188829282\
57222138673215491307918081202255863456944191811524535503606045108870668728994\
79774891222024405533786079074638629197322931125262667747545764205627074849853\
370781677`338.67457191929424 - 0.18984759150068214486030699471666796474843990\
54327220377165051799793398501936641590069638158964592882460195938533746374380\
38350453955985764424871105907180961451049430966929720129776621369428812735128\
29304251703437398366887406548866001493103231447235618314938360310727906711280\
10174190179362468544954258303032937446590704458174114812414389770853863134208\
58533599884563`338.71250832135985*I, 
  U5 -> 0.0590570241532589242370563518098871643101972603883679433611398734321\
14165257328255739882868185431932965399076531651774483128755509885272414271894\
61586146685764170334882570252415461477813592799866356367638774970423946520115\
90616676910450639812488097382936655954540843365208580369002135516099803201011\
35720666683181583838387148898752271427385265246695401882739147481721`338.5152\
8802264033 - 0.27554437086850936429784697900936932596813535129029233321432542\
88566570450352535426037402806572570461808235026339609306536823381125906396877\
12565364026642842955615640044251419849356611347503435523291794284707551991792\
38980191337572728330886924670882423608808328002367256261591084868750361598614\
6645623724661835830656601254542009444820630387236528803709673511361828709`338\
.71250832135985*I, U6 -> -0.1645777433970319545571386503723789735526334390232\
82452420346437724178919162058789795431529866177997578073680445531228689986044\
24141459671661800175963192444854090262504478852428627099050255726284262843026\
72945907617492201370339914699351439764351385925538027451133292040629840942036\
13140306855647787296000116060223051821482756771871590337250887962996346593338\
204320581`338.69066367142085 + 0.08820929250791721444394389888106021327447752\
84890099394525848327481446086572638299359283440981340222745640209112272760787\
80588746950472132315233688546244268197543695082336156068973597454236279128847\
68134331710850043515202567421739480526104599749624908432078960579163765328385\
54922969655394927623750398320612035453735153176565765804358746213714777239185\
41089127840651`338.71250832135985*I, 
  U7 -> -1.203425996847475790234877981553437775413351282977152863582975922439\
77171330558647304255345074490661775854067899727177639581619032020396009398685\
95469730982421743230942901727493144561357507620426812941680102539674566402985\
92927691013884808573740443951276009351927697712482597244116454095123174353164\
257286066853269352880674676642647778041579048579833299141069046544518`338.712\
50832135985 - 0.6447298174975501970309399287638368502425048444088586932972197\
42384308659865157793018249555464818490402342409458320353420500151170283578545\
19059926336652626397030588340699413494789567432386316922992517859600350557720\
71756418973093198801181076744911162234796469892513310875869341328705367220651\
67990713133724069924239773282288574885633013176302528342693460029250587464`33\
8.62609283866385*I, U8 -> -0.408665424390182119334487644473939586810563948751\
31864676228947957748897477724344159263945469933974330921603208342700467452435\
90340538402110706122971683128431132823348383669520517687521836159146126281599\
86562276690720559317887026258406000990628167878971296011451147165349660818553\
34302391514265089306090187260716827669064817952387227258931059102861271818240\
2577674416`338.6796260589832 + 0.30634992656939100659710840061928511777097637\
30706737512426799341985957685352928584064444569960448709496217471773024119064\
26950626961410703848330067075819308031351990214620844306442015033089728682688\
04562471859051847078289914030593895756130014698721222009626827481021281553681\
75909811006178245137657496499280360083638964927184219240681337889803889018394\
86558616461452`338.7125083213598*I, 
  U9 -> -0.959168179742190330753879936951449227222524139461817850185315067207\
41377079956358445860403178787530612216240928235595591212984329251082111508284\
41699757083254306799389221601010110571651290193787925614358313332077564399723\
30933707567990620686005377733214676865917671608579799979000268263468793620325\
436922589109578710290273989582426006168271278723722267611504809176712`338.224\
23121430313 - 0.7073183633265007571225612039978065594723522204514826053975344\
32223150506250832966492726276510213691863268202938347048826985080773289727623\
98284596383226864748102021249654708675777583745625487869465156501138066811399\
02690295696924160702502795302201750962300917804267579744156368107062593607742\
06574927933002258981615214141619042164663496187639803277833458542559073762`33\
8.1171936953944*I}, {U0 -> 45.81606080145541550330959380775298173840493508687\
41745852067931765644713953555216203563665714853557942722516335849134293831574\
37788509060163533970467747699236021045012632316611878856540342924165568142328\
05484275596841653114612349225608669539658274497788885224644221804146255611546\
03529677385956359221663292282447457111669582257953003623348163646130262454031\
77099853535`348.9673849388191 + 8.9503969011355502765731105406527068290841178\
30178076039905706971239816148286750250255977561042167799119993380282456444617\
52746687471162767314498159885548644106315184627441255590480881601827887275998\
48283222896588722195907721992649484263478516499122220038488026690765334389976\
28736155496709805196542853157417359266595695877040633829109590797563112652227\
395827860209405`348.96947478149804*I, 
  U1 -> -20.85981198474094565181618555413011619072349511759292138948571384673\
52812968928930464260654301341875984880003362456244389382707648799708207448025\
85579032638191978252175758769819045853882918820003604654149873011678179717993\
79585944259752219702627061145145715722614021734229053534935167034562217622821\
6000182050894179679760544317662183885242029942362872962698464263304057`348.91\
108584135065 - 22.09593916057291485619881739040012822341912992946678342742083\
20306712673532082699456090493078264466138451262007780475062913212745118219519\
97174551012759462674735619592978453952775221903971551556878119938410490766617\
20480114578597972775366088122592612002055582363282649757050706131261415839913\
2111572388058558711459497285460339533283090508414213098549020842664283768627`\
348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> -13.21411631665656724568348069816800338437867625231262274399815050718\
19004331841853030819401381459518070190617473441448163722426435094311324684419\
27776702143746659172726845571960124421706273611316679267316100460264023411199\
37832153327448983369030403766013581225730523671880873347963884580937546638869\
920075741304055701480587190227651300072768774706251745491678237131616`348.810\
0765919212 - 38.5833890092790596098001910406288799134180512200895147489645271\
14475362147714339809431481707637087180599008208428274933304563752718524588380\
09748889920193147401448649356985456170314061059715636332240119084150785215026\
55217504886352712720330968848683272582153140805041357040734517060435974337810\
04730125564699679433705664160173513193026531848667503025655946146968526365`34\
8.96947478149804*I, U4 -> 59.318411983724177647247693862259086313736877173086\
23573092688088069282808738677258145330333451040216420170737978008145401198026\
59973541823218399631805446952282777726965790495084728041276538208722370601013\
61343192546688592862151210085542301235558759639077831327432457982035225589703\
47447759460896762787031766489882975276893772765630915340028186549520982944049\
793652172`348.9586054042962 + 19.14896206845706929180342811568557147212697301\
23854224507087058934780009646740053482670235950945122744901065991255358654179\
71181725446613860791458682601902010660139079566494792091387848684100636197508\
98329988833082838708783603500430416474918871632938403130416732577754911218561\
08987070569073035189059726358149483368933713052896955854227979858114606566965\
06316585099531`348.96947478149804*I, 
  U5 -> -9.863582615365315843830025347484742883147494055069621192826983112254\
76273967955286881376898636526819954342950060875939652410268911948961451321440\
53790072074848258673556647912834815125377091347169538361672153019977417093047\
52486992900798793767047912432634981379270586561814123692038253952517596519441\
700397036027653188320936363932646268578526404324188561171457247411987`348.969\
47478149804 + 6.8295489863712762482521862311733209605173229187098525354732823\
41949911452394688871545304291106122333879018158119665637851591322141182135492\
40046874019313133788223773047600198259348924579531636478090744814180263287864\
17217440145242753272226058855999136940620853646754680691699057903269579250601\
13050026542653216279258451029281232484464912617773567960981910294891054117`34\
8.8881700852927*I, U6 -> -27.927434633188544425387976151590717039936068044793\
27795995816977333219367734285031028368689598733511889023760756680868639849921\
49277656572799404788632505239325242152169994072157357700897339905004675934401\
13655735990561638760929415677295196098648507661429238051347419381770616889380\
11254659978917892395458344583334707998077007940454978834852667430344799663069\
1632644099`348.96947478149804 + 22.287017749691704421403450281219085382385939\
90861806728621590611623691096689028695583876296048497752752501089155162324049\
85511107804167691256755310868248093852394275950812274762624674096284749244420\
36798095488844040934637758614021812760100948133685641452055701999951537316908\
14023270904274942581208116189107260376377793399407472151954095903703535784762\
8200634676025772`348.89939793669663*I, 
  U7 -> -119.7438234643836433124220660615342504096188178507693904038254193985\
55418797310492843832653160058087630440827783966512027240558738657550403011215\
77058162909403029539472387195137275361514280812576682210945302945977392445746\
28493404560797938677435281060138909057610434784339333180186861651486940491832\
90120619289149623485112205257871022090083606282931265712218867503630854`348.9\
5897882671653 - 37.9998059976711335621696879442021068057636157235878331471468\
27622066765875145963458673375212158322393163431255049512731934476019579941841\
81845518107387405463764118102594864207541968106111370194220694547242473040633\
90043704588416403290314121113314097276024019634742747335452261290527379517503\
30638130847470959056669791468979120242303497751437598775663463408283723521051`\
348.96947478149804*I, U8 -> -277.38591189189073633644408452314299766874640450\
83024088283433205535035592349863061918022943320735341125234192065117909760372\
69762829394573545156449033912587858966847869041145270450985056391151027590037\
12720535901072060958465233109807284366199583922572193947852573966214948891091\
35912467396155047084728362272543383091408003010004738534236117415434275872075\
09372814730694`348.9637500329865 - 68.740188806591736895783907418430920562943\
37318966981798661103070280621235159532927789257056287648392770055693048995050\
58547977187740998892275010886603802143127088000566627495264704944651474073677\
59200030417653179884731533715939436149941568568076250252011750822549459825313\
45059883952199837654868897905349665843655317407043669136632046087447521358356\
009395552192961081`348.96947478149804*I, 
  U9 -> 0.1686445283009964734963705548748974073849935992691291342816848449285\
62136361950174018730736363716981021430050304937876919614692188342705433611358\
88428594304414784187636583036705798169852741951205006401484688367508834927430\
68511543617398510023122780453667365169561289333215970553763770135362008464185\
87667539061975663210072474549095742302322543351775476622694790757803`345.5109\
542170036 - 10.73892961845814593628655213450399177933208055663381804571070170\
32995726682992161664500936118003237595837876897738792930505309814164099584990\
13335553394764766463674907420136738604135318481905361581910943825647825568260\
44311887733132766371915825364278286135913969473621379558605201422889388943370\
5611529414349210804869022040489065134557980507130005206165207802041993713`347\
.4390233841039*I}, 
 {U0 -> -8.601478948345454701912076226022295091028611557340265312728872619193\
90023547879037925026901110694201556099962042933981403316290912128999711729391\
40185740110826620977734708643811894301960525143743754524665631261648665400116\
99917608500316486846507690007696767602137990757733542762824078285707944184181\
326061085278697853009833702009020827907590246965758139980558299689504`348.969\
47478149804 - 0.7337309791438271059621081525657134221991311342400905910148622\
06578216869637628482220976581394039543774764591049418772101936061351779969727\
01107082484495809822070182309701196474070011427068766264920876197871946106468\
65711794196021968349764885505042712607073661635843013106270844367998606379172\
33553945430441744773911078221721932077529790929022964003802029024010473548`34\
8.6715935232282*I, U1 -> 3.50408497575462593457680549320006071644458958870937\
54735822913891486606184393818291978405540215105995552582229841427941944910822\
51970384410002444280942261760909344710345206528646264196163356198034112403590\
73457334087102413432493913316242622720564662696240400048587484784411730556316\
70255159238706542924219184665638697940340912751310356288644734087251076385531\
81231005`348.8779548597232 + 5.5265013224657151806563895234007151939508194454\
50278187529352464948554395027088388584627984981338130099397560930967428565362\
67937274168473568374868541606451925276824416307677833078382813276457693505545\
34055890769707577089763690476019962851933510120848459511871382261644043188946\
78199193958938605148407964026686350987191209751212208087726364978688684006273\
499613399867`348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.032429618149186084246206217073438220975096500734488580381574768190\
45475657121471979683709609765464683280113953391548789111604704907678020447987\
15897625266384356870577809810229904419185400256584027152614076747875648181984\
90340000034304691393209935488432215615128532221919478815970171384329887267298\
968804183718650292348543954505154597543624683666120364531627502111801`348.362\
40492348827 + 0.7805437515626976004246638359066953869413079422628080910272525\
03215742827824991640743601179160156052120313070833060995329235780035087706454\
58816792004601346749914439347146405465104322974569286030026688301072327293766\
98336120253240800375569265557800670536626735968303860794243649505147682913872\
35790860789247466702098951644361378292076575017914692056401665213043087653`34\
8.96947478149804*I, U4 -> 2.9248203947691310997878845788746156610633922526286\
12681879994075946599890659255621189459425999438429388942361984061802595767138\
15679436432857979812070892634583029175633024028041503875620129944506600187418\
84076259419437807804180104891786328216526353940253432216952542356062378070547\
00286689976035222776675368652475717142872522373459928780420351131908004218027\
449939688`348.9478445766359 + 1.397417953533152092213665928142139690600444357\
45495430878963323201376140947499555178992536139208497118512395977960228249784\
64030641318576125818275433889442316169372456721253024451369217993738245748842\
13360531056431954607585483871130053497741372464814087862056723183753236020646\
16560550503155457340314473272010234641747851516011433387229251745340555763226\
3743386033592`348.96947478149804*I, U5 -> 0.254612523578833975045626668416710\
32047631381791987297221326265732501899968842419348866060785591142596020523101\
73631326162045468569908239704530849776345554225096483169861997932824843821962\
44682343411466142650530118723619958745256150925386476351779040268986431043989\
33643521728596669997159790758721482955151893234181323970523976701826808035589\
3690597976648305235019456`348.96947478149804 - 0.6565609068439912848485383030\
89408920623720483007559761992015194094338496438093494328457190482712878959809\
53337429773904760228550675451240317261937737092953133861895112825469402916324\
33031550892666155729198233507906410738611493710518118348839910827365801197872\
77404331532454116562730984971027511055260057427380534178591866297131380300986\
205393394281608921580172133678`348.9540956571121*I, 
  U6 -> -1.686928814855235176568746644423235258952917164629354721909491234623\
31413153261628519474516704417944065324406057040388340301863464872250335742583\
31807722239549293858588736669398089096164590695583442277870838730200054051317\
17820122438833520874043486796427076523506699755138862348096255063526493676381\
492540477849840497603758784041344791273938591773053383371285801196643`348.901\
73513886657 - 1.9957592114887359832781243136326314024845654708619041216427340\
04934713737137380653374460294655449164500270672319295276021602390802076084900\
23704568009678515614968452558126506704389083842929600982532118393583458757439\
21069681814569249211149743053448286658695093695658210792932863710454148528962\
06333287019514229123032243144641754482276929421607926077994998646621092622`34\
8.96947478149804*I, U7 -> -6.514018033654610670185056141039044162895157808505\
30827613297323792801194097301354798626607624732051281560187614551196238657341\
46086137798610775650878554465683622482821944727770627032460570328642552781268\
96011940692022634318419348478419557786017213509959547044453579605577586728438\
92195495086711614276683019406832879216323786740430595348904534151170539013379\
6385620342`348.9358183745862 - 4.26392549556158176099310709366282859589139999\
57134588519180293490596447534841621238499941388422492574736873824351359405335\
95932395491628227412875275585748538911371384646960742114576793595237204604327\
57516547521863116881579781664246236968909349277317664813608136724154278431553\
55071034889695471687942693678992712158709851424776520156299260630375435774902\
27986918193904`348.96947478149804*I, 
  U8 -> -4.218385566985098764260776108584153634946103945482425117031662078714\
26007038728737897887793225820763719468132334931008114764526390624961419184614\
02184802712348932509531109186381208651633479739794989169381036098143927618759\
59942498436049812207665169159070219450822854818723934291164230831593939326969\
094360403195240486827198041425002394454862650075162061636759984673963`348.926\
0296133075 - 3.38373725664768090103506723757165387097726421602695904678584161\
88052040152489381976262060165689123068105874729187080729000813606959566661091\
93581013104228509995693295144727064589459816879089123383597748851445073324659\
45517993732128433580894928083227132481025150076878905656122516055246697399416\
6098058899464073140615225955546090865601868275430016207828416254145610035`348\
.96947478149804*I, U9 -> -1.4564186898352479471252507505267352178430474554485\
53148181487874810029562813844207112264951594709511400634533381693529685091595\
17727519212818499868561150663000670447467973401730512892186018461072199221475\
65372216896067893153825051573874780053177403748344836635694824622483560376961\
85559047963577366347393173635400590527316024940096011451370793176212480586566\
815523128`347.7845063721606 - 0.297422871027641365181680557716969767278812137\
43110422970185767983549091613052557344817907314510925904149619380174775106143\
36898176483147856289509310969694642435890605370724751865888974059016680466819\
13286106213668400349365282727573037624895141186601311835169359289026765048781\
93690271509976816137342064424468941139042527183051480199558420967048718567153\
9924605703128`347.16019391795254*I}, 
 {U0 -> -16.56450845165474851085382209539869755430153930048304264784252259678\
25844560061637781671251341114307429417009205036373608479817859708770031132217\
18967222850697033590603482062755270488754215563377380926876348668529385905265\
17271012636170933505342655798673927379757842815375137552240604350504829171745\
8705168168550124325239882622916736030236390734362274088443222627243763`348.66\
269520587684 - 68.05489981788260228481525199816548657939866912267366666096763\
15670304030446839773298252594838563682054926848865347046274230638610762334470\
56303515034765120550585110694598674149462747512057364484683595548624000649184\
70498314983050727205983075790081732191992793910804406923817159354403410567132\
8932563760833834389463388769207510057877989375460026112157265178490880292868`\
348.96947478149804*I, U1 -> -2.9557444109208176936255034453729035502508181186\
01485868011961592298950046253526048363249405551592398873709950614453925757746\
23430336220203063484730874550671582887477215287709426662711248907104717313947\
71857344577143883318033953386001741731985480934306782955246253318199338802891\
83761489068084081935280816405631843619970500306923095501874657274751100260673\
504704272148`348.4504556704078 + 35.43936511611573738313586251850521607790428\
04203285501104880831001275070846093360618550697304133910898023998838127875258\
70888046146940611517205206876421037401678605288977746994605980810894847216216\
91586294478250638807177864579494558249507085043323527919565355126647062013803\
52338137390788663272548927679231822692966351281013579042161566354127436972890\
26320542966698342`348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> 29.646342483355548716809901776590239884913158839630497800579341963445\
03283474782268005974393749780508401571957067883963560347989775539854365385613\
18853625118339955330118654092365986111855831332738991224302363669805694654359\
30723452053664410540566465047864782048084193158836533287980027047230627162886\
283896401558168945682451097283710432747808498370822124333477498789312`348.969\
47478149804 - 36.690913390792159770842331573662076799578696889327955526774252\
60971300534029343021393909887316712748108739228873760207578094452410416683512\
68249832594410820205341700747514039368117607996708306557696309463970559807757\
44603633976886175927804065945887314341738817420705290203188221886674597850854\
967328909521395606137111208039545590956579837554042615451662002845617789996`3\
48.91301775319255*I, U4 -> -9.21136214008362184595056516994284082120810177113\
02474934728913942414804680550902537262598039179789562899462480425894030531011\
81465721070599826121092537279492731087975318002218251374222410003410168340255\
87949632609981165929595270300616099809463946322389682144583792213654095861863\
94721229913214513524158225185607472820386936932373573688057029906327629691554\
61503462105`348.4785596867423 - 74.490091960029420503488972640303275074841097\
76734371087945293193611180053918321794821413797757096223194200049087668396186\
34180642054456204842946597675707963924548830009790842814410283694513289315154\
16214054874616134638031506702639561074844705663609906649720199964812268577004\
18624908570383157750919761092508066139835966327740640824829713431409759911166\
8996090484357772`348.96947478149804*I, 
  U5 -> -12.99045191735596410867908222525737149352981463950726907547722544415\
27603619735420326192755778340301896628687425922323249705680234021854703276324\
53707633606452183395878480887610750615891408248868046040465209822146967028939\
60502926072484197327346830957776597160415345756042292167965465911551615620016\
6723217993376459956488077451502639154701205631694508056749592894414855`348.96\
947478149804 - 1.586370366240695402385679157518625150102258485755315671092474\
37977325046575293012594231169356117888527656856064348488784160109204053380747\
34333209967266871624510215607450174900793099057706969586185160453379977165857\
29860673437206110349909875319403303035851199273997492019030639358189981608107\
110489818589989010935357887403939845681302405931278897031247221746257095306`3\
48.61128958681434*I, U6 -> -35.3716112791749053428236770150410257331874510513\
86680103210995794639280029274565880319246257114603624919055410885791991346196\
62810753532067548312737691186309771915031686437123461515428699283374290972785\
68816615055315865764637674707323391159254172411911296760563769361202607295110\
07746892763605186213156813773151510096084820940488544430693870611910777133591\
747750238721`348.9477423604633 - 17.07325445395236249193314301030701560018713\
49691676062758118578096665536311416991258757857750048446561715757307342100958\
67815427577474926989511774131165073578713042762638110062430867129029669479139\
11730473275766374883974658049494632535586505940977177712412059042873266891198\
49527320241111943253852020208883886368334883883330206350709329469619343770466\
41135765875004963`348.96947478149804*I, 
  U7 -> 19.429878314605778787431061324846852040535750761721500078852167596705\
95166978873274768407840145157361736382487376587994860100039606378566293465876\
10107101514146489145577081117396718832747529012466056369201608324580661300529\
85500211685923014134128264885383113979171621342027548433565342444124555408506\
627445566683124685224106556259105880670185848879838845512479344953813`348.495\
2417430491 + 148.695657976524853768074195113553832593052406591159712227541428\
31458410899329678711830415312664911651677333541774176978183562916699331426058\
48196549746107384585379252398877367552949696318322974748169706714693356816729\
55475783976687196761355183519267275408283813008746510266009493044398911225560\
861352280730330179513819131667757054637302935895175919518086850449539690242`3\
48.96947478149804*I, U8 -> -10.8294197451639333136031595228460742346894492492\
08039227061941645177968308519201027397912582461690649892716002072548432252441\
09525860473080955603720119987116909166435110288442077576788937469625520577716\
53991167124064898885380112600008730023364853103204207633560497206007692452520\
92625526097444592715380938925693053144162680517086010995356287479180022675299\
148996086028`347.9775279912583 + 392.0224570659011848529275661322288206300367\
01123402882328844518869838249208574437440611290729942105025871049760793850043\
97505981519521234645882825138160692620367479893025329185868441758191730928099\
07889833678608589986577596040816405708249747730631371618789961143459295039214\
87317110492648587577393290752575246919592291708727298782342821594614441794184\
415196706518233139`348.96947478149804*I, 
  U9 -> -5.744206250296906181158729822380441207612769262800359039158676204453\
60226614532202170093206053743711383757023814857493491379999267914244775266230\
39303327581979301432233686023061510430355071791143825501359678285377734117354\
06168035552516216878071856123424782953736666121511874685862426616703166408665\
314917641282136731148401452639144032351985239194604910884065322215681`347.044\
0739604165 + 10.0212072711046244615391403411651404029749542151828320984348351\
91111273071141667570112692459517061519500770532915405307428303395591521730044\
00927824787439851956589724805373823852364065260308418470133371895676020259093\
27341129973855605003503233257393470187083080505669934141759695044255019889760\
44752652274391477300888414549831107910070870722247610928853439407404837467`34\
7.1630173470843*I}, 
 {U0 -> -0.919959593104873856701787254036773593613160847815239231652067666199\
52380226872197873546360656992899954277947653278537643742718428485600282177852\
44535376394206906489198189605952912186673020793106222496157711709216100972309\
61233283031683576362657848320581265858235087107065506360945108914979519817554\
098427514796865551882461311831627147229284426889051106934937570114042`348.432\
3840859185 + 5.33883922279150846863142254024594340852774056643518225540272853\
63566912293703326974014788017939444435631340781090462834218821854771662572397\
81152515932740301603866701671057592466070199067242368012628906728731605457696\
11986912554772954070376428254819656636818039903830789029533055250007357714376\
7558994775050424749213750769907282938913851992714857800066004938238481129`348\
.96947478149804*I, U1 -> -0.9152156772928167217701979807802587355422694563861\
20437619682044024614258977861397691299636309331252734872753528036764189515390\
38362118150984802793565807131555280467191978332069775039644650625971903946815\
12955236586725511125168275770820410505208517148755891193284976501186637091578\
08795710111843329060264371583830386991438498551417587226896344180257630281358\
787742158`348.5811599766837 - 3.789978553353053444705884089402275698111963748\
48733699641114081254941628837844302459207249750434690806626618415521591427907\
93004189938203298453695547382055226809982960463379390419708390510431319622918\
09408962038854339734912271337190265399390965285541804376384715833977730071618\
41439377653290063002166094460837288736317083657093769557093943280785462939411\
8982449027776`348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> 4.2466073895716124991367860120242899073388552703147323118539298823219\
49937876824723729969723394855147530169370897952057285796416520496718070335872\
62182378462450626101817877923264796902812476313250047041473705689390210785974\
82659338208808783846334589273440269479277587130365034937605616564958196937265\
92086219092583707641749225122535406322639692358698676680337910643766`348.9694\
7478149804 - 2.47235127709013103121818932677394593592512643181298968498016285\
11277489753335098522975212545747963381608869582891054402141173283674551488001\
98097121549814491860778452923247758044939992492738324312045840111879451221358\
78632608296156078082417366859177045646949290256573025499843987424619908598896\
4762376357599096472137415964865819830586279455432325627210376324285364356`348\
.8712954344118*I, U4 -> -1.90228288449836009746725874969725393521733392408062\
77040132411603349303997164103959312737081071682845533369963369303480256432781\
36726026797743359799753751116755780974140305933002166711314602004273150149186\
87292514927003332442119570460693418817718496438893798506476320806381931005212\
89947596379927830811054977198012989938693174684490008173007639118375606089740\
23423442`348.96947478149804 - 1.675599471893596734236832743633123430424316387\
03314770554504447144502905619271112718142663959277503447364123625994095748766\
67058678836880887594275612388999550307469010059066489854658334977868905068452\
94131991589952449949345843973315801661127092679512154490863091826266925525437\
03629380475299546654904497484469823111421538576724988038531271359765624569367\
0139438092476`348.9091349289621*I, 
  U5 -> -1.503100340330438371115196546044443019204306432425218396688379470953\
63851174720240556546506107050339779043728553043901130987796216214925247822671\
51908482428487010496222508077512825309815310558063738659643435597007941057518\
82224310444373879346722458636023174852606137624688262406945137506817940859251\
637345228985321420674130698914330021311652174650457770301384444704846`348.969\
47478149804 + 0.8903102023106832345484864018674683204731182844607707715438393\
96458392369585577175893410298527890970485038938760575224120713500655187963070\
09813373977467342590790658559563821936949524868387385333472126964494176509209\
07390852280006490317449393529014579566137771050929561810707350939985151898649\
70717253658865825654487584342196998602732256918229979157644782394462918734`34\
8.8763236621848*I, U6 -> 1.79672190070595309763080062378844889358578690735841\
76453473829563389879953155096974744240409754757761347440553513545001001342221\
43885712582456494606142956303746743000950017732546995494053979350085502583181\
74937092012591130936349708474329734836314001198192399926420266075846327540485\
21455188561465050703637754220708869046779411185728039260725871564524372924040\
27800139`348.96947478149804 - 1.391387892447187713611848645504738026411940862\
14873579984199962708496307400860611501939163861878390877514892128538023986477\
26241566689629846235648042443641099136956054667877668030859296429353394156404\
84104143121523638005440345768914873859113260041945696603852604837579491369729\
40754682214898905788071044756712025273633963464762814971617291028999820993475\
6319249164352`348.95075492545755*I, U7 -> 2.386375909489488210656141051894495\
29041653562356210081962893725264415104157191775701623933673148719680535141746\
37891042997683325861360663457996337452912155998929995427895828817748997836225\
36070790829649392690845761400067265863382630776784458179040684610531309490488\
89534464513963083339133889507812926957798501876975033940630693786769102032257\
0413193456125204822874553`348.8470645393597 + 4.44807069356933430266221160474\
44579542310957350952537327626557615875761226508676421757013902894586854531721\
41866883357762501107660593665280423394694846769290370105392823271071774679087\
21052378833535633107836302524125527142040277381206525381738907851063923989944\
11697827107722312061734253389211831628989071990537342240097641083531111960724\
5259210207407944603202760472`348.96947478149804*I, 
  U8 -> -2.984897411494089057150831863211842371602768776790312425290556597042\
45309908447328268868550242541985728495796689200883273043834194434349848900565\
46637948404617033989546731394595775174307135342214628752264668816906051638823\
78539910105418760294582675081771734973846402281321301439675368004823966566159\
205444227472323326762490080458219770736248419390791999803065149060102`348.701\
44582270666 + 7.6662651649092600138318696516118586361601667253951925680297320\
72472664180804014608163416932192157937986238633440945449751129807822179316057\
60792789190485281894583572191392539924704271242742450093248842666574090189520\
90169365158489701200090489992377748218375899139019005583746159554399918790371\
3294880225738738484117410136787610514401485418359736243248222205157867505`348\
.96947478149804*I, U9 -> -2.4087264321657121840938836553708596305020759083539\
33316676898745499895214942763071307549128652800467858781425045809231499573394\
60002642508350506566169985743773966287270566248350640038132203350234045820983\
70127782276109904721574743262263222594431585931589321667784760479832894173769\
87381233640845241195587154534830030599091082443391456576175031320667581321052\
435882832`348.0510196236793 + 2.845449396530463310758178738365112725774294650\
80447151579398759681777650754744058591297412696457059919007599876547215510788\
14765484576656658309780576573560902758310995989639514268662058546742593435325\
10281533377458954957853664111686260218857920266264612356493256655364489923552\
29349331123786117039226510700323466326206983260664311057012866609372126092804\
2969608632114`348.08227537882823*I}, 
 {U0 -> -6.166111846125811796734538404902528024031517306811599828542197446866\
33705879901174906159710228500166321223445170949487504658191700593192633788164\
68503704392620952667695326034514857347552835556139069907027162965821012050415\
12032830136766919553302282357725062152451644411051878855367530934902559548454\
160439850821187205608231390773001123889121916757442877257701167065592`348.969\
47478149804 + 0.5353713521147722312655446160036216106417975649300658057425638\
04615260798146684767105203649119620285845516145983880315638321172214995548028\
55243444463858082905698929609602841773153747817452175708988851352011460785739\
58255452823393038096981727787224504607801098795473881866383338095983630474023\
76922918071545666220198585083491776753814211795990918347689884744683066804`34\
8.4368787415243*I, U1 -> 5.10570347301380160715998840984568690407076808136485\
15126980146628442407862599164157001063345872382444332773313733373949078128468\
24928525304296132188126457812926247717144117892708301181536409870082326528410\
59214447278342205515962967472820148921611310652828450056122548893314287543038\
68550695439379195557123999015049927369569025733100007078387636128846049217635\
19547597`348.96947478149804 - 1.185127369018602194363723482491479587418409534\
23567394804952257627313690492454330562356181798463647205149426799920471688430\
24585195775723784309208688757185888082737442056051647179193577192740656858921\
90956745428062392459651609524655893398604444243424367428108663371710110273474\
06534948375928183286373617747724787433622772364066192896505956104511177992320\
4801530240857`348.844902435167*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.9713526322812864373130914549706517854151933627479308701974862417750\
32134511936592255168667818789863931575127725575993943529612060582794696157463\
18388373393741055506975143198994666559596810204826432133091749677529114091729\
39018117295223142511404765527942071201394061913330650033911645813306257477617\
99047707119558039750584721966413900633776011215685151182715269693768`348.9310\
204576317 - 0.620115371395764057941169784139305521339911615728119963902737627\
42165674591308785471685364380192142097060797407453736443340076760596546027123\
94266325463518703726002354370105407158354899633357278536981722586318875634905\
77540869135574443806043340088487388348749453962686990973194895401458714842000\
232588432894917229106981766917014915218639920196051809234230806978171723`348.\
96947478149804*I, U4 -> 1.578711280545424402113467136728557025183308061589878\
08055259866521412773396163873776723758208238624333988034381001341050697878714\
30496994062893603456424765505374986219204589208477787139807459254116136670268\
86884314792803581436404240109533658390467574777212410027445083304257344365793\
78733650255623722983081252978184463182476150042550743861323790268498211142676\
7021742`348.96947478149804 + 2.1056893650912844046275884587903939348572912532\
25577903414455399196014600242752622972440070943662675946126572135910249828205\
95355447699023269852414717344827314398139533186015581550448394563091947814416\
76694509868902424714822549503864728288033132892199373245745001444528933340015\
49750607733235714180876456023869625848140350763783056918099081270448882770849\
726520723701`348.9184571934906*I, 
  U5 -> -0.613529783900384694856123589641635418833548495433663320024651049162\
72449040561912182983156298009873576430757001099343247857937637938919809377841\
05485053882799046885820115235058041608942488752395613870051094717015556479169\
40566079448784654631220267391828181523012508569756360089289640918146511962746\
587235789914432477539263252389274717604232481982622611823907921795634`348.861\
2691062565 + 0.79714338556691744837886963539825931832704051084954453172385896\
28773916764692913895631258896427148114784691731012998340269074402118383577942\
80432444940344937857040421311849658544395791740430357025970175904477397037084\
48040541384392121239723975026122871232033365397599712260076923161138408720171\
4463678535642202164231547915927931745972227658882772010015137792535587068`348\
.96947478149804*I, U6 -> 1.97685777330627761540531735961512600520950432792311\
11992589588693592929433521006092652384710414521479625135335929115104685306954\
65645495637785455474443438209352933258471751311993293492819719633873769221878\
76268759709847778646331478184950607166803961847427742089694345569756134497433\
76781520667567134160740760006768493279452183035944655607783381524476493043901\
50892237`348.96947478149804 + 1.922465426829573408126554443845468317424792311\
30945513129573329480230665191596484977682858543122333881879693062137467359049\
64331662604877652735521221537349033025031672400825201913279649720370960671476\
86162191184444583235716034968848955460098167889278858432127189419124845583277\
90741368550033586186713410856488899058607624752225562830645086143469039571892\
9213720426404`348.8885290657315*I, 
  U7 -> -1.389480803980616993395612197679383541798569197559232651973774370774\
06258262847210144181786225697262772797183300874387915977796118852943267309977\
24051259613671219916844279054548064048274064902551756072962172475342901234477\
50767143974075342610529631128725080484895487356426191749190216740983275231425\
695961966885267664975313061367055647781548135170878886814127207709664`348.969\
47478149804 - 3.0863478085440139525800791580631360909701076761072646146693280\
30423812960680614767015317202902188327018528050837736176318426697185107825381\
74679719423332242664031460368072260628733115194978905924174545825180871145768\
55496079562764813830346329276520933777078511895214546012413200560136016221653\
94386763602066488713363338739772416226391722792608015714324418856531519885`34\
8.9531211472396*I, U8 -> 2.92045654541324351258858161856273046240707553016561\
03348479522491276755561694620737326086276182443620352301181705185637580695191\
49937687599215378268987530602751859826651394315445948391919826860007479540184\
98730549349359776692192986854870518769286363410640989822527836519667357022541\
44872558232987937719803339693184001990565083019576987493536716388032278506786\
78107411`348.8450945151675 - 4.2880666712592337595486356427096563244368070290\
67829390000253676230180355819240154474420920088081274498017377734394814982641\
30086447572735161554305295248394933508241924327196438076985453168844476277686\
30135588098582755105105543072943934357991699005976326532765353002798602232673\
70214428187968821751880112768393810358371796557811259928054174930440347874546\
388205103291`348.96947478149804*I, 
  U9 -> -1.138027695090230766827281770953935309573620701794651503956800211948\
37933386525736969423221578786052012051103421086126786407696178453947112203023\
57363404843118325622483715935912048027694683790678055426345721279407629641267\
75422658728487574508862352060273575298506660765895488860575728751892183159687\
369947847708951139246331462314720579831605928870188030394870605388181`347.850\
89773662924 + 1.4015796300577235076664524182019053086636608486231260816467246\
67927471540805943106121852162354300690611280079717088277309264868405062368968\
33149970984184782599825750798676790007050260765260327178864928891752884902737\
22215704401741691550206879753475114159470822288187486732955128604837294624584\
52037734543413676065474411586223354999914998100681147693653723607410049241`34\
7.972764431148*I}, {U0 -> 0.0387909359543361022709796558806403664187846042049\
28545259426650649880832753017330895009504926003574649099684465281461045713037\
03571578570435955913575852290154547208220813922404048014776946741409495354159\
53364097504147916162527014870527831515528599997782993977327536520631589869609\
49756291531065921920617442067121222654476363639920140994113556142967476785616\
131655695`348.66872216034284 + 1.53468692722329698653946834468084111675920679\
38106482376410847006633317357444837544138746049334333053936527731974992884533\
59782741918627156593767862070653282803782539405882995648166724105094540039836\
57216250057443684380468855057885104965410700992915361254806045351372941481284\
54759450248084459543320440643140825328995625709040063607218467943390236778321\
97407242607056`348.96947478149804*I, 
  U1 -> 0.0758552885489478305449003541175796729494810338678258335115260466265\
79757730559064604044903779996222674080879947808823067527117396372962724300128\
00335316359654386777624842210642349393708187088821609631753065914234022637325\
39527078235268103268054489131861698128932473439409175953346931923786230073055\
21837793476913236919681236222226240867186554355868712631269944987987`348.7342\
136194591 - 1.084702008678092724108592421651439178131568835379252070191630845\
11871178687593932260397121931442891938959595428571316197427536573802401223095\
49740905878171853326775142687222529904520489543816363199693720585087342868876\
02116011648879115621053472898435730335846595252231558463138962457327756044818\
904265082942151574821596703521250967427511325466660723364783457160325794`348.\
96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.267600760737935927482280322858231620742860664754297227672933544367\
20200939505367372932515925430040332374564018820969385238484657709369200620634\
70260695698840827966683695472542371593469327106342693737309208809044554368932\
35746625797427078604691121397167855809840261036703980869679955172119518746653\
677043736312155186336766197092045736169677912450673777533369217215077`348.969\
47478149804 - 0.1759659811874706214015383767568610670511729924196384118350027\
05951719819290797253769479045440240165951609648494457359432026507451201139487\
55709654665288470811597656476653039877941177456325745609159393876912436485269\
58944229964231595898690415632687760623354570888150284122557393940900714538978\
43734838092705527531821775063749209861564767398729188997410645988000754846`34\
8.938398522613*I, U4 -> -0.25215376921321869167885813861620736311619205690827\
19163546394734299640107654557142875228984713329813153292234903021982892835043\
19239691147650998908583214708956105619825732102936764055997859537038380180521\
05996130780986375599607599673194665063675896278441555468423488624020657534835\
11534925193336636097790393937280207089573870366543260483425606907049918427853\
61986517`348.96947478149804 - 0.919408344077388356644209601855374705817367442\
53323775524552435827723515431991556572286566815763747813878710308213793491292\
21501168303995358956779210693750709903385981456814300254225220343488087696401\
22878536221050428292063407017320558320367361627607430717799928707796608627164\
47802621933068227212399924182108348535505967910044833186277514695083747010247\
4586112115188`348.9646010127405*I, 
  U5 -> -0.539148549066616408578630039204588254994624456950057338258203962985\
68812004617517481080197292768189512542294348012948638866001622394181899670676\
82937753303580019338732859395241723555142702333271925036711891386445849367849\
55959886003804462768609466417534654592951945274162136706988299769268342848898\
196662779273568383808770939301035327559293142035349219577030810535559`348.969\
47478149804 - 0.4700444420128199226849715547703154218933885465093481634057578\
12342218597870947704576768305017479088832574412117411656427516364837401425906\
72247139383008088060607446811519291782279872956692056377901784639587161805659\
29750985025713249867263218001529435937731204759007745935313135551871156259725\
25573225001997234931512600067762918841706538488562372358304546525294533671`34\
8.94609021892956*I, U6 -> 0.0588081782454820794634658902593138328853078994557\
68544004636205674032516239791612458741133235147738235076918529842556302379419\
65952971712133683671690005854768937628030555591657599718371850859793379708953\
78462446728492062793068514061800669734088131740114938408189067656552449255141\
85980332828961647326494350208020601396396633717097654911747453246289639165439\
230236167`348.96947478149804 + 0.39967564241152913988157853730470399283199568\
09247303385190175574281573280702989332401590321858816475831629456770086424148\
93118911995044247766106668828213899594247355809652293989150956378270419003556\
69081056556105254169389447815304150119882493052969716297751931948942430990331\
29237311848152078225988666647177829152194147699291493743662688751662316680979\
67096184992037`348.96736415017693*I, 
  U7 -> -0.058627567948264138811387607051349440042841224449582569420387835424\
25588538651478178430134614954160206403141079790777499029982501816127796654931\
10602615818243659977839709184347577530133542049175597179688999288282416456831\
65316605006489888143154920772958530433397727689123590217875701032015321320297\
628330337531720808181560443379710167600968597496469899771471775369381`348.660\
9646263908 + 1.20530588445793906821798163246214602691630071752815950787139488\
97621464579165533870029887382376053665293976426398066942627408110256298641654\
52757814482484715699511233673328598072550737704975369154101309806765245494271\
52413782874562099814924221355617495079288796725322425279553336094630875856170\
7419536395824315754927529324112470374883383635847796623426177676791437057`348\
.96947478149804*I, U8 -> 0.74411913710582626465737621642416033276983362027475\
97400757918644934235649075266831102486441479981888700769951683827724871812574\
90815959018108321847876740684736069741246316136411679704586987220643578478844\
73520569752211643911617674117925611056369825145466597338231516951857422419038\
12864726953114451424273661288413182775343641252925302602217208189442669203264\
95329775`348.96947478149804 + 1.184353752611973724968142195491315463400657675\
97543650583642407318249313114847594862143100848347268905188298972477256222815\
99216270149985024266719183991172160685051838196654889475154938385629380581600\
46037484846075270578006083789302304067174238102529013880094290612783018960199\
52129631885882761284974524551491804442171113450891711297217410574684666552991\
0467210019083`348.9569967540497*I, U9 -> 0.2938564285716476291718527528474346\
14467505194177284698617521342584857836576195199189148291046550061273109765423\
68382377780217783987097591452720896614702318441657976988467755853724466324701\
80143483611807095787980050666357253968461491884272498564310888698315478458994\
02643978481586517910079625167457772571121302352627146900653386708261635310167\
405193584983008976125469`347.82146688820495 + 0.90527044952342128936626193729\
59967248111891937501135625239509628302058914523847835200290516050760981115713\
19380647143478269312524489667893142369390330460248310796382744861981752051100\
98308947096546563381998848839169741238052846370954559349187442843083576586615\
03271298276088393446956407537190004377210784674956436239974966340685574992896\
90647996497641016771331016909`348.1854938485655*I}, 
 {U0 -> 1.3193685343633861462888466110906265298763157831059705759750775696689\
48577072114027824979211327950360771609154858531589256208276046969231827480420\
53300123429329085521903358195595636660149269214694998931337683694673096508844\
26678634618291601749736646733972873778906298706596414122726882720166647933097\
71088559916048132555507449936657542140764798458927365315714873983161`348.9694\
7478149804 - 0.05403725625887755284407616999558545803772463128833017842909590\
70754583155183269838432246554119885087976288376991688113522893024870192681721\
35385577717808860839374989482714002813729070529631155419474471255901402200089\
89262567613333629230180866534730904573961048809252125681563807654737168770548\
3896751164262194709010454140146239310353739229544701311642431399929012255`348\
.66917269073343*I, U1 -> -0.8717911084891345411476032149295529657003682447231\
72879237730432026411541164360023203242523230847020653975641407728646408635238\
98377726764524048374139124842281124698115238173180807210967820779753659847192\
11321110449105696234215935588706057414790225938693788369723632478681510775570\
00564268012263055157567279864194501192690294521020362847525280126097143044795\
981928829`348.96947478149804 - 0.30931916244542107584326294796976856632201163\
27395612230682746935240255966416947838664037524532142559538273202107303774127\
76993458855674780008880235077819396663684813590119600880051252945643769974871\
90642285774800406444203717943513161902642727531020057843548746574484460773992\
88800763554313953307520780389385344493919955461754766588127909745180889102041\
10095606017669`348.88204069381607*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.009036297737444003020170036097706268304329220389929383723037646222\
62948878259560928891498062189206360861876073211260730034756838773378841091609\
97001273098127502698617847529808896830777220593677544963925297768411598072816\
51334249591673096186060602581415936478242806476761928468534679488077122809787\
526862836047223056860602939401486061924784914170954692503589243184365`348.334\
7968265788 - 0.47733380866254825090551175395094282640778844301251579501561410\
25492150545827537552394326317171020525847955241724947444174646992306426132494\
25449086190330081179365357039337540924781426243776400157182439249586882034039\
73390746124948007773609625224237195123887641442450177096170816588686355237896\
6743245971569687815094157349580763658834962370692042390402032373556521115`348\
.96947478149804*I, U4 -> 0.09695766887034690827221924614143448610613393195540\
87762040205167593150940209940124802719522664193362791056504322827473413076291\
96238559084890123722876293984170747638284242173514213457912281203525732751920\
62647857950027682010725987867261743988334630146626367918492584739099911196957\
23309700906081584363715506454745540081039430262316883613202739384391473198590\
53843519`348.96947478149804 + 0.749634317084644765992053172534706235329731455\
09242696765840909695664608835365660372185575722588490019849104938972984477308\
02372799195553401650554216023423138296898373938417776794377139310102422555689\
67173828782928568877892884097367911938963518113580323759250876597486962743661\
80554401141147658119758624363609230920662499479170093304802402023221687339473\
716443228407`348.9678041660415*I, U5 -> 0.59948928938672792682159376312865080\
62444895254527988229906708630485627382045695760147752653940735474968694032691\
00424113120732292644313295492228272133831466111319645116045722627438771939422\
73704950492421195212202673108766412917595556472842639507773323357720366838463\
27555906320702054030490626777072766503869893595513794019890209879515215132135\
35113340822688337963996`348.96947478149804 + 0.101752716782923893891116764152\
43298936313984366217282765638218681552818785574386022414893204770183686387718\
48787910777977582394202223602516651525998048972674731498851493990517880309869\
55568879415229360720051568364605526760561952684911191465780585887814419301912\
71134691886333859733685947996926842877502392135473168768840652464282060040683\
5381131982149855275284072737`348.8011256633491*I, 
  U6 -> -0.140826073968117405749983976566095411753824018482160408518996644877\
32155273816099252577943572343474358483723638796427781598129807603435560489697\
63263523248349298412716357347494196476125938482594518979691125259343139487005\
41263556623805797344467542406592581525771827005813922966123699627446723917446\
895581545568346413551345572280172308985546691953298315029401668374679`348.936\
47126828716 + 0.1479796697467673652090535528888914720305266918332199126182859\
12653174616336692894476158264930804086978157214338805206711956632964725488767\
86338128002949998123218244008022132335043706718485245720267234611905242393947\
08736038226096898878237440035674451931026548427405898370819639190950072831860\
77643039514870274432350327159147277904447761195756580998458717992396745602`34\
8.96947478149804*I, U7 -> -0.216176581243474740226843262161135539444140823905\
94197730861494188781467118540050784588900005390784490564212704534724489905656\
71105403933503186460824602698124139915090462646894129488758700855237913027063\
17825288447736440143950416931646587807610758328047944824539749904026649123068\
01766704131001720919322020310482682896313367974629243347014001853330171082456\
4481328113`348.96947478149804 - 0.9592194314164939708862519232729269805359749\
65912725527679792063780279234759971335348032236162759657661178578113936812401\
62998496272480906601272996512479194819818914978238574060357978952341513767862\
00787315641275680961960353467719970803261279450976372790911081105109241463049\
19304417295531651988202003629948822133465403783362149659668886239196946755809\
07989582763494`348.9644313487587*I, 
  U8 -> -0.585656102056868468684302310482716014631408211314708330738119848909\
80827366227232246950601255828624890486427550832404404671536746659311642280964\
41917211251248216302416205607083600464312439789474623088019431869334538343872\
54416364446637581986577060686456237201436871578535273892082729906220326414034\
837643412276262401747584832024645158605388697181768430238870331349039`348.969\
47478149804 - 0.4112525267447641561760372777015138537047966245753750946347468\
21733697845952754724986425295018982678052269778805683040031850987809991968823\
41408541115472244854041007113250686366816871485095455815825580152286535872477\
04630668193774029120638144735940654482140429051846699357130893558127635016680\
62971808759263689717565869898716580742258934041289284597547087571184071819`34\
8.9243948685599*I, U9 -> -0.1979936156200647464000079931956751890534849718499\
56744185986996155341601688442274820970340092830219682700103570690564806267865\
25482045499402871644881378711621486410415179915574276266272484507860767845159\
20071645583422902397745743966508889133344703401912316442202901225699480875343\
89980671036898921221685219807354852079395196608096891337005789692359215274922\
005568578`347.7972070744344 + 1.145052103464353893483278177681745733148946594\
21241791309135455304725558834299003414732653742397111356988858304043660956143\
93263948589661348618628063406204270520362263115387412468180720515016718000661\
98339691284578851720972385665052703200897976236025800362802537418083805374107\
26845418274075803011860519647846493629332688087170390054543516445135973483281\
2098457766639`348.5563029035389*I}, 
 {U0 -> 3.0185552800566424478600057012868595554352561875846618641282049702335\
80247218769799213046439727702860526139528252317584162819504529099642322233905\
67894757811961225854014850342409723918497312400267369039982997248664057421364\
90868797577963926281495186031323069110036440636430371566632388260601305576305\
53808342383620177180667846152083636165147483308279253641301418635125`348.9694\
7478149804 - 0.41977626157708981321675347917741029598612339530140733126990184\
33547210200810891736387519393843880708247535342166601406912365431557239183527\
19083235201042548277341551802838791294690133305686467384543886561560540931212\
62489459129844531890909330275910405993081090961997210118119311728033414038230\
6872782691258929465601431609381606451094546316107688330924758563519997643`348\
.40692662741407*I, U1 -> -0.6082160621568533845924783051664432908456429648585\
65489315253475889015956138450362676216637920240142879990723488468189533913541\
33188317760079715588320374083417009692644536259712034061850467021168947231300\
98270658005330378865310329648333430789780533224636643372722136188946884424677\
51904817783788639998017246882847423686285374096006180581567606700338899143843\
884248723`348.69917287781186 - 1.62541800213687291205578171310929137847295150\
24087750306157858900399331371249597431092157147210429796960845833935395248626\
14450794177416009341013944116923481302913385596446134044976742388512987312142\
69776472583083786440028825079087480997110446468637799878789601888567032415118\
54789437934981499712044937590137619770524757530011232204340847650619877128133\
03659675232582`348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.370227493960581036912482274031855342809735391092256929094487706715\
74172647100076752419431809471885949644216172142085626457527302428151359920880\
63688402289855017959500412722077465529547139321878456124316946271135671295144\
09442018142382682025983861874568487302695799879982772856228005030713420008453\
986173328171997345089773812371274036355502090766345352395990218085685`348.718\
5650210454 + 1.48455348484981828138383072899719697398803945898554616021689866\
86677373596815417152231752039060886317784028432898706634961918674260952638357\
34261464768926108837386426707199537428752779781533277342497984605758763747539\
85180222655364195437271537833529269109383180120741065111748458862745436839529\
148110572716083158458793502232857412387346981324685321577250982270351449`348.\
96947478149804*I, U4 -> -0.36175773471764487522483480987582664452279606255835\
28296192188230957175325425476986141353369884067689464497159619968249371713955\
75667695369060020099874290111648453496930886906585898832532732605018855909509\
69390054159233398246275125773652260502432024548604180740282130808826348999253\
15241924895284216113396468399031854255391162670813206785293944334918238689077\
34863574`348.96947478149804 + 0.505233335843924364367391985788851815718962437\
65488722629847804762080322137158941694861446926396914675765218888561242672968\
35244420864040076048310950290654395044191331167740149588218665157537669691189\
91980923514553344141424367509567201558018138020221014193356776623777206680465\
29494845137532427316364021828875557605926151422051103389882170147225993623127\
4865087524404`348.9324972956405*I, U5 -> 0.5579566777946869928485668932853361\
83610496089364788797724864101328836365357082126894730064830105200945108173061\
85467196960012381704719281206902214179180785247322094749622631066997395900803\
32081229121700960100424037218833495479076599597005875522967080979384846303035\
20333062970589947655568642176226397014554271310187194755530806134596814291147\
798542094165130327860032`348.8850982603222 + 0.576484140077947325095463861142\
64249659740476567630657334788404246670609160964186142899097510197286285596047\
91894900212144763296116307757577411543585279081724219385534320299636970239699\
16484247688423355829262502826608031607842862966344900445434145574860183122184\
56098956269394787741712605020292243889980143597397942595818629212821149179160\
9179874140163873248146086903`348.96947478149804*I, 
  U6 -> -0.291129700712292131304712619909623143975183488553152792281951959371\
41910774503473794792414371773690183719789819759462485361796755637067300395413\
43520165429174878671283329685692594580570458180311804419432188750416617248230\
03949203941456184137628759003697673791661355657493251961671925002786886129878\
259597179557851254111037246555857789678255321053953948517745658600172`348.969\
47478149804 + 0.4417008201759791381920822276930464662746470320715362210327417\
09494031789857399724529828693752305958885422346065858887800661831488862366309\
51171308915781528439007514038746583519158212880803333455783330730017235437817\
69663487892838669039163094337532085928779000391263038488929862641138329688120\
34198236913479977346248096587836841894002051587875971651935003766609711364`34\
8.94157752308456*I, U7 -> 2.0430769575570391307043740252071867398050254816742\
36860236327367671656627002383956947715496805762353258278138681453041753092291\
73937710388220975854851007215817256921899788409282320789780634663360687604235\
14438043112823456278906795378909828814524831307696871347576608735540314723437\
54100307430392439592058755516444461696604627847962445617383701684368140948510\
108907072`348.96947478149804 + 0.06556731058339090989655495647216033833125483\
83554347336139043573561236858635088599871138520760279369857237332523225367446\
36999582517696107528861022633242289992799971603748538539278343167852773751710\
66852499731970888372892760304775221135465219697167154320850405540025862731809\
33989056692343936955306110283157320081313723177801896140974726673398439221497\
4878984652456`347.8715148766956*I, U8 -> 0.2884008612048143339642121049409483\
48701931575021935476643015359302291419917989983438428348976169260488421948359\
58247304163709583845939212045217809235571295132881103747101455450575240805689\
42199987547165929918689925667034521498610461972376015367786556309637599521325\
34504235488807026600767987565758498173541671095653859590279433940111211645120\
092024899193680753319655`348.35091494065443 - 2.88509460351245864292459458846\
50137012509735172041570578046138965192518667214371514101623139089164906982540\
61537153953010295296070171285346823987517422255536387826428833744087904628918\
68473688060507273678941032062365288175308364202252647183464382879565965819739\
39917123401936556702370157947515614644683440619260223042278208816990657567018\
60576653936216356361250501163`348.96947478149804*I, 
  U9 -> -1.985584004495171167909699603156638601339383292301090087326147453108\
07495024047245878487169512895542291374524380124003435922951597346341800522860\
83648626591756209674331830005295952534908712952459926643385667327576679415351\
31698193191211814225375373612560831305940921509352472711070369957781868601644\
163802001423386925749354159624827130289203962075720566246068749137571`348.400\
8057092264 - 0.62049335530749030845737540731368443021965394658880025393974540\
97702936813659437413794333061691518735333864952993519551893473588397335914513\
40498370831252729577154724557791839276028225305237151068584564402397391235797\
24519950503812096498421812819729997061806527763921248920425032820677772817497\
6124556790065777972243753325788859564976188834733835766485130331546151168`347\
.88590941141683*I}, 
 {U0 -> -0.548011151878106420425683607972102566417718856487068814006452167765\
88714343367978518527897980309022176023417646813291109095860221650059358536431\
11702294231576553046258593707188139344721665790776588880241076180518120865857\
74154949769169564245095712136389898517295881526653365559071061200522068390727\
244253344088826648917483752823162122728057661958193750891995867588948`348.951\
0710330438 - 0.29631055965205952693063142969950840093402411544137675544211612\
26018954213672759687347038272379078461406120932262359992893949013604181516200\
77026580774879194556689663990674336434662036733538199745092409272632277609072\
15178017554731492813100536346093612095539217664334017599867260035543410577021\
8846569790441002514246855312043014173228998422807740045636957813969174799`348\
.96947478149804*I, U1 -> -1.7423599944964262571941480803155736486201246078821\
17557404009280808326449515595105138132323699404191100951947490081347640510325\
35787597506232864853178316410924332972977749096941322500325766376692094540369\
75305223271626339981182100767960828336619590694609257518208791782066508076732\
00890160797860164058362560754309785952701349441775617233624079323510095833624\
596920739`348.96947478149804 - 0.13143890938696879773127778879259538720460708\
05854635262520824426707901856576989499490891418709696580038250472434849728306\
27679930320710030233491164332616192489506434689202301883347522711719542577174\
38936483742728301086418069077355118759432493723232756610674378930351345795587\
31233482110067832947389837249123303876952437198837857971408120649441782414325\
01468749300095`348.2813350527163*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.0341761603138066418509573949257890165117140047685050313817079118424\
12802221107164706243902747948558383262303550716100682530356530579874077543373\
30301872835481003915549492996797972100332734740834197241104965552154396070248\
80233610457177754628715961451974316696266418937019970431173150231590177539654\
78537268726727187056261315576846211570711070005173460779643678006169`348.9694\
7478149804 - 0.07817997137561943589505783334115270579035172398317218390336701\
37894288367188837809910977792622935545495653668002596905296652525185420338959\
98901545862143522734165820772399476866544150333456230939052868497406212280624\
44175487579643106288545833616604498814427037542144309449602657365492678919877\
5355803097694304891365670433883568347193938290164354495552946432665118349`347\
.96389497959336*I, U4 -> 0.06532535538023841279140536191955613342230127928260\
09304766014542516532694345385153591162160545104878226018531316411600851134897\
45961248070083678640245331463330547617954113190154797508804549988784166188119\
02948397493845003718307607840644694036852848302630665536016493594990240280045\
63157573517444594397330070964296802983461381735019620243865757372438905597367\
40350676`348.0046627586924 - 1.6618540363062299592388906210883664727590803436\
04656179573498368959650944225496695010256932900360691762208063377903527015324\
69086223306146578525431779317266155329824160320910111219591951921457359966797\
85296670128247428555970345328513043920793355447791225113463926422239812271687\
11730824024556436009346071067450917127621482922972067899908058582210221520699\
620238522723`348.96947478149804*I, U5 -> 0.5773407240380576781389807976903377\
28025012818478058152098357485046594537941378508206056587542688412923046081987\
58940516052380095450865789463537329888518231638487619886468719182238906117519\
26999139008457724890932342295905495445590377570191746159023154863107782995303\
15197462675150023805515314799172594644166028166932476109853220561223819781736\
75426647168865000550248`348.96947478149804 - 1.023825706715585498341695984590\
44229296242960290741130110268332064778556517366481377773224316882496948083641\
16284490624612330314901520285188114503535287304780460537623398073544570716820\
51878652975821579130490285758779174588745399625699987229554901836606486786857\
27508554335606465838750192886092601304846875401575993366635789733050917725990\
3589954442671717824863531432`348.9476400396511*I, 
  U6 -> -1.382162365833386676963430251315844397935891285509417378778392671502\
68809319625983281727446610874735834549173503516956231818012123317263591842461\
93545211981036490994296225725241429255469217604615353107660579462737867040485\
64992207686918165150856035791653405156988944411610855444783554510995091931667\
419342354497842416567091035630458854212495572586030334346946947718205`348.969\
47478149804 - 0.4431822446751496952595762140277788750679745841249131076107817\
97702030868354659218220775493153002314341162744112831091891239739370409992204\
76000023435005433467783541865097765461305669563512910854735644154817928450590\
44972107330646738249565442291502915269895911774985879505120293111343910540649\
82443137998106102890496526119230900843456303275648407144410271380908217666`34\
8.86851098731927*I, U7 -> 1.3321704004412507386832470272043424248514831925568\
44371850045006778888185828502744228490053986884977066458527427954580931558217\
33244170781399718979231424814312349243747533291077043307266132333546626083322\
05288652913831723429993545403185437543726595831735999108911446547582668559476\
48731455343907782394316982297310953172771640817203543594581726007702172369615\
93456409`348.79766403780815 + 2.371441615583785671375657815634137239696306074\
30048973531519425333373798591475058133265764691251350263766148026233031861210\
68200885547243068857978692101232897097334668921587434027117646046472734120086\
91297700477761363108497534489253909798810655557861048638419907991488480069969\
25540521030847668364001096144503721062076097009782999769385878315713304710212\
7188504164782`348.96947478149804*I, U8 -> 2.562563281621543847793655926716023\
30254323255019247149935542756081205578889031801788853020432606290176086424411\
33959738870297954067656728667669347737821997062761784478515316269697052324869\
72732152987521710827901993954598040463912156719302748317244588312423241363558\
56201427342129993267388792725306174571782310015513280137452669124149317264596\
0760324209650889420188719`348.93253285266985 + 1.7125180196606188975833249027\
00356599680982254830474821011585309534298879354048258960658360328359794493308\
76775472938285641896360256191537554387983202406088769513217124428949573872542\
90136997616739550784157883063086016942810854490386199656794790230419166660597\
75392306661834850641994410724268423253784011681641402902001515802969132007531\
657334357601002579668782389525`348.96947478149804*I, 
  U9 -> 1.9474468104990922527580333276507056671831188092385805222812318675204\
97829589717234816749596587606932790659391868849788838856142813322904801874671\
27382790154122932559327154868745742080382233054758275383369835746429412799958\
38104228084116101872290390976229267086444294994774093590043255961624271444328\
25792546513652067202830664754360781572099940382073284086780342396917`348.3122\
732021029 - 1.401862219041271536303563136031247435686764501829485441761646518\
32717372316400049798368235272913719965545459540135105315609306142302361387551\
26293584405201914871972094868607050166429778031875546586206740370531517181081\
76214026782219516546999990069907596497591760003593936719409908898221867067665\
447757717713988935020049029041236751840176722768952684729226370853640682`348.\
18959986591796*I}, 
 {U0 -> -3.213572237643813511237573445645381184747580886640275059818623329011\
30033506372560349877474740974110082081882115134334921885191155280215524560618\
78809340467270765517891867362693332482197803592417875122903000604608641858559\
31946874116006859171019840108155554983167150187543565688650446744227015208730\
61277653300912683766501589695298613751125729510570430989641475863789`348.9694\
7478149804 - 2.73453053378668491729545263762838690071802017035884652784406381\
82193346492083987330627199152698071808827766755218980993952993387162860559543\
61349138401614714611701677814060168883796599299504276395201280596847244518574\
34703236557451534247384474428382076154188348149279391931962734870629339959238\
0430085260495380691946944001312487157911158856354468985136634287667814222`348\
.8669595044747*I, U1 -> 3.090534906924828075794761897974800665308465911288306\
51871575128711284739656747472181889361980264887642970853553378001146802757348\
77576840410769834964051802092989649937811688584361637478249039856176644865209\
04289804768047304498222457797081503596195981597084614727509613337627903541853\
08696084807464979748273479618585864722125678540888576337938736146510679558570\
5194442`348.95703347638187 - 1.8702561118711609715146942057971628806282804933\
11666554090633672599146018660515462838475947704574928472969224670553906783934\
32487787209981109459453341375695520343532765225018411220834893940202613973090\
02836079245629989766014118306252845233512998929717737450162116912755754478733\
82596273841482455546587590014265658196985313072204389475501977069543570408868\
058166577473`348.96947478149804*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.809091397200063385000587810633256996816655353431773594128957556078\
40314879301316551719758036449226893814365574478356402720978263903425502769406\
42001502557842753514549838118858392486593542251511519707242042433240822405902\
47931582633290614642068414575309957306223579749698520673790522854729448757400\
336205919206320077215233633846053310871808607371958454078724261596482`348.877\
03765208795 - 4.4108173149926968386781509458802698814890284687673694136143634\
18589151359135950462605929722227674390836328939777253708236520773359609275909\
09196324721581454985903407552720777413110009796408679751097249695724367613744\
37143524730173188357307800695464673236320298638570717331867858548160822760723\
22917776302707813583586839849174130976382841561240321105511552950958855219`34\
8.96947478149804*I, U4 -> 1.3643196369469110207586715191287994618876110952572\
18957117310561495687787967816294569667975454447837272544044324566381790770126\
40400887395368261770111920629992469367665586986879881991290383608201275517362\
41502246259859740616436167731519633036167478856751233268341347093565404699448\
85795251953755480642142309341868078641026171990098285247851331628055185781733\
895161333`348.96947478149804 + 1.68009348088385599506411999621294436207225045\
77408227997782713881284374392182625580828968742815299915844602461797464737972\
69328019033974372524801268236904647406281904510446109144813733477064246337749\
94553936831271589479254832819196452363902674568528896487734425957415479748690\
99832907837187630657475139444178356875324381556113536055089547024290838724706\
93234621013719`348.92214316228626*I, 
  U5 -> 1.9258476390161296480559582995336003962322147602518180807517063032406\
25480840637478942205340840140927259792043867503809980303564895864660722007417\
34812530065387268342987551916378035299598643236798394370191419933256301512877\
73834023303500262474472446378306731364579834404163043819524894235534201929880\
34441863376939905971820653160267752503708384362744709915269845347523`348.9694\
7478149804 + 0.58207081261400655552199056383035445444778323814349044284563611\
42057640774754786941907723071100161696383752039478622700608174179663115610094\
16403647049496179048695024983182183480148870625005037789948390277213540534941\
73183059042807387387733806448608290147332879821976682263142678229006575738837\
9929727333450117895224759928773725047542428340376815497290513438188675354`348\
.63624615076105*I, U6 -> 1.22167659062570638877960033119845523238166511650843\
26467218920973501036170663809656282883575124216117916684972036773309728425781\
84584462018828324964930170066214785617384602506538124587266578087643027094180\
37308926157797073829839696489183556071281234516324620477155267089362507869525\
80915960941238289283076682591015031990384457229753426152487641050835659589817\
56304863`348.7952617665233 - 2.1030496897519312477738510912086532009637210138\
19774090674209882214516153733380348459855855000627992085037628230303851270655\
25917936310307724715225823763635481640326155802623280956808560860441212258921\
39219749920866258496266371335194451612042060526666266748200360854396159298114\
25124784859264615881671913159318270724038312274256254833048839012363508926397\
296689158557`348.96947478149804*I, 
  U7 -> -1.936373880189853651275184747089849862089283383128120711091392054772\
75589326267779955673621873841640413255461063725243772123783785407391478994426\
21702479736436422737062393972916757759938669192004562566643966876771788441935\
66422134182606579605978135750899733570746910550357894752079719952832982157317\
407041371182672752281400966170443411477033108007155343421192614595989`348.824\
3731508082 - 5.46345379113684399858334780950929834971887205228956008757146418\
86855114764424663845282811508339779335592950859987263641484377878034449335912\
45798134527686835811312053864089873998683376013116790261060997712097304598254\
57388734822881629710376236782858432776594195000721263313864901703178272448349\
9460082808180236763057541788051935346665967952985429505977810603475070265`348\
.96947478149804*I, U8 -> 6.26087036860591111561577427136602787436041437586281\
17405451227683410481393874666592505670414718438376517874029780116681049104405\
73144728572115118669205479043479975501528563181827685014664112240946947941768\
80078256456412659257632232379797677449816115735895138848471161420629408278406\
98701303953588008672685286990738601604928442721207764576845416239172243449754\
35525484`348.96947478149804 - 0.730605429012685943629626923785782378103058379\
20366025450540441873671136041706711772500157206103578986192240927958590108401\
20415623410177738074383765725963890204973463609487100315094619792158714802445\
85538555475070722426855969634255584927138719456575790036711745176124167884260\
08621660883268196813201222306781869734336111153654646539786736181751186241818\
6340760723514`348.39103081861305*I, U9 -> 0.051145941823495041433193594878046\
50298562924994864978148861104907895482233330082241880223179568864523230146310\
26270322106458634813593000242131854474461500698247545272052496998723158080095\
04437225228402741591105767088325734310789428490213503710039224363107232885853\
14599176034312345508283383946765837177013069252137987043140115008687016510491\
3009062086480104168682146`346.43433421122165 + 3.6717343311537942253956270152\
69044759559511427893161516511777070660347908579447680896463886612792292062580\
43334887800112268006625326068219245622409161683571617302839335562677657741445\
49465457748987892581131251501306200777847035566096870157803416636404048604409\
77826115725476228949775781891592303272346827853282303054235289655705612162785\
490997724996420330714218658117`348.28716719154204*I}}


==> anc/Dependency/Zi_for_5H/z2_points.txt <==
{{U0 -> 0.029576494565326906836826439238515006268393470758481187374755258459168124299499225168959621602655526009941049052867137299949366253324474910718915299136809\
6146985215551250242209369726415688713433885563419630466242672905833555364163388538544366704248814878573453063755320917427926872830968239152000567607092567560348083\
43466099866`308.77236496259053 - 0.12980575074476590682995245602586822057007763380662131296254032389787238581852370369367849997925203884591800853679006660571263084\
4009102086429503569748910596260333396526676662719500046862356593749455096650060116584755471198827020913742871561044021949887139994350130351868223412905259416434075\
209737417327117342263472907771459221`309.1200915867286*I, U1 -> -277.0139719984760843148108168555156798380355910023440792942427405711015453595966791789001077320033\
5612483651555907964268801614702667023914259637865195038789609046701126282180294243161394335116711775517769758109445365949077054243692627381251491762511210290480002\
702910840880122097464686793265514266098842770268001985809624776010529`309.12009158672856 + 321.81486906247963581047058540384659736962141121050715921714525895635033\
4310647044600729910246007656390124377251828590459691945517366131234027438169346527105783435859083163067747205881584973280602793491035523885727435648823819786393813\
057267998553576945353558254805225573911259046115435144384158025076794616653849144996955378789206`309.07449991941354*I, U2 -> 1.`498.8860566476931, 
   U3 -> 2.12139885674068882529726999330603400703289856874985924159153049256100295413460010291555232951072801101377236368295461728501274097379222486700846402744019\
5980658070598700521160646628554173478074269985255155566393145570259405470384438955638607973780149021064240504300059556269822339410376969668739846340875067753259837\
033370339119`309.1200915867286 - 1.60620600253990977830792469846091853216914344007540599258363974978968020866576995230626344416240568058544363281395998885096340065\
3608475594433807756108204258187043936558459311473995705440229238152343325255548671188662210622174105981959971328562564620795247305937700410480007428929938150220608\
343784320082074826077631758459790888`309.0009955993106*I, U4 -> -13.81620633496849893517132432298421777596449118484300861583415443412543975620253493891797114927927\
8512896316625120000558231214588605142145423802629972962969835843371116655094704066703033610699494282788283000518879503440020538825011370244015014347903703846608984\
60265454956453242881141997416437409313613141175330431731132399916423`308.8400695019151 - 36.55428806060746947893937788716554638591817348286458242907240195545494568\
7029584160994640346280282491527379160483104682215757274169792586067783679773659788151418382403085137395895655718714280425094077275869569485962005298675402908492668\
564042419988378144757457837333145069839832394805014609945030067460439167052788791779940531892`309.1200915867286*I, 
   U5 -> -0.0081041661714354701479974952530398633302784984073661083751694586555678736183176004644919226254451921609193769955640313046640866093405320867398623550151\
8085895353547401159141233182125330953215316108479340985768744063213341230672211615267977155874893662887093311460783711937058737038938558176904708207906953755446758\
6126751618276`309.1200915867286 - 0.0030630804745203724905994832406086878224031106144332603028899958866830590631540670275047185350823060576535072011310775330334708\
2909398339564421841873072675102763447098427962173566406819546282814821789375982710844795904276191019523773224456658901723990846728853236800373694948238534471573171\
6126389165267817074422240845696110907`308.95847648657*I, U6 -> -1527.1025969569596975069576685834411866688205179430972765048654211304043911106913796204238495838715\
5881956921362948993204806438649770566834323939190918360588350862945707246340323961562019748143584936811222594748488895599229378593937448440262819671270924335989559\
7510419129042852483213307835184632565594718204403829793776683084196734`309.0963476388934 - 1127.6405701461585341436656950150881270086529870733250404875550061535603\
2729822674722907700127806499000130831769588130587369576408311451363459750459548051284140831274034546560828213020055925695680044819819959546705822952080313933940096\
1422353415978432520560759801830419774010201005547275965235571989131137922863619099701838326357888`309.1200915867286*I, 
   U7 -> 55.2648831750951607529853312974468130785737924558215504917151653069696029383123255317311825061037243574251734571739414433630232913317085125913528028653762\
6751770680617348933654495926487997909706166198234997944951303665708144187538765398249183191378515292717701561407738670232534287759461346099534557286518915520705187\
1144418813665`309.1200915867286 + 11.895821529330839939964213818373909172051759082243301173149465021355749136000412279158046498449179000667989789357263332742606563\
4164731620129739496490932049073733177769268447441353695745224659878450737772428786944589590453338039762989501499487318107837053476035348094961905102855934562134155\
02723676876399130167232238609286592419`308.7506076482347*I, U8 -> 14489.7587304605906207181630357711230210169166156744195266624568987438307829884016678285725639101\
9813713651667014207491221720325396129059224394337126456975147008586619180037018838944563133349518543047740484424294581999307780725753326774427264999401081578068803\
3746323741927320764061656306193860848423806967077737006534986134054536639`309.00099532117633 + 19137.39681464373246221109189968439524589202782807889794919331452777\
9838605486532465618178840478236192029559829317272816252438968147990725348814163547545426886073304223071301425543860891663437016233062521684320268335117734034936611\
012958117065379994875074303448100834019988144626247057945153417447191337220430697567944787989633660761`309.1200915867286*I, 
   U9 -> -0.0027329875483258748669499652739556293950767486147211105541148792171154098477272290156697307158612679941714101651437074989863840739999782208924608318990\
6337146029300755291284707157223305504937583770710369205777743255976176032715701329829990201005859870574378607409653707314586825056303784567287810995436264694470548\
9299007956791`302.07903307937 - 0.000204465850016564817609610634436563367270091226099301886618269724573968696782045672553860697666537018882663629148574109685304162\
7434250376243467634999125299664695344697722120681216412740731939126797478237394407953500813121654428502022944042055504916981578001438126702250975337567839181908514\
66155045642010484781798753748685228`300.97909978357194*I}, 
  {U0 -> -0.2999955820252531465266427150704550606133111734496664935145922469846697097658815308791762558024191508010769252381168467145797607525560953193246469566600\
6025661379294964444569853661689493986887997141819007708829350705925672914272185176937746567465275104676196967871585904078925886797445840349064557173653631286963547\
5364868427399`309.12009158672856 - 0.404176981848710290361572515406440418223569563277134540450776653223048992496686576442684931563913720523532298032911909373747976\
3658526356734010301054446700632909120178936493346479321698357869443058173769354684924267050288204958029879961201811259101753393574236450993047008976302415241459382\
90699052295425898439563141337542603303`309.10991330392494*I, U1 -> 123.69032942738724813539366099894199026749562624921308204785627752964484622176603181060647004969\
2689387686052323557172458765496564882228841963841590679451264333602750710489532326194413905559219555579549215020389053187508515788436398083783213971990641619410900\
125647604430566730556837887504210838656425391984112385984167092484346408`309.1200915867286 + 19.5387917337693516183054432717292712625978308090535428181663116694861\
4482370664519445279627748275749854034677759473671614790334999254036365526918593655164796377175152345240567722850732678234745884429951544327945349269584114219720072\
2063638527432287633612774153915408487823003952343960245022899838902208318472745313474957908943767`309.0370602205534*I, U2 -> 1.`498.8860566476931, 
   U3 -> -2.3867971033420235999351318340844149375092712488501783283002789262382779422692062477337412763371545381408716755870205909440940318992815853846015396524628\
1103251941873148091436890253880883345863918095297894040935062377464263328972987572913607642188972318654822002332905660079376028324525068764057327185659413476494841\
0219475195114`309.0584457398722 + 10.959767114293043422666676394447251767428740677076748128828853548797605823744472853339344204089348931345627866244249220452175408\
5673879131465333741295796798818372073428510438698044185245937002155568336997395875036287278360391521284492892402138415639296147899961887025949086028145224503104070\
08614543594263646545869698365529714468`309.1200915867286*I, U4 -> 20.2469749592309372265845231886924699327969785429657743786516312409166931136901510324530265907288\
3142975101117388432987382754384537389167865336354686420979573465395143290389053601336481304952499655539017829259974076367317645106101946861351887275608179681181902\
1434191953840855506572599724235225605051195298402107302221807856982291`309.1200915867286 + 13.214516773543197071739290527421321933922475568038768955048642478479057\
0870175428897358660558341543512933434591479303890701878697571131254326863225705383822446413246502992019497215529803672648154532102179174408056021512594250170963803\
78220066072556800875446983301275118388581240037253527042041248734375284703845474077723401342291`309.09884315981657*I, 
   U5 -> -0.0375619066932219877751840687109563562924032258356122816329155757622473059170108029205984887171807201479177058132734017028981152771190533252961234957912\
0464047677334966924492360365106967248613434205859686537892303800014598102663733732763670636888685308567791229794498596273708983511137553916976081410970208798076757\
1984741898877`309.1200915867286 - 0.0575458778629478615005720273122438032910097785783881493610579741745039141252299637638053278702891193757290955823458750438693583\
3967051558779936354957018051603012575289384727233587709884231501492396203371598471618582837230074995721600437602364872769411951139423055857055780916530935286019518\
0481528087191612009982140028817070892`309.1111856541469*I, U6 -> -93.6536130666135535751142140657026422721054699644568671365915635300816283225931175812692969071925\
3183829399838354587534127685444895281568497210309339364897132142045342812757868107349241874116482583103501417562827020676960902363776092541196244811773099561889909\
3339477133082649493368025595066205264540608228016648585514519323477155`309.03824188594 + 583.6660397300173609869648868695366798909004689322773277996167958870606870\
6857451268814794221667340959073557741337014940211329867226803675902973563978133874017757893101376522172541023202223859192031740281243438838560070844975842903887631\
9848094439247967500984458946952083361173671228488166958531792759814962886944367278202665725049`309.1200915867286*I, 
   U7 -> -58.850107356150130073619628517177389602466953797191645468766827110133487412709783384169743744670228913779406520473092643662478493820286767328047140211367\
0969054797171746295173668130521220215251753975231660491557430392747396971177334683756664847536914086516309369739777797851644067305991911454861120088580046123175157\
46018467834117`309.12009158672856 - 22.5711857534932519637554468041054260648694777204592605302373226917583932945450842262719143402457023786579682315646743655263710\
1734203780688344959631453660239659944098548092710318839932395192978368675541528082453381783739543608326500522395815617748760591771378132777132129884092947558271308\
6642930947096175037754894537084470200987`309.0842158224245*I, U8 -> 3941.704323024335172764291855835167355699685870642338690896406977207028575025192493314770366755\
7060464764399329912806729498928646392456292932503584337824105175578265053503004653402541349995459956966522830258913208411817920697200967814419422168510806181818565\
58481532210105322986977173387120162842396881307539244428483911663734815095`309.09604906946817 - 6837.90729560182840219038960235729582449133899085054454642010630555\
7570938486731634355810414773625921831066098759704571193556024299556535873599441670879850865329791932496577215343129629062492901686688568248637506005601159720515921\
293957343139242053011802399965502560414719851497333152069785226138166829223667229687918180260029563934`309.1200915867286*I, 
   U9 -> -0.0166510925173601130658117950385366554614991817949701732913226387840273782964774541595966819493442683897937787446122125922551867191136186550491098019052\
8645209544047546982134345511659601036736449929805236098956151580153081115986809494369725209855865704576052997689266969198803410436954686547598255773697463456977665\
1929254043399`303.4202946402036 - 0.0121071265555118952741864596809182873415138425366534276588480149925794737694884127360838869761728830981937312832410119888277465\
8372345300071575601254423868437606721002352377938983904733217806758959915103899779702644025652414367250936481877873002999105590556980725345883026295220108626827077\
2888473752533024015975801086729265956`303.19414425766786*I}, 
  {U0 -> 0.61827919110760186288134518820630262241328450142821546933225237850649022711320322172723024523601107319747274884871857774304088865083996504497593625366249\
8776378634633703839493264716770488751426897664747843468148683036810637321094168282950784330349474826911366093502802256096547776769367623249706101218240605121784278\
189904440882`309.1200915867286 - 0.78590470172056603790412022996553876436565137503242850748291003912292110247536416077872748441041000548319484570131380241400394042\
9302734155063708809697755491086724837551675991638056221139347946997512790188616316274731352474249682163800912370584608939130503040004996776794734635878905865362289\
574801350944356863004354874047259655`309.0987135656542*I, U1 -> -13.10888317410927626515826947965944878981478011206681459045499036917008131713827465671299722179192\
1663770839201125162876660006089726188965798543118739680357375053250295878798732646829816618776490962648837240419710814409068378665911572462562296361764958587019635\
807787058512516568787421866527462032872185304687648303488020860515884`309.1200915867287 + 9.07132968981950700217195996785071225465161557589329455695733504007598516\
2962888985295060841504703579977390019669168074410939417391330508532311119934004312995238858208006286865208258088700860869307757900734565160235178803185179517397854\
330899444136160912821594871315741866347383869451582374728602708066560387352565011173171144472`309.07994023660547*I, U2 -> 1.`498.8860566476931, 
   U3 -> 4.98942626677098267408142631629793954885018098608017998699998265931239521223512496854964387776519109042265070486651891961883684853481518671404425354710902\
2763829516218059144149624560166262665478600344537966897905655382423853711716562214196903984509318094575729147436706544943708774311242677824641418858469313317431797\
320399074605`309.1062693876974 + 2.64268211528694838935107174538460949118525883098090690894199934762461872530854742731719512452397308501167510439502098793396480928\
4654779133079618989397626624817910935700615175525951625420926200256124723517802910048468170018711725151712886302572978965994805579055654470432534865258498259863242\
59744335049273992447254351121147195`309.1200915867286*I, U4 -> -2.6690023863586730723682757453942847207237195971549213388453463500840657366780262118703197680400435\
6558957828234665562806859912355114846404173733813272749044031239345589658519474145067551208310122176359551729461056526927133387403068789196044861392984981592911752\
0769316462757071825034832257802152632803019986141551639009589598628`309.0630383184254 - 5.5053035758884747284343530918586187550816679951486156594470691840939636447\
5651610905136951587358232165954261108332793736362973459808523143440082638383602780498322852531708186879689567589443439219567967830512365551236371973273900364560662\
8163567077826267677130424618371171563592811078087411729310628830292028327568052836324648118`309.12009158672856*I, 
   U5 -> 0.24306767492593772932816664007642208448429682367681670191876259076387544980416132368533381060950570344724977180509774987953616472253406213832371151525410\
0149789013079623990284558751628426168053304061444016452045684499642326024632274510233391379316594888786726002597758073327002862492985199546305730853706014778976255\
411361875533`309.1073655151519 + 0.11976811119827196807588783554576679106106917665119162851514962998612391534761288340646027699370480678248648551260085071853449210\
4003602003683907636653928847934902949708259302327237486217676038918284593875032432813476445648907251493313486739137212935689859590892775503126134926946428413690580\
239329797992279415366168239585596912`309.12009158672856*I, U6 -> -35.8372373975500471016797838993337278266462719908546017611112317496240838449695444477131859605494\
3150972846153448790300622359250918219973374251920201460592511195580851123112130352064731818089034564033957004522699485998770065041517714752036935932143328772882288\
5600247417997984826255201330504447829834236910530672476970331018343112`309.1200915867287 + 12.379644810176614170339611419025704169835512546128940448610143136883361\
5599700199694378776102039863540826502286528147192544022951170421458734107240654960014792903020051435620536161934296037708168523198287735572978109879230089029338675\
474509241829717826601823604609260405870810887160187955936195247658526145414302841247214083856`309.04125690873445*I, 
   U7 -> 9.83088394231244501308284335708642373282544612166047734029688760356447429924634328323858392049010846482829832476702212261009536739978435771096976195978618\
1819656987750863203143179311674108344341216562179846864592859157390031625767193116909939402854231240323756417750111645820908678198932425627565739057021364984280385\
189076153102`309.08461915769925 + 12.567092831434779024701261091316814563316415138598462459696321880774546284757626413965964380816978168812491114921435611869493293\
6226397719791620701860453475003993600872929744480731370497599114056136966639966599902875719965300951133687833872006867579976353464620127304826412549013561788446436\
15534536808449083032276977988497573167`309.1200915867286*I, U8 -> 75.0026140564097894949550371856173520213203923569351454165936619047009846476015479319285557012757\
7618572156397417017730985590171112370427670035171710950331672679228185547997334350291912875969596683880503350521789801299011764256699225721921139902228682828282591\
1686375682807630130109667427815866939551952624191963088508206366666768`309.1200915867286 - 243.76776223784043151322289844285974172425862778697752782243742736270735\
8245041711967159739080892057981924954594293328623091336064295659873373485604427559690380015523748020940706917299329903992660149786112261455978424149019150991711014\
21346462610218130024163522862164382125659162346479535134307118492463781912950549190282268005059`309.112901610476*I, 
   U9 -> 0.02790578122109902607350766582221376877851381158473458362435051401430746154885383593532061412172507129899779573117757231570910768469203328605642498621531\
6828816848896985841203332290534494815180615780338813186366766281900484929665964317177127751155050871494733791848038013524460304128850019017426805231835221453251147\
039045714147`304.74232201505134 + 0.1587643736962887668575135462940353499059352737784395651023913386339288696628002139574617500963430215196589339215855894999510951\
7094248726935573930240669232029112830355023970655460253229820948824436496788634255196770796021233083684030358075563525010227684615898945625063652962472599228354052\
6263607547597483652681012996044215555`305.51303237162756*I}, 
  {U0 -> 0.50926979323366959359182651441409592919713228846566956277951618784116804305383204283444278136095770560474803190977338714611332441410625598605602288276545\
1510260970320997476457746044988286555478575572657301021536675080182797997650225668484397742358526423912681967656002831880976400180058791647056423565593486944967084\
404544505391`309.12009158672856 - 0.0883660806205291295151658025276264366084363123512119824944521942255532392802044500404588814092624965469344583423016018629052030\
1539180234736363311898375410279090600194024250377807657825558174049971643883243363420069514962145283873149209312977394866806225263370467508692790087583286445967074\
16976038111274087571548166534164017`308.7213634517083*I, U1 -> 2.33896247836128290765564516612570217192576456884672790499471198006773622574311131341709381362827173\
2431241592005974465122107220532698485009797869235685266475761922398468095714473278019178916747110005013579883042068251624885940729375883316968357792624514063423538\
99736956290845646742144196947105893818007660835572988681042091116`308.8269082904718 - 6.808438151958021085202196294436457696760786415517328732867107017906593841768\
5483553007540023749918002882552855460263553558636005516129020339217754340371395662306244357863512645055086595943389040255879049729046805461445110950261993408573927\
92198714332182354504816343730479118439201595057251227313851795195783075159511282103914014`309.12009158672856*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1707662377862756423422786030110088826827513052042173404822376465258351058278871747634371142042359241254336642992530043156217082816292239819756414370036\
7801014521680263350441848156467194228483453136013509208849105478513531380854089773255885257303238821869647888948237067641665992811757892447401820550027163175135366\
0730982225526`308.87750678545945 - 0.661169017960792733884399974792867831252844000592456146626068723454900218279021758390596562310751324380448809640872890546012311\
8802608234769618058867754388202383553389544835337560586757179242418570921179028833613945210643713336213651126618960933180648746265185606133103056956386773924343243\
8777451844733597530404430430372315365`309.12009158672856*I, U4 -> -1.0789296147859335470149257396891813193086818102426109973434080159095012031218255144969961335551\
0035247845701444621668221173818732661782623063728681823989969565833715711338073270786829624734372404311616051513935184192432258821253147241832378199838657266362948\
0294768442575744781799874939374447600433188907200206305531225046659968`308.8971831368864 + 2.3488984030323407283132699677018376181906007376403742775838444931927543\
7286279751953949998483232285478103587053948048577484427503355922063416164917041897733974610084257577481375964392275130160740353016736037209928461313647588085117989\
234633904554738834915836387733825117194612338585882651664787586861910789709260925621264807225`309.12009158672856*I, 
   U5 -> 0.11957995106382002435785001680280780052478616429454692730461908217461160683352364146304987873235395760598832276732973689235116959888102218521438427974813\
1416425773287099576185068503321079763542072903771128490634307474092760101275846377949879357243796406776309127265311848380352944183649003482494518910102079845743136\
680389063664`309.12009158672856 - 0.0546806023418953770482111849170068000740626353556029965323812325325859644691146020863683863222337205788329395946671877952558607\
4318111404229100695421732316267258280263127480110299285525080361052602512575442744069668146110038056151092621582866909045148329705324449130315409769768751208100328\
4209290467213533489705359726373417275`309.08892992338303*I, U6 -> 5.00586779021251738237528825056148651481178384159985114666305770831718029077147163726558654970402\
5169890880736826639478334488014797439084843954398834418487076243703972364695539597275084934585843479551191121112463206000685080428094541310239397016459827086711875\
335213659824805139026746447169224332491034727395646166701390620652408`308.9973222238726 - 6.59132689376370046952460683872131840030446561493429643862094423962613626\
6896047649666228352803664343277936803578332931478203166411712680397968309313123085986457606257823306627288169305402831964121821471633270299724744485996952833926026\
193597911033763691289433878553973847278592480507262989502345782621232591813757440432674613934`309.12009158672856*I, 
   U7 -> -1.9985025577043720151409862105933487208686464166976777226762086699592026694822628983718988918353898239845069788388405912123273442560101440823012184285278\
7904599640658652346742992912272955418106966812287009530188562741380161611321184191588649628185316374985855454687257064696735531804148968052806583855177406021951859\
2664954477284`309.12009158672856 - 3.148077371715222925830354508091094770431185931292648503630284511933207892738079815833080830600088777316182090475493727883231557\
2141790971197893538947379879334447344239314400738540360226569336043401561092023765360760921385788651509434199421693356255371226378115998880257127341689692667295831\
43832193058104686335592884337185056821`309.0972488830457*I, U8 -> 6.17768435392020014296178388090351083810826593063962572509686281899813884298120874172879083285781\
5087310808930039485106982975894987961934621433767849721517723730335574160977922490193666710231148011636499550644095424100604050201579141688032680000894150411908247\
713474459385559949524087041486328767067647923315849034717072390159989`308.8425960537558 + 26.1791500198773219157143475195406160382386431314023749176140076007620154\
7281247716520277961468795828769779918114597465598505952562747665759926409696513214977810044890606219635225873165414571443614309239719081335528042965531123261130228\
4828491834400350723510511513852139743368561581647196604635176410280061515906483839338448573126`309.1200915867286*I, 
   U9 -> 0.14476728741954677201222420292398374185548583800606504385022374295901437984671301185828111485592072395018723804449970623715820976312085990458586704774133\
8021169290938851549216290427850136118031897725121431293346352301230357047755221033618900896801706061308182878351146568510317708983775692275177489254219873664587806\
826031315646`306.01640999615944 + 0.0718436639360947305997472308306693332479688232775824894619538878768396283453125438353414835644112922466635811365928741323401224\
4361503992160497997353457150642746023488112193993396024109446544382764313588361524382669788328809453178984419427049679445250815287942806924943182546799484081636874\
5911784356904108464694985594882920846`305.66071096256013*I}, 
  {U0 -> 5.92428725806440475007274103972756871874563650282488138971773510312806212183371310763338686763811000010606496217594583511397486441270447546652084844903070\
9775299761497227195411521360902627981747551181539577779850695935592474436840717389376276781026490014624563397643361333124615530043433659287961319409095900718430205\
974045010668`309.1200915867287 - 2.58385692659670718656928761234045789958336291001674718360861342042460771575629740668432467185799817639105398091734141020677375396\
1182690284123559430254526133143504249927536530832414887539528911696689114467914774544851987057714213520597252771691528654884349209448922695187473657949504220784713\
418825813522359440836176272570784324`308.94506307028814*I, U1 -> -1.25859787175680953284608954727387896019309436813802390412434656788104030665096934100068110313256\
0528922024490531505170468071220829725371697794687838580431477555794873922806091966790242363511215270440160194617412235046725741858135022500034173832559837313229977\
275260959296083906714260802718481467060991552873771024991936694912264`308.95252974996674 + 2.2094344127908466441068218536668316684044143101320135139743449033437704\
7329483369969182959633600477045073218772471065049192374973581655418069918062879080126770601045483870078723251397903036329545662984115462347936634531745095258434534\
2759560657906239287591925838205067960536555589912727233854219938669410254632870658867250782404`309.1200915867287*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.00007717615283605876779664825433462017578879279884013425831605879376369132308311873006505003541346015259974167700922710420452978817406351617730089386066\
5115293149559040372656822521871418292464059025812777348052264565956506774665643517942529712137671186970554655122359048029951961293140734817611480797221905264950729\
907029288471`309.1200915867287 + 0.00002053417219076518253751126359642970839637734756618791134107535414710200763234406898874866362511407421656492106808220611913219\
3252220428185647360259744586735285602906815191969106321444896408986975671232140199514370276936597725219954000365093804385618983953775338299089707100210611663747053\
540855716125369045202686039159121447`308.73197031081116*I, U4 -> -7.98778862074858201817049721647817175848116710073449944710862640921124625377288467879180808686516\
0557202812074108506985010247497682752056148611390937980948576662138694878972872588530999328790035369891224626504409040444221785758205732872294643157994387941718619\
769732185916041517340275722420117465431613921125517901765407881254106`309.1200915867287 - 1.89970744438000675572092023682110138095023176445018221925939918073829352\
5878526824329512893617333671774863560501008146514734032171435969540947290664927750395435766271184167515737744852373746259901672964911410783992270144562854871405594\
501518638533892032630444013159677597336633736746346806505248181829956606893875830225571538708`308.6950480515958*I, 
   U5 -> -27.877023077592211862203246168786066069070325100679807772071873991181327961048678627062030888944444450442607563162284404134537858764103321273164470173571\
0620699483994615164380144314902510226541089101661611533684519912524453067509112532466417631581882450781644990608437710416951613176304300834730576595711169261992832\
09051726605277`309.1200915867287 + 9.649642137926235210436081137707765945665157008688450935170409846094461092517805770592520881613335276963657467159463553540952450\
0198919546740750566083758837880289871707783117763186797296989103275226767957390023182649241477398862878151547689909513580008657270233144303023493719929870953167296\
80285144520208751751772137223446807407`308.86821042035166*I, U6 -> -0.196076149755117611606859646261986224984016607248504721309840711314652466008730420542763411483\
2527523643051199536246988776135140149586518307851614339332637912379749731533470303915403411514311020747337516425547806104246903552540631975090163430200918304000980\
88807020238065588965736216554383517977665878711051592151742192012468308`309.1200915867287 - 0.015716288252505500702708469087597527037702758617933686629521336757232\
1943185831943342759895649794452483796692027176572307736608897134643927566885880842760230850338906558693858716856918830649526993989322006794017745803473854110448281\
84327651428223078142605967232740007238489037822086078058131876882119623746225050822924863650576`308.29530248649485*I, 
   U7 -> 0.02018200053696993261594251768499376656577958369237973582708132555649209007976811477614486997568059880471119351892947820877276708901078515598726066509237\
4683403966524172247144326627264071203585320064280476900163918089118592980513077608972498280176500196266229010467153209775206782992386225914193557486647928029420579\
128934412079`309.1200915867287 + 0.01292483246018538227380020782102062268653328400799538424698362132294981925240243923977882240840694033049388937025100840961085153\
6593743736455230075931020668884437123698679869097158547649596040400377160627964612126842104410503423288217653701578546100510662140163851179805371917860784040163809\
856978371746440182630151374825001136`308.981294295639*I, U8 -> 55.7540471014620482749373333986121747783021985766403839266058094691920251762889628614402249894087412\
6750622730780068716936121008759809883188497816542621406109013602437804880644667701384337349377708660440451950130885616061992953023111071380895640952467539293716383\
1600511981544849433753618570936256061814728709444326989792965698774`309.1200915867287 - 19.299239831066837340076864842641362351915981828847631889291940939354714828\
8844078171876537567348229941404694228063659738283852041718113038220996409719306021276128126905928037528066059216035115983913213596356931582521890585221617459637552\
42769498187697955562620114201636767088815475220246616235648976988566319438936063304773371874`308.86820962843956*I, 
   U9 -> -521.37755579172131769061847497014422699252071126955593618223784663480575840109980448308725576695172040214144926098574270010701225625385324353144373522791\
9508996418015753099687315014016488405772652388755889651843669031882918641198646402686953510514007318265984420814566151391989607827653101820114230429993292112906969\
068653581121536`309.03027455920864 + 137.11733063098670128306950830752476992016500157070207087908478595641389721303385224807767634176076057560847703522690038636294\
2679816681537430938288425544622612402826337486680517809766919293739868182099041087455514469322417408760360154801596020481565916668624172522413267338528105407803640\
874338674975525324554476623607085549416996`308.5264957448229*I}, 
  {U0 -> 4.73020307606425765698640614828709986155983552635833241572716917873123665969761803668723289017085790287855473754035409532039551201197766826992101066137643\
5837917603442472451530458055530520612464605717202813005073127258302277545269928897078173608787638103047480386612003562907176296351745371802045499432362488145287478\
114290660636`309.1200915867286 - 3.31193626607670270106083411041977639735835280762523920991917773527053506890434066703176225090491293397319911465042521531808616313\
4711136778175612059038046746053338330467145547863849477581841566910520371663562002220589859049477948103164621684745340463026569555388566230341708295516088280589948\
917351789261426804352611518045524419`309.0674592653181*I, U1 -> 0.9722696305881219190338590942176601993788339817918450553777493824734251678969443043472800452704741\
9213155362322585503498140175315344134332794474567167330210541341344359801369035205975782849083934464641942172291340581002560372096684651874852904657863590550724985\
3718531696452302868979543262420757981095681684533061795731487850554`309.1200915867286 - 2.1987363718447170556560117428860402777899194859972501369078365820183966232\
9263990389334670851468051374191665290704009065934725119328568255663475698853995707675100350671203260650276300907609993104739352446135202757972399846643150796970597\
3417692501850859850654736556437648271952478117686308261871440728120277246842123223579921186`309.10584243247047*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0000515786780578800654808180795587896993344565228309749739196858833357500812583039693060072217942189282937508156439831978291320625286895678973750906731\
2177189896466262134398197490804586651594757436919438661753156413899255115020418401043470004275194847329964158724008767655246334555354732759859940162823912859471175\
2090331988637`309.0346748286649 - 0.0001208110529301348018535556716886441572390324777539495169028306444220616354817005902088565482415824836656884617161580620743131\
3723872027898871923018773876063149613055218857606914648358629339101968721014551974535599471065939177802009916979446478757740391656155791843752859684763541132841185\
121004849434357982355448430484264951`309.1200915867287*I, U4 -> 6.9411794224543865606472641100692776015160649742959702557508240614602249145379845198754014777605320\
2630471863112372427542169229126074727217157564878137439823102297086077551035277918998434853421902764748732429509514286509834015388036545596668437217268510419728016\
807885772693495693088639053450549302217108560764005643024879708035`309.1200915867286 - 0.48822176108594149110948888433039242459960608260668191574166777017655983963\
7883012940632453726596791654281458227382391563521414316456900298280016438850912905174886212673668756424890394764795608194057220331864934780747070448588172550447861\
710076950298852307550338116281464237177481215945089660297258064805371884142629771209877454`308.7458370008138*I, 
   U5 -> -17.533351838176789998234284999718683070637718583963339063277015871543390386042593798591251772848921550137803908788102218849694742614246273541420043361221\
2624598290462919579810049658052267677744089409251914422269439300109228181650329583006774980530118422852021509294994914341699593278110232096005758936503846980737518\
60709232775245`309.1200915867286 + 15.90280846796685785889374837419213610898551606004037515071006354574418578707129504444117264134852660117805710433425066530275856\
5163530128236937412424450721271349681547267604779863710834918013560293452825686258808507345890769234239432209140185947560996959068005941101846093688869691785446811\
815580589847116169666870034894821060807`309.0797662442844*I, U6 -> 0.2045990018208957631723930479376933993322016699556784806614407934735325277648301607115731123389\
7164369383944313143296086603332572933487101967418412469954289343623952023718775756556868621363865779693072149681103031016435276705869978947569156522733160949594386\
4037635067926491002504589128480301566528067315490613451848761555291866`309.1165515306881 + 0.0372947097465426589581993831972525350646430689688680296148953457464792\
5142647847117461829841076296549895724341829587859776651469321871038541250852388536282045718510866535321747087998315051866299130273678939963011028566968626086082640\
331248445935051000425993712032156914285042066776879151308909998454186685381502421337245087798`309.1200915867286*I, 
   U7 -> 0.01683346541329550296286077664262416058498634021690001320611972810504278653981007388647721388279717105116082535939184738084968092154192783941681406143286\
0276859879102211732078005800546188455744583140368644155042377300828835128033806869105437030677067911841451357061991190645301832725577986582450139950449373993776960\
950184104141`309.066015369857 + 0.024695522520301231890487696213577880468807045724329587950205736823760831452676939782385721897286482266622200067058942782586475271\
8646581713495322905531217743385164205475048291595329787585858789260837370410621086540073906178749452944164044435837600906968509493243449048166764065299021685089179\
37670609321071344269335960288472775`309.1200915867287*I, U8 -> 35.0666392943479147898128857135091451735775603802887185684149219015002482102777869466266263108290479\
4313100016973653317495379813776753838678960862641086567904219603800358949758767708369994836005880783117553932325386026706474333764512833741593406465425559032295324\
7558172362242341668737609123234048472550467312492787332625000712432`309.1200915867286 - 31.805574281924548447820898193741671884720343349820509761946864852864172415\
4491914532415846625548903841995120611171290276385273040007813893180254615437004393732146189030716759432077675462865433039346986615389595564764609820288349401678194\
49066056073266489489542562772303382991783172773133533944987776068301997788300764892088178992`309.0797662651974*I, 
   U9 -> -252.12314072163819139502181597000492797303429459582751878604319984987649472339965333825831147889814058629971276356344112748700048214800227946302935393941\
0376153615090688023933741933003344062508570329844948025376000056714494192910688842121958459038024918184343083616887460556580728144649991809629952281974782043531011\
855711307497063`308.8913189750985 + 293.588965793158518572838274110354530450126415622547391724596743284963695787663895924215485065103255704178044885775342988899687\
1468406784010072618148818010099880240297863444907883407335453538557470517237771161253754832165588363691375245894864135989256354500549498849570472580691050708077448\
11496539431181460470529631121614464218363`308.9804940281207*I}, 
  {U0 -> -0.1988283294722440286687312041886961206398225544759027199437261746591959542584511310155622389474055979125703219862674030229567484802335570335480251868815\
0679758344008015750665785536658128704883552219134758292637100955953085133925091366993074881045411556122068060390087182205463543990101231951694662172409697483807752\
352073401039`308.7728423030198 + 0.65811074257774193755522101339269893087832975940179929069325587321213160607555711902371714307068006388483902843074600687258382098\
7528854137304822457276525555566003474533070644931082296573844487829818427252170282354591536579977496040521659774378494167175751138191854596922623804853484392601149\
259898633487683614146084423948894435`309.1200915867286*I, U1 -> 1.3093148931786905046532576533339574886283923255324236685809732180387563050149072844232819312897919\
8048777877496327628029101659976283691571695148869654202640295778943972617664702147172716058536055768825423020677417742549856508491298178592309635663870210420819497\
7195510891038056899292719610940966924221344747494410994786428285187`308.8998715217442 - 2.7530555683674187937596887899065738331844519699723984101149761294373655324\
6008778143761113283548257532117585236563005139374537519649193118138408259073586676673692154139712690807093038069535098708790983565423108125465504770334907475702060\
7002561645700419909061317435936653704172955765012915923979162819221626366073801934082341854`309.1200915867287*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.3833537021404298762710160522228338893410053369537974589600542848858736742137265904384367759767890837020446737223948644146756498091294732965851236829886\
5011595550383977727922264433184229375032471637438767003226369129313716466387475556630314861501907982663679032285127930049208755181591075413024001241165608710412215\
006218324116`309.0763976027284 + 0.35110687518610965714317120461668454661295871118493272671300272329833754279963040993097727313080404775620103302767437437800296462\
0502782797591932055464545342080115535485532796452944367854749929647543974236109370493902346199508586089853527675708879438874954120043872295085320724639484983388075\
761331593894610636315854303398897955`309.12009158672856*I, U4 -> -0.73071683739870227314838952241660368951220141835523151575738736789004844169435018890687022665782\
5465897466641523408592032395881323623423913672827336745917712786845669782123557276679816852062461722465844710839277101100143228039920651903674950107617357236463532\
213787396020011377119281767819281914419167196682489593931895518250145`309.06409115209755 - 1.2751726841474607078479666240610349429194329032032447264658316381278576\
7033953465417283069644729397668418075820717009244359832390073668776197807305721002958585911929964478582010966593138130726042382018605890392416770729446102373736136\
0247978095451856334968697851555507378711358186846260768897502838967523002715497663175121229464`309.1200915867286*I, 
   U5 -> -0.1936871080692079401285648459203009645483567417986649138737914949965389421550850018223881778109296644453651985604021789144349640256067315524968647678333\
2547831249282202392026338152479903239249051863211037358562544078218627109006795113933681577389863526485248013312458149614859621994134303291627629396670863833319303\
014242266022`309.1200915867286 - 0.11715506653936219602132723319162090447275137306555825326865572897958422760219721328406774435537570178728888743447076046264322209\
2717174469500710673470429258720072117738670935188919698725305164285387138002315258246869317093998870202472574758563990120736885642267616276278581958909865884480934\
676799204032471714825692571350438436`308.95859863845754*I, U6 -> -2.57725857676358968684712896658712562180022388218184797266694215081229029363530187253390153132315\
9031024140251256660676853181304080952430744765012369172171362296748875830843126371806109075357511236969530773640491726469888214411803755610723961302339802036945073\
866004929046598484519535454595713343134798755167182465376564214413474`309.1200915867286 - 0.77871483829763478477420935270679646307196407243231167862119319936626711\
1020602114347178087223645732736097548652622175488979061422491502131279253754688712575127397976540000626059157472990783712060101273374138937384333184318203981051409\
783571740465912712684660170583398095657558479147589424721180307589408758073046118369199397765`308.7728709297658*I, 
   U7 -> 2.11608813066684389089836454186370695556591992473204171535584408318312678613805580333864200349726248014195631802833763744143878973344106536984049721355473\
1467580709848909255555072984448392526582546280190752064714049553264831322501942579972930507136304248631702073648143388665416630953878925802711232367948286340102986\
027281996513`309.1200915867286 + 0.06749715141153911875871382919053053084449258699112836025267717902128032472520850205477452255087217198424885680590489886751651092\
5680344127834862643663152208990869710241140348443362315808411334111321648643518701178603562604411261228798386901283611286636594723599745918028384935579353081037144\
765233914535221001372492432848838172`307.9346052308529*I, U8 -> -5.576073361341826205485137576311058744763841291058602948459754515833567761918974989067671533927131\
6761659774827152189593657728504863979299082792756327129958343818979000502942729678180380381311188453503722288355543609345261938619009855310735233089739869610573528\
54712550700742736559286046507113535923783915713113592903325572680562`309.1200915867286 - 2.928646375209279614780005451687837045773539145599421059786188387937651401\
5121532621266870915666783396093766428723146061015838470941552087443771023631604750678777770795901547984836914443148347580499888552657000061011007932555540882525718\
31177960286268010441213284879043766796043819558639120512110645837653199548348395099395294155`308.92486205747736*I, 
   U9 -> 0.34640161403286761241313700316190759905010431371905305715967946618575552218056538917926682624197835699725835492654303935895881958124197471678683678088966\
0186770676411976431305814983342360964128846579893469082124785364232270374044404968508662818575255845073068714388974132109366275909244283687745581346434359575624023\
735107824101`306.7034452172361 + 0.11852056402651321545198697917186599414563011357408139413518114874006552993483025643657869347542613337854079439119207005980188580\
5860167868366935628777368758474299442861887031970350176519370582387543521624711670427992767351586743367449790965376697962046853033038822376231280978076571427557947\
384792868960643010009819707753161014`306.2676156363256*I}, 
  {U0 -> 2.30427796250539612688355884678493104680772091954162171329331263630832181635607754476642779408642748980810586950072274800683312131232829285924012856575295\
6679915219586614669011816029029590138188563870688804862174151282074405668770117312490862630864264545573952513927839677383323987240914397760841890659611070606592927\
896413336582`309.0394742239668 + 2.41880113349565978860684592955288796844094968445637311305067338547286721408580448425826346677026845012920308526816716798993875016\
5707696976652055206906498729014338987241026413310339784559521207068441457646277579250884110009672220671884836609804840221020636606563559231417763127078722709888391\
392445801698933469981801941701849684`309.12009158672856*I, U1 -> 0.201035107531735877644466789555227611982131056824334890566150845017888892814420679014412843348686\
7868833487675194566669334296150008701840919672640178926528521351554066165132072886597337724000800548055180685824196718925273944503775911961860885420677035229609296\
66560951363099434011091506528051579766954468943161241777877291395365`308.7740878591878 + 0.681028340198062197511403624751015377463228979593158041396012723146422289\
0217775706312878406433098929735656281114157126290185086526329220230363000522274061451237484971190448136207246461466613933838282688044589548024213760640857941348104\
86393072388820544859753306903966067406147405065619909748855010551898180885226455958152309591`309.12009158672856*I, U2 -> 1.`498.8860566476931, 
   U3 -> 2.72167925208612172085393133275949601560526714682502698760556072121588997146161711653184328257641331122620695490842570095675769034856197823291388741571337\
6351483189852747846792337424364509443496573808252394586745027695947246349243901773091986935966127438662791619303410750080175716129825162328416909738236360696668483\
72784253836`309.07497113265487 + 2.26413199600611225194277295266546025763230814053194737058716057317622043970323404622632671592776193737679404906674062763410844557\
7105742708405530928496933279820663169814516059034611212224210018545359793071814237294595472176922223440035803722851014875189236089767721320405278619597357743004932\
518956140143802875027573438415569365`309.12009158672856*I, U4 -> -1.14236398316539615132927010965945385040850012752975357902654110731763524570915651901478292635298\
1026609546072067286754294918046111049802725702815562691618815021162829020252457445593137704901102911855480183913178603114391700047463915937663554406721355902316265\
940254628758939156882739361009641600965228256064906831358207838503211`309.090642080171 - 0.846778202350570303535711615452549589163175136069616945098211179771321770\
8542803094806340304073675776022633958672929351309857885953587268065289951140061591155486989510612997083476459851823772819390812245889563002564632616744047116529640\
20648996899809231793583250812938748537147007597182942579275309167215121715842898335656695341`309.12009158672856*I, 
   U5 -> -1.5284253348121167968061694929780796934623320279181083732839017787759079139278840593686711655759174766000016435726215490936474984782763582844664346639826\
4877291335796891218646468870575460714670451165800658523311333978574502231618859069764779655628045224703333391168557978877820194700697958923585132170527411702984479\
7298477102223`309.12009158672856 + 0.271321675624618300782475802641233317621912886832776108731164687952060368395682655137488288513522803506025850546417123862969167\
4397345093631264274399003245622630087978890817815812894746596646908326057845859392899721288927329853521905131781219223068065637294533566104275557247631593226412054\
98359886426378877302852249980380352302`308.615969896704*I, U6 -> 1.205260918156039353902849481925784826088011306928878958643192140781838399898510622358022369339829\
1583554560089733715322074921507194264628363723240768271195537788990381805151490435706997256710657221345744314893157356739155701615234117153820336483035795040760239\
55983982234618299606856522133013169611029682760129854861535359608709`309.00330833749393 + 1.55563727927789780344103167103621435148173731731130383329205351477697286\
8751367321494065218882312531210908452376936812790974822175211472504947273553880304953156178795492892187982790965270088406125747338697859865932533115330565744533231\
018258712781909944226403025823636254376746230140610910507190244202276167807951676529641911876`309.12009158672856*I, 
   U7 -> 2.47223583410644403488637053094924585633517219764660463776070526107851488203866631912145125848205101091201664246854091641385019373032167111946352652017687\
2794827715095362433283134889251392603906263735271719367982179464234688561589464439336946748153285864859410864782734205082779624726699664613339392016489088257170383\
386310395839`309.1200915867286 + 0.99922998935337867689979668574043529756704971158217034481690067675982184396365290131485145836869722683912268958755972754718602301\
6152051387377971925577251876822372761380614023693509458875622480097951197334564297892910886082646964392919152074247668481842720447330230255769513605093262980145475\
555433520842093897914593194598812018`308.99795703297417*I, U8 -> -0.91675228780375513752067031801586537978480138360211018709607351521529742389317406431462857822862\
8651125255262228638014657110452517527653430715421839781567059794978383633710195596385760698077947792558594089922162566918863655535937041396820469773706690659286487\
09518154042994698826069954006115892507919198502332363866593048145527`308.73618073826356 + 4.58376591402535566168572558238318460402007349548960833583180718293745874\
4779865339021488030249183950894437537994564285927423308069131232460800722015700346193424581175242055983327196197770490627928208578918190823700069096656253496138826\
472102896459247967772773710930202308356448616773712878159096716687320350367514889521933515972`309.12009158672856*I, 
   U9 -> 0.47620357083521114075376836689036590922774687786088711682449831247209559157025162407067311752808076747106436411015680273161697613153984066466025271072343\
3709469382792836666638505093134744919302012847967207489449508929500724136784980758769090742969573190365914413344676440793357582459576026783951739458893640802577362\
058068310324`306.72962617041793 - 2.2827731799589355884075410420060212489789283131697535089211739778684313564762778955351099589433024169641487598357194576396522657\
3141821557454632336967110306740824914298485151104687009543020510089382903097788730524374686674289180183722754460219050006041597978393537858264607372002375952530495\
2530848020216851137993898367946487807`307.465781671637*I}, 
  {U0 -> 3.76824832936496201321301528156465717810864440770125222625470739711356934359146261770208566363613666523992491191883207592667773549086228121806391393569992\
6964242473968400809573227749003926372175475896891986330835664601402704993221125574810627368283409941934450951402325218421471828134432494327912079455112245823327492\
824276014911`309.1200915867286 - 2.55863756054274958070660356456016980375216250288444758903548285077333612534823553092148818942658793105877015986096501074139072169\
3572900028237618905578086518731934968648083068124881841875217139479679915787630836462005550465905944345898695336928709901650302004391368007821284366549147070171920\
898932379899410474533805967667187054`308.99703282544846*I, U1 -> -0.03876191146679782132458376888448833022316147461150453566176921859737013951586899628438576310816\
8379877222865068958168154990963581944836644735174268674075942913251514896384608047288414450155511401765994296149340140312447053482111308541699070054924158937820745\
467689121278619473185410741124158338298577460288489202771639528368444`308.5266552053496 + 0.52859900038431342304263869872099913030258514668357463167118598713797233\
4478381743573472491427906278648664992406112465997630084255021793320712401321318372808682570544031399602382256065623154696578923200798298948220066159263580279354449\
136994446862818488127843965186892122134663533980497009062189151672470696141941393422967519519`309.12009158672856*I, U2 -> 1.`498.8860566476931, 
   U3 -> -4.1456968900388686927089141294459665257786063216744207113126738244946980235176244317881386785342956603063729784973269417617792267287172776950758745176767\
9476376054448934402594229246068367462149529884211858021118762610279570171862781212830613827100467480807862014508964407978324929097773661928536831286649333254405071\
1560801500185`309.12009158672856 + 0.563649541228816506935511420299747061696250755110063320778200780457072286988968019904870849992808752431572141002784330057143312\
2993218718167251967818373120340076904189457268028518648799417558083990909281756207347064874278051724036954347828319469060953141325020567299779843447645562142501808\
44609887751913309236224062862674925953`308.645626657637*I, U4 -> -0.07803651980751551792583277734448888666699312339198102950634473097259135554500082584448579258557\
4956023629931658406153951158736148571982755905893651035661050562025176553354248464077747102765579563080777945218793842311499126925134737648315504512817605821540839\
604285262055289507827430142376465117840945887810693977231536011789519`308.3647494454677 + 1.55584080356029494337284158123085972597668013217952232816506526306303093\
0405723744157061583195944226050354650078003897198049610365511160536032039671831850686286325250882237423124709397780414082969294815194132935402092403909384177931817\
433433957311069185677025674514617536634767393301964324340546330182112686180216486182769622458`309.1200915867287*I, 
   U5 -> 1.92314186670495158429020475175598803769260218372595576699075470602654430923402456354960871499013416352237718333152978446706880593694328573376987662910377\
2680297261901291314071034128937707644465604303750212767625489831897056544756372856752295770709263522252281695089252077889295808958926841909729469938076882241022120\
327353739998`309.1200915867286 - 0.43058392605891626407180842332084916602927628324215692091564026599088213138223522560750268649761955571088695366410983632865708976\
5005973775259323336272011512712729354235057315124268541392822718676214727909054095505600710022764072793562963643979154350137356400010239444660720729577037447499099\
626350297038772467451238510780152442`308.78375509028876*I, U6 -> -1.74134682198441673863758196180079395732877004848636926707440568148389783645232600189194876875342\
5607498581494509164799194004251625923703296773748631916935254781218272607616245486910744944689340374615907721556221138938204710322965308426478794831852345867899141\
501966523148300973199817250722887258060327423426450409137631444084184`309.1200915867286 + 1.49249746835556747129362043537626879237776360702828932072351446844872283\
1092606934280036703501380132970429444853792798405107647432323118627526743791516877813996562939524125522308725467682817387394788394188336891835843005936545775518931\
63830042212635382456378481251634096949329557280030122180439658025700122273730582663843292267`309.0261379912369*I, 
   U7 -> 0.37355358363645212318705060912331993766426435011231818973590270772579091132145806377035435504386165325295961535404885692562155612648111806021524479451365\
7748128671833565050627455985422859878937007202540526890652496746962423780719809760486642011690378676666060549132276001748126248586114796744097374496711274341958165\
554096158946`308.82989096128983 - 2.4763936674758271704185573015135097828961897017467948052857734658723373044645233205056020150552456908604075062918849204478608611\
8835063314980330263954666090029664392181963432800937046437771333543712130049082846394416443621979493330023717860641129347851033368082567016255851230379568987049969\
2031226472856573168808421535877685309`309.1200915867286*I, U8 -> 1.157581247733408120061710669889546447167950709888749441340921915690799399291230127611518145343652\
4761549503724144675319455311418081699189130261729850647341814765261532837103253936497603041273010859826886416083582414385075429310230875583554377953032039247676258\
70541716436424900777920377376173575166744969077620168571522000237544`309.1200915867287 - 3.464349710103908182443168504805361848504859868772201260151025045146344495\
1580040305633070790362358125724364263511336561775039608009864258276800873852995548959960524616540546906167666028808432334431137162770773933413390035475021384247966\
50527525396108903702420620056487337238928310127958070126161422542211004147571516168055575339`309.11689308128797*I, 
   U9 -> 3.36043025814769246695000263302756105104243045816694173616186006452862411405709953329535702741796670958660474910425274719648245315519819332944994243950625\
0053970836759139082139528845068723341295785440006706332858366846726536319854165687201922171862145834229953072126645815615753029344684250396990654684068975546866552\
048676199407`307.60351208192805 - 0.1706380201947979490585187301868626573279519967979452139262606011500027087660143220612101135761987541804814071056882012756026472\
3241684410813983032361677544794325926394795343688887469117481081480559049436273368580224863587599503464117604469015911989578054586282923036208740907376311244150251\
3649200199943643941916756976565183411`306.2754092973837*I}, 
  {U0 -> 0.20659586963503504389226376606770252192564506531400512895479703389914461350747453450732329215393680889222178539969152674285652965446821059690499382096287\
8389772343973506075403484501400219682808745858449183312237785781298021237303542892733684693858333493474063435855160097264490057036452266910115291121530984756439326\
730467428799`308.5825336569716 - 2.11289897942966099846763632767296437244009890981726615492416798108879555224203931096380836285529467464740668516973782228885921359\
7632801014996435573540460819006617137773150904809987719991638924945169824242236924861066691402201166895513290209584460502922644356123685532414237748149889271824992\
227754922476442792189946934115574861`309.12009158672856*I, U1 -> 0.098898838090523345996176439094713965172984480373522406051024149227243980869816166044304599076912\
2551557320979275038311267776050098325688491228118784820422064942013491065160250925897486952633016754519946002746602927256573623910925639162201173507501574934613267\
95892098785846964647857519498340515397476594839152147674090712904093`309.1200915867286 - 0.124685714825743294123776487661989087650339849102432541957933841636775739\
3519009218361309048171600472091006357023728016110056272053195817201720770926132984789733170513446804779118106188508016938670709537398380464086159979047487920244494\
61973762530157925448762010668475654550161489719420135393947783791526412998007881751144173685`309.0640526786801*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.22690936114025658732722244968405400449041316443823364569972259505693080383119593158139055885999520435247228872526086029419353996466473275420312333463329\
4965434439338139004664547188230401963017065692518109666029131385511073853263624783553002273761186652181661875976903146726887191613226307850925797816787394773154389\
645883504046`309.1200915867286 - 0.62397953845704603142675076104152733505142054752308731477461052752824098429378047810423367897613380382418837630978924010104431399\
9924402137195517178574024820170321328423601695406413574851734105594298451247520107227747551652852791496840708027667804231242308926911836608209243718790013479170025\
587481453049111855728200669324582635`308.9384168835316*I, U4 -> 0.4415002420049854866330943107152301954980766645387771956629917081768018037102625699076374515164978\
3135996259335834887879443732665444811718753366524042695362901012372282635589472770662357996355003851751039209506284795093531033634662653189451653480892792527606133\
3162596648957557150236779159946278006768176396324200555077729076648`309.12009158672856 - 0.231378991492682751501792777347206337088471275033045324808897040717691553\
9369162983447018872289582383282597921687000502342993929221745215305251135518386791635210903103081775725707136882176876166802915675325147688636531461052487550346786\
24776252421424950962653568179375347170885638615519582303981494536905455121795974777339471923`308.94385777280553*I, 
   U5 -> -1.0042155381622494332527581152991317039589791666208193999929124307725563439111279891222853016068229291233425498150796061964885041234109609180120340128955\
2069122950762796502010992632675116453913908123733745547353625987112305889837252120253053776401933210832495491358652983899097371067316958465812429081461746291705253\
6623800711485`309.12009158672856 - 0.068632515376346579684478580993128484572122068417641534907266763050519450820423559048109775699997461340672168621579102466328920\
4828792411096609699870880607977676407794726601652480026125651050214534052663709446266772723758165954697585811358672999895611579652769506136963963495636170057552447\
17494560081252660692249853753038385377`308.4315810128802*I, U6 -> -0.3003290427448258245020773990094372168822347547207038663629273654123331793053099872036754892054\
1853326064101956395144608424473663944097616425780784401032199342298943455197470783181475370079356475929710796899679090408852289136364304198711525620148977764520248\
7984286926123342643067823935676411850956052640505446577329765892604697`308.8753795234924 - 0.8096123661776341328038003667923629624465048261193913752702860320707800\
0876358456653785106481497384845660880639275726402768209056843491201809493496816193719005722078165812331444720728582827585278055422103080897419733704019345725529313\
6787736801477048713043439753941015691881308564306682679417136947513715040175555261030853983261`309.12009158672856*I, 
   U7 -> 0.21808038816502057341599894003377553533471130642053456347733471310097110320029768865027053991277474586760539855331954047471927675516584323061301293344636\
4409068279814894974510226287692896627404665983377582225336148964396401655586795904132714098223980562609752208153967820067049775430196889083213228986299854892830793\
176911517532`309.0236151564159 - 0.75632927832982953148192145042188040546739174697976966406855434713577618912767769419390214198745814202391379311475872396955267124\
9914527245098914734462351708478379384152153587380859060588539551565470175632184194419717560543962485823166218308563435228564986591089954298140052254187497391532041\
617376827414292534414613743690077106`309.12009158672856*I, U8 -> 0.705526643030849768202373507079982403406742994385134392745994844799966899338395420416424151616237\
4742951850508678916317234328032384394120334130295877339371078982065943985042209782001154659553097055654588593388173232413460219651347933150491145882047952518069908\
08610615849289871645969696203805459274917711727858157776328476455929`309.06779202523984 + 0.53846248446713291910281365443968989913601613582972972345495342466802626\
0762342607808554347293557233705264668752617769769448426192706407351832336940177631797350847722508594876984516959609440585514922663958748384212889541981296767746137\
294185854586749523838479652488360602452538108548933925055254082368071380634933663684071714821`309.12009158672856*I, 
   U9 -> -0.2837494980164951886907871173802249078222013991014792394614246830682810820996364310218702666441267678520072872372847075437161960832686916929012137831208\
1488824751739680815665802980587300574756008310885244638510880174045209512529131167593646910401657041232420422808619471896324109816380542665745268256401076700203833\
6544242663893`306.93775152610937 + 1.623458682647455196242277052450872335728602068819753343202743711540123590810120856846496453842219780687101794606361388898718380\
2122585164907158780352301042096285115691872360364831652820237057077172868691868288374134860180699786169840845125734144661051605126298920972046701783096982305609822\
38062858184919765792783427907142308019`307.6461669634253*I}, 
  {U0 -> -0.6092855851384984154379012617616133740039098673009522217113213869765693283564169138290737739809727870877798806147997836630860488133420234472315695066451\
2242365660025027107393981294183754606414459198324090518614816044575305540488587513139014821948622874762557151365626838519862756053929300466393630980016304254944358\
04175626435342580780990599898807002184377218630069`348.43945796499145 - 0.43511415290028823043615915824914410325004059707796159947514654111829156658182094251485563\
4814282182812343243689237535973984810071344634084837147244407279162116847848613384621844325388537064914521248762219556400372943088306850547499959134514201640964187\
518288039271541098710446394119113893731275212914334445563396875387220793567932892121025729131932569330685216686774`348.3867133610168*I, 
   U1 -> 2.11735234671938184626555990199572441025963147539423543628758093363868131968688178401729912686483473854097296515755344074090236965200101547573790806044620\
4051151736710998671826304477310129990456617490616099056536629132533599345376784400159498908103342677830360727196408583903907890815734862533755857117137258564672528\
749818850339158612979776908625953917672029142201481`348.43945796499145 - 1.3321807711789021093698437337153195220205100745769883427502624422045517374366974551669939\
6226182510763409094724467931220038438746824639799868520827014640461515543954010628632983063194767317525721677793395076773385460549338216496217993813849232282532413\
2277848282602979226215452895959755274814898284526194662884675656488336887672845764498001173901166592776255272650637`348.30816079853986*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4292592431359074926042491907270005868991520286711852287980951844978692018237680997768832914061665926996683607174738853546875\
9966548769344844907723177532827529552896631730991897809822105647963727146854461588586640849529717412281280483336821796053297874326110243671106121272265635374208682\
4698183162464726300792950208257546217762587327074637262271419123620959777835485`348.43945796499145 + 0.237642193079608471742678773704435082776994675146278494134664\
7604238741198384586135740599339829109202586763615778698442270147771625350146642849417263262037436537184706962722934482508194172231236633838984913422405770423217127\
34688924561433163002326221066737077696274413863043532666659122724463697315855355234029975617678532362512400236961186887798684535553519452796556`348.31546786340806*
      I, U4 -> 1.16774454428029675275205631342616223873704282121332159522988688871283630719497358744321832532211900824170249254909464632458638693382925037466374473\
5434165984250843434333204719682151966801860778595456769078868502849735670472345035359769852660940450653123940431377267323432788980482493055605292424554323262567024\
957690900287319632091836112386779000348232887488730243539`348.4394579649915 + 0.48751481952626201966567355540789232723678200706058158814044658255166646750393325580\
4119257252883982123806216547663801160090927615738987404348659996238234874502046008320546258705950147289152085412177419734068211310950353188898567400446830057298118\
22385258669640395449572323804074410714153754240616170828293947036477149774728292583731009551886732866105503339854833365`348.22929794493865*I, 
   U5 -> 0.09583473263364011694417515514438334254183106613910784399466903490049178059158570332527018507913825217399250517064984790234941062858966126216974601733444\
4414307920717698096490096524502177647603582895058134268097081849398209794727860059757767978245940765053465265184486358835839182405186587170108598952189360143371101\
685135835196457380144480507627907392876532465589526`348.1865116817876 + 0.23687104882064583506215459669300330973597729089118594434108705860889465629031410295442602\
5402129939989814008077027745283958094616535606068550249427873474666931103940098461699546671393261424798425122737560158540136745245157434100080817148847282725382901\
208797272988172924810078121251987733331127923343170539922596260352570282475995854967997373010610503469754205673473`348.43945796499145*I, 
   U6 -> -1.0743590339790304931589918667940243096938587981237675543021584690677152651177811066335058380093743296085523625648147281516978036168042988516673090425869\
0985178805840409439161949115601623231956901550075057366865231033166057782244353565645862979636373629194291316297789258048903864471055253393153632235317562953898275\
1742884905231211297280899020296395841400344897302426`348.3457224483092 + 1.7466231827059968464972504596551895242960453579151238314914656893362693931006060151650504\
7102971817196276023952634664736801989019323165887088136070839063510281994144973377888167091353070649982593568730509038695852657226108280275960951610750779313969783\
5121760608201475231731735272979405078339287151301108681732078249008329636754789737691185944522110716794702998223221`348.43945796499145*I, 
   U7 -> -1.5025604230153205389854217449560631633545824460217955546055072190228735758191424187510220148581611710007431203866459529414109181283764697500257936191202\
9435685068366689304213480095493022662277754204326147309073010907237490942581487738901313120993362117748495494267028476273799310637575844433272546266610428868315533\
3549192166926289530219647770032785584890579980307494`348.43945796499145 + 1.101779941177173227783963262642829412672500685554016545419050379903919056081291771118904\
3533789541260762013086372723521152909663175739541402482170369971691918628752391559977279288733215271176398107496170896376575149918350885774517052780482003960560275\
15280135115192213979043243314503745856527180234405170415637703476490410310559414243712682394097390551626733550210408`348.34563658477373*I, 
   U8 -> 4.21031148325298511432545872510285625447612073414657767665356780619503917333570419178177788355618235352883933628672673174787081297322808445367825817856052\
0774982660924807574870307709169632999342781071238035348235722423481100323215399024987181235321056464710123085691185065229237646592981767689738192101145419148083839\
060854473397491540555735578455420180938893657232444`348.43945796499145 + 1.5851406169268190216298023433927566778222412795502980478251861128738770697374170951937292\
5233629531609731900991779128688423181857953482791386182557678633502208548767519245168036572153247109586925179157471989531157728855814473080372925171712785337749556\
2602561180409328485915976577641226098801073176169385764284245148402244329449386279978245437374676247190014799370837`348.1959970116347*I, 
   U9 -> 0.43028476147370486913758742639627513522470868384826548838555858973095140895779405674062750301759590809499830817363503501360347925392314402155585200538796\
9436162284794789551861590907288622069100083123337827036546170002301104899955757108090309407872394312623292265030861650050091592216184404594221656501968645977633012\
246306502010116258827085946806458561685514367627831`347.2534743468022 - 0.12446445819301440111832896915118322793384376396701911986180459889300614651144753581068198\
4428856658269312634180418201744821349238092973919253542053527688899768636057389306163967472245951949926101085969378258957335459980121860788403391378099494828410592\
359272487469927275284605176682872120990094849882872482072338770117484285162017284444288053735349634224315003956748`346.75973324847786*I}, 
  {U0 -> 0.17261573762406563091120653124251689441954927791329144982300677096764536596706566393511853074527068242439490279264343643537556062516663295612778796484320\
3765156284593081543842200090597936945287900220536202155660299395707217642948976209997147279368951345808094437795355870563051989834125345387977877107321946297790991\
492782151754069218739532680054764546012062563360771`348.15262186599404 + 0.7363959454171085953921502962010216107120065459565021248011471049275377756548677747794369\
6900663950422156239385584865708266617527375455946839694676779391347028416397365350358851012371120417970343873187251686445128638019414484574299604303479400334099615\
312339480891654304927528805334222870640846371809617847020040242755528569386153034617726377940640332014721071927374`348.43945796499145*I, 
   U1 -> 2.15285719010592579577564904038571189956544473784395232114377422292072778271140394951890773297142555756094832327129874143149577832890593841054687756743387\
7173963540056355662439594652218512873039026677094799845402852897223080017380548175115891969828070185900942748276183234541255663149491394083112062500547710215967847\
000205289707515314704246339162804793020360238577596`348.4026449588959 + 1.34981246272354082555217678977456757236862725723514331956263406549468279080935532056602816\
4719699432144035393888965716721100559789756987081421819251742750449419986964100662527987176501617515056863749938447587858206444628399439893984707140779714867656010\
701854147459838293598694833109228877840192794938110366134848479819403604582831481062768823335799977700175412598821`348.4394579649915*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.4726446239537601005250036855596423770249761258441125141246349629598795974053037252398920935268193528083211269122389993673254985939766730175258543830932\
1425924664468942250854669073811310869155818148673713892399084639516958114033498457898703221423586746887705046390189406728799021385553350848546320702004471922437889\
2985347999752468660873394442277503241387128348803076`348.4394579649915 + 0.0715691615779833310401630020743408997822906924701699238647611096600821325309605972482277\
7913778870897678176106140439087419332430197761071678270805269897385300723554633184342456670891439085697252760305755215931614710626933961387755041591794850049732431\
7709449729314809204673652891646839635411157598035474903678448408021524173814837447458425887079118721633001530639727`348.0450081834641*I, 
   U4 -> 0.67528433554136842611627417162658809952818308437814060436032353042802244131351330017710551974859924363357476025687918229557814862426992079800441098861038\
6490165366892573315003165960394013229589655127319975135932075471245624301260058445870900204326492237413748910508992326462088846201512377705890621981046474085840383\
268551548069017199196409717793098073581847269552246`348.4394579649915 - 1.04196388719998018828362872929075355486705820392849672394933900929454319428585656917210708\
9253150750796759079179345869754132708735881462556057881119937529767179429615476350837342650217161258972240714564002629072045351276240417500492058888553579147218406\
303111133840139729660927945000184567560130465750358246304971011956797603198777013225879782510000681700706726131899`348.4006892133161*I, 
   U5 -> -0.2184241817224049547715709709141561965510303471882017299508654360290849218767502869065467353234589037186047082862786876134760179786780134217531903810866\
5881184991120441853613404125866903960237495472135371651786086084792679139286745320205105656198854197642338960256066232422109060400795085422845659553843793503474081\
4228662062124301201361552341683413767023943506820928`348.4394579649915 + 0.1586246456727008440261854769144614840432727685011663015484009380103882735769249771829479\
3290882762431313282443178927981659402257288052928100357635821216455349919987792900779984140572062629636617680082280571224708781397726134071631696654487496399045146\
6310520248254843122726555904679518402538188263189465700467922844880949606262743309929217984364571059434987712114308`348.3380302850484*I, 
   U6 -> 1.62808262681777212888703724033159742965150239919087690881364344429288736651801530419971249653538006944422796887062745669901530389437567537689554271687453\
4464293357609341762002084042136091404676168686046061662178308314575133613018637783691977418627478717169618933935210775159435090444950545038382026302089506162688094\
410157628425687328276333196128304098140871946166355`348.4394579649915 - 1.10870555669685644682357684131014554123729339563540450003873904190560858199636381396624953\
1493902217477247421896446416326005670297982498198635598770888584230231553787289629258301122601324511998431612576163086192405946804227354385824372183010240682135505\
922008046826258113082515254362928322990870649180147092591544481685919433375785364670462462487179235791821611687098`348.33076945817635*I, 
   U7 -> 0.72153814527743315815881837487982318157076185825457584571301792152763122938176011211446829574194457684480451581850348491461498922123805450059089834532812\
0361252515084132006506461226451276798348331312336169174330167137685682767442307665757020948806575234216405425964159349132172995626928947883758856155023829090705886\
74944518248721773713900464214171291433118682626846`348.2652856852928 + 1.707350791616928137908505314868552863075025898563404408997963097363980662195859512826422723\
4181555473190221664694565198838497552767847366122224265843327316826293870921064722407781670993741234035540604522829309310645686027488114320372635084558073170540275\
46048086461986676458882143423581130006734224963034014900770517813918815193192058349766828126497857820014959171012`348.4394579649915*I, 
   U8 -> 4.74249238973943664035829911164704694568738838640159861309969237332712590525178726567322144269825580545673822095401804249597844450446975542363010604817032\
7026470555468936698073807837491644139953264970404297993654990466477526472681389257687838621249993592285693861509980565638224827510009193517972119360797363131222457\
094434564805147988888572888429351790044656528499952`348.43945796499145 + 0.5770677508663859158920004639471159640012139050569941455089253490231991047730042678522597\
3957656118313402265666545505296548787061963195307163457576488061706908827396679901438553187912839467849638005114535083621509530734288088634506590070255296277454581\
3088082847367225579786047620718195666158181972655070118398329335289797913808935608107273425134018098048474760839243`348.144811033261*I, 
   U9 -> 0.08985791908285806534875648739378207870119408216554626892368677993636893477193566642874345110025859149541599221889451601815041318479290802784117790888119\
2380809451238756877444674394650201324106020941467654266696783146431590027541236726678924862241717374315142526633167647206063581563725289250467284627443006219449722\
085811207551172867063240582977678314582954988452143`346.5936824786862 - 0.48008304508349456193634532566687311212186343423584877864886430245996419722021444702946653\
3656760475862769823083370559725734382041375764870466450858955313000770001098422995716369289174258284296635308442895342314015568294081402579916201313653409502694780\
008417551949609413211574339178809573712353659669669239460181050381714050061850466093078393919310058008527239666297`347.381490182856*I}, 
  {U0 -> 4.45739179566448177412596017524425678877452385587313784813568325866019766484755471268340189920547759766530635973289091913845513354352026103668669215111309\
6509607144257344175898091669625166926423581363710122027928873179451431825997075275307951660709606953609194236830151070775012430097394551366672234986646361601355392\
033856090205064779921619748879243803413191159500452`348.424209586997 - 8.424545660809086394743593026026054615335728576286543464503918296138977961750433016264392453\
5532627976915382611539844020519197820782283003968642679126829551400107281026029676314792085995427160074864184344711551304249476312961844247709773308301573457362005\
26541985488311859728378469732714699447324183332830327535689675477519225340263041298278935820202075323502582627664`348.4394579649915*I, 
   U1 -> -0.0766912795153962241845072910747136654029074957456039503428944367957294145786222661038600995421833719877696591682426501201092549515890539715762714629827\
3753993138708892634987259299426211626974869463369781790273232450382593673755890311214461163366768456731773590695888504562443650982370550180839159973274630883808384\
5556949756107542283996739504908390298033381325149732`347.2169392275927 + 2.9780728000980222850614528980221069699924446565853138800589771581618566028913275483610933\
4055170357639024864351988037261560576863255289831306354060774723211970915433239130965681128516808356728864314674838830374504839191255581965606240622220578699429524\
2189701515349657239601701285793670977888658889004577756586840555303605512066145872282918264005412402976637498228196`348.43945796499156*I, 
   U2 -> 1.`498.8860566476931, U3 -> -9.089500453617967848159407385695350881025044164174163430914110744644338118959181495981925979085170664819406726330690158870674\
7326087825284554183667143951696076758898628602662541339397209441834765996659716626999816899783694700799070074405100931738100162556642280795134923621638731564439634\
17139981148777089059571331574774933929956824651105531119924831135406560055114756`348.4394579649915 + 4.271455405420237175426616709108279392671328528695667662713553\
4630801424204934472840280187131501007639143061795189375620300741811255060455719249518879537021492030179995409109463805983054046784560864472341313701641370667360452\
56602015036390734062804336944311433642343301295080587604078102810075186898072716230036257744637219560614837224254899826551391711397628916074073`348.2174811272634*
      I, U4 -> 0.38302016094635712084597298178703206499851692981829303674130128781262356204162487474090270005939630355537251095160985269878746184141481718763900790\
7618539316422021818517296374231172007446029816197361597440162958007134828773703652900808938105081346777048077846499161545144678454930971275294012110924353722500187\
533314727279403222749381766287453021859743274787072182856`347.7516441479805 + 3.71246774903973914242366340968498430945971786241643287284680765397056104211207610780\
5142958086457148798585560528636366958917637838016745212389956074902972970101045605288812571689491989401377397076138340816616997678809534300992308702432320702989928\
729983289790167376748634010231249244040339928558509617423781644777849654156709720081402063459243107163000050983112309909`348.4394579649915*I, 
   U5 -> 3.54785490602587474681946907669211216672134423415938061176813503596622570151749655613882734382903445600346790253769365342823836730832674152814164823790527\
1464521893308811385372596001183906936165519812228330757665094851345807795797296464536194936336972918189220722670135812528266253488951834252515506624280749011927221\
852763942700631775565754596059530249565365333458679`348.4394579649915 - 2.33109946835690236411807027877926058204975298221851803777826317453541494711293833689624456\
6328623023619399309888866834318963223457895658514201716674496464167264703322441349226033132348973503019436175665573528535665255933005747340508127975504127024680514\
07746733756620609545873625473773472431533023680525109672412415690995508193674847135195137819167499399456115144128`348.29013850993795*I, 
   U6 -> -3.3823041920770407897657999661907096298719055574356895571892994500883379626749178343062520065641747900479931676746438548237086539317278560116107358807479\
9401913380175340950559491921341648984708281572669226784109320709970122095828739008605092879396746301544736895734520583930506963942533080296643932139321618368720238\
7999192704937303164137504591667383707371424793079822`348.4394579649915 + 4.6247572892876567383151623901371828567223913597756640717583513431943658269914079976986061\
2766922686803885788491064883201721507647111812984167720651526583949477311833236404138263978043860969646297602308861460823541599688674846600604558795271039251870360\
0236779063678434922339480307468995444917023230633795285814085546111423787079825399568220560073456559226603746724102`348.4079496384535*I, 
   U7 -> -0.2400355240242410344659901325152510829442599914382765699381250541826464838719278064685201374949377278624776432227604931472466388104154962030518549053916\
5009846971423557332202636104246495945104767845116459538031159947227400491553159017948785175184042271941324980925434885030958942156551210863473669934047140560261246\
6428347370443896615014669541644220231275759101327987`347.20895360573326 - 9.195993510443139727707145988482740257763509578706072199247153916036574123923946564704421\
7782272741464166296664907760133509241644214937050277966987427084418868988366430345891650240281384657622085031044836152757068614524381898427428565674555414230960855\
32979864075478935230487915653962910726554621434567578609980140879950810500598920583805804392501895697048249557900826`348.4394579649915*I, 
   U8 -> 5.09470932547252931738437012226625643919389470333434253892216240870908075955250759898096515797082088768107620447302333473068185193479651895936170423736384\
4657242264137295665813629917759373968718687389577157371676139824547914834617484496261492569438558695854369186992352215577527128091690300329540747068275617671826768\
474694132355092650767488728945929661842624319495665`348.43945796499145 - 8.1141927058768032192859213518268838548266774366964827236235492420526738971833728260353057\
5245587208213791950447051660979051413157022065011907680114996633503645279454812144299131622927274108790387607499606198983485007258738470593234219520418308224615997\
073449013683994308035534203030104262329122106989609555470242061252939205795088897719077816806734663966360823213125`348.42603323936333*I, 
   U9 -> 6.33923016754149492706738905470299870788842777231015201945303671550417321057438824475465785944445838085810417789363243536830524423647015171476898827956064\
4738964102040255694952811967523983879429729635235592665060428065395571695020857199509702358427318242775171652277333929513015755593555478981388376332395514819559530\
376966255975994576641749054413788512041426156377596`347.81853736231284 - 4.2323754275185555913890054980880879990832994197764685278451783027874265015281976381720117\
2601038411978400375156844788787176109707573710750664471064133016844488560211369815249041277122946341144125493656534758894898595269945727622102807759265317388076454\
5806277897406332822571150931808933417802068555821176792931468172410362291351467266999495569579153396386689697051273`347.5895165388894*I}, 
  {U0 -> 0.46963805075478615251810593723706646688151910741056091279699608839450994253964300105663380531101309746839240383945327088891519538102135373673351119096366\
8018003840483946659906967718465905830850481027897510906056685212964168362895696109577921052481439970592256257790301019984152365123628043422430168078398608430129411\
692978963685234024979874732554390469646458634830173`348.43945796499145 - 0.6420711419532888441113062960026450678764301130012737642976319743903728445060234805936740\
3493586788662170873218656511747383301612590893393289766478483775168551869951250524991632761151487947749343314952102485848834842441804933788358731257720188468724204\
8127661101574172706002469147385044943009088188121791281269816572826422541108411211466757921718951885300308714201307`348.4188134387202*I, 
   U1 -> 1.06710380420157339502570001878153088253524285909713239959392403096240062173513809305207624637175640861114095633298814162672240911382531454269090521321681\
0148245820401917116043427303992483160556539607327456967197107728252208304264990019636205075332579895430185953887833827835426760829245654958248757772836448777320712\
981042134324760261859858321547531564777281144086287`348.3215904446896 + 1.40613851242742933669175516195198412247542053819169372099853680712039974712999013553042764\
4453789388978102931441865002725671342268175794610394229312138429651414773124927034863584047307679921878123728541736627027496660230209278323583401624175179469330105\
811084403350809134455286640573508828703882044117284765644253673100834070574743253605366355636133574732290551248636`348.4394579649915*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.18703438449645317523902542962328315039933002103494069443951529931425290773217011676067446665258731316717009828975042948839823951456022758421987874584311\
2928734951515392570829021132608202294305567744633427787786522856846900923486653737913895654181872024317495771676329895707055970029896554408850828879873336236753284\
634020278366203321099388544744254331382697053333399`348.3491325446754 - 0.39658061283615258898040961795356627307374816429744120787268014621405014084972818855786748\
5428918973504297787649568777124147147178945531739506362962163131708409950472202048509389654152581421543088422030208832048223433800104975889062883774439897482010967\
199580565408588277270238462821183463873014210129187878967325408002233711551092829277235747261670660214002343225753`348.4394579649915*I, 
   U4 -> -1.0124754029778361321628977727924405879410649503741260733816714256875915428740848445274251291380911052371097868028489987331665629511239371147946024639401\
7073211482018593624622154433678153515219713035342276982269218376248728231722291498467182436083448869872534278721355334851370554360949569328706092536620928281826976\
8597445979717398292799195179264534313700312065809714`348.43945796499145 - 0.352805166695619527848277304593807890453540513745455546789866018869851903542829282530040\
1250045610680263408681299224983618302859375760403541763274853181374536582226045988935197594806159647835068135240798538515711633066032257687252444118998852569197806\
15285156540472028154221460398121957032534032193656371365443004670256361711174885522021937656380086374059366192734063`348.24424250694176*I, 
   U5 -> -0.0762124645309805623520105146214455263558794099281340881179958158744819525174611349395788301894592275242722463225171748431037229193104898848341786185508\
8470499238048964825864808424318023975351977174755562089953845783137788432361733149981524712435336598288674508732145268523742353736393111982699417556466094700352173\
8232919608162158861082581738374033429357505366125857`348.0405933453332 - 0.3031063833897871931701572916033299357937154988525477550703054445464663916610895020922211\
0958445227458437164726725595339005965819295279860619396031196327626874390875505737928480586995227072539470910352644342834714956572654324205543694655221406085008727\
3093371060242855979497957200489094774750566308174778066743518376664443899410859629806629005366324386812322658355521`348.4394579649915*I, 
   U6 -> -0.5250986218500040477971770977879878953790058405805615205510022635993894789169664174287532696100825016429509755795441519647570439762334873251888598534765\
0397018767713303764766395217468589661807464496585382589511188352963614512622452236719982882353587865566876627159872186050878890083229384958673453365722427592386185\
0376291875491123052090769202765677005410518856440406`348.30239873646957 + 1.277058942728342473622941512733209086986677019193305984216419287166139615731863992001725\
7162591771668257212159881222981388896180365531651419478211873617155367598957251057682886355842783742612056696266765736958542241417536827812395523848424811571859088\
39428808816953428118219706574379646921935911377283053569284169894463976714517205021681201662857607877619124726363274`348.4394579649915*I, 
   U7 -> 1.12307005724421537817408041554928934295832754743072573269375101963752712659279288842863179032088466195635811554312449176283165918082179619397286824255547\
7306738847215298886701076826707581790600704652580804132075012194343852185241516789293871820338640410425542257910374935787379275779312500441738275645864060800771167\
539602613292293235529582749230637813343002321795747`348.4394579649915 - 0.96327249026295599127642439316085226222677176574673608923481800978744727848812194053710010\
9647296282547088441767737195821050218852367608500274929419404412895388183507477355911537918260027618631758379441837814429223563295170783596064303568539949704989421\
157341624506627924330409581255615042197262691249205706965857329762715814649889621694286330582867593798875002206912`348.3447557271349*I, 
   U8 -> 0.67400335905849262837867877266860178288597979178274515981598862720207844717919153341360050455003155471566692266146102369051148095083880234393482409963075\
6276624108744920561871095498449866275869784348450550395432883380802376435894548327772794624078387262879113151683049693634691904341825289063266571213501646209342309\
875048883740760813757373940487476137410583226203283`348.1725742842212 - 2.35662124216536743262396030867724534098281495635709316750529175892296271500207080694210647\
5523824616846754131329995456717606717823505733774974963082182459051638964193820426231950425410634220558742530072852008811041292941415952344694039111093502669989771\
431308197656574482071342258373834808458563717032224067863315932564551495922008629380396395072334917568313347268426`348.43945796499145*I, 
   U9 -> -0.0588266441478500342055161207593952049691441054516073377500307911603609488132659138704608290872697241973458376322134650893958477326935050595517974994777\
5278898601840523816319818615958858884285661400772687238902972951207727335431300315950467583116353864823401851499247281931126628834650916492678775860631092966929949\
1652454631757754756904430768578677822701041609696607`346.5820379749157 - 0.5736925701024782634462401277189794507236679642342915368039146132455947225751777678363151\
9580892890705756073751279500715759836386447700232089176832682670085100689913130096590575684924384863895461422436628607734934784178193979740462300660089539901007080\
971876560795686691062459197373164975883499008350174474593826793277296903275650663901363628005005077326210785368957`347.5403272015224*I}, 
  {U0 -> -0.7121394195495102239295394146763459351349519096652367328049537354081242473348482711471534552645354540516466156423877543584490916124792075108984086717521\
9974989105746897631093474510876515985698717940007520680404881073081741256443312833481086726189930373777602245639382829700284157108302898703223680236906439788747634\
4394253673698833465849443394850964367213228028467845`348.28790718361137 + 1.814600807891400834782397628890770752622453911528347544167397399418257254830398821143465\
0034960725918234144521569549260532542521869871710059927919974128520236908458257100437546454607248722070652805433618303532542072667799122498570621139114061132345473\
54830420373102289516549969240910048231337783516365428969241465371767473029734800429257653228109782112494375989783241`348.4394579649915*I, 
   U1 -> 0.01124103375223829141212465876522335178465938999681329729479921615618115261441879400946405981783213244151048542138958459750812800084109016710296047475608\
2592218047900099851561774065385049569708060589679300486119509586223093125447605803138096548212782448601335064068975205610992127296788678474967159123156392744873659\
811318233408744976014035750209200002739850112689702`347.7541873835397 + 0.10352188436600870377163316049028222545971693871038443239767650965224068661401366482616000\
7361441760305138069812600909063738086547225906225426532035874655584220720855468907113487047580071774013185368991631270143624653257979409525187660401914247236287318\
920669126269514053559704709646608422589979081317892317968902719030867953873771655638966705027522867284045658362611`348.4394579649915*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5270193902220044236802868098203603661054700371108409860815079025390893122128679635010444462780407730472885877699408331198211615335611133538574290428387\
7064156646771091333316413162057193144181482164330041360660015536985589415174976356372842452694357755169263237052566185730618684056573849033529633458025658606479965\
358054484773157621701994536851679539754591929520884`348.3666187614969 + 1.06620108288802748780328730183420276480752764264318207024363374544265990616218223358401141\
6707685077423213469234088055701484005350321773856398924685153719131407436254694813259502891348311056391506882980171168570155042298247536974637593966251046607102862\
107868216114251889247828776604722078878508463302280272861594142745291732381516837614687332949040796254702602622097`348.4394579649915*I, 
   U4 -> 0.00827111558813109574086970542033156972073954153698324398649118951152253965187620422285412751546906171504689806418497053666703989410813006833659086689467\
6752982722567137746897599959568676440953235038233807916250532359499182917107806180585055500352886942548435239915538675636272341524067748299929318792328493373603957\
886593689200689330851318250190664262286846844292575`347.004122451262 - 0.498416629133697683096171581082578567157820416510235275131606754456438160428208604509595437\
2776406028400162936943829221004161832031148455266425969667889671825158822679404739418959215492374855317369233034578859399802195133246007052981331372417757476962369\
20251773931456463994308350429688471916181259448939226459122991275939334976101345836820277668224234732603612565321`348.4394579649915*I, 
   U5 -> -0.5972990008217007081093691731528862244553188603023449222837011443228968656450667446937261394859114431287074285112934770504141705010587047216304178167266\
9769002924594658864599923042879099137653160461065012017620155314649456186348956615560897941039866725490565946415559339744296963975951993379327470852473496914759084\
353920992720271499776243104036732147442620124786756`348.33594156200166 - 0.7290216842739084204179547102212412621507661781463110441834512959793264429197703360674837\
4663839552577951527919075605730507965112084776959332562891618570479889317654725622450758605525446084184571314605979304862260293120386237844574267237586282490564974\
1519649916528142663735425497847641186123215909472652554412973587513539238204028893872030614284888222986360741666128`348.4394579649915*I, 
   U6 -> -0.5816468437966943117281189033666920235914661999206945276733146425512971773878631532065575383487546436212179035533407494522542698296669700855325138934835\
7905349201977510387386862841729161685838877390792989860252157465623229452943226440336776836485676727815665983159041951010512529035651099534695144447972957377691365\
2407174418193382750721549606583392099553633730039605`348.43945796499145 + 0.501061928284990721585812399534904972211647953200769685308683368163671181091515733706590\
8166614582165815968000905330561312738188123366474706878290861781706384111744841273080417718811865360459221337165543759957022029900858527735968632509667703635959908\
16955291444887146044615408014253919704848635189412308920147323456159543866360996786865433846974885903565283647436818`348.345182990129*I, 
   U7 -> -0.2463277399160122242222727435709347707221305579345750371650311914366732245331152056440396432252321175348124179951562208782750870332301865892685333202845\
3102942155616705586896346949371984666959262874467353746707684754101347404061592545474740913285860987857574305293903465585774126770047832171001989957032271882143305\
4940641674213743717520881663126147469515195721409982`348.2088276466638 - 0.5381578629083399507968306140548795006570340003616957383131804192690685599258856381764669\
5302523251715361577844739583346477427316769207104496930620519150654153876804280386675474305596202636408888650252770175878492329110287249558400544082799162284336547\
8124006841624909938002895676459891894172837148681998261488534395584225541348901567606988736792248764046449113260961`348.4394579649915*I, 
   U8 -> -0.0020075476495665911249297091291129895008384213606659445207346588220837728010535383489558696220276967329514725259473642755303413889968876140834037393724\
9471310843017714860148454051235452631271712114180085998376227970352305320150085705815991483761891926130189075323420308320434019521383319056674425131794174875948345\
4448095083118695702125022164556209344650290184346`346.06159743606196 + 1.069434895898146332826586074959311764453884136475672680784993022869369997294157493101842031\
5661011450385133728634000891359744250468604804137413618583151333172505009123599444380691855001439623097540828922300553888861464874420512841575553630098067824531358\
08204663203264857350472264063989345101653715457923186523097421910453098213519727005206296743566476759693997959867`348.4394579649915*I, 
   U9 -> 1.56941278111262164774554617700041248254513571187265879702072905069394002624694660604428712470379171641016935434185242102714740324299904712662946113724748\
0118877890928446018775975776952582962403960638957504535873831301925580984475214649136828923095939476191041483971720990430282744408836824370656229358097295449956760\
527670431213692519454941074554408852666870129361758`348.0866523334997 - 0.28402243782197847147182845397374315701691309938581923921860352886842501870469081399320888\
4053749435094452437856964361202613524485607569035722205388062231929151695685369169037441324840544343668620197631613855936081684034299048695855320486365731835539618\
068961041409615221193367402332954210629872449137553770906503868792481526442667757847676533273499237207129431906011`347.26757373297187*I}, 
  {U0 -> -2.2732993401558035601821109507311605644578236094098925909787914586225115414169656901514752681209677812084077882402164616440627517813663989734710907388893\
9020174251485157878861941404800773956777517631320386325355942654912323355211120880783881710421062420958040366531465823844992785380520360099300082428898634947556339\
3838122180982413665306487735894065017198558287911203`348.4394579649915 - 0.2704057823633190653078463238528832573014798762028272441177788919060532468690977410453883\
9119241574015195110160245501506122781626784385456452304151011727613764977755254434139905819926613091161092329253612002772217676042126390087197906291841676907768358\
3834832676517153575568103029422668182224412051446071722570959263684001233145518898895486334525267384024990639221949`347.78209104717763*I, 
   U1 -> -2.6468187239516254453584021012308370403551344518939743537526629030602097614658047281427916192408348185389501464095898558458636190402613692641672494502743\
0542296211080368974736626141745562547529185714478673064579284184785082078801645025278119856692849280262076089278495463891106269430579700080932766210044726761992345\
9922248973427741310979138107204124245334002938309267`348.42787039180484 + 1.875263917415354536919442369002383757011562775797619938938164827619521281019242823349002\
4663590641258845755993659368121012958259830266801991481036809070583653057981723320893836482098238219502497201572626332210460103865296122124047052887978130012716145\
71935726866852324053236774885920272733836142570545641181498993262930336858142959617758496279399652947421120380302902`348.43945796499145*I, 
   U2 -> 1.`498.8860566476931, U3 -> -3.219888760997714657301084076785563889435575136155447875147150081402233893742437559931693599599796231049624895004470319523596\
3576227352357251064774969908305153751780048043991503751437372173849542191326762476033382960268777670310777463274526285920854815355699964020560423440380243648156420\
85147957087442360457996981128249053962263801802709178810085109746115826317038379`348.4163466826775 + 2.475971636815914127278569704322041310293896526578617171577354\
2337786816353780832324234696749904373434113571840905004158015751297413089005414045692684188722736740965256030978364733609097454556193168779972349155325397132974130\
96894371256966443285376324014093287318879876690909122385408227110140633190027283457855121595582454632239007166902234698619201374647002912462431`348.4394579649915*
      I, U4 -> -1.2439840704396962007530924159569827500152947515144924842038815637041777092742027701077049510720262452178746692994667432950622923625384093799478352\
6827336357742200079588056070728654205369257358662301928815993833013001840931307359983420704603082487026612095589136622778053745831676038641669098511505751301988488\
4886125690982145070855308446142267035142031124617132147304`348.27736582811133 + 2.039928100327426000258228092199856217620220782519429607734925666907481302497662193\
7285956755754684473746200807620212994081934297637559965795732089066900051572893014695930720689849660121823097175395658010944674070185216292639852059064058857694772\
06381472119510294545083642493873939474117378029120272985511027765501423346305564112776106618608583252995009685874366031369`348.4394579649915*I, 
   U5 -> -0.9875524477931432214720298751538627839991238658228246389506671509128680613592440362570203994297735788486812180202301995884135053111466632318518884520836\
5770227246367247308143263600610092940406960506009494162398978674077533975519511629400777650308731496210830891141711784825234805270421058342589224171884107952150739\
6631248743328665012985902264630355919433400111268739`348.4394579649915 + 0.5488739348085471622203360016247091355499038117233652494730596638400363057435854616073724\
1520523727317064527671925918217122405499627289306897587713947912532219468583096731876999310056574938617544232546494385891529336829474230250866711414289382868607225\
3505010762702953576955623770164948557852748816535797872682793629884944747472532009021780850128558756213821457580045`348.3908836730864*I, 
   U6 -> 0.18466522268111541301318894279620712942112037147733703911796761516628590876065612813310898369102953080625036284230222430671141838526315780433954915436414\
4993334409977863226127694456436702194138733091563002949806889167282991622150264930720208265330629325140759456289561424143898005006234761260775315788681766306846132\
358819293082012352955425286016453130036339999009175`347.3622711671324 - 4.54509597661130915333479664338152576810466356048658465943601603406336459618330733306744797\
5501245081358575451057537597616889559966868767875506247951340427004039691708625334091212455127665142534598723718537872681234642023830843534852274998916822139070316\
704905925106053570261876510027302733470303779661487526966114898547825918654857370117481807354268698298881656952701`348.4394579649915*I, 
   U7 -> 1.97882460442450706596517808744739154720466540109229779181717630715547315177508153193535509157311190164294742177689225429866946069717911420523416952533484\
4298376083869892516444724665659046608916907778979957201819856107981822185445441650874274565589670345302260461125962603415597274983372054237517084628726613546155239\
048566954202102583137760869389940111636938269434079`348.13059677983205 - 5.7749977595714520172866051070684613244095298981682753441406157538307404076991958256800614\
8136998483418037875603954410231707411214378314310101233670239385162592293228620472692830985798232413514598144481995762174378047243484859651378505071644212768005998\
7150939498751882141819381234494831753289263940884851696231296595512868270357955155479520338565034281477422936730748`348.43945796499145*I, 
   U8 -> -13.503631405398566130868344001413477020370408121346326029841536193718742728641243852981266719401198809973200748979828006102861054097795676788111961680600\
0827956190964042648406270814421192763377082738657834888019196989293666754239596877649122511069654080329290864859313867279580357010678885929030974681544405086716859\
26595557495467617263931080651544749223762101713983`348.4394579649915 + 6.354576855456944884803702605926297372458319679305000119890362615056728387816340986040158478\
9729241319035277414321613482934430182914278616104962413458975184781949207106852821487083163273379863020262900548005513193562528810164183368866844081260854983564858\
72367982511871943900349433900709825504196531334178268041203883854907099120952960726096816188623357714808066328464`348.336632369527*I, 
   U9 -> 0.05579012502342823138002080619563695878627465625703581092097650333125115166701224478422489526948216759996449670452572804523908743503344700020776013712213\
6805987107943605603200168392457140499818429246027295168071016848679844959267155280166209150649161635417279018656290594403958343020879556216061639193080910312413817\
944509917419631839862729424753790885616393993560619`345.9243624748556 + 1.30029649385358169376257098979876833512487940051433776300169647829814197561426933343388921\
7803757890699447032857666097582382665508970248263293464791652054887490369673596344931518809309442828177972192897096841512479041681478073988253010882144256009051142\
967173197415551014911491906175301850756965969363249172150750138444507787613478818391207127386253172177034119530092`347.3312728912059*I}, 
  {U0 -> -0.4517288930755302633087920656500243435936610643825110804031137641910640255861589497510898492996884141478246565796624281035842097234843814494257948825873\
0470483433357701618294062508485729115548779056074111378243012293946959746261784821104446212130590963293910869564182107093060532403240965906192225993007379979693528\
0606944142932788332255099082581997649929618640850732`348.3593079017908 - 1.0088228122970658195212060566973247440925951801025012001818606776343379327333356333003732\
6100473444222476159726858577276546394748731891717805093765698200867373880438514195695766813146259432624708178143027425922753275835428694502774914589132434699160327\
1837436025942738571534379080838285175480783510332801019322290819537217999793578599765588982677973572583301474578052`348.4394579649915*I, 
   U1 -> 0.39048024064399978520057505862072733828323002474735831411518351102507988645448050090147980980004928118641809317967652834495961630883514506003894018856908\
3657537254154627359931277742664680867653389760179670736731160126702002763679428255723695508770010061414004218588508413124611249853961954732155063362015668464118000\
429426988520779069715231537537534578327060675747962`348.4394579649915 + 0.30816375564513182949454071275760804897053650434498448749584247436141014587713926303228340\
5859448103804123484015088726231564727691731374554850968753003863040990985517333520544049514317264182668445928637697367812377988776674016782100076737457247215169311\
483900119104423898766587376308934432089233008652802228566976063335103731101615327948186382696328432410380882408163`348.32542468060177*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4122032321555681504809575338707192843679933408256233664845499872860738112648705883535078744338167415446137261671395465210930\
7706452639700387675127445282527129630855553602830412560127145474465964244961534552998360052686273737166727636498237926819016600540326371885602362512087763784858974\
4107941544797875391378634858298180335262563063889095674224467435144422393762235`348.4394579649915 - 0.1891719629488679320213390870802921121971690088157047762520373\
5329767905432421730375063301874497807018563140872067408665314650399211429945520757543572679091555849448512415786952938694174049706850981936725828204735655039821558\
6717079504603881054796744599372299733948536970588569394154257834772233635681460053890873401071424138772554715599084646466292954287732375080649`348.36780356277274*
      I, U4 -> 0.27096401060460951864550108716804712242312930245833822116068446620459079962321808690815532176375346450647605853875246755097291378381089408779508563\
9645954299675832251762899985142724609076826455595002001637702367109719266716530892271205281293392958239087832231027808820607307316469975263780834493314348683508032\
561901646927895552685077917018297822137519610252797689532`348.3318693430567 - 0.33125691336782628302607574330775239734065128817710019536163666026257890371486771055\
8053968069805572598896734597880431052445449286544567843945191661116950679645097760745454264483738610164743389793633550826065618579073650467539273041571102844154125\
779832126972137840187869118828766049953187684099703964232100960048833409408156619328836197434743471004167228030159276615`348.43945796499156*I, 
   U5 -> -0.7924919450514498120586841776774118955524922910508354096361367892229883800478030400924036182410915421652504480119602802513340504778040412081089035613511\
7675442917838363757368417666770242267514516233493596747113072483759355352609060858213495021075323041168170759667844283795409153677249981809793715948453006127108987\
4199508498974520414247110329994794690390472221033263`348.4394579649915 - 0.1921607851044562752626991681998114307964795618459089150274263721297817419000421536521144\
7099396102121797065522485086819523605335089313126443467916191858462173399492763854725356125567645589043346833037038040652692596023977764322237725942574888372220938\
152291031687959468632093515065372583785064803355840566406522186640372038312723942021568808898210138509504866786253`348.0368575873382*I, 
   U6 -> -0.1451649770441664036289480471627306924005851414526188984338430358396750552220077421674334488950391061253377123233323856819799931666899994594213065284094\
7488241292103705505451709548548507597934510142658022043768005396291699905726757638748134393214030029553248354444958206156267011751584124189491183023301919084567504\
103995775411299635614959977460482279409762262767795`348.2069771262603 - 0.49502333311128142766211331312675973152266350003713264233574221863931297947513596795968269\
8227024160428108290047992606172944286740882864279241782597282203906463090418782632981956912675163689100100535666205922005536137820204227004401271963721732494349124\
059804788152852846600563870169593553493367621795749015848760705659426729041027034336636449935409426574995750127475`348.43945796499156*I, 
   U7 -> 0.70640093872141394848932980009975119112528458293628325798600045656766870798968613839821808346733519969348384954816582847592657997079028034224368285859872\
0412201054491797544158262269673656075419097878160966806675644848789767299053281567709651208635683637157381873977836631943206092799157174189764957425714846522365271\
179168400059458804869403923681760372728616568233516`348.4394579649915 - 0.37296889326828966264782233546190522641058820188674243430689042392242636902440817343911849\
4150928169185005338358457370176759999254876693937743217383784067253464228901636145365178163801409355994591380993714778946208078974276883325169046668893765819775376\
408142839950357387969701204517107042526402281808815715252483057854192166026908645013442950973813009280680292539035`348.4153769183012*I, 
   U8 -> 1.26391779519943367291694105664831235185628606502368618121889770516652137693383048071189811341759084443378328883337992387308072570440531755261433714640970\
1142322999204321310790536562223144920478749985551495139491286442911878715080531695050674418270880501880292201513129214095355560441100350278167850735461157790333727\
235786423745189679564609013788973869565850264357906`348.4394579649915 + 0.73580108115589695841018119703595783721029582527780479338670327664516672956517613522188966\
6286800391354943172574047276586484472989044201461378667412082493033154263297901186776009615908554711465691895731449879167641892617327687559837448409314970376297419\
871509483169490863077345578255473588154161965876426474417182870749327724589060985493229421565307601820247307575221`348.2651790515018*I, 
   U9 -> 0.27795093741598949764789841550223923453873231000645183538583456668911086885655744360446232802111197771048516226425997319864651455691215668431031958650454\
1000879681652502123262629457027833397851979302885793068196866382643688996170037712854457842114365439941660316767006373822917227128497906526419800019195393725620891\
422955826175363159035176214492443425871098460689711`347.4038176023202 + 1.77180524198041761620238071477921367042658670141972383762177739406777651374414705105838815\
0347058239032860918878028862129400359683277954391199911337601831097868557489082462189132355405612624243540002110041120784664674843263075018092411912989227345375163\
145359793240511319022374019563560965703977463470489708249190401064394237163912302385261556433518239934289856823304`348.23355363293547*I}, 
  {U0 -> -1.9674378332398385372185613433741467782318970773591767986461142801363594472261763028337996212166650963559572974477330958360957424254721269159631297403631\
2740350391427044095137921433149308706339813339243649050747010588944243962786675697408398337529687435729402852429403604186428629225032856120184364381754138145764331\
8245615880191107677168938826057281340196466060348112`348.43945796499145 + 1.138591766852905668295279779458477709192498449750089001885817981648316612131271440910968\
6971908783475143066558114151979435376514067849660763742132344750103053135106307533227309474527254389128157009669679091373161950395873002551020459168269629761997772\
39959013564448850560016301659273613319236570958346758000786222753391298886865428410541579688158008356450106354447665`348.39892613995795*I, 
   U1 -> 0.16533653155557696049078831085167605761693085188556421046933536512408135792813716344780032632198062843238123205417338513009301679488881854914194465658251\
3798398249526753139448462777066985125252990627464777282894290031094580355104373659877620505738262053346476401734092197076883073872486025872265954010537752963549546\
829356369612965064098511766123385411556614482776028`348.36046178804787 + 0.5725138632447106873983429334426324819563781068024898641557010224005420528511424601592126\
3174689688665026229424523302856210488620749906671720357472434839660478774331867628730667812174715226125112082388490917879033683017846340859269748769586110358306487\
0793105872854855769082667623329654725654009042693693198282220660671297168273530977286118270255963394472676489086416`348.43945796499156*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.7066622571128541457630162628665748488898575250050643518959691169134402051779382088579306794232160822861057248753245866165462\
4679353996987997710269159380230350958209140460732832238305466950688548371528935861340330475194030766979763694837153285483736145777748739730928223057913538081987305\
8931199609244411891867871745411498168976766705464820985430346666002518088222792`348.43945796499145 - 2.374266898399247917013350836927394534084737968496678824313311\
2212998034046061922665132610417227539652844223623783800701715169263491051284496393361897143927026296962338266071514661480014779476568622987653380467927164976005503\
37350860224207011391372911580375172315591767281579729899203023095674581465971418079919785723885119671916995181071343286690880236471439240600419`348.43342148917174*
      I, U4 -> 0.97125396796152301014113823155778201853276449181499858251719969409276465635175843529292964920352662585897639911676502432938139220400465689274237844\
7258537417235538424013737467600860575499167418972515262236058910212261006069076730125406221473146771214028068459640908519231976798001933532456802370207365859866286\
779316882462695284095283818916527370618617626918762997021`348.4394579649915 - 0.06084714481416635127663277829535243606905796341613447342114522215033802762450572870\
9040387979625015356486010354478245005612236924909757323756317767770909971040670711613215194795811988082467758188370549248633816584812745865011312026553964262071688\
858635247002583625733955447215075737876759957047614283250851810132005698373836545522610794044581545468838730074727834471`348.15344408157677*I, 
   U5 -> 1.07947709093445541268022305629197057032938750117191669608763938222646238628252100317378868894857522257456893163590549755771152833110022250767095584911930\
2316600336626939797421358922252751241825918907792108750545470360519716831761023757705383563681665244192364417025974570678343979909571549770454318892877585233049728\
116744242456333777440463220490987799124242012261172`348.43497656404537 + 0.2545315715830429644267667967489023530721568778400126328827394252193405787479563193151875\
0435472481027161261227509641870920861429878968000823294885335259859498679046793884899346748534447793462455533401277689550026289136319467431808179566849445348427162\
2967250362527614647584007331579172554615961045891601622669819439777149478699982900317921458233819349095921863277075`348.4394579649915*I, 
   U6 -> 1.10987184967397077091585717304291035504947497059561959314372057764861800448886268037841937030114549519700345673110274716488373545996974555016481867726801\
4672744474618994543385836485408424346812965356580677371996618086749181288559213575755877448108834827863382296207798859997849352547965795481683141061806162610473697\
162520696188052534690198547854006335194967269403717`348.4394579649915 - 0.37711394275153792477664529032568616711880540430584305838262084658475630507119370370560310\
4090046884478052622755569677637802744623983546428419655815951127588268803049128137236061301744642399506449275377054102993611143618049691718981804764680276489578358\
281976798072518600141002763982051164130053796944836370568686013852582206251745579114434949355998371462117885358414`348.371630744126*I, 
   U7 -> -1.6857088577809880545120732612090707771276628307807838753550630044437919680228890075235376553018920474638083054777108805583527096721732063188780680513302\
2551952045575673311041578662666868917031292315746771898667795364298061015616518463955663762542795384758562654043929444394615297740284321767553834617240845750110920\
5897029303148517888471145645711023572898688399412447`348.4394579649915 + 1.1548472974263608172244380049543626043311970401861099931736525238598484797555071372258704\
5061628206870230160536328898914818848010293678252375715626412719656808222933383341395278636478064981067939961029682454832029215725381497576746394154980530626320401\
1705900262261381303279138114211211839921636105913118423623496270441241670857483970305046306844865733911588593087328`348.40519088311106*I, 
   U8 -> 0.70063598674586753894036139938027128794958416336734140421108891559083476630527470203345082926347575595089373769864258148058490092797659161708041830354428\
8574734328349671810963384304728691467693388443642218371378573889884219814647374402137990205191871762629564172614155815899200105162810889540222262854712813626713636\
58648136348170058855617747792051920354668294359455`348.4394579649915 - 3.783367346118401282965718847062301335594679230366866528691063842804989272419764864280063930\
7566191249567775787910431173782751349001317211086539108494277891895516465954135395338238210616794910129823502410223532318109168543026473270492195036447225713005730\
01812300335266832018901061385617961807508732812304947224451033542327462016652416652082351112127480458975115268771`348.4362531743578*I, 
   U9 -> -0.9059021149699998725348700306745490440717550099033092810258739606209607805291038726452062285950786678799301941272428675284313672899132812558986894743539\
1806592592235234316210703076476533129274725173909355223623181353336594346422743315135447802043571379217988835123890204895994342732844265710260537172024211460234279\
0781628450635035879296952461622636677525069606917438`347.6300464181548 - 1.2286859951349793065604200495924180335811501800235730831735536277219057655411692941912165\
7461322583754962220195464711656511311582498118296852918863916131133783171926613865118934427823425081780337076475658170998959318673657652209094868906503121781865382\
536215990714059949133333275576250069498709655957649756831717809149215546748430750021639122816921108356818793563433`347.7277584626592*I}, 
  {U0 -> -1.1986303579867130447792094900066089099193513805200016369023630924963131780822881237591242856998477482239776359007458304781699787224302958071323165865787\
4337830821390399120007173801466940415610623311408781255909792527660354371332510928030430408284543693239530126403888774261515738018676911836840640441832721005322468\
2051285561717808166634532894976893257726170641975027`348.4394579649915 + 0.0786213504598763068858672788194394839007587425193980708269676279517556111215824782010593\
1107822567630127969543833057565771457683075204738261991979457138806428103147999573818202566278134292420510321616271764468960835492674638895884703143003141560759598\
1949547419244305513627578222294461333030752419879539863409978527081058656981115405736504282301001003736649721788764`347.53372332024054*I, 
   U1 -> -0.6667829213739510680290506062960442324447744117138442850212455058602793247291675355631734586693433885355991234785675346376728566166294751617918419736613\
8583714872830797386822733019986532533017028922502515492259500655237382309484024233423077466146757970540908888229551166002407552374473474191327023501477881372357313\
9219481081071539136060542968920297884117885152003636`348.4394579649915 - 0.2809620779040125318496343322516952130564615785967905800193095354407240993889271033887051\
8915309617965157566832012914349190596680203710304485137482702600365492324020373406430033419758823676191026798269713844181638567322556561281678693386911173388822475\
7164006792859554691953392206334964224202323981082101324803589570636436910004999753954041148559722061249496500316288`348.20238536957976*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.2614405740273694742862810847370458741254066491899849884359206564575539670514163562491404771280042709267853785887543784583466\
1597169756308513498895838388908958260531307807766404368967973076835596171708939626513563298041362922251913836063735411164358917323311036384272520224407601793637215\
4953390945396958998239084302176913181919731479736896494634693756323509265253891`348.4394579649915 + 0.0782541840883488159620374998592383371211146979370684881719793\
9672691430215902743510478949993610886174753027354827539409822482882307771329083691136633876091573055894957538567716249002822972237213875812824900536619181553371359\
6068299592268603784653464356389295495073376442055792706003259722049441699614618290325043810039782189776705768680562642428987410746018346156867`348.09544182550883*
      I, U4 -> 0.25321349006776149590979026936139088821416732034870989508740667365071412871807892961723888822406569861655473572580116331455655492738223343250414341\
3290283285676473461470642339073970717028546410233048368951514913065366966487059457750258690159569757627194216535019623164748408065491234491772391506281121162253041\
278492688707758520001612600853267178304120061920160829732`348.3339727086931 + 0.41643271269910287418327641444945052437045981980993929888834538048100683964355439232\
6545080614686961351676449075456777842112946280908249328703505405431118857416583949595293426579618085525153217648439359053718136311727707105068402182995831026376921\
050897192494737346876752879901812682663056743175949768804470101248403284029937899142092719063946039076126270012517080874`348.4394579649915*I, 
   U5 -> -0.2072103967205251805400102042524970082700488321433809305912322543906696939651979557365196129383795754140815566618260065923617900046744811539504877862129\
7649751685125397964648188168893591184621179849073298985149038180402551126979749011443477294491549484986487831251158718207434110787179841619225019600473557647306382\
7314304711381302774677366830811575164237594250221259`348.02917578685316 + 0.843704705459176870106837995747217831187159464699198062542085375800192081559154738353652\
3327584757044391169322071533184913340435990072677427104775967920936351385256891442097506837107454752852738298430057085360623859500175307125971484053381007125589337\
32513761031782032059765125479841781343435926185182045137184243676301879122724309318655487908854646486268568502364892`348.43945796499145*I, 
   U6 -> -0.0845643654530979062757104736687775762142624650572121849495972388857664899583890538775850346880682949533669706563108234527467892119067955650530917714704\
7912681078887626715846505914533398030518455646678482420985735784660795030132550564643931629772169672117278653036457041792439928599046484811923494741805247821330332\
2421493312853653352007141795682316434597135167882531`347.9174183392484 + 0.4724878768874543828265142270395756002027811124010191255348456151948602132683507682945040\
4863046987344980963396868029330485797747468559339568448931673174292354158013272693229925088776280347608974543317698034218598712216614494030865522922225955612989873\
6151705023797660001158995198555364596753225175037876452470234144336017444917475573489688582273750974062200302687164`348.4394579649915*I, 
   U7 -> 0.19205367602074520675274125156934738896761385149185252725321802466687112314734802819938094315434564982199066883130765776075723461623893883828331925619008\
0962708991399941163816282339497972246524594038309088612646632486061317794975605959370003782645432473350679738976906325932114812300948191325807340355665856616399723\
196413930733290683647888351825256991515994889276465`348.07232936137285 + 0.7222306457657449649722995221375604775275906951460631350162747256087502665952979586313735\
1403726751802285923457423464166343803827059179161298580581723091737466938977253731854527951742462638521776575119334182879818865635030402547358471100380413909378566\
3118022898961790607898006439764153132111008136744132897467383340571199183090151816758260076832011498053848421523356`348.43945796499156*I, 
   U8 -> 0.71279438664564228098500907238122523240913653160340169559370401755813121499972568867373200643330105479318842807601271917068200393631048785297601692762876\
9992548467902829692175098217647453489875718856041183596891161944986180960498210051357790702009266869252124507106616633420426888360677942176675847407713090936676524\
743743350568580829489741905825162933786270745805868`348.21540110472085 - 1.6186740697795222904517473006727358632155863762209260892926179825609393441904372741054850\
1732573765345633721975424572065344450215509361908513668311048732881042363897241855426548151423924215304552137050077708277163173057783541736360641902092165085668096\
7835311700128763491014607191557889117620606171065583823774391812811370472116819262748344687562255269921589591598208`348.4394579649915*I, 
   U9 -> 0.91268454797838693009129490907271321932561646831720251133109612506358111462275761241303469212140374851784821273022249913383883510174526741892833161719419\
3621518629238120122497153584815353537121726661520224816233687236428788167080797526476188279859451745943893190517824430018002482473850299411240903415241617268732029\
985518438275903081298750742088928595031412244283674`347.90306214578374 - 2.4179444742303426833470449182614613444573526522545482283788825148720465826400055584349927\
7904729074365786219906528543767000084459923407671245106768338815476016410531909077674869369586427354881545778668376113912024744104633659334296184715238243993024282\
4988346167959561163787022807716338532620344718842452879642686629738702403556385449178666756598183686805571076597843`348.30903959421494*I}, 
  {U0 -> 0.91048954833060050914963489849561559813761374944281801745028858438212253736082284940110399585816344319760080285369077439467737820607468771661675914576204\
1605968036479468050980552848813422145392449436776759750805071940958624319159857365927259178036737967358799067403651870291849839222335169833358002171686444225396058\
403583810239571455007735429149953791843599554687537`348.4394579649915 - 0.07768234245842619868976794129938236423782285467558336215810592597155389861296066004396008\
4896740725639555197036200022166608308120167053831041534317268936858058204418411476264820767189460326221931090822973488003637020474204057777254770059602994047184792\
239354514914835702414870199383018465894398892489777980248146940369665412281881082820601464185365057407534927407419`347.7591422806285*I, 
   U1 -> -0.3066868204053851007546302223860265348006742646629745417882572468682139251161663269212751339357481065809127810365549894411331687860399393536469687941025\
4038997278307056996086634361417938091284458142766818956258415593038014220471515620440662695166561488171792688178194961244471423011464591078269987643573862795346669\
7255444050303917138871334519811566746839434857908207`348.27145437091076 - 1.001998147406745880666124781607430170766066902180997222461126507261691032198967119964718\
8244541520949742783352311322238086747077839641889621706423785689656771462442916851115249011101249752554109437446788681292542877880020311061533183985059973813670206\
50859027132243990820070707227269879354145882548965420797757001100878692775034735509234475029462136879342600323735805`348.4394579649915*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.186989346853250668430368167869535559122108354982012650919403742499106365518648581211884422911176166519025237878245904715446\
1816645465170010837381239107360034812265085132879154560806929192622901640366043343763292319433549368917570223693385611978739480661972318005654028837546798608787192\
3285860661054463331125973607637830595167785104195602544320279944731421578739782`348.4394579649915 - 0.3299494791738916333959749383170474792602302130452874264949688\
6733598863752378919666411533124367190673290903195431754032928276025718551029603802415122702878404841286642002773094286735395918578848394846488334196395485404477131\
6264401059150586867235824719389075897969661315198459170785484018912598435488514803738527921159836421654381900374957970223540528295947631910303`348.42568106599964*
      I, U4 -> -0.0957865870342265631216793193260591065847216500716256054523393100756621911309549301363600988330691209922959520170784523924436753709459875561875448\
4689207000942590155220976349373521958535638911824835323965824341900289787323415951037094308231942025114317110491435708219025273250581688194963264579131146038425343\
4578167684466016527841096192610312877063234382766962135605`347.821961474881 + 0.81399074373127188396771021750193230654558072765134205215958927127198994432678457518\
2111651127736550739251989265762771239058617150725943022763521359144863903239642184142386512297075181665421372222947169590988387027728748382172060859173500746497663\
298660005486901328883498346646602076980167478610709241533558623172902919231344446673233476092917736704816171832253269555`348.4394579649915*I, 
   U5 -> 0.38765924340714017631193790427760531680540660056785608166985512736973886005290646687445945641030094408813324660251826121951495452271955050762573341658964\
3823784811184779910802423424740866105194374480783178039890944896244358575616925728877848787697603066446870607426184318461903269198758214005379439418819017522993838\
67686567278698474978317679192718053486796841932768`348.4394579649915 + 0.031936647292477160221882815750758681904110713692093870178387683655628736816796747478138337\
4152949126657452098255726543067067486942991950836202024290898152312650837617267882814116086612941437533499098385725547726193777435894462191116226846697724787893702\
21617518615977911816670571811536412381752718239924672380717319877012423457690726287798879786014408726738290031623`347.6933406182556*I, 
   U6 -> -0.1237747943968083139532901519748645956237497744686513327018071673750813921333305441253434584613672800718906955956406164858721659559928925780082922860059\
7957885347146797755514408869025488434954107775803963826491374687182341298063662666855486483768523101460859707799415424875131759047700591167241631567555071826777911\
2440934276859325300709045107209539766457183071256133`348.019201207653 - 0.77010104866251276490058785543549729258899580361533950383278961116016660150246847137162283\
8646458451435171468138038292365123745273866699053929066845012365536681300262358338438129195752941425941405249413067103449244895159772875903657336036568247361256728\
015427995851453178262298708285591758580017214722120781900866776420094781401372462545704660512922293025890783482405`348.4394579649915*I, 
   U7 -> -0.8983953853194337032763864713905262692479218424127394691028501921143911694258284788361024588764675786947527944204052166398514252857186990436207376983411\
9692801435034020850513802931671278291674831146081576552284795947253309697937017325132379535274400260026180979748255545696725282482892649252494489049272283830061703\
9789727653125515786330468820430487756973058862929528`348.4394579649915 - 0.5629683684782862319792152625020628870742533473896275895382342764201185004153163517087672\
7473598481560927186959180571949473197075916304695127133950080353427322522005423534047041168469339588584318253211202705955196694816259993105199620226223656730511611\
0170559659371820335150383669144884747709960307098985066842699399817347697164421512989496562440852880484172842554773`348.28227766725627*I, 
   U8 -> 0.77632554800337632484754010560745973300332579532352463998965739431930768506431875169950116866355446644303483735698275276959236297850547103196464764660325\
6882533232971512701856766478888746551661212085865824609345600763968826351364651255138340235048351079956575691037478441291613414528068721033975927350427892787043999\
996319020332030703880521681644665511845588045067322`348.4394579649915 + 0.31926714773056262000958743010566494078174509241580447386376023907220482106994296874180818\
9404725743061193015733610133098951652936918732087492053226524135233918742253381074896552883179940135331258064595306089208026828089751132686816029324020005545105904\
615768503420376311841174041296580697941814069172028592664039985083609735422376444181204996333623493838024705091079`348.19294204299996*I, 
   U9 -> 0.35949223279100317661721053549957062873055676665451654292204485621211201047195280735846553186668386732785103838223219681108812604208508643611832333637377\
9946036161972870801148232358665221235717663845649020561049145445432176499553467971874323282743682781871497212124960989734265299846804657917058463692495611999055896\
669279304035373375039705350771227636184225008330751`347.54476708861586 + 0.6972262112644526073672761163815265180896134771700868000797155491105480711527691822534678\
5274102202576834989187162789624704294016310061578568792475301779159271429913506756587141684173112162438093602791124958759437034418880490256252231417639552589964884\
4637183478844246942470465170071910696954966535169331561773856631283508375092868071552851029582494626054027649558219`347.8034345383083*I}, 
  {U0 -> -0.1385581106214673909770859774953421076417100551260939899033178123861868109927113460515483450595362618257812938447321056217867943411396170545711629671590\
7812791123402732650803010845682642146771733379022593576622262348792045186254435991232858236646247063708512800851618649285642518323929137697014305312107119567763051\
1994200631785898155801833410806415974342605567049681`349.2613055816489 - 0.6804368500238272194730552808136937037792594829905684865304182789882128437139718040263008\
5232329926211061179625047180326763156891505864626698158013538624569496019324238409803366535469875506112938656571604920300379216927656678333438460576012376502823802\
9909240573880682533437997259965133803419573970583895056377434485699768860486037645140321310414040677799330538885396`349.50138022992815*I, 
   U1 -> -2.7183777760061565027254864100932678389115551393257172022469321271806292434549817653132438882577666860432941514183823100093107146397148149128219190398145\
4192515013186892539748367671303203051339920810979557198541299079416880179629851186580618311004674862415044443396179460159548998366170533783537397371256260720437054\
8238598826029257112999800300733660351438100090241544`349.50138022992815 - 1.011332942539138757037703425894915055168935789402333614896826883287188965260328060030275\
7457785916500421363862628529801477762832872763223933798735423009584019439418967714916642061409578877894130685721034881800672931220680345746727275684354982036818599\
16771358136513484361352575747226853437389980871034073128381327298007537231112710219087031550623141666024168883079602`349.2557438784125*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4948404280177183158210756059938785735463118693236471504126248310552681452793585256805116762837516485481501551024524641078189\
6839163705869008892789657734430155717084261114061782368346769515740620525391519888157644069552679852868672529991508062760654064373021937979650191306741526982107503\
7696281138027278911671326576611631833426529187979704896224632636196045925622804`349.50138022992815 - 0.127091124800006751307136920155422160826209666260148982017206\
8056330192070962409135216154243193077416301751383312464988761668770638123188078277677901601535111852579494178615897262769699967515471826370471227542962290041809249\
01565958712064011879482329739239733631417612574176932254044080362361375213129696651666698624673264227002971327688093431714237703494328098780706`349.35413399747637*
      I, U4 -> 0.64311460942902953959787564364286193306642073038323098202553563318593263270564969107206169140785782092497762636659227734509757025158930674527163762\
5949537141745420679299066915158615650006747730020635179265540699026370449284241259971844295184578346803152237958101396240253125950709535017838580054993951035702785\
892148677376486006016979823031263516028677242031555599508`349.31652803399965 - 1.2789214292904346089758093694732212427494628560060373040911748212359190051045306851\
7152094695582769665213513894097500392270174744362420133705331905374848392596141316212221920257034826806803446516699081980649540347532136869811118566148932714136050\
7902180333864575417360647788211883180138574068145587029758063293060053694561310760305309750629838082663544031395547266594`349.50138022992815*I, 
   U5 -> -0.2121414269548281700546358704294562914214055647866087833974363410553288429237922346717339641658966582536408230269056075714520998999795439797051980444962\
8120329820655493169231474327674215351447468748279320826837314981743559002773706724825184968033174609778209602416423801188428852770022520219644127462494694117237869\
5594116786239451471442914346698010293377939021967756`349.48873817103663 + 0.098625480601589384533144180523547965759174456648229288448529964701725125408660417422206\
1499196493819218881914654175196783402501243344886341675403740478219416631786766052393506347374125106991603086774740020073822565916122179448012624466765074065836557\
17120248659849382783170911550887492853534646463053685997189191103018564678823240897477119075924080654819816049323351`349.50138022992815*I, 
   U6 -> 1.61864379876013255346757442025612814078419954638687004444067704370440631699163028409545478361480049664163857318652734874399210413630051003655587962917019\
4095524803723371608479168058440340509347804978520459617716019534649153408144305011884217723245183256554002621198850094239486241751069376394896798343629528502796298\
115452392221885849871508883038209848175227341883736`349.39665888612524 - 1.9494464335533600409772227397321149532206727904993613927784623951945519947013713301094012\
9011294018302356110259413349245790421765420241187008358976328946370199602138003895849335258100688343252132409092326823884278482882927123417835490622728227423604700\
5574706493253761262773120147613098612729209479907202408909336170434916607784787586609632395900074276864319413931298`349.50138022992815*I, 
   U7 -> 1.07413265076846205094680650403546112704034859074854938132410286147097031043425125934326936436536095886763818186185990348894668936426555404647197147402008\
4291044779266523960267306060289564537201884531629593193120076725254197357257758511100440526784759791310073749143665435380310445489956366726877188769776070127390640\
434493740999996825258753048981911127571506176448624`349.50138022992815 + 1.7428307612517585797231800884338023222272409928000583463004048294432402543216359599821526\
8006275850690236483876410053569383179359866911289479317884850194400301281349312303549355343355173002212779719019844293495248057158344669767145911419004421203274583\
3929232377183540629734183854563997189085898516192745242174299921339670924530841206878938816479447185287540457858241`349.468228552138*I, 
   U8 -> -5.7055099379980802119292962835728698460448374678099748725174526724667276056603661273253657786760180924751330606539553785801145400899066003111326326887978\
0372172601949068640507501792198425852086511012670947037820604495160377950320759683234170226431868127388376827883671782936699860076729251563356716305087256479141881\
5933107428724241720528121123525335989890468790020869`349.50138022992815 + 1.034801566341455990144703475835478021811672988687504637980224939625587903494929459368160\
3027276221630255887761200595900388701192858070908396067291039563633522559805043724474487067482131279059367785685591309528833611928234335860708850947855097021337190\
96511206704593487733492424015607934012929155363730011018626307472685075707216903064553101748112469082553090712863233`349.2144062607067*I, 
   U9 -> -0.1595322507945442912637359277105726677773523518813846377622508276276554630381495688605581928327027006368579109187613369418765895022287465073472175790335\
6313916931580376887817446490824114740253828442056923422250199650886202698075606650681639642941368310810457067721924260869384395285103198852658165835701362879723621\
7604625679195958583818005724419465365852806964699849`347.7325767631391 + 0.3474094879897841901574257125647279534146727581595869435401548511264016776445329287493915\
4078139070696913369981503792904772086377235780590752944240619120256149856604887485319445162526851794804261875796652611485456254259823519781529541828684812292626597\
2151544932387529710081167247877024132546881425559372381668474049097916425327613630304248200771557148378123620460772`348.13619896917413*I}, 
  {U0 -> 0.07529981997293685129890426924744005734928034821903629894605078214877898590085745155314195786674672229258171405925175122326549094543833431066678527032100\
5178196983787414991591961838177712994466242845640481198087885693870531151135619047999898824759945416580706493208566943089161699606643844666115885986047637960737074\
153459793345740666281982309702436646888791453125489`348.58185135622875 + 2.9776767047486216500855574497880285415455881182547989070514657513563897883757663233692231\
7944178308557273142311635521810403683635552191431061739850803448840613737682540060192633184473112277010484971846489181379976870525739448911093769406586981751321892\
3520116032336569708663954057623078133689806543398559757738835495015124272381831700760362100408101014895296936500856`349.50138022992815*I, 
   U1 -> -0.1633452707834830398369811310750968122726978651712555203363405501128018911830899251323074420651519448731312422552579089231911197744503006005435231288316\
4408964581633346514770098325419943833561083504326910513333377479924803116370391928733808584576113540481375083675626084030626605110654890992083733080320834593904848\
2936862041205811954397829141061971073460571673858533`349.4215016439771 - 0.9038214698969283871368784225579483915336122805069499861567957580084241401868405669817242\
3571534332100299064237133412020465562560584939229651246938118699800968368794260987196195408220205214049905605918990139188085835604030159959248085078110386474924886\
5583827381594345363224987674632293914693813304483788398602663377257550143140726130552626227876525301778640138793128`349.50138022992815*I, 
   U2 -> 1.`498.8860566476931, U3 -> 3.1512327383919417759158780967110929715901221310280392865655707876595913406290194000424920826353368394613436642590961201522750\
3331730424538482862360546957221330270940743836058798179183116971633419282834461844371370170551983693071875492180307249362231040065378545081543400571786014923539120\
822261652667079961800582438977933055094730253266910170533363183064446873685483`349.4830462264029 - 1.34031702836340231753029735575291228920148668734775347827535169\
0312435630808266183759962645060474439714776625895716536262094028785377281117300698815266350245631758558491015963338610825851683323623214698714465599384270438802270\
917098698177736160786436406709950259761545238848756398875053541370964079668332993075982025314115941727054765700421313171510325015747662912771`349.50138022992815*I, 
   U4 -> -0.2766404787800604042524442434135803240657812970593031444383763377368419516163894987156834376964174187230797063508821742592309965116173511040751314184388\
4528459584095385299783700866406101195725616395986122729939379226805264786595215750433849343878220443026648418901715058818361884773088253408432224349199041735634542\
502571667369397196582639257765555918618177677757681`349.1981067311642 + 1.39823138984106629334618643927466275287077041593496079643208053313983564511334809909880510\
0243325358797745925541083106295030008225094039529238460672774143202016081265980981954606792937961679345322302000518251874155399022383774103176040306036854291757415\
835462436170464561526756204763283285653615102817017453565275214875985210804094946543793948570241758944568136503028`349.50138022992815*I, 
   U5 -> -0.1574074613761074013407187140748104969738885230523290946586742188565480552663827246166029415668098008619120438837404545971634440720284472470191063589051\
0704786785905825158987483342422909709986522519601104042893967672380249999314810286176940611793771101951833118854664479781634485035580478673347202050614564344068260\
2791614422383321392970957857727757459083812808159666`349.2174523165824 - 1.4139911956452255628893065897966791137777406617854901208952324452778983393102147805554291\
2259960349510731557328299946364560525553038029284728554109877304340593480901803178776194277098949927719310417769626942698920467569893643881650674582255442232497698\
8498626557973547698292904559036148833258069183772064387498341883629594409386391964727455581560814475521043374636461`349.50138022992815*I, 
   U6 -> -1.9538629231104527166909252132931444424795107941451659274558173704751614604593790975200042136163562630499388269463972186396960423561777339252519850428432\
4503242363540684502181557712991885345296477829473303329159384435037029308594471197346593604616239064236008535206758662563306938874903126756003763500281576860625362\
2193065208372793585463980881822701896945159733314439`349.50138022992815 - 0.368100772605992886842581877864650172289612500079355445194940975745249848948141867492093\
6074321429629034877236092667909560047089066158983177465762379391473908148248883668688933079153502296610273962121465305096297636711566499541110954582153701218433899\
23425470831554729457932488186119971986388628190842673361444281911038832477025187017971854577282341974331128604217843`349.18680628384317*I, 
   U7 -> -0.3268059377125234797045061968514609298692713923348814664729192675633997884142678897928975038206006131838077681725842899430926142728783012124219691945917\
1773453244522054706324635484582756097835160359572373933377338970503212417451047506841966220488425323153426591034867811746458185464734227375777110073182392335900357\
1181671000584086174755013250211516522227001598274753`349.2132898502161 - 2.9646591142495780198707516059672972454926635545590866310826418193407722646530314564633572\
2731854434766369693944160310494725935040612656215512005071465610856697181642027936470437111218163322768583049373791202294902008457081130787573129150993644059015456\
9608919373054056865188826098700287365140779581994845440033846256608016233557101781926485238764409745762446885644412`349.50138022992815*I, 
   U8 -> -5.2424072632996221480529768415870883557054883328758943309160239035968473762262754047014141832466252681121658546566340601675131594717761197259501172237351\
4298346573376250338391544578769495443131137743069678488722287534217742332577150402859185984257744005275076102345985396661054599416440294355632603826536142249362796\
3088252500825261336326376038722970287949642733449309`349.50138022992815 - 1.196492202402431541220270771789753793126449057300034875765815884953391200644861076095681\
5121084059471517198083105515089124636219467886484835106261322758754526928616282367003653083029332626007181347864710463677545864411732782666284061889072223095549685\
86405351848085508003550143684367657957171890075040671002156835035549160410128243234739101363932507975263483449967499`349.2295930423889*I, 
   U9 -> 0.81590407284508403058848594677125266021893380376841225584707000847433928028491293028106315341870181138397548976495341174051796415805317190072694164552181\
3160568861130850209625321742106898114747147180671830380458665521630586973764784568111523946054400340749713921389435271565812735864360075327150414588119063968645122\
151514096832454642670033344508809557253496603633997`348.3703462812561 + 1.83831066713050027052611447817861621870188798671499303142962655314716638891288289306752871\
3054045054123686132684658680176059372118753232074385782612128160397543006096450441024076905906492138311427544365851450415968664596957094711021606407387315990279004\
43238090121353708269692077060043347571991287557850472695385280897490081711102038257241037153567723988194906767352`348.7544518422367*I}, 
  {U0 -> -6.0417929550898460602230397752572904891022147562818139814373932115034876582810315917012823464367235095307564495876220819533258169507391913588939747549108\
1524746838504781921474355276221783438403298679057324806825031685727975002539065742538886925281193902503268179746219766697601667647465673367095539175080819066671139\
5170663506728105993458994793886159733114295483782909`349.50138022992815 + 0.317287724926934468913108691994932011306916825907503146091921635001860784551648679486320\
1179918363702962580859199362453265633255271599524253178113433811897048778521168980482143657423221144519415884472728691111179400664260532452861196633820864580993127\
85568419731522992392378861607476421707078125678390290157616558956342675558366347680956785933737819615679617034104166`348.7868725382166*I, 
   U1 -> 2.28543034928647102641916903747103764241778685672782626702113438775186234883543662513553209934175807091887383892450654365258200588682060160868272341124985\
1878613153677195725456681529570242490463943068939818288411000926837235680034925908573063659433857737746754469157124566392177097242285406808365915998167006702955705\
3250757230799913397813351695311739136734429058693`349.50138022992815 - 0.089653120912549916333429645955903512166280691852178805499673457807482042146819824069700187\
3408692614083529148462470778178746514113712970570219679563702312003687493089441233014308334995717315577375424050736720728493772866639025909422861237884439200137686\
86718200688090697857937425087420500611758445599515986603306882666279604517605446342982295004460949574888402420294`348.66183798843207*I, U2 -> 1.`498.8860566476931, 
   U3 -> -4.0298380666302526048590480659725828379657828451116833358415558253903805203573286391829819837776190884470554642802344637492305055483970277381031583308779\
3115871120518229783522974582975890895216442142679190644628160172246598558159238683664381513156893057629879930535459372209261823664001342070666033364769789941886523\
1210852634534938713135267151089554933262702289417699`349.50138022992815 - 5.725984159031087415349023742647897901260131699983039382875915172725920311344904712367422\
2780713757341069110639405569173691953305159326011941154943898623606921841014699318630095407858105272080733357422628029629368155979177585991294503141315798686255064\
30372944850861460079155935361914690631171168258285029998558316973325381498161733493145116658911681687329736457811364`349.4557734200169*I, 
   U4 -> -0.2270305091465418355667866417432420582730150470155602821317242913732927055700218521761736569571272817705326066641507189416172440248954645175562254373428\
2226847369855214132508348975238293501101898056715849567403810940329424803792524291906562342607467661341100579226606564785143228023693192569256218186711800676396393\
3383452928881987333709655790273188702663084545548452`348.9646698331591 - 2.8486053574445518614717700631866873932458376051118915624920033588695181292956912981592398\
0010774882930688657306526681175839020132205710935379516862742864457299021477189548148334537719517093073192050704170473183915643529298055707082602653601119969899131\
9548355012888326048722698729964621191343512155813732471959503088961578042671005978409525288790217353948008958981616`349.50138022992815*I, 
   U5 -> -0.5050614592161834535624831561471057355512004578174532691490880490445951757572043553234958070240484538312228283768985706733896842939900902772590443714206\
7081997441634093684278197007632994337188839157654726663295260376047322591834588009905838611308012524907560530205370853991050112502838383225453384522626627037755730\
7407802041794274582089622467024394998708552631767385`349.11766519883196 + 2.821345863615649054699193345923725446745785409836143560019160997599376749378787473373945\
9544413564789170026307417902230992303708498284173444593636413897307912375598550929826776580616276913549924916904964195021676641337407407519033761624665413668317260\
0145279549166921467556873822073795013244935371063772942166969936598899574773785688975391146716906822460770037751683`349.5013802299281*I, 
   U6 -> -3.8537562442328083373470323488988623758999850420020490728418337174745787530291774702173005940250375100151247734087450308370780111796460643602643246164656\
8773765178002553660192684984079496993923551240214441243287050701756616690050411517877282636919112497774046785461943234855055878348451732717571398520534076207064819\
5800568623973791475474222939957256281973369226112276`349.47695261545493 + 1.952128297756430239101614061325623192753360104247241759746267574127648413431939611214801\
8873069903559784507989207157309281124616337149386840476434490370532606941580413461404118884664962425068798142036810748214698460563308434144679762577134255983102237\
597170159293279622664100901559410183841126910011688659218258576295683821919721932708986917725776750063374732707963`349.50138022992815*I, 
   U7 -> 0.97613215109044513605687057523947854564911746940823813269346585118234619562889485250866429140648659202828537232556222779760969131574578952025109278247497\
1557804705312309790164048788143636325447401246517763004121544701254590993872849191708637619933966419855856379210581547663840907728523840303384146460557443623953486\
038567414861426255993376061278947183787464186109203`349.22113600468435 + 6.6590854755917487992773520457072711496014885125399489218748353583392809044346670358225608\
4845546917304104456192893766024218698778257499661906798931075094130549227077614381559480308411612337231537390421622103271566042330422592604366438676897924481086936\
0875512775559091351796690410671810503953644350344680219439269160017360200231139414106422126947770559012477741027301`349.5013802299281*I, 
   U8 -> 3.05782139989591423855681306618112455234767862666816063428377868993305461301819039325541726202272238728510238898834297594186089979341223464133202045674014\
7031129505930514958630080926549332966780839321622713630549519891878912374259085420129360846843541529034800069666159174695272446529596513927694757267616919528713746\
88490323880612979857838021898063391259977606278048`349.50138022992815 + 8.16830257443678582781581601516951204302080823603373424997584575152165206038154448771781392\
7174720037454100667570257363125234613368786283400638348555741841094222680231016556053792931644759886448389432144377441140008496921416508407924126937452571271677157\
201459879352743510005199600860488441958502290091306484988895674026336153939045354485018465068611282027647989430616`349.49174985861407*I, 
   U9 -> 4.60484927700548315354906209037800259237899501299666612074643311838658615395558539037508329113470420703039474114918529000571928322414147102695070850684894\
5510150674200139366244767144579351311469933596584764256003699647920570136035854771709292881457496254504707422202549962190529295129731496393669260319265256429397404\
22063318070901158335915962091044335198701560326691`348.8333608271494 - 0.295712300699969087283102123573664476814602903126827636375031419230828097877407386451065379\
5477313976078780273438288508894519386210129034158486978711796028463286822236029196616193455179053299746311864903905319503903398011771656872838074256763818891476160\
44887239252947024663124851953636530981894102214555262692239919630925657286793151324591626008367331768780356503521`347.5472999090157*I}, 
  {U0 -> 1.52597089145762058739893732367230355673163068435843902680505048927360656798073060635583009955906445118386859822912196306902053423946194952059600651150945\
4942602463328915866387823351762579867622402577065962581854746970256547578934908691899707090083357917900938849280761415059733242176822591391034280053152939480658820\
731408706696122103777420340635702026059981847325488`349.3999502906856 + 1.95817769600860756141929464068762652409545989281205937745248850755192407299815712987079353\
2028543254556452766706723739175860834514688491505154694725831458284559266132011582009483310525053546471043992464563542298115653663835017116967107300446077111657258\
837327327922203530574279240620815665369392550915283274652439711219041316746267113694927638926841359518741634397347`349.50138022992815*I, 
   U1 -> -0.0255118088348370829357742557005455645335186707446610843510265714203199401528073619307475181939573004970616157035652365106263514636471078808018041686714\
2326681223810873653413343107570259912309269038539772114706131585540099437503186001145679054404561574188047568173077171851625150501649713684540932096493610213300872\
6546573785202283636758681220520823960716860149246258`349.50138022992815 + 0.005973583068162110071541200452103347879472542635839306621093432593180747915917702203268\
1539778869235957695350585652182478177127712114695820694527766434988093854766674065587417187718598637905663516580146186367893405150748076959617800108511764838110592\
69102187859118242361028464214317116034615604198590014104073758382911830438508000989293974690754964210756148715564328`349.1895522384082*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.486779973757986354150850003282273787988554400981340929537656176674885428600614038174552200866139085988696115085768287084403\
1777756198313620340751009301425197374038063080479750095229511425886875991717452385395917266619806708977313485451399342894042683879471597595751777220355603257389640\
84535904844781783986985228563804817727274479026814447015653776762024378459772018`349.50138022992815 + 0.70069475065881375133660871027506557301274351129839295385374\
1114909935864073510077717282148855054010321391066709576076492840915867447245913097180482876827427279287412396689926565991392163016186539702209476199462580718304557\
712958571341057397043900419916858492326234409946091644369055618220960622950831711348883046869474628959851973286095017770224687882441795687169975`349.32992509305143*
      I, U4 -> 0.63419866606906932278558901655610712065097213400618319008165041992622426906794672493612899377890410208842032369510253687018136871662288190613280144\
6234061781037292553699319905218619560563633772440726912516852217741876279045242153413046084532607577189862978905727061858441888962629997742688417425855818400793455\
258633315727752879125314735191774489281017756070215239031`349.50138022992815 + 0.1259880182947459898868815238054924210066503520956826735586375964222362112047889069\
0133811457186635894555012182223978213210117568984419824748529907046103771609137574029214108039313547949430044255625965392789876064812067599800504136151949181095639\
6087459919433583137098953471020737394409921708478451987872641841721488461892774511215087999197320687187279915959785868344`349.35476206341957*I, 
   U5 -> -0.5450820189911460797984447962697406935649442150855177617709792578594281398070324797391124507320616986192721461477950935864781628300434954782868811499566\
1645106937214263001603995985627714175169753266670770896244319698626609407509363819758918248271854546930943276041121309470831545114102639688306132169229361836066586\
9830034822043558796527932235164714266082821349714658`349.50138022992815 + 0.942528380123324075395588645792361579578733239123664047818301198855512222513252897237469\
8953088855226488594118333593964347543488670982011062117104613063667905856509410458199379915254517402690541948809333158042735267024099969651383829421809160983909163\
28255378394875234258771515244199900463845842201369820448471863986844686739370256361698890985819325728483687035430494`349.4690359534792*I, 
   U6 -> 0.85006761578598372157568514062894431323858208257833017526274721945530578059856582982620972925870858277221695081966812543525534714022552041710397743378506\
3537610540055920096132325149817717632901500403355861251745149841078308169353164896559379578880090023151462828088618422779430181988059251138514487044398542846185136\
317919562572488571036123718857110468522704364415847`349.50138022992815 - 0.4414021485628037328782189616854121725794613026573509438127873426578877777720442170096797\
8008131028530012095879400401701627601086839446486338924627576946671808982862998606648210507397590064006471461672374234669098753382888598178668106702872008533474830\
6009372209500051000294057968854398511987344519817307907103161162041976019836601356335824941783530243924501480284754`349.3453114344921*I, 
   U7 -> 0.20586408484088825451695348970023185723531542968792544903475442448722834043566003980755444128811340699339432638319006110741477950742781583739487447970394\
9617793472343476399307853169741658548053192704761855387620326371938514563463181417804096372493794594672595392397760908817833267001433888334051407873752834862795140\
927530147625721013502446485659366729007569730430134`349.50138022992815 - 0.2818308784742916739541171181832595913926924793493480464998345915146998485209638133797047\
0854005136393927089153410332899988421214829685504152429624849635760224635099102779597497812393998472917707650846216066937860820614815229605200214122522865289450330\
0022589176063534413850320549188976743472433174378474129456380312993090492656129307087379575665930796464247512874118`349.4531680748164*I, 
   U8 -> 1.17973365711053724851865838656675852392316792745884568952732854458026271533938045325885791519093079623807453566714109131597668045995911272160965232345327\
6434922437898385126958894736625740472656882368867014191028569091295721953876609488447489361785727019302824217914544677184068408803725987037244243532046282282999736\
332942232111669434747195028453427907891175654656374`349.50138022992815 + 0.0650483463424901532673582213007267149013883766301487152993969789241603441912704183568250\
6638601603978229349892148538388994871145491716057544673186403499811770848692106913986669244478464983273100699398142055282668593380410707885151548944938574343550977\
1738805456854819616802905118101904047773287005820434686433405357867181532674739022060483495839852179945756774967474`348.81525128392275*I, 
   U9 -> -1.8661359130706823530812758017906183835931805716353822375349338382741577101258243033886125605937999175026412299333897210819165149290190384319354299990697\
2678062942089237259982879199864846516121043215251055240567527194874779758901120077806766245020788359524666059629907025856551395311655486696079000628529532156409040\
33905997068217887977892408733722943315627853508193`349.08525491003485 - 0.30645547439950313650331225833613521537084331540673059690380723681042988239650626080255852\
6585381862706607555582508498838808181279046435182942563758538905645667248169201933896815478149311768644189160434597674810048545991542936705229207220969640826385400\
274861676940484100217566361114261200014377408261568643753983467577470179707245169482215456945688941704643113199855`348.36716828217186*I}, 
  {U0 -> 3.78665537013121679064596363600663137668668508848472698517684698980311875103526986419829118999415819857691237941599543633730066134555543448715620474860988\
5091576738524639117562701285998381541683032941069240589644707346617267970930583628795565711223215430913269617653555742383446236760760082746027731187376372543971701\
030552622522660493608586929516042881612154828078081`349.50138022992815 + 1.5844103473362869519472778074823997413366989125748569979662948032863389709516685914314561\
2538124305351458148769066473901828594917051432524476061285324694493641950818544123241546562469939185843367796777922278889346385493405684572006637138189866717492050\
5537593589339956321161661043523604831801961712375542893471814343561171541944895438552455384224793413790062852393408`349.3379232889007*I, 
   U1 -> -0.0300684164128409617413154934066837260857993036252646648621543264861578427033489826671122870738974432536948383092957811324590311728161945599421588216468\
9255691261933478271359488578055450416984609383569753642105856026356079185029947273268839358753656965122897368172343485021252049927635849151676736760819921383857578\
6974955621751836449762119530008134467570532897900661`348.65526788628813 - 0.405402982250030070899396951803618159379860366044810390008353369591513415581805503910877\
9977110482280364120981402442349382385409601740789928306574720485118874277026085126923285715224609934435099272990226516807285267008553275610221540544180475280564868\
79551792691660268021864968673141195460383259571363677174875078440942956458945654699291029665508339706252795628062106`349.50138022992815*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.623714397689642034334839705770435493795694824021795983920334020601650394627026638529054672372653395592704683181615266582783\
9206629986474868497991247864175590096644696259600171045863645354546468432724472121031881896163412418108704876351563263043665521570147802151943351535727025186026069\
1468996797349255929101526799449075813424527703910060056736207344157010608109813`349.36168483746627 - 2.452443972252501529389255825266216614689567194794907843932309\
3915386077874200848765186431162313491921505138494777681243480293747628545097133417129489730297321012974602767021109186176386481224209074597135051176259997157808799\
897128677002762535180942670478303359955831883095524323972812749931857334156795190975073707012034847703262152001585830004494572086187067269454`349.50138022992815*I, 
   U4 -> -0.7731226116812364248789812155232732409036393432406291454099776765312970286531352216845488896801059594691609533583878681325881004403761001415194256236469\
7454521916527097415556479975733373346203885695287251006527004155856320644429783765490746651444124342838240376207297689429235706605061934065116637347913613730717573\
4277677665903426936994423910006212461818005054813418`349.50138022992815 + 0.478107647384162613469667050748645747462132202834314880617984430011127906429484512400988\
7087894005863976112512656205712890854533366472706176476199145423361317704164961410130395564521151003641852305989557239378877792758514890319489648929426654029405446\
67897438754648613589934645338612280383352093030367549980309108950710201002336111958014287731438600794507645149548104`349.34615549513376*I, 
   U5 -> 1.25054958319733102518613710459899835215635782933752159905818212400537647469732505578304273819560854382600968190670383925186025047680059417944023167387644\
1424607798860916547788958332277166255307391121655772863398591984481040189108640470018878718414378486330024398820989352303024214297844833169617630794070933866378946\
417135509850390908702426960024438173742699758294463`349.4933867595647 + 0.93041407907419455628089961198360249952745888441174970200459576161569296352001383625202670\
0022565067190011576831449759964827373129025839467711066925469415930109653317618433972720823637689632953415405683000837730869299682135090183250391341789700452138837\
903902914786190320076128523641625651197297035138963895393285308111797196394721088933685642947018949490846975950638`349.50138022992815*I, 
   U6 -> -1.5206296720616463187778789658465203926523432338992072836973571579651811739131673567226555331837996802500064256915914819694654613250831126785404511631528\
8789078081078564006556574432466510436078122587877714675582246639545789121996202593215859302123242247318508214829912481499954384104371925527101306394246951802003967\
460496697057197483329748372397301965447590724264178`349.50138022992815 - 0.6458053509256892717774725273675472553374754644005109412055585430476436055448472484209051\
2236649074961800067440709315652976662431323139058147584852964671191745325261200912790422756741846504291947491275168570986071950240563286787896817968971346609786636\
8971937941233092604244787376998230339698436384486569285876656730121055519486694128042265219465940850999400446581899`349.3429088553348*I, 
   U7 -> 1.47870479780131676441209939725469580281833105695177370393449791378123049063245462002548173434024648864207586991079558306223234908500539452279015423088375\
7540427170789362447029546579132048175945145572015383984278362450530909110110526045623382289247353516448505179866284240526936367014659234688453153245646355944542116\
723333934803245648767295168286287382939712548313353`349.4943207160427 + 1.09329050058152570503355124853974532029032038887868200691603216533211276517139645229770929\
0072752659105672800297456571270316260392248492424414535894201957765555395257281693204484686639888782474003657166165642301293409432602789773579771894832769751486416\
520297718501230047971261291984099218053353347437709737713831662224682943141136216333966010643119044307962905111803`349.50138022992815*I, 
   U8 -> 0.48416647543858494744496774919315947267485952987908879302586561448427841451807349682579644697698451303227564450648492576217223425315610893744781597819098\
2152662677581200585553195131370115147725859423624652834413396477153032087231031244656088083271237269166335791512029226425368771567779124149936327707618850291060287\
67164725791125960287335188458352332563821737660436`349.50138022992815 - 0.17051414466219588447080712862413332282939917593221534567990873255614855543647797178821642\
6780915046235419062965432119304873299736323949126955206065091523184452705685298620072952239148686766476218012129599680003963400228821916989322077836796951645642964\
603789660193716018625918725605594234403435963783181847852774826764920143160402875892179358745444995219645782329559`349.1992265535027*I, 
   U9 -> 1.65972300003034837823410774534990363832505988231815643897602483794827068243186738469997485088560262632842155495927298246259308019731126254592282007833778\
9027336722658417327085648765295762098450236600055654536859479815654242726667156648720480750698971826069173399102698693892746999890967343624220675280748711018625540\
633561172151471555731256364133570345622925172915237`348.8429126276673 + 2.54116014193905111145488392846642336215418267143006441577265627825378468939769687885967106\
7975358855777739999192341665576096278462737247511110409848746178651374112816443196083670337078210938316722193441107983541816929416253797132745203392720727056790430\
637943554062740755194771938177168655759612721551473285547712212492255073072328927101107568558306286751477767989137`349.0552010261261*I}, 
  {U0 -> -0.2240991640764319414863316195263020540195217608462493110247117098307434341256485471428614554111696090180463483042966212124483630346410100272406363538604\
2500246464372408989083720940735863165545381051776931066949220536275166389846228939808088597816673369577935749392376737784662991876931270018623309018533966972096157\
1597770478147048114293230270262344785547294241762172`349.25706554935084 + 0.875732961987302954159665483133877489525725897985170414476216168428072574651004064753583\
1405845583127797482697260654959260347475127065215388391413640544767623848796161419241100383980615173635208290953190305963671511445072746374618347799449273088418765\
73664806238506733723456544392731055785293007266657299334050933763784172585709011127479628780500224471354271457688672`349.50138022992815*I, 
   U1 -> 0.41106041867535353688521471932975835407166971259210247787130410443964149674571271332028953669919991965579068323162854104469979457482919997874111119035137\
1485702063733132195259317931183850719671415032654252242706329593071331308012517345078637527474859610680422297198545792682579246536062320775598947549093706729571855\
225673569628459826660599222013891080709818755679112`349.3495893054794 - 1.25892750124643200800198714268346362333495930049594048510944348284577196742094660747555582\
2473505523817630229516622467231846230298508077067335666252494448286863906936313187224986664591907764060731292784816387055420065530717221595111685054727409785099316\
67497298307630390193308748457697702515475968994171631564764784174992861348691448371714235713588335294731292619113`349.50138022992815*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2873979186608963847714955100783074205938323793751962282193720535417740980446397331082849490869269791187429347266074992908198947527205774892730129948853\
7584246003283010473366199066043088551255037819754395140100019534350855085714442259976468545045601076161333840066179079135225262283639153839672256289003236983714278\
1510741491434594290112586107355493079159126147004119`349.50138022992815 + 0.297026460150992957906940698438673772844236006054744127238690218075001377689127880037099\
0808247488141978172131352039588190559003704366296826658003101573629540330934592624831870718057213615804899957692092872874135165639348298336129533334052868952016840\
80259108461406041519251076637697713539947221800190584870670268821285329156256470195091158141928003215395973877356656`349.4267175901123*I, 
   U4 -> -0.4271995084185251820917579986631561323825615994959517761513411145026385753803949030846137658687002176315965655589043490252465314082345996023857529060088\
3920567204503547053188049439880741083735585673486951603938419175040008337276444384721821233977611099521497960447230939579766682942006370039047759023252421750802173\
187303587239806586810501434967612128383077470313396`349.32124209383636 - 0.7633452329640425704708411140561927415676961318814090479218326692455330728882536394984592\
0078853124615634833917963768940124260157623721769078857578351057272083985512910273641744177737128484873667954103031857621352318719485219996198985976308365928286900\
5362568087898131589866323878347225210237299110729042751231539318714353463260731382609658607507514116158272847689543`349.50138022992815*I, 
   U5 -> -0.2831091782107155295607938624973185184811516330810534080460068766003084493497583804459731456332200342555074473276454827783886668102938919508822646789917\
1194513982331516631362201999212848485994074672160691441845097751271223398202235339564633683898320519584804936093347381869820740049617048112833458745470164518270731\
9734557489993364853998107947264416659211442536209279`349.46479410703927 - 0.203106927666326849402391220568073089546804915040386064119936698713673780423603959262908\
9967756065545593953245474993714626111963950394184357457963332699212412641684385966849588327098847240400501448663807024606403630258533967574090983073148212709557056\
97336225374316702687527964095438022980344451740027973681514686698905032989969290617754693270887038514656244112009982`349.50138022992815*I, 
   U6 -> -0.9583669268860982044302383198462670092672403615138477385888956870535949783412381431117079518498289093948781800795321635978657090504149664674662425270950\
5917172190412179317741918424539751176335401456209018015028439512160282367718030295658722448817617787805318897956735208662280269669613733611459168906135234909826183\
9821939711577439827325101107284178846150560436694811`349.50138022992815 - 0.192684105683185092881336637573113591711504100668652814267118780454136319146841573359704\
8831756090598632375565891823701421297624767322396954722725625903621594429999000999203417185391319224455370331130439099095628737147694538973758816299656904718261760\
87554047941046528099072726309771749947782733806798064646453310027311604288854677151993750234228905184208027518991923`349.16293931745196*I, 
   U7 -> 1.24182519965728518078447179502777002409941074041001713102368887614187807026229637015814591147445888792109728337124233763916707191396684962000609503687807\
0549268446375146967885678695988576204884227607094671196139873193631844930696998914045372676766692590717364605128109237006710430370992181359338823358539062013675280\
948834473549054625729968218695594777365374536725463`349.50138022992815 - 0.0776542225519555323190275605535161778319211379348462914007331578920385560122273366424596\
9371826099592918526788381971205923635478500786490055695753084576107228178284709281601870718282197903858911107000697803491947650620753973053957850946530495550369761\
3728676054670455315845221678699458486426840817973054764761153577099923468724359280770572239355632059104457535885997`348.64559621957034*I, 
   U8 -> -1.3766536415829438745088191547807146539882835997458600593501966505062628299059429309431333463109977212563644190303244217353109220915329209640447205032773\
2493023290227749969836454974917255998536144868020872785044605123048343833670502416322243951573577632556536729391940034404281284626574251109348696626838094706718808\
4429007348749539139198207932280524219196785226568158`349.50138022992815 - 0.323147501300237701449553430953092674211393994294763312733825711890238462410046928202286\
0940011633554257462552526465925300363318278808166022138895839935105932479464148594282726954314134680233490148163453536633566596210715122653052563269462219496953947\
72159448844512418286306656772837861678159290972730289795225941454811925229932886882123325399272365062065789249238444`349.22364389017974*I, 
   U9 -> 0.66220782172629864122082368606422722729182289816438652846743942396072476073491972861113275248907152788133974978109916790825314206985276327412831059686681\
1736257013945304327983738520583288275740505930890834288892015375871147964430975563085562020995880114489896404199494083893266347509202369113074554027868239769679704\
634226335259079586400705112330915196141299413378896`348.7081294710947 + 0.25212708516360684401096088632950925212237994764931657939496331287476199842615310761725320\
5651465728428785253797308416086188366881401861693227664859940758652053942959088136972390216144691587774778436840974100832431329241730148450145302407784025011366414\
008153132738541457311720290747958435346777395541024150836597629620936649853410140131176038629628411892586403209847`348.3406818057184*I}, 
  {U0 -> 1.37631023519133003755718825298075101827362742248766589113920557215117642499966520984259379481968678990987177439662249336809075072398061143383160490627763\
5871714606497384239737257863362776969424552794993644438524572111591647727392656134624438570064939778001116306411330876300215124684198882161221888114190495207354692\
68132989816912274537201142278109379139682584722214`349.50138022992815 - 0.09047993310530087741071237149625031055728980717127508420325378938245193071184835948470891\
9414219554739095975267378402990997590084070382551652605371720184304498250497737829145023771737764357420618473013008031240223466342624305479286689778522741177147242\
114264402124631644188952381926642709993221223484261408657038812311229554956626053674687624640428027660478423058003`349.2022231549093*I, 
   U1 -> -0.0314205591286735933814656031075649286108442378697922148647372119883490607591231502087163272219832581332404588454126928169218493021151410932620768101291\
8179920117138257953979543735624906458780096155941565680341650837068438875239810225369041512913682574195392266014452937332422075564157650634280705497866453045337184\
2864319594803409715446274188310081874205305548632922`349.16842817225194 + 0.283167286358723304613529047778156452019805136674135347229928213740564895050171565412366\
1002801848555791160990394368234987623745330024601470078816125737106691238161743489906262955229661447038014710968539664456399841558686557936848795836101334831246125\
39120368172903583945320670417383938618063614643844677734161369082686333404139419508073900110101355906065178109902764`349.50138022992815*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.488580741010074614524117857104042262136322101790424139076321985764671722130343823971991834575690905549235145836252074590414\
6309942963347335344727964772593142680339356257715974088630752937845527243574706180647617542323295561913792928555242436729526015023621561713288933954981383816301874\
65336086140733351345626045384667900174120622374065411707657187860726829754171257`349.50138022992815 - 0.38913450060500909228763754348687257322204844409442632958366\
2942859303891960808481112168595241452150518242550945987173483024405450666312047644244463284192228042775873003768234996405364685938487256152223566430857304758634629\
062589442621552542325046368878379029256653433658732496148062136601645219171094803299917533402122081814458096370173899441778729978996939933242181`349.4422642221741*
      I, U4 -> -0.1152191909241224453751335524351644364217648897420672758281912841123314119912061909460086027596636438182065055672950005945788336244659484612374229\
9326437582111497262780968830054798889256307640152508341295072710994952350119469171361587361808498542175975297154608866761266668107452709770083944975125213785396106\
8199581461635313353534861064473545147378697057662271539152`349.34289084407453 + 0.406194141688181032013745232429701893049032932554579072872144750959312178813884970\
4894227836495516096576174812217488561181388013852505365315634111737787533338593365065979200750006338941772206785230416003302339658342084689257361759498668472433100\
25671324672506763477203056215092157761196293669100866610839853971011689098674514270054328722628864077060236356219652708774`349.50138022992815*I, 
   U5 -> 0.64913350266230952304369488647323492981946073962573320713326183004947525246697185652801555622559123820632728882600439731373521735049001379062494956848727\
9287602935200593308379183222717435141878623091606985420017578119877200435700653922514135429914722402488029952354900894776481468236662931258571263447273308003807115\
044867557819649732937985549601859887901772488044088`349.50138022992815 + 0.3952783788981229226594002690080839481034162276793056021622062643614827345403319680943464\
5646942359686730317125576823538510432512949059736930524943214275035219940639140158858690098436108743666345505050027339321148964545149944869237618750918560254517056\
5680466587571759454608244483623945478171791599969501649811247622940891074212612368528620898095429946247620111963086`349.42364779378187*I, 
   U6 -> -0.5183738767863468530757186402839533427467748571688908155178186818482789049620777862844217784874243042619059939271711151815437226336061904946433300461186\
8503224402973360056788977628724422391745339911272470844709605698191013171182216936923949758539387007039246430489978999341687964204195572710035704729176295570759008\
5547533989218134315301040247204420057816808048276375`349.50138022992815 - 0.147948467349472529465176106440452025398603197109886896361702541906174596987701985712126\
0451752478400006640850659798655706513813948641511834952673725399253478935233344912303494994055498955791558824661327635688312870460608779630660069653170472581581255\
13014283612154074834817617956953353612485116726992410225420785872423970663274980334215061982722119374866694830283153`349.3437391711612*I, 
   U7 -> -0.3841757450590115946926669354452071110126125240386809705056234405911032306505320452232610604967719701536566439740495450242844464275157107449812974743335\
3728440456208859949894526608095103686602414665644040220018488297732586560657829579703023869453431067564797698505549732362942476325225955849500474827921481924852727\
9583056394175135491989766534304803567056385241104469`349.4278960552196 + 0.5964395529774509864160756784514314677493048285594049531339384419846463086340685520814963\
7378951415189194697952087676755600880674364202705471817602706510354962768035869542308123355990661726948928191008426189060015371753029902646844743603112502232536782\
8980188079980858434251741071075832628508516612378160913609879976408764671398335685443748130155466688447025998893465`349.50138022992815*I, 
   U8 -> -0.6721747801037876616925139829775411939462712763716414150158255876229983964654633885393544795119353891274342636259088851559286240072160868349347755158885\
3799651613250488726845071416659854165954510284508418775114116942335193832312382021473897430758484807247407225900587743903564750954437676268557115150197573427424658\
6095312131285538200027669014505321864432867980998247`349.50138022992815 - 1.089949726042261899303831335793961287189463711844389294332457253502777268792473530552842\
1913208893721892328459829013336464500778804631632974473371690304328085982164050719053404711538691446693856979296656126528376635510658442604979271489363244819243939\
08261645901979628653825478357285873690771448678653362630125691862063256375673752441898813964389463773454354737653955`349.47488684153103*I, 
   U9 -> 1.21671730917403971924158703893280951078152735650980243909501499345614733681391877342443443780026809937282255343922227165959551142148032440864693303078459\
5634135570657582289874846112454374790612672756565903462089965583214934197256183632496779104773290605436850738604368275819583814761390682864011823367601168090257210\
78828714136969307318970641122625606862507593113756`349.13684154453165 + 0.94016572368150471787245137922566245190031619999684245540326961617865436447160590527151395\
7281528443531352399118384764914861592125922413582170302791232036035567492965711499598663302777367407692206415631821683199455020181719137176265842826323560364615964\
029365317899345202348392351386915025379446037752507846089681651479382407325802899286227779594904831660304257416482`349.0006450991494*I}, 
  {U0 -> -0.8212573814296862298396180400779515832567004045002720121700951843065095028580209911438425953659961453923935556098141423675951753180767018468022274785865\
6267558814833311744310459269272179473632999675923617330786035855634118393400147110755744900922727339534913987652801266364806281502582647353027305459967899841551573\
0357583077403709756005587661948817137415858087606355`349.4781078074385 + 0.4653176468795681954963651827544057149041366038255437813525477623167358307575724504046415\
8203479931402259299203962880776013055599238756929300706065765614983463872974497156431406377094653005423790264782909419166383115238224487098158532393368790286632913\
0269690364170490753472941415978446926321497122656824236679266278405888436462218422618669897565347744475229210938061`349.50138022992815*I, 
   U1 -> -0.7969119413053939341464540170359185002182399959170444338963679326577065386933546245430370628654665854828461242926486871019989340178392191963747869761841\
2389714458403018609962251641141320880876772323678920433481490167038830969329610496260633331747572872998475573441724026582057159427998563758013572405734558203748216\
6943124931592306562242066720286243502339178142743442`349.45248642184237 + 0.597177876275200058326065713818117307063304606146230086517182844069435283468928325116070\
3114214908979717383190855244686984493477588955469762995438879453308074387051468793284416691329029318987329513889011832530636880166996368450378086568881855962246385\
27530240966907205269565448658882697600759895379125272902719099691273081102418671177344242446018399380897624405383262`349.50138022992815*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.0403222213259653893985758040208985552525308174927450343098141078438515368636133286440430280543895070804044910008150926916010\
1897621675104354635428168304162462887225225510570988813608535661909309831574823703584642486665368522818868918620305600057286644558113437402476488597719939582464077\
1244666049809281138003232057804384128302022076136207358822646654766761260893641`348.96900153584244 + 0.375107143728885274199519697070755322236963083522643738925813\
4439053111489160097083759048672354404696321991508456869614452542771931524997972358609111634552846818452201135572684499218848404381096055418569834893470844788479106\
29730186655237232162482437905156367840094145531993066950153330838499333394225272625506298938512530880344540244872772351835959357319470223444871`349.50138022992815*
      I, U4 -> -0.6482595655485177093350417798976611312213719341339496467977053653808377845489538535384835801967517462740934831351201173410931783209891941222978797\
9200865906839122351099698405978854783766156973008527023686187669252760499407471619371715301545283678836744137842928882320888515860908788173803932100711216398416003\
0987146041591935346890117623780365492071722123756156723751`349.46134859175805 + 0.444007357460153518065886366714503976350570866682294875104529505150493943417402237\
8093808568621944520669918196199430698587029780819368088972058362235049426087773783918990536211581911366082004364257104477106314523613558731269145307468803303974522\
48577001813044323425027565025971481435237416322028028975315753803100580318552346185955686766437163279113333758989108970878`349.50138022992815*I, 
   U5 -> 0.28099223851889118497901191984624723407854579535713163004085452164790092732791633503190294077315842176832284803721507514014250556068882159784901762796592\
6324879928878619758639503212388436426190090640134891277541568439316003181850090427175318730411293912253889608371969795240092559525628279775838885934732917886393724\
389374251403840864957164629743277223647591514146722`349.42396319190465 - 0.2714199037223977919275292619376630989869558256908324043385543977290169278012726393427372\
3805975607670832926807146255105360989777298949132039969868983368504442430928088539605284788975087197518523969541702553131180820688476709393517549632730971150176809\
2294022152030767446886642701643211690286270058803517891729068948820465101115050318605725279122379823650794244223271`349.50138022992815*I, 
   U6 -> 0.73641651541042113365189786732966897856232302311717094125532169062112813870626290137231838741044136895778404792337212681505581293358910565500373769866106\
9317616306235553639950269773853173307206864052871235068364131026714453903419173953368762282402631664192314268381957907315060248278664662649942543313704788855380623\
607268960029915353181649998067615822177601863341642`349.50138022992815 - 0.0408066786378276048274109692671635908683139672095058144203217015428479457202879070695859\
0097049557037987588292370140936484196895041425624452440293996782788226618795652140918981457594712624275100989932752432492789696297288840201548635507829268949739015\
940019369111691412331674300594933971617511700503418244218411632692918183442217823743425563177383535527424948489783`348.69018758204584*I, 
   U7 -> -0.1991413968988768965167011896138696597127888876961544185652283711308536133534763488849306879343403532085178394112669965605284684374212602618391101333038\
2160378428894737359166157404604516483523739138174044720767878444090426360202009395031578699634512069388146362994633524083262205069766163156925809610207550668540080\
7433548952815045128552538504401122770026562555054117`349.2168682212823 - 1.0114223809844331602793164092380192290799169902314408617001457534712171338889948363794290\
6324998213930965637320787997731489761455852258581332381919489672350429350159249795909551020919283850991701268991805386678369926536628002491092733818200595437193196\
4158776598470388317120547288908980195214570306572936313088598748740947661083117707975248623271127383536160996822567`349.50138022992815*I, 
   U8 -> 0.50871273689198291149583686859715060014392397064501243406704081815700765778906857191802519037237868673707232307191373679770914210871063100237527081342586\
0410629015827536501756695917040471113764374744008677832990902504998997997320142839393504113969209612864801988434583872656266720604078071574318208502856346938168214\
719608456945782864781081803060105444253612295735357`349.41375523515836 - 0.5326026705738040845809737806837890753233585893881218180111068510410721329867388634575070\
4227694791204392881924348428102840265998082106719412129809460019269422439443314775025870746325255424262166709270680501429240197828649290255735632185902672292872030\
4487137945925336123541881102004801880121118971127896211295248272141752363092543552910662221243231162330865053508758`349.50138022992815*I, 
   U9 -> -0.7894768009489639138129018947399806702725713806880863302444223557316302350308174065690901307053419340247847542657854122832965095761847375873258473453472\
5590244607382027378230326664486683752880646414641592255752366803301410598723938206150077388663404443523387494887500744915913532161478833655498413092415463835901238\
9458742291007777015885550126405971016449050911005382`348.95119402203164 + 0.159760263481873170151959948866440025151186748856110412512632233143370715628144963944231\
3741760092340070902807953085675253103425712386977867539301690618123172835895219283050515979551382016779804521428123823626179574838691695218657651704725155035316622\
26519362894941652991256563366696800619461618687051340191677279473270015051853006749657525509515572922434334113673069`348.26109126166045*I}, 
  {U0 -> 0.74493033264003309743778030417872091558832552827402557065537378056128751268435125181004220322119710332637582965511631966338146477228835125707459691711409\
1892092847872578002619858609024149158732240684652169537035081131336685598284694034171528213064067927835139554691917923859339731415657318563856521021434360769408835\
907462532782795007790893962263787628583044527005162`349.50138022992815 - 0.0815199686835755422246767451586004730209019697950909769535860635317494052037429186906171\
9560443749968472710395580255328684715365940802982868517509167948378899886735892620557547475635453804497185857875460841281901537495229154883516173537044218969042420\
7153305200088795193704677051533272703147209222337216592028177444002720629425496446925323577042565914360347691747749`348.8108105596565*I, 
   U1 -> -0.5808477495636299333402731675836552159130090558182020091387543781335207189534298273201406028629004261242002580653423335050406615684653425359829236574755\
7808591624562823666516829618958352482930767181841010656672228709106651338042167854412713382905878104864122831889536122201389471905799168491050643218293554003948645\
317059280057564203813963361420301128856558593857969`349.50138022992815 - 0.1496583906567204732570496433789607596658135863862155859142717754534916688417753084591093\
3592489376822708824140081741738836410133317801709124235278044893169158620397973060329232051151691798885726435062751901268897190992559296238478947637780048516613637\
579493642380705017171144379429014226225234453045103540121006520731725051546461325885208745678678387241892709884787`349.10363137953806*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.6235331564618935797436216051406819810045276139728876903378513210290537072357022142029474207444785810024452321576090009353136\
9681556132086294316531711430631467886636255458795069807789187583309436086340725746262370725398296662373993331388581038554643276437579509797022188614465072419935239\
9142427683311955041472484121104189377492302450423145480617021255911707863911587`349.4954522442086 - 0.5371460977905291519830556223522553827340186101863350455352070\
5837579860526364497827999141640342751407701104167406865456123790570186489671544762535350161797496245361658132738180257491014458855776128034022590323349724871365531\
584956013279461685190556847870151053371339651464305529082655703123888904583594981802304489133403185763329827572864705422662002850199829569735`349.50138022992815*I, 
   U4 -> -0.2226232820794899079735607391640186201067815697754556720327278046478144090380045930943658462510236625523098573146836330304530553054037768260516251622260\
1808144028987224604388019544257541513304963028690878677194280030988034749973660504551981689970706273251239156235646060278376979266180069320204616185999690020233360\
618642372024227573348892875890376691680771193901554`349.50138022992815 - 0.0529562951523296338713352520664921141745034047666442956518797311681174292392213357143717\
2392575340954512911500714346695057446904685790804193235063067222616303205688915255647846869545903535311876227219210523084410598594642642309195227429750787920095762\
4142739837639884113500835663904811621619970132724642092192575022389367931392962238420638323443521718389949085299053`349.0768849244812*I, 
   U5 -> 0.26117590273871697092483413936988828230080922153360758663578734599744405429421570536036393896322496054699105386273849016551492125663633354364216152257663\
2796539549604608500666381005726598911684636982799643097837212150718408123193451504319887299767185508012463189304432492778453077475082765944846163816714908827095825\
837082518438582171256858353594636100569847141526417`349.1759893894679 - 0.81000779132124336971454829589494509410311680829821128778816271159351269001655971132112315\
4475949151226055041531634941110638280219305548230791048181113637865159529638411253078670135346565560470145048508795040432643527753727762711199221193552712404656052\
671989847180141134770996926564106012415499080115055900623642217892408132289138156821013890417079245075848800335986`349.50138022992815*I, 
   U6 -> 0.27822991383678103809363742054555163539494276053825529282272704636591915989086972861778715315462105135354714467408332473935616295097243292812660904593526\
7179641833846188423610887831836052833243033086361074029813334606033951451135860027325895259437531935945346390399565119521525094774380577536488908002650470769970500\
304271291454267590046798263494227222585743595919037`349.40804403564186 + 0.4694372198780090574481203049193969342404827337437655690132238468568237242106988434983172\
2453418434093608222619153487315876086539725731361834888715369883792949142385870221220184918827047477141516851570342393735030273144000032031545017174123862163292594\
0442230377235662307937962047094116840568393026655537096991982405591371566994072474150701668679957997611642569446783`349.50138022992815*I, 
   U7 -> -0.8752882493981016918200515676890983385109854774296302755080354465712124547428548936171316422591536563230370680640043702365523288258899541157779330494247\
8137564428675000383679190328883255304463625063375636794285982489590816614654255361100991270049250638383766854777463051183542009963137551972587599481583737428834422\
1499054174871302787656979968660879897408459009484888`349.50138022992815 - 0.793797571148696873565014172042109287103660885985743171594554812766727497700277192571620\
8034005429581768638311582689668331983380134500413602727973673097196520631327140670015179695776335100620584824883963646526249800782327901800281822830321925754283990\
24407587763110595886474578707234675930147075080981007971696506692791665861232777245446961931591503491683197189492234`349.4473908637078*I, 
   U8 -> -0.5518716404779385551224369625139218787321230553909886547305710892348084596443493373468524696784246536713665206273931877025281327933401177363533442754373\
4463224573824939588328919148265404049100740534258311797792980875754930093100175707566345571867922836918048101797970991360242765746391111558195252708293889518929515\
4261335983183146339914573157953695286460002332439714`349.2864661114394 + 1.1784306196885969624745709358993722647467361058561178657775738662717732163361315153625536\
0147244606210016900197838984708552768679447652044213918679714143800373185259251663212793337685853146848183051979090386969753259657799438244136395373046291687069562\
6978219637982463668698211115029192213643933891044122965514060461262093560365724062055484272658997099404761581551939`349.50138022992815*I, 
   U9 -> -0.5821104565520994239371010553447254133585116149723052110207757255979388442638767533594896356371753173243702506704011276338435944166580610740024508088063\
4688911123198012679838350501500904422018550496962009438929602969258936748908010023668915957063186814702376577083009764811348789238750988564812563978616999241256453\
8253609466053538250447291423071496914486657647874528`348.7369422289951 - 0.4608386185921606706477757651090719705145669947292127638458323367602465802434163805476144\
7553993024161860667694725667178008199005375682049059244424130081232140110810272098885205092889690067495861125114854473362458932917320208929009281864201178963222196\
856843353377172796183879360255445384311548367833019010170371927125617411839953558695397374097137205590523038764495`348.6259530748299*I}, 
  {U0 -> 1.08881808106542505342015510132504445135438531316447129383865739759060782290078443713379089109888783388414653360359857108405540933426440226494121093832199\
8328155409948298858804503764301464854626520862418198525127575458693712540641757375645027079345770771164070568920507814009426567395375116265167572782077151691890818\
802057000215382813234274262524850216341372063305002`349.50138022992815 + 0.3109476680584470469924915435021391854680319083264818187692300106807098440839615739450630\
8552664098358467592313782397150838116796966857665305969349814033481442629195684936712952612175346471810071540489992495149345385182380769313781004617298757705560565\
9683948492002280303374760087255537216024904875413111486090329255333754876864050939743114045407569173210047930655161`349.45708508960075*I, 
   U1 -> -1.1868345037397551282887301511755095289163153697526476943777766651403731592273884807679495720598688586090308254235290926925317064915267172243531383366552\
7828071901140750506909727410587643360094146153843222802264596368916640005277402021203041663851206540688305547560950007367882169699983980745837926135313448795024787\
7592436254175369346465121931733240039722332198981996`349.50138022992815 - 0.333883623936275620424888589141833971246306962615917567253946760895401292716147289211384\
2125538453207665846221386117196884849136768146408424833002443690533135024153854871155153223568951358999181431208854126540387148367387640823605551635668290843774713\
6116386778419228812459410628255599183341153788116673892462370556923951610950384220007507054854122682471304385161489`349.45109988145197*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.270207339246580761257359927785205234909152081028444749211798172151271182549697599055278081281581416105033512712143353959591\
1815650661104715196246234316842112738746548389642517109824600631053760162315146564279151187265849891780411056756618418670691805440487088510486716199222349732531227\
98661985126640193201581582041131420295183726961745344942918873872147211495358608`349.3991276062089 - 0.333809820799589511956967189765500145484721057205042116083376\
6367448874436069904743385934155095597129936831453492970579159077966457823653821652473744802932276524354496473644519298346971510449243576011301286052598791068435733\
52998583350396698071091329013769121546371357117836654409515798531249481680170848254988852579214001846477691830543693707972704602643254362067515`349.50138022992815*
      I, U4 -> 0.31636839242966115493870176553291733072623932643209153085616235837254076294243308041708040204420348604942073171960665181264029847993844335336643415\
4604363234431092791432490647923730112389480905225252925347132726402412498274424779059623451811601085384444189244781158571985378956010782025652192011080977123431201\
005306554126306557406027384465019631416635023419222699677`349.34745364839523 + 0.5653811657614890363817257093865185359873328862565497043479465389360613611451524951\
4459461258523712808670703850471804657201725143990237538269564418084177987598734919965941853466869008670936312872882406130212932065068532313889228592073297856213343\
3297112281602062374970941800750234856325812603018993738343133407899753718671057802027747157773847081251108856465924792892`349.50138022992815*I, 
   U5 -> 0.35516244833306850781862374064300281245335644665308092839146619155699619788679658371885194136473462600465471649573936719308120212390831048257063504994256\
9231857199742196417416549436996483698658945336054841969153508691385755022390074636208746852365748343085951007983243108065934233054054809947315127015248564501096058\
59491437913207411820887203131554583326230233277235`349.48819804150014 + 0.15119764693005039943550029022196830616651034506711735721879083680783007322700669354565633\
3461601264022447735635476865474625568270990465199277085933037238106782754645976601194642545864216252394281461274314750223385637697384167938326483330652790509705599\
007701535262850198551500810788163628345363206055500827499559766194798517889013225218998358533359446680078994347546`349.50138022992815*I, 
   U6 -> -0.6666739182260979832487400964250084244900903114239664798847157563255510470850812797539384306089705856694699758185024986925128693515163648976789078157091\
7502864115500735019302461464158817556996445533456332506010119867514035882294072011165336512577320403031998409149128389786330075467714431791758683183688561453079683\
7752880951168407346399259706731032814282706851229738`349.49771872444103 - 0.232395278483813753850394031750849957294194221133041600558520089069956969456323666550848\
5537359308402672405644685893456977686596621003041074551314465583876502485502300218314681795635256533065644916212318134147384250603063552704261150652981553719698649\
10165268551726984676774596210186373129167654448667236397076434707605624236711991998361028784865779606998185498450017`349.50138022992815*I, 
   U7 -> -1.2234670485584744387511599135141482838016444768710240480757230868763281607198609628043357867917918853651712165514623154015736159750216466592273535995073\
9339773971051740443551401702214238866768323317643748441807945802313973755689661494017937599339097442916576278775148394690287423743911773720942209560389770810827726\
8811550999459253884628380489525987441751240608044668`349.50138022992815 + 0.027461410236268762817019250680414191691767367446165983532709773618938648812897752357706\
2417321231300542242626796153634899596414722635185514055893943186859276150685387984533528446043050545536376883307276650713523670479019969573293369116710074234174475\
73001093389135253036811244739637368101350535790246834469271907161308340837390667930894832224770238936398818192249859`348.36089400413226*I, 
   U8 -> 0.21885824327497908038275691111598223126838719729899632656097262594770289848185554268932381529574362800969198525049549936816951357991523079633399891823491\
4803512158643705486013140742242665212808209142806346855464783031680035138424725701679762673275215552176585877899808771438188625028042849924503878236389209673181393\
721886458672918473193516235559873400331716602814764`349.21076767379304 - 1.4046399128337825063266060094509012747479189935259029970189427552845333923718175026982551\
9365564270989016251304421541303591967244748846807100900428065243226851398905856304728482155698344721391139653284248975786810440519694920160426575497557289745306687\
876519491316234544587340237472240373586733278323575927520711914442253821763267360428409361130473773091024325364391`349.50138022992815*I, 
   U9 -> -0.1010905426349566387576564905250548366906483243359085508201113885231548337327636049240806027963896174469082151272341330495025812764818435830236751426352\
2665021801406063302623436624358671590141925178755124278623920823352397231795676209619666673767599061094948821923074082548706156353292838060033498114580211641153496\
8443270750180921914040418198734043911961170965044765`347.9817088818043 + 0.9988665227034577715687076817423379091712712450034711596752602897228088041783076954384936\
4828683189053940505073580938256381110238997530065888294760519994735046155437515775956355074041882562624361035482535040701320897685356048178812013611232976683747661\
9588741686463415194268590819353498465320842626492340814094282184539959307314083311630283789869048693567277201958459`349.0051266149782*I}, 
  {U0 -> 20.4331546215273391608884173915764207263838454467140007306166647380204136713874979539198965184686092916532722181076444289207652232850087508709382398430448\
3125593730788087202576448726448215213832983971705091549032101742462770039403058768375427821600528676239580521572845592882525749614531737045775266098005798584305144\
5275577166265169181883882707915794223376214831874559`342.77888629796587 - 24.21145888997290205933157225187012022601443466745429036458247439769784862484015842524413\
5104037813252815508106024476014625377990080546604645503369419123067605722804834089172969971236733715525475682844541515179262720620215840747791739001657340504037207\
093848138627191312114994906613233775003943963104571063062633114899110478801917044100006882087324343529536869451470567`342.7354835753769*I, 
   U1 -> 10.9709765307147023537676509055027496409078432705742341172037212874808642993298393149965763790323220282854456586740306583391893579356945726374696486711860\
0407170278165537681923348608271441834072830572920818218997003243266763117506036722065071397093644195954721299961244752896484871165527105145552079457914178727827374\
7302678110388555634263117581573060472379681789208803`342.77888629796587 - 1.583315894220444315220534252037709568297657946686215370987022975018661554209872006653779\
5176721787927380862060880193486256820656429612724785321255468897643407099874617826842305147746244321167994110223763766208058856198440405001035930002005964795335748\
87962532188789917297815055569644755373034799187708332920785918557415122571523894395254252146470568888001984447082148`342.47017072981055*I, 
   U2 -> 1.`498.8860566476931, U3 -> 5.9796096407485961948627773553243679456297290541738479098737636539649238924406052841666720907559343010079167398847918123669457\
6562698335628339147838927144432245873454549258522787773210976243878799179099352294263974548010251584733812828407628908854873238696489137571799450188233129485380862\
3612049420062106242730880560433835648737492327293266144422306273213474487814182`342.778886297966 - 28.7518995969927308147056647849738737650613031174684473678312711\
3438803051284237731994823604075069298548597901568346456312109358483595787102277351226687076533084516671739570692683397809568375963269485888925977279727468486385150\
8042271282267900204380739407422603111922666716921130792504573069591366603103128173167826421506187961062610633765434879486796139391054171216694`342.77549319906103*
      I, U4 -> -0.4175681538493102380028217672554892618095476755836811447297916669286325214474864478564454677371449762572267149267608485900773184356040823577236196\
2747988185189031907764487341625462871395859149833169731651593199342927819709509064023669119038600107873469342835085640756340048024501004498833372752843217981953699\
1037170318007345168808533268613348576834483894597296694321`342.15055225730714 - 8.937925308923180587710293711637880366491897633504749267729435157699892250926626924\
5944104640098603107635265951778883307251713213878976136800530072603777391080580166449130657552354214563036771801020731456164005766428352844914983138531006165451417\
41010981469614774764766645293563501693202893223632246937358598533154166541491267490369975280279602841536161855705511433564`342.7788862979658*I, 
   U5 -> 5.19607358601362581123314789272002092411395877743705423675012710157970032201124740025258412756402817631929178648711389775659037543253381003136426245541819\
2231574926684681352333517673000657666677760090592738349104967569036639669270897440968605608221411549626582044774795719224173557386623303882008720369403204934083842\
682941157588412254198887863683181307831048093152737`342.77888629796587 - 10.598631823741991516550574667163286435583446318403644939298053035510099346102336285001559\
0788209798898586128653198883129392202324062682858885111039550539618278511856896443508521193462278929642662474960410997819345086220340199887877078247178935312447559\
4065178491062995545511329001704848928215012801419492868927977575063343763108057643698112467649049827204622229536007`342.7572779779558*I, 
   U6 -> 9.94884982015267474182058440242007375865637612383281917848339734175729024042925687281410720875407454208710665416270929880437807620712334259854280019093812\
4307902471709697751064762838350459852793887170016391232570165641994075462874544278473518920580154738128113457195766650650356398231495411520852940871909423712805175\
61383923366020269378332893727771711777424682601498`342.7206664433169 + 10.89141182514391079345315419822570921366066165603162547819290938616284979665738051214438429\
9940052298330952224587868804526533756858139866651476652321590424005745674471626115553380109017504194833792689688623491529660752687322152029223366179297550180108897\
80834374901410933171204462835872037299525862890253521932851451670694185742999114604412090559044891449451186854709`342.77888629796587*I, 
   U7 -> -6.3711885490885033639899330696597311506072268180251554026268880817803824551449330937441453827527211111128836065184513951726372085346214153372700363394921\
4164642489256690577252833413083095363281835791018144216352020155424782742435931125607643792015420267121052903600134120896175638351877437910011246287218666658937614\
7334595905563889663494381676961824885420714137726631`342.77888629796587 + 29.66695941059123188924112597356457231995780561035510420270653633047725288002621378757132\
0434569659334671281088753077896824404809315055362903608434355527048527225501345943767784554215042697021739669822514497881719049893143772522900870779865883551755443\
667782956064033839533663904252980770014631463356578457203836819847781500973652769431077124786553007378564050116188341`342.7750463406513*I, 
   U8 -> 7.97652160309153469482079686048397947701229467711199141785885536819112552700882601989972849730694447504426728588980216919496756025418415033987797716319005\
7865450162526248424820836633481857159326626776353487011838635429108741497417390399621639769217876760489779538493141561771574089262218157084602746297116402445321193\
528324819052417809571224661660124960790249093376946`342.77888629796587 - 19.359347005161450814097764267877880115678177023425253722617584937530429017957550952576278\
5070914706985409320018534612120796861528268868559121595187600681744236001604940276946016022540481077736037861753237042180703494437541494020179526526171620988925513\
59987815394282902545640327960639476960265605711661205035226696577357764682239181528279045038889827489257633413257249`342.76225021182233*I, 
   U9 -> -12.583290529306393181379110915245159625333664227316507973207907337585598308947302484251662669105024192944979361126537381372113482481083244876523523600982\
7460708637069348662485509042765772500837254109461268652677139832197847788747985310372351383427612743704143767619026001928373623079095181082164937203439390187814844\
64076053271666115358646158805118981860688756414889512`341.6321904572991 - 23.68395740787498055367972993200933260278275923437014164881167438990920915086144591754260\
0353783928934839692617984183991934795584965359826843240616871356216970110341883629858640294867803409999764796575319503196800775652200501461422667841984669397636653\
315787025615127243863702730650256544034994128873233926339333960124280424714371847589556242859581559263073907648043055`341.8047605290627*I}, 
  {U0 -> 0.47267712463607259683053916336277600288353321772360476394612288072293375112344712214040822752659784801082071371810542562504312489411529931500952078939777\
3169198024635226430546029402118898175057657398468155010923242049039840690870559076333303535001740221667743111254137148447090360755389164485477160731044979191716539\
279516980254524989684094078737853651762802527910772`342.69730282498324 - 0.5007422580049226708745869764361933199829027854145324849003462294809054881947951782211106\
5481014822046327062492562858654611773472274297029022445085918999079310009547852878353529753634267712074700669210380777465289107062003416702669014078021980902637255\
0306482007894444535046352686542270201787684911078569610468065346003968148893620463540174307267066292084834825232737`342.77888629796587*I, 
   U1 -> 2.47557909384976693278500080800766252202068338738194163182763799866816424407350681250687323550403213147850746224949698063962035834119019878653409297703431\
9342879450591489681288819602592341149706661029587994485451764788216695108726225364292141102406355540828523098214764084463356328780986490984856434080824280535309205\
599576173336805874740473318900051412569709705848152`342.77888629796587 + 1.7835618611157210956264960276975954937669113506041147683097200387504905922261711013547898\
0239485901233731076669195949003589380068658247304358499704084684015360870812735702100661352729530203091916424498147025091266571672618546834607761215764974435981394\
0810456567029021673690171272660995339408303186670446822531848302875321131737375124407376848419534336484583002339325`342.6485756028197*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.1866588407194475961484227079341630347492106949478044718465116966100129589130291377274908525960979780078516461822461911248865\
6142476179823875196098391719465347793886382680175911831355222073600064779621538401832811314607636680546955709508348767147650409063065484725922455482178203802900366\
8985051342549152300283704061099783077049101599373959455348936936921716153366974`342.50497971499 - 0.485560191726055430032790368263131605325606205977066718938244939\
1509604637939123333476284450670784201171097841203012128021301743643348732893018604923579167435903213213432211144365034599074609314025047926340497137542716003025296\
91790254212018189826376262802894726776034715588503362475571285903672759986705058160682993026083488154860965870679469078000324653207463740016`342.77888629796587*I, 
   U4 -> -1.4564080314869541850894753500799230291689002864907023991702935138424474602953602142411795150360680399079095456297109242353509196813525887763378271840782\
9358629989639051974670901007111950830472806949349466242566247443356956896647209547409597513445166627458446244968321432377821233777859831723898851225204608077660374\
9162152606326635346138768484062996064538155940093889`342.77888629796587 - 0.182225448337294975406758950269371002457737925600646876788961163190648659878546627559359\
3188150200258757389519562890689210715333324405530915661683158801679791128241451835352913046447363760341689524709205809820272209538276294321275340886820283313807564\
53045333896346386407247854035077754064697359306831729195753850861536357185476396226642296717006684012576350961775388`342.1526199124232*I, 
   U5 -> -0.0231651936727656825797382736460626091729701132409950264730597697823993306994379277563898383483413076872896927309977629830438945601410296338286108205433\
0223881068031946988248887544016101874652909169969779785438625231794613634357795238901040754744098916791032003087892058657337087296557148253159930484325988895194836\
1550814779953279391722480590396397692358975546055753`342.12670933022883 - 0.224972521135422325631788245354776408624986206702011438034760603866764264864519445503551\
7177765962569757804459198884060395173829734572984079441766452970328029580442743074801227899759431554430643908179068969952349407255797164860031840809663168971415926\
28059408392193668721938665112563797061777477808864318577356382613183739846442038099453593463537469762338295898664534`342.77888629796587*I, 
   U6 -> -0.0339762694009340450930084315820622804792985679887729864585977962846542032926434138215600505032312655876892092846616761301501626253019265906583547615835\
1086705634674871204247086360796641130981095440590859646285728904594451440664872612138774435994399594709885085709088558936196980711871789795886827505169100888285791\
0321131876240422186899739809413961779566201341120018`341.2313353504871 + 2.6915081018151324290601152165446052917269708827875813449291782632305496328244002396697215\
9424609436422043223277740305225991999838601344354511184877018665135432734334740951875714946279028142662881098410806687258562236744218909532653322668997220782632133\
6264289849443044963928729492847233080312572099541444698870254435853088404080502044006800007132636348503543192542263`342.77888629796587*I, 
   U7 -> 1.32626618479131002820141949489592888957582400684348235815163516834195254561031947729419307630187389539498670903837580505616808172521514190756614847354570\
3301772046413680081776587319367524860925389774155933889276372464258376788590980632998364497704870591203727710296204343160572078671012419895687313446377479250645157\
843991063698294013985136812782369387433833848933825`342.6689800268322 - 1.65237871675928104790903606840623071272273435080407254384052851046557295893496215071860809\
6537211308473378103566240754130412629311085149265176551811337903780529748218460108564028932696638260398882035347760133847452389905664000612571121887004760797266597\
45720398043736988364178871498803203722746081178060762465462939089466642935575302040719502162672810644864150582234`342.7788862979658*I, 
   U8 -> -1.6501797853588737244311997015013837362226398064311130020861178846907744609958826616931963397826394513829724170837523886729624121441169336793489509079632\
6707299898589482076707065303078490874450688373559024871748195937285703235288658631824751914596779074971040668524842925675731976655544569886634821261221362260505599\
6423770699571461467032825802450122481893644094674949`342.5086704073486 - 6.0855462330673548511517224308754822854915021354118612015347441003326136685033441618931394\
0918837661617775979758057167627258218514507789854507395522480475923184415886865838760923922772341584915107972157043994014954623430247278876833150547649627433828129\
0268296552006798886028422470759067490237900000260198754371808277157282146389752263239550134149689438491440907787673`342.77888629796587*I, 
   U9 -> 0.05302316745637821283587271414207526445631769293416091310054592750152656566697604539835973317077551231753206430441369548157484552097922390612054714103619\
9245415539883469455395525572114814150800145441135389189180624384398638794696544868816132055547114546536032680804440828192635169527659661763220952020895102721482830\
870752158637106235212758446987566677219552299335465`340.1475001350206 - 0.36244370986579255131942786645929161528019569991350687476959523844908486093087746302303061\
5249077944750121200247596305362053000970837800945409296430467745425685033189912076805281603093500604267041052012372744341284532502615334026450295014392702020296003\
135885267296365008010280697224825397932431724134891510009534546866519800044016316637566374145679864616184187924402`340.93144857894777*I}, 
  {U0 -> 7.58990044808218235807439979938859862693060606822285626498285488881135192706392315890474189282989990846770321718015372105047805836823021515614291445063224\
5433879582031157598982967782378473800114513346203188519590314136186546362629667332022416232371501487293163113905555550139134001862510227616369065979785601588793652\
954806486661294165555344258190465995003047904729667`342.77888629796587 + 8.5658282887725687473150709512932457528042109292094925733278975532202491983136745750491539\
6414010541154777323409765121196054504341949932734633584308971091986862907337632225772568898925303616422984025442628150252721439093317520484821330164520289894047526\
0937340844488681744355023808327511798354512934268591521846972290043635387799244114892707610912551605534733332607377`342.7120204619341*I, 
   U1 -> 2.16267749253702594965787356733839234815959438331409856884927523906412811541434430260247919044996426452007557416275172354142886573296886064682805129172954\
5724018821540364059126284055423881509328358186667089773486051603871761221382349301804410403935902657774626222188718963750084388615694461898167674337355787883120628\
778636878710340788329616207276128321447696991075935`342.778886297966 + 1.431808422101797358642338487614208732162146354953355413205026170402847386332582843885512807\
3443238992618520068185944952345444636381754529137547619082458471934233627522985615161767773910728811246893741517120590339810756012737380994886577280514002146154028\
56979458735490533131544863471163856329082132299049110165764865679237143554676823257533819988159461345835213167721`342.6463462594685*I, U2 -> 1.`498.8860566476931, 
   U3 -> -9.7386592521523562486599766329276277088146282824230482458299353404534177425976037244605287806821566719142767956299990067169164127149977333810775326238486\
0087696810465778591451289626278329845825115108251269350994299834532632551933076179265600853731392377628625365894637689365808275178573755821095530964858207447467322\
7572705265017101912735248875553283096371392571218535`342.77888629796587 + 2.329072778861974015729717920842546224683104776247469833928652658447165814720976917142356\
0992194758399600555769315316058047422248234349963916947976343960128318695105030175143589455821095994683068631241714382862498207503021665240853967865383001421269097\
92053021516100971634249777233972933377370428905078489537695575566093077476130517026901371784655727285405687286689948`342.6393145205259*I, 
   U4 -> 2.37109408239203151553011153310288752423094117777798287468449252397113134939642586260015962263314551644997842848273139759885533123072363147701633656512539\
8959442900349347468647810046247897296301423248223450704853448330941124763967152132764905113636256352799331552954961064423314001609336521524743800160891852317621039\
535040002024363265146786138375620418605075326324825`342.77888629796587 + 2.1003511471912863500833429724361886364953983500443807956910917253747622327038847719235630\
9601728507873161052040048598900724081184913012926870539338843440697005995301666415977059493487006006082644368179547474684841980325212748820619912998431134614313461\
9371522910756167148803310977106748596163927743320343130487107392452517439527397680472764154229058277825365716434645`342.68528599904937*I, 
   U5 -> -2.6605440851350881948815936860231803472278159926881808393399768913057188021793445027748298368729858204599634214316817660146998228492231791060599902996599\
1470425037625492290017282370950832342297865980253472834197503170006167268901567038420706676326297762951725664019831904148504294408627074340502589163661570885208386\
0231845595833902838834581392142377744720299766144132`342.6694975201148 + 3.4041522148271417397090607882973646008626890471709196430705930049315087578692663034554319\
8578096867177636749692259536295728588504510359500967726817772516236671530395579431639315263281379561823730612472970537700389150013763353636564454149778910273358612\
7441036816777869987181446922084347143777010131343201882739136848492871769999287291114158823523798233012456019190981`342.77888629796587*I, 
   U6 -> 5.03240442953266406988887435541485963394045561354900553134395719847955496282862981171842823851429734810578405124216776294457187270656436823706694842188265\
9314439942866369098474240248374548477597583113390207783661020939539165041726417044411557715840959174440518359186029123413232945924501506718371282419493769599796638\
568438194518608958051306065788511894926566990292601`342.77888629796587 - 1.7013172857768747657426055127010249415852057327598213751323796447619898266211031912336163\
1520894648388952239285596735804386244492828003733808370403636016273597722282567385672502682710965109712108708093380385544603645433600021535940516949471157574174612\
1071206180949114519929448104672051377205781687822574961813702822803029630828424798329734065778126420090348719471252`342.7763280175919*I, 
   U7 -> -3.5704742359541873112564759256724291243488757035985508114057020480863041247996653950074855747365697456757367459597583834864566787627508225756069516086593\
8848231530010531675861241201641154126298791192235182121418839573995568976364411431866345110728977636782048926199851275515717769634659098644307886798488684481493228\
4951467037411231101634947009809739606998054871079071`342.778886297966 - 7.79166161924758035418857389931292022751565451826495556949067473152762546371675293217561835\
2359983564038369605271345822563662105395564361013965870786906386607769321889731787640419103060226182321870745798748870378589078560682375322897697660047174106693866\
822297224467194221159194479623342131345263556085732362485301801225722549626887456240426477002503400528710130357622`342.7635390241307*I, 
   U8 -> -2.3471897248073152093996283830666791118742383578635217867798045139426854522605232805937748074146110223887615901692342518448674488573620990618875370811516\
9135535689961664579094911797421227864245768837984940330310561932238290593710198814645464778865833136432495027163572714054261554991645764461641722575659561820392652\
7237090122471096451045411779219452925504203001678327`342.5644439335092 + 5.7126195579012187838200000351166822180922106863145201831452561223371410168728604607060224\
8901662953053568291845742900084413163856314763820854127661738170134890579669188477651356803427596359812268603678534599968137260489749975025019814130533594809722026\
9619038932027919305121398161845467670287013377076766510056859234741617728487194406836141700758122092586617396691488`342.77888629796587*I, 
   U9 -> -9.0724899426075855376978198321943662916831506115378867540040298747166531018791923164532250446095405728803529549952757838432007624155948763587940013204388\
6193406275396994186456493205426156313885735608744433435701973229801571506301004924690735948387605418092529586364642648348208287433136823456622073332399015963039101\
6401189677837401181375639703366003718082832598036482`341.96502836644913 - 0.776251433515797913647281750128614318652176051854025992144319819940967574149675656445100\
5245499855338647933232515010506920503215076244389182060594368228852999825833804613664013060739158849817149765929377308514653007315197531339685634987630358102678655\
62820961217117619605930605155910410982706970718195032607604182503445143970227116826496856449465020340804040094264828`340.8834522936331*I}, 
  {U0 -> 2.83916605741451401818609724022998977783125842054852287279619907624938599389652033500288304743500246159556712885407808400547424687336297388674297607677069\
1081692769709597853485442344939824385539310384983861731933978981584300636438681100409770143800424647117552751558488601382461813178877233943630463657110130498193123\
714176925769530348357521967610562677907742780866194`342.7013962260678 - 2.87953721568268193752307765213450878444938414615116355818234805229767438132540947347696719\
2445064521526089462045706968334310989488219810914899229562014291519643441725133355121096247726869797565716520338640860822903164144519245490451338592803139355253684\
835757570169445241875522087181188920074684812295559693564139270696290235937746552562098391909797761476212614506829`342.778886297966*I, 
   U1 -> 0.30725347261278474817290514153500438969880130133722418623484207540333509001553900830650034730426143753017439107181216593466161128812832896933270810064754\
0435615191540179043564014013192351703501314019694799919030102458634497453273974468260590195010099176367077973906821567935579594363814121417744012437042822353266577\
560840524135457202192391197646488183976340274764942`342.778886297966 + 0.515613143358960487946839648228451077334377784409966882200415339222771879954413043875296386\
0721618121825318483613965745196657660248227758143962182719873458952233782697780449924643421609994474940045381367872277357369198902554913118587192074691296710257947\
01328881543458481458885734660862088364796585208697024030496273304100218746671700582152481042488422304636893784462`342.74480446906125*I, U2 -> 1.`498.8860566476931, 
   U3 -> -3.6660613744833224058717511304629546031556648469490805048905772900689840407257718597174506101524192674736090098212197456610955474899740752044567351487415\
3136932955676264998894097574978564182829197550260889070864348473927296298556945483975304446804192138118304890663917807968411812829745827056525742316414107523830979\
4111329388339069778898804573396582616614538438619015`342.7662897943313 + 1.4804048251530721077073167401958832913158517892350484870657963852656600925755940902215339\
1514615576955615190005807583507284292914316016672295042709308520126148781976186714484366287264163027141559138240759403198167250730908276214271504601618492633253351\
8252692563672207243010020644329726273915795219529299347698454091617284540588298539346812111600279859910665419452719`342.77888629796587*I, 
   U4 -> 0.29905773423570390983960288269007891600382646107007720165169749867236928263540255405362019801247074920085779880598766326011786681594267441890026848387561\
2324230915763778445065184078998550509082863573617358639982928213307086757599804437335384391370269897326690321415052072969788781021980850105770298542022119722814851\
14558584627022523850545683504726398871971184265077`342.6201127729071 + 1.497542654688381752046113177004236328731033395172985411908559065420066466523406866741289536\
6444965247936944819384048671235793061450825217066792851435383835805399479062152566508187008033495593882891861044129943458655086247263601607346756198271757377794354\
41818786883906659162746754341390089647093514715308675441640376776400891579288409101515237893933718463239008601849`342.778886297966*I, 
   U5 -> 1.65148672381135571679421234939764427733688159623997831696598733954139035417493087233178796394519663455347397367735050721861365871655630451474385114811947\
1110998367686299165580472481128768727669068477841511375137316119556693941371948345718172990531328217446765799663506623652894089932396683247510271255542042586206976\
197083576696915793913618174899574449906633786951129`342.76140518497147 - 0.7376408007720728061995905449126881644582763548413376670251876046553465528302584161845723\
2277374580236801458426458467094485454989325192176327286447137564752632127593100241658095417158791058116390455030815307852740532171896579359032878150289670862058292\
4205650707014714155506638109843071704141286926758058310279067695586819625895897061911484035418421808928579179269273`342.778886297966*I, 
   U6 -> -1.1964386116109938760772220227076259603145290732950333384906620798375788253620355388673506756812864905027841471364674787852736935898702283054715749061287\
9503484545659580155880123168503725217888352417694074291319149998675308524883120335347262695834194107359451573479342256754229041521003352404494088575129757602589376\
4543842302740672892709286689413616744619961110849712`342.65396067827976 + 1.820729714387924028086171305943868634988506742745916456431938303953274306316374442928003\
6074951488894555786792364411351897061404224922934208461712399809029729624936538832294089633072860153561092876928172016179360780093275997641675397547056883709969549\
86738410142610291272363421352223246919149438885054452547736879610154688098682583261456084377586081048540257423220515`342.77888629796587*I, 
   U7 -> -0.7157496339059816818382547987437244416831578373662890502737893490712971260613921375186024835350679219952360761442387742798137163891741184443097190711608\
0656651387465616688950052997395474083412556101529766805866979314293842337190278364602255999332985861263758672251294575922361107135295260215400578182222020689030024\
0594803571343073156386138641236241779578976796662088`342.7678026399433 - 2.4899320174795386861463904166166069937604998548635065530163301569557488380581105601449623\
7331743650341921130380530945476870695083673795698275881515780492643846186843047957081826816819632419886728685804125266883891668374405925523931806358407385491043154\
8096822609962044325180885074159633631945455170891727649389973518136906864751287936441455097990558996628349174174435`342.778886297966*I, 
   U8 -> 0.25408866307970566619970413319851643010974261446158736145140845404560630826941199084020978039838806706121856408609487808700826588111686984037948162962742\
4855269558845652062388137519137945296128275638641177122962848383620461531694906474305846342077689752731620512512465870229431865538651965840770052720298825224617520\
308188426552079866990339538633998383373131570936305`342.0477017837218 - 4.17437270343976759266068721356009479402225275192527441181647866043919445668151084196814143\
4724223431339648681950018016109980816179419355054881709740599902330187136160062805284227747868491607162422714594284783628015925961802273712992801931267148978395073\
155773672961765457910247527374732137171526935524017534927490749289097852129563786245385467049802842746022513146508`342.778886297966*I, 
   U9 -> 2.82673895466369939172818639701321052132690812424989825743575389236712932522645502813737720604137969857662125098519838198862772752563118176528776742581608\
2497110871722376954692470374035508560601305401452249929528288539792975635590707248775495075671712994854495541173056118340435554518019615844296696614589182797393570\
692575205891547240923980476461417980981886567900482`341.86718578774605 - 0.7582911810144190360728897120353829841395052739055780073086032824035847667097657295412210\
2097976935812322749967724581650915338664358827898998561357318463201365293976338084111039114686099517616578027115086088926693430901387904636686932254900094138950252\
0453108485816453572221199892817536748692965162223977200646589294417419689908557749071111663065773434593954462542122`341.2408141657028*I}, 
  {U0 -> -2.1789685135770783196793133209040908163874978965730972151217685592715797790959471562484070132012388106930305447157055707160558626448001736687659717208337\
8946584952675328568776416992315055354920363962941902721847146399350990087090333464421681172654733420435998621235535195875817321435325299488788927720085498583880873\
8469632234988163140462470758105296776779275166704579`342.6816134256715 - 2.7276518648093415217239880880798753930297610173121356853756288677570839902454302379071347\
3842101136228436487941087619428357829464657452523604984138302104459471030678351386090280135464179529373469462214644371954760034867917755666168003460406213883982201\
0572697569548365745315751854741275049954932966356349023100156401866076530245418857984622870497279869267221642254432`342.77888629796587*I, 
   U1 -> 0.28327732209403026401620605132202266939697205128396935145103106120466237974747605021676561124594125915357448908098840493680945333694304892706040107042929\
4425780900722706118927182052503071023215387268709367480584923462078822937688907838730505452266506533355318054806310255906804422361822334340786895476357564561937686\
543970507072878993840490596576177982275543710744701`342.77888629796587 + 0.1641542725733679159603873358609485920294788599233179311051446946054762076517736639259582\
9005043602985645738036961802861213630491349318948214590002986872490030750139770941217559462424571285489808489431675240894579981147744881771759335938797184373294540\
7735450765853924692686299239781213684575751888776010530291517869191172686843068735294854986014692384616593354991925`342.7134026446768*I, 
   U2 -> 1.`498.8860566476931, U3 -> 2.0392573579929602581780485291550498760083885191372854339470468483684743450896044591396190333316057520266606377142370425234598\
2963247718867509897691129940467428705677484890466863490840884024230709397223372627048694044833944049034593628968859258438082252412967167889952954568772356701392856\
8870825704209589770598349983280913486103097549987645429979400848668797538173707`342.7788862979658 + 1.3191545501044696870948964016404349959862496376091876210224323\
9493980435898245111851423663525511043029897902249907790365940922123617119437427631844385378734482714357680586177856739429062320707825978598891986844494515829468626\
1362480089564584837140646108557669820663564706298266464221119996347324634792829770474857457474604338820340669703040520160273254497364414245108`342.7465209006339*I, 
   U4 -> -0.0729419470249232367515038234524280559011363011674028536409626647541630212294076283269702040670516431830301483733672783544199524276922647958622032059219\
5595413713615623364053070662176904938332555138336773527420541696035963514163152139456975573820462801484386102835325977968124181908630151187557572353967843682470651\
4266859991600154618836220952424406260517395517298978`342.06204741686173 + 0.747609147270766771148293926987850000166572937887319863273126595965771567240470574043760\
0849017086366640891434380645731537988862372210457192054171545942828633431048232383506046799585107353821563736275858117004552137323758277591471995409368697420428684\
20415947860709064115229429567004687022461829512805742097673814525505404899015742010786511711837792179558662124698529`342.77888629796587*I, 
   U5 -> 0.03722899981886091349870107613104907350007485426825149341636422315097952655303352587977855037904590674026753976834292809802534707863523943867746477202861\
7024884799209570797132930197454511264864382068180831656822796590206838175993659343906157145713144960173895792616266311728191794093685339508061184063259891687659587\
87359885700953213372584316831282244524317624431628`341.5226764563755 + 1.362864362618604341794619708339434415631531725396817793074194853953001086663862374334615047\
9782494926171975327546092864417588139662751211236859419394291222766286205478443389398698516393271714366137952751066034988937516178285451837336440205856405561384408\
65691634737773615707915263992297365048364659311884247240614334784338956329458353166270060616237980533535856224187`342.77888629796587*I, 
   U6 -> -0.2912808003531730535136588324871678128823483807209964378019714078046800407058789149323859314862651918721437047002973703701258569724089137557392534378916\
7815126846890009306733274949410896208310918342433246530265143997286229803841926247893383684923834174527335467585565033262423029920989332443753471368106167454203373\
5942761833717156648195970975221938973392520917127363`342.3707501353208 + 1.3594254157090547506792587620881621500871979011866777343053450507915817704535726038750771\
6441017754445931810192942367597698288879623206271750540056065024075730432371247367363162054508494861270207682005172244409953890986413245455611175560153640748382644\
8270002228705580674346234176814570134276727812753310029609052466704779233553842400559035466273645798517610731923992`342.77888629796587*I, 
   U7 -> 1.49742720298078160328549854491247227169739457910507009012868693123228480720204567805745668108973099118589504102511518928352091059036091881336830713267030\
3168580006191425959690558989464374506144237239008265769212454155961649951622340361147122198174826450974582690897302986785195387338455486799229797137720117062841269\
870586541161941020645745568947461202323964474011468`342.77888629796587 - 0.0824821859590287738982297833363561957129894590034380727004590524050943775387929960118500\
4015006268563882591843273358992544757451561814115623245873553925019864558098943760571627129040606101256707416484498777132913693157304763982297356479732791929131976\
1301058545938575542538900964169988707779607211690455654827482966165040477464376095828039973606941537838151918909893`341.81148314955743*I, 
   U8 -> 0.32366150950694333040269461844560257438134057318374140911678163824869466415672092049912636988248894347386650189398685523401821534050795725135100093964324\
3864343032600062234456933545909381732190876632471329527155129038693349085953447044747560777134374802163922213552257132050747179608668220034341386510939305681374094\
44780429520989999949358477345454163464578719200097`342.77888629796587 - 0.07925514330658254414261650522187199197120306188931023773627925323833321190433395729624426\
9126875429938075887791759100588485474055506696541107020160179679656748636860242560940873830591960236974005509392359690168695627201566563143287886307207191442619467\
831920068138091480409431222778761592635816651122331984094880119496202645458221922484312656744397314000204069582674`342.36462447018755*I, 
   U9 -> 1.85118241191469648616374814596150427545932244498512924703997975823971036141402852298516362228683941364769623566723386217640588554600349467888549367271599\
4932213814294718224291386633889747317760371988071021931576673473968004162243361813863003772906918861347491146023814627844443892601788515269965082921337609331871445\
807782033674938581685907350106155437235155969096764`341.9211476992647 - 1.76349587432744112697099960728878923772087225125317242017284095069816265914486354116072043\
6759697645225347055188426015280916275798246333676858975603631192239489305236840703776187557771135256054586126791546522326366959263944955334737630873481175255668782\
075760044981888694962595638831467482225089493345837617257913777364451491209516090267731669797950206684856376832753`341.90344254164995*I}, 
  {U0 -> 1.67490137796263250751593871563955830366920153853783235291097669758138676051343943293957788513785949643094646938957921592901324636431480905788415727879211\
8048316050393120195978321287881165224430093838115802365255606896377927103692382126633771785143225725357920977204697106441322040842652146803821470211401880476599481\
866021229283834409443214595282793805033788522548549`342.77888629796587 + 0.0230505258184506417058018963086620167962822829218636810637849176626659725837772641065173\
8831483736662528982173345495327078839212422777969077257331268330558694859681287688734624272832856831763737444949388376333347900343445387252239021605729861182853403\
7054984203127245513497857068866085487313370773623949543526946693222577556835405277893568675711297471088628528930086`341.39758319540533*I, 
   U1 -> -0.8979597607197230199657565877222605460581773780796746817067923261766875535529838223092090229208883916359269187668076286934497310838573373270688845001424\
7856606423538751907649187008253060025396973294892461750585538655883346001762002750284384189497133940203273058678822962657905083954609580948488016987665545867935543\
1186965857977837861465077461770843628503363672076484`342.680774147375 + 1.03719727394961468906750860517508550270077684484221504883050426705385504171285125809047897\
0355658502854111786161632872765573617705186793788821767203215198321901995399822214045573633423782598321385626264872911928188512508112181020011091274760251825339736\
144130556524878137899069577935780951899766727773173993839373992392641813285204587551771596716705595486567525468164`342.77888629796587*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.005273051213272996046885181903562283884278229434013811147989600408883632323165651776374219632251513812952656955884638215599\
1929384296536658348748281499977219963522104509586797649910113645730990690005205789532924399139109395779948481077768302958811528778714307498520728866756278621923733\
87639485286105223424836066424549536231930005503353259995541447471870202773460941`342.6240651525339 - 0.021713533691656483722691034981488806842931009590847663381408\
5629772865770967080495588749075960552100004194358134404757982284202723849971294255291293090335682419622641813720857220383479140564191588928737010956344362070202906\
18646538136856618636497100568598773518826201623883770344419744429986795631184290507399338627227666137596790375973199827986770347121069378732405`342.77888629796587*
      I, U4 -> -0.8033785330026812839824713338653972483077437701777234552246686113822929007991533747776210382650404025029640131725946579694597812715176836136243751\
3922453753856526987740180137607830819127637355669997638222683813687229408709144715400216799699127333878768760146707600463937309303336700615926552564656592939471065\
4660675685642306581011937551361607568870981392335503787923`342.77888629796587 - 1.041454787315080390885551665459346144584175661681323348938925919743346980189507439\
5659871476727143194951587343836219095967305936774356482349535559228002073489645751539655071914708805976280515810646829316382032179767702951485961160779179169874985\
37548064082644353627570502188144741939920977701315156877373449663339659957195799779375766895833819578252569949237479930829`342.72538609316393*I, 
   U5 -> -2.0143343988488843070070667226094839890851241070815442224879682388754462892541571137095063380388235210380545654334928812489241660703441577781760915467528\
6154639940099392984400515316147233062559616014907523012116921986392183006490238414537054761520631812322172103261741004185956956015985594215116060658118759195759352\
6621864383884900611371834999612776982089334599440715`342.77888629796587 - 1.429575321246898910662089678015873553975965223713619760348148608319961092680494134390362\
0180559521890320311372947156435857254204273266709683538486811207122499063375958459707476857260263329739238719504041018441508999050800137001282436775929852545721759\
58621326630375663707523712278990850651255611589996802514828755892788477151784154572548201225184398970479506956695052`342.65357677851296*I, 
   U6 -> -0.3719760981257106261754885481021043949162581042297220863223057756069887997993056972361280082103045546554835230302057088930882312271528723674135884651234\
2014898554555828301145911367878566591055933569032226500152110894090187221029358883367694544274507083756051324192576614678417726576747600018380305423992133489069742\
4731742619231432441500634637047565088724586501339452`342.77888629796587 + 0.055318811733782944214754162530371724116952809780623796063631431778500298678387885869774\
8912587072502176208581889783517770611260117780498937262854947955038272078419272646514247506262711051819369361859199623142337231820868049635733113209909306458337367\
23773769603980735270739316027686793259491193948582428426870292755090744354614333280274599187850938659589893146106666`342.42485361222856*I, 
   U7 -> 0.27484262045204241042468107993440584396902608341854423758774839811381245425280949432918987955920673816466550478970055444610243905038824577149102545052838\
6800460790834784144628883551733418117647651672886785907431245906381370979287269291941281450540657091527540017042565865812610002024907275052810761235098776708465853\
83511433593285219780699208613456948431752445688971`342.77556036653215 - 0.10566857653011511362380401298397724080559788014184539223918188178770646558364153263691277\
9201374850484359108025532938336565647113837915043786377884961601704914483794823805582795203955792970652689802512860652910379142478737260013527265261716700373868966\
763552371969494935426385080721825992943290372990609181362348637691594034590240852095660520998320665527714154510505`342.77888629796587*I, 
   U8 -> 4.04542222468789539223945063780884654615831871826534663465517636535163567380763159635814901097094622777412373237781124438083649839143544535610229918527585\
2603777919374620314390616150579407219425812048491657401117639053177455313446566402827874771496289093391994597455087541808126547221230251123400684300964571569676523\
222320460466429693180269737233708250463712658327708`342.77888629796587 + 2.8422502669880170641653469077385282016404279018999508363463948079414357706867084490927856\
5322367014875738605876903268589379578523353575599209513208416169830024150470116346697870480556804226944145221193123579972663548930511619979615404003327267218222208\
8654386047347234967113264061400496365339587378477690722495837396612260325406699939913012695604281548988169317622788`342.65209780143385*I, 
   U9 -> -5.1350095068293395081094593086689232218610381757032674128501631245928740500571028921664380720187579719528415502288313490721815149754091644065056961233189\
3392434993506466473792359216543367319314543467522570254391541712091911878870113768143708009730291722252212950103454240177920642560759694928825345725399021758589930\
1221474598429291217475914582738106271287957952397364`342.2502810773007 - 11.265979149058627642986951416504399280011009247912005946026404373347280571333111961076604\
7266316155917732940708846170863725506288015559418650129233047670346090967395454457741275349599365170645972949937343175566579782575442164725945157935915841899603622\
84565497431260584501318527255616734434210835718973893804269015321116367126490003928552439146291119565405099028354673`342.6216132393738*I}, 
  {U0 -> 0.21616860144175731068588257310412230620212597276691362638027583345210182390405370655526242110624599933619831182396485990282248248942042027936958356000297\
9412726930885856047734827732371338753083794790987850426235073256207956509056747784005253519956846223791000443572195609807636991022426608630656593487548351930109089\
994128769954131307554936871245891241258643735039591`342.2500121927857 + 2.10829637633653949514105707841350912177941112815364668068958973314761475842167250880048415\
7663807780175144929383608163517711125382304242197063441552842142235330088278779676971379559349355798883404289767872762345300701588307233612500689322465680227551313\
961555257408974379581131868852255362677173307154765130483510420355147311160210949253790065258105691848369390817406`342.77888629796587*I, 
   U1 -> 0.01692481814548652789532082772439343637054701277843684557136168481326549991234780157673086661576845494132560821680200456357425696674163110368165483502028\
6495396541759727028108730667006580324041761779764561415409877515342608159419221816833072514968624724352881973615027041249036177748522697433910976302989896853960214\
300806563960050537266069566526574773943140177024298`342.7788862979658 - 0.03583267785180774777694437230132539547930594139789853458391390092475140942891052825528932\
8575166909066731347898803905693702264150588769202304148183312368028657294486133337065247517126678181209788100309050837946674213889864352445916605336488970337347753\
067235119994585368055353410562574238914285674092392350080107012591862951678192859718523143388628304079486186970653`342.7572846048626*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.49348375051523765913097277470706576241317347252365430552308817443983753079328128222520175196800855504988001184361395272286527422719364442142722649062242\
7007469784347200271183305974428442780605356338924759126595792802401335056182925009073481722361130325858413707766564828365002500654121942993382634292845187275916411\
162304682422626111554159829158058183764442938687517`342.57926148319876 + 1.2804242661245872333933287849489759625965790648833440012755810011215083740510121757400636\
2150801207466815301180031954568338424882460734373184444737943122832337054026316363742964450753603579704313641060848800544250221820160374013987216258466896999352904\
3829851326977460012914843638154555530506588418223613727013215759565667019343852685424079669323177761661240187169294`342.7788862979658*I, 
   U4 -> -0.2522405314505222389316060325667148747318170742306273929949515771735378199499198355117948712433638009983648804398952719438833924082857509227261101187328\
5950168221955107034261373900723424812240593174840473009893429681427106509230757725207808691994993325044386221696652099956761939477127764250432244849973740021488134\
9478268552389072900795416740101798016320849982211824`342.61264238295155 - 0.536707317015546592457978605386159170966664159265999442642337130472826550578273449047061\
9942085307054008751408011173726259682942475037319110072262289668243270906358125920375540113043544985575473058165939635463399692957006898633147071589820295937470082\
88290433645682310382524109959325269371327472118627267578571885816799764900271636888436387252633812713719003523963271`342.7788862979658*I, 
   U5 -> -0.8009667118221691849034405458661121044172138951940660207664296539623255252217066844564915237225797221378029616082890693823274331936614551050205699960913\
5221887573736973739312287871580299819908828768789006680115556219488602946601843670762370343351332236239609412409152129008784802701712695533181717797224765597714709\
1915068714385416328905271134904332856306064207970345`342.758035828821 - 0.37252166145929629132114018642473792955962454331020423114211002563952267966278885363016231\
7444365129309513302401540804892767091660030368110923671941137986874256958914571238393916093148628770447769360047055665346567694214713585192341116741511915879990873\
268704249023907023288848230426365123103684946185832797045325307394578662314099236111392651986307603918616462366243`342.7788862979658*I, 
   U6 -> -0.1203370297592112525427677229728810375054100319999360607125753134706991333392415337106226316885301296177679165115014100871561695380085692598058666805718\
4658003409793316098251627399129039031024515181613440908927764181316126185719236925183801915695268358384041649193608027060472404265618817900730291191954145686783709\
5991196250302476375671291289329732300628076471811009`342.6034128680743 + 0.6859837234347927517642279240996995515345006504731380423967391186873191267073458337470789\
0287823363765826061637562487829665326589261904796211188585899171194355799024932154875570666654617695735217840048576723480755654127139169344004836258582221146357214\
9018187241623269435417185528200066324823510465596131958852443547500465835795771592496184932244465234502779997770719`342.7788862979658*I, 
   U7 -> 0.33060050802693513644164466071656925379129642020041824958438863101994988977512117151829587289823179748753896990307359562486854937879092422544061890100831\
1798844623165022078770557837062120869518518344681850512691992280334662094190491130362680928734801736800361945790388373913637755577875244224970321432052320188934074\
104357248015848350994236695458218694842378493221159`342.7788862979658 - 0.21097870180001221714038878035938521077843372241890374650343041242423930837271251100077291\
9544117019908286682006259644388764803001897160413203131919865378526731135855271770931203842137935772350896600148701230451329487727546518264364337743215142611966020\
73032116680859344254330376594738217862569185506421777082355550861313184279172309755044043089970819202978164515637`342.6564528494546*I, 
   U8 -> 0.00284567107252173783989721927337209250771161639547421115135362729691422550172938746453740502765483156921811445501917934330880669422107769821422976716774\
6524367266041790171347032714937457368250131995973727927363296076542212518220093801563898944402106331204023136730560691005106091745045735409559706713789418295001280\
353594085033771185593302149918540364909053053659002`340.61062461262196 + 1.6602015884103090333988251436278743758555555532719111001314477259917114408494460550792511\
6888757613609236676041165285928784416624080593490055094147674242627497667498185238650885023203564449111250589016449332120225363202907912556943301229327943316298325\
7207085593421094399497480003998953584862045825239914530115177819879029019918980291316582230013594304746727971770865`342.7788862979658*I, 
   U9 -> 1.26927184749152962486382613726705757077366495424230236459409987928576511310691341567191763365848648157858486720612403585667062877281661776009257518091047\
1125988392872430902281496059561811444562213966264930379198662234751122338433050850017814178906618738943787233895217675555671679069589932516590068828460718482067694\
16719490157098600862003581944979828471633251544463`341.9402380099365 - 0.801075458082945420664005636649391586597708471249406658374710959098894946769982302635922012\
4006767020225072771659794044868319594466065350717008606251206714221596892502828803414851584156532580679616971829720133943375476377716280120269870228758788045353775\
26544222328079964872108615611780497258725430167891973094594742900859845272266503569344894458517049025388965968352`341.63803936226594*I}, 
  {U0 -> 0.90656675396558207812973336967459833258970058474446644725689785543582213367990796634165213504080026549074327162813663666480523624246275894307947804195887\
3521115699286185698560309527718176763164257692822138716870463465091072780304286788347509420718214182053955587882930885586620415002927317046411167251756754857547617\
705847365926721669591792728854215975029762912780849`342.7260773160431 - 1.15535420254902042791282023657219495687474692545847970114596217402201771070646715038438772\
4977107417238625003538026588994591419144803250499393157451303835028471428224542556011990132599617180629870276953895939692306707227015664145831707352429148227675814\
858522081908843840491827053294152770562065253301044580824479599666527989698044957968077273209548568175752869355843`342.77888629796587*I, 
   U1 -> 0.32525280722991171054612352272972426951893474745598057821382725343054149666911755404618441844633066859782181705195582437218341089266661979792476838244251\
4547545345857218352546725547512141061684241210448246093257954254637616865849206310082733073641323389979423821522727984205781073881992433147999560157427964643491466\
882448644075129611323691959990090469623633813500351`342.389384093474 - 1.274974327501154608701537806112934931135978439706193017953956580210094385653256229455785956\
2008756345745909856815412487199215827398814727462262101261575357510687056518399840093560592320370060861978499678287632761135839504620384997318448593170862200090955\
15913971623177258303508789559586317033400043527417232298079763598474983240109406752115113235937797672828916445414`342.77888629796587*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.02133862615225742179818085725291697514879603168265250461569931514565196362114127387182186113763502262196452449382465607888964502698680059742052307973994\
1703059656606504930529531037104779256176878255000960420969603483540042985055788898053022884150345250057108236548609186706779527305470783719657842252999568527212285\
412263510447402285312436953174524658151280331219097`342.7327360690785 - 0.02646114383917356153897296867377927811149879986052481503025070430869883640108035249031638\
0630190060278837343404559495913605318764388547596495797207979201214879964599160721546074009736161564844439372665553276503373233388229483667045640366567646078294282\
562053761033300107052420016547251140707280329170016384943025819056366809565549148167368133039340099669640006839033`342.77888629796587*I, 
   U4 -> 1.05299115406063247617843423398811414337713681861923957518859491015469061039659409573390551103458954080718657071745484324626028295754195460310558792733617\
5824366915921314660554777516573554280287221393745953625499557066801905269201864032569959159266605417894441161512854008376588537796839236773082730690946187645763789\
01099928309116686705733878840770126775358695878544`342.77888629796587 - 0.49870400933178323393748087877045949702653037445736874556553395658947259428821054743096888\
0303182000973875705150714072146986021698729597195794384597714455351448508861025821363084342846442777200929690596226699581514671119975363743829523126485332971826382\
37768194795813158253941937685754854262036893355633925672627651253798911741853682754694876656679962004195298630463`342.5848065766401*I, 
   U5 -> -0.8014358401298149410587839225459226354871904557902950684744812381552783814334929095679757072057926602943100827736540951720234801117782954611764691843790\
2141292942643385335084709405722508303051439032768393266123325524451428897494451978452916002623615899390927593338005368026750343376999498395204945083411044520638274\
0081983060304151710589455314947735126242755081987973`342.5531685106724 + 1.9067181474663600479174087645312861433159087197310087778466068050625898210721293012748779\
4036578159034249409162438208296333609332914634127756274612358631180137291700454959959703690048377074724371240752618671230966009241850603149236163176932146452929119\
586834885622437488582118303100166093144622132815399249683415807631980487302212709598089657935722200269776598888225`342.77888629796587*I, 
   U6 -> 0.37937486570767102498395634303884272241738466245235524244653494188621197099938077706226166988698737102597047305737318354185496856814652968593648661269526\
2848747699488978243349421778269631043959174759478300407858609238654128551145775355603399208030594324288831845119921729961097537915580895054812149872470551038936589\
507014593367972986975502966195622670695387916234608`342.77888629796587 + 0.1188186133698051448926459092793351928018635290979920383615102324174412286188325760327731\
3706105968923757381408824175955889093099746918183898287650683263058808268667526381910972611851573395554967277509655397342166310768777449684304309806582786776970513\
63541039548811849939125040128987577712409972934507596391274193155497287574155728607136595920345626501015276279895`342.45906998794453*I, 
   U7 -> 0.04981137854367884373936616560639843488662277958703828292437197229829457979967596899562762655013874707094940242120483559715815207041341934145362308194230\
8434675207006080169303872668797865362270016928897903018414129792623521327753493635106167435825239115938684867223226838603637850309077771203531097851546730808578725\
299679119097970096968907479027027860114173681386232`342.17223379426173 + 0.3521784576718247758195951578403306323831899534652460789037265700633483569177577884838596\
2631797248831649008366329920773969268301669404123119771586195580691364401019141893261039021267963664495767149000579092641909852193127490116603452502569512934596441\
8195762911880643068384089034147680195954114161177769666742607749014924663017334355023746027065262250971777296040792`342.77888629796587*I, 
   U8 -> 1.57044716413396749090010289781318656480260237637997226328038597361600915086578227337874688603851340539973624581376203747334272547811703154649961857313859\
1504058434870532641141817406359921026468962611166147829357775543866884719610662664628531029473685280723019867133560721404964893757756819406089283606476760630118438\
936088055093789489904094665897480992452421110226114`342.5452236061347 - 3.83381729805820044353233892320555450710721600212133727887617188140977686565143068447099625\
6767868365523891215952763934786714162109447390894323785569481885882018009982924118867860347570078436668884816487958005128437049574646380066607647466554111616316509\
092332913569640049499611117639428381396695618937242158727640835772590369152603758317575183108053228242631578634077`342.77888629796587*I, 
   U9 -> -0.1550027319819879843039556134935483008548227481421048918185555201593735013100486162672003136182637580130564172080843595504969189233304842251728073657506\
6510485513913585842576017143464844714340728217896395250205590216003876056065493330949448851167913111744273188571435507974467811135673859909533527839655855331077982\
9738420247347308304701828975965951083493704635625146`340.80518344688886 + 9.298203184970611872952421638679206374346361143055081123534464315387253697127591642908603\
4404888796296148606023436120438466330762679316001286204122177402842414268521708984514227733729570842324679427894646951725669127160381436883825943175027631969036424\
47259340964552960346594609462760501393824377707423360431915086907437687722590859807860796278367517362839679141764271`342.537447406471*I}, 
  {U0 -> 0.55771889665868161483349755144239354511937835413946586789799493668511331037372894637968232602509961390056502720966040434879045740944466682034852174498221\
5833628225124971672354514174874770724986138772709109386507442019927252389827374633321963079749112070658253118217775353065426172850663163747248618739016098759362060\
986297445262211988322322156208924267966690821727154`342.65264865543344 + 0.8506376315061954005778888287276802405535169041304488365217106144661650169068816750311704\
6322504949878615396553683237991207071000551499895027461647572358934940221898041727294876974343398682589067762578331157912264024637236467017172228763700018859918663\
094456785735961996583110619217430146016044616907488864517258542381626758778030974225185388269121811580926343137657`342.77888629796587*I, 
   U1 -> 0.50877712354493875227498354454819032484042338496707808382496985039955351856071507406442308644932856781276960000774503519774517616304491281569757359501621\
8410654549410984697713485824803656972214385599504176309484559371343293776174200699633624335965203905107563864841809265446394400076725282530656269239535675157318495\
359639902347055533236423478898233590622081599289169`342.6119861589518 + 1.01851973039280278186100196283353226455174938025520976855601266593813355033594671011562598\
0180045986686451927991870004178851145373111418692042100916146183766833030260145402861738964808793648085844057936918609431225722747182453013225393844159698799500930\
034614607399536594759804370231347770531217471586829052381052738373228674856796945007480090446622545622361480600004`342.77888629796587*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.410953307832818970768445619175353266320596511513649589007532185431038664273421584726948555514574122714647049603150606226953\
4782478477293991439023730447993918670319482167661672089289063049402519773953821456751556134663152526712210991249400466385575514052117183997188174014395227635848767\
74038302143587636144940960381494633923394381913201549676425693364828379433991687`342.778886297966 - 0.0037085936810271667603184236671705983334102069101691243095570\
1427984860427152685898595997947707117002894376315325603783178187966405874663550188837675725423758243391587264148002557578473160804327928439013616695994907270038546\
0863651376295962280264422185120696321450406287093650831208602081829560523813235084366840756968148359695630516195367459639956981048211946832804`341.2932262032312*I, 
   U4 -> 0.66995970957535774624826322616898314073383822685267557102729143756117867900896811548144419897930863289778162338700166189073070608914784137793965562121985\
6738491475733422638851086259934141968602163095388601364830048021710735381706646794876406522010981648731980006574515597959038649032378636802566662634305587356936994\
268867188267347710521013281520883408639487827016546`342.77888629796587 - 0.3059483712580102715242178585819343115780072276775969517225571634547495309726341508517412\
9417310869271988790117756066552268179531452004114328735499727514523478773884960364281539719321999596432708762841903193937955726901827921599621694353191461979887909\
3059479550058795530667435443850228267910578319693256774666128727401499350793712885670654340792251417849013260498595`342.5969501318088*I, 
   U5 -> -0.1824834676192538119639754961082693475407314451049203563350079289950563902461128113849025324140998608149984195783850700427368670850099449943531550246686\
1951313082895913746865459218722969506079034659075441913998953839157321195556155955224369545812242723114050943305465634608588233548671614077078299188527013552783898\
5245903193907809073083701119115115003914165164749447`342.77888629796587 + 0.322905088710110629456098478347831919319407518901226820243161027493797602476948096914009\
8322285497451053242476428300228431933979545807766595244975891380770281932876583779993878752460680555174996848566308729149818595465313312237410916500337921944405135\
13725848181665881965262473438309598857987360275011319206629180472865826178778912540337085248320489660335536060163596`342.74830306958546*I, 
   U6 -> 0.73948681835133221478968940455765052364095938857328706428799207363001732313920430242251401533677081821934905246955812825764933606180960408130705909374697\
7891763493267050828484968904850423631293318660920322603128445894296704366238146445870647967592580229603635250556530821024428492769792808072070440732670371911997247\
82267767738424781514819503329877057248808049336884`342.7741213584233 + 0.251599804901423096622734012027208224384169945167656925039521440344423644421716692546013425\
7330903983969333870993516913697495314891236962771145538900935081213541555799547205195035752754405060993306968985535335380782781747807163897236860598989740143651832\
70784139572493359658210861316131772711923208498095992125981778594885545488373945150337990760425435892646788790915`342.77888629796587*I, 
   U7 -> 0.05340369220819694647479501327238723642494154891065143503273533383074694138285898788245542603477434230801915263198691404893342488477997309308455145884278\
3011872467616253522651708681487518732137311822768569764589760514914551968362239474732458933769923159771670116248787822139793340147552443634990666826382268305035084\
189471369776116322113366968470167644783541867988884`341.94366181369503 + 1.1491591883139007603603583141943182574988240790440829066562972802687959959638329841627795\
0334551028644723233068355997247331451658626966413642840519348645044012550668034017750192460592276063242353100720668136072098662963012513858603068761187289377597821\
4570996601634644227944432255622379630020938748707314987280082025792207221694888098863642032646825757682376006003662`342.77888629796587*I, 
   U8 -> 0.70681994674815454635522919950823511720336676096776303309993420781203007182746019053816119805367005112045322165143606642842828177864839016921977773222290\
9017899358784782770483520413773400783836649375242984483439229088647717911996524769109094189465684946001897514282878231431500023499584007609403417145047910531664910\
75776913909326435968185424185328879119061769359572`342.66913952303753 + 0.95014378509233578231284731835523048918332613554260554192390080328408264135490510796411993\
1890179460458899734318913682963127686326121182547239656373850838228069409436040768852194217520020170258827454243218844337967038086728513542537509755342864588778085\
516460967678303515891872423704511442442953441681243161753051336889742883875280981280210912603911283106220668463144`342.77888629796587*I, 
   U9 -> -0.4823922180481014445329203859222531617792934858672396344711402717091584508344259788208372671709134825987585502539592036472375596183555455825239986139597\
6512639415767841654128250873020060186839376210403413464731717354831676238315246781920389003687712900232614466458548903641506960736836372464503113840168794499845087\
2568743260383723141794960544416562396085297071795085`341.5321483302128 - 0.6880236342387910275400230374539526865775425933194783439557931959358928432205553633075834\
7111181116621931604256805784140289814344702249105586005080790664848398917801050689720351655237567588855399729563672385573851775411991621869256538686385642922884058\
1863404584095223016146746861277939999290923782578271527546240182610182359328592463892592389535910860554008837681125`341.66196803372594*I}, 
  {U0 -> -0.3245528058255743322595055499044309069386027756544399874868503713102420402111872156025616241276983250921300661931762766899153855349427965960465719228090\
4280322872407249416714885577488244855853967476911126075500006949077942386812345875437189283535298940895783671849743957574148096721355069324567238450610272136603289\
4129789352668839158614035378398941988219294047887639`342.73383966376997 + 0.251577414543677843663504091524556423010378867440105080778359495550736441131048260126395\
8347771543184112530876069037806164379567500788780899444491535642233655120517715272424501626619199439906317827817602484587323098702393717508513533033766312576936002\
52421784954210461597172129424110194378973306478823693247982489600656012488553579626555944874527164769283706506436433`342.7788862979658*I, 
   U1 -> 0.60163356328459480382478291409240293765064597805811041179505973160131724202264420505239236694253555748421124156592287508704416673146667164948695808237516\
5423119803646275224517812657840417837544252260908408906021178420916738020541259250606858639219927189154866556308686546649339704787014245089960838702239630135152132\
128193201900268632567005682475847097252254074175105`342.72470785480857 - 0.5016908788697257496829469974937111292919494043796404599091573913332230157548113948382036\
4508929979951320864193385124660405732012170958595546470575478210150269479585654244961885952032409348621550974384781584291791676312533342023077520543747706208076884\
2932311826422870437275193774610458993819279171789702155696468298066338806546165709623364221427127019435000044823312`342.77888629796587*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.304812647771271831664946293163058676963404018840733602581345754999184741466511511545670679331248411107807765548229229305961\
2305923307816696000964482529706731977609206214034515342267066337809426482319659931143697124087050066511526171244283776961232971217801411755126430888145137776622937\
15352893240022842671724473274296315015816790840144789131981573205798699576144861`342.6702379119749 + 0.369144193677172845655159416864394984413427446745947019041028\
3071840976351214677749694551988166029740786162826900804464866973102274374121010359059270113564663914444683732450328432426709351329665712768561062621945159799704926\
06637781512852159478980045503463462895529211703505053874943311697895470175018556376166643338795000093459185962056132219557834311739500208457919`342.77888629796587*
      I, U4 -> -0.2905810756819664740646939257382221850389710505984349585774521233600256433590834525885174416605202649054208083216777321872923427235045291704359651\
8233692999471861309055252270243515020194898823084533326867305120233382422392062739035689909288144836083849973641710985049108068952972605892801939475930181339439774\
7538004933707775052555454550226266335323801636321501548331`342.6742338702832 + 0.3433932326818029028806143401558435082160496514383104923918154645379793773176482186\
2337886381849023997141757369906349455247425621736928030669070390049619209838545509965882574409676771394717483141767548358908099316120854602484003739289356693611558\
0817385273656580075847801030977201217252780539977971111478120090125380340620482586608457698505417540142413578178625597025`342.77888629796587*I, 
   U5 -> 0.92017358709776293575585044565205569180540506042926913784802499624447213864578664640596783998454655193456684740127752121334933105881146908371823610170724\
1157170824984880212489290535917506699896907691876476591271697067117261202118682809333554456753830004826739434114382660404223640169180408456488501707201797149360673\
444582886297518365581304054248790533544912677070642`342.77888629796587 - 0.3191227481798973648622017485071079564061213017381683139897169375312851572955890911134273\
9748873028699356040932360442884671593591876848911849979077919516263052564362892091348539573085258513843340762499900886150756019016938293787107567809020980585778284\
2811671483377627809183095693246098005363829306996871528948572636884813766003380485792964440585149985244495191108073`342.6456308081956*I, 
   U6 -> 0.34213101873297477243613355764024291432206117507156819709629027101859344363402352748650762120598085759710701375980333181914991048361146360806842563309035\
1713380735015995440541465219043434745936883354946394896074988694536469329693175838380361017318187367977517811173331135305230115031192947333570038128029649788785741\
2737473101753833046702568251467936236291561722615`342.6802389313957 - 0.3894169763774639096483590296514968733539396370161716893519432402611799303919583733532793299\
8956938507668688098606216229907768249867461871230377852328000815511049874468294980697912499852584494048479213487964096434797590533577450682653099939426232979464475\
2689160537877039597782376597581891623642082468170367113805211965547079685429577469003862673741193366725559331737`342.778886297966*I, 
   U7 -> -1.0135831694214890389766118893975879515911999010129747549362032425801522397390933129193431497519005017496433370959230545218601426526125244615187824213665\
1341722620255563028980415464813991075562619034029361952308479112323128637544137000580525547040372443095117376187318547348161605252579861843263809787805844396671706\
5400334964560783371493511794244184064583343812362978`342.77888629796587 - 0.182629538491126003509434381872617241288064247166894049138842047527495654240960120305811\
0844006198734832288751902272256573362365628854617913584604538135222180950598831166294315846487368127547041918691391639564564632111476451059549093921081098603861665\
73741452475927041630787466070997184506696542629835139080760436951570311299993346396242078548724235019613672236496396`342.2980614525781*I, 
   U8 -> -1.4999911853962754709007338440291273030061011908007003294059679491812871992336980600813751590934346145932471243581017099053766866381556330600425058675062\
2509102643234102279541379725587295492228683773878468354917821517673125809406776287107681530665005955841579883042834711575003705330656462376123842783401959619881610\
3541940623408881858715900217068228043850436100761591`342.77888629796587 + 0.355897561232384457862514477973037381248901359752234169812673055976980672993044785589952\
7005331535022730886356528274534039600768443415970133046083932915435061286244755233181126116498436235213974412662697207289038523706399768553912669228358963097083762\
42578726582670482808050773658847584227363400473649052178552996185306477238362687088422843223867406559290530113706966`342.5016416748685*I, 
   U9 -> -0.0415555366002633977235678025572665640257494710099920780357867842275803614185169571402690628053370936854105767567633451990756871743263218937682089413713\
8393871769703417279070250139413183161833119687861277462001706199536679170098812919304081554055431569633097882651167434820133935860186201616031975133116793796299520\
6874065131465956613310621623911094881383109322973482`340.4255526129784 + 1.5955044300232083727596531250970337435287207919299400924727220533745066900926923948361153\
6724601977458069129408403159546867562267340083592248482109587714249201130208214637022367666548107576971292918756205120679773758330051402713764356838470347599028126\
6019722152290734957595251498239377493241511428012809968514698124752412879273861326982245265038646733337119151875707`342.0906851787939*I}, 
  {U0 -> -0.3174519277530617752901573674119166212898510478750091580439083425182903847141121045306853816601520866339662860722040239119589178014811497358816907436043\
1319404465829826418080487187459386460809548733935873900780876643207392453348986522725196029617781372971207900129825791492846738998494385613483084253815750843609898\
880287812407959264928919950400413`326.4037499276458 + 0.23996759481510405335904830531426856175625986938221144606830158664506923787754827160429507650552584801115844\
6457325749760684364087975233586325955249679991767413185487432742886489362708370620229238759920459916340280873800443501042152322318225464643756865684007781454378320\
51475752844914289980761352056765968784255691064183071784412884975748809185154`326.44970024024167*I, 
   U1 -> -15.614220201463424495709208724025550970667119033423613591813583403990355722034620966426313525280187201733691165723883790505070577184451149220563832044265\
6665907406717151598807215450296358529107388814709765132775113291765036193183391258026664593916148856701847207127132744103098570325253124017530462480172922158124849\
1268817688191308189039830578708051`326.44970024024167 - 2.902968838294590401949255470453765759832712027472231261201063921039942409120832259180149461260397881051298\
8398878529930508840022344961685987909263197386213158567059910437245801496396376361410119170444008106866591099440857786898997798573597743932220620691004371527357096\
0956484320917728397299216737193606485608305662345936329993628245896805056128608`325.99106959782205*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1969946203426477282213440187060689854165361270041141055713361823529614729042700233338696835348737376790721011354442642563216684382810206090151097822106\
9471514337422208181064873864772379623797772250194557300402781022256836560458106281722968065276918982792239797868215964495015633294091981938193527270200473438039132\
152858086148763460992659418021146`326.05120319998133 + 0.8675928312615584783958348603557485851790875224447465522453639017293875959803540000701665532511715061281547\
3606516046331969302004083475630454114395818913229651190878114358620110501101470899171117084763252290731462084231545699273621694094945329330459761348028153000660464\
771757180902526958577768743885764445149759926470643783484030826999818166736075`326.44970024024167*I, 
   U4 -> -4.2936146067655023685602737010477831617233944914021604140655327335864723534927672280183586618542288069703559500304446612860017940674435647970467821026889\
1851151001960317111821718622085891985215920334181510160762376824891149825560666722916770474831595098002723000742301186824170433317248993273206028888216164692163998\
856644777115894357992217859109301`326.44970024024167 + 0.8231619570066689343763306881621606294755865039851808283191266305393852784438066233988820290185276332275422\
5516456883739444056972999675629071847396629488176243717321887713939738377746994160521103274472680745605137907703714421730828554244688898837142008947746565094212719\
866280871339314293060048062444880209217462741532416709540236367340174632969377`326.11396869282794*I, 
   U5 -> 0.01460235231344204647573679251771287362307971836961761957779292500531672463745470625342641197301495695975830089599944191953552116312788156443719264263404\
8575238299663802062153823769438248669793355702992092720116977492817802884051311301593509083387659444640469009966599497584547236817607205377736781661647998894016868\
8747572549375778591111832107682`326.0007955797308 - 0.0761044486863034740717622028015126619737574299008608435146731320204986597423292532095955259621512434349400372\
8451230487735414776877929141366705077835683277154909405305859711450166171764578877301669301854478514103429931921319597017522783961000729387541099176183349671307472\
835547288523293621951380012321361717024243957065827107128272781837378728781`326.44970024024167*I, 
   U6 -> 13.2251273378926134864972256653559137540667899283845505053628451944430066929627749182810398806870914814452957429261783453148352912730383147383010786607280\
4556622900468754307983274718611286974788433366406993372150487832913380717689953887772297931038225449712451727023884587374768564990650419533947056272169224861395052\
704269323842647131246636793249194`326.44970024024167 + 19.722451341994513221599376676272166351278959402293436566903970581094171628526330189748895124730770173144778\
1536614945873363912489103477265141573714947420860562847749993867223679844899960558905114112309657425690332600323022026462648994155728620227221391693743222765767264\
2706563305947639543543623298036383116164099693922323353333163637364051744324364`326.4166603476906*I, 
   U7 -> 2.36968321306925599219477694655399250414218014649077840423713053810961532825754692949426985404587647789275284585930150278173215752727223872297657397505245\
1952582424855149347486491659190846060144463631145324321327661472418912189489181711316389618346619647637752131759974995623032755849838585600357591996507760225576553\
1659156272041533678335462714513`326.20254323505435 - 5.860826556405013457789545421682212336203884267229638110509559603802365825930082122498697933026002465823690815\
3129074190954549600011137887812828356655485254578473501915714752748534109394116639099469731060965452558053998235972319551282950880345455831247926389547084728080766\
9199420806451946508198034236158452315649814367633659487834395348923984376099`326.44970024024167*I, 
   U8 -> 84.6449025967328118595855823264799556138855163302126156019809722627066645731000827618969952170910457486499978054342172418769524230500583933033682062627112\
5144426812330025251906633577804304464532810282139354121115100480286997432249142329223644748253332345809666434905475569562856611151707253039012489642251904590728913\
297655402919585385227113511670296`326.44970024024167 + 54.070279664411950003536812064741054057887876482641117021662174788341071651787725033166256969933367666438733\
3025849321964732542906052791135436585195193011074942093679414916079411219056448752443927310864649165201634124855056534190668573271463952592948714535552250382365795\
3604560019780278211455878341310636899857927878953785083985050552709359157816337`326.2972889678595*I, 
   U9 -> -0.0415332754089539643242957703702788552564554357765391011363255594191293201812626420353340427142797634481542977087726826998552385032606059432908278580214\
1746624953838645338924115212779887319677683597727086638808905167244791538890915099032945460763489227997332939895567554177277952819130580565777383239925721439415367\
108185469824640529986023386111336`323.20004106345243 + 0.0603790889079999756198521204258646725941300025256233745126412143427491795275966083169673461885101680971727\
9741681568876690161595378075392021533228647448686501879142133565122973963458122958573558589628356229682191186069801463311911663237029899385476596357528558483492697\
201052975591321715976999856903516223910676553776893035306146405209007409745874`323.3750478870993*I}, 
  {U0 -> 0.05467194541069584605830989823892752094687648662346411732500604925721282075275780618012104470070692784620719992041326385971060530156244597629682390844047\
5330158688257588937798905022522094272386885025361087299720425451183416193405393420764216791056231291504581752068692617255264715772270457181966688311464202795057265\
64446523594982120946404986035236`325.3154647577363 + 1.762150949204867543850805373853726942345917839574378973103962288613284411597333345291966101907873511475876442\
5331049175344257993092599232071599724107018258806894812310753576762600538382468513497296165561436449510327203843894309089510521292613205340296980034870222719781019\
0796445323086140749436365075374913184689434728173321546823046381944354220177`326.44970024024167*I, 
   U1 -> 0.27696459826753856531229270205272313639915642313682896128092853959428605543211135390608793310314577277553042617390668103407327418893219116667056122673611\
3532648677411393851700034873534035492091673324137377480616795505712972746039611935119618232308570577799064637033252160519428824752088861576838214858489739721041372\
14430912608741756167869898258239`325.6238079800492 + 4.104659133645681631303890749141041152280751861012430605543880358647575048240870663346712310106796378281740798\
3383306178842163308631668798910975383489321151230719072943876427276742175379550709359930153099641106040527922937682180688319612220477993672282902798883407100467945\
9231235948416743588754441776679664734241375882873964855325233601871744584654`326.44970024024167*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.5510144156504583048506297806643793829144630933349467294441984162689507611730998141189930028084026000787882987037902203081114327453441331087320714496991\
1923622649067834214360883403463353129952606771212626162264643045919447496487265874476130056538338855461992029111094565712742009803833370748690928469118235362701483\
486688783825102610943930630395644`326.21311067899353 - 3.5924603267635908660982094776800096921196322149366757877769237023390924598681736552995520081792797483934997\
4177319241685553114090801629602702808131980599825462094301818887897466672222086391394256891634826103053735667235769564294835868287868499003677589527467753372248370\
325366064152284831814187815837290322727423497181284542543536622611572415806016`326.4497002402417*I, 
   U4 -> 2.12370679330292203225453800463283728780313876260988180756241260789198973090309038609748162836139160203838453407839470210953379568179879680874284126330256\
6638588495204577957799676660961891407309942284045248784936426341591617430566628753753382738599623769032804241411564592363900124823954626874084185821045193247418221\
29420146873702495208283708769895`326.44970024024167 - 1.52791435738852632688273593432433419726734741858754413796669699063533821192147137512966936665331845210859922\
5917317638884486067321498849168232610819128992081215682593495728053973953786973406980599595995138925731071458193593608569570956156486139225199129635013997004505558\
15959678414466545478497106788455832967732658019426657199894374121360511434796`326.31749760817195*I, 
   U5 -> 0.47667868037944764707277900170475437516598079115555769677949918008808690444932432336664437629495683465109005096646125847038138954571332868276103516246600\
1953405940290682519366392988186555663408958231762268751546335848720544570399905829108629759489240205709769456530333347070756246747571454398908111678069102014758123\
30259700827549612905959830062113`326.44970024024167 - 0.60071581035068616667429827127715932843451958326527174439416310459437162829143026480571037483565487061465101\
5068962260771506739055918531547703424848783591874274111664387898261652748873243920249396480180322371425368345064245832406054008109119549282135887724235143020274011\
38189178054690138529074767840712141720723625182715134822412324606264874732179`326.40101839709297*I, 
   U6 -> 4.77510854887654162502646364196221101454028463771914229502649623258343975526849174807779562563940742637865066303951584199110463063802771236278329802875899\
5067555276687998691949270314887462787511154169696190483427435707157106848093339295964640216321242479677381862148599580990353438432076776975878950733709498227740321\
3706440735639663496276357200755`326.44970024024167 - 4.125240554104258035600880165815583662759828148059209487864341301834237297876996256694887234604443824950475062\
4168455484483173795730967595498276005213089390801785146622409863640160500843304553988721997615866217961700301998024362815804632707863801554072505987045636696031012\
6924896017888569761941784858855220038117868568494198266365261347914398273251`326.34816210825954*I, 
   U7 -> -4.4928743639209068594766070899579739349720130420395031332581121430017074928888925884082515952548165054440254579838918017511624040573294573204225435457980\
3292055787109393305296539570056246197862477940609825069116073108281580255341361433319020472785294561859451491132762562387580840031178399876822001691423785171086873\
338329014850079525342703388231551`326.44970024024167 + 5.0344835774241252569058557040050613534899255989626024350773010906439754971107644350008115733758471620237860\
6189107627273666044894714979655002075402531054951182096086698590360153917676826769819630683857130414380511208926324474895356035072914254088419250059782916652043242\
689740690115257740739253160968247057028276050263019958625079201678626075818093`326.38600939667685*I, 
   U8 -> 13.9346745758356396208097232280616072932565638999070220202142564669028793375184966305935077766789585858306014009043320176253270040719047332072839056344783\
7773514959101990373837442229639407156688007767797375000524683065382263632054794733067249038350900086605706445900322489450127549093318711322138138376405188954235272\
798723086043499678660331812877332`326.44970024024167 - 20.961178227506334115915916202226481539387337208070224105941265129189586713225123359165702799614533131672962\
6572890979961395513202427297208154889322833809182785200666549636426719183068174616865764981715560808124370877024404670005919085177765372120105016408151599225775957\
5758289541263180973594121833380989531944977097216439321135809274713264043959519`326.42136512592566*I, 
   U9 -> -0.6042751804324840790801153998329765161033665864225240265116340834597574824043101547343892368949207183342166741077639956961192322964940765941231206029172\
1119033937179373885738643042841764834435642784251222389150470394401922735768194117993632536240371236194467484433379840871204043736841533846346375729703032343702547\
245227746863959405200187020671341`324.88752647826675 + 0.4485921252931875942048633423711409892476907777165803752878025317852922472684225529323836075226648737590564\
9177530554630684106195363273399823305892507700564010761797233843808175363324496843441619253602407409337947831709295548011436294551762564741219659810054608453545934\
607351637589421227660709441178870685569495505727080169908742523515727567862127`324.6901309168455*I}, 
  {U0 -> 1.31900511644574012208060320470517044640785537141973391354232896543032640277129071149691568940048837269064851331425612904572985106834631732629721683694716\
1040066044694453268503313070812286613238277267047608105814290763507647391361967250459768267801314324025558858938538462323230286028677036409613295288989464995725335\
42598609970320886339285109171811`326.4497002402417 + 1.899184054013278152124792948519301305062436699210943508807361162072969395255712956559652474607448645688754466\
4553196571221384489535426241395002196326470628959640881340087229716707590901317661143148502838483027926999835990114716497330633472634954612465254002085402326144450\
8474938918456464089153049365046461536441013576682566236364419138876391128535`326.4348019253643*I, 
   U1 -> -1.3686116354283284590271011583927373007238112177976410697550652420848475674813188713966499458964052878783566329818024503369699487753059088076790167500517\
6441284785791392099451053133805055655405148697376188142169119078425367609372540025003385175419013310927824418385351708648214548233378927839686324854303274328335333\
655246783132466219464965953358559`326.4497002402417 - 1.93752020718972640550585245740568963552878263695943631885142911831865752785269408825965681945904670628591785\
1005659529573936793000420619528239976916672824310507285516860990006137974115454041944840538541636270285929007416824327489283639103546242168764219784984953797501896\
51973914071951279247838704859303417920577820795751887225146761676690820850518`326.43453049175844*I, U2 -> 1.`498.8860566476931, 
   U3 -> 2.18304979693921399510806053529977350396509028537795716055314162427428851051480034694232966028752234495643781384249711104806710640439495567710213468187865\
4610077277708765696679471652406461259796856345034816571738202478241001515276506412833360357316882700711497120585152195134582879190100306850794296299621470142496322\
85195416125109394155249507485078`326.4191426550285 - 3.036782583145854116478923663353078521581027245777752918989573332835461438483989716215385322205019733017690293\
0687885148929030988634420248798316338427329473156121795169421632673045880005034302714224349082992689149352440818796621585729039657662604086328611241576177248792636\
9062796590130543461134856329643793443008064004536112708574203349300499926744`326.4497002402417*I, 
   U4 -> 0.69123873701589904863821585093164014546163790000024154818326379771597285410052901199659079077258683967035258729957134710540843806930566991797225749145528\
0716856820687816721414597531600249151364139013989989612590633058992383727431769732644006355360282905340586403978627306827302959003678471962572774561256153837811540\
73593396014324891470598247916327`326.44970024024167 + 1.85629791245505906745371418202726982613083782699691839715012482069156486704511121883289403342292975895328265\
5947183617423038318844842942833590063107594229731358101466855163722266509607325327131510528822954054301303616881030093382406423403752874994832275562481726139781876\
90348790480354919227279917507853104387514939799788862748152012584721887588038`326.44223927743974*I, 
   U5 -> -0.6989608407152334086154650903120195329603620980661210418952493431083616134767326116589333405232327236685340985098997741933118630400684250381588389079189\
9306824392190641772002550096116735729238937111971856184212436758036632710009511653469267733322536477658723619860684266649356961457316099108753335590851958115957596\
053340725053684450430023639664835`326.4497002402417 - 0.85829336444315528928221784668096309700557618742902932820288433908346858174185092095900796198399489313689123\
0359483625166131941409973016383312842300051830826028137554837134677612686998297668687195667733907839990996337711573709530472722781715866507760938367164722967371671\
0639096978175626908098975481503997267511977356284197521219943277062357614994`326.43206707265597*I, 
   U6 -> -3.2463953477706269576309349657851089587839310377829643943482193215553538703565791271086599814706752263252112352492386751774129958834446691573393540872778\
7146027004485264228832306202529871196345452611966397769130853848592586126951849524054848976752093898040335924655003384039752240992950137744169560819241288504718816\
02351827683234508430607298047448`326.44046656174055 + 1.45651844912764692209048334799451770369056154875791703457000518252024867883507893485260568798135307679610332\
3989501792489979246068699205723680172909859415507759505177203602267375769285424041286944434529938013004309750258119885564490395189563340658511315382956293481148903\
06678521264369676689359337835279379673436787248470708993366885328703975076038`326.4497002402418*I, 
   U7 -> -2.8308440121970535292288679705936236560894116096334994874229549281675461429738863864391112397862768333472475053851057160217826080668351579013136762583302\
0823570197498030501642987311749862215434131874465696638635785766223521992383699726368792917782785931330418816798404333370955602404427728606071807026825863353984451\
592905833354580815780169424317593`326.4497002402417 - 4.13276992595950855144843094104463280239395662167572657510396101515573561495649871940175522129358791884285489\
9142576153763031436708744713045294650526516810075095169213676656677107683059029961657540842469851266855283030017009130379837378422449242995435632252451017970512027\
99692595534495030746024505690568122100266073423061049422698634880219791769639`326.4350202801273*I, 
   U8 -> -11.918023161972588432741501617037215155187510402399574805573594033601146923838540101544134790652971634742766679793877890752485518171818102751028348351633\
2085263461859486432737506465230322013310921309170090696609622742831101792683655838680117821147735667318774114782973510989363635026159407895791983169878583425340453\
6739358916135825440423871325633279`326.4497002402417 + 0.3511364034658242610894393611644916278465708421452280646862632145769750040721557457792702298570178860530682\
7111673762636432847908107674060186801358605676406232359230255465298447725322582303239959579785002928763730382444462820034174756731986109150512166279905404526923459\
801339983977585121093792892246181041511957449618768774850562464083209719583425`326.18149344808955*I, 
   U9 -> 1.17703998243401235962768613083459261333933051720559117343322689009673880674212014574351046108476435379898849206597664213991463316949205021035445649297450\
9803966363628741973300504946123089046250385379954652545396631020090837057440969979538107566358831322710019719701640067478277324495389783742075820148252690470056670\
95275577237287184691743176386575`325.3763543826471 + 0.529202508816332084579814299871266779718811981400906938122209870110123243988382836948174019052239842858056102\
7962701958176014042975287437769654064720297784584905564054654413010594751726486344430703216727039443582554162811982240218791863709782046747315435033616672087368017\
0063075211751497500510768881837958045361010326385051131584102252586867113423`325.09563769400404*I}, 
  {U0 -> 4.15900240495527628638323035827597148390756666213094705119034582753572682128110425398521177924483815483606723680882621650844040451577878656537577539417292\
0223262721398792917069722688620005674864357187822104644711980201284446498769156920739141679290868921744621227059105385258005690027551912387717942578949134937770062\
04331569648209457457603337521761`326.4497002402417 + 2.141258159104641445751363059668347273896088861531856560523747635335908503065338628231163301947960212644907910\
0957967712131054770478471262354356826118789634869483447134357882103871436477330418584546798801629555362916354134399098732339417973814224401773252186653032579717458\
7524722197916224020688431488277488109095045897078482822111386732732097848447`326.3236934846326*I, 
   U1 -> 0.04356097625213095367703593909731903518992761072691463854197676775125090913941722531738872109966377297684765052519571589297356615375130099448234122115528\
3346943599443064957156669506066263894265554857178999187156530837139421306400295300430669695519589903861229509566201384051768598634702950440753542532179778930834697\
081708857863672775973212142476`325.581063254651 + 1.656335745642670047886158600405853327720210785869812730082624938384065757516191998838997638159137590261998418542\
2457292148454814575392373732270589528697965184965522089836560119567531419370622054259233630089471983091754571567486060457251363040125612699125231788546577778838525\
1311987647292336708170935460722315807595007185550456814371002335265142854`326.4497002402417*I, U2 -> 1.`498.8860566476931, 
   U3 -> 4.74606753697659448601683583827346008476671449911802723075612797434815486281231381725223328562114686055628660640283155718677931482640147847103046031920455\
4040599800522797636233918031443495797623149353573731748626820733229585684126338522459785115524752295350842281221303114539795805319903851113577113994067220769016915\
14771590285732616127728537405708`326.44970024024167 + 2.65870578371087094373542684938504640213192416269747955939248003636574031955500037983229532484526040716682491\
4738211286853301773382576072866781135433691568942649708540159415286076163028232417644697022207707580855451756575047203095894272723796274657418588169749933930554431\
79747444331973009297420495894337672134163351926572192942659070514810584881394`326.33368301537*I, 
   U4 -> -1.9365441060488648362694154970816268321711775547384742932779419955369805028138157038062272059065593512207840791304639966919142194467945976234442843897304\
0513572676880167812036209868024896592141043647409882863348376505745517762509835791562989755759923878972694873888101941859895453517181014882618507575108089515494707\
630194218716913322360564520318433`326.4497002402417 - 1.17033259465648753917508479963887831662094389603879377875998302545742772386609892013892439837582474358778213\
1763065144903277370326927308600299326328349885304654614998051814690495396527174530501984028353151477974731495854761914979836280970307204486112272724766039297998269\
15714051208000607588429287588386110696823387050887297069200244129034602669666`326.34214738277*I, 
   U5 -> -1.9920833732840779281411937889873163484350728058380621562818091149970130740884860381702376692537728056133188413399350239136103195006117122691006750140025\
3907953342359665956055262881679526972839134580456013155544814462750502658021173794560766829784265256229960242507175534540368601622726257449893214431200666415004969\
285395945858821039351826746785111`326.42642859539825 + 0.9679174727636294866792144977136268474944889509291122321527345208415103444101634527776688623302633312386330\
5588724733510005651104062389371046834048510579154528989770456068287768273852707355658925771924245020020136717863794241144179816192021869153216824558818533547916786\
973236687428185677460347232179650199119609415247844557285882101634505281232282`326.4497002402417*I, 
   U6 -> 2.32014699238801330876073615387279182538658510461877219795303150005786998169275851683090594455359106881530755081738747786247641135965461415566684561793713\
2394122485382433631376193672047492055802311496458521834651016298004040785755399911826738612960069748196886093346038271999001025992559263676785358171702511216920332\
79624312105982081631433921117312`326.4497002402417 + 2.470972715798024239814978017751150799639469582678549722078807078668368693230501975167518779229860739153098738\
6507469519840304923212568078090245988675666151166239626370397198102005461410015075730210587901250053851696290292006813238152085636311708743637683789476219834931330\
4221521349715871385842157239404687444223832708005049815142963069582855134679`326.3917910209135*I, 
   U7 -> 4.60447053002673903419088933345155037570126237379047806959794311514996228096306322637028594405811087625614146984449846123475756940800393593680223846192172\
7260908090919194068739959512196821676519664989907632838837089703531018857959316086586215575552625555291376806063643970123411950284190648079615600842577655380573268\
7115808673526514889650569749777`326.4497002402417 + 2.0720108367203605023272034469836051214663252745011097650117833375088881495789335046198103930934300982418253829\
8350774260437327813096723592317729404761810726286203748976709713353009381725652477002383109184477514089277272367139677631061066050107766911132156705037393481685459\
175788940877202741741042531488777183806046145880277499834546584198618993909`326.30645742066304*I, 
   U8 -> -2.8174731857474038660410161613539907191208797845950014436971270988387340143921234075118293607140854088418443653052124658737478133622855207539955878444114\
2884284575515257315922843660350906487443502622901615175576719097799448781921385073787959454391270989574670588396112342163132978466869252102462129489827072998992613\
854417412735315258949311388273375`326.29389717179015 + 6.8557803883701943901013955484044852154891378867657288126977248118582067846063930248519317395326309133643544\
8282915007929804207667270980918415955050479986062592902702012130194560338448180775984243818838314733993503175090212078950983907709752783021399644031232308893837471\
028881922273432494425058439946359881245785287718182766604427284695129258210662`326.4497002402417*I, 
   U9 -> -0.6779166559547324178580581221727225253954294692566934356439488811514579168438722916582440490226299896889416874299687966505213340175856859606707998035292\
5605847320873362006621967788868898973300891719029305328891399078254545883765674935730617725162230760554996105738764032596218506907383379424499491076565269535016233\
371766022117499143038699435931948`325.1303448703268 - 3.33491953367165840660595575284648865972110037069824862894525409658541632173678377978164488861372845575529697\
6916285802378648537897578910498547698462285191294299312756930761533908745124627085648014211641632836814989579040468115970510466795733042541605112412738598399094940\
38093195212498526347548231238601692703729478981446776166553005005237707856686`325.8195272363508*I}, 
  {U0 -> 0.80771514091160264904915528738122696080642941130896224183934762518586236160149592161111647565395860682557377660539968441649475677425988798119237536090032\
7337124885660768781061986575572767518439625967969871876121174044023612222936032741498091019714439031303040377211562217120539636438529689479201621539132671711168086\
19567720047649723348540638626553`326.446731494303 + 0.1634553459480390659128568170594041518896595072022681602348031220107612622181315367596439947527439228792529177\
0560003951941442842960382129372594169058987034730601076587375944240424015618465011770012652392401559620727146160682676342517936992485664202740717840777060753458954\
946293657376057028998462038051957974057036959175439121550158608458462566869`326.44970024024167*I, 
   U1 -> -1.5745519972978355658814984603322879152318313692740002724943018688537633642672699899697727260900836484917720737407032397369130565196542902052464022075234\
7190601717764675938492228688934989778500832367797290505496335855288762919604043540792539118328905304386998479814074300327280048268177167389362570093593004851013445\
366415090439684368703228760277497`326.4362015893465 - 1.22169988411434942080903789040119106835046010992901414270980775086691966247243606408854150453646775394211976\
9282103043537858695533912784220347022897607910809974470988154505531763106255555236767935797704183458546019519980811511362407370597743906626274198902835421536646634\
85840336580424032007523729242849651156267250352087459064299348277772344049998`326.44970024024167*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2776653693137833970248842861124255527280167196735418162610649521195055752775493229223784210719191548055677134674144952583582951999291204170368235053169\
4356078883757194362495693172866736593761584692495605518479789315394689260768105761801151974953888644214835617808331068053391768427342680931287505730416979048092672\
838908738084791889310145737946144`326.4263823216115 - 0.36746466808349957968014653534999163342974493882383175659757123830610451615353829918114927125691541043132776\
1898987661218233451482887545009398725607814180131711342280121164539092187233128840489405667100507060161504876821143699019145470209769965015496701443666654290781302\
26643014849659593411137767785604334509814563545307127189082149869742866667934`326.44970024024167*I, 
   U4 -> 0.35644701208984531336310971004340808073813702704365877504009393247224722553223104129670373667514450547454034636047434227887272594565263740572921491166482\
3867705638159306073053246240911078964281066334309830137442863170806393925400566952347256074350237336502442737170475889833143362100104723339050811363598691100050958\
55314795172531725820281473395757`326.40055037892455 + 1.00670988557150979381845366722778456290672685887950890201434059821876117254454243524557855777472522350600310\
8987906220339721560887304905391663209773799858764770847266333722348441293237834955692662353846385773738759044394024129379937130917340143990259166721281341957334880\
63622557801552990055154209522342842571462186626310084074057091421723803223317`326.4497002402417*I, 
   U5 -> 0.27542694399211490633099702296225492453927996180923050817263019782929288575290349237659890474882460288368191405487214472437102773944876059527585174661464\
6513175985328068871475010553423838762787000302952117715306727714725968908241155023804898244976391549244778188467029570469502923486740528511399378479770142565446972\
15104976817788924395663559151161`326.4438646351186 + 0.098366695827867159642086962393659181257194354816249532831033339913362214383736724575685108714601298712172521\
4589950231834612816781111056652061994518194174617380365955898571711273025965036596185788474200223739689819831873018342162362674432497453459720818779353797100430496\
405799373274692095813439796706524932856512600279661471947572498729201712734`326.44970024024167*I, 
   U6 -> -1.2061582948929108064622368827009885122912168099130118545337470052143191409059612914935648546041699927976373633521060112213762544839726692856246462689624\
2983294950869527651363436291978637869946593292020996208229155429966218794417558528971066684150372995575923875242359723839627755644442594032683473803171718998087495\
800715606599168546292446008132743`326.43669547613354 - 0.9030392872020170727425908316151551650846860374678531817781637485029506724729819160860949626895048764973345\
4194080797718877617667141505734733793014090151300275741855330853755120312653632106552472779485988158284809965088377336889008076390901722082412057064740962105794589\
009476843002440828809720580887958513622025275197915143840321417391574529542731`326.44970024024167*I, 
   U7 -> -1.5831562707283180635563672971560014426024603010836474473912507061607065044238419284718703432034199743668627242720942087860676366358463073326394485797978\
0257206086165029781737992126841796065695351908392816221622517512934899901906383513981165833927956763776738861812887793576191590259619492473101127612574627401451975\
149728886353049411820983827633184`326.44697462663316 - 0.2996730464570339632783109330577132703298965365253673481767628809099846322871440733080982987061712904628480\
4952816577483260961891662228300090349412046195841121623364715895639582179348796432114920002732438040531262468954250125989206956866128671099308900607420245083375370\
317710529377697296796362699379423269503147575828099194111056012922825858477486`326.44970024024167*I, 
   U8 -> 2.21059297164196004333932514337858897056085888772125367849174838909544090097147048573782061394161954814115562141629996983973333268948748631623230915007752\
1515077311696910258582291898005473411644391234476510381520930568142177248542846254362133532899732567239397617313451362812567193876594665418591997906061312339401427\
4739700515244214167985709127061`326.44970024024167 - 2.117231010581159200760627426898770218644859492164556256213350815763170766212922020985485771835446333335833235\
7058323719424771939036592619427243220442284868096210983622743660576837817061617588448049721796985812709493789574247903984622239893926594766834693663125135377698750\
5083328794565316971854696510764076868027375372372952713402059483704255400754`326.4313639192035*I, 
   U9 -> -0.0090094141099040755253088438822999551112240536256632141144474072865365378993801617928248869704699111314711676944037004896034934203053840260631765499562\
7068205443523943142860810419206464683811176650342311878818414618845634235564023465870013354769722525739633451895216139947127189562759620804719845376527021781602147\
20403406393215542549178591787805`323.6476456499771 + 0.560579597178391585999865721971084497637658512269205488909207180712082987807973780470641764930967414056532872\
9629209849080108661376302903679488716855162875969516023003819879779428024403430941617555481245431108129171232708245846497651221376802490607124366359508658196262921\
5166434623949679459398685283004280053409428990178875967361988265594265250447`325.48681047123324*I}, 
  {U0 -> -0.6600412344499623235903454237257705799281577477053543563159542259403634697897766299888575512058206830509603383088679738996869134473215324999432959406430\
0473639556168894380607856759069383858199364697174591621002757595005324952328770943485930949694018687655746734797707752475569977215223031072477373919939321278852270\
278014531586151082051936586194481`326.21375713481603 - 1.6415025445246037881390236030361356739344924506926955125410768682185097632665533202227273785235206994690554\
6925232794689001148159761295842027839606560949839537370542035294939262068283266699640273299786567308741041530567794679661168174423228820282188411426784691124034374\
764292464289538216478523602383567534424253995742448599509842683991260274259443`326.4497002402417*I, 
   U1 -> 0.01120861373940932494649249737491650697957715814984774546321226511409367995600603313308066224825827548376625153038982450487503832906102945452413156008517\
9022995641246309935406416263238469908312172426807472692639668446664102738705349151061643056816991060607133763328545830443382532684970378615060712818407963032115725\
5049158283904835421949983465894`325.80261816161044 + 0.088797152637477092775867954057458896549685423375870970689714503514951235038320584227748742927670699836466118\
0745959658690540024699370412571679323741189860240109158460377615271261114948248362889564689537778199774966074798224477848399566509102523551679847889005914156120422\
0273661808993515171341654794353460455116412988413293516957835944283739327055`326.4497002402417*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.36097624370056514531892268556503375549496854246708562879080210349834856709594692276923797041348423828462371759300165924991137631053188923069188441909017\
4577605355620538212879411322134996053806216758228394978209283583233144012404615095301801754670029795284897822299490785042160117461314977742976265498933778891597514\
99479928724618805249853373087831`326.2346873204639 - 0.809191254488124947235500866387946564392675500726568508254839299467293212859801997626031575929689989348746335\
9839214088003548226368118965282900542665741312120838142398128010669232287948339034860054686043517950509564093162576513617356479262889925627599718162484703785298028\
153765411406849337754425204305175413666634629078389137253405124310922029491`326.4497002402417*I, 
   U4 -> 0.29296450944738886052132354303150935281107342664678787778619046819144070695107230820034899853847422066503754236355562173473044839444389697861040372576453\
5138573600180230286420212399327646825007111987582175250756324831969131260491689326003783249429664683143984720928837299952200112931254238301714768810009259391098738\
07399131117768848470859562129382`326.3794880045663 - 0.383940969638503701708124567604147537752963963297798365358083532615039022753033838112156754562273377304940203\
0172065472206495107752516460038977051154136921474023885074100255909491227593070175037006243749344605651294594387100982684895097942038309017905065278489608594255390\
4236315218586615668626901152273851680140875161456246087305365987911578042175`326.4497002402417*I, 
   U5 -> -0.7540605335901717197213147272747975667674456826753068559109722805162412536894219959132239153683197609909838229361682031350195029762274094904993047029468\
3138520153302904838656898790493925745388768812641233443547763283404302478345719608857505047706791027942073837857519612807694444409626852063612797070689646466180077\
206090420192928841067642969029887`326.4497002402417 + 0.13833562495827301884377937472086194217197363959159488510334036914572227444034681524708174359928203394737466\
7175367232767749959374518457337234542859076732896454307229935782704345084065015980527999813787372284197673684012797397111569242776754052917072934781072367840305116\
62040494530485506505308210743005900283865239990093749823436575668821600559421`325.94423090180226*I, 
   U6 -> -0.3860408960475206776720569878191926756975951579713189344565811649230752412146341590345230139610507364238301743195641514560225745777573407282480026104471\
2910357717879703484710913557790110609063913816073091754214102847239956522442975728152433717537541389453064981072690019667327306027715639304012601999692640325453241\
904681158822940952456775184071717`326.4442667795621 - 0.41215189137958228035704205714724719637810973401612966267169021208514917744601567310489695740069597923211398\
5490662245867256622105308888149230698743276427276070954109349856061773859111976296196432125437052217141056520703989651724870582859504817400686585937513000033272155\
11499503472111622226434524929996881497491035145970522501593605258372561539222`326.4497002402418*I, 
   U7 -> 0.42486085163412807427119222807081089576690203773733602605148022038884346522263055266475160235378812893648025247116341879753362581642468449229558858202246\
0451535454409657238490881578824944197997416146237304109902655619228913356190412309345166295751725177173407716564889169915521614374377743519302439419224691991270881\
87402936137315758903785601668646`326.4497002402417 - 0.209278601107301995482505086830031365396037023202708763225376719353969029613049786978577071578260468884572880\
0221762481201261973436105488466397345663735467643460232937149010574295160343258157907740856061033904340400967936894891764141102050296870790374291369560775522669712\
2783701748904529449680443073999027217694424257989042278894173722822124656356`326.27551951661115*I, 
   U8 -> 1.06849247659857041690687084635306087314595172220198056581042624722418837342920538343846122928585605205744933862906671182610881959808923536559413549845307\
3708074511836129912849485415485835628366314678364532847904268655578507393788933629433168485962305325450451063274648112126008648894107542741101109964170760904215916\
58408930522907558677754556643731`326.4497002402417 + 0.749460413129158886999080225128582158228992607741778331648160818152661377543452286249037785431781486643354987\
0337449309588362451319633918940144800454732155136299169803035060325326140351290269961766064777134657171725276330113120062348024697422364939860639873341017675388316\
6256427404946685181166131211323675728547543329256531969976104027971679121413`326.35873906554104*I, 
   U9 -> 0.11104915222485468001302977954039307930181085262924463860891633380262472887817565625670589933957935950736896183440840411472714660350582193001393460662701\
1699392927083293243861039700120940978652506292320524191029858319674921324456204476197788580532115777090357739310637494199956452611784534729705344814414080462143999\
15367311915175033439289301721863`324.96270922577094 + 1.41333593589514415049054670056562800198087621093764815416224432272226056842498234580468726745126523751222979\
9056065534165186383699905235755452202281472943916869972214547860255321290284281073779032796502746441895426474766732773272575507240156177480104652484186563976548358\
56735850165374037578565622024771045743064304012037466321353774636156689225609`326.04721555563543*I}, 
  {U0 -> -0.1775274196706190421301619802581630068538686621351899483607783981053365804251039693866988186354001789319646989711889952607388580928469853955876989453127\
1165302687996968722319592442014616897078723825486803998308304325976584368495815018976946776476826293450197586945447141544108360029309648592861966782924661702422155\
830133134590076372029771580741223`326.3107080273977 + 0.94076186530269639769010380047081299028791129595663404621694710068934694417139910444406908996916561277958344\
7449605736297826463856705664124938677018640890091922567944421755793462054474360170625267154874867973944012494978546558203170399746095625472077461937654486611228458\
24555515335506283672765401890910179943325844663742569285872111853211001289411`326.4497002402418*I, 
   U1 -> 0.37311234529369399064393178568953512673397340439166571074116376993488382197503068085112047971323292591596163608514765572354696739937386940395831746746083\
0002103295734822574658990452623584360215530792180318905520026549418601986868373843242258989388345508124733187293816787389557056549639292463684977631882140014636485\
64424285358221684400301417673773`326.37838195987433 - 0.94980212665936080010854103468749224255732820302856249201165353033546489640693232917077660901955679509379928\
8717655579370308637738412807981318824067986831700294593386955485884063916129277778019983322223032974987599629313460969354157355818502147444300897548828305737902530\
02676403720968274758097756368755239395580651417912647638112248583188780762662`326.4497002402418*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2651094809963906668581157863636947818694543214704513558894361949454866507193661047203936958489964664734577114068288291393360957548033453801469991235133\
7518096495545098828243766263572220869998531713421218037522317103520419644138356424188081970913218168943742126684751269392499824992726340153621888338390456728688489\
105503626585297836263437577926097`326.4202018199716 + 0.27742627355814245997471193317849238636936653399886844589086292360602198021388842677600367767525153069352158\
5242034062797271379653486243340613170441247132367477070107499159835783537688938226282271087977866471248068073173135104859511392824233233208608172386945568112108550\
72249749048667501388403885013511252819060133775894910653400645413244937934633`326.4497002402417*I, 
   U4 -> -0.3223011693146147380506897951601367572707540631871697455225144389601433865239164303845559095238076871319441036845972665517175032258306493794703692058386\
7477782590834283695788074975182376876760194799562972396976060525841639119075027634522156967762490412295534016462304689477132850612793875644570109026877204865681730\
658699932285993659005409149516445`326.4497002402418 - 0.70791937967203966206753481237822174180546304260969019409513659771465358150198757683476915222853004843154129\
7208324739237675903432224522752780846498255204876816067203646098141344800956083751801396898992440446975121891337119932234715816686020304439240251349201732723864628\
5705483770204087365279989215250899755994171688234051099673504823780199970826`326.43786767833745*I, 
   U5 -> -0.3148312142966997797843426532135534796223359665603899882620374678683601357096298219673700178723284948246032482674498057586517408551807965937425088095284\
1295839647426948138354467822483632815556870918177592794264061848548842256619012144402951136302572191805923180988631832293035457816090142035612992401570911720934750\
871651233128375337310604353110639`326.4497002402417 - 0.22065807212591822654780149140502415169926122755452384508254126240619139952341887656784818614847980246599101\
4918478458682459448634502161390670457315928886664322208284965373138665942016523155142294090138213106551230102388411440806316482259385554804805665340428412099307021\
37231976434934858737144080312167014246270988561124438503262502366878005760782`326.4092052844201*I, 
   U6 -> -0.7191702060549500665810011618189386847460859282265788772794360539244802411260178849334664783070702617188688982662624478707844654039343632986979721340678\
3219988746181177574195003783159085122177537950809260716695595771528541617315097099806514475378955343448730553444704138556032367759936394697430239800968402703331103\
234359625806364415473229787814588`326.4497002402418 - 0.21270798882339405644091739860951792779081802419647406580709396879290311452250939742554741671426435999323653\
3284985857087990759042663988122128460608262419917616396747063202923605358040281295529142747555957737036390649156779342618162224706694071579697538352541498504638662\
05936288982415559058506537950749873005723713951682320350154288231533490175959`326.3567144620603*I, 
   U7 -> 1.05171526473117246691036360777011438272238418459663129283886464470323486780803119374288363588918236474304825712836234374349052727235621546080296910311473\
0498474716771652693970633902849014592334263308683582696296543933875954582220541160634989505737913305867016016299680481129207749574492686429419512984976216583718483\
33112064281459229455356410570229`326.4497002402418 - 0.038098141115248761471830324532283210466951233422364643595870129128743524985600226373484205532323744827005573\
5329377172544665223201511186658472551880099138958861307481926063197567391690809883272205410055171788801481303174529367547110763573140477267772865114106584536700616\
4964757405107231038046830720373874925769126341583794083595408074943735544121`326.14923976688124*I, 
   U8 -> -0.7705770741683215846447331076315532961892634045713968281721869749358779229052698966959451197481667916170954357816889790111078310806822199498713361511585\
4680670904208457258384568939688665041210587109676183969385339419808829949573578486368739602348726420373639021697595173097101873833037329633567222129697744472509392\
663067258074782606505724276964719`326.4497002402418 - 0.22970314841280659181446431233095679830614384583150803700921655591884922942119751387894191217990760976074009\
1495263288035930282726743134958800462072500028127916774116869039877411145101033035696170461618783640970189489235994178884414954929546925192903427757721444129017800\
25016438599117190679725432940220157124966284970578504469415673362334503280748`326.3573817955662*I, 
   U9 -> 0.76971732522743821604096820981106717496977673336970194816866802728557235107537332198193790589410417112796712954418818899691190289051089146307706432549405\
3069911496005791193951267786092871194462610894536142455540081906648419961838282756974691097007411792954208199006028270936095563158777766284789161217309679504862553\
66743780545614888748783655794713`325.86867362646274 + 0.23569281597043924773778746346465946875744492931034633993447077588583553150094061079131775439114027590385034\
0616542558339546128493539267736434020582173955368957963744295322566025989146234920456427571799963490904445708439343095138432554845835381257958249032610316795115775\
51036993375607518513837885098136817379830841854533025021134561831805466663611`325.3070891228011*I}, 
  {U0 -> 5.49855815638504834748692689464300285123233551294687159221255450829950527082925792575758404328659886834513185013979115894032059235997791092895896522919800\
0360391778633412358497516789468094578089992678036444209671179168051043017783735345890661166465573229002650780369020695262685478239782944133590376274709844234832462\
7283646209138275949374965428853`326.4497002402417 - 1.9247834706810051739001937764099812766428849431786671820005134465886308413540514025819564065131735336560541258\
9334857221342708596079370039453693131664083014023436447487763565988342710948923874229639813925188741301913413066932419864910227097941758622719725489124596348074542\
047770417679444562898056273013913009173777304893983131682008776308851596609`326.3856490586714*I, 
   U1 -> 0.23281500678545364917334028332273114974101974796578870081117251796282938406575728284172052106225157687247884724247764082401682874619864700593674183000976\
3427237328700982263441342176389042793186734691445371616180399840872626037002527189390503441715477390030725492234352735468916957774012586309454712643428316592751637\
50051216938525382867244580341065`325.9097313928384 - 1.718349652941640106551159635612339939656797459663870041608692942113193261690577304685209655684525073748502831\
3572385290045855153988828723866977910780135793101286620122837470693675119878094389145476141660520265890976659516183293792121886893673167883253551668282351222405468\
3586115853482065552119355298911487192378519606403743555339682752653716337383`326.44970024024167*I, U2 -> 1.`498.8860566476931, 
   U3 -> 2.14992428668590076791464305108403875567715191348382759541465466924985444480346966572677045317793250296027225971347377756612982929412018641790625587589805\
3330932064899547632928745919213065936862460561103661404903660240078298958228994067741886785556904029453879826520345470792512808336739768908570976391384693405818230\
23921391958094481683373922237648`326.4497002402417 + 2.889412040768176288529837584669298612086016764149010731951271073948019742217097304528235670935943069568745985\
2896347906716367811429555079825773386438443799442744590872381990337054510046176715916915874141070087205439517668504604623786276854693569989887926778251327372807089\
621421438648694575550863396817234321575635001751134037780475089377646899269`326.4018582100563*I, 
   U4 -> 0.23322010061247037476556218338268796186641304307531516081989035974639610695499192459494014262316391420808706008234343831098125724393293423872306545581261\
2283261886728314556215408836052878829062234019498567002889909535341250233844031410023009233471666673263692351922064305884012089476282667204895671271531619167429285\
79539681522827144960636302377167`326.3334067060515 + 0.763787100302398999408677265337197263748008389246842557152106670066850675171856586019691421062072320047763820\
8391534359582426931848007733413629346663396258104852757713395826754712504483636766548605508005088965173469612248454283595437448015585869029997909978771653888686221\
2881145312521965502730808606777108329538544344871049813275302548015467951113`326.4497002402417*I, 
   U5 -> -0.4245102966244945528860219271720535544335668987212433257836439568341753551425932102664472982756627467688853870138669005596451421034150828157394606343833\
5221694382448907511545459964566637783003190164388078852963162887684749325981068801788758833434397259458324388203576577774067293428830619371588026988982735123922559\
561288565513382859716129310485919`326.35979073610184 - 1.2979187054622508356167149934457886499137493508940738740113879941682770099789766323755061349140819183870878\
9277084889592868659144968184098337592372498907782231746469345026565480258793790062572968559473712198017581310690940330309896196667351129720324136983465675872092170\
973118119588576839816172917426983505920377584426951773961199289098499000113237`326.4497002402417*I, 
   U6 -> 1.48388007380816224445393509489377232544520968718111653098131604077096373013997651305584366603740325015081429301005025608250282527123189035244777929012623\
5887901252635636468544405368467598006537583110443835334728241797471924640772590684653487815291691311656465351954715864623721919651357698662374614897191358319936809\
31202292120693292264387398611063`326.3948844494932 - 1.179824297692040171645976637556664376964213037769420603810963727318460058271503986358940130877378643548729971\
0281683142823868532526801500756573249061128655991923961328870316060450523064739717125663824181000454530458555581392023051910530876978079911472373419813893342847398\
5952279020530132008151070593552976203888215952011900252694536289274755437581`326.4497002402417*I, 
   U7 -> 2.75092514562690269440377321065475734692129384525043215595959269279181790324515377009438093905380498427148118751170021857696675535779190163814378538172994\
7075428372690870215087632744626569073062232796365825198995571765415084668850867603958005247728508552163106122778812329935385262876764060338844137822952451971753410\
77081125924037656428585010638704`326.3486310254586 - 3.177498670380435794888589203439605467378291092660062837559695689996194136141078213566749645769290711171172679\
8947503598845988754921391167037672120246035866210037962963465354011545349368085845993626207219902212476282334205031561215256740102949495434056139937016870692955516\
055435547631459970594367210295478163384123503600295039384383243635912883649`326.4497002402417*I, 
   U8 -> 1.28123768516526156133751114799729846182141878597315187033261621737552203097986715719293633348865976784572516783502467923788219148200539675528311847617302\
9381181790882829150260057692047887963669938629343081366205849613748484761611903111338405315366343342010311148817890896687675197734200720449801104759510449585024196\
53783754250375240126687668150055`326.33788225630775 - 1.59431169231408364664861409164552295340895432579413527669995788473339668280119487035066056956790435043547844\
5752006833812088987615433141970468998063246244922118372358143752202042588400924954477841718456543117732574148573982542519013935431701839349393076270032985671766892\
92635869630425004295187259317922660223193814341939058298866646543168389728556`326.4497002402418*I, 
   U9 -> -4.3971864412276274343571051548966127238807928031265300053209844582545171666618520063309729659564936225756226360308923960722109146153316114868184454429218\
4680224929597692608039871584312981021269561502072103397749331633965719073276524392438307782818517937482070891141996180379692963336912614624567646081136426852850741\
162186044970624211745010308922078`326.0693807867289 + 0.30910458529903631795696411048528721184893670903738922892755503130749279531437373877514131790483961058464440\
0059579088015269648132128379739131203580010564321838845801108732636276421370286327946638663125333045378094889358852781789259091759834967180113696946090081174357823\
91036724125068694985361691048565997393519234169433304404873622807872387383642`324.94516354878874*I}, 
  {U0 -> 0.24886540045895145775665773242971502762051292963448908670041010948151212583724513764330197484850200242229967540039374168473888106530003815620846059888785\
1082316654816479871485348722419879071367022307964053301163989677142196225560074609940406628272060992782200342077320134493850796772147243225652335204449188902774500\
38700492596432245541723246734854`326.34035127067295 + 0.30237137808691768312331578912211689475473151294930996259958517716796893869554058893228981418376172700777613\
9646571797496988687178645632186432594934399594147912688660022044615161912677876226978773812447426051622746481787153910964168871511518628153279063690112582312208307\
41217216662198586162240234138895860135274185502725097346395085858753704746735`326.4497002402417*I, 
   U1 -> -0.4656188814500137180446851037439439026786862293737947485038352092860758087609515788327709805191027342500317517867368724317012573625357153870684982637476\
3313401702605705206067545712315483862870911046767739886190450173606566931642852484994871576542968737140179118370606664297860600034624402230354603830915985733860410\
857827118482744882598866359799341`326.44970024024167 + 0.7957346663579543206389300865864021129033715638557052550849604798139449858130190877079362840551277880930651\
7176321471326857715723094771103933710840638074557493508814730213195313009778504893018955314600113541895937452643911563058617015092383523957947069768632955757777661\
482344078731922985832674516912804868505246902376872567255225472789644736256245`326.43421088336885*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.3209878268016308045119637772143134032121247886549035437268568733814946194231810138929682569425993076229907030904893951484160896120162624850957178498186\
8184700917641785760713515197130557596724555258709958612863472027511129146490888185800609527717569998835397792604404765207957118223204856810166657624257244565901157\
459395717969107623641865334351346`326.4497002402417 - 0.11193191411620142089207752590028111942901546512564411960890678109897413185279048956999580683257832366272101\
3411398127635152952369843280685496596163230885991971775144337207746030313215143965942876099910521583965576374333159426909615524662764098359535326892410002207281303\
59052496498364125164843004959891258958465532450531465005530718949386686720192`326.3244662477562*I, 
   U4 -> -0.3530596410209233962657045690511046024101499238579650472461888504476173763906414019542535769545602030110672447259023545911905507598285515321749585089939\
3792862454846899226592932947662437796300763813412702529975264787519679618764620150348240063033569875575131285673789216753422445464584200458115074823112166264952098\
01906251051858856813927207429601`326.3303649578161 - 0.455580943807638518862145017221428225829521442141750270750962250195837554646208981787250953756092774641909468\
8582917585824152251762507531313230104550770882236143740991565130863592067712553033078463225747062005861795533566529698745501720734941645179083815070720786300799693\
3032007379443795806796421348022546542138605670044017939015846093816925792661`326.4497002402418*I, 
   U5 -> -0.5643962112098379655638003494623296541976882451519043655908262044098136337254027720486688283425818210098485279779357899220976011961180617517209346360542\
2492559679264367485487400659478033705772999861201495432207582514976418585482936029878179720227822848757426074157112792978857783419876830939743837590091242992717684\
13900036304604277728660250910544`326.2943265597906 - 0.890215331229939933675235520752247500205547839645154883591341740100706625066984400846867625910446204299790902\
3607642793790060826361148250868567233187406858620408541526290003187742658029215650465192313111208946878194263040350518240828844157659802323038550006027610559490736\
9364581634142905040500827746268995535047362146631968066505571135307722307794`326.4497002402418*I, 
   U6 -> -0.4826258837097400376388935234807135906492622287163390552625728388181702142506415607622008387405638681606215715422894841409361596886120443388513881368731\
4882211882954572320823396051038963666172286130724316095817972136697553178609889187267389924138413562510401442544980443264947799521305671004848949858104901154308952\
509617331373615183010985527322055`326.4497002402417 + 0.18734940845514170354899834772239145112022094654808652953609329938689562576679313404280328815647841808632838\
2897138778938494229115869683602377334086829139301704619624154578499773137608699207286879328666475370521082216451922068475521414645747600724727375215482310071654330\
60071024768517277059443746662017411515880202810581093932115107026447690128379`326.1880627737333*I, 
   U7 -> 0.54180174435667855188147716127921690283577682394236431657253708396232141691434522144300319783570352915743340284032633611657259346252798581744007080977970\
2261410710857411085999220170492480639157975082434214815230403436450344893032208565397362417184376962328740012622472050071167073777783610781806521104029806893563544\
61465973041648181785273054442265`326.4497002402417 - 0.770008837844250910081988369325655396326365022201576508522305519533580022923080380621081885467497416583167013\
7617204193031285349664710689878562487043021910561357901130345492618624557143703542555381983811780768584623668773301299001042325401650111252216199699859245339177500\
1579775913385900816616871588742227766425499681557928236342877107220724672336`326.4149351998077*I, 
   U8 -> 0.91679778857397643258629431951897685088505301335286516488021111948410517630651678412680785285619374255388456395838653368186455314765817507502219870170110\
2691199179790338130885540323715131020996007971622897128651575393927003943819999332843557975640463909620865947195339236967605446007722313846265320191522334664388303\
65186047068998289063316271402995`326.2905343651689 + 1.475023118168167954226730800024482374681586693940022617755020207562985418566184733531319177068016754460000105\
7017148379798545295416528536359830286954781446162877603364548682759382180602565536054256092298951999825573579449834170627618336571364917552835765151607453893461689\
6281403957677662981299919599130061870931900630489269784438384200015075353589`326.4497002402417*I, 
   U9 -> 0.60760681222843309871089127215735074678404553517503286671196704986566125767226558948118925119518737795053064216842016538998890079700043173211457439336454\
0887343928615877592508264045382338740064163321963004738080903470349353083714624665084935832690114825636132130176944728019492308412818950549800246297680014409176781\
00860377069642133068616148172508`325.712761159847 - 2.0503588043289140115491832763925257038285525618913510388238234907122208529809901421026348168111226651240459565\
9343948582510871281561498777463003447468316020604587544198176951236211832363126155916850684765139636314213887291167195008814861755759237205672381228586082080520098\
784409437286980112950652112891563874710160868670816662130070154655198158681`326.221684111831*I}, 
  {U0 -> 0.60594974085248478229878658496627668104910581505747075253061075912823977918038617247496954805478086302406103279742223190399146706644210134492777473058275\
7876906156967520103992645705440677386009577411704535676446204925487949476687090339432418057174430524120894074157433343876271830348618346641169528046845340444438007\
33179520514591703207666491091998`326.3483117601649 - 0.761991878256590367686527485851398047914462336396403169804285326335926598924712089315328556979889805267991960\
1532598939679766335671525468804460937356584849718315900421600528130088021979025661982315772367777068662002682849036726371874564806345409934440564469864881220626196\
3677814782074204851017057940087632732071380217147681795512363638483561926932`326.4497002402417*I, 
   U1 -> 0.24787006061000101053893142142246147248678081147951758423552878164893524363199170209689239701666754389790190976411159496138041665114347999233933920957632\
6162921341246402194038755925936183863930527276571203340681553039510612536814633652540754301809719909051448978907242937413267486323373685730512286166748567574110201\
45033863804300959729744257680442`325.99187140989716 - 1.16068003959880617015965938420074511262810660776515155675491846420881937405622022214510124104493345289719264\
0508411997946721969277883176988292583042486557918163131733822052542045910043274137716555184493467103946456893844054448483424850188276370127191110886595641382922072\
48679082703080772684200956197642178326646524068829182164705584150794025708973`326.4497002402417*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.04497470664224387531757156442436499636788154203667703441452625341832969548130455650561843794382748414129156385011903322836233036204085796521684431058234\
2534079017421598929710098738724063642133211439866378000262259067128215931623526662821975956869971109643506855683501903872611407481330889326995762333351759779059790\
79855250465651234431658247441684`326.2702980544822 - 0.080383710797049777429786883637303307254102477083221877625937806065567193911414478455162803094862965768700169\
0146548305147379230461055992957216088537816424907749221834350585682267791179650294576472109527372281145007188026554286073503293842562514904980310559746639113361223\
9304219063769698174327074269431213358429615142921305525173582496449873239946`326.4497002402417*I, 
   U4 -> 0.81711146249050080791414922683403014193187413536279906117057710068846270784540209628586941214221393229076491878361949339449248969495709291129716526784913\
6865890085560636500507473104737617724185520425282999800602727477111864577332536209383852911818342045489751491383537602096425652472480471290020293270671136287272126\
99008627770079137467787806422062`326.4497002402417 - 0.371747950625384982419293042447344115938935598484581054281768805897145686961822333088346828360889209358462188\
0586718515108028841712910010715043176466342476512639156272380551311655100956108875636271584749162164534233484093195760908726162698508421584006951681567794265001154\
650355771367161712800803544169151863809791687669586475964158916465602241373`326.3167950844756*I, 
   U5 -> -0.7028699740541780289472074955613819524923215116196080001252504202159224186199321530214625069265968184728526113047083730969243258207434400996313787177283\
7144976620362520183695392010515244447947751515058776322048027990984036840966207010615740509545869714900550709898830611070226900267021631538914683034125461963626208\
131895453073700530304907013605462`326.27685333286047 + 1.2223186189019094593803556001601381952828307620088471972778672209178766509476201302164691770812268747218085\
0518241320888195811939183265147285058943373105709081538183200968448159852200847101863249139502120580502564460805209597750475901690378169861703489713601575590834036\
71054410897249435388338673324889849651390287759713760194524194008969744602408`326.4497002402417*I, 
   U6 -> 0.44318681169839004982136840954914578095905769257373225889407825043335914079085952383204402130054645927028323396332270513225588616385162585023416321745496\
9327352210140925757132195233661200565532461658415666970077561642905491203567604107895698368896078889423993639583108533525534365658598121717095587651824556411643477\
69424564887873535453313834937572`326.4497002402417 + 0.121438745195263049123198329503416810038642371818603113854681044140847245743566329698879767418015014606940833\
7087405683147465692239850634215829227408519533196111342814388772472491828237416761852369811318858261488695357788885633291140014752647950526359661825095862184208226\
0892164631561569556331792791008789142621533292468947420111105505941608375615`326.07221068181155*I, 
   U7 -> 0.13458698388492626092938549714616876395340344429511116798592696637166355755066574947744734637770772826087219649414125508691287616640342641763129020234950\
4124549347971729125266203303145412250331309107897542085152924925114206540096516273152172092386427414917293383014436114370163926780364371799726104111389084012639415\
54808103511710853306042542982978`326.1058127242318 + 0.539530252768230427202670265655649723493676021882138119186388086633188468067073938732210228707984284949426791\
1328655443495597534304241526141107752275609129100182670643669736559076467627363571109011863324959070203935882455757435979895758138694945795319841652678900759245970\
1571080356136152338028291992022704330915033078769382269652626130696536625128`326.4497002402417*I, 
   U8 -> 1.29315151750568551411538195105138128050786558678167998238741229083476920132144506654380811205417835289507169398091852476061947894685689415009136745378919\
3335557935796801644414906434806544779252711784709195635707116848384268028929389443815489264699327216346304351868944279045027409465525448998056201872813163186005267\
21241813670391080416898461151621`326.25330746386857 - 2.47750304419388693905318135026713171925145682610184725153978176983422154340338251104360751811693476292375457\
8469036523157906580953918284465377921644257664009772312922278322418349410438667953188726085335837437952771756185655962109170769221096582177945824283454085798799696\
55115957702989396435407847397003687386817509418161539951659235307783474448323`326.44970024024167*I, 
   U9 -> -0.8160416915515383783960337176064843441156178516047302157492460569444429950175954635160784321362659269585089963831202134966125432318838378420087072825804\
4448660144577174009888533216346079044904727040985905094215831231629898385480329028396534964775750600727461717395939933236042881691852414347706563614233590895955904\
255728867861407021537521563535`325.6850223838145 + 4.67712855133201013488545748754046850413982826849728553063890888110760841614578435361573720556204091638788269125\
3764098659770139692840394363405082147573032661163985324952115719733997107520039461165881470543838948679018449386240409166406139000658231121724618661462390467476457\
8587556141225563684264029118932059100783771599337390409517566185177691572`326.4235227395467*I}}

==> anc/Dependency/Zi_for_5H/z3_points.txt <==
{{U0 -> -5.99314256101408714875035826592120698046627612642673292403275720371958024954077067390855404449390987754480389600145657179315368858446125217061257574570334\
1608464950225742141193193046970506411810499462688603385718597610329533975199248444215970216421053804051712906041134943544451009358876733071593091500197435867982695\
407085401622733482810835195497407426294604024545634`343.2184375538126 - 3.87838203819015613338315658903054670572382726129613928787553933853518799068910989395579038\
5772938375670066208544495978421084382661269669672741493030316809386224447281940817481235194790840217933642100861594472067940755933968948715912336255020357428137729\
455580275669445502079418994981383823347915046212550527736198840177464980767807659411595075645719927138326023710762`343.2265841607907*I, 
   U1 -> 1.25495493340239625164029877627425596144745382474217533922658096746554784431643388759053291560609296837717276947397012696006798514743282299837827554844655\
8517629266040041180375019152424331297756255590973867392627039294084266609504047311060488626156111677783435082884783332129884564702896529312697947024639278864316715\
320394725448076317750683844092994087938971266403687`343.2234259134119 + 0.33675015549569946094388270404951725285195190304548237322962801305760247036117327910703791\
8040171065584916396029033076942898319388125284847747480480080664595083972317568492006138186634097307101623763836664319816335867246227785320786517290492774216787431\
824183433001010888598279979448201067404146245502883516547025867811563664393272282691345974723189406047980723489699`343.2265841607907*I, U2 -> 1.`498.8860566476931, 
   U3 -> 3.38798687982158432385370371743503770454743635423962860395135744379160289042577464315886023566630367042157992825349544907698525155790472689499377689397709\
4428063704398264687439533294692019446075256396036251950141395412335372405100238148742980614646209333949747421976699268690507061631793727849461205635099604744652547\
321784521176753041647788824403809427114284731100978`343.1895252515444 + 9.92828529791964570531108725553635923223077958398643615414325915672056980223044351480401915\
1993713537698926509546076758971648474146490249881104696573652003301232779835501797583560910338631941161376582371560627567884907996412592235731672804125940521192097\
379742761867253048442491632804364414872935641824457816021360350143323044167669850310677247253714932972879182485819`343.2265841607907*I, 
   U4 -> 5.08976453798660074957726585744234177736633374529754942493482765030030387191477796264751054503733496344020162183228923794350088456557966929082875830696955\
8651539002553979155161764104162307175504690444425631274513988778461197867740551945160984704678354861880700609703118719866877607229240914279427191260778818539722639\
728145862441168944686583395410292176718058376752467`343.223766914467 + 1.234779173403143220980364678025307336632384350157953712620400130988566738264221259658663239\
6366194564101062523095239965101985450599154158712854637606016954219250376694002066576149690557256782426993879809322902707628413144766599188280657047062116477525938\
95727718236484381469197044411488206601940471541106112510923556553418781721219045952974753544544180662232298091585`343.2265841607907*I, 
   U5 -> -2.2493235798014342798040877678298293342572975849434953214881111895569889003331960783664836874586346796636989274044715720414519667443014541034462067067474\
1822394440669592460529294872140124286434281894807810759600287631762448601714283460776724366039515110463838150369449314910291877080083092476886318757991930173608711\
5813330521656668758573527456563922679393892481859648`343.207536194343 - 3.35205868492545353708008924018884305292498290524983733924612898085745141895061117596854380\
8794529903993321690068285087790465598714727974628979496959643787152109395374010667712973918975298542115416556971689578607560339298557674269200001804490605667381060\
61472513824273486539375722253120934323961946121273390146470791337273144654083605224835451021884877512188420423162`343.2265841607907*I, 
   U6 -> 4.83858515689404105492942871357860259454916221340069519962282525875121189577667349445022374572176688133842190158058173926457097367436792391755789022237966\
4780484709493271069374727291049806987259668766471778747968466145847722393667475501849828475743616251406266805651681506781838287117735631431508507159885400446891457\
434146482909459558847411133026405416072156672779634`343.2139457644381 + 4.79973947478200568478988531378317621051242729065577360099318038465099732332936956579274725\
6181892859813427186637734048683166739988347540617004889104555771896541578142347395219763787715529834978944129465166461441489810917409077796482410035843721728683786\
287095257826343853193450672319782362136519588417220711966310742722171737942006610847302122054743492738671420396543`343.2265841607907*I, 
   U7 -> -11.404817981982314979091316385076347044875322846539360153350893495992923261273005006424424401014809489748611374629396870652859739957590731006674943642582\
7452664600433267574307747644169227946802485140289985534100229664928585723910651024951015050068945250239278813282298128052199414361690860970647991638770414339233573\
73813055660636215085880971523549831987141877675261593`343.2256000460091 - 1.192901471666534425577967193906035399726624781652838884062839216772124929611822459576610\
4044826002784391542779519586641340775205608839351910575587792729941644752096939515739686838153162641912870525822371928557962677208393206861089381707811717990360066\
76318548776228850586138367571908810383020855885870198895220989858990150507152401981807188683584470346608542675574347`343.2265841607907*I, 
   U8 -> -4.6914312559386184371350442939318312729087690478882784650105300971507715519022412446494843204649010981053977925088535031241178796444883436863390350899158\
5509962995936305541143445376341327751477004936741948397866189080956875875560506206222136631271377932602313138373808279529750692846617540653472867237639371915954160\
2256261761712406136085752662058650094836357023755333`343.20090638035316 - 9.445961435704612960788220617272916879298875718479190410210829210228779750909025702874804\
8381797241853573737975086546813615619924718193052374395202677808700026308420814693185376954779905093214886842816708874594311005364037607378419764142841630225070847\
05031072494276015652482721578010904076098779572229916734970527322178037166785077814944017883245851862089676482042186`343.2265841607907*I, 
   U9 -> -4.0149339692592639612868653583116675494961876907258407770657917430620830471922244795781539532894840400578348141181062651619938024724899231962569732823475\
3983833679603307121196810445803555136034581684570150481955296601686864860663054943422229381636287261972506908943242893839632062558232592030016249272464491646386640\
5064731451764158833676174733376104150899767049244276`342.310393823505 - 7.88534342857902754013281554587912644326266399744425587731263228082225617975699300389817682\
1720742809887566865536264303690649195254274649456584984385056719774812321624264652392012981579791079979326024277369127634682774073397189980020360654901068765031104\
908529677126360624020937910339557731306106923934496002462415965127365210913735678466504936070250883978529479760843`342.61161572268105*I}, 
  {U0 -> -1.6058037575111915879758893205514509644535746294760487266354280031028112001843079723701365889921644607418733849216442235990767316951113659886961138654863\
6199436792573463658880911694721042511136009275231595832562158871495628703588046166349580587319015600688058543075287480310963659863019370959050810095950427079496445\
6923751434967429520856635215999847673584848754529806`343.078739553771 - 2.64038559742761285011322491082673263434875678829825320919662046351560958369617423385267476\
9341341000116241431473686265354334650688190575980657876398919021975045121658605554017988956518558032767707197908370471556853568758515779824280116557775570944682245\
790329581460800883172736355165070417809583308647566049442325719091054247120601690750574669293642293184816965520762`343.2265841607907*I, 
   U1 -> 0.22677433494580817955281390423835929186723187251453369739681651661798525891504015701009003943529651977100696671732954850637714976757307373133729641988015\
8680968113538482153181384349402753850310367085579641375553454216509563611988417296634576478936328059043624163287775528888103282143158945615501623959499805343068242\
292947500663095990539632522422560882140361764687781`342.77411709212424 - 1.1269280723313591936936505477455095955548790247878775311935581497613021990709236644633921\
1777290190040088082796832493735578202373536752497960419156161662722740403082676110720639754581419070482310514990657823609683963633791736316864931746295294579740573\
2076667484430507037743117710431796225643941898175894628053488604138194395377150348566111419114060973472394537616004`343.2265841607907*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.612789337526652155041569911565094649806994999272829381677692488344885108843560024887803973079173154897007310797079202983331\
6458289501616726256874959487366657341673724078504763734063488336229004341715809402518659882080550904566091943630470531273610142498266330353278360569037239166204275\
90851118970706621158403322131793510148240397528544933894018928379890461985774784`343.1544415820742 + 2.570273724974410464855024032350948630942909304430168344752443\
8329399815542096154139593248785611124456573290073114102650270848488769215959466613509275404864333905186290561111669474444829016708088656163503379116508020184007094\
21811619036926540990608234736782473309894811915159354625309935673182601325892364322762520300723699121475298639500722079048589851060009898807992`343.2265841607907*
      I, U4 -> -0.0799121955210006113003819148574131608114519103101060942543809443827020100617134850186078407040026615981003944534284769227647144117578002614432276\
3662916407221761247082441872952239613688799891961339649968882328818767537908794460776220332627265970182216747916277626357640193790657151855401517286396314816196452\
4816919459121615933831652303892832740939039440414913249693`342.27773061860194 - 1.352114624162521382343719679767722381796509305034822900956032770237897699518852866\
3686496215565926278320538247553037496960603544783289027685132255249752094741774937187837169384848748014491541947611000777712895150755218936988701941989269147577658\
47697711634652819056395873698849886477621860354294539206340987146307803220077404889578566578102538597297308782297578964837`343.2265841607907*I, 
   U5 -> 1.23439872189061299862491412234511890275647208807613123749347702323868444711074714898552120531672994531366948453557228593598858744562396965824315954380264\
1981916490160785843642713506289989622716300925057749968552378163972944646030050261761507443630171386825173682980857401525530254170402664762464562958894476525404633\
192647877679712118578252527676518534117622573165982`343.2265841607907 + 0.46716798744705179220369594550889250795090552641700662112993800741406107316944920709623295\
1234011533400436734084585486289181715990614253531027782980749629246720129082614905168937545157287796959418637808173354467633379242536264319791594175120783381793744\
149367789987371265932078662555152651901862005599392209982241926020258204913722428323373088298186444048272739929056`342.99756327960006*I, 
   U6 -> 1.74288805236875033233458725782720947201832327155732505610457276763566486043521647032589643594482467892769939344538707157903335449779246531577070243402294\
2511986917969643109945424760847866239734071590915984656678587905444017029130947690064557246188861744670075364505570706312796151708942340599460185138204907613486709\
394246834640273445468274496083833595827806933532095`343.2265841607907 + 0.06316367935234729420898733515849319517760787064738243784346289833418228358541335747265338\
7271624949361939276291142036070159160134377978868289799831718133549316346338578990902557310934100118787975992222521624975992857774533335063110071198397344481925118\
408380459686776603785819825790071929580391144861486719628545304929502861889882234142312161010365549102800168239005`342.08301716669695*I, 
   U7 -> -1.8962364864413454787768812164670107196300178402178813669973218313737440820145284074884839163805756988364815294717872763298431003901643286274595881615606\
6616315554275737098502521008438186690454252157621243228179898450707448920726020240895504609860523439879256718596755639568490298564487435202307030116525242374290859\
6108320135494243886096923593092157557725017208608873`343.2265841607907 + 1.6103961248287115256874675774547752802330869805251276222130987490305294887134359590262712\
6711855369162493651796517185058876338474775390497446215280677820546467541015632884722696898484882248177188760314217841399555871322599671666361239704560652282343774\
9042888759124218735898802622995599092395503290181079118762371007858100387446937368851425028408282166537784317105271`343.1558547434174*I, 
   U8 -> 1.04772690144931865035522083473836690038787946387306466666105469317629359710792938989239409673763478400584202237876397825674014933575319126487558970102718\
5700139494154553611107715596794362860370846914316567738799743371631793001327981013536285312914103669357039506320120172985194736504938777498932082835092207196908789\
026762777010483237578059254021994941328890578530711`343.16784256087027 + 1.1651697156929828218567756735424663224999483516036717713480874518939468376996500917957551\
4294891899956371493255050790433029003592575608160583408685207167372532567221519412180769405925331950161073228927952853612759175559786593302885372241248008555466473\
0046708341463270587325599132268648072633495209751801975686664636478383083878260147008675959337286420272750650985448`343.2265841607907*I, 
   U9 -> -2.5804725033291999523262278217280307816745552077752253624518793270000712260415647792092480018781931219399478118249342865289733737217048842286651637919170\
7494827378035226380316329882485734846089654790615676518317789422085306280792188799340879844277485114633006199586251753241319429980382841565731071330551473382763710\
2694850236288997114634236091672581581190394272818355`342.5859275961953 - 1.7376043519948659699756788364676570491899992149576019503553862542300796659023234711632031\
4143834604762968545475095077464898503070166245611751301180895846035699069269714736837278248220893415894772124713625518429605881317816107973812706638278493550987572\
5605826740161647497295831062446225642552948825023188482710779027295037406488742485646034245322633170422340702436305`342.40878181175236*I}, 
  {U0 -> -2.4157786360282098441692137754179145969743137565756447518939730824550686944132115701506780244312496133122003626368376911940098098291359988676117296192200\
7359484898324801908724615057031841431366387039630774402585480189258037529727978675080549865512552446398203198234969066798051545067542113099257071156081693614793478\
6989048603007824457999802297059983044427764391933317`343.2265841607907 - 3.2448130979383199165059035702901570820397158118367331570747623397559587640455054629639039\
4376770566222926109909418161976925503888670914355522436017699751988805195102525879629342228065093042445622079517745058083426602079053720979819924935943427795042425\
8967183708615861030952459567619815202986871321002186214942145534458257188027113123458141607010677770922369009632208`343.2044598393776*I, 
   U1 -> 0.34153276277501782697701719438631049142272041336844065753722497170584826807667813541799753601508601542866532539111172746999689422742715720481397511731777\
6628158219643913219402394947026044942528510603651666541044378906733431438346537684591306691473774806609587121031168391104947131753049854638648261662908744454150795\
312566356223992855890668486538166783066569389516273`343.2265841607907 + 1.28158561656493405080651734132479045589933888704940049091493233567570353179479338068934424\
4388083916484650100402247585799179556707282434670143747090661198884561514163951178195345693690462367051512333000836965633945762698135754816621331264607164102492622\
886716729387375905605018664589898046750404923479396492758114145405464085924311935870564663727643482222218966583006`343.22023680777215*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.305757283378933810253852870428902029702701116665741408636489698036711723399589880701207622312604459689871409545629318851419\
7447911661848389567935787726446765976946422714261443737297403142784760605793002808819360695890972202660912799100327234637200779774355407853824758646284946733533281\
18314624100695671010601114965432468479838818356662528562070350027542462368417141`343.2265841607907 - 3.359949867844110182308456258613516649458053211722545362620942\
1101530537334911436959627517179307103045454603040995127658828690476099610495178735629361414702365030089842518766944023737390590926894766413087874121023556792141605\
39934238632306275663479858079956026092532701531603879177386353406050535283332395615063085235557458769018808067643516513824771146441029892016934`343.2261758961008*
      I, U4 -> -0.2940506152719387996664881394512919365332767249842585528401025926785578593835108922117233835635344614380488589370224028881500960924121634362792127\
7179603493409334878414185516446903771460151319728149753014895003182599220982785619784215206639897475283259074899342890632381058687273184448256274834284819836290452\
6294599144067408924615303874506445673200835765239002329786`343.08749300061385 + 1.436677958974855793204004348631217530845369438269754194067787819408141233416639226\
6138353429598486200818243453589307254063822795859685974661612757601854261079596974713525770704820143963213544288747777558892664941193848086645860720100001248075351\
17019390587143819820670783202300049618862581685429346816638524289838869595421411882455589407005191048098778654021527369824`343.2265841607907*I, 
   U5 -> 1.25361653841011583490380965030608827959559238697984094820883150283817859458914212903376368371061160441479162414932210427174731332754447277485483279775900\
3394615563054132396210550549279678786395325395344417357285236614814163106799975168350089496537444344422197516776456808513365925411016647094741619630106567461461321\
448148218243059005654570737444117827844512729343117`343.2265841607907 + 0.21479054897012180204129220019923853124069463364611098852595349070490915373640955302868584\
2779977900154181202684148762131650447676329804645733635295784943061698371015832567962482878854643764434409746368488712062213150515386046317377706597297127709144962\
944628941136724204401634652775775641296191381326924974239490634699610813058639963082525129161268607031868987071075`343.0645706922692*I, 
   U6 -> 1.06650955598573108067945432557152966247348265641364574582379516669153276520183365163270158626398905450417284153894353881481985482032557024232276049500140\
7165577729324416649501388305881051313480817408633471473688725221881478880665920050103925753917526291333696774666564405853962157212954595667707269592226835802126277\
993886133115433498011300833382283303134324519123561`343.1702034303015 - 1.96683108379656421574905410729201334273336242992433442101001102857603403868208070753299645\
6210861012304277933628086225818161259158859575845785259673854478091004280336547879003942422870327206634244819944606265131251050372420560417947803841458015005830468\
655142891532611166842043016630758689080586643606784619514384967322573961605759670854593966041732198894060009450162`343.2265841607907*I, 
   U7 -> 2.04716818404062071287411415481866180710252939778333203538169239421605469433228040447270147750012586339355246465634031847702088353763335574850423261771833\
3454791548321650113902420493588783908637844760282133186391773896036425448328182331361447062165671648835428802494373723623403918977248295821712980153465613952729943\
090590924037282397152204685255845461776626372984926`343.14980831986935 - 5.2024354175774092096339269653083450959299408385285514931135846267600708730450628754253592\
0510381709902342320151574178887681773687248472063672329413310263199333550177689798428130573685768985649798100552200574010960563629002862809920887428597755333555345\
9007013331497735755404909225979357050162959594149569074862348007947174090273265580020166538579451524119868411496399`343.2265841607907*I, 
   U8 -> 2.06194740213027219640749631118008489190577019693536100155324389717928420385108477886888489496578925403289774875872059440693447686833395217677493701787991\
0860062035572000248146447580385401395631202529590134693154707741848622587446391583127761659276117288012709776231189620899370081359928197168206978074671910427160879\
013241346319499539908648226814807536304874818535904`343.2265841607907 + 1.39040280836725406753327303746957731372246755882404183130971905987710534192943422098142204\
3156002774291615659681334784903428172972548279538429387829409286226557078905573874558860676839344026001126315515988017568719780644827810478222548860488583649545212\
709811122389355633224640587719079113529307362280494204740594975221818448758542839850496255372618207205367556625712`343.1811597815945*I, 
   U9 -> -3.2519481157583920254121607770525069371138629912070707339259140313338092826768885760462961623827983404652911588624129652791678542694185206872524478764633\
5450919169943948039401829495774151347662724339091412371136653825660188644030606155615819392954032642597864791847516954388171378205515112265194744013682679128960492\
1279982848677681346191658573771829042952157911617286`342.6052699245452 + 3.1226595677098430565967244399494658416198344863230172398756835912189308769516294287770663\
1702458834629846341646370029003776943716424553945368207439116727594419926093002757968440245680596325799522255056386479105864176702689697142726209894655253122802504\
1290722274772273072569751525400869100884576885759659028780553551733047893586544028658756957694298784437730501859384`342.49687707075856*I}, 
  {U0 -> -3.5643969918191317864126232889721364057358204099982657100786610783400383721868706843457472472264476187460354882492642852029831507785394848501100325574888\
7855066057821554029585870830700994018456473809561240998819115679429578348758005069041692641234318180397452721955023100865590078093165853286848962634666963509088673\
49450338832767478677076038765244953205033812086899`343.2265841607907 - 0.023833116844556164734785849270111215377767563836509594458511206215079500263357741635754940\
0160804278072825617025446791231909812973578298170123886732692794019965912650902234012950099092526497730914221301399984809172925251093227829767974637246305797506905\
69630328945490500830929952854541968081346351573734877732821713074898352243151743928630595453548373902315513872962`341.6554909728631*I, 
   U1 -> 1.29109741667085613647252585505736387292002852410690375165626060204595805112280290548295994411426026679173495985163584444306326419243338509894512410677052\
7412631047462652526506140051426374962458560420135556205744724493743353914730089581231343927738154354695690137719360943426576629177426612985600272230940600967015976\
024570534443807154372008583159676954581461685424938`343.137934435221 - 1.538727902173812073589526627457519559404042804635761843857632012562204581571781897184701846\
2227004575344676968431871366990285188889754144468459850855254824230575797986896900611496479323725744996756064994934017440972854823775786094651132887353006219885473\
00828738227026566352348696013932548971792071589906364003494979748521465042819268556460111829786170608786190521729`343.2265841607907*I, U2 -> 1.`498.8860566476931, 
   U3 -> -4.5808150438632047525884878106319412436800523295264144337362202451126533361853961086305482880043446846222574975324904132601976720359393795958478738107564\
2990287387831495413133240987247304126678018752395987973738379348847764062713487940390259513308986663241029171674662960810478266183305297913366073144524936860026824\
8259390514441556574440973089956835890226686366813856`343.2265841607907 - 2.0447567575137933521211447631555197624459975373148462534440858065248756335068302949833010\
9423190008232118848163307623615412607133759081606824224723490554759240516464743826375213237214715037092105871509193819898878459378003765402810761071597666086511035\
2039636349740680353582155983289035429863834869470832747287118657470042643903952543435197788957329886550017723722245`343.0560280155535*I, 
   U4 -> -3.6811067060997467418527978829024402451399090615487783829431058109697165900563297829257050125220738383169808714078735841038988174032798432040184201795300\
4108163541726581094089800309897504888244958476854304720956973644418574547333606953112434585603550658718711334043034640346370453096543179550068025569111727176843263\
4611453853098463907257817242764934577583533935159383`343.22658416079076 - 2.953732741447099678338019735823822021098460661586476248816125202873490860173509427528579\
2325292021825464785874104460067876549058243799324000143906635413763227459064440872046463939729441587189142745726896185987947377204933854223972094240567306339347714\
72052539980811602044395455615551979706788417833971879003847167225574489092581473762633387582288214501692712694904242`343.13327768663686*I, 
   U5 -> 0.34302572133170900224020359065366053924557497268329514870607350490248071583167348360767084469587768956548878135408378353456612775538525436889644915301416\
4749429655899001060302813308528920208161078863984324109085181345641463397787527395027009945200174394671148043813978767145658145874516694949676446706410767335706058\
547351762799791553619260372359897250475800990905623`343.2265841607907 + 1.20068525218689528975846131059779731881138085508738768017011260853485203042540743145360511\
3397202102363645138867862659206691936305382234801069778182680411870750772599593671317802065851547913512819725757328696769076171202407828339275819934437970170879047\
083216704832682721138854365171625762812247821670353611113910719630643478211813595018537380839983289849118307548823`343.22378740539506*I, 
   U6 -> -1.9397028321561241777645496971478296479959237716376959508611863824561093377603713721788375907038455369857716243892261866425854939475280148356236089731312\
3546794386783802199549707046264482259683918537417119453113661061577790302890810895387146534260854187403700847918685946722991420324494002819202469955025958225220400\
0805632412144925210100790786038006298255115372526826`343.04500051266115 + 4.649755607313277140973654297555888738564426287917837606890073861894962960224686234117806\
6150229341775024947660123108461046511229181952956808551828435735423962555175402552635671037460638166510033456413755100273643480973929658933708248052388821377021736\
42922489168871236490611562091189810127500402838893582334611565289737775044556149576170953963042637491170504258443633`343.2265841607907*I, 
   U7 -> 8.07223164583946777018725884720254923595840547838313867334083844539967003765351309483329829212394569029439738860028794273501941123019037612085440476157015\
0583541438410640680547324245849616261327959484133363476606413339697277627009628191217232413415563065018299347478130458429352176077033869736192055612246160319723502\
17731984865098078713294868467378222808667107224157`343.2265841607907 + 5.554977253972292981106841470044131965955827283680387829847171646005426577397808699953683712\
5900326180679714169922055473395738873369412317937801635169468865118465299429991571464712506498107627804549268256346222607394369853417505411203713073950492409012779\
85750952033361896998776354097285182100165683319906927305496983826308647073547641028944053822705771658852701957513`343.11602724288565*I, 
   U8 -> 18.3347822209298682232603920847311388053498687364556537175819873971263281503412397449588796045936460034141002849110893904171012300353736452725290232167141\
8917134457925144339274265952612881315821082666206044119590296233146137855907007022733993384660245723207031477723149385917456597501233043440560770062147515536522581\
0712300568723388500730148038523507280297973886735233`343.2265841607907 + 19.426100970516592918693591017418646399157724460381593346307470652620491201298534412869471\
1467273075571419793583982531211663237726907792410116145076060743741368822233411367070767136740994359978845623589853590705003872634409787070808930786922475044992560\
33931430863455066937171898150387156307470893906179327646714615569193344079358254075353311479544589384307696862478813`343.15979447309394*I, 
   U9 -> 1.02344876352769126756128122391154860404876370229002064363543928894472587016794503837405358108396650917761990519637629258557680876390747151337486213412944\
1603133957908072377264184008386903527989719062675177694880486507640542977762477167571107726759060409633015202701481340888570153364375059280602550105910925942018662\
04086355728561136097620134129038810007194442969825`341.70892162461297 - 0.77138565171971968609997898167552378702339817755880809094109557300594897530704271899359267\
1783613235828384622847173479336762171980893657640520368651165748670224793276240908769614694503445100024470407462802068827732821842507080850691768825654496329943671\
448360442004678172469383665953662874868175558648806797516476994937585611771873134124749715016525942155519634057425`341.57947754621415*I}, 
  {U0 -> -1.3708938049246242164890967459377787671432054164303959972417149939240335690165035656101150411521734580858247898016100645984237312836642897268625529074927\
7128216769666629011120713244714667069004238862322254259199137361087622789977027604602285310536582165679876858252079497095114338630666410486527443389358449547689735\
0993771510850150918849196951986418742796803747078614`343.150025901355 + 1.51231970699315086193898522604803635147380048499340290364738665802881429468890572477216146\
5216598904147093406757755018980186903099555877395672662922758408636940352435639998757078449790073591709078352451275741967466555600259230822402709242828843536177030\
332614448180870179013646321361088885027136997663360401194845099687439023283609094716872067890428938538147408196661`343.2265841607907*I, 
   U1 -> -0.0105983677479370338789007842925547704409989662942232368140637283979138834679410795653896247439913680879360434170301388384348736458262486396016796218177\
4791748139751384319042927300330270103693391544543624255922264779534632565443199688617641083656753814605785771356420974356211132288200178657079240248491302314844849\
1039108855790653955352678890318034967505171782880401`341.87277361115906 + 1.034012217760160631610495258634738529391228434285587959923635790045524362106965726354273\
5883931924250521438935707997078712697290500025193988719726838560047997345251376664504482871725573065013074373769565685121537767421482636804101620384913221458553532\
84069187690316594351157125825666058697084375426875998675912844186905780318711681582555553587618122723579306872207121`343.2265841607907*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.5847176347563644789408587235324630378847080866338801537658416065895902577506710873078704522248362604575829605195440996320666\
0818203048954556996525788012944463106688427194784916903267996284774488605594824315405658866289266057876959343448672551706572337281906893468243901123342805802858814\
2672729965426065355056192017989391673693664778810192524792649808985915817536264`342.99114268830914 - 2.034227503615888872980119730039943771936059475513358240171720\
0023277607574984875943748953233951943433491711727894447027894271235598253060273423059188249295955002137253025652624212503121224235140452834638141798711287550264929\
49123498708367927033913484949056352184223527035847911969304074065852103796858164734781878632844968158909758278509915755042484528047366591962671`343.2265841607907*
      I, U4 -> 0.53252293028501264603614457952645337280420779785913902748552427640847350881030377954560443664319730712312677219381731762269908772159704238577601353\
5705472810398828541212192800287158617491543423125417660011010771413454387382302366084837775441228888858634644646419975520515593914429710702938706464469229582016342\
834936987032897064165225931577835020508764154603624826319`343.2265841607907 + 0.05782546914359476283020227788908525440138346897776253152618558805756263936129066274\
0701736345015840648464539163021879293280538927995189992960820586074890462578616203679977514732007670334036515991731438577680796731282546704990543365068171001930552\
867433079630676453072572833384240457585094879322637436265197765588237696646228373597041028944169402844777163233798202137`342.7508524882853*I, 
   U5 -> 0.98645178508124138519803992591414424026856903288390822584988037896479324421053512603849997943146877974354583174351054118015028742124396502000459188602153\
2272337191142166742640683853879952913203327768615881618377354323907847644310070759305687402063189817886937630964184295679534166762029315399875732694090461006557245\
75886215357159528137748659307551184335982844040917`343.2265841607907 + 0.272631245310555897062745758142670228423768913484249344011112452580133720613978811005252268\
5843265812247555928792933673923372904462268208009030035289350739697606603502834805150445337891255576275449713226017897351843676552840845877644208304463347715593067\
12722566708969101333644977177150750724333866033302423376669542491512501872000741491712908913135819765317815661716`342.98341169423327*I, 
   U6 -> 0.99354163936081069925708087855830216023117047901799706155825362313545446705768452028845885085145074452332347622429330102073081157267142724567785440608494\
7211282137296942193562083153381590911841198921759499337868656020549147805950969002481501260758895837233208415208858767626707397241292073953256984935039103756015163\
106945921116834935167933702754308390502690465060182`343.2051748781798 - 0.45877825201591377100130981213064865775362503431674803486890314897303302687204700902603488\
7940168714008237858668150549677579285937298241032101578564680542890396331138500203286081313073217640155003057339208042758296145430102170359258461052992294625147353\
511600321389205945361155457931532160198633041267484272356563666554679887585345389886894566704522037255576249398264`343.2265841607907*I, 
   U7 -> -1.4045997949262408626936917037802100219110778481899582260503360268539982253225703457948755346461343127597929641636973455731723522056473023866782628929777\
5898524147065693788179483409611947289127545460413033848807928495338151143928998446820357232790000550853868266265947252492294270729871451088714569802256261293218009\
542624458599278982516580279386346987562236741039571`343.19534294062566 + 0.8009392377587967450373669079277436543594219607827057260369624070748274785114377444080175\
6261126770377858078367255081073955489502484527231110367485270622100006436316972928672017859242904641085928817982838537834841153194073401728003690047186292443470678\
7676911894036655729641427563776966434494755076092379820118161804394336852042890202458649826280663036220689046359873`343.2265841607907*I, 
   U8 -> -0.1912675837353756362197664934347941296407603051512828888468796118539226328128685257393509329890068237599146721726944635966659069281753430489809734736311\
4192853781390069081907901985298419376974973540361932009975411735911265534350060739920444804914538726242083387267665206782464182618923163898088134632961420716756584\
0508011370998480202728645521083488521035343560101089`342.6420142911263 - 3.2689642867462224399469629225785746850052925217043849507066021519391329462939987358727148\
7626391071330239702768155083078335623272382229070995891661520818491310426988977783393388730737662659497234220053569403860871593925990091648258550000103673433279537\
8252361458597269271030389656865761520517467527433379461809872391930719018673981729116582137297947951740478578867504`343.2265841607907*I, 
   U9 -> -0.9320722093221218640373936898155845292340401155758608588929606147595406625586681662846253212189176729682132107768862143900092127802112626939353964662809\
0589136033432328139601789533174351351825866633389422128243888821550007916224102319273495797909414915395877471628250275599586761460423472506534253833176698508634739\
5710223450974495628879738285949402616830466420872136`342.28098108002087 - 0.828025489232064377338143145522112962924494606388039551222392290254313862116690758158726\
6780822511006200112470993482761229362554515390540527954880198624494670633952219725082984143525695600943903888871719646281797648678632465444798365963510397140171694\
49417270412461766285881269703004016504378944392176467490479049507628793072175573477246901007274535092080362126808605`342.182789745144*I}, 
  {U0 -> 1.90552807455749862812644006757000129999410450101848000411300706470095867167378506312951135603525417569998457129025029189982206725718534112207303256304345\
5759351699273911101664367103418677394694398672201038328333237009483590028972798788664578787301761215584751438460920622526839329639774739722751368826890869825714764\
981609663162266872594723093019376041826154962560957`343.2265841607907 + 2.09500325852133915681060198940388947817041066258571350138701427898399785471302139798384636\
2838064661540797940296415217455069276288049392391076336056809963913280090645964408130335906134674391052531865082110949242964540553765313581885681365166918015807731\
746885614888613836860543262577098761604215283090940979778593033447230190760062775567624356192804020935996658533646`343.1867655198921*I, 
   U1 -> -1.1179725176141233132107978060830731427662766283879904089053514402030078385808805322188648192424099999134564857395759898606443092703494455910429885052741\
8811683988412908424348124353510071095301928566729968588394673470820936440697828986440523982342773369814360324713268931410656440912495794443173745496835621855609534\
8420975998937102064658875292932147765638562849108682`343.2265841607907 - 1.3499906027510944224176986125710172771697444576495067657853107302227505142189120007775798\
4130208021468824646210583536218505897528585438435650518228448846414407871018327880922197649800181385145481790612887730172132100768085337079588433942447097886521456\
5598198680214179326270920779354331740265564248373549613638275551256986902037550644867318197490196080846962655098878`343.2022375938773*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4708259920855687052186604323655452630901990618112181969421711396607487347983032089305396856284678083870065440337928346439367\
8041217385808439679641111900038846095482814280505511505725694112883192142841749688834182885475378076849129160342111879093597476299580017165355839129816561992610806\
1073327266410789866600454165059316290282509586744950772319472449245459124249003`342.6481861294006 - 3.1185592594351229095971737714988251144748363139844159548897193\
5218709650960702702261150335342327063468708660087148484885545232781410478926846790534242771184573168149161875431141345010044128656295826564387028456517056158785273\
7023219120642970545848825758164620988887061170008837977743161731110159461766211738954830003050469284269679341563089016333227405644498148026716`343.2265841607907*I, 
   U4 -> 1.93451331156016439969143761691985994120983386858547460146253496786041587907007947227390773598921997094820881491634362966058168317735354469745776697302140\
8957352841627103311701633921965515347005951256292629425653517686334979076776031761748026521602906318839633085888453528583104888298747622560202725148117207596790590\
141879155769080257298011097936119562402693177569914`343.2265841607907 - 0.56442488110739513754068309736473195192478898687660528319868125769542637185887954199467858\
3699445594625468662982201363257567646556283451352096602143854759219381852701297845948129851618215546067327710861190420060405109929695017418223443044548524114699924\
624461789183350859043996022561624662027455472699531048654189720650380125258599946206940793016508771970610347757354`342.93719159252186*I, 
   U5 -> -0.5994874523243712155677746258580322023791922375138024005124387677728882218168105528722174671100721790476223811034766889259666462556569297050022389847639\
6020012173648225517909642832825857099895444329279544486558699934736352064153257751709736196094505524013155897871734783422894653947654573072422962884533594969918598\
1612917511350902734859477698824155596443894850458524`343.2265841607907 - 0.6708368862349135951737744174191403842108680914062204648452624263394101454839458756469977\
4480478917012537194271905113301861134852132161919812292591501446370228306789616576007536863613455382957330600071901094249398041421779035725474025387873396734309613\
1424119178761151257170551577818990488839363537262871519159919802633671672418592652073502932620630300385122185884061`343.18974704855475*I, 
   U6 -> -0.8333176115899150973807283433774065886563368758815607630059151911768609527617924650298933007645400287348293219134755717668084261797068632525696789140791\
5797620436756704228055161299064097159756797982110763558719608822350230619459930295586786932979957570831917742797731518822686215686489720621027593933469003677311348\
3356555089602022303880779370989628159837898313096365`342.8926442277947 + 2.6354856423011046425205646946414092164993164436630520771526922964226529934198547900825995\
7393597874148286327868803848705770890320321845896187425315945203726645131724024840894889492728840040494425189702621131153786905660742582165780235829696392441355855\
3541340840376663483353024286168256105914172402955080981824292174505126953185706685978377736050521125233946643009238`343.2265841607907*I, 
   U7 -> -4.5428248949252158846780335047956541613012863395367674681962685158185049504729740844443056689067247963254823328991685572129186006693630213500547667375231\
7929680542370322152501056069472800640679471406416159857490098790426748786906440613043709363487643229390968541800630398367753066214963821433273805264145387435406238\
4822236079587770942582590297833141865767903542122644`343.2265841607907 + 0.9223728540167686933508148972383470122994352648882687235173813407529320122509995122925607\
8114819514818297641926505106383802577740913189100404901747290041693980602660291677282480701220749435381931912280920468477739070212096766644522456229627812364836492\
0667459294978702967936049629904903705340185552846988529511482733625592292941308746604082441860236676691330416603005`342.8028951914504*I, 
   U8 -> -3.6191322451873230163107740139206183381529519055099642892658603534893399931061463778526217686539004250997205290104328335423695143793062347092214928558743\
6672552271843847038051917983702007647992071655817075882287723281567447362859006087385479672269607456833586631955337588282045554853950585313179595261019928308916378\
4147066372581299607196029641566670585252546815326248`342.83089890441016 + 13.97817649368692653369252048422907381477636489102789480957819791652942941925402692165951\
5634954471981129248284668878182705731409938594738993636788801194841489895001397527756168231929852619032050492736213990536869640913601699970116922464470632173515055\
468784506892922122464529472381903036048789997521765795554514005491766353336515470880165347437827509747802849508069666`343.2265841607907*I, 
   U9 -> 0.81512175648874193940038380108719073309353092141883236316382896519153311335443036667683932387522033183436613489480753148549067456507468321917519324823332\
3709014469428619380254999887154171186439889611031041729751263080309126602716804501442263630306556575979195761595223775936774369513159595861133146071369829198396804\
3763086661364608458866188993355605975709057896571`341.82396406554847 + 0.770576029107035973920738956536253765664416957507430109704564408877863725158728109332488474\
8506983542022566554793561268421488835892846201509603894562963839911358979326093094669474900179645248558732710184058569127982868864142767365898470910403012977347688\
99119591439988460374375607840377883067501496045505093165786253744843124335475608801113714529254305005209877566303`341.75224221715644*I}, 
  {U0 -> -0.3752200568614441633134438639215085672533348020108583846695946105871595684944843239323368135549300296030071080906920397386367968104227242173369449604533\
7461666317886440868445722740388074075838862007183263952484756284422837630285465666945804003613689532216098761712328057054568701632232851179319795708399045875014674\
9850911546312568508425548741677532394021828256455218`343.2265841607907 - 0.0099548656118482609987240228434685243664078437779354137234148899290633087420042034355842\
8079087758676754247797349088830293912750239441461676739222685994792711527839190469956678169280309499899120118871261902775625704306607583852728971994132030343894294\
0339584907768955509876887782446498125942189605011038178852356889791619575472254211882894710516400618136982131277744`341.99021475620304*I, 
   U1 -> -1.0304469723933011854879950127759913905049144837697732236567321093972140442792282854593512559151575185677292494890284839341808071825321165120766494245214\
7414910082678988135664785175968693668477560031708397630530303034166490271753266712503534426973815070486853520263633310046021249546263231432303020435903328954936924\
2791616770259815168850336441754124134441184802306349`343.2265841607907 + 0.9852706506530722115225708630807932498809252180718823111705570139527024151665564914802624\
8045709205225962005107174437465835441377091185525663562271655699037588571844413532000633567305843413869131768383639453744603575956441269868977843229226425456159255\
1257203859893412037916877918609588582095541716828423101251419679556020026648094431551988405259162985328754836174361`343.1514614160898*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.137638533124880481450264561726214800444499131000669953402434904024653941100785829252315091525853904868263656069111937942798\
5067261307198038439137051119229404360874254482831976070304820640716447633751634875719207965182916081718696044629059984648053359702004901624363446760945874175061517\
78983744054811923247963912684414528260523044055704812212150920264885189710678794`342.33363430468216 - 2.17191818215835686612951892377299669626429751223746806200167\
1017177303458711266078378668535282152838198494282864713834724712520514356809162007484665467977730775636841559566911083948017722149033448980994185998919397053811932\
325465237642308357345186477420037199625366593978954339954181050131528421088656979179328561299203471886888669125268030975400882113830388189596684`343.2265841607907*
      I, U4 -> 1.80652616703932689063050696502127833753988153189623271194384551147399971999232353543163772479387908187833585979053427907265760585098090708848103168\
7905509369529276299068996379765797492844055960970128631487864479858925978070061484094949973503670362880845393549427158172863970079253046572068358206052543615121045\
520366899271499174094676475371289287349620641739911243235`343.2265841607907 + 0.71284646876548469778608270249111878662796555416229489283594110354074803841256748232\
4066290196976327560047174082939842735858112607712261901950723295511074475486446597243462576750841676498550073620755761781210300257908049237004203664521277886402192\
189350680713641882861344062950485896004101431341310856390533252455067034636238136409243137521039823470546981500747770788`343.0739020189556*I, 
   U5 -> 0.49151787372145731885531709078204902628455353965423540942652564299529750354461194694742356569645251961894595034070652381959677180458803434977830224958891\
9902287633477348319092445862003932481375909355716954990057596478113886544177988355471000083206692874013436840615162922789447696356052622157210102110774427381604983\
028078879056789555981179101933658491724629732786732`343.2265841607907 - 0.58390288093386129285810239645242622371350360830939523239466633216413480678031502711228657\
2092207266884825344550302567563446237996834474245872032108867322857462133837327854915056934399096846388793694536385754212653567009364336529669759558464721555327410\
494902452498569341987014287893661967069080480111545909018059416126011244707385283665027811803406332277713324454051`343.1863544800981*I, 
   U6 -> 1.55097379041390655356662192439461210848580024369939791385966935863990751498226235328900895292389570196896477457991333477341571167329825599482014955292397\
3877614453169584087657299608170504295000881140964646378048887441327059868780858146542478641155619356007907616014418015457464254180819787386789446089134034975708438\
093462645612215389724036624894809590545372466045938`343.2265841607907 + 0.03379322553130028254807266040443516876050415658117108820996205363323195927784134505714220\
3101615272082426904579904746420345865659422017887276826085013515441763847995199627144341717081646557881909991444329185161055228165788137343169619921744242510808564\
15503199053776039778265962198788369392238638763254577416210130810497061626339514013593432490989429288742394933388`341.90596061888675*I, 
   U7 -> -2.8138131222522991408375432079653869784254128535118066021060239797589527259898338253662144950294562552497585244431302864377545763212777771692499936756473\
6196335700313498027335721699066576927298045693038306845356857782176596340475689671372030207520900380211178903696405630706607355704028004834668576622482398139443223\
2971332815293818237642318979689077484025963147208313`343.2265841607907 - 0.9071418460857790187951792882596579266278654971420089404145049018353761309074398355936369\
8134593223202830153242499999727617195078267812500160663834721778552216578406361455995714016606964054974728812398880800769248365157902776609264586448141657040957662\
7990539927555392047692575592377419928902053380131407412111777687584052121073648272623845774703489213564681851432982`343.0021641090824*I, 
   U8 -> 2.97779177890562909950690988161676929573540640900456199254354631773141168263491239435354895517015495489367275969783833205325062471154662776845978149591904\
3379689899349817839752809208781603970839052260125156811991833050292822306534307720655155661801827848447353798431742634209129781218059005312787514797128939875788773\
711971804909351049991315924459377042775334944273028`343.1269689028886 + 3.57100064938616786800404462522566720150207814105783642245496353399085349090493900014795547\
3120525503061106342024956761537459602421827107353062107206659951099952250347537722968283001485015860151609339397969663786307878310564278467381731022653742759276038\
573587314144489443103762000506782049696912280499085978550967929695831868286822233969910902153720733872074622347888`343.2265841607907*I, 
   U9 -> -0.4641280846140931604075177506671709754292281154309054193550035814354580711171261502912483832758531798208081425041638379569874677133221758304985564390897\
4871345322520328224418478226833031887625697931880684812188711871729278688152518885320222751413741309956126433803754490136078950025057814143141969360092825940180617\
446935957814334165052576621260847300769542318932389`341.87561847280966 + 1.6302704380373466265120888907527639661386815766743257405507351506618778294586296765378649\
5576743008352713394745042679824329181290439111950314146459129180470096930814269157111359000193945096548489601741214368562762844621494634107102708867065372687616721\
1757323286447749878789707809529552866905987214593664079717600100618064432734825880222290448891937740136432938833908`342.43856548287437*I}, 
  {U0 -> -0.0269542217975283832954142496704417119702705869944163079359225577484022428956122830821508218899730350886312786608000520633240108844114157074221682407784\
8993240295727631151886556755445935043114852668988426221531098457335149923941394517694063481020327162868068375919562560319493749535832277745327728031704766059358016\
9076975945026184529611054337013128084747985316437105`343.2265841607907 - 0.0138769790775394061588509578399485648421803239563506666287678799935749280496480246485728\
2226900961539394877890434220999813833392149737969970891848198775996222402186295513790916680712094019376676900760077624925701845227289562700698982171130565802012646\
2446915007605793454168789294687338417606663734762485332050728067226624963276550771552935143313658776463722540404453`343.13836423872203*I, 
   U1 -> 1.10558846564310691224252331261857502301455115205658523180205777607495514668278126039549215196916016666629996399783202060813989474786484970287193976157658\
9606947812447400473223612196769090212514568318765574892478268263226006966811658511168346708247664568488460546525880882223552316679667209037917898063436796142357938\
754544159937222990765463734947407429995706073112606`343.2265841607907 - 0.37278283606506396927901930029898905855086490706225918247823828746184401159439676626053267\
0401200347461000309163293654494466333340266869845743477061482078688239682990434725703315348963429223801599336787368473344353290336471614485007311600727023739277086\
047826388584349739403524862979185300089646315296421788108310714628710536374807772054920673308144351579658116733811`342.9120024470845*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.4908572895807534966146913458078044158463716601121095672516587459417152480991272042877769057104120782167669829648670040227005663749577305023679450167701\
3290267475590905022338049422967567847689834238528430915631398890427780778200250810182159346876290394709080330042662519851300990180591833917660323629108012784556786\
4620691289931807185524753411252697803914726930702653`343.2265841607907 - 0.4023263748071925879129943288341368984192318007266263345045544871645035671731252955803029\
3916585907103077973513230492966872262579342209162699695191743732959122104759226446187236203173074578830034864902151612893267314620631725875521465993941200303555738\
8928434724842036770360098003987974282059132133519451813979649351263007905120463097065732505238964941396167810507039`342.9153785962755*I, 
   U4 -> -0.0486480708416827364706670879998133259044657094668884191993535819637218648168359753835215825834338900849013949499554338709495600376340858490056057498510\
4741864673521229803789040669448041306471231132122247526819349784097866672709055057270680411961672309352574431661704198844446700506096558708073906334492096908637587\
9111557185298676533546328511794497750383704164640013`342.09105012361533 - 1.354421418480060552079434680231297612122214293686106555736175137996936164227327015835284\
4725091565737367049456045041145971146179468195414709067665511758395726363167906788250777078209154170205091687255172613500839219193583644891753957085629984487549243\
19599260848337399423767154639851814108750973929945990738160494352764434113422065236360304651022744150222720044909759`343.2265841607907*I, 
   U5 -> 0.55032030880591149941704537913107104913205527139283882224063866724136658800237982403934244827260679849766599990021667105626261727807596291832388533788130\
1228790725288115306264920811958257387871140151614754185620632707728781698014465927803640174133148485026387095703194467598621252600712805968543908084249646483997616\
256044565692310780652121025112418731401457960494751`343.2265841607907 + 0.36750849478889826028835973635137222653115251597077882033997775338003417263054653210612167\
2578206184436507329989936121012288203882269978592139635634693569336446289713890443567318233996028581353999711843483149567087495691899512126330541102242562371390078\
152639427358902556785066542225629659230047206404431396650316131491425780121872027482014992687970711092702882266783`343.2189357146834*I, 
   U6 -> -0.6376495106545078442423957376318465273141843619770897880925748683010193312448211240772743631108131282545616197111806592819551658673734626657549220753707\
6125933283479074919713784363385160008154196685653781249929974209536363865545382262162580376300375366433520759631151982499188558659146360038918147566628045175291716\
6651891210372168492639417089367119970446192668016645`343.2265841607907 + 0.6363264157161862754818067481588759073379565494717077608795142724668877610426109777280459\
8013460933281440334013665934856533112521092935485898126434352581853551068565895205499254588528953737345320911243640145884228607704415814044851656205501624590072876\
3644309615455595176472400039637550604330886826070228999525368793380308875336622176240300644746506945433213367259345`343.1667415911891*I, 
   U7 -> 0.17232796838988422443706947961885100536752526306824827462113839488750948368144780049923031467008647361412005272209162863969227798417776285261885554911216\
0940704378335005454298653884830277800310757355925226981878126602042374608212550703621772496315784976658652664314794959484286225258080167518136219572901571670472090\
24102297625391184135795652324819623036971660984007`342.52804484560096 + 1.59453783290584226548822412724069283456441126068849567241139758697342899287908428720669308\
8885237910489819049085425759209604980509570706650325294890522209748045509935647145524525091495202271666360446004386452638334154567686374181079142147236533468729582\
314616235864684896557284363175347568680493241605199060321114884494036548453674521659757258554429090404077418374366`343.2265841607907*I, 
   U8 -> -1.7212530666824305667476260514833572425062893159892249399156790538404312951686912490126714760050731310409559104442925372195462136801357778164083162326521\
6721778498877128112437455618359622087646373778848597568413394704629175097572573786597351179906863855167127392344303594648004933673458684488315978213549596790672547\
361885002239638340486317138111544996574802116188488`343.2265841607907 + 1.50103977970150497254953138941838598453158533101043572865785908733771470375366116057846120\
1163049728672142595216246419144617270845590620365965032446300382584476127819291441665892920576674719600645227128046435646189021943932225563850315646178596542324234\
996033856650798598016425965729461478739081448765583244603307249278463818940183217446060595258581984907782479562535`343.14194484318125*I, 
   U9 -> -0.7729746702693459654274630809788118420481634448879472989633575910333650757039100985447558031997666629748025622823758099997988477836479021861794791308053\
6569584401866279497569965798241580031069012834081535444080716692281177839656614767700478818621391851271443267067582149665011723689995168563364953701313617841123109\
9700152215770901606822499901712913932234498595674284`342.28913938419123 - 1.731716218109217210554118120606430045758401764435858995494886571171673708800174214213920\
7580800973763297510738130097837296854261968575726305133367454253964929207723399015766212186423225430089857016255990829180591162346579518622093366473151091506579878\
82965734973225902388395923182456925108197608183292627360981031819530604382704264019593472609357737432008521926462109`342.66135572697857*I}, 
  {U0 -> -0.0722370184766181629212778374684717612297155222256780922493955277213243824464393236480347471824516288206252849047607767700349284868271663954101998160290\
5630661187329322749402212530292259860173143622951388213437273716866634305809408094900924224255586060516196420674118964625471222760595491528201500939099698838296076\
1438385984982968371614870755999659901341113045490652`343.2265841607907 - 0.0552319583028026735057886907542398581977307160210353545401361565799196434303420081185974\
8561349172318693409727687368373973769929597678281808190917405514246661417100181059144207410767726826353694822217689530020586070411105430032913524285189491709501583\
8237749707460402597739653229459100629800613479278040028266170202183379837004026493284561459833914379475984069048487`343.16717759233575*I, 
   U1 -> -0.7291914830826046516819742326985716003890354962272721388075916763981634272573888444649840218724877502412893105539306791527406614597749033486301072712109\
3865669921365460523537025986542628160049078505919194814983286025920025234315334107815251588195339411303144104317244112520436247798765876319590457496570356605782273\
1946284753341381943646698382526603598061607864706681`343.2265841607907 - 0.8635962896854801696726954964541178058007470837106393911618422594439790152302292015793308\
7741179713587904578605915283749561987259665158699880139239821977345377726594390026716538592146896217299110969160453906155814011899601219100050338839451689826813487\
4406373998790452511370833959129909713960864314135568555664898356364349448375022646702113717750119524588592058096145`343.18951753553137*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.6507711269771599866573104556923824282452877614695185655268896558819671186543086622050847945276824422910850423459400169557920\
9496608530847934016891481995964656854729820318284318228432502238355496844209747084649890015367173684954921005983610246455270081878989369666648387888434446634795759\
4433130989994067766576308944271287407680457542599943090464456739369441715402405`343.2265841607907 + 0.6781345167864040733894560063654851245103330314409770238194783\
8205386510815553216122393259844712591229167206021994022808334672912817174071540778149656449960123692280597478121479019432824845312610755811992002743630426682994939\
0773563257012009273110671575006665160478089380703012275802995536072686774747908280948130103758251766967960800481397772194253412903084401577205`343.11724548875605*
      I, U4 -> 0.78891131469834853913604873795709712898585652434532576595040030733695252381910777824340666106535845822968251720123017983608636897484067859143852582\
8743707027091553973299002265337421595441222803266139611156842795134393940913941446940430662113920603463144867755245322953651309888904120192612483897548345016596618\
586579863472258262872588076933796582098394137809952497535`343.16174629162214 - 1.1235868030085207150355559840818794819717106679997059488556174317038253310429333402\
1830873429689789852575924402552929828719332820341949811228166283818000073926581595559744970511680912188842465734828729963586551748568002010608836067040493925807502\
9445074296625279963268875961473202176886821367561858726630034802832428992432537912261258475572528925399441459473651290595`343.22658416079065*I, 
   U5 -> 0.70032736119102808849498716570747545673260431229028320935554654508145567033109950087687093221889084165415727943004215746237952675480630629982463945333530\
8821413833818786864661768501577356167550217006490385316358844188328629240824804000634283367255074167151450085380264882935964032859463781239799046597214766720256009\
081519542479338523840883011214275748591149348058159`343.2058453019337 - 0.36442122331602996902039233373829505613581577925204443888390640415507039151000538998719439\
9912576414093983484761153937295423279453541944723283883634984204348295317261288787911842097552213526054114088371457493079507621110244971993870282877313465375940690\
300020996753964550847727863255440320809064615073737039374201262321403026181521502289105130010315898256844728669348`343.2265841607907*I, 
   U6 -> -0.8667951641593527572438617888465313355143002513666679005667130964025284778510433077394543045033833369946950732492713672205655183508958424026166635217749\
0800837459664013801234421987782101672981938070961343181890506153416253364603155323870531203552968565009441036265608707773983653097823489089401314266689506146156054\
5464196049725365891615578188095621653382992356581657`343.2265841607907 - 0.5156183422685667863794609840883054917706537403879520147272813462619937447132518020182248\
0694497317878107879620088042620429525014855319133908711094196504152617713778961539427679819944029730090135402015077135527583515235095701253830518841671374885299401\
7713215604658570532561945814687958658443779152264773709499634999529641876753157602281865338002168301352328324880162`343.1499903400301*I, 
   U7 -> -0.3760199519770090551144832474942021869521587358865723555647792480282821342930891744922703071669495715264755161465504155986480008712779876267770246616661\
9727992483316697560274738078313828619121149544365980080280173137426127140071059462588665551255290110255435480187553931494025246965053752106289932965297725069609526\
7933049210342302583406350598151926131497969646815003`343.0617885045716 + 1.4465041037524978628111080614732726911093354792644232458848350162849874261426550693559721\
8462046421673460676683344199021532819203091657461628582686831619624746724667934459995955353195031546655238578552120238725337202392340662897900664891421423962341107\
73472537382801189332049744820169426032735388406101363694980952227515613762752576273498648801681936077927635438593`343.2265841607907*I, 
   U8 -> 1.04228694616508687707041151288661609080673224917650814763479629778246035746189065846430799606341797126290780401060915688813172848402842904791609731892371\
9251531155917258511129934634233343824214115779789718419638338718277991512220217175694139808178680078858376920359169660616527234117280371704343505954120502262304512\
547549883351315433720529254652724044556359150074501`343.2265841607907 + 1.89238017130174477489390170922267135379261098086868367810028840562622960427111401024186958\
1408156157561859336958151178496708516849076342342782569526821580716047739898257905339290597780147968095656206927969295479792491451818949852294833453968138841962203\
576903508744852360987081090328922089372070937037935981911160232177548571602471126221174450868051923229143654202931`343.2042858338562*I, 
   U9 -> 2.24484881846367762522421928955022328509549405441515432091593760070089358161910434254571017458611538442090559630704596602475125396353177788495467033141585\
7931227408583478987721810423591470375136864152914632109080622289138392614430458338821246415387425867471216524664601619956534666285838664035318372498489903625536331\
971210783353574632749974824939848655996896675900695`342.78672043529974 - 0.5316829243091851634249722918278874499742234538836930123608575178147327468892804555504360\
9804238402459801139280788254812116205102224442878185180329173004467786263490008138658409645230390813126941875550274654515351889439821305012945326382698154899687513\
3404783536216375728764276477888343144987589682970257971983557965013830387601048575386773061794614569855793484628661`342.1589780058366*I}, 
  {U0 -> -0.0421700786776660273411805690863127969965474895662932133556036696363035549945581617837492347765233668636296407889804863228383976817043488587413120486351\
2864974114537487977007339959864672123597999216159710840127920344868047703283548352561833231915788692592772035723760541220691931236842685197436973996263141594379675\
5274650486704271334463763071227861658326929872562832`342.4010083458328 - 0.5631616703433319473655271467058555307737142581379167727516655608611182711270054652269378\
0154859283691012169941400417699565525251167434654052625980410919818826282857941534340917693824532864810982598846667918022945262948981111789516260446617955235747510\
3410370300716612768096444643642687956431085102583300001289129347556560289408652963574186154093006709372998505630953`343.2265841607907*I, 
   U1 -> 0.85069159368164013289689622837347047790519972391574692628093879527267266668442620457517635922606870386381485347609392587334087543081006965913701578314481\
9936968512274011203905150261075708200219540997429384429892774328168315432610077947383675561890078124827781507168379786363105113497025883375602799978511933698903421\
926664834821417309616484269282242560576673377798579`343.13211958878344 - 1.0520150772930105484569427958443073825188755301001743952540851825291557321011617181864082\
2544007318193830829009038088880161325794027061116108243940334539163358962359510993532603162950684929850890517402753487927648081245448747136142356534034451379385676\
7866286472248756142117324317843929984364607508010586823988132143621444843813236930456116695742673459088372282415853`343.2265841607907*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.9445002029976153223969091472514272297154236846921095692956619811182113713065293955336201232422229943523336424640389122966876\
3231934048948878090815912689905989760060084782688211984777797067290821567697045436796594916835724914212737924339078516289239750590950268902735520031287387029112121\
0561702297864717543254204970048197557366307502909772132805560518701130991370975`343.2265841607907 - 0.1992650300180270603257359124339657566160634415219977974190473\
9348244164868995121068024789590749475487614925603082285533757706087867742201664708563698052761562446509530727239707363881410706679480010283778953888493601791861109\
3712084695836226941938155085850197834816812131634213021164498343795371781558519100005134627567150296467487676836074905782265300636286642758849`342.8119909677644*I, 
   U4 -> -0.9609264854088761590905059679276255484076652472717562120265001222455426176825085326980805298495275944431454373622584054187516272865867149540585493099497\
5793485782733047178149531368968974702255124134103355083439222634067263710258528612419249758833380011511248260383071317465457637589413848713084912137112101166081642\
9531458847638193108585893616173094754368772457024792`343.2265841607907 + 0.5163560538706403084620239132050558462023252733117065654066897140484080946147516787677775\
1064941302031545690226981569068493927329684174216534315653799867839070036282967101821565659697674717973430779757660113982502145759264764081234638228744346996494113\
5646779604505608091414189079330037418136352523532501094458086335109219126294858575683943926663921494786703668543433`343.13691044206956*I, 
   U5 -> -0.2767432273341713763203062157966905237877153791370888030464672561563454407189114527398759275370180601874083947473721671306758235427297739975742392272931\
1213404478544061987698548503210816268434150306840598944336989261020443411174411755310658679149541490241877701060455315299490167749446593739188162924262075456354173\
5569662234988308747612727342782774944201926836901323`343.2265841607907 - 0.2251174622009140544061093746267792132443958856985389654225793333783219363821638539074122\
3228735025150215437330257331060949494052121742477612522109034876646781147863285382213730556189821608942503528181447951626332431407204565276933235356583316154815580\
7808933911161829584385879475259714174588095943212669182218758889256743715027915957800063466537911725188676526140225`343.133338677299*I, 
   U6 -> -0.1619796941930016176176350331138994443972504029586545845426900649855166128773598869844861423595311652671171269518369275123653404361643082554402585264105\
6472761113436973269902350127263380029667024829499221245545446612585477448117481559642682886885466074020629044465184552318273651924890862139308851640506360605099386\
7402053869616025113847804342573436326668301719569529`342.88396164777527 - 0.632575030581578664298333857726762464253634428261028459293832055616163140626492221807924\
4991095054857601254865885846681339447271731394371315566053471618771716531827220477669489489482688666542685438502492685677152501636241273879916164865449836387868373\
16240587098524712276855568312138389166865887778032181243075299817564601514627864295506036872817595052234947736210378`343.2265841607907*I, 
   U7 -> 1.63843349876189728654717509715054866824096879464433078086462790096136791851756382168888023529194565797709951270459422867055507663952099407711146119807545\
8963036161167241739579696335820965427574891007347895222070309131666424294857024621739494320379221912587679788611854181882979364550988036093669403099407851104563734\
869416146527125034113786369607117636667860752817421`343.2265841607907 - 0.53171082729258954136737588657664816780749186688775625302325708173210660646279716282227656\
4499550112192628348328707871073005137683160308172625273923976908746859718765228815493594200652522043301852625942965263969085486113956732511387609281816472804084641\
340850964641847647143154895882838009082295565676516590423445815021000060981219483798608790456322712017149718328246`342.9690405279295*I, 
   U8 -> 1.36414547930992135731411204630920999837223063803679340000013533088210988553131734798403684263550402828982640226857144716216344217551103936580768517852486\
2564717194105994211712514413506943556067388591058964223324891035165240042012412678010905137431033737229839897240064698690363434652489774653543214462925740626838858\
608383765459444272117125459007702026703783691867912`343.2265841607907 + 0.60824965668164298126239241483130537361659732132691543725274237986511527519261345334492804\
6085336920194657063023488911275930507070161563002227637540191466694996202844827668658538717202360542203355382779569667352410774407079007560804294616096770840546356\
925862167249044207379352096683994579126541714831314574630223750834680350935763489933760000508739605166444897927117`342.9907583816572*I, 
   U9 -> 0.56136167281542117864234335546187332630518429296121294165913011764876792214594070464336905964281427358662184611073594124598080404903018044324313457208419\
3209388732145296304993959092469241686444180177133443967380733445879317509507798252361095204546264421977674345833758826627722945452756825903908685531269659059315666\
770099838670872591477074170881207137629052957098564`342.1991589932854 - 1.11421115755461718225958049225527597722469130247285021068881515706266393937522466447266443\
6917087878296434124931762478976872711386114017358264095010220925991084635123164209950658754056658857214424765510153697336322999015290605134969994228616378397676988\
926328559853355966691195627988267911856644510312814967914574495973694525143786340440017246921843892543334618185749`342.5183759623773*I}, 
  {U0 -> 6.48345331115079874881814688449203308671050133074767596952274661608559450494838892307690705241440881813905825907308580331748290732294804468464911613712329\
703441601075973497961767188420860586064452296015307344433425737907731718203300487817802587421725615899879617102740602123118327640742680743262146664430780738`288.11\
00872680733 - 5.710829054220970056612237875958925402561255718329541255654806750636320001833701535759477094224327185249209618376277837977059279466394733899910375138\
80618494867515657662979557102998778368816496417671443792260549509840194590599597320788216237693801405903735171116556337463185250637081431595640155468281970052917`2\
88.05806768273186*I, U1 -> -0.0003857389723492742692613709680916455954264488415947524355429427029222533559127493817711055680013096973569609602287945993648484692475\
1150689430266801572420943534489510715678879962944817825416010791367006151195709512532829342817868874731017842087635988814101790670280737976866256225173102393266513\
35851905224`288.1100872680733 + 0.001026255821176673861478846242727588978157750527376304902760440636716619153570499816827721352809258125023469063408004364926068470\
4824491689554674292276336726416032734441100531213834078990908075144201944286151356244151854948046242316916056625301359941661119623184434234621092014166361348962920\
3049612456804089`288.09671584136277*I, U2 -> 1.`498.8860566476931, U3 -> 0.0289821462121267181453684071550519341678582742385253929502126275345571904577766068812236\
3227126353413129076699693058739262468913166354057618668331669014483217033620245491136944165638675502125956454155866879095417891994557935306214386366540830965459533\
165374424129165197296475318034339397443131498142741475753`287.99032576253285 + 0.0765380440549691204026451768891502295925585797150335167272627348890942760972783780\
0199791889537750305035020535181993454347400145765536541539876475397548366335450158872118147650890099382978047133051665833687272056238037545501626953511014325913763\
439781440100547051866931690786362149321865272216314938524838435`288.1100872680733*I, 
   U4 -> 0.00083996136843914070583411970990808432502540247917668659532853121862877984775155455004669393511161458135189746369698459748544818793870109171559502407925\
872133700571055221745328189723100193762507534216430763087494185631446367513324318762140724394600494391938189146575163513858919296072006855150549663210567667`287.99\
052840413026 + 0.00221414299679056071526221498022230064671620778785436869477096981601200135551406135644319137579043844784916723194548942370273785874304834849820219\
504762117267847995445172056967300575813831846532833819268672872850705061091294336727915526488928752992937977135408615794854571094398542801070736995341434455249704`\
288.1100872680733*I, U5 -> -28.023427000082332431188044181306659701886352940601471635443580161737886126600626287230973819862347024856129792332066777075691768684392\
8077831467659762075835413910197346262991138314832854490071338017707409023758276096301154166435594306995076935945246103308167997852980328168708667997956511327580844\
5517801562009`288.11008726807324 + 24.65350307077517107813961648638953635805546844428902205408197136156231512737048044974609609516499173104777685374476773990220036\
6456826774570804829349324987045030091767201625388495161541440466253592999114157775642251110460496495452708942261026903902346843505001969839966278721333352475597618\
77601318473618689365`288.057999498586*I, U6 -> -0.00003357512734925744380304735036434344398645739470333278816981154307727167023599896090795572978785224381925241140\
7631550423849852196502206327013209758792001344616836949211846904554474156082059150685450535583670709629199453271608090609837720869221887150524255491386973032016619\
66470647929332284806117464554141`288.1100872680733 + 0.000029756738935153667085156987754203828231830253915426877789107738296567287264664280318399616566836569407921\
8562048604411698839228412640951620331634622115356165694432002754928777648496113725311639234608898527630012377741176669696741249384054603453924676184547115012992754\
7845753124203268376131275238652479939`288.0584072516411*I, U7 -> 0.008377958853427065944657832446558072725701091299515541987530292851917465688034191824962092931099\
7610838447914953291095984854919416327832971105968569713984286376099482239254052958291284088885434978271272083060553294290434762235455687683666115453264529390186975\
1791089184695853776951269730729165247348660000006`288.0887149388879 + 0.0044200970002108445894585213246382764447760422734776774814692519694532964342494196225332338\
4178879331282008603188825590435869027059683603163738835513774674683013348828037310134151499129480178055888770074938660378068842429780750232030973244675359454006771\
079334013257983586646896449158124078353779263742175566`288.1100872680733*I, U8 -> 56.046852691526242946842482826248919016610184982077058112328284813399756780599366\
7390102728365117871825166372900858147199570668796649969423786197581548840735883662942995494336648778591381022218103623177372678659556301472212120648162709602785759\
2105121651254732146975689998787613961046178735915057983831036978803`288.1100872680733 - 49.307009572139530147981296575894581907371852419065004541928360553101823351\
8084620642107481038323489073307664280788992459165731454822049705729201279243336429318650250262612436375831712680100645069526887409500005852557854719743453001118224\
3851479827146214151960623918981491948281758117371783498364316462769232362`288.0579995037285*I, 
   U9 -> -484.50240197042847944121184342398239028440344463474344937261639036410456571984193673006414800479240308067646683375564953969613438943960059306786472959425\
337031492195697790483355871593715230118690217562616073360360416954266105717061211105688602575403646781156313193048083402306702819702627443339602596070656878078`287\
.1742720266642 + 425.7140139931828494377400220643484135957760006400311355001191451926924570938122755531478842675848995910481293268244717738266654990308270165615106\
6165833982975818600831010775806653095900182393554303565505131238732852687526067090272411501058866525470321336010075065668559159167877848454579602896756261649617573\
829`287.1197079762043*I}, {U0 -> -3.2202250424860843592406910464326415457817714855022078641804375884655783833351417417813021573903854883386919503302966020353428147\
1823637357331789222250898836625583986010561656343458750132832659798795320927713140316035352765553233672809358539822232673696105355079041916652503369764619177401512\
580104577979585583`288.07238431618055 + 3.1846756313314861476766125641476323158757736855956549115246498499038765339942257670835509714389427275171374594478564666182\
9787418357339246796405224271601494608426179063999611611371264512405952623728165113389977079362347576021833264052811900703622402273901061761026523171053704317067009\
36614567510602519913396`288.11008726807324*I, U1 -> 0.0038657618640233291527557691933988980896854083336423301262526935047290650221488445302056177759232059743789226\
2318838718190423733206000583492963108422449483170799074026082290065206373843982755260685027882488688276976695734025010251182894611167366344078829258976480523158950\
841539154944864855346317126711309278`288.04446375189775 - 0.0065564043851069497001157307264245035070248572070373099411133905117257695958800286584644552633622806663\
7884021946281798544495613594021585904307979939415602981929228305510945299653146064537289612710573220126075886920945151197526665167988798352753546293466020681996142\
654714314122623398524121026777249824089697`288.1100872680733*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0467693734543339312947413779195063630915690041951835502122145787966432804871958140595043996196429031450320496268010420066096728523385874440835575602108\
4994126673467911738646900854023675815649165701853923635050132510211371439724541416982805068385469015970329929980039559105273518432898976605116489474241602602`288.1\
1008726807324 - 0.1489569915073955447848015521512609534490212559737052273490714048570086735740163509790283004089851663570432287662809739563926174121331499735421452\
1407068619267368293528631877931099420910768945570445726053981944024005427363655344817657967402656081448863476328692304377977375912280348905332760003477425562466308`\
288.10082491576384*I, U4 -> 0.0021082862885698287175421836299729594692761943704865547361031861664602408431872767440222292087455599963379257502250225789079669261781\
1189587410542240068148041442277553360907993310836517736372981087633382726503503854850439246373670568110277403793315222390835983044760323778584020687457528777019905\
452141407089`288.1100872680733 + 0.00835623166631296793537126879252455310236671147380131248458231017521562395379279597846265585560418890110597321045900610505758451\
8067360484429087906839943940577697644093829943317878425857020949038179471779287396817732671927762271686440881320692633018779795710663143286760941634251992219782715\
6818634763763081`288.1035190617864*I, U5 -> -6.86876757906748016434099833675534146957148567948137650217260869447152832503809657961327517387336478705200474568001071\
0056772179996280128013888622764049459325490657186952667558593954427714141903036113874895089312303961315214889471478685097880329700855916159943140683602191574845124\
19826325526260302000152636782`288.06752074938714 + 7.61663002370639793604259859036532533252139781321923138297330565408994723617490130089388817382729164901344865321\
3474741525787521117320549401826558059947167581956112070297400015024441953430443109112768454434511605557267819869823228656191505983705140567258197084020875290175304\
81853215824937357921734196472679087`288.1100872680733*I, U6 -> -0.0005230604010959598268032867288405092064780883259617497678027232450418458139302750161212621788094\
3100493765346009980138353755031178343306606883257329955888333162663018488425476270587998470546278621880116939761580840231176743129240293642756080853009010743028032\
417939742768922846546248027178555214199705563416`288.091142942567 + 0.000281833692692377405220420914769632068316850095085334330360820005287563586359562707600294193\
0550568198094114483169127302272034982550892381424197857623598459320187633289621546613161060013549037101775335441972716863311135563869281346733659184091379762948289\
2053459346904613541738837107488494684846331265684053`288.1100872680733*I, U7 -> 0.028431980363504307005630888636466868617802409039631654270642303922338832734236290\
6362219328208130289431639276246566003127154475528692304426581138369495187736928754207474095906282922975599474952413119817283529356552875097797643676967050356242395\
6928586485832179680920299519709104469402400326729045013218624604`288.1100872680733 + 0.0194910932883362459578347244305982160268344286839869304323996024786235727960\
0593781255068233889389644500288508181387462177528375790326762724620724362841490221920779416382869036525760665738637284899228864164120630180347843163302501281396951\
814534729650631184710823325839819249666717924625550243230935208911193`288.053635733375*I, 
   U8 -> 13.7375421721232802602513623551098581879426715200014756294407563330670069376356232213279402655202004715508041114134343331168228638775893870865497062013553\
9254853048796325563744926376549919877741526597274821936999795227786878501158971142764915913238185071459890148203795674476060815313786524181922627698962255902`288.0\
6752104379217 - 15.233167545264585018578823104282813929917363149829220574557932599386062845110147619634057442633131453705962710581272050769410780461744688513326065\
0599083432187211109678832053904625606214264094338725583521587421799492355550404820756273192804381590277322790077241577671891040232781745224479059110560639347550769\
8`288.1100872680733*I, U9 -> 58.17600155411469119501035120301262631044545019570501981002652934896495983880008631366323450675084069537742205490297129445590998639866\
9685670694653463146851936217080389384114762646127002394029860071539138202865091557397995768446695133088321478476041673609374186327248794639302940125537051787598312\
41986375424021`286.79452690136316 - 72.4322054481138292654330474006264333684733000765832432988952073552027687889153371717672388029991863701981481271226108233158747\
2158455261422708155268572691106339297029124853578945135826362885802997188575311117993648907271687332773825812393196915556231733300915734771753541950783694431738911\
482096533510519373135`286.88958350069254*I}, {U0 -> 2.0669415005707029777019799710562674277634561462551062608203331737120860346532171810551694066428427561400415282\
4233435586269019913026524153289054776925748534700586354582871563741399078730472049241298404230129264081981911228361908361535687390046236521329833018315819610941609\
161262859784178417950434089833563456`288.1001495326087 - 2.17635494994786415261229454525618851385016109912174977923411987725570390238573764917470910371262653940410\
1153186186091632832089914472502469324231935397186404166725502140158179170677840697388699248918106807196398931432995811535362485531463376416065125787482980066138946\
00200866193100772865266193456163693462732`288.1100872680733*I, U1 -> -0.9986389299179586566718580875742697589057286431525542319222078133004430126428523742405814698\
7392884930624655571839069983702114417395972772968325307289979096333397485087864257430485172054977881826875126517079461099722541578806831260290884564757759617539437\
889831986121034453673286536951148870439298980786070894`288.11008726807324 + 0.1901228177941295622878161009912559889186089064239640399050412725769700393350322857134\
8597462577813036272860324271233539128865386968345145841924867660177797031041049309256704004722840616717492927514554690489477866229800902183003255500645999680005696\
913178622299044084972123942441446604089719739881187865890532`287.61460514715407*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5284303805228732060099988323216092149188955308943146862006855444963326403927614898454860372716242914779855440827991362446827425258022326063560197044838\
395259225810295180786016604925869622658349586522302227496543138941305256280054784415324414016422468488663065775166903928460714926473744324137779111391104639`287.47\
813818200643 - 3.99678955782501821222565353425902283789729241110416933272297615045017188083192835345696876534088404500023555691842138762787161244443131000916077776\
617666957609915473987328091557543543397806744008967049472956467029285212149335524663603575065923391107462681755092793100497818681095235403164431799866505146355973`\
288.11008726807324*I, U4 -> -0.452574547738104800513644664219798998555307777491343693496838777538986419012481465682172346803258261856307093516143279035540595244584\
4305684117067868517554832696581727954976584832668953512836611281230872494188957850345317239215629960350215668508625574611868260429866048377995036971746256681553397\
9879940945701`287.7076862361103 - 1.8307063320962560124447274854725952934229244728412060709394234402955344632406080256948468308985927501219899964136733953895565747\
2931598596579552645332238805444157519492360748905918379023326233649983589073074591519933898161725695041675735725409896406569208757449514506431597038373137825649817\
522437933689681124`288.11008726807324*I, U5 -> 0.112330081526925980655542315861092260027477830476363900893157279276246049936809193853623823379783575638541152320351\
8005984123273445886612183041878800083614490542135003750446159914403206119755869921970752683223253901922103364371393853298418055067080309098999047576956535690206935\
425675709268446829956282441021`287.1412019872721 - 1.97973282240457577497630733204235173332718685555296015953973404142641920281049282530107702982203687727542518989\
2737342634740036408752331051753238479540529836268238718609982369104429904948665058373239587795445555981744545727594994439192498327688149270597815011128725414445791\
21695525862583078657672381665189199`288.11008726807324*I, U6 -> 1.7696356072441620922870347030862967127999610531845973076785706161538141071442731622657212564415797\
5942887218895411732889195090503835829667102391575695119373916273170791708830283774398761652797650175703516264455352351935516227353333040596488997979445317437009108\
793104825582256951709560642215349949711185500916`288.11008726807324 + 1.0332500734628014506095157357382345665225858716241526802326415206976860574127841885476166637\
3429498403903957169900549498714594081315131958791869106518988616400357594307361590796359312990719853878117355186661072322258163417373723898456077552224086584018661\
353776516667269353624085421334580016131433842781520223`287.9787843729775*I, U7 -> 0.7537571114213146298538848844260804883953654178201477149928302033411971387098696\
4776066444290285418018321577506934086127574935249726284108050358750099614053748310199165331711639774299745890138699584017315370098037287135565846660299847917588423\
531446609293512568628203479176576009689270234401318164619315311974`287.8464160595309 + 2.00780996912731939424701719858588524306570580400847408504943563394602765543\
5396962198501569019771305217018475635118992313168754600820054729897151280257370440024732210587592996524525248042412511167370758256553154869712660340848701556588587\
81770940113201541884783877169911580022084796714761028272440531788558801`288.11008726807324*I, 
   U8 -> -0.7749866201686662412566085967056078648320831849550825621317999884213835286089184891916965366420344002160685538661886663096110368005163534853698101357992\
7743934317823363352027443741590575988607239630684833975087753095678253398101216364220355565810753618192579479513691440093484624509814087258881462092464058167`287.8\
881409261891 - 1.80379233200048188760934098912810501672264972443401567083648066837846301810507930207692195783462267282343214294618126112250799784073120821890587980\
093826322731140200806182136133381150994116108579693248540898230164304717472448247403327296841660115654266340582825871433055815676989066354919138832443241002753186`\
288.11008726807324*I, U9 -> -0.705469744738280364056517119571699227905871379504832503657411853944492306000803489608477085279946020911398176782083127546229153245032\
8003160362622362856136342357467930858469074541175304194349151522050079067830281606607926023798312394859422377206919457954932953550388729835757249191462007111950001\
2710485157161`285.12854533263624 - 3.111685771648752626561159928213533373224304651488643245144472195060460525410841602564575108517166201793860397924976971734305799\
9738224964785208011336009068665249764099617250418635333100777237927219188883591554677655936802545674513412903973271120226391464535737382000268316050453798381919124\
9927064074148132458`285.71165168139976*I}, {U0 -> -1.11656969100034001518391045802017657267246065830528712762933877885981931926628628661489935305357284380422824081\
0751240155516879695009495423558256284491269739376723176140545692164320968414572498046881965356535044021426873520591594328682370957149805228954540090892557815843227\
49428625632120163933539237753322552`287.93732858291395 + 2.44982985001651340472499537690764523453381565850012060558700411018201284524760205837537342127401626026793\
2966273235815043026816740452271351006033696363793617758649514996568355823214068819793119913257992650498335816117260536649776502967016173285286230341350989801003941\
87940030964831016342741735818034476568864`288.11008726807324*I, U1 -> 0.1072605926314113635129963180871235884334521913906235219543789920462631229109918876004954860\
0105903671264758189053574365581382576731404886194271149684657013157140060955365305597504457736446632108793475244139723622905496993469921088649043785883716683345061\
689616935058744243972376564940159723627060688339019034`287.5537151870514 + 1.48905751165523322056041423104693903377383781891496417306135992040743653728717278012045\
7457737094744442706247552808038913091936367187725922602701558069692872504293657643188997313520651616725846985103603531387392883665405423927258369619809869276729403\
21822346500324844226803540498178546376219642487819549502393`288.1100872680733*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.9962392948798600272631440915442978500380189417437764851567141883347749609852720199655485244631456128747503633889802584501807756574435808756652653999210\
1673378390703406760290589289746741554016085557720587677955762622729187063626074287222920553190653693569575750430416423665367023361611890716879538706164836488`288.1\
100872680733 - 2.83939627048024000257707242064330041016395283872167350772158776051045288212544300577374320861592787727456220512223910161227022830870650060132569947\
008573259250625389381155185628039555762590749756562915085902305847483954478707955481918013311475267555948681829228050910512834693628809325041967793151125838708625`\
288.10160894872496*I, U4 -> 0.4922436542500995379116230052084326448048708763744121750813694493651990336850149486483571767649140889729810629213429807755073471876445\
9598969831259416113788049046030434955549620957736698955837587302914570132504401631164896582331619130073614004959923776884351217028612924088224257239914582070001614\
582487752007`287.9054767687357 - 1.29923572306538712171859577363099409695457236148718721129784329454913900099981958742027158568144596923709430564530794308816169172\
1825202255876505999190991252635881068531563923382507140591426371344312902063867007715428106121129623921667170959789895727334978971624855320983176249559394056885204\
43142147165925779`288.1100872680733*I, U5 -> 0.97247110273643839650430700377880304693762453568786172967121154722624942271601051690994379036493595847318808749891109\
4747651367827666806544270843231744439028539050381895816564973154420981094501362055116595206219820465378741961246773009807717723482630845587470169525103068967074472\
33760707797735158406516798873`288.1100872680733 - 0.264470524181256846695830420745700990045554865028662617789238028757288210053729931765146052753220128063013180874\
4060651321572814392848019930506986628453867365400095776807976802891991822729060086687813160374070209077660356054373231034199280326201400375793352580680936851710122\
9408201856506609494824662777508848`288.1080131866707*I, U6 -> 0.954107978058074300068026497225028571293798871321940719933304402846841328369239112165030979357145000\
4044323566101280222340467093983496647756618659250329202362305340517659096338545735658805271131761652377314807372041702066615607778225672940721960115403915431514952\
8847651909085200957177617769977934449319127804`287.94201466331293 - 2.033452766037510727437793727054058212273707909501261415425679011815651019922225267516950139727\
6205374315728354612756220920783528739698492127875048767911904154832123691953009086425338266513106567407346813562752706764384713662344708342572119763201414599074912\
6934237491054928292371625237286461088208973875769825`288.1100872680733*I, 
   U7 -> -1.0676537158701096976203933642904252681522686077809574783024345650867951357991107584669914875798277923278399858793808291266381576664512137804657873736397\
5624210899761853000297775077755784874718589744338844896681625056691748093866808240308098678247305758818789759560338967778030298590543333582537108337884063477`287.8\
6889925842934 + 3.4088025379443069902801146020477620957768316145666647673026436249241338629932821901468414018688968850365377594814646354050331929929364778149871363\
9062622965009938186019882567744326863565899535812020948944024672895396523173723674233673549916049069286363771710981060408854270124574337641790845239731557248837375`\
288.1100872680733*I, U8 -> -3.7672156254585190536024859188392849070773638253798791127658172736968124410615302181428424854058805590830638052269395095367441528571580\
0412262464383653260073462793680725316603405393618251184624478485709671759620215745081734416092561687330384835963042717365281786341475801541213086444081817341330555\
83990314807`288.1100872680733 - 8.605124836200283612526483249970081622781552300720590292377053151767418590387109199293282503922643415321689487676088673922294936757\
5578466987730710262237141248647376962896304776054854613569657322939045834031596325239486311034000905747128962338996805383528550786875169598608982303236325792016727\
4762555729245213`288.09229328470684*I, U9 -> -1.2480318656550208073880493670164310162306905136531305980238278232768215516150466199422857746861926277129127395215553\
8971956234778161617864738358400768296450002158009727537818787817134739859165316873783014466186358917084989207854652828372454965250588855826280147460496594314282457\
314044378191957798986142706617`285.31713807570964 - 0.4289308393647134624170028675124641960148587082513363088259416665456634167077579094047146286161300319906515843\
9755974155297188551206685642572042447612415807025570375295483167295718669834668396819085220364683774453534053323559949183491574736134967209319046693442945437100534\
16286360375981004024343632840313633`284.75002658043564*I}, 
  {U0 -> 1.07290047354294646835547263429303880901682849329936713595601737242383793521067937228618954824253069461413900436563855094730345413717407331661350122630244\
580396185602968739572960487515700121865170501797194565632836630211324538057823931415314325268336111268093653535762880605518386315282738869103855081723230762`288.11\
00872680733 + 0.405591023388992984156208007121204499841839832390871609755881355253767514963542740301170414373673299083383611271362345830513719122919931526258684936\
8953957239465172410760330068692441113440829990516677155113221212122353633570033259482973679724596385456534018798571911163264100021547048695211070422870798733663`28\
7.8723035133393*I, U1 -> -0.954548255814795689627750643072311889934691569106273067776761016947614916430579357071477046308052672747096696994852122478727537330790548\
1910418476324608415499983900711437454801211760533124871540575045093319502139385731439414462266350016303293785547570393909880479908016303018125933840586946365843857\
5981925688`287.9959279053984 - 1.3972373310520269543883564012520860642395315882327013540059573639926114487067923961581642769034997022987194136851095483934322855449\
5598703474574371678734358071836683019120396679811813122606128666024206516540347992278807514083938285887993799502187099611688826918121334067289873340829779264172094\
796103255517983`288.1100872680733*I, U2 -> 1.`498.8860566476931, U3 -> 1.135645512640956661250412871207142427740290395680781664263252630698314399314208517073103617\
5239262313268857767761679504639863994577970527103582781374516578568709382138254520410963176943544128107337439641077035690510038066132859049718915083174014462098094\
3647496085763278267094934374626022466910442655493844154`287.83705484946097 + 2.983171816918535112458165002609618711831597192807304343983518676712443222741296132813\
4931814443720129180387952006394437447104399259038102108717204770228312067146572571224871225667893933850078882079768074837111097217822424459692728398887450110615799\
7028302610347993710296618735994154162313176261619589098542938`288.1100872680733*I, 
   U4 -> 2.64188434702185565664499276924231355236505950134661955209270329472137635840891530834633808877226933219671016738467743837905070337480668532136363931873194\
912859329697996252635847465389230431653977207357191747309941828912683996120225043228667037850601624711858573285727176275288616678379847799789043878663290833`288.11\
00872680733 - 1.453925196024253881601724993803802209271250750743306133564884717868348142077833250769179622231001410266707500880581131744259509336070947354336890173\
66463826450120398389210051924223236156507321169991819271106327967185862430342917556688383739136486916407096223968275392473012035721318382688258689138316643534416`2\
87.94124956580106*I, U5 -> 0.91712022960987906733153291195462691511014783614862627761960519225142481395100021128112419613027306906907740780766484022114031229434624\
2294386028062600289122725208769018302252061404876144345581386007962156570377607961589944573372168888037115872445455812618236913864336045519576483837290058873544489\
90281762293`288.1100872680733 + 0.220157844619342289583750653960215462325142575621412412787471989898352922408269922154337313789663246593494597776378578561889650413\
9339207769667287574223020118260383332166084296156038450979362502479165841533211697177932213648179616283879694748633725197369055522042856290979890297055910209408227\
3696292201205556`287.71564164290896*I, U6 -> -0.3099587057961748111193053936507471122892509943948846397521861946181692643392019821000800875168823681314413633866099\
6466619897304033888890819828641116577264992139283505656934429519285161601342721052491673601092305165663276548013692415648525169507990294296765420484987858349681125\
0818994459035823574746310412`287.42408247601526 - 2.682873955747364879977201980224702810204222056756404333865744353605165869062780282806676659437909390760026944913\
5643022863381108831066045261211683372932582131350127945925562495504819958214821295565561406390474846417768498155362599486885374929686428644223463653337795990184139\
8886723841300831675523077750516603`288.1100872680733*I, U7 -> -4.40937171084255205718768084499656244660722506866018453249719441926773456365915263724991707545009440\
1497772759294141549427544641607201398153830318312936076653942275562365669735710796932087071654968228438054193192444739677755106629146128499880716762512151655352676\
93130557240631155462849155934332779431779394901`288.1100872680733 + 2.829086869453067309102056682947538243276891460631655855413218003508102913455521667913183414582\
0667422673713711800365525999148336620966255053699455656961667991494904722409837912826248131516943505706404504438894723236841261920466089005731332581518321549862285\
1519815398381517113828043400892192018825736181654508`287.9805649306874*I, 
   U8 -> -1.1734329235519436670994278726192073787884309021045391878414672123658752259282220774763018103680652594731975839690173337429085458148662296936725871244523\
5141274389230410499915564617753509809462268989494711052968208088161502476744885590998182569447018516416486597736632737768379428715316943217611639777060132378`287.4\
344339821983 + 10.2540967170558983956725731302108397409510632330510698582056242973346216896048188330862897998349497908216252295538359994716402592968024128876820108\
6661359659999679986247339459540247621126282024823750787352635652528106699516314309554692814720723797951532395178729549586925305496331909365449264296854139182285778`\
288.1100872680733*I, U9 -> 1.45389161304067233346933838701198051185177708888752663441790828584576192024976233688091763338348270770123410391897144464143491120118826\
1472185469258509606049909209561827987965835001582029641447413324609326526371302316759726872615209480165141988135019826403169719457442265079600670692892388539747000\
3093475363`285.29677998096264 + 0.456098480453547570855764248421923584752737824885923613398110277632620153917350055875914814772366415182301566313047395914810870821\
4207486408749079326243914525412684267278979421103977755414642232623704500568543955288205098754990549936699683395178438924611070206071979563390973163920695538302803\
6747642941388593`284.757752048602*I}, {U0 -> 0.01287763596631212822277400935565332167634227615693305843181531796015077770534579465826673433660399361205325368373553\
5985960395703269607430046149334526234603119091771822712218080881809477490426226232227926594204228329410076860153397348640477102494205468443038677648997960627700883\
04097497723420122330019017413`286.6302779580969 - 1.054057748988419038179859850599310149327375707370011886649026690527966392704057067153645714582607214980447331364\
2002758630420138575528937912627652234330355681227248213940585295544348306215832744535375354142846775360846954948548304095697571073289691316026460909774043833419146\
0464208480065430784396536698633122`288.1100872680733*I, U1 -> 1.654981555372854098957972686309945700746178934149446213922215582474904121715323797906796751710620727\
7546589510756732831811574375740321192632864722298932157271059633754988716319538531597499215935382129081724537515580644315675062951592890456072809752135373546608859\
5871830175909398440664039071814167298669619236`288.1100872680733 - 0.3516044279634290797164741787508613484583463939111661107850862744920931350941488448079652644551\
3885080321660344391896229004973387189662373081160604837594227894176313015010404464660883519734966748943161808735391202549562985635471606101814731364136600950375514\
340232560807440052784357064494564181402201917792692`287.7007595641513*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.2808401741290077643145810364821215761845022999776907601670191287632718220343736043810332749677776828870281623594540978707231769616480200925156287865898\
6563011451485537311640269875751306242994867298690608715074227607409331451436056596099134504276043809577232315811601035097977470330617377814171038505963192469`287.9\
354735279692 - 2.28753172867427465414457319071448077458446357419880348122130909121509012585968395213213265374113783940427863824130867268822735224305193025521232360\
40948867641756616539150717228717633801817737750647588582671781168280030449627973762045978330155876299094480357912567099079112513337933107585464159584156807539882`2\
88.1100872680733*I, U4 -> 1.413075846387018326727492396947854571016167712043483514482652015666795530968165744099286789528284935329558524905347956515977543839021604\
1501012906117182428174521733336769702638063055853023605609031138471082611769264230645953955191301478122689255281319114354912235455733061629320198787528005696552106\
041894897`288.1100872680733 - 2.16293285116290806057838962435496857084374636701398427487373038272590821753514851039720425019154368251626028476685324840819747791966\
5807696523379081112535916307476244698696897829336080635284058484769424974363594902277163333765421274255200801264611060370211319610050415835076796031466922216183442\
12013374150452`288.07689996306453*I, U5 -> 0.2297675797409712215173221878512512549144751938267164637130389100738104462716251796156086417081086713143157287410638475\
2990309171807599939866118343170178579991981390037644181213580665749875968212661587506713295610871290499744025797367808449379339835437812940229425650436805546550142\
794552917402545392282734083`287.8045064104476 + 0.73991952284967977346573496997046478843940929705520133408052582700127974149939104018037341630329241073357292045924\
1376850021233730667685580192497132409523226767340852536684868503475756512433942996022397155500315743947594329084379353806418554129847005258521303308114455752659566\
83544688290454984150064253484911`288.1100872680733*I, U6 -> -2.1996316837678540002237349287076729840198651357451831451894379130858439258227245609898365716613873913\
3455172724891827577337214918453783159993425640291089506131671577702771759568137389919227162985115052286155643030269377877744651261045233412481094793484324369794158\
33052900679433224788626860395327698675566113`288.11008726807324 - 0.28375635730325982855062030618004073262949451704563552219271870174150472683027254013967208364222\
6824958370065676579751853445275523707148835997288887672571380302098232345439258329406754263409049613519836215208692578007452815867304415944812653849403637325103891\
52611531235839255635006207632286068161557884927692`287.63240462793135*I, 
   U7 -> -2.4759608721324132713459103822327767901514672032797847316389884436197932347180265156809126988339843489879765841085629648958555547880713210043346869268827\
2431014080148383710849497471255035150141343032808793338412258194397376409094853881815623157127630255497960309224466953010228641777061748590353920767949344766`288.1\
100872680733 + 3.64579791599529975095663238582186153212022981198889091420499654588170433575417598418158695742358547841342273445095153547673768366674123853795875049\
91790799874993836860330986369963911437867908866400330089400106395064203621584174202938387530960842937908148728173951987053247805025980952696659485499557710664678`2\
88.0731068134752*I, U8 -> -8.79876722906890901880752088016284019117527897947877953254982289613812269373846412983135918396586453715739316811309391932159108459151868\
0941436044252942322172457477323840917883017152853962024053075488332608771141377572973101183589442083697448447952495759787236465458106853576216570430251175871083976\
87785554203`288.1100872680733 - 1.657272425961618519596339500132719900871435131933487657037087201524110785408085607704408227712410221134143816440066379877581961155\
7364176208205381812406120514276752078199515270058233577388339967328590459614167710970824597427672300100215454383390956132586386528744299639460060565672422247549110\
1577624587851132`287.7862506625274*I, U9 -> -0.11548629155820475981281041335018269909306731489497530960062198859124939209772986785666814805149746499206674059644346\
1448940188929352025969221845910261024432761073308783470721758522117969996533161902963961737420832319329346932920118590799510897973372736760158104093969020667600971\
32388266860267385724160057425`284.26063162828865 - 1.32147440163465165010611792136127524385400844210542726087175304824197063091099994981971503966422423849141095505\
5936941039037327203385496133453024374616259854630895993532277256992868113613742799160742600160479258157930912692189850892043072958495134813104952242680054159858856\
93167743046223031306477908947766778`285.3448341703015*I}, 
  {U0 -> -1.3323466149556868502690396880674741278978436733450679793403774361598144807786261025269961808135107136864209111783745768251009792870602188660253541741604\
7234662119680024884072306636162387250537373197287245711155458121243806871597986390355823928318282119926371851537166840241120802724236279202313099698922227724`288.1\
100872680733 - 0.97688687947141500296888514762076040863687082972584100166212561736181892646764811272109578809385697378851110114346119787571742337938685082008818299\
245584938214918224915072395007572847971945181371015847856134890166511372429906882846620190528072013190484040829840064108874473868678435579122641039604353285346372`\
288.0315631386836*I, U1 -> 1.12332984119572902138273585887783473321722029881126617364291640864866502314197565274550275899713976497216097463086264188363405606985064\
9676011776457333196281991542390637483185762206531019310464336779907161610900648713782889014764427068985859994435391666225507622576933034383361812702565522242440506\
8084183143`288.0422097430483 - 1.3358904226790831114833920158813311818846207059012398779576032967908694396778146128725910915563653932969609873600048680034371848765\
4852852386868871289705702853716318861392401390869865067569131044245775725137452799903818960936649219226808554079839957287771156621714756708656321916481319879667742\
244404655545443`288.1100872680733*I, U2 -> 1.`498.8860566476931, U3 -> 2.231273113324102164745194835898049601907902127075100326782814537121475511458606051558288914\
9854230587442919204619922697855566334290153273199773541277165370610149394047142789731093205345103684339222710846191685302225403360935607313007589153431685178348772\
9029151344652359569060372266000730015583712884748194189`288.11008726807324 + 0.795761034207180921580944007200390995575228420768766974694382426651082599876077503327\
5813867018512673795892713448269438305806341736554935195247145120275291861433187245791416129080642997584155644112291673409722845522908597939463089893505286061117726\
0601222972727571509192423493593127512083700838750725219018408`287.9524965870019*I, 
   U4 -> -2.0438147737310183153408433908069155355127022998160435568334966657395361903175790318685091928409427177596322809992402961135822259061855861995458490674225\
5566360798008076468991642928220665876715010970843915129551371342166320199460100029520326405431679800266979379313742120810421473191505271864885497003922186537`288.1\
100872680733 - 0.47436331829561324345593419726389024157249797712182702469310319606205529091656486941371238909845227440517733170697673197821518982273413089549982818\
233676078695811196458987576007816519657114830725578614180895552041773152044893778520168434154155165648794569301677881352150253970378659792336136405711983709014384`\
287.8828642381928*I, U5 -> -0.2368978906059351789303703872878655198424872512843560992536947346899518977092352771892463553140978343873099394742482093829779860047279\
9751500254150559324690261319303787910371046745538917293388650859651208704846417228305647936098145536833076096348799210295817324580061688896102081200931470602671398\
191869252733`288.1100872680733 - 0.63592198312522885422045062874159891694237696258703897951594143060705238110434867623145596634778313166720904465736513513716105277\
8254338596228743541267487461635403845987831761065791208697461086179809078613069238601853661850785783134838934318293236195020717465495430716974888662482977097559387\
80094677391036701`288.09578434579817*I, U6 -> 0.6484088941476065849378815952359849611750363121296805219712007139722234348116258751358962620723019601097202517067998\
2578550569016099108740108533167428138353949905471891311961679418632792629982873285333777788682359019628361927432662996756860680166499951018990718506757134443579387\
119689714396352326407881419846`287.9414170415856 - 1.96306573812252843287057401440427478681993735460020193042828700826478170635514974842075311028012773527724875080\
0291704385536057089293394247109616327068070423137449440038373521766261327172994520307453314935840281844849241380026134025347781085613655691664897649055087016491945\
6530586957079428419153339912583283`288.1100872680733*I, U7 -> 3.565729175794392450991709081282060479932221793992265254068030615093794609205444065978387164440444524\
6732056717570628943355884749770002787163193326785145206945168827834122787204483965464188868712054383108808868529819088967343522661036924236420695898377936532948918\
1103208329850744175329241384912703182854192152`288.1100872680733 + 1.3294936775842424002019471772393490850381420059483313524504663687755356419626796668404161588726\
6258311881435915280035148634158196374113439883773355373934635895052896979978515451201480964694161371388469798023308491683360962606980343004952349433425848837937003\
467377932820424830742312280035021476933662207439448`287.9586604880332*I, U8 -> 5.4657638068962025102390928134325240822477147030797003989512433200739202932001134708\
0527530291654728318646004046539110268338032806120604081483766461662118048438735550056891280426595530744064370665857598619822868143623817790686616941925751229876400\
102038561639544472311303971563987531461259440790708329882030514`288.1100872680733 + 8.01423522179894102727451441091498711085689928485480855409747686295452893149175\
1553041776587614570975793377435532998059738053870092295693817781977089026949209408011377135109248796014555023826295425233331130866726706808741693277273797596402005\
90817833321676724899572731729287087539398753808350229176985647890172`288.07469769534544*I, 
   U9 -> 0.71134568706443215503814429118009579271485947379143534247260435929268939714461113946199212131399103071526779790327400111304858779969149002817362745769810\
070265427754495917835779419099055737832582628310941469912124959271859792980725869139598705629193359067773171296199096390477994164008071213763658840732764703`285.07\
263192328094 - 0.87001464769449306253451130798074336716477440633110613713184488531344954183005465033564774657482117977712845650110463187446812600851627281336054693\
677992077987049122030060042247944065263435356133451005332284305630012211581586184068754492666949542071331925411340619493357364311885505870886543043480381724557325`\
285.1744323035813*I}, {U0 -> -0.31102819942698838671492597353146757047988164577526917810992289413587358003016536792399764967949414093817595303613419429320053705572\
1152940017653170643052327072280802873440885104438084398505792136664023942881011222367956374102146050614209731456356976179997646263914977767048220950050933812140326\
5032488839361`287.93557585306405 + 0.713103809540565312252696542409405760159358486503811090003324793253021378597452154371234426080131832172592192148777252556624161\
6552869643682963234616534853017717471012020898415403370322948879737355298903251536693280066956444400448325166705043494114986536157759090124709610943252600831949559\
989944282684569248`288.11008726807324*I, U1 -> -0.42402119527174668832914185247657903793978968069311791356331256494265048847396981910987151518826920480108805394551\
0358625862026263920653349793450650436844590793422009091046328211310410332780193635163244037222489081954943695076224304513907479856436058561031049610799710220537367\
76727348282849889324989887049443`287.94090963458694 - 0.74858560344976884890924681193517966984752797778820254773324825560989224142116137184709693810924800216759667\
9523930289180727999777653311485734321680064873931527045687686393579974167013086570325620822364585318447902403433419344373990027604305426235951108572179565889731978\
02048381713928241494341125107036912095`288.11008726807324*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.5497343551188253117711027131391308995902490924929322769088456166813912008529670566854564237473965299408029538593563867461501406648266897971741221711253\
224221853351962317670366739361150102172053902974248537522801491059764225158940375798826470920645037078116153307099296080635963962200863021743860050987710382`288.11\
008726807324 - 0.60588173475689373998789328255063016459181783998748934157556817338958651798826913330341974694676371691780695770012883835716290969456248643346002883\
38109385393289337787837706331407866710878060961032980706992617990640488734503176626699887533803356901447265489715219826632753926448096463207637322432457495972924`2\
87.89969030737234*I, U4 -> 0.18229364852616501452179795067100154574458213260660536694962942044437580440044839155041889970935611929408782617056466806306671447843671\
0449237474860877270827424484122642366278356481006468897180065642703821679722870654604967470934895803078350861655790511492141655301551157074936459929387779235745514\
98746275999`287.57649034023126 + 1.05014070222559218825494047271336761812289520621799484545930029260986251376736562947167667921722475734957395940046442978267691862\
8666182454192080573563678719791341399311895944515720790199265468400980492149396124246685478689745114300092294980911582638070423271894738862153928095267485519963843\
70029789524812175`288.11008726807324*I, U5 -> -0.750278980235442991326594046743636764932207073931110272964837632890469502721049291776685738471110732967229395894408\
2607839073607723081132594621087989462156616754308780811164638757079408237749616156605185785667073194551898190439614225527145822528036727875017985541593850497363868\
8756900531682197366195323301907`288.11008726807324 + 0.610127933890142381797557267041672198429862322350452166963541468712823397756377968864585164465011703256505938\
6236709054446756657779707400994562883352436746269860499046211539433130456195424401305464600775806392265203313070600548845749548108287449281127643747473884627417158\
2293193543497841154706615029999833877`288.02510781003264*I, U6 -> 0.54497103640228880356049308013706584065084315988965849987112919378614498375059854676807889892340\
0007556607805530729323360742179749273151993930210584077999142096351579118305677759805818217258022256409180433331874704472255461245037990216712868577102685489294692\
89737858372742935059761361871272791630648528487652`288.0962122797599 + 0.464057738501073019669053598094538144162473518012880590793714640462379073730710731170159460\
2838206088779036640794946583191634316897429899304245319248228428651949607460879213681756776380126557373509099328561358887111350311502329657485596682845604047990147\
8715489559510843177663111756619403174464013296394696654`288.11008726807324*I, 
   U7 -> -0.0345695108496669315281282720837944496452394076611669929088466079460750111861884415953661633348222459768014292971227200463816986017951608309464890246576\
3782490562517727108479082412061022245150731145592257732916067024761339027648262191818319729298605935378011830921210715127891904689452781601982811063083868777`287.8\
578077389779 - 0.08319130353349416655321732242602045493921964531932121553672140774805895568060021909937069219194751958512586231265560257994983050615926750359551232\
416995890716075928931670462460201905325090781008322294454700151952864279334561813885080032290870723407586878716198165270162540773440497746295359146193250524464678`\
288.11008726807324*I, U8 -> -0.482685735944276850974686821362915155528399085465402489248998460805617600776158151203922903759591036580511543098701885570457853169009\
5339752831998482153040405714002064224266003394083701446953932570682302990035458228639763566965537387677693573198045220315025879735102129147768127246123655896700679\
4714556748495`288.11008726807324 - 0.264627105794288877584675623268549451003446942649840718559662330608567301910579697841091703297031733922126602133595674174436150\
0054237624259338555014688280258357778471733686894413026623488952743332677196089773259564240975536619919616884970867603681482285113670855782320950263795118257355103\
1570881167087695055`288.0073367312648*I, U9 -> -0.44607707307637824638223509148694019768916167169722819500393727830968350183953777398544420075203162662962917676623\
0015913928461027230908204884959179269792680364300363823725704163335989800571339325868470623253340031650284596379656843910281689045512967398887276356756960996533975\
51585053702368676919728454417282`285.31331854395626 - 2.25178096021002092525056480300234623815370867975917621598307519891556221186771744077248101658347508267302643\
4849603337815886251265287161407806144858403183609379489672203269602643433461899729178902053387859855564494611302733098521962039378196174331452738225239663791892344\
12877625765775962503479072333290241999`286.02495486650434*I}, 
  {U0 -> 0.51793013261481086207713883924343402776273936917846182860392258522174657012089759323450444075986661497749209100916167886342002077138360403540864797878577\
731592982144827834413001120410616826114026218598511968631358067659005584774364228905602816916219178135097321733865651944675931027112522742611309648828512954`287.96\
034771766944 + 0.79096183243402681209365583583666396142777194635531079872821809976651644788507307178365844232699874810971778391044860821645209967874012211992264534\
994205175020614338550801292640866171267667229435641409415281284028777018604969142596474356347975764845480650899082993816867923039566047058420585196825284828622279`\
288.11008726807324*I, U1 -> -1.269700678105537140232912062630954093464026998319017795648668327589898122220844744331256714136884343080085420332033924571575143495953\
7402976241797889639370335487910594222417252569524049314500836255034435025308141602528227473803723173243113992076751485543841258924577270358991110239920405157557736\
7371668527161`288.1100872680733 - 0.6726557783989348612585231172182643174507627960473252672945176793326056589328868852366845605273919410623407987329065921231864768\
9419972210412201236733500504789034296465214327923462808824688090465206317519098633680250672892565231782843218778312008248259961051244129841173913529814831064200850\
011653179989560933`288.0850049319946*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.7666890615483693032041971984968952792229938528417375642045250097347062516859932061943607913862907654815589388977597175262596102039828429968777935800395\
7388164520357723266418312947688067552958014042739252849943520165558617646841527544040718919818568131403405401729052967775717319638316324753816074968883579916`288.0\
856765631816 - 0.54110258408317906074248475571408577568239016842285453109626659964644686592552601909590464947187914406717665873408195433491112998719898981185755154\
190224835643768008006666785549267020472941996171214721360342017690439879731429885836876205789105039402921767121593257807464309529684413796173010121785288523047316`\
288.1100872680733*I, U4 -> -0.8462019142594635976311797050594092210833712690112792751519666669783288393714132219452370714122155812284463603997206920232150722678873\
5849324925402681299703006506789534418230229989665962129967370785673407071381384851934937614997336378126267258795007204391346620346306710999451032567305442658340369\
705091462067`288.0975151053774 - 0.54134770559744543757207734670719961044842469373862315031587966921341454945063175844200169630596543377674588162289215582405311772\
4828804161039967015670261544307898200877789165383657638546148299114384693180987345626117398152861068475218830750429690777567515606703610583186762401371159085133630\
66402079922798386`288.11008726807324*I, U5 -> -0.323897551165568422549605480885554801219757889764244602252213760045281815970521521720419840247700938558784502753700\
4995200809018249142088994575437102867255572942072259374713885167320800116387281815624634125658096661377841958493885054480719952724441690051015004094377639801271831\
1855811891811553604206116745589`288.1100872680733 - 0.0414898830481892111324756357541744264115048621415914070707466419115732956622984007094642612248033731559976240\
6706839199442689008592104198997846417904121387736005574505490237791380191957056853971936612995984109919253511689142661351589282957126136852799437092876962107200195\
824752686203763594365204001101698667`287.55263892891236*I, U6 -> 0.626332896624990661850181597562940730798458806247134364215677275516389005918278060976369409514718\
7730206313861588174060007795030925738026167236771754133576633570775847782664621080949835025874014872109184438984357505068899187518755612414711213809786561780734046\
9472375632357702682379968918502296546436773897002`288.11008726807324 + 0.249463736144408165662694113143360342619560295009107144779835451769541046775745930367667681\
0778752456519357253573504268056976272817569190240425561597439376915304849255590062433221844289506874396249452848794018715783349017527357488353982372030121054350987\
8109195513588420454498451684332079070545839169623349467`287.9869189593415*I, U7 -> 1.204205725052420033164482283673006015118663437110793597969703229027418362258291\
9517396296445410059944317842868053197151778831027780517792539939150015841003751328460647777354305846221742398997528644777040335009471282562457085519441268218635392\
0991438626935759136676236988339672282210603907761987605048624780448`288.0550013235619 + 1.0662814100384623006562504294588544550123995485124493579340875950603644206\
8314189385970424551644988851965255879099686885513383414999465080082528669834374212804852735553704835379214004174475805450892975857618152881148502795032610558398357\
189162074944412103271714406275394380199826925481434733344162893320941614`288.1100872680733*I, 
   U8 -> 1.89635164308231436494422672587094616552056649780678993713240771712171219318642310119226612126511978009960002827018408693662057856988427117419823256496315\
585555312283023570195908650114314687602780282090194267008865083742914443269014985616926067595315048790506868735368290780508849319391698737622492825566005485`288.11\
00872680733 + 0.503705922267619035963266762417003842512049785710468093613560577168257402855700302262094998938675699740931436569714146889744875352203428596489159719\
10881625652844615354917694253876500111884804652602720921695822423236133707615123735765425155605886824903167782318464260465121863739189910584296772810024426585641`2\
87.83866550352235*I, U9 -> 0.83812334406393328198356635303211725149906868719113083158928003015837818104480696427884619223794394163791756120201712128745892269653730\
7529137209982618085172223720894066255661634231982429744848356869110237023296346713527259883330182572703429218301336450703307625425903019757683051210189617323274139\
52886868164`285.4511480079892 + 0.771972003672365929115869863135853645291656075736779546641456423351156478375202676493224372420206069057711359049289082519659800049\
1649194158854343359709105453021816495949690073119786394547630436673448056311190538469798257844556153155877073471976390319180297373164488896326010501960830742623400\
0884802626538742`285.49191363884313*I}, {U0 -> -1.31837925124757278834154546608143325513770718935373934592278502343352965947435720608132713834619181360372927296692\
6472155778011860097849759268616800098639808969586150570781474513565722047118664016029808761401110018825247283226497133452351561679317778152982194491908278474614263\
24618630667496548407480694792329`288.11008726807324 - 0.85101940328653247118352345269741525774905909504339082546445864742708549548175067436935359556492259733667272\
1246374192323724514039671509828874466557810004446522878306419671852097860819121020816726523094655401549198431578453057950268355953634342403773222789164667746317011\
37661109751295102742535467668112882484`288.0454728055191*I, U1 -> 0.08978781198530282315013465831969726471534462083996064239676433253497745526001595268290090509849\
2757908442111155085072296885442192675737191070359205659376762811039921354592278349137961342443280268406934323544798914922261062472299722860029336743871289363916760\
09951396558438479536562855606285209994805583025258`287.92233619972 + 0.17255748876852312048572372007499203547177716252354743720025656810030586359179482224726388997\
4391265280277540817868344170243720753436044509164702222839925288253320947220776245950962113730669135160547997006911525778900982449651451050981757462173126291805063\
81550810896849748276152500866253691851242037931342325`288.1100872680733*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.4492509656018363954851000829141520193325983130481066496836299975221442138611693979312759553175031605910393911077577745747990530324009814192904600577995\
724160759017096336353153907720260131135068823185834703096983510353600289451227153504557240584979788190508950409242358298517115379768820533009571747418369834`288.11\
00872680733 + 0.058647110044037939385998390308476187942159070980875040249564540286653365283102246701404710122572146042504038689962212093909151273498540050361618452\
37889255842425431052582111577970700559493559354971649243370004110847374606139602430043805520952994090981130732776327318576782220098717556769609325585909308378544`2\
87.47126265736887*I, U4 -> 0.01386999049650127669957877207252728359756355452348665616431417771473175296984130714407767173855363412513642878199235092583959436717780\
7570550296015120051540122431308119101623236257062125190454519087156545820835295388003865757690639388183552247545009257454475247480696571253062938164089849259742190\
37828306391`287.6381586710185 - 0.072536009736846669650936502827545061661018826713214478562062275992420028283295180388369257942699763102666565179763183663139526348\
6331218518193074335368612122669526011841944689884522693489580258304856964456799126823978875228163283153714207925086779833578838076289346415475511162746895067584273\
1310257198153793`288.1100872680733*I, U5 -> 0.399298491267327830535090920339482202553522293197518740374212137848113442948760843375786983671509211234175699051343404\
7606836144414605926456640866110464858887804144975848515793514383372873306483459231142049959155560930862551719286016110399238791092955540909846052462928557023443619\
6424517360473293191895240633`287.8685547037536 - 1.0939736448889905374312690356879934960808858478929149180101426990297079899831357854131855425327439000149679934495\
0006679631540293361953362565087184302932788491304119939943375213458361654605989261593493014348958199709448698153366859900073338534606161078181741680679454557990949\
144890159778540095171179426673301`288.1100872680733*I, U6 -> -0.042817839450137857654072079751612091512429516325353504220947970422405447491317588035038934649867335\
2854473263293509357084537961356910530764089375646110220384676775643521531668505060976034319337952944274529694347392814961844199841694206726457865381700502768273817\
0135681493755263503301324700193511912426316832`288.1100872680733 - 0.0104087635532626096709895873282117981596914724293767707864374681533053183019200693800352434447\
5865222435092771282225398285974708450439866952778616967771824793581679118899111339821361919203302792921177056681028872481511284574117942545129679617805508858907339\
03046405884538335451709131874132358422361713074384`287.7267520227777*I, 
   U7 -> -0.1735486709432423771613923787643426063740866020305807878422618096085229211358800088333442447248668245373729574273051479303956915712995608462221120164369\
8594916988754860781968900328130901983474371008626221203743162639165339557730201237361806675648412330881231474658396533732491395793074657076707808328843693877`287.9\
9369150949707 - 0.2508680515939254985451707663099101892852667421815914843041737812595767921921626715693155915688153288455375904721353364425730484410617988294627471\
7643663490710926632729954491967836216662236406649909927703377748495899005137833084994680107322695502464368019539447763971938280935525998783566107586333255556526441`\
288.11008726807324*I, U8 -> -0.785743962593336663620205700130364821125428156490265860581410003198674363813927876569646684410341166990895616375584168247708892977099\
6591725442188242270587533881029611335096978613196845088545237616395987511188475279147071663760687484170054190954443491906005038331121877010104199746069673435811582\
7399802763681`287.86116555987695 + 2.200708388412210446758541884628688334138488659067821642684380029208583987626601720228945006803100266036415385106185336946485310\
7543364009326918187186529510081319606167961421590448792544920394537829653227787370709568219636747811615943399898850068362352210038795309522353376991979844198993709\
6943985370771256083`288.1100872680733*I, U9 -> -3.67077978729286503793109464767247324714982627868714254810144004401967988639945124814070344254885380525694961778454\
7067658765007803656742726382511894072874446544811580533801687619280443807975466483524813638634619824319857205352787688283427578122556594049087471603881161944486302\
03148227997245772362166300381407`286.32644818143257 - 0.44706587046912531639251745242865910234468532207693531568146853715188044599254694205340129519299659624694896\
0382653855357591213087104282679897580934970729054782179251507803523842074703212168516600558706355360674104262316466029378771944587703829524974677069884713302947081\
02605161950311417521148104424348217032`285.3811730273581*I}, 
  {U0 -> 3.48300151800860570941097231757100374540220485702068017851684276744554604324100420520567739971924149651675099803564459491639001256129681838288155898894177\
0855596268117877795592906126639797910202555500118966690402610786612931486791461522534013036830722821275252973440293082679102636171184876116476237557054040436823107\
209346063287648724480366341323923810299656132240186`338.9111967772795 - 3.75563792478646666758874591791177681114224241423923778308731700089087072065653535980024429\
6132054936316559683116812517002882101644202370480938394851964822548668101743251606627076765232356469134908458543731673488068478639172765676888431677099281402711651\
416237156537605971454015068354797782950218110042070166319843776972643796281095891314311195672192738157141814909159`338.9493476760215*I, 
   U1 -> 0.52519471899064992857846684931507723048234616365340449609347871167780885649676941518405789713839510423650487701989728188192587951869551216911922417530975\
4711375442297077492539616848932681190548318118858583000775061172209618607009214906830561110104878710965229454308470529224514810296698685435402034883700621929254981\
593677000897451897970371912992500632311056894819347`338.9493476760215 + 1.21514153716788622390757069214326825457058167701518985429033162363247173384939172520911040\
2199888553418678445613157421748830302063194140133756485048488136737968273561974441515033123897690119262242927996672542023170463586501641041647656568231814803643816\
701984015469851040933846217566588461235662347930466906086181321446115476378516037515803088681451538958664496665121`338.9358604920551*I, U2 -> 1.`498.8860566476931, 
   U3 -> 6.76322903218403669709552379296042529161262241025507812418126672167809065427075386881898152957344499078893353451815889988568166337835040659855067244043570\
8176449950580683735340399024008379071486460391157735659718747921841805064060614048945787130229387322496609019566350023004844096567504555640275834930905753843033287\
534209417781895295119664804181005682103154742735827`338.9276899210725 - 4.34325415532521265501142398681102578280776117353743812276081337512776529504543746166793883\
3736628185544381433324573075349450128116681167145813634644390725342079307645464685540630987123765178016236892358174894595443692152686453363483464521961250159186872\
439648141774951693638710438059654351508990138197715122137713659569464724265717703737299054403264350648407491208201`338.9493476760215*I, 
   U4 -> -4.0106334997146345030314932800992728560871932653348158916441631883977255337205141210271636219454256671283312800274961100556878998594998540376358149262604\
5388401665667221626961415125353723368205400783957471098591680977536439831264239040153455844205486947254557011854383040253335182281884721016451132200665268564326411\
7390333874421948866294309781853227459596665127758157`338.9447711824281 + 0.8328846943329758895657727724901546003546881602658550863727316893364323436681004763326713\
0484717006873950539615876587117119636185477175648557999160413407093258987709502534289246856957429956638784088056306514382508030167820821292235122961358288770488628\
560336700342489538852138220491885490077782910132587066883879977768578931098348718950830768480955382282206387021366`338.9493476760215*I, 
   U5 -> 0.49236986067626793581502775665171296856687230145738633857880119452683193958565451011317051540394448511050072794695595147412701981481333716275933586610258\
4124681336688989721643560529014028776232891277052012166590508987452510027386501008494151630073275545118575778610460155630273289725772648685632306044060790189511309\
257922251945333981812785201027842189590911239436062`338.9493476760215 + 2.99570416726394802115763262016065738134018756595332343981514519093246553487285564777051060\
1982268234951849924208648490416863118036256061531112390432119473942550166667507532035660263038651751872177938996493143040831915277728448963933590183255463146105608\
584688833309484288667260359894652378455490243698068837283160572420956443324265240633609107347488290684954249334726`338.946511161594*I, 
   U6 -> 5.27468332192015587970596098120255541462123360116910914281881135049351772580846696965602384280452764665878277027331173843320229792611696123005373027583632\
1773732551970681888383431856337157049634020915006251629078912868793743489825362198341497708371598521581582907427316105777898213677927025247440821929683650681701517\
469124713105040692000159183325634366311956396635839`338.94783543731216 - 0.6936825202898687053769621067287171903204944482679804519327740670227019601581815414784971\
8304595528087711698998724363292952218615101394805682325199820357867581174485116826930740654998607058641057752673595499833223569711276646741042701012453525156665567\
3344331146552307881353577663662283544706160653794725388519425243223430108521895625358631306845586626023311213577825`338.9493476760215*I, 
   U7 -> 8.44733482645656251527424025949016081731371867278841493198047558879009176204499644319003484677074112791756242246166575326867544130647167532942186227664732\
7783520660397637838737689086270578244438258584288121942914909864043578162760447413337474667337639061130509488298543936489978893668124681741654502809215589714116027\
560868631474446170965651467820327626605305212498755`338.9370991204505 - 3.38501804761054381914672923989694424494750543687420751413481015953209952897948464862353425\
0881611649312178732330361351502325784289389912342149418963465179024255289905344319902495378323593565702255693473180819794235652366542238722364459940460004780817501\
063809491547197376552996301065442831167532046464386822324962355141481105712498903433816854514005240957020430032758`338.9493476760216*I, 
   U8 -> -0.3919284034631492065833216587066767474811586653357163254832607001681092496574057810034398409186696509773845761464947380711312179346577261581016322444329\
2986247816723990655893232101521074055227471435873720135926677076314776439860854236851849219267612828837966748622868922718736527838515979878643444105693128321048046\
4631735875506873237882903418136218389164067875232258`338.47070908523784 + 8.482619152005864741423536203618011679096352860773559464258409912579816484941045674872271\
6357612007487913868422243950369024476205258551078434136631825025481614859853107842664789098678105273772618013090519093291739622200185341755181900284367557175422710\
25091354194194569856366603045995101338530669163845223540220727624976171262611096590855556329269624494758105181171828`338.9493476760215*I, 
   U9 -> -6.7658611012621253110356003426189979444725227928658053245757896499560917759419045584507962872530297468342908282557239007267504536015848690284127155974675\
3754857043402719640584939839473114749076233455744703865999554250096153758996616890590417854834560278775794194749131681787473533093821279662642163546424226593155513\
6235127668041943037218383076655864599320723197692199`338.2491427633424 - 0.7752046487349440332010469707113130553591746270611820548494549329367778448839090848177708\
0748859675125389672774517752726489755840153940094806472791614487327841824347766081262300678307696808730108482451311924145564605625498059443711936243189374638060550\
8981443073978469229072058493360099297525679825290580161755955530340256687288955759097930789851924202582563179846812`337.3056797121816*I}, 
  {U0 -> -0.8841252626773273910952588856433524952140205670300839836852921731848483591502521891289473486460050839548866820010009290117523770357438213411484189368394\
7148023914014056632430033283246794293034109669799326144215629732385852192791307471146744402564760823875774077404241659077364828093167638266017402807583646422624418\
9003491786921509688695422271586024419249528736037187`338.9493476760215 + 4.1410652326325029942012039157651279034079347369368210750803599480290347440677427367290967\
5779915208337085841298659248814824082948026240089399603460867325754077987480964954015817610966064239212221724928221804551227795426640375795281957084134474128509837\
5384375437501591908025183603307600710134788189275191688332607814531655947158850716506521953566535103088755472232596`338.9476370581154*I, 
   U1 -> -0.1113346371396413664579651959031607123195192111591625257694660233594666341600274631055745068976819125788983363436602988825445434604988877630417087321273\
3011349551176822848436836649709052658299140123324453280943782894468178107132967131409636373252170259717614423290736364754513285364157735455954065757965626652343364\
0799670830097766804874404452734944786556377402556621`338.8663554527171 - 1.1490707622940693990118584142688136212995202746155245466375506275429418872349302897487794\
9128669624607876443317551803120713481575327835592631506304824136824505580422292970212068908795142208602219845804036430890557136182815557059626952811818588223184670\
4110250060661500777029312905388459098197530334210402646894427734771577514523797173311426042174048267175962418146574`338.9493476760215*I, 
   U2 -> 1.`498.8860566476931, U3 -> 5.6135678941058694255203167932024413371662666030008736811402566714112663824774239975167898565268464099685913829267176170466800\
0552988630367865129299122867294214813970817506099850544811195472726479288936860570921438717373459861874039449533977548106168328654274176392274071051468524005164210\
1887701739146484176482648706061534827701347922448945233293715320113976335368659`338.9493476760215 + 0.0191322164582449651886998470670976039698037293345493670927853\
2261898975118578544876021217490906997123009559839650576495325546558326798181706881743716432998587420271892936192045050330690713334771760301468041382570243452912119\
3721550273701630847646323519282970363839368941798868011946630929416679572711627977767053146087832725433500109079526634905288041196962667472974`338.17128891489835*
      I, U4 -> -1.9930935038453525275018359174825272185823746749495369570630754868541221682203809270954085432207481142916522045670747260010726551808852400277399283\
9831796808388541141222465709517882757056542890614636137590511654148902494442027101222359309718663136531382504781390106771771573794876590900937591680350500953091515\
6828018149525895277495768229639449000178173170769032371893`338.9493476760215 + 1.5470522090149123506824553951831989527627582081928773162449424878970033872248313253\
9044568743091944987329490036562350619432837771182497623033236329219435681624737434539819581812622354255995977662852818743753699873100343728083644192754903147374496\
632227534035431004532859258098975426460945662051290055096091620432588216887850438127938139094305761481021301767220355263`338.9382343624291*I, 
   U5 -> 0.24271785306679274348224012751149049222627164512487656746904920482902882960178227848589443421787894203670861977462076683709832868522774266272319268353678\
8184080758780269872299451597834664466838237622645488490590911191043819714332843644444625953220709323264556118838279932789215551705180762230170842018127887604468525\
315745537904283273548660539572796058545454490346589`338.9493476760215 - 2.41913825864367091031979500979954546706589351889372035725403472173193865477674208920034018\
8983035026719617864450536664740906104130971464335835025206507026025869232080258107058999676452546370142488141456921876446329723882873662873814621034850714682828963\
087578511129365795655475354281716096125011299617703815236786861764793643422162872134668676305928839401075548972214`338.9486390377613*I, 
   U6 -> -2.3600944564940305781646680087872403285089656905555394624055367010592807510667186098613091884045498748250490085726089338347307128955941822646242822740346\
2705749105891967023514328246849066993736176676689068351446886267885840196027541200799090107293953981574254383173892581905956590301510404612055914337895721726628904\
7459454737567254593909624315428957444210715853088017`338.941252690777 - 2.22027021092941608258278062138605931689775091186339949714600363171709527837743108727975350\
2733390875806837794440275095708319831377973612933000824915514734935759500478081133107513633989867776932873554765681138898618741824186237779708535494170730126554898\
58137916252446363361139842015119142495091100925062035547670012300314048268979230625183974025433448297266422683463`338.9493476760215*I, 
   U7 -> 2.70464104724852014452766827905308095260259234002943847041375600866176118885827120250600998906881426269307455996923705926722382216038368696430680202612469\
4469003338664164395062584547262683894909629415815089801719063834239054926411809113409862058454911388504264867754832227033644988045728630743097510791700405834121797\
551158611053768851831346006852919928470354379839465`338.9493476760215 - 3.61138006959002816145236020465884487336990034437178968845549641959443679499340738712175396\
4346086313868783754272411710014041359932724325265074469474703027069787628028770916284930268429947265532605676892446551371808632599978147904222789764647618921217625\
753560186208776661844102905350532058797040901991654089691194892728804986427017085489975567460830548577336627147897`338.9429276521978*I, 
   U8 -> -3.0163349839786548602141030073271667169751279148708579724227715160184295481663107972188600796419610089091372524469264580291648787915670973447949820166497\
4778449254439849212572166866362596054560635147537518597536941779813001997319941156681959204244439381821406306772104186600314636166695786688878197150291055400355472\
3842537290936153931584287098049976740966587607081845`338.93616687520733 - 4.608317203270154507650001036557671626660562098873762449654218448463912991531726990351611\
5900994832030321624901346735713790172179134569404717178358947937872089769815209434288736133757364509261733181744691845802391038757037223171797317917450462070688545\
69646077213610651836140774161207587041799764922097058006964501140690919613024241809338196422411245345935803642542365`338.9493476760215*I, 
   U9 -> 0.28866524839175401655101061836828015035373549607908208681076064161061007876238997790350055542873648282945118113715642260805290784930257533399039165040035\
2969701692424752443642481159381625606549882008134177374673219239085694956338004144935453145512632635307091715668537834534963347292729389026765413043218717793584618\
219197498812407517296319878806639614598116311419872`337.0502720611235 + 3.69732171668604287068268414726719330353856241403555522128256254911115713319948544435675869\
9800588887906532592902234621928125822061679490629437123849556956725159752105346140799816750321495724626837265340800040586221006937131917738143060900639419119915760\
994310203752863012239466572570190103947353688102610634661134819880280006353642815908407361754745114759559973901519`338.10034472247145*I}, 
  {U0 -> -2.7133485124459238427337783579645459985012918739050351998581954983483529888779480362178695684444141101464013512836954876225713700783586364456411460128495\
9969807540297362505270726914388091216116083706392623935951695806295698794631076868930031417265557421962673194491665328678959937194917869314947281097015491058675607\
6045760763436568808598882171269518616550046696016775`338.94653548735374 + 1.456972490535142604646057869660477045386396141168253634826786028042691748085784320402006\
1053913072239123580368446364624317181645178875719497363419220481526480627762814581860074787301073135148634859112124419100440075112868117144382286726770879245904213\
13430650490239616867608676783433493412865338507513644843775850870906577113026731787275436768747648810431751972773694`338.9493476760215*I, 
   U1 -> 0.31777323451678092399718133615955847864944371618639993439157656179249278875268110102445169496528450475186299668984296702863525913740065493352153816905055\
2420938309984035950384094438170203487713763442573885805343411738547331888824351707748671499190587579898496355877457986142121038201042253661085188647730265188596389\
016278116961087350425145498045422210153009526644459`338.7658426447616 + 1.01751866234229760379734528329237255569360895345572727062130749732630805398487694904131127\
6031726305949196897634078624017958607926657804491340998076264961040412934984962938988835321355696273865927079636587193426432452416983716867933848078885974583287483\
793743140728264186928751257819991092923461725144694232760388081549671483194224131155522871064726693968741558244407`338.9493476760215*I, U2 -> 1.`498.8860566476931, 
   U3 -> -3.1822054115263355711287406175416144391047935211783590565175119671936306340591753726683144667008810107301937292987265002630136808527200202765822814440744\
5456636819181520498992890812405742788239411131430848831696652061017139838862137032065730145494021420153823436871014836005928384897192195193900643625005991409916268\
5710696374533018567117302785585880089354715253956845`338.9203614246306 + 2.1942267235727144612231543668429274444299526158570220581316397015225784037427448162651717\
7937845920087453642150698083588175203063779554781491897102308139262694353432551024529054451774416736431357156559505831680409994430922077877600059580464275200166609\
4544043811021703327193285588677333213284402301874396147785327152828738064654261536283346362367150334655812199893405`338.9493476760215*I, 
   U4 -> 1.74673626770092377344450654789164640795113587633768108427073689397635026153499641203823349883222014183636242330831348496007191570755215677442491643462072\
8869717236984344741271514045769327329879523694030941876019726206677404175400946537337269716177012389538463689435992601702840903173879736596373764148793864684457730\
594519158856576897058136116916410964424655636891337`338.9493476760215 - 0.57201805229650109302272633380215117995406850305029805733729676594920279678607164206458794\
3008581831322314386532908571986133756738724889405743012685444229841675712656860892892418081957269466911827003973327909831761487502526079512215577464159641788490825\
013586510905451972902644727977331513145543801966190732281477911272716896180097678991716426510788033868837945015422`338.7835062388466*I, 
   U5 -> -0.5374553706001096052585259967826798403515176504587946059976656903054952708449121695040445675638371048720678372248914759223236812851901278531420256313932\
5982263775610624673837991189286214911149015116356297931550732811002689483467014293351517092167286684391640129486714761059614702965627471012523018800921754432297865\
0216003497060728388423759866471391359826224952781136`338.76354593992573 - 1.731557073588564787895849413565831221896331800298730866221464947110749399872906271938304\
1504712630690846073175686381340700615206945161235253603459923611006133941635292826178498233571314584842521984953314468847868956764502360189669725696536531147001985\
03600136269376710358043351404389956646687703563933216595301055568061677649650605788604848141615430382643844959166824`338.9493476760215*I, 
   U6 -> -2.0567105824890054609425087749843159511363360049309938068348023281958731931841119173027346654702782873298048743746760825900964645509708292620003087409783\
7902635340512832494212439528382225957075467495898326734258352067359372748854434272390549728589232394777268631584738031382557005015053224772275936861496125377577934\
4007402930582838661449714270402433538010757499200653`338.9493476760215 + 0.1200569930856762554057848398064472510907288529915220421692537734218052165044174291962005\
3890516369559462634345309996273301621886971882437733047728671640445529317276584628290114225035178836246605182449069538787084014925405101592225587063057926633475967\
7958304625516633306627325659811045528989761930396085753562476376812472721775845328257373174368502588116213206666877`338.08995248313386*I, 
   U7 -> -2.0693389684394908515811818027928493138375448836112895299154779726834783373851418063323094560594132222560948469099420942481162407546643751346052929244775\
9624411448667029493898933854459736927498710208383487642822151168187184182790156621106784264962293936913936643332805353840244013507765144607928859907771401097414505\
0276608086477627059293517634474685975287534403545955`338.9493476760215 - 0.2452284291546778375547596524748937948234668405673993381004292804821571517779795252766702\
9917199947183113935183901791606818573055297798833835044771554780302250625319782655865090680512729556385330034839850546582663712303213750747227973551912041978420925\
6077043348768344133516205252609075192844467480568263569838348122684442251704074518160131640655473082986940821794846`338.32150208205155*I, 
   U8 -> -0.3152489631486168064056182645631082852316093696056458287355031540647271458751383454734823528000628762209229705886302389254281177039562454688395933091180\
3905301320876066292142165018950260446880785397996289530875131265508583989120397250840602817102120514621998625399393253366775108392245088228620271518369168008539021\
0149979995548078022085826961246996359598864267897876`338.55317330328216 - 1.751000457603746061530083814004869734054297898502980236153278814953488434591449641713603\
4447426371005734952002552520197286505609830586204781120981021754483525517607334596508550221848040279247720866162399318698115480603613218970157397863571056322343763\
65511500359522183272643152501035002587600903217468181267701943219335561493907707007608876832926630374106338650561712`338.9493476760215*I, 
   U9 -> 3.00898108694056377363767688806116643339198432794843135711099559964582028664615961409122385716624518281957545857714306032595513492739796593089275790535953\
7207970153283767854914181114928956580081617300311947100469556326355188858555024100150143840181069286218345115975071386444978000925772649410754094511381518694645130\
076328756654266105727738745128646882415034908129605`338.2823432458903 + 2.10816318255761101861181941849828872894906798695706809865305300492978177984615583327635923\
7417721533928888041862904838235447673160033021036415980035076027078943197926354752565654465950522245576790070588186344785558980037876641077270098965721608411276877\
306876368649313072419113285285695886300325621552126297654247168413257853745126808166121315339657090306638457550616`338.1377776949818*I}, 
  {U0 -> 2.73392952524575754438779106266543529860577260585723420546021099425940559964615871381951172175479079928611464816948653156664706975758590328063214684832635\
3961464625606142395577795388891005709724039727321850837527022460705741050213052134361433360205621266384725463620676262811089852979449255072890643865897304317253070\
712280300372699322268614602503834562218769420465884`338.9493476760215 + 0.68798492655919303885819155845387710493458600526676040129836087283570829142904993786524282\
5161717898500152201460029765528965513523135998494225262635177232728930670294576279945812995596650506607638612885970749002218372882327056945560460587135318151304536\
321943896894239782813462566682479600762265002009424595814739634292934324879103971349907547093079195558985054041342`338.54371936506305*I, 
   U1 -> 0.96841649785741269314047245674681210177311503536310405679208976918479599273138728995582553197119391042416121674078260085424511030902914401932702600882232\
6274497886771825417457661253119992356353148684488964302361713999140922112532180632304973163171582263312129704187006976327738870256912515424861671639922096621466005\
715428010822234322816036033003607261200981069980919`338.9493476760215 + 0.28846740252560045790856167028881591242331543893723551751253101622626844668966441404957564\
7487966174025799862137078776736691610922010372615343080129945938273013610759660570892727588183534013595147198607328748508648625345757534773938890598801545845046334\
516183471409018301592081572519734565505976921507026043607002214929413059731565765757121965843304544267417860608026`338.5969623736557*I, U2 -> 1.`498.8860566476931, 
   U3 -> -2.9626855412423528461472154170262683261805260356128374930302852766661196897222775555320088795564986851077211344210581785590976209105928596276385388316207\
6372979696659789936372035569098966703756702162565089368792651409463465058329513516669658042533204435906715286643029416455827593327990305416599494848672417078835699\
9849674415870353555186998333903055757865508385552922`338.9493476760215 - 2.3976853317410472644392389580956925288037971757902844215064802492738772625954210266857323\
2147473831260952658360556392038345293355003423839064036398733812196737938060035513918972883272892765933731256405446310186315657078873765452611282613545280404268372\
8481529715858707238211591425665945129903227636558022340446283611212056954946294564679017197037232908198960081771025`338.85554873101734*I, 
   U4 -> -1.7126691652810487227325349138862689736485806810362853517733872167409880304161546802269003355768707376645294903188320640406781765760846670411875832187456\
5244764608955365444079972129507639348671047204933336650342800662038714447254118615329007383040128124566378075430552225503855282940774747747481509632650089883566797\
5712869124355495252205411605956729509583030735746796`338.9493476760215 + 0.5907293283919367872908079957568100388606479636604685957792333675207978075439289732732746\
9518382921201204510708693745849832245200847944280624588475616267322070211725513478315512927780291487200794242384847247561841671920356210170513026396643912791118928\
3297826422388668358509249401752316214564254314910037253730978090901640508529266898466725706158913685418494518161941`338.71194633491*I, 
   U5 -> 1.74368967963964911582429374796400842933118994904883962465065496493923223009438930431727643780156274262969605566021611719663641024807170995111475839372677\
3157844502121393974036422588572963199247508739512185481713215462716295165716335793287314281219496900950084108699828483073819135387534169069587750225086919946811100\
243959153668928184188984021156903556593668616621846`338.9493476760215 + 0.71853901158614111513487486516910695413531676866917653217347808546916270300879767948057840\
9474006822364837379110940499470746187917452572230305784375410631257659629615304387851163538322487027473733595258505351910479772451413447277428078954285359143049319\
789092459321619505923968394488376964249941636966928798199993740692368973190652288817882216393696464857661185082807`338.69212159636527*I, 
   U6 -> -1.8671077676656840958768486222547280079808208984487421596961463779906196368257850791802931709245105021964370466667148159394101922633752746721134178632292\
6105027055319665882805528731753567829106225139769445482224175792369028560504065994942082083832545749868120941790096067368389205836593899130446115058984697101580746\
5057909266703570721433786033103221315881818379180742`338.9493476760215 - 0.4710965482739370971545175730767023325001238392198339443157539268360948594059335793823236\
2147600117915305202958973002067102963198068847093964871529460820971676728534606857287333140192334559399643895676611628059463659748901147204519321318825216784399472\
4893763107725559654414931701486956643349266123231999348624956664654892411022448002971324180823562521632659308913417`338.5445732505254*I, 
   U7 -> 1.77838347066477703014785678034871308959683794758894879534818905920360041498979768770051511710955980094356232500346912745397664966375467303372302263812094\
4291623148048635635822207439002633835416824429508231700115700795773673077444718505891954923837553019691609214980385082571002346472197429703997403029566916921961956\
555045684511443961229839465584811917254127927292473`338.9493476760215 - 0.67864110503970125644287766900040089757968247637222060310437036262506409658745507658088967\
3747049126241947751288557998702735489472564161734477434239849105997523586284194816149929775585294117410883624973104954616192403379917541653093547641156632367922725\
182075843045492460581043947210707784820734641733151292920151860210971291621992062654464697080057405469321182983448`338.74665957421246*I, 
   U8 -> 1.69077472445359608266789707099240219414586898281486376562755848529988931154405001972811320578885721920290059815684150174861792203656122644666605835798538\
8886863008884695864961598733176753901709129441274905625969231864751123511240588124778435915450335943311351241305474154021004737640086367035186337292249782085477298\
051651573122856569062649634383460310455635370704922`338.9493476760215 + 0.07906052395921665057994425341488911231999038380539137708182419966808723441299006806519725\
4490963183737695142643019371476077379347497515018536852451277709714740345020834825433630398712058106141453090190107423358730428637590379146269584096680254246660502\
72381755301121062689629203778599399666910220275721174229099325753900106621513457306939098511712946769092662000518`337.9145570100052*I, 
   U9 -> 1.55215239069971602291965341227642221330133919310561848955946311945952812148833730693761221378469288677669575766767477579138162865211907801574816780803270\
7879901270102313886651305736085179912071983712217592674736929046016133772307393316513486490388873658036847230972570208804345664130360948872052310591155437626301004\
454314358014184435063491888918140190361898339539394`337.90525962889467 + 2.7463940187555016394400210278131922188523622113188820469195628263669757403887461601483008\
0630504870798321119165237080436686874471813945509095677773354774204082380513611542301129101611196666508340984171116096740288909072963208949428305337594330416679095\
059879502255415287434273151956540832519475128525991024912834247605196369314994179461198860030670747667835396365667`338.22512199065187*I}, 
  {U0 -> 0.73641567312462600291465067039614247281867685023131394097289631284735550097576868840313584041164670484545953987896475673856126660424612055959759263686201\
3808257496446465828823150463735824393621382980848181558004671582064651426636416738308586830319970083814117050002492465635320658780650947151888186067583587062317908\
543652372267627416310804452522984617169020270147938`338.7887305621851 + 2.12020237269686199095548079975336951655099364435535638235934086074423797244850253375254801\
2234188493586085671005462169680545943073179893380118472903086516657902315343693704667848229144044200307104298615783461601584325103306852937471436388802703768000996\
042491905815362145221072371305314328270122936985556209788578039655105966466078989132974313042308927638398627239918`338.9493476760215*I, 
   U1 -> -0.6696865169053037028832986309067504962064967092519895624901087085853531548935562519632215442229771342542895029174857906432023973986876552359003618319422\
2642144848460617593284285459394047093449351816361130425564004201118206106545543043026834003296770932186682824697072794208861781543020740741356643093990823204391535\
7007263188793661937846803620199066140370701493626616`338.76232505874503 + 1.221978298407295206474528262618511926540227744066486371411449150240788841936644370624391\
8987136606869249034510586797420876456628387005290600349132840663281217473790233262503015661527778042720094824127895506402206690034451544781961151104851025561268578\
08812777556982913242216277755685093993639482635201593477701460404161610157475266964055790626719665839346930355228641`338.9493476760215*I, 
   U2 -> 1.`498.8860566476931, U3 -> -2.729399973177860755275922490534134797481129301925782444058708533418867045231077660763798016398602189026029581486893896638607\
3491592595088155154260215863555678939177964308608511076171662562187232346906984570954328371718826678668868194565622797289470768335668583077701384203095050505837000\
47547911912961621135425330538895350058777982246040986688956711964802309275795469`338.9493476760215 - 3.993471823603918455574180940177916203380476569710893156183471\
7184597632336038709328906807752049735302995287733114953553641011002414302166154563738447118661386307158210139980709861321178059958176196073961226830745911645253961\
73985334988922651205241386687364766127690623199358651896488133228837886722244238238997983912050095421164740881895851598201175547616815031615062`338.9254965674577*
      I, U4 -> 2.61458315985913330097687393076910147502899176310012653704686329816709179457102614175056963804370246163636349342484598270562778647200280998141283323\
4788471734458355765672895410836303110999643503672809384674648930317668733766230916305283880230452787397044820694803374311635606288636896275453426208112853181290945\
297888639359196591515144630409613451706445983048662976042`338.9493476760215 - 1.08616204317125170773136530824806829663944208654490452284413064743895242914572127360\
9206128668444970554386952983353532923577006024542718286217341756837368718075787148083619797920041767335357188101509501884483401221820438995811835537633567677258233\
861811942305800336375696335043659048681443437488999302551198771005442401595442577064334864050403702941076604166028021681`338.8530368484755*I, 
   U5 -> 0.78592889310914444024327575435249314403209688262325360734251250193608576159567912782921163499579109124791289741437085686562088082977854675584365323635909\
3801643559222402895710614017196679161614883559862842074045111368511445549340705946714271023534502545250673418762363284949262530767209302279677566469134993142371942\
59325839507728743882904120491435988448283904313031`338.74545559185833 - 1.54751190918460966000461198334389994014604146863997301447177562357964986069351355494003516\
2633571236750802773630274188364847799301288122598794180864638543020357286035781653182928859507448493323851419229663292067104635961479865853364299104159301594145413\
601156491029102310694796964221545697093544834021481105409130207954886370625941426135095489291097514650905605974381`338.9493476760215*I, 
   U6 -> 2.29684693535004498647113116824453351615205838572626834167838082122169242596031018223110532021596125144699218766630346807261573719500184555289333186324256\
5722433334557507865159143318878220382896324824003131184171517346620362637448183337578516570879230935104238348801529988938928673376496562376116807845587644204053680\
516723786119951002554617671767284541585619122732751`338.86255615091096 - 2.4662241294977027681768824177777902276850995864721616597623744461137958504254479467148691\
0849916587019166363970716291080346490833754966419443761489619499561767759585087312626458332552688013058264694573240344625598791437756074531521415094033287768990869\
056916653002391937798770669910990242522046882677441887666995752459104165704852254153993471672193623498104156394752`338.9493476760215*I, 
   U7 -> -4.5622285825819738545206783678930071100745848531842148740902757729777613259179787626892548094623500556351913616665012904438345391145205825665183735658359\
9932213043024664981263877490398285572692220713989807022646418060515590730194834741283335732920036935682669336413816828333612906117726725103639687591673117044063692\
8439965126252315792437469923969515958421021125251197`338.9086030246426 + 3.5709877694946768869343166912750387027707599289550271393376514823936942395094833003295462\
7217353479259604511533556495639488101879820831866161695115530062668405562320986025424361074609994354823638393430384551268890244923800437620075848148648850848929411\
3538081878927717910039821866590852018715250615524085830472687190570998173290281339288572899783222204996946254576383`338.9493476760215*I, 
   U8 -> 5.28927698891037932299158653688366298017519626289126375308884468179810117256785255720006769231095883721408126298752662833237499921687440812453260009099860\
1693084331998493051963539607306363538920969102643165054937765034407694608836891448528348876799821942508864176256662949717391512881411466058799201751666923193008722\
138220961825063706359940659087121949776174803356121`338.91330250768914 - 3.9919587950283839000549869007331691613042995359045299669795957897431829293476451963706889\
4632042894948395188637983579455650248210983284235618727013777197367223667827436231817294258123763055753202543321601769448070338754579059293931852101291642332472320\
8017408884132467680436547233117081529974199307199943892706904931943547603895239041226265458556938220828530367361091`338.9493476760215*I, 
   U9 -> -2.4865476864960799641359190330426747265832004452572315642765444624192123129669374981986798682396617555186905201633328344446869306882622185428910923970568\
3106207745828331298702411949234970769919820895493245397010851518357496454696842803905743225958874759068460929407730722515707098299191117027322687953072720669849566\
2886186902852395772962933093919365969773294271808304`337.85318453492505 + 2.799293124546140145458072554714560174956494588216884618767394389085659968799398484715709\
1366569760213101227310457872692034309368821346853109673018201567431844420049119405038686722000521156588820429981124640521537095453595258341941514771694688402228286\
01944661152036319410808295713785142721056590033172263637660984512394519783409885911005016570897920514997811877196784`337.9458813607405*I}, 
  {U0 -> 2.02790108133148183359070265979310488452306348803751088604829035204657362466614005325106971804020480123703464730532982980639863779144335357146457471452137\
4215760726025495441034269637806501806491611990946084029022601218753160754700343256790948485976574567293501889672846478177116559791165771523544014769178961348152642\
214192097174367409752751640519820003449037777296496`338.9493476760215 - 1.80842560848616194077028489193795431936416452515565180292939695696305314783037350211213424\
0504009124440188584609044167278554579073315182832082498908126238596036881767152676829454298641163869367192288064952793708637815075511606445710853184297116528065828\
327024175746822258958859758697248652013433377250764663208645516313120258744552527205389266187161739081191733371262`338.9055732506528*I, 
   U1 -> -0.0129550351810258449723761837446603929847301706795584210642776947970939407252035710028455086772153368562265232327411908608631281915701765497898444603410\
3095448871901361908606368643017739634279418782105130333349314457668840044861712681194028431758288500900033970159101162054290015467307531384568937603579684091044022\
8694914723669458898745757116241070463243560892047301`338.9493476760215 + 0.0328178119834737675290174188199873948729146997195056432047630262060838762425841132912169\
5798355250420792974884041308809687960340008117805597238864190959432381158262106399457488383498420255049855754884865706541321860970044608654366623122890962552704515\
2575601332528099311540239340113428651885203246028315798869573850754985525152565481226446024095158008299253006975682`338.9364296422551*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.0908680073075614641987634120696707531095903074130911986896535704917151991566755887589586514403341252039141520359537695851941\
8161415031602226857682836550128732939487294390289446279353379800288324801950821438870415760496805066960503989211929742884993921411786048337874862238921203323614174\
8458152504588850430437996818736539636984186109325925962011335507260119147840751`338.84583305847417 + 0.243860926034925381197643148817581887225834546624747122211634\
5807806234184899278376362570652401797330271565951407738581116404184876262823545330452608624589054088906676319951037370376216970142240388635401646970020067686240497\
88166541635535048704362027625039505916347201105845602819872955314689250064874245196181435630274555007484196426496789590664288494191757525279814`338.9493476760215*
      I, U4 -> 0.00822336751162223801601914596623008140205666612920409315701411981881969095270853540356903673779470745722432078172097046811510607329620872118249942\
7401886546307830574067384325919671690164584475140230985059340699194473428881406071984331909915904981427987282368383607231110614797074425359819339067716704022048121\
273829463790882783280690270721335232441150118456641265946`338.843961939491 + 0.022500548090377586124344422594421397752637997370156245395341248853393278118228693622\
4764982190566219671265640677467331722078685531582070226594574297028953777261307841839932424764347667045830572820829087506868083014962408914821857425572719816620446\
2742419709651516461975780393609961898687982381721503964834035667407164435498189420995135644406124613870718944191471132`338.9493476760215*I, 
   U5 -> -2.7416271803800722267868356753516778625286276929044652433370916562215151661500787548804157814865088152949977396020305905032329212904201942200692549089128\
5324007246048799211355713951372291636837234612985247365509766763746441669969286293945344928776784749947712793527527842169880865840496337626923154241071477029749878\
7256085902474436749526890453234329872299432185314782`338.9493476760215 + 2.4667055887097716332812962104919138668680688157282740930185960647084383304540337710027506\
7766950642755025312469077011838394984064539711324632626132482093209799792303657626701018627652437186593031833595087893379508460814294841067391951981860156359816567\
6902708564162874598291093735584702517354294569743102087287030933302490715468076738098824854683096548538620063578966`338.9059796721844*I, 
   U6 -> -0.0035011503813215546248726825816850505817368639990804241424166716447138779478029438066823423460165756688194733993182132094477351203762392512677944680381\
4019327893656776125732659981211430736856776614030718001068803683209822820378428112005928804580182662622099070036382445014953959145991982840503326956802087687689846\
4882277554935512667247057062792349710442874165244213`338.9493476760215 + 0.0029696326059202466576650014487004645569576267227308515619688136468603583941723360716723\
8353613258401879086226310647465335168476328079971789367489108581565626592922700870625918898108888181023556063532954931298606875256553175580471041804188337970679776\
5020584996770862645300074698496273564236527758652755018223890719143068310274264622336720793053163676726771474619596`338.90321757168056*I, 
   U7 -> 0.08430630854380749095753866160986946622956100066788707450641381555054587906132354384213288983704617350769215674115801306984963817644516899211442367278938\
1536812567388239299022151256240541620911100272531935075940174259984231831327561557427474069856684208123730746417549759557612787821317342391566618328508942152122578\
685038830637380957103326086419832712260411005551276`338.9300215105436 + 0.04564657805428907117667343809717995821358592120799707728239266634877592709026355193956675\
9764430064590434971962011077152961642476534866273593330572007033648079840030177862886573860140804557354301707320058075867421285900475265274929484875063953018625113\
549233634865939527570131408051175825807160223619486274979907547846835199664164886870920128977182836729542268269605`338.9493476760215*I, 
   U8 -> 5.48285892476010562842881375681449878127699691953004333325361465685859388452239603591604071453625221057441001021796409718312030032151095560160597952612845\
0939490399932865314347037631308631591060805172815833019141589125819492469464001508979643342358571954057188107342608759606247579919221601214966299434651186548165958\
604993520317946224006463001695071319854127906784965`338.9493476760215 - 4.93453625668951295867531140604895347097760810123826539151644681042980784043739929118710073\
2708759070180592074793514877652400121943218481458079824526462678875464133813431265370190393941967696483827041324441695210166148287616773639078870441611047802426053\
805208412468031237790385052888444855804656688297244317114841171485911252776277869159582569626227532095993714260628`338.90599335834537*I, 
   U9 -> -14.841020668444961982324091341909220579918887179674826781917360757151674848988141023504171579959587315566719291521066374439515352907084683393250066883091\
2388793332714104030967078250873060935295022054413406222418421046166188078200264591052724251606086565682194496989268012921043432856889573899639061436657551562175923\
33234196351545195319133140525433609721375496554137808`338.9318279043367 + 13.47877324432213145976254749153386298691054788326739398132221537259223536761559841349024\
2982637109529954253352657644601569130343864578183081062673766364864362176201337728468392087721563490643047880540207412141941986339186764259110844599007015596050792\
940648666138162792466715651934718919533763944747523834650228928499429509496104627795490452384510422872869115840566667`338.890463201988*I}, 
  {U0 -> 2.79753483789349006402494307319579785399949371360640237256441855912782549019038542871285715147265579536623967134315730361111918085474815986841907400343097\
7812562268027192108633014871591934204572743143176022706803415126758807057523779536481684125658428794103526738915881397697250443945883791946990765579456638637224741\
846976174311925200629953304161978524258585957545127`338.94642293060593 - 0.7903056243332036321052384424964468960833038021548640006570408831628258602886467524188765\
9945823054872031961018524253001394980470983588886013112815804859712841313525977084578879601674981526090492892597120352928062243417464771514416327970983205308832856\
7370682552019705417177697013797033521229162761553162814374461198864931625854193965325419218667665357664006199905367`338.9493476760215*I, 
   U1 -> 1.03368193394789410916859783864291728154743647345777389794999891865082372505595748581542051337387444224322102604108229805638384152563224008200125897450232\
6350300622118158705907001502530921059133028439699184514045329335894807887080383331525259227511274153931324750675505347997394399547472346745208890017029468223191423\
073398564335461591478680753880702116542458081776133`338.9244968757669 - 0.51770664766475837538440804991051118884520693608462783256425692921844327476159682737791006\
9363571171614896024443052065980974030364393909644106510127476540223229929284637465878984595078246081089735389301063769854216485080616599153389841382329166406006176\
86329146522981684045354410554157509796675620695137193465026836548470190526538207970471661213932612476114321960961`338.9493476760215*I, U2 -> 1.`498.8860566476931, 
   U3 -> 2.64924593305866253263220515186762598093311192337523593374496545630006247345712956077853356457685790169440844061616801475943636942166895756055780543472572\
6351208691505241745918116664300162270438848318047784093377771629091725984916414072200521088840001248296661809285104515417044459618911633421441242695857838172734229\
316763269425356576625061799787474709564096381220739`338.9493476760215 + 0.87628225881408341500919727825137461616608607157421569781227874500255545319704442865184953\
4837925174293357025180030978711246062233075388277997994600461103110120942066987763030821745764946853994496290867741691873074611432663915973266779329857235666259989\
913193010231107052069411152174508999289733446010518923011060817180226603489553168851795198468954817839591449724821`338.7289314699872*I, 
   U4 -> 0.61982196306986309342612876567658658871099706963612604299788377635935912389184419327538465943833747014355497483065943002110398743020512978188962187899994\
9037384455448133476484141186525380149179685131700688867198342156338266835813727124470659660775414246031028853322938116803632382130592205732936484376548533219615541\
454040888972358221729253457426620790525269024733668`338.9493476760215 + 1.05711760283468652056844162413478004672162266949371000842706522358803838497089467338244283\
4508442019577771341127504101291167858493849465309820774661295345291860977976801516706883667678357200905439388385378542014146052543343025674599156562956545738847163\
876912032500482785967086791781694876665470972822822895246560088549105882585863196099356529124908856795354784641325`338.91620405138565*I, 
   U5 -> -0.8547657536009116330082010156588665339413706646974200190213011882439300923094011896561752595219758714802865666249906162219719910489163895399211316043574\
8128775322107984068732161625975859328503815842469519139090695255095329546200142942815314921110778873806138319956286357628733960766090033006102065156757792983004954\
3804572637052035128050873742241954360234461841964844`338.9493476760215 - 0.8519632716022710754786320260963633881241489548927258832471879311668690270176155286883719\
4418753967242793634188783705045849713918156520256586106542460559361235336407470836448156418658163783747003443735594042578132015930682816608969491825350750070779163\
3728499561930821256907123816026326703929009819294691844593504067764434808026533455104470156362592066837181492638582`338.8778849631856*I, 
   U6 -> 1.04302315041826405763187018600554658734811218968950521407337683480692719270364529930242118842381192877109441090655939537324552880428636341964761842427707\
4082167495599151408192505646479099861715959516255420189497615316329305979534047499274140614897805130050690070718994768910635360540504823400756680438879201812929860\
274071133055350909638378977540856521637469386682056`338.8626464905932 - 1.23035001647536342559109259901195199287376160881567262802141998199222029623760827596424859\
8585726059288777683524226996065063788253312846401400890096414658806615529157226040196136185993220099208245764069515810223023752879765927764563768635717284341016778\
876864637991116293309460177989256114664480209526597444114947064518159928597792240824551061248870085941671253004916`338.9493476760215*I, 
   U7 -> 1.16452751146184011302261737336506678693636725482104171646917104956746664018699277567532356093750102163083207116662528818207879407316732184425056292409164\
5363637156040670567840437061433919702607399270991021701482152121096138651550162810552830734664419127069847258919907002425531457603955690472173557223249854402461439\
397205987849012103590473447299558858111753457516384`338.81791873354734 - 2.0196524264937034896171702408469165598905220749291833670980577659169181821238764671014852\
1398851424676835139544857752460005643516987449459046516955304450848127399798219506692275010493160514324447313211645790259971673853842220631250698411156789588623795\
0289740582551342034226007340664176109633381063835988694971988189260918052082218760782919843470755093262964485982459`338.9493476760215*I, 
   U8 -> -0.3591661068827185845401058087832734586813892015699865826768466942212518771483331996879190332998572365533453232216292221785933415876089107152183684518378\
1035138458913293547072376963107893896653015748566544674634279091767027964974854459559386026768942004490342113804930755133893880701367214331513185119152593709398025\
385797880280012315806429569652732502653639383184102`338.9493476760215 - 1.35902517961510714859979281118008038119984177819866185234326871432971144916552347333196656\
4682017744004963339573970692686105264345776560697760126065037252799563061984465015533314073743387018884616499679844654751500891117884114844668204442284981997655154\
007054285317745900796999253498854047482438883049858387459719755405137274852134612680860325630301810884652205116168`338.94830353320526*I, 
   U9 -> -2.7132192894413166592866526841144774784011738183847561502377096954055529683254476527049546941393292810992930820469424906084916839626877188004846025471865\
4639281269566109944601506131555913920743188819365265803529225037972798928895088310708913305904349155267962540825087231139482742581950921697912094976638730775182275\
2372863659461819971850252401460248829097046903275387`338.3179860112438 + 0.9180230997093104814628336778957972937103628441970157749095596825569083664864164968553802\
5791454503363611569491419982554970050497390521438416584284114977903526726258060145585023248984109460838517621676027398627488665863817505125402130703829934332962082\
7339028202018927854852366417829871180298483910363501880243951362038146299499197359687810128522009497961415151891866`337.8238401019741*I}, 
  {U0 -> 0.64163114824624756970465167708316055474205444052945807720643112442296817696089175096077595908808512049040911739722939925614098853970038450794186184573403\
7210072945596121037095253869978144663155313941646756858613719396344584644190773032134328307986999154096754156825006666839417368526209096463587530056301832080927062\
725584288205531187590220072395205804921884469117493`338.9493476760215 + 0.59854335153106198284552344911272839076505665287876320573242431577645465542168477798420994\
8889250159328452679287007198699741118253960778982721457299816823857117498925788067644328978710032027133575760501382482635333169820054494945730764349135114530030256\
815447253021747936382712208704899255802372519222301195227596248097016964738022899271954351473533241423602856280835`338.9461762839212*I, 
   U1 -> -0.5575694142562485929539147873752869216983852726577549422432536568290043150995303692575588167313879118631683936795256950248528039765433336230812944925942\
0916758646737363237367090870459310880039136213413061976853629683032200064129113913545937903764452240353567571342018872624546034410325184789535762036213014708987285\
4000515787054246135800940987114836469257503956557419`338.9493476760215 - 0.4976461747221582153392739384980467458409757345926527702070542530747443028886755606730328\
1002190193398391685879167721948070900193423027580654352571415207546807818694525450245784906005653587192472600791937256728729834634263864115448251295314199548876618\
285307480032604999437945407359196832260844157047188272090025008303699206397024495426074197453048379445331153743989`338.93587660255497*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.373938470015897609458917500874716809140975356014661111488822988588247482581273513175947988438537899800867529413051828564113\
7739147728501072820570025407084774545422761108622818883502633081795945443429139363353982307489598344040662913479566018785471274659713652494057452133023409655290560\
04912184278574124483960192455562103145676343853230705498951937745954925168493349`338.9493476760215 + 0.576589409776571167473704679160537956537790444530070504227456\
8081241385659956557559979107689193573915335470774263660825451177658785367839017244107339964209334617399166765666200732614254616523150667035020931310523230595923629\
14324591658957767751639326406010880404605069413418948602927622767722990917181113048493728340387026160444166574669784772903185088441311958537228`338.7144706773504*
      I, U4 -> 0.37755233548944216727615666359539620702049559989953951562864315337857046753738418139145213853499269074932488970955676126045655893102151599917146145\
7544013597179833730510068717383388088335049772446409517983703873207305257427703283579441117305014661038931136888160057504756069240531858843433293146398647583014378\
240467766281511416767494530622046949011022193177679288874`338.7592578450386 + 0.77238864163597671236726989133290185821287301082026402846653017931841709990924488008\
5246840051025384839263766817273682346035652844237639931468582043990546356100157225728257448846414163467137292840577667448752584017977511136995517806053650506837056\
802281068959559725637497542262305847790286733988887240212189734825108590141232905157376800971749636003127057553247381022`338.9493476760215*I, 
   U5 -> -0.4289151432111716164020559729390626754687372384015021290645836827158569081827965227252707901134278804439800815940389052261253887473049907072388120665186\
8162350208758470179795284503235289746630880424233251777884404521210370783672269443583863198039707198090072530390518899167481064657240547491629248794527118456924860\
1060409414462894026708745583098895426564563724277075`338.7676319913692 + 0.8998748359556540282208318922418458206306782946848403430959256318803965183786382817385093\
2207066604128409266224947060418656679751814276077617073165061429599869410394242062127129407913254776907795709840710799106023184887596508040711254020178408656827049\
8138078758583192355463048877802386052689451008132022801962784772012204063485994753787228144940958157824692259561223`338.9493476760215*I, 
   U6 -> 0.51467814686724828503234607030517703496738830854344280252036013989553795417036627784902254329604552799056819425677294066248196413925559532060621535517463\
3492348484690298178723565471097508919529699233649662441703536403663906164236312138209026991738001573694305291499952003594118353007721776214452672086189482479315381\
414278116423413676767482704398868784799536778686487`338.9493476760215 - 0.21240572432907386198999091202397661343440595667338180307128126878228457283833687671621917\
9475969260355488698011174302257439815957600221738687768586057485003486396182405184654217584904141034137565126971444579123262693396962597684553757915282701498944885\
802223496604665455770338726405726535067853977367352448817896733886101957047841447747903783671312453464203548978775`338.70942289160496*I, 
   U7 -> -0.4320668729904747001958963916117358123352957639834226272985720193815636031364489557801552875733392078049798188595963654829617488964130604945139918275925\
4824961014389965893700816680893784868330783535127263275891256781242340181862604355946991454914343544565475646475363199601456493197399977651428481912269182962453905\
0952108171715514363034352526229548981264667824090988`338.9493476760215 - 0.0351495027598685382846881376815410314255751086123392721984354794277338577480423758894915\
5341600838360728167173286743367077848900371610697706105434457640201536307945503797454188030030150338664715817335457052324920394519901198515340875816711021106325828\
4295208803424588256715290295299409399965783359574891091903664713051260553171717001245777676756759270869964667617938`338.12922725576624*I, 
   U8 -> 0.22921791451804330093477308631743875786653691984153371126682224011143478179478854366394620369451158729920922857444725830421410604355571432129772632714999\
6116671859261538828036974586409054854229869717217171990696150157570302344124311752486052177530415657783569652134921164368100065839509678103108033346607632205666310\
802357403371813941566241278238150766000286284565785`338.9493476760215 - 0.10253576270710627899806404700224319270564201178644661885228383514996342813292561614061571\
7572752742253591709617472950364465897760315259578955373974729125744966279706818644909835992035132797914721775896465811069033233667713388984500275172358551082737363\
921047421826895202514654966362055199633049975893657021784957363748707528466675666015625559138016357727177436797352`338.73348638661577*I, 
   U9 -> -0.5216766253650586692267765914454568500489677636519712892752839092570100732178933223954876290420562640899307682314037258762143622924598423239811890601078\
4455387761227762697924742094614531329945870612827132345297067366670319164828621660942063478594132291151832443805008333317725390535746905124754305504225608514654648\
0155499950033996036065917033096088497226939376862292`337.9262484094273 - 1.0336027478480421949358731192845653347774934390425420866024409670785963659997602379834920\
1249161313418587575861445656268622577124878964565676117018468402300318822791914271519865197594043798740059964173805393030895834633238321309255668800642434747181537\
001636530751067431004209693551114260102583297504557684994338568640103627682759976957874718074386086963839974456657`338.229694592637*I}, 
  {U0 -> 0.04899574760823047936415620575340515729442140208331560957980150101968454941378250477082443498968964862660460910394265775514478074090921065781068147537197\
1465490451717913999548410386603881682400772027148714186704672817598101937521737176714004064930372275264308943274974973008279409997466989107356593225002518594373097\
031472469758964073372019441246142325290880115469761`338.9493476760215 + 0.27219066543067725375073965790861150107323550337114527674329533535330325748555998360940972\
4090048597864745051954239276964465210430751722616989898063183012060829684130799147323924099979276224020083791834062842230970053845515204568151985660628538740824112\
645225878911181156231719590121053813206901132603313632031754135930065655570503408294201634671803110205827117037767`338.94660633719286*I, 
   U1 -> 0.92070612031427453765206628452076976855923329131368526214854935644860524958671435733530184854499922868782447370240024105710719630936746683219931909551887\
0849791847713086667288439118557341399733899355515899715505914176198923280997361109815869785176438610364887910438255590241434667357235016119729761916995020306450757\
781180393452517798154089245043473609163392786427801`338.9493476760215 + 0.92601945218311264122351838175957619407401911193475620754022878093559021894400554459140900\
8928628442036762724007074328032957145861236862245894559673774015095723720523602186957333786244580457074749128784168393651110532040635336365271061445809886533420732\
5777568082483652077276140521319461620429690499084342682454788487512652408156478734680647274643941345437855839389`338.9300534386633*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.7195086227390159116925168872978218288255102490982445281262860460122642053614651081047939169576857193615732332498027560516773215108137767642768541551881\
5374431990025237308555841026448554733794368273504482322907659203684217116797761581249880491044860888250872719204958364290378796479757890794341165740196836487375508\
3617507240179889041958441640747268966260373474987276`338.92130268667177 + 1.034241412944100414699494883167534656095892327846698320968000168880094465399450096548996\
1534341493653046093275903858355495135614065778479169127837688625729635988492578794929667300468012383711036133370575301033741579314713877000798187085779586275417385\
53979051351341928997178212203243217235371967441955577853015208015228763955308100073104023361481139490808815109727686`338.9493476760215*I, 
   U4 -> 0.03260930643780179029749456624596107748369703589872865958009334413025176587213323434137834918244291955428694770489511673748492140477717509386290476815450\
7716657201328695473874518156623260044714513142334888120111263595844697629346187698161224948370014326406960853793950693800132763412296350612191700647229110991151020\
906643422299322504595466703835812600834684708571346`338.6730382961802 + 1.28158409021409563520691573526702626059369531305746958583664328202248170691344756022279031\
0566581390659760919003538667099218864607232938321393534394563964907398552221587466547638908168857737238457482867876013223952597573754463640133535198425042937017779\
756644307700348349485617244240650049028558973850785478749387833186543584227516055143698029335644895903189184016411`338.9493476760215*I, 
   U5 -> -0.0865791793496690100797258705978873913332757514071405642077396022248770117784104567898300260231659200567807281435568954962105595689238470057740572858274\
2587496323866944668236321085600638985084622725049036099539724827251525922406272132219999073845251063694759573301409350834053972889721313306681686294080986096865563\
6293418228431809582176634589509834320604448432289835`338.9493476760215 - 0.4745778186975215582335489373017232272336711032819688689838513056438309736130388850246720\
9962889012644788435426464715024697463643115033743942894120046330758899880883625537186678943952871229007534007477264255509411935269575459723672795751100334440169404\
7105055860861128009999961693832115748587483738419131979397888508782398784603661323711277081902139867415080326699733`338.946556011192*I, 
   U6 -> -0.5129986683467658071889478235980235823812485953235527319536757324744382088846014235195588976026576715350516558070500113495784633379340267895074050278322\
5010894623289336944914142931775050494857914665727071870012143583273004772022842817055876366117906614171079644658413151108075798435483647161891163574510432961603938\
9993889041357506505120967653771904987830489918650014`338.92491260193634 + 0.643057911857819463781309143013440043927154573478184587830473967606121725022642049968332\
4942672478040478887377173784728286466744396810406424949410987501261146490399701882557681474042989851233507687686332289023885636796613082061060874508386751189001882\
74311790173368472565187747148794302701992108287791232525655626026829804474214715794046260711970092889547702668464755`338.9493476760215*I, 
   U7 -> 0.19918516831548216756572830024214067954385024308641883383152722515909094943041446479356405152423896297858930672462509818820852118119548890390034823610528\
1495137479702257393945264222467594774800632776364726321146545674890131911404327180881452821792621550194888710939039391014484885563500434363735027502896059490759537\
674219053534065798410374433398021789286503775443631`338.78900426417124 - 1.8622087517561562894521814454180332590707238627218301315074978063356297904811631875812635\
8662446929971551938859378935327357122601140911289498271096090765124567259330746218266874941705644567013787847054532013736904283862034530387248524139091946134651181\
1439902349509752345511464127968501837835531914202036770968234124222049154720724001329487693036989807737457820214298`338.9493476760215*I, 
   U8 -> 1.77287739624356016759828483293126881190639903658775224227056627492701823207878830041146058602968379274815244760254919322820656720993688199597560025045745\
9698444629389256040872845090781197076663948576427968750734597321864943486586193384237562210486107967925117183058174102728885227172188141074372049369179162407084730\
237443692548827137980655138433416668546224262291266`338.9493476760215 + 1.30629456970305880842083784317409383786732616741111993751011772896735922660292388732354568\
6973352920733952091776443898392592809067036939871467302659140354402323213507041802800143127333469246855064574602882156304416570737953222080337636066176914825272525\
747571395181568842588262511318487902052355785763889663450491721991012015488344950747641495112578127485558294347508`338.9228742287107*I, 
   U9 -> -1.3769459127776105681326908293200750096429917586638116410566311503828813054611734304016263824592366268688757024736486029630659528085608792809902997481454\
0035043899193432499784783502426804421031047128006858425196119497144808623359175809468578559766046184820044406546641624254912266825882954895687355170241416012735621\
2704606849303675110331019043474197200148112177773591`338.1163307922128 - 0.3958886292178450520365669393154856910841962882633913685403912295473813453639242793383317\
5292979851403614652602665921793904995710881715048735405161570767284069924711582825086551437085099019220470703646324597853670107518087164388648120070068959797563948\
5147677100475168379908107189302534393909624374159040734482495977507841425411315766493170338524149262221025873871137`337.486001807904*I}, 
  {U0 -> 0.51690613606289746344618503421515148908692221327786929661175895147299628084656616992085816574719832184746632051787600311270053140872957992512792208228247\
1093872641161742361236770109092822223526810603243948648042436471200933777465736658968626609656259504779100135886176309559322017687479136403873453929791268025087358\
037000197481351092105660556881646606004175789880309`338.9493476760215 - 0.26934481041307093674061572455087177546929720673302218875849087783193655331017246776606735\
5875052992138711706590095211161307561653772908392760440353584781380462099928183501883039142415343957394453636204376257575069368759581086690673368436917085406296093\
122975013292616033420222941012065385217020992871968836095648571896198616122597881229767688497477055349357008851123`338.7506925167569*I, 
   U1 -> -1.2195091696924473086960386245919721328438136862281794254669453058498313119831765881348832240220002093133289909926810912089651731254842142678197494867189\
6238197704479223127583995953304690648922611290740669888757532923132535632173244205700505919393575841454245504028696365493638304225620169918070815493959777839525894\
6061306248329851725571841354436227010778758512421216`338.9493476760215 + 0.5253115334954737684764469833147777103112149068791429667165903844380668854566893771430783\
0860992461234021118398113086871984311955918929355487039942716760637975098824957082329896985085853428823917689962015224198526819243720999269729263696921331887768865\
2398466625617518789893175313786657349920969463040364051659234986018630793537552182441980378653401727245559609925739`338.7057158730041*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.3498218289750448732360396604512140817370746590152170992710109741826659518343982008828627714972850252418445795704328121882085\
4692652229438072603774643198817763021730441682887694156592249036142500874597487923337940969508829020932613168557468101220878698989272205607936080811100731621228092\
9666884088164320290572794436356104250401024043688114092599711973249520117473332`338.8842864580412 - 0.7506008895379099455619960776627090195912468786698028969117712\
1219936637914251200357111935164489072159925363865746191615060441007330537119360223334040598533541538917140170656756712518284004531954261029905368268259704679542993\
4128647334447214638781960843851029085621985488661411909631666600269789996800667742711688333278318014027386477261061770999225438461195733823747`338.9493476760215*I, 
   U4 -> 0.67569891343200737602296667877338781435870503806313326705952077929732481137290016968556592289808620518928757318221153054237227160493756603619281714753198\
3646860887529953148138714263372766882202064978239014440011274138875651633237945729275452161908245353061491821739694701938912309900802220808685950949817518574462237\
614907023610952675401537563901243736434454440660475`338.85700775166384 + 0.7557040548838709861918532184788792978042676122718541572902402973198268262176494780377390\
0755644373314197648257924107450968043577085830068767673596280142664432362199877367685478115415036642946762360270325544666083384098607144597912398072005576220579495\
8579051840142551909012037314569627390374020932622832946142663389121822995548241000298019180686795029216488460628224`338.9493476760215*I, 
   U5 -> 0.23279584475215695796562167396501179764720556502659622256491174057359516414487571162804305639610070767056300797835572423379799516881723749021723870856773\
5335624201731014681565879148655203035944773143104555794907319843549314814996559819548917354350826612096294065604732678722057108914272538994234509087349865020825278\
841449135634869534463321617638809861102453511426979`338.9493476760215 - 0.20746879880750117613736247926551759002730341982088946326822823320086457701108418394012340\
1456975840960778488698637202814597808596569165719363721922439263921834344433872902784805924243170184672294123134255686591572975369728172261888410377925052978313166\
194698577739266225903000091629623017302776398180931999413938390543908948423292693460724917387491868613537283679052`338.8564555653706*I, 
   U6 -> 0.35138625691433457316364507842862490619922868492445772207288197480313196188533456934082455822178503009402938568064008683355584977995879233668000270946730\
9121121195375694938580185342727059180796909940601364661200189519353204831787922572142386982204265222382108170680298570280065032276211382345997322955970898057331950\
263088604957559282659973585104793945205825238979326`338.8444050400343 + 0.42285985602618081322748820984912637366354549097090004456511963008495649919668520937676132\
7986792942268161884334598480667158432852254476638912917429430798998814897345844922698368084746003130565948448680558252427499315365737217454991101594361976630324469\
206728196033735661655649877912817186791897525721467235497986538593236345349785367380915179392802213842911596721955`338.9493476760215*I, 
   U7 -> -0.8210881213906956858605158331316424355374838613471289757322103990106531907661082946723118688223161918204366781810525843046018765763176175937688331451629\
3924659702234597778235489755329546875466243256374008282152577916210515033375131353614470365784860866460842362189538668461237142903677365484476083449491246063103172\
6575682291017426527588711329201467583008431549250361`338.7755157372907 - 1.4075589562321899320170730847990284681342737163853457019866623998623296121414433844452506\
7653186875391486570182908158017662793215921281399759854103207056227178288480401419803652478260635635179964691344301541986588203675574201849745179316649799953792112\
8616006944863298854730239693189303590688069465965990385988148969275097517050889208509465555304598236661547642516247`338.9493476760215*I, 
   U8 -> -0.6223152353830439186227345386941496875013478822609359868340829014520515028675014728227386682043462973612061810848187358114202535329820364833221338206460\
2238318581847768680244938763407712911348913095784759357663622068740654636572149177861084420805059603411650895897697252562563314896361875084606787693845891290248088\
9617557181990588094180918326262847068626043504770839`338.9493476760215 + 0.8084279166426379688796439383682923997309277648987154457946911836901424569006001201989753\
9221818153985180587553083891202074659213119546718336722691915194232106115423550685114289536620836661638076972590174971509205407647073866143961164895930500495203405\
6950338465853815449758159691876218303919290411354688675508057920966861755460949253829439126458248182578411058380177`338.9129002764327*I, 
   U9 -> 0.03602935278451628134428986024773257706095761378825993100759234347805160614956021097061746230591783828790973105339121538974953616836523183039257562187537\
0775012456755279714373371961594214776905244930895596200967918269437491401779791986234182485602269027842874873534920776425387804365573185834938811070275681853917234\
376288694449481136049232615327460902303265548242363`336.5972401881962 + 1.22237282905706427400076546523735724687782409115996882185575630610802833478794689048435341\
5824662629369280139699605017337718857472818607964863073489965818884692622396776831579464574813521876761989082691643230658737446014138727932489765767385211624951901\
883763417039232565983451732096155569128032220042492610870516931601971430086179070782784246428229093809608085841984`338.1202869292687*I}, 
  {U0 -> 1.35350193135489581951553364001563533978031616736070605300726501908793632547776579479747477615428773894875110408590429747395107745662598361250359624772085\
2836752532149640592221167193924961355856024220797944826367549086532622399068377125994542029594081987147301832467653018923887031262614327075725492779608238581462527\
317301313903625785703716403161091805949178915481443`341.4625555233374 - 1.91113884635520582062726834911091676493230684984433678146856770106913383540406287422212071\
0229074349845917183253674708624017950044580994470062562927296643418925119663971240674135189532983054616411160511631225119562407122504476348158817219733259427431633\
289631937239644434525879571704237579718108287967770000889780925519534067757438141075276263501124733116910120449864`341.59772039151716*I, 
   U1 -> -1.1243549622396121716149631874988963052708237277780669354900524032978712092142893087892112880394459119622220868917647492215219048890737825260130860094437\
5046753846963497352321192926428194483216905011611722250445827199281467714976946180477912028697219903389516116892820160899963557920292107260527087522156578224070631\
4898999890751872410401955805575295622159292405727086`341.5977203915172 - 0.9389683451781726007835347169310893882117596625140376044960569989289269471454484194422591\
3480782107193570091692458006740026573033836794189967120151049549702674080566839554759687082172744133817414440316764365540618204197327011104058819305424557099701064\
979951877936579377256698622269009927508277189445736629833248111753054272205470788013259683798935691127226209565085`341.49147999677285*I, 
   U2 -> 1.`498.8860566476931, U3 -> 3.4254605765293633152859213446957432579231101808431698573720546007881349428489908296126478520040271271748569088637245356849300\
2977995228209017373424141710216130189667702308046973035887399455152522450633315988604898128692459936118768258850467373618099209249961948335120987815896852713953050\
1452085180687605373853865500530068439566222653041156295542217250510947406643175`341.5977203915172 + 3.3301412296427285710146603271206822619353690191354656692867636\
6336474094448924003912383699204579098982437299238058101338013966216662441210932974915282735594155102695509674756031103827465940896385889322230494307723076480124127\
535719303829438715930276524677794259268481023897659725580642695518618718103538049519233407644203481313792071194370450725094268417835624060392`341.5156740350013*I, 
   U4 -> 1.24791228510265109717282846829893559603726367604589397613103979323005450880368694363099762036107673886132385551579722655745118838287451769778888869392889\
8350508719383789041046533104153345824441038856028603865102422963866928698978865321105689084187415041522527051947195315387376129837839223591418113678010798287958377\
578238752866185683088207770063177877481126298704112`341.36693423120784 - 2.7855512490649971689363487408773852921265731035255425859460004872565410835729846197960305\
2043420627977708928538038219298356668088006008425755215589748437433113665793224672534828969571213216488311089583939840918793467279300414243337448125113797656636427\
7257718137379994869340001209830191760749320899451982986145476062796128189970364231345247572280389653001382169186315`341.5977203915172*I, 
   U5 -> 1.62601708281985851380618709950719684217498243589367597290913396493210737360916202399247888591463697614181180065980838471234962486833668962888924618119601\
1141311629081196934396853673956117962698079786886543423729721471589130198554320138882970938360261099123525799258392474442952826486278020132619559185419212222469758\
623111881286252054803313454212860178406708718909949`341.5977203915172 + 0.12299678480459321741439316723029160436015087875111846041966153629649589701948680960894756\
6609261753569485655594601976557106494711812902699354624241996110986820979748385156568268190968040101000918288186324866377681520435696172735505192840390508625903476\
335787241300231951171881825120456299791769778149437631136569443454810955359061455095452786805317285756097341032445`340.80493407775145*I, 
   U6 -> -2.5737230197243657162701248708792912000220726333572773838063575182977051106237695967651094619273983851978167977592838728890844518303607985401201151156862\
3706259491761662449105980597463800671582298709446248249567923231270353002066777716348140515795770858280166726066924713491874336503501259498835341379758478191287914\
4764063863593165461528202465566644442886474959805841`341.5977203915172 - 2.3706295590986281284465271634884055718557227002793349634435256920839238145381051171621667\
4449699212560496827900359060437685278089269118520703985438716431899660158487930780849673362698645473798075339119622912113633331645237271640394177995330583993410828\
3654497633051040085264243856353963493388985364748507996875900355084262556836035390349809151694984223245804274903009`341.5073464155285*I, 
   U7 -> -1.2631034318424610623292815140721877194371962109682103038591301445464496048804622251796055870826174112929951918420187265827582060776560142786811425786039\
1118906340084978125484012504963867956818420618863958828372599220911460760402682319361637944098697624793947027097015218347329188669878807623144371761045621780940299\
0409283712611590581402931011490589918566848873291447`341.16468107463726 + 5.928764549560278958226503972249435551644815748813281817328849964506505164490490257540121\
1299863545392192239902388724704604026798286223685978169008606836648816936217496282089287601139783439083687313487580600937997793183338193221134881590290106564968734\
82992679975811675106998404358928156908125032155942682176586682330838560287931863510652099353148360226843393357347689`341.5977203915172*I, 
   U8 -> 7.99116904047539448307567237125151823500877751695389470702507313941250018258767104589490612496167331155661334224454311283051271897223945697715081705561822\
0432277483387414460944221114568127295479769071939260150458634159016017330921679970350762697661700271027722669621314782364039249222942198914432723233058911977921321\
260420920988891963505313587325950531628138206803886`341.5977203915172 + 3.14873609602132323500879890380614537980021421714321653356071887712730983061022897774045353\
1040966029664905999846383952401817179942772155441946704695055069900555268176373372067485701458230622607266397339368907295840218582124578613299858483636593353208041\
152306252400983620595415173933588586541123307985445341585369634830885375051416933778800959929562408702585728269637`341.33606507775175*I, 
   U9 -> 2.14147388768449130634984003800751679040158427671616581637222521152651741803102000239457293171579267936360264774300452860169717047857759176255846744074306\
3283978902353664708824466911378441766555813496650867810246928426346949069209701976516674486225767278174885329869676452193713251002398854338512247617760327529514804\
303244893345487115385914457016535730149211596154625`340.7779832866764 + 2.02080577947254615865342664649498508130831190496772023407620347219019349383113693423139030\
2878453282571074226233945590887441616092891898673540186026408475028806536492486179000370762267808942212131734864424764594124460046719220773106521830327999126592815\
069716994544262310790855705665186912196912112724137261614448812441844320159930951986148777866391523261464817871866`340.7294848102833*I}, 
  {U0 -> 0.17988228242932236844740305682794600357013092145058402314553778980960892231435207809913778960308393079592050640932291006393391182352451326661845008354238\
5477205540362699050507911762377065121138442942818034683121114632030849520884177955161077529023105074934914112293438121100966095489406003533525306102699674142433336\
730628744545314206877463163529149010020836612694245`341.5270678411473 + 0.45846452559026000623936723207943264741703686896382571875868840527053813798876696150686733\
8553123201077631015857694196827785754892954756572693763500132284597361215497196258422239441090498295540951210348280090702696705580913866494411493682918472807489972\
321746265209088395741529463145937483990774139714431918755328892923134846956907433745770647641932699738361021249336`341.59772039151716*I, 
   U1 -> 0.17453422373761918894587050384059571418973071194818686175595732585371487304930940349165222900063924296326104669984609043864788496978232455335551506872179\
6384994916540301839267339405876213533520739222405702391747341174046033234065493988346044218562813984290913442837034555457666276851191370697674161217860926672902200\
026941264790057748135016689760522614438808348182626`341.0615760347286 + 1.45930730674406923845702095542415151781317774828402481365346494511754928042491418668009210\
8637197638606380038914168021318281126423235683465451093564464914763679551411832922371911861729280606571915983210641829882499463383475540969044831268159032424534858\
148677228495483981070588900659895416739847956577531133367353392827697259832461107104798668733478864308090432307617`341.59772039151727*I, 
   U2 -> 1.`498.8860566476931, U3 -> 2.3819071109543311868726050356919839133926180267281809962162670452003336047702541732505930539213970550355364525357300365613691\
6537499012707533516938400552968624028736824451112118546350348889973573157367634797372367792553182424895833801123133119888681944063944798087034525693240484735221463\
4132251937208073003434705587323079536690570724752260982021571586012399062137807`341.5977203915172 + 0.3785274057530925762916186275065221873537886793069105143551964\
7618902374232779805721585055533421313282855465596231924305226309265192318300507411474230223299656135545175485397704195299201055897863550146594747450207536302334901\
5360420147926557446170507295474253389157593610162405313400093474496562314863548094711355771605507144517749100423936524940158678521926431344127`341.0843592241295*I, 
   U4 -> -1.4981809230818972058095798252965645483912621993997623803985688323994083316670185757483895877500048734111738858780022683207381971122205657280727375669910\
8629535385132598446888206850815923389425508436070691714393376283442239438550061898635313080322277579108736039121252189102088142696725230221665665111625107838343921\
9184614572868625319011791008857766999497220943533864`341.5977203915172 - 1.5146400228256588404571470831875192501631796147100534436889059498537067984604892638118160\
7084202493709395144223151238492111094851977398922052651367093130117104808473332748125457113222013632264076554769040087527186053884050974339398738751585919640650395\
3087791523783096701878310762135000611540432979548360514687864218028593813759777947695390664205561382122316949757744`341.51892028930837*I, 
   U5 -> -0.2240958761911419212240625079667871415797223896556491727481095410935650472543937379020995958957790603285224338304326248204480745372532791145555317578898\
1413289661148326326320063921743719874400849284928687651869062503719610488287373584257698043115896946681503495727458518054481043985672842590022409001513636728692063\
5445630277602020074524520709835418639936605379038568`341.25849312331576 + 0.789306782992316577465593218466012028912628316151192471306889503727602596517092241223597\
7375526168618465819078366362231529884509519990521375916369293585809293471770045682710486310852494175774473257405562214657658405543210263429099597231414388527043928\
69304216999384984426643859535244262771994690629980721602560410241436696104219665111060373129122963616738967511416075`341.5977203915172*I, 
   U6 -> 1.12015772515755463192337463939259639999936581897677632592279456129703795146275492578019076090159554674579569232507514397298462009372885937696216987123982\
9376066813598450642362436686533342210177903795689008368267737692981651948035973819547358998886845936895351364461506875134206429030193942924404907803584053326732195\
463023260309944034093271868432363253381950493507264`341.5977203915172 + 1.37344736864031867680091361512195662708936137928382509952016742051879018470722222358742198\
3186829218792274848199248251076898024176422318275503765401644050573301345231405190085926924796135063960148008179671348624808083141776437773979365100493069064378611\
507820015800608750992128100819369056093608161482218709730434892548727060575844262384782085630218781725074218176829`341.54407924223983*I, 
   U7 -> 2.54797057350450490744669950764290747906206394770179638977271079153851150900524208514467169062622638111813358775131078109423477663200795288284431754785375\
2985036070169316648889601578187270949130414772041540529002148584046188738355703567011368751272843017056159273533800578507047881178608553724998550386983916085317305\
611628235758832222965713162291438068076150365337358`341.5977203915172 + 2.17539268260313869536622602620082865550807930152777720104654131253503360519146888473905951\
2048168070821789101355928015621959779620434678898403187209200009486541361414836091316270993247976862651452596927980494988430674707292590332418957928783993935420847\
543854339607078955843758320087497316368805875541686990138383479637115974797226117544505668603958682989430501498366`341.49399629291685*I, 
   U8 -> -5.1469284114553359331699370162396192537891597900567352086116729708350522814006589461267925422629305442770143606141783840767516596257447955302437792927259\
2026618344190062257667789234356149574713605478894307090174824853777189994150613733225957825088149912223071830654839908965375942384855273788109904885178384752998935\
2671426832413284456093700043163994667097774500932141`341.5977203915172 - 1.8052099542338583632521004012434711908470480792744305306257547981949681163508844782814749\
2876348658012343049708579484528216436421016438495974820873998232789178718128893247436419548071491906635711882801859668930970135103255628194979619494165258434343401\
8185611104997161254806814628674018634763135246354600460271302973334805662178431678144688880794364985928913510432297`341.31375113830325*I, 
   U9 -> -1.6200331645685854328345342298445426159942144374613840127632194903726043030623805124430785182313459145340056658041687789642724743615479194281293718626971\
2602754348889486409187379892136976299486926761663556079710024300508087628063853829547249946044504714101724538026554398897045968389680359833735178781017496245105726\
6675906634427079532053584186869325128447654288709352`340.9150557852413 + 0.5615909337556765671867797498752436153331516131783765272540911000542060246865942863151595\
0897263664080664580407233665273673653113128669487332822823553884060078677721499555204040774840063979995626316437546613909833664480779661317983655202679088105624991\
2880566126825538791440221571629688007525729780793809872096647302865266340100059744309957383647131895459977405499518`340.47698180133455*I}, 
  {U0 -> -0.2751379509643715278073942745127162665728456793221253838538448331190448430964582235165564516825731021015084615446873549685754010504416688190578552205102\
1671326547500115014605949449402126827437950837160662449718535257025179388860058715025685173145225594166820370398743740817087663155079215679116917803025792823420069\
5738375953852458595775644544378802254722958463098186`341.5977203915172 + 0.3224427320541507050677483341518070357364798639746860228085824967616311898855046934622056\
1710098937785536655094092008404052793976868435968703349453143027110745484894630726956840501960585569041450407740535860962992811217397969815116332323300229787303464\
8311779898859221358357780352757944372017654409769558168829997044952441889979503290215120554504616146676106383551763`341.54102201604985*I, 
   U1 -> 0.50689500151448387321732552277419716491276530593497975548048888041910213698028601733544843518005369703538390077313950334496578573679268391626813112638625\
7836907311156712080874479376361524723135784360214875475952888130390888036746926720847632436953141632999118926069066456007081581941921558486336258039100752594158758\
628904574930870483488680567002594421606531618831329`341.5977203915172 - 1.35629703921643833721683372952671731490329060729094779587172306556008999697662109463964360\
5143725873179043855486420531478409012342080477724722616470185556732633387287056599047515371412143835394132593332606713171450694164383195647762482367272274319937875\
166973964985969199426774201729128337326118619711032060131749797600986605355102434907481562705628863020236444570898`341.58478419381237*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.6963584236719879770384803805175887958464123509319766060887471322221098901308063354574048369129808055497139862553171072724039\
2033230218051586158841811663253077258638593741056786374189680085485117494413127857775899710077663925556733339947312645159889997021599026651009335532674962245458120\
5231080813919309938204224752131090352010669339319555932406519922741840723910625`341.5977203915172 - 1.4689900698148443935258049298357645487736547157462416600093871\
1000421839327039364810584317094887989175103406952444937598108868054663321032448008742796687095655497939846799723587161242408739636266556497969424077406799932387635\
0674082547633047973213745192635358140362298722967945179887955314382132242698395684638356746126300000317064839697238777480930549985219688418216`341.51560881430885*
      I, U4 -> -1.1549725878013760177440927281386657811177719201769907634597686909635655461617022951519765620356380621548673985592058294622705116720792721755887034\
3764495980187486351419001266741521088571752367568024169067428388852421018199992878442510629530410402747354033884549785368789743233177090714115801033160035205430268\
4195025480555903380825242135021994337548305343167677460273`341.5977203915172 + 1.6441644370671491185485833946992812774289085282240508325525102732820758623579746565\
5748587935600703931563929126754519886525210540241028139763867740279205507295873014621724365880888560644092672913198146940896263946408121736966694214532669883674466\
8506922866381243444917453508276755491077056053504697384306434657752354600746479509059576730262389948245806585362214514783`341.55431623850245*I, 
   U5 -> -0.6802489822015288686780948615868799113410802804335645857993905979971793004621522655357911297578066112168436152001219629702067155845697773217038117219192\
3165148909856399564536680876383908324522172134695206407839073465693044490580809493346574273312546617742368427354660183354886657802801301342738783413326014897433316\
6584497055260981509003027154308619613666022650550218`341.5685906049561 - 0.3711313881976238973146304829695086509897359692487894056800054861262974750690656426158904\
4898292748915177447314022422762401960319256013221408088995797841031344673563002566470788372855382182948235488727159537193679690052610889288764320295267654645385174\
0910446997024727866543694762134209214601658996485783713753648408228803981623777321055265074950000173276409763342206`341.5977203915172*I, 
   U6 -> -1.4318596798832728417302494585672673763245203456283738863891847722488633619072755908843326649816872487651001354779651607067161809020641071211189624834607\
6020480788829053571004007021430772745276907197542545887804769981669358661469873823539542569215290155479556649531629148009224272092453778755082838242478456295631775\
2480220314646583238940395397801153363287969968366387`341.56947769864246 - 0.767478212322594707628435975936436695475866252116217179727646541738890992140192801991287\
7433231932096717129730223350914577381607626493541391174850314561065371423389533912611002414034281857445423888973037391152328873446757506431985981500044550631934768\
3155080665937355306194006693310893126581092270935856591137771524190053284661006045268572178559358041449968490336064`341.5977203915172*I, 
   U7 -> 1.61992339835960662626808350255188216018075511484826466854089068694029264286966753586201330405145102939707581775708777249717681192132408674572660095081892\
5569130765761024779161642451950512241627957308288813526287043462593612849326418388747116103383418904718637480676869188135756054127385317292749396036245693712502191\
852044281687965988255988602054789245704015452290235`341.59772039151727 - 2.6458118562982150699472498335028442320332986380830332956286147957055403085762692780070116\
4040416631586377098692295027405779878376285885061095535164258465051899529450573923118419676568315138269394964325571525898339624749731989854480331881798657261984888\
7763297623317283778206035617665643282178442856648145680889616192660251635167169750139338353944626108862568663600655`341.5624664719693*I, 
   U8 -> 3.05910407453164522288283728482596179743249941351650402156115201619658942898976565637537149981770322606416678985589347355869536791306248859561750039611222\
7628031407801475956593943617628707983296468553466395575154224417179285219805671833692340776062510769105115172590979637815911992756261227873840018047003774263170371\
823296213101909482910422223684312912573207478981208`341.5977203915172 - 3.91456223069653763027405382455747138098071064051393544196660471681072687744748237911762930\
7433695146450131441251422085087416945957865338846410634871306854074193165843952963348821014585499817574708870236991783032739324416471870476724639701682878992446538\
375224385429834533274511061591951608173776535472690219044105150162433276203394293922822230166712713853496371959756`341.54730217621375*I, 
   U9 -> 1.13871327696947179632888296106645366701135784791323300371862506692130883000952431238510715518471795858128569706614791240086091008081856204123307201006097\
1355146194394697257843243688207301760531804464419497631481143688904154539246525602568135930900152116932500360396911726425985966621736847188785627569863928987290263\
52240495768903752324113727400396684617929550899952`340.82881868796306 - 1.23169791873738515085617306673427642366840934766461014841327881943407946869426011235047988\
1955562187731685547208728609066396267131132415766962927855801808014211287449742108892003628192333214552244957685409557220108373590659597718124562898110914703291283\
245089879773617137362567650075688970965278765340697184915363029972056248404660348107245638812281488692753760024302`340.80816494232437*I}, 
  {U0 -> 1.60542003942334702669271447522629984056759781459224664310691018342418196931136200475802488896824042583716304199586975888006912416180774041715703316486607\
5969801545660749317895860121885586805067027004150724150500667168692761901854327920760586721807218571871540926217026200416492463627713366441470982468245161749911843\
602021365060664349745056727953578021025954424965972`341.59772039151727 - 0.5468087873341022397975930047067560196425186597530788304980305981982180322110377717514795\
5209242767628014224337391421321297769111393654960039627258398558327895113010044881099035649309683614128366462327090749102325318138522559575629434350711566915604573\
8545476672853115774630856352344952163504776980686238519781097792846021235503263752166761057311654757526785464350009`341.28674034927684*I, 
   U1 -> 1.59102155401404825140138557734654546046072040691817449025762459924091248900705487837111311003365445859852246121733278914676042369233375752572696893577080\
0145485531415531183781278164723421309655056903505121922570315683463709117719931365992830999366774009779272906249429165584751413944521001320676497258819209893821333\
546294700310586809826118564890782639872330135113265`341.59772039151727 + 0.1891491475478562744239856839685387325067723690962980840145373781302214546754738404894827\
1326427147757133588464521366890561844475720171916496828876645106327330070604723884472032191931477215817897725321016109788558568967655633425158433411738809636328677\
3118263181635746276889818678378659364946367540256310610684450203086196131876185205194649048194805906815269689009304`340.94960348260935*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.8006144678635935416861750224462607712848866742096751535792546339232406021249597368374688712885588000220148159556129064239454\
4156790987358102289165915970158597273546895165360875910290840308190293233069686361837494451668839480062935138227076981200775096037230613085044227490286963073639382\
9068597843206517381122244782167539553199591385628971521483592096676652888745711`341.4548287184635 - 1.6776343096191783743762174942934328472600459147002804729005494\
8760258531837140269836630451802961909996348636950409483712840290949171107532007487019342274420960121934830075344042286941488817284972529377792884388383882197414364\
9967360104770364107737024742927577227163202529015046738408256995655824699202005057607963846292908866410467988114838966814562348099375272316265`341.59772039151727*
      I, U4 -> 1.26543298941793980753157506339776048926957287255599231783737307627140964946383579531219104259935796561602493143880067169195638871315726452230801475\
7999457856636014551416553972544263281063171746399847949854430634406513092445466596049463960140039178175079651951886788477287651949458319074112197593776977316265042\
279976110495974955121316996482117220487982575120518518105`341.59772039151727 + 0.0894527526857922843628746828159246561171948420354853457970581557135914583162326131\
7601997689452135849833727233800411200080001936890774021723142035907480970521652808012959257968439434070181576286022573639149002678927390765667427996137914517988976\
4184358999977036143950734384625006735548602831303142530826926537189725597130700363012128958997728558376307991182175548697`340.73893859307185*I, 
   U5 -> -0.1862922599313021755864341320296401738865697142149681699099920874016941806451358960743344574298684789565648610220894774843132309224884897297572936296473\
0472134577601210348611560518853243008190939456934242013439291428893875461616732226459849936351092320575028403278748975603363869744866958193087298574330742082673464\
8534305554305472619840346993103600196585393645015005`341.3417642128229 + 0.5493666473374759918596186106508881736850591505693774151715864969685959208299267873997140\
7110793757920600033432953331530797406440317108868742689594558763347397505891243415586354370259987776392920642238406407264696167092500284106126461612119881081937471\
0107969465065228245941308437806038019815728273440140425082868143030398456350186815698665526448463092294153783432058`341.59772039151727*I, 
   U6 -> -0.2359873259087096570466021836326121137808199764020150660690649409297297137994880188437881453367382779444515592991935385823900064302871839490381484794530\
1879268927476230541534911273663080538717492957527165583382413891853395628263397218847209315233177594635430811132078548770582625316466864758593679943576203553183877\
7973232065797431335176144410512882280714768423679065`341.03644394985525 - 1.470356609191942108317099939534254210880845112393044723617476195135564001686527325322535\
3409602464607589797114096915017613474093930426427076051605270690231365679647387636982079925600910289675252014389680409168516845719972877151909710261086269908067591\
37405690443446930813895129664920148409582016596058137095246583200089191412094780736737030627691071252205334379090991`341.59772039151727*I, 
   U7 -> -2.2194375228617987193034321104927005613425422426454033216369321376653690417270339817198875953752630637961363104469237155885352511891304813641293102462766\
8309163657747001273789690240379309493105748930821447214962350073834483917023965116910413462236362743938878717997481466525911459283024072101679942353906223157802279\
7276606293813736477237212718333615209631406857364366`341.59772039151727 - 0.703921846129171317063765667694033730607783053869840254962221960690079481417831483839988\
6948950798550132776470339438014834970600934713108791192175148965988193849511227542747677703295856697769075142516792103325977444022977141417039171914445727639245786\
75411519164644537309614308311017608108930297205624639079728206617780149824179859793432990135411546115904703542649138`341.3185996241865*I, 
   U8 -> 2.93493359425783329131247896655369157839353331238428241507581126268201836543595788795597575797572917677036490019783232547392078139404848610257421563787445\
8314753853506573777567312942837270686402653742818864019439657927694825287698348899794007135899574659633920159804224990871974024182847034264100823733831620985876834\
172031760541403816579838425588969067077074530509288`341.4563088098415 - 6.12129801612597624134366295368336157221157337963925906347232561981624550578881664877434430\
2443658633077781633715858968854232767281785083276162066601253948058770199124104115772791820968677483706048076365007345651967346640799213660234521429550071712076611\
651857896737070151219494231507563826045002721463990769258424479271811418986924145903500750226169666368550726854051`341.59772039151727*I, 
   U9 -> -0.2906593729578713364411855060225055059062846364630484842498761826566417126541523349737406124949487488371125962605698506106812850414300735935211050856141\
6501570287055347684933738821931991505362610810477756305538359487155751997117085795549840699331436301060336255471757637150035915366356772129382737546966263628011245\
6233251339175327122630878768080511898585157842243098`340.1990886985928 - 1.0729889732544502405128666493724287107108849417661663739910936027484402694001974289440629\
3848544623226846657140642306207146696189528514660421074654090786948690502522804167398281535339935946973715134335480253951975453898843007036673333059235058424168159\
4001587122608223471376158659764285850841370227362039620113591661157805374865256376675026783224340692542610764902984`340.7654321333759*I}, 
  {U0 -> -3.8538489287750680515955869139787222274722345930472172093791759493097512693583574427534135732354691731246095883687383803780056045853421874242355327569211\
9888653459967603207512679864124610952524396391672070059283092993348536475045339192248084908955429224362038404760641283283085257386858378108995521779383917742814876\
2366259307718719419988640752749258065280515038320554`341.56864265919216 - 2.098496376491770473174976131746885705408031861062255894034385913873144135285242664948648\
1717622975713232278360522828598504867979684363498569900307494679497044330122953192051698617112108488956156705163515039780992441079234700228302947649768444942439210\
91362956397062150173057971931907507875313443711475738510914524820314391928427459972840775247707795038406937756190953`341.59772039151716*I, 
   U1 -> -1.6919778236047541972692159908801686341140784330716565395653379910217058230792852792740114932276843393031267466451313789150103181749821683592643880344075\
0478776804937503289816873651216848682922261857831571524975958528002933697267044900188006723510174015099734939284344037114962258268534166336313788054528353288942142\
5670951482541035676672540908709720889981949571843453`341.59772039151716 + 1.555380995925590946403163055546366068079482433953700725264330508942279337547307650895805\
8916302108854818661007023913141181911192995800741683630085931273862704750162732844959068453822903714775888366276776060923510077008294926490048475526362686093635543\
72012037088801131443642414974796104771405545307851193148999942797677710158622465168732203539438936963208887611919619`341.520245382243*I, 
   U2 -> 1.`498.8860566476931, U3 -> -3.334425225047977741120217114841772936825111450060867434252397844356772267277634600954145078002673011269890154079203857921603\
1302813707386135516933022536105939729092031491220991790878311028475160600548199452073422688231759916817521774932246528220406762767967582487221413629986393158657642\
12005571942821528626843732468248893013311901841048023843427337812994468615943972`341.59772039151716 + 4.06064036563136688120782167950925620121991400791380575071649\
8456144917300323981128775880415171116384100377684372063269460316038682051649402525959688254678639319817583221712474272690019225340624039467743199745799590828649288\
620064862049001732000940240903359331506418740496525618119409177185388984246161171623283214675485839306710935613157329178920580760877239965893342`341.5433266807202*
      I, U4 -> 2.93157430536095594844155990857051919670572478746568746465399699162330760170851799401319106553446670766637185262264933027517586602523854953093104973\
9777258947886680962373520283888586549150761739891178442513577228353463448195337472590508409360761245736684203559811018349244364765780558993532990914720070498688427\
76892435903622691795084179309240956593957398022355551987`341.471054560722 + 5.0004015133421747653597410574475731900731774780730165340419001087913729099297745515519\
9491085590945191571607560189146027020840799906220066201454070409071243912851205769276152189771040192131418863112034006007254481519372374675875902287298795939863508\
4269633289333111620214754186275530879930306123374789346520504193598680871539338298254693260388513804866832555989866902`341.59772039151716*I, 
   U5 -> -1.1319214937034276953948431564563951053466436913536256452773101021812278859147469887210270899889704176848636620595938523700548130749180108729283616683115\
4321460532030354237127558199025958472653165400432710651679667094627961424222434527326267142169055408080200404115393525852370397389264049119227701429646800852217360\
4308088989685357164903165267691038828114169269848896`341.59772039151716 + 0.159429396098679216412112829451262190279581964569086286431458987401219581081742547576847\
6783255392141710209221080891684507739425873666420327917551883814797030210442759805498628003668485419849554094313646190242714040051319936153817766194126788049611206\
17587971529814939849845892315605924445929865505238978456151253608287032972277978978818921042801263824598117766010397`341.18440282787014*I, 
   U6 -> -4.2401927819886028124142658137926027233289298562142561605770758638684128059883051863717972349299410425463818670060902113090180301699719920015534809904760\
0952140980557889048047343186163221135921666866383687468656692951822105630044117541560471503941506716609106773055271638469195440188848233301212143800380874526575564\
7883293979825347512658076188092986808707696783561223`341.52653702557774 - 4.298378179733753323709669552055903972492235027533464984342493140614658216853531551434950\
8680589863671911886395556726403729001087840619398163052571572586299123933155238587179051320772237083642614311004658986709375835548626519621516508787359658005165999\
9627740115484459591627034997603889478086740282957219676149511331652566213524950649413055892407664900208907934486872`341.59772039151716*I, 
   U7 -> -6.2015781083752165778750305376098749456429308138660761016508244938547765959465857422490768395964288404395318942528028686712182905914097001521237893379682\
3232856999629403123141422781964563296342223409589044237737226450735184990832680662456871666468452780719170743819226040085276967742555855234452484405843084270476841\
1052925765737676388428520501963022421605570457721358`341.47099829708185 - 10.58269998080449267545301318689684229189845450985044642247262786718407748898115063115632\
6525289744461314262704141387978191341121626185586954794888858878794963361472763885965902263652546378216506417255402373158294351133426376157822528226279555031996230\
57176530176519438179905000591517861321881516953416179849027468268876037598258059825147169492269898975736780267456609`341.59772039151716*I, 
   U8 -> 5.29607165189843468175953552514250727590944133741929082864023126857787375280841446291362602797107366315106213580490681101839853908943234022605369963166839\
2867988905803209814463346428414624818506479492328816895516383314107226284018784036422347187844154331915983343941844376552388064180089447834887289389637901853061237\
669428925986011055391257528800177155763942992671469`341.15277978875554 + 42.067034343469534848701099778935907842173700246149354173129449240659338822567315788445056\
8005970867633651853501962704034919751745657302720707933631038341131934988153961654115829196537650905590960020403289851385633137117697255562705269552443249644750448\
16372782074275413064512554828109190724909856335676763971330505610918515944678923916867525154465187847404048229032696`341.59772039151716*I, 
   U9 -> -0.6838112171388680200432189782741818588871017790897214331458410852345719665998827501771927165903322149516459020453143171263366917001101794181254988635674\
7963126717026684964802867407902177845618915693957305530189731833604984216952028587088800897024535345314181587108509400896689419661921698417916062562388197677258679\
8590099356673193786321334463876229925055235040711509`339.9735763199988 + 0.7039857403189586268316697346607093383232100947612436453716753735811282811728207060213897\
8039236740248421972682219946131525211387333619968020129101995636528866545142472437432395728740778786951912021026604007262961742088759008856548183901139364478883560\
7022933005888110878880381546901307636581449803641154911430539401374922726005654624704719601093184044914129002760123`339.9131815439938*I}, 
  {U0 -> -0.3473103997097143148242687698629266474758493247043488415890503630100735390303471164718664539337237999178005308794459057307625491332421911002168239080170\
5986599614553051262421185705770182832538358536803881446814214888605023837591381076189330668112529426768318105259123409105734238126753049651974652219426940622305214\
043379858685915240575608300075527012442887059140401`341.59772039151716 - 0.2257290197300345961335234902069407291767212330885884043159267425445146836111211712019641\
4554646929463614382854510715737769495423724069833070229640793671546892215925532076513453324262056920856437020752899166167645912282839753910506239159763294669438264\
5332614624335549338752840025784633687404893175536843255458558777300851557003162613271239639433404628475008885535703`341.4467388092958*I, 
   U1 -> -1.1137533496008676800967899852609509682827404173533386928863650656365830824994438644578723910602370034762914544886079169880096068393356603537783011691538\
6200154316297044497804932096855290669087684828798558300066391639979632820003940699223533873742651703663759365097558423678193132614914829917356883150907123563027584\
4088863872891794534880452869373845666615293799635091`341.5443925296191 + 0.9227140645153572944588966377407939615959697590548199604300307824025094679336294325907869\
6380893465314212403780825529053823276172532465110612139463071237543636922166694734154212747889727474026668122698210435584183269819269339037882412083528596279840324\
6158666234932037441767389656790634019654047555593954290373601841565373925202395660764279784391089498412907267863009`341.59772039151716*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.1893000337502894765620518405134030108824972717670274647404422275269746819916516749442051351661620715855011996524018247652829\
4078274931739195010802762231766250461029626154952307942025985418143555711550092516994505361915696014065540993505408685909212441688509249194348332017544156204432142\
8883384641020233634080419291460387658964807217784588382014591343084600299935782`340.8988365067024 - 1.9809363804114885961501796806734180291402952847515308022715014\
6507012049592906138024734423019928499708704732409183368574842456768837092494732959783152091643779466096696145709609868738271651501536369006624098548946014261884457\
4493566470200606840093067410023095665909995702339683386142172644492575924191014669156077378660995253316876546268437218327419778679145489810026`341.59772039151716*
      I, U4 -> 1.59185652019496647915442073960063443988211626477997802588754932378113378218592673056823021106043579115735580654660354539579015647037469583800208991\
4305858151141530894187554850078188290743975931198019030798831027342096961397748242660704445954653185802880218733548840139074210206481199452179964139633136739490204\
142956568015168731103682437084835630767506662725588600562`341.5977203915172 + 0.95451878943167026322935805593414060880648060770805224059359652535772261349731763172\
6855658108174166346124715679930468442036631472494034237540807701937656847097607328931217021930400794210655475957143311678498973497087573267626497398532535001978744\
179631010324958884200046542619871114486467277085609561495906876606850037700130257309089933617358545947163183044089566627`341.4311256692271*I, 
   U5 -> 0.48728961934634828253624948438849395016637270075280042287201807958196541530121254698999825040115959539925982729189277424888678781170366416137852386797026\
0593422655684162434726566826862208208278695505187329183693705974701649477160964599139272370707967991877329165099264813990541941339617767291811340741214137545489667\
831061316757240429696100596460922213608016276644661`341.5192212853873 - 0.48560051930380532880851808193871546785426974730677044840768485747175131240817816294528711\
1921705087596719329616908145990689410992430031442304164292649968888923713603245434392869129411187468872105780540649065110166800490936095051916462392215657572149297\
490228037216526864470062877138931238237501845314463971052271941490978384691427022671901099729547996981871539153868`341.59772039151716*I, 
   U6 -> 1.39379994085586712780295237762375810048141652896244606276640265298715798419933871232956171649344218521870953925031004331921256828595539383943067559433641\
3851732343710453097787011102150772528986091541974916075627886674680248590341942762770939167997047175917652304545803077398673139923081402560177612607980206597815597\
426317908181950491176025411084503332019883105860454`341.5977203915172 + 0.35808021476237223224036896543581408320428593812362864645635566589392341826111847741788650\
5296295066989637013124896409225932217430730951829557174555819140402943822240004139105922661449416064700151798121781473979267799546225711314880666884753902535089146\
862932338776141983693213490683780442448432196186285690714713239650589553477189852355974543704493738516714662426006`341.22468682991473*I, 
   U7 -> -2.4483300509967201098952704546924210972350424346332539887846845845706632787687853304115310235471002326894425597332848583020856389346585251811410720019420\
5743592617713270793356039231573222760497143761044047579617965132482184745322797588076765670631092295973108510629371998268129804312429247407064452936236477233774718\
2037473714083330535444767620889142847973511316306019`341.59772039151716 - 1.463701448268350106250478586851164456734309927458603807407099890024428853298385046533496\
1521681649786306493053581716943179102977981822919000585999958818735416761809339680235106555717358458901080812659720483603820339002696828735664375196991189324017952\
75966667447707930044025291010642008203548050957022776546362325160795893331668687984406051754523181596865322761999339`341.43053303485084*I, 
   U8 -> 1.65548312979955901546427350252604714121583616184141926962159145694100812012939361290867067800297414075588220745869418056857620170780565698108930622161700\
6815852399501844134361533907222683432301857269895174729602543967713590741837174340597641132625629017643227440448242228169674997750411912514024274915614467541498360\
79275794064106181422432991093816752327961227541063`341.51171787303673 + 4.19414510145219797372885352129788136427999304027199364930177932573827989280352411230404293\
0013227245530619109314466702313552887307735412482526802868913394599196746559134631062589846374890346212701291572296402060489214693104904055878783061461224313942155\
820283397217776744373073549657710656683077789948024854523018251637236456796551559677087995964320753336194832639662`341.59772039151716*I, 
   U9 -> -0.3700614288694261821915837926592800571449817072723150904066084038835465843921711164109410138016861498765756161210686343501167884571723209973403322713129\
8473004207475012475854658280355587273308197662921360614097073110729166130879948420743090355410358238577168968614437893457469068592187352023953068819563774575910143\
438401040370201136954573806776464623279801637538084`340.37113968271495 + 1.5007736828118051857730443730425511752853470891254607932513902784457842824123331221860620\
2689454299167772409025161327400858978283505383928661340315104834411439853911786398984918970900959010849318014010313098799774588438864058081093474142812685383427756\
3203394701819872003748718819712989436016048954950280598706251828158093928878196110119140789564868916760366434147586`340.9364404039832*I}, 
  {U0 -> -2.6678391595221633480842030020323251317526906187924787615099165363196092403410694631445276508644550765957021294643240230145644919108130630595627822358879\
2682544133703885985627132599940883597589198496954038626043740951361548856719926580489144466841597877320398184647019461034748078859529442791089566472260912071458447\
2185881713759340565243051767780106759652345331016577`341.5443804319089 + 4.0920201426831251665757103935083060754859702166812606038459423717014373878298348216121975\
8262828326780396985767158824148587170704534603944490391916523422562945476560296785210873525671964470989621548155518587551469530753534318898182614451453242427583622\
4994909330271002834744199012406645977886590930273910723139829082052981007612631802337877685882947134382561583251893`341.5977203915172*I, 
   U1 -> -0.3247928007820536335691553829827288945592643159534708968019963692485623190870305348374485065473800084941271635202217177371216061850114983589040601373358\
7001795141236763229258420308840213706431961184635346629405162759806542534858322767071807964585501263488795597321577132643789357170045498119534486337691161516053850\
4796549944640186217640452371589559689847069927642282`340.9913334223766 + 2.4405946218046393610097857159886613035060534938171157665350242057078624254943417963370491\
4929848398906803396581231509342160631543309549779077862616012486813575415560888968639240208793189399404947917771550603993375402397502839524812146608104193303882789\
0702337019656904375687694437459680227225723728380719471723943976721266254453953865429371713206678738903684777019427`341.5977203915172*I, 
   U2 -> 1.`498.8860566476931, U3 -> -2.464971997473383625357929578421550287713521858902440809063662893786299752154679038080436338200951058924204930321094166634757\
9094760138559607304586104393749447315086497766756685216492276851257273242475426759964026710229654642687038636972274352427115429522554316756345520437144823003881245\
77347068470059034110548554698140862729270564507181879954650544505325952502896224`341.363504257711 - 5.5702028281295570472485487892813849876045662460757696544871540\
9299240797285497228315103016367652521150469813923256889493780682822685081914581444606569024747954870071229749108504239962555158194184735368837491799125346843552033\
0204725344531363799543239172681954452145220455497408737874488619155358785699281636222918311436912304336367296366348059499694674611571835686533`341.5977203915172*I, 
   U4 -> 3.69137608796826427264750114281917374538932485890852674481072612099571054185145501617782454452459384503977016214970376205069907664676357700437900233100566\
5468383655088321206644721926993957674797157002425107505505566058679285517784497400160901635226725148061072905895070086934934143725896512449016454801176167173800214\
383339967390556109133643793669031804780278844740619`341.4895992758379 - 6.81538281364642771659499550384833779015871415154659925907906844429492406985288206935204233\
6922650389334259181168483983298475148724173410073778007345697825731100618028321649978731865959845159832889348308533424287421394869670664392778618254595302089268030\
939948723257817973518035209695029605198227499259024743337369632704936183394993980833169964818421227442313479960328`341.5977203915172*I, 
   U5 -> 1.05526375742800854025920117144193713194542297065365301704938357521909937036642414097101302631893224240251156806403397214251704356847719464303131766127104\
0892554340438974012013295986294227656560694898101389042405200828512185311266997787649299780955210161618800580496959011589286305107441193900384376601370490036548852\
04296251419943281058029816529148662324711150006724`341.5977203915172 - 0.645427985459856341691832833647219081737045802144174568525776878486526986523621900752321865\
7711040979175677262087058236948131368458072181298595762038326126077783158546006584703025398840458579237302547875814717438420833988579639652267606200536541432713938\
87549340754838588866253554328761684049377125407940257240543493223810478315735554819318044915828200534976556866598`341.44823075178397*I, 
   U6 -> 4.00692447590633000513249198718916694029589863502524974671454118572557403246245634180743729316495203611944748467221074897264413708215984871088910477079577\
4091751534424158762422670233326338774041445406528661621286672578338135946973999566728182456127840561350280813774467774594376071510048257560202158528869233602491671\
454378815821123608572648378946977629681332082190614`341.5355005762475 - 6.33833231012883284881106255802291883618318434977984168143343468769412774616166204649381678\
0623681779144501184455258372374087224809740223437300661565510804375197518143862879790419700277558420418459806838200353073240439477161807663310938222746144549059576\
557540814946972465478417326531942412581940922996724805406933383772615089496801949626023273698873816922401007918424`341.5977203915172*I, 
   U7 -> -7.2486445236140887588079246597280918575455569165958083641665760840979975410699855637924689875517018986782856430470515190726055488878293154946839425197554\
5360551961374363200830402496860093548772273884469208710581909652058620873242446399440590467558891843529731764298518575814767071269089043537585551016928103151474092\
4983472298760173596730874419046493507557948847756648`341.46941245034407 + 14.29251262519694953746247202247469933164681847944684939671567564479959337845590588880762\
4023613050311167820152830724769790504121396108026489405820248574487419361859220681708828458030679078182821174645096082815993890935705385991297382304342534133841334\
234589692202623094166949560628203451545855251604330359669674135948069935829305149730624965042555116794728033668480312`341.5977203915172*I, 
   U8 -> 9.72189778377355344019636764581433862678463246547986013225418373235217502978607834848807464495073941928635005845561248825753492111833196852045000100949695\
3867411505375586766009912778394932700960848544873041466538870784036742951642458715167404723823728741856402170639467984309827311490595737725271424389807893600307383\
433735648783300627393127128386673244428308534114357`341.09903681933446 - 55.320445278613738137402039551082131176257598043641908831214314079625267579990966788655850\
7158765798188187102047621653605722186740172927840110026133079600972589238664523176087237841430560474919079393993673095689872943564951282308751504293944963407982253\
74420915919513494705234122982866347618743505072891789393622950032018632532992453694765368653739263543742628475751707`341.5977203915172*I, 
   U9 -> -0.9599352635619570532430506512884400748705193555655238346460418307509496248616533877214677779845507239243712607525207423031013309338290953380705038210166\
1593112363219330461016028706781201027353229157535523988800407067717754716792220779402063301591405485654348308255331090447144600453110569841317744857059643412061072\
9429652512158897658474022276036157228088952226116491`339.99348363076365 + 0.117516891357414290633912807355825031511753333039111125174039995484967700308826413993126\
7941579807531059671853461262941934264765584024746941112221135917874134923273436064045159745130535501393976176139204188673497958648557357695792218340655185815324586\
66835052418918292500316556102533589128578081739918441984127519014701839590488943274553930497635784179730564389491012`339.0052500833895*I}, 
  {U0 -> -0.0489272985564335761499923123316881069017485873894269648988275539746014594246789161532810938370969696362151931485181429276633670905659536989062493394785\
6610505716803171567495771232779941290965326083383541691358531544046477185626340524630575474783170803506273876450940989812108452759408812776034608024908675033337297\
1901188978315185294357575091343605108205025902692928`340.8156646421979 - 0.6945692593638835142575684279558472310715485339424217009632922888887746300838746678794967\
8265111472361116254681174860141636420106161157571172162575569796175866940677120495438975541490286985040641920304488600341891054011986268119605842597246338574289477\
6344827797891479034711253432188387335050581710923491292586323578490368667657523475683911619906284895540676463343941`341.59772039151727*I, 
   U1 -> 0.63524045753566081213566662481628894175892903133661713771560165337336024256318091589206103696750101357311397983473079774954330569840205651138221915212864\
3264752739986366990398922798455864991685004973715305807826068211989630260901976282782604552811375751238076086009331220928972240152219365830873331716135146440501913\
318094129842725250842544827602036684625211631849516`341.5921274837977 - 0.35311882226320476318051037002973798121332744043767491177964500983946777416003511515383742\
4510745216309598862886147302558143376626519386057008603365021315416748346348824188831200713936458987617898553440405821995387724226539742897527599523916911714937151\
134272904070651355276296996709242178996120034260122258993058326153529623970098565357245402399328125016022609895868`341.5977203915172*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.11708511674822783312171465725271143050132398695955536124940602589680027176633980813236141793015720439871217975231722653885843459318911873465238775088240\
8819972055541098841039729385834453633851033521767201279505343776806090449431275377793369006580048431915296613305001583969464451044008492656319173707867082849391903\
183757464615141630272114840169266672879281771877857`341.56907314236247 - 0.7709662012621139380398722294646066888093050851881658596457754622679110458204179014944791\
1971740548210814373380942399163706310334626186239151082821764347398278866788079665169031276645893971546115517886647573909387947545418500890287260749820177004344251\
6360655892556089021122636954896495935947826037937772632950185011734924015292677174440623690551010761433955109699469`341.59772039151727*I, 
   U4 -> 0.85545496484596839064956810484603864132937805750707334768741172937697308820334673318751142503397783052059290245148906013377708530436743035912276765460687\
8004480715486768473524031528170486327369802949668652939390263917831739154698849250800496767738767585686011096253451960360461507205894085348229256094102312378746643\
571097078734109467332006030988748848481925008930808`341.59772039151727 + 0.3241824837662486478832171582119664589257607593346598923496668895726037159335522458841712\
5695513516454370006943710019951989196593645651162208743336407740122825305000184610748317286597318669669494799466307479897160564373945331726231961734589630455877892\
201917061300462848598978149497706685811770859671540899659987265563260682244476916277900747083757290628223740052962`341.3259649741552*I, 
   U5 -> -0.9293988550620160081561256267575954223747532350868119565980554875827297880011880505484702518378268899759082847239373763974814944571800007600020490537900\
9235580062675834910349616728712239577152860428791988339316885988139848742080861324144626115346794113111641252247344949533273810702204982651848019767457283864761163\
0429903835233626763819344686366567326780745432591793`341.59772039151727 + 0.090193990069611620718015485081651278385263339844439141500484227984486635198592556607468\
5806017697523553756679610309562577337331900173227835852612752910516233838638891529832081199585830810797798537680975216976181688950273842109663306694816356809807182\
25549203375280618110642740552122794833727860683536928706208257991718572533576525904071888457231920079195569110505014`340.9490009203736*I, 
   U6 -> -0.1284102459751076868106347909514603188911150544454097887569120606523644948899432913726742808131885331741823671463399900128923826541026800840470502273100\
8770593417966865389727655759095215168212692566511372348241337509596099645376140994685113124236490704887045681900021859418422851864433822459909416909599899338974281\
0739367334299780511439022813436638962574233042836221`341.3569322013353 - 0.4762279432711870388198481707820269975747821493304358368487155805574369318375462193398186\
1085126766761265005999491237511222863800765643749331909741964784461121735208407826609884515424443365701904085868051146506381148100124972503016248026307871613099240\
1360890106706137675337288761655939925844618878253941109621712715575370887936691724286253176767682211801780544485232`341.5977203915172*I, 
   U7 -> -0.2480729904742126557834739108330951797401197318684679694631927081359655185903673105214119249729368983169139902364975248909923323424425882614743085619806\
0988469721588253439895391256377763196110886998847445720897338913735890185868721211399159620592697483637820427281367988922534944927282663015027584393200314150149715\
2386950242054862051306397554385209152917435620404289`341.57342015238845 + 0.164792913256080516903741953003340918383459818341581589061803286545263053827488156565761\
3519619199626020265715187784641413340080546962560109649473720648346478237327185628103537955671473741119773659953469278532451344025361303620324601433382308476970146\
61962284812175885242704156111513349523595377378682485255887000821852821841730633257154562063928775178913209688439344`341.5977203915172*I, 
   U8 -> 0.13285255780004529252502264558344026849291140371700108410271047234288893855516900660116899959103607493014460780899363761644628598387931165193492827291561\
0997556011407505176042837981152672127844381373959857929158161289567489290056052931928232942546060198750427735125941142946028987356708045653665314052640003677863205\
886859738477241588720310099875974726526753273616495`341.5445706725319 - 0.11171623025461861179648191571319406946544476168677744320115611053001609746647197708616740\
6227325231731414417861725526803340708861102259070527526291922000880651394523424827425545622550175198386316321144876078664835042702447000731975276183519195692296657\
427710328308275089934981876537569059032687350638360814797614601922019674704594118285336398213652616970634269884928`341.59772039151727*I, 
   U9 -> -1.3234504111871797323513947492064644732725117942506647330517190513349507878833951442502971431654301143187789330541628242597076600583868952725695775168090\
9632637810121357566022935519648770395378036905653115352654870297245132817592930276718045203049010751740958858857286254482085736605252617689847729078395545483602663\
690502434855717078287080036623951781194915898623809`341.268794815418 + 0.656827344603261112090234856425645151556912889668477700232719687626892120833045672160891939\
4079479299659352176699482941362466221458444887683772226334970446868986364232287428829198473537832662679413392079653348473931101467389622137654881112113716245564787\
35983188814812886326194454496932499291910112416735427411131899369842890561359664214172685243200825746136764383388`341.0143735113141*I}, 
  {U0 -> 0.77381970032905598920718055660093478443409568233331632576472145246831890211225988444675367425528565321849152712411929737392750219006477525565905730560462\
5244139806244717098135631199660275246436990914900211909581708613546096134632448502598325669861397264102728312050388415635609153521872043607061247381959592944322783\
861702285707320499906062067924912424570554261101732`341.59772039151727 + 1.2319103553992619552606372485325743032720698241952137547236043683232354209861022627780690\
7209289237691943233868899350873519780918908117891057834186480755207469617343979403238326033190031760219232178219883543782604636515999804150301252379408056581875711\
7533730081654990668654469853976424023812922998947594622670060105137800802663932942972387977977536285985785917793721`341.5948833991689*I, 
   U1 -> 0.49875179291452831557818805247569544401179839020282267368038317218855831827642737519500640996300625603762695738302786822604345056949425263207450371737368\
3570835138850139180560492162064988069361083442016447907414819713159609349515410391895224953913881889778669963703451469182617893336629931731711059512656630818493722\
604442102240213119899610288598176526384531852439535`341.5977203915172 + 0.66522741042218710623896714633777622245071816516983072060345077575675677287672310399302669\
9548056914318342256922898364265386102443952176706698305784064065523677654339023220687198715715537140522763733430720199701674667813398152297901932393104491298275264\
257873671258052165181218017615981530050612487053598875664123594066404795923811584479154736075354252718890004921222`341.57210620934165*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.6337545521311160894210129727336047527964950345757575173304379248228191178423793658395728458213045975555834693988764194333121\
6210262319104601602868487699210587892832937574240781474377475071552071538663382118698363732946920614525630824716850637762531670612229179798334657998713202522940268\
4988374561238864978593639872312540892293526273339712958647937883933331882351354`341.4270792296857 + 1.7174560156663464245378398436257682085420019979695795124708793\
9985187916068630962527738715325321994407043722840486110691434148516622561733302292577986349818513432326773562835547317839698824751478457533664944768089168540144549\
4036990953405837642894830707686729349803369180984181922550550607380426195227546981041397794813757799413653447551037190278109722260215904228325`341.5977203915172*I, 
   U4 -> 0.17187558388217831369412143161132790682154548045546624290512490692401140399125311811820509804706800775358553372216793544478880295065503476541868374791697\
5721593445717033728016411916264386013929061699058038331517374714399719159685336456580241384673615345913551968080464094151150997894665581503752216378975014759721367\
949666560693869027939921258618036723719225887971055`341.21545523094574 - 0.6496881442887787550282982740057229928295669760554388152770592852015545881150432293658161\
7766908506515218720316339374385685826270124667307352400244119435848808400023038886228268843272940265827561066326764081217604905145021347651484413000804528853891842\
7533239245186068401355679041989059860178943204224293700297570737686989513194060122768210782470351583057543411039822`341.59772039151727*I, 
   U5 -> -1.0549872884499715887433499851677761486110145787938634072896003769064650190171335850095923078427650101845863908249592660984567836820963211662860233532764\
3275390190905171973446658253807600872497406484033830083921785819532520968817177966805035332564559097386708079294580697623898993254974810018584002942792968746492479\
7556411426360700924756270112715179779301378634188811`341.5977203915172 - 0.3146285349517841194718350545345036517530022256720692292628966206559783119783494484374207\
9332230052111481343767135067027727954515099551667119449449505855598381527809312023855385868882386420425016579365868413321319415674030590023387607411342773178072747\
4623371177780549491041369571103090116529403743746571910082824635285352798083683018311852297696835827838437103686191`341.2511494030307*I, 
   U6 -> 0.11281197835561608550182796953536510199367095792098058997437907950527425062727461157789363748064460386870356123369442041747015311712106743595014226053463\
8352719891355524485276589331126101998994368377572463424988567618540076111880651413725960426663224782758696465748804612353617023117289189337688748264971535945360556\
180062477257585250541683172354755135322449669726878`341.086236911125 + 0.752625964535871406706327106888318476628689522265529313048008814091545875100847173629850688\
7295112041787571679466854557455582560498649232910070810258927236015488195643301374316134167925940188907482201876804194535113136558247911300081677757509258396881678\
08838790233674965073313304060794632433181950394465178290642457278477375713361502503823962572532914882412395348178`341.59772039151727*I, 
   U7 -> 0.69162397206770217843791791942006019470466160320911436092502187747299793934333258227438983998889911737455638139047648235275437087715051995849760554021205\
3694324446400681220198466009823336991182453234179067107307759618839598451522020820790164574109983856001753378747255852192200220083055129516782169600645475174623324\
7876629052199220190840723046305014071873259606339`341.59772039151727 + 0.626221468812804448919183386454935096299795839710437395536177044244392212349763831450443629\
2487079571887665939925421387838125140877107707347386827571661175189252710350080079357443355710194994963255797404589460002786755219287553100019932886215519810561136\
22070344584120736989908937608461752048093913777286579553203324836463148582005040387523086038592847865224426788248`341.51177193860883*I, 
   U8 -> 0.07315684152290483749325997578116045071244328216182548638684233478136631884614582342740984849312787600289407843751318318579524205532269637142632885947101\
5639206478588508842049656573801201437787610198591703229768919684994024949579171691742675877920269478969911612054370670060421640941204437035678552451067310083397468\
344991309565238592957746132211045107832970305091547`340.6947236471936 + 1.26791101621707764048139762284426646118049312772601367359018058491492919860389130674067398\
8605766737162716150955023895307845777066675612599093139700901536710133912396153956537516488875491387743696966277111115641309114465500874651452383671543189161072559\
621829002769929734942587956783321167120493937772345607439184495045986099178840752352246622063616682688839349937992`341.59772039151727*I, 
   U9 -> 0.67876555765437043861160106332959019401195327748401687276719066338790443342470604332105256383729648506084882224670432987832252228156182695826444858454178\
9460114555018075433678624989794307511324915190342083837845152812535173777019768952752346580294464336689419170487220224486326981729242402937269452587364694340574755\
060635524386253376457509104346633075957495589254809`340.79863968102785 - 0.4841101804968727915240596849249621113812824631793863240845558126251270685067701205779272\
7258447788742656356590741689193825674578430894236992425116454025205357692801034001808925261107104839538117263608956123721178557128925316601459565893799354478389544\
4235947034720856461179314985485255000045663390031748051786621265039650566672883704078591283975608428236060682713671`340.5840102167631*I}, 
  {U0 -> -0.3398794530236412018954285360647784358710993426584772818653030150586398621298889816595513626999370078993277970418993251334318526630644583407850318776965\
2609702493554754167448752865882423935928546371108983458633240291710554559305129504432816141444738441813543717908798315713524778686470234785710750715532351867299855\
8664725590534095432248012772930503490472620167832418`341.2424017253518 - 2.6674254387950725686444895634755538070723401126037764266497820412814488946014182971428043\
3650402531432872370269866245227599028144926808206627633730881477462558056041583125541398938191613600734392816699330587991560302117475490692646699889445687875750887\
2788578238742884268923151983392954127787241061940648318721610506161000230648562604667768773119445923397515120597908`341.59772039151727*I, 
   U1 -> 0.25397947730724632424508451497949833952418499664473930666930859022155895862949858439486082479428975325736045969919268492844881920251041822792445081759873\
4691211145200967049505262967624633196896008921633967646814941480453331844812160390031643793880527341054052527809198842106479765060204937715181877259122937441003800\
828118466384443774550522953192752306171669268776354`341.2672126409793 - 1.11899246282754506565356299743124722930739351295886500389036758017836337967685935706958496\
4055601172533942998537620744493842210411303455834842247499175805250701963637469225324741165654682029048635150625590311777102767393621225399234333317968729633988673\
047029245931313498178355525854762553810781947254077818947393986426185627241677177143319718229032806015104152231631`341.59772039151727*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.165872528428973252134887890220305264301067592188700243399165943491605952146534791197495469129773858619722081595535257460375\
8381975585647624320009431506125667978938240127743409925159877416768931571442993497283396092793822461974602840369983514211960021854726159725173017894414272551203084\
68313328910826613622742039505721545661136725034867416019060888373066266957692888`341.5637978657363 + 0.694704283043383991488984068036375102126522477395083021629416\
3254921925216662910405183683002576823652843575676004364165620554488765464230338150376222072192857210314558640284189260236848590871417026597439024532647434517463621\
22725500492860382988042573422677509847700164446084765333387562686709535197048032043789075231941141230009943959127994307799657502042102971292382`341.59772039151727*
      I, U4 -> 0.35239511855254170221247795422165714716587052463082268850095424668544314065318895734742355121209067809694961017809884253241033245768822086544433570\
2273740944404615104990802177161252350537602788234626225653129567456020538160182142579657347722080069267824752200098562201882333015441639051215066229019173061880518\
585081304016095572273096031006979402430854412430399011258`341.4757507025334 - 0.51800493216636946436416992502810402692035158838175562158543605753444832238026274894\
5427361905692203250112652035414161422080853282481718315720653727277815907602028861209425844260066550963254559290758100760380725709827423631690183989994949053518547\
925429694634974353812901110381682724599427966142950205131925803959276385069719137860437901268683726715128637321346849989`341.59772039151727*I, 
   U5 -> 0.40765457451851999614000379232722465622867826191128293764553799779025925148659262379766174862608234140152984144902039670134620992050430565276228515093416\
7979490260813441677600225634560731754267816601840777147236061265475224999557328421805493331259871883811487644518062536051353443708224488813960226166937927457768517\
844524434611761172516521587525323706766306617074988`341.59772039151727 + 0.4284214455251861810903959773756634293035801803885306310960559161089132109792062341332495\
7184797320653182690574189533193421602983601887503514240489824910893715158101812108710028950384648850269791808716124142099468033636606159409956746344157318564815719\
7243511340922058060489774076143656663000374584148729571805078095176354615711749344255200620177695023634763316662003`341.5257944577743*I, 
   U6 -> 0.67028193485031390098810493698696943369839916832419185983857290990295050052247887520274211437863398847872372005000240732551950004756190868244131185077212\
2955495138964649796144887997415118232697030935476768162240549074968387546203830177780948327258830702425187833858100762080917143738987481831375804428915293096471883\
145638956671510341105837514484634634163070452973647`341.59772039151727 + 0.3962290324424090349028474640542264023309703857443192862339046292741474146218491139300748\
5535542019187173264048946223728183811018273357255059272047069057901024608288984881017245442463492947636644030155158641623963879176720855893824854639472496701591260\
4694086557999887385968816967288696302825437395868202497181216886252934603717931271887022405010461863531269051996778`341.45599350529153*I, 
   U7 -> -2.5801903949889088009820909936285810034731022678256774694814083185393797452437923672514767982837417535642991942121133420284666294539974945089157417198001\
8667205791229666576532478123810910909892660832041435343439921423039082392230051453064401261370733167746964389169588125076285712783110579020524020367776438010515467\
1421089460517801608875654681379402100152062600548845`341.59772039151727 + 0.299854224005283240519385814515751118852895241346424933436176831914414668068254788057189\
2414982625794374756212864310836640570654310475357170611932573664861792068886998244688411905636472040892153877447024404725333700005870511875283062630286333554452275\
51526059714032152560340317307321380302242986938393326491527449621623188235589515095629193044252280826210105425608265`341.2038523819391*I, 
   U8 -> -0.1664857924071353082443948153514414593735833796761238602716208503451961776718931694855033179369850689286323342434186117761868917598516612171722459510974\
0070583893810553176556722774723935528435075582318102599575065711189982876511412440333966057683197447940422274257344123832094840323114273050209269539601379866729392\
106208394704942928254623010096645475987446347195903`341.1802716319124 + 1.01759914278632673104854726353097672671337610041208831261194314927601750229250160896844618\
7739074032954424188693665034251898718186595296877362852008136273845193566131231087597866629322031779306080431941092754710358887364895132308602828426265824843853552\
807803962180399407109232455379423682730169120498892021813388578352279054166353810507605140561864290920741409635006`341.59772039151727*I, 
   U9 -> -0.1843495513006751955971956569707810511484004480413596235249136792434580618262563285603890445750030438189582786620773098472008101531459683219109372911036\
8901037679375941819648144858916931089955009605625641247318179625273268091524075738930283003490281168553606326905725211159217286159252749049914190410774239888868967\
377490535109133863584285830499882056626717890405367`340.165773739284 - 1.508933178761574892860685470067233370685530303294491805903463568000663957124383156263220666\
7588244378510193753441212044119595312012296310516524866399470330889482983793863057577238053991771738314054934748285301954788108620759795877770338452915907219368040\
61751774468277735269584477195735478365033321391824919801442440866259016503415919627956811509452504554910509165174`341.07686822160133*I}, 
  {U0 -> -2.3070456064120507247616232485179561352986488946049506810382008677612020103390716245680520120721906012650778031276766220586509213721706413563794046237957\
2361305676785409438099126237078878996341187430004177835750587607047931689025480390481506280733080602167044915534642513334973609540755384830060182662282478546054885\
4104678027816132297348136790911818163494941302432125`337.77785030687386 - 2.303226746363540702942434516600760655340020598319252974542999909607025791706153075650478\
2053756251961733544719451324297465394556308668066428019989532413894491055483007874381727084360775335844788348785821983475531392409897000830353672078971558680183687\
505637322468004007349542596889166408211605000800653576599445657469903770315776938992672448034235142908710387449856`337.7184420852416*I, 
   U1 -> -1.3097309050477235925248446686199805709153454571913269633589823965450763142339351169537386281299299247289378814420020068807353267421010237697859226252783\
6477216552839843993303310940429704361857909087447378517696760818169963932077211174788031090968399335903332364737464753894180667983535988108796292493000581157888694\
8603805984842186443976922132507295527098804776188371`337.7608671690317 + 0.5341542655005884719029744918818674538267629197193354010103134107079174307430673312959613\
5905912520516835103173899149905227167175499324316569167743758502501245707837742874846200519743077165172897165219580015594656472999351251875693317377881340152431173\
4092223655716838337086239124037773783140196108882668418133267878900048768810161947139424411971065681872847569969092`337.77785030687375*I, 
   U2 -> 1.`498.8860566476931, U3 -> -4.556130246312898824623109055658526968496842102207474703779399766181690710413206987625158990529817134173690557602375114082256\
4487513451495958952983337717880372234011741174238124355454359974606287580887348882972988594740804218409061937618312502754654024100212950636105418360675042418674385\
6145525862555212650084402667982011109345018833932818080605141392599949986758656`337.7715371823351 + 1.2182883428129891899695143191270577574302998104192048226626621\
9819813700988806712725705597007969514785207093338177175885685137718676037846616932593470983794066293461830099678706236596811640036221468405091097541530826369467648\
5568096674336969403056977691867674442234655914650282486566913404268562973575753144333698050438123898673343917854442741010279889248717756987655`337.77785030687375*
      I, U4 -> -2.0253172213625459223589722281202515711465212260757922269147574875348731777386820392756747897017814791272210807776506631219727206003880841153860560\
0934373971116923515220425548939404363311127741703070070935032965653255304346363237229578892364199616075235411591508916198574590668902368773756274374706763800703630\
1601226809325959841463757563383708619936135565791581681497`337.73305743442614 + 1.601024587978937052700878393753498506531046070604891237000092452630422298840397868\
7121045687424119625319736939803836183472055046348012719529489328440145186062303403711309673178996272185275949043860972608697543495743246881985361760422901987880844\
92444214741833012168456393486642940712564394183025161711938831252526264982159951969599249256502339075968408126955840080571`337.77785030687375*I, 
   U5 -> -1.6539226685508889755298458186322632050444349226479660733419587235060901152782439898798178612953832596111542702288466233106959384923851592788309751167171\
9165273280366109883750267469029249016070504648700115160769190489739350693762096214064882307051898040405433884394642717632917102663250945112677932658227354751389057\
7116937270324059865929032151395300518523267444943738`337.77785030687375 - 0.209436668059752069395755107743679620618090103202760671167658284940026867196388811589318\
6061629829676372205799405054996049570291523093654672241539968241806331333224506959262988485139272216281552709368498762561464716593392025143303116602485279862018628\
83731707171734864446719653146158145747531863686734727610039049975635158239301149742303561719750593238152150228755208`337.40023645437526*I, 
   U6 -> 0.66113870059991897463582814379701914651788506936815248712111781001545190518037783500017792804896551171427830266822621938714274125131564709161190407201239\
4585199494086018604600403291363870391689141287961134428980361312609126684948086073294198683569638182022726254467404233401614142367456755990010401036099551144329301\
770686808744533178645169786076169456555136550673079`337.5094605085465 - 3.26927372735981140654576712604798137840644252067476033705047197922238704738588713191275461\
6374773737225725147533337515060697815797972055235739916170852398416591670542947744379018232679437999655820622671370751633307998420017056340718509733777738169802567\
048460817762436905597516581009592412113773910121632044778943883299146984300924646547057014115474824373255082490621`337.7778503068737*I, 
   U7 -> 3.49593972028238740658172117588918499097949041230003101000095275121702084292789256919711480252395977662049605067231568406360655960353493890934878158937746\
0128195192298288777277351930748520768319285030837938642079696518554231129471049334501678011111592726427268541701280399091552468740850092113514280992035651545236869\
30063527631817281648522196963127085957070975704553`337.70569758687776 - 4.16601226975262276441897866863600923568020294271213612074981383587379831103355403639673570\
7605391786641168724101761994351746872980805541049097675815473170919097809001807613567180443652268136341594799094066293888013872345217063204377912536051443993424518\
523686172872491012524696573610181017330291027354538108696348682934110446152585446112276553721133927258597413458832`337.77785030687375*I, 
   U8 -> -8.3010529847041539376115683071517109855997430763421142112202934392889981184671395218524522114516012141924991274200178608781992863473786891302709261654584\
6626048909127605691771208843900362950668017035288382071364262522330764202150971329309575415979316276398100939369814244478483409564472420761497901004963069167080170\
66185231173726022003632339031017`337.755422981982 + 3.9914157285512002737196134927868577427835170994742567476317496532198851342447527349218535240858384122993549617\
7097043404679888700336701638923288168396569944936660115157305803885868857047913520636807950051689710709703931797492568963433478070802920514426241046916424663781371\
2763121751370215643191422556441769438416410976832525329462517211285258727660819481048557139787`337.77785030687375*I, 
   U9 -> -1.7539924766044966315257281496666867163064186725137977313407088597694985728804885672648556342705027072304683222903036583813579075346859572609490552223063\
2391707925794308817604858462425752536073862665260777922005484708286587275919039188814131140471887586906455948143239721990945363370847313755169786655286539886551494\
325722506542363389212120375719056`336.79645183848294 + 1.6704050634982577096974882246846247078638192108251303325255298510816919370439990180832552997400806141940796\
7715103635171046144896717957872429839999574718006919884089414262803499186021838157486014849710715910490842691504391432814808789217183682889919971289592010597544513\
439067656439277616148927527311854259611561441295179723127964267997108548576973`336.8327852915917*I}, 
  {U0 -> -1.0701034291153514382183626940859953847820207208042087332749926259760563523358525111052168466849063784889921991810062639870996942852973084014804603920286\
5808980168651686611380367858509121761602233560973884439644422611604238144377908989056613538533146708830729818594364622304706411199907472667266157814321574429403963\
7667053250112714242646472985946847056040088893363919`337.6740436811264 - 2.1160452132416604948609244188490964502193276976997831559342773101263803894828115462905470\
3939390663761668325158916783075534419440975694811526128945536257122585826092261543735800215354346741621590124673538994064328967530804656533742612114441093134941317\
1942968165734122231375301450729694384330207901427240318537810083848766221201181819812251544781772123724769142449062`337.7778503068737*I, 
   U1 -> 1.38072244795476662848516239811759447919756944953511605203869222443926124206482949272120099171367009360389100926932831875314202929095710908689964738822870\
9290834533593660654238617845918663994911133583138859267574014931021855076092858935778949878221932398552399597837671356886200390664841398606502618862344401495923958\
64689990359660142587495906235615068909013303074297`337.77067516794966 + 0.36437948992927312158060287276141211501189908262316347997486576997355769847802068256840205\
7126485985425503437344639941354034973369247980464769622411111597495585957458019619460056140560394050115316539158887115290154740042679858191902741941876689818464186\
272921060628248298449383104123417006128950928440955567461422862931374347783380146696204639057556711319329402197356`337.7778503068737*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0506012108944966605565599156677785721136951363657968433900523563567696076588648117751314981565835731759715625607458378238252913846129651522734230906755\
9060332742458143510790211846141328325311907641886185379499787378934549586660310235788572725304009357757946177324588729535942258571813102717790485475514766815321452\
4875974533316508228954614230959105566854448349720646`336.62065742355026 + 4.907322089736763101847754090799894193880956760397537599413998979651921876607550050330716\
6526996816765557938288197917010443747512420745637165095278279061884807936919321785062032988453405532878990349370971766723186358353562295805287964738041103996087829\
2508911807164101189627694329542886325285170722747314840893850941345743970730843689383559977081468112930859749736448`337.7778503068737*I, 
   U4 -> 2.48354510076468901166296872040271076723752345580494661353252017516345960039061234292226869194418695502450891693095237882638568786888551715786269042192257\
5988359796411987307766889226254517997336857113500329395801509784101697930276339239548914665577112324487555119267611889231341238551757302024433498448627034601303805\
012342390762013378771163422723841999787475710509056`337.7450733307793 + 1.69238774925410593060534127228143805320937728184473872149504315597353756105430962795995120\
7136310058213216221925893332998765510205462071413957452627834993087313525387607383767659072479001309512738736400409557562295893785711260652769336225482251519047493\
056790915893678214109228178385899556432675297384171373130789816194246319857752223933821224460653055061948447100906`337.7778503068737*I, 
   U5 -> -0.4213145328644776106135195649269635790441618704391543698879943185545284750563042574734114281052707397463927940977386757286581686185989467132393272677686\
8747801897954157428179732590638979997376529917665502711746365314737176259695727203354783443990965967839659514914977480556770789117089319665188484231084564966532167\
0563957012908842096262987347980513839794236846666041`337.58409691071546 - 1.665897931688286277391059704234168496904250331895695963607115847329276551384032965863113\
1367006220021456868985603559769821850756841071144004633996618862677757488809113060674432709408144004237837666821316436860067270895623349912380313242125631376529159\
4418901957990145710893364249258169983393101627963699150578863538676471557911690827958211996224365161922451433076906`337.7778503068737*I, 
   U6 -> 1.53799006723822828513326489824878779581811483765330807621244621441232577752976892226060408327089422186369680852918913643108365921808965840532301014740221\
5118982815271047930251877586346986455074959905645661274806539400023969500978227774617469000495468626685650040780928362278156739999417027963924131547889266636078662\
178042941256708644759707980752291484000359147357597`337.6705346277774 + 3.14842807121891604692880125981150912473805684590434135043220767616033595519788561798432668\
9943288256040270695116470885350113556565484853290519515305823167686047562301990110468759776980317246885674374050086168719142795903585730863197052010284658837612443\
137206572953526562041972985625939485391379666271230706336668319958768196862731961056397662399440412313102186782612`337.7778503068737*I, 
   U7 -> -5.6283508328948360326022510724424601707752035375269327063503125123716907118360886334981467787655662558145325801658587465355923589485312564507822795797202\
9441364570564127242932831719926938921733586393759549070877905705267359020981428919679945520541106112800039102136726919208103639280332685139771606392654958469641884\
440416738419953271608180523834214309045604970736263`337.7631054658613 - 2.16581909128422031365934072108785897313380050759711234351228642041334480791661832322495648\
7266980520753120038292005306977245905277968230565900241570354254735484857985600690012440792151315158741409819644313999017373113839792686014378080059115176965077363\
616493899103006815279627398852972585001336465748865661782921491989161854387398051899583445981855755134982150497017`337.7778503068737*I, 
   U8 -> 0.76758280751452541893195133739709949773087050564008720883079872205991096035075110062834746540009892641335701431659976952690232941652528645341021976246095\
9706467943955567631792202074173240970833300489552230744533448921621428099875565284310462586286115573241145643300940684463385361253527965072862569394269882060449562\
592262213748187353164011255009625510221183669956382`337.5966074814934 - 7.76408381874178219032757043932561785203647025138046020765834056399884245583936878698386324\
9784934789720663384629816321629555235260214231882250632546837412248014943989011064196142837517233393798828849946667690118214110285415185495872475833405156413981728\
91937470009567919103865543924648125385764626629323686152825459721614423275401946387639850374882945616608606814208`337.77785030687375*I, 
   U9 -> -1.4284374936224154440645734150870407241145954489945558576205522151324351117110948279534409365779923377813422381497792270253904852476582474292675131030329\
0850230230855412068424516144204075827134382280591061642525327703492579047365290091333965846815777215198168146885490238072262808257199145241234221954924098245604811\
802840099432170725765834745816129`336.82835320817253 - 3.0065816494446733447889571578416361356755267022061504447335433226774233638213968404634085839309787282151030\
4083182273133157937555336076513659000339290261622845590223644613928620503651018358382444245821525299739120123674364064778801883201313113816041797375834096105829464\
223947152582300284288165916377410150191293962883413128866599008396141933902729`337.0944398748332*I}, 
  {U0 -> 2.59525359365176739554885900278346615972685528745931760455866585482010158070768511752318500426163432599243233087435233454107816688678279312930064190894596\
7296849947732962393610860848952673530058572542098047059168089572455638634527198624441697851942097011006981226951777073825393081883224156113324714543396139089362729\
42621924107301361302946959737181365447913821991936`337.7434147525769 - 1.629974792947280897514775256273116156774491932755297818552179950726878485408421694453306876\
0224626750918596636700352205469071616222116314501059933921840651249062478448065872498362380865046667235458360760379244612665388602803984403872179900125637244542547\
11792088557662108860121966419119206708704811376063007484707650318236358021954213511102680027543987428737703692402`337.77785030687375*I, 
   U1 -> -1.4230020047237596298880251131094096367059773497388496951826869574161562245970870241390003624490510027002506772878653095698933405843640525850349524404954\
5784931976970091559895951295177011358516467477833173320413387240006408252179705313843862144254635914430876877024012174109427386772022299692015016762340496533651426\
5897485370559677999230580679905264387478942421148765`337.77785030687386 - 0.611211087316778600948832885867981751079710515075770242520702746454813790594790963761380\
2563327545105513986971955445554794165953882802264073229183838599956194266693691209034343988832688893575817419220375607719516450737208688440925383369259975915833642\
85209947724052648043359117415304445169566920859314183597062464250769342108416196830612952886382947371860935275816653`337.6282988511312*I, 
   U2 -> 1.`498.8860566476931, U3 -> 2.3597493878271158426408925024986740856346152113555774189552889549787231500409495556776506007770206337330364211628951551885489\
0774909524202449124276141883117393381945643814608991570575475618280787290157196374496038222971748809077312626542475712580888455025806075504197455362439356507929913\
4813520384212477886059760700812656623648838273773189779816086168565596015493618`337.7778503068737 + 3.4049524353934309021250240395297739278226120161418051748816502\
1258345126066116355799112131470978573089837241755285253684988836176881492676882850317648607396072724959712729826495556835606849159092822475983863866245276977462058\
1860681137566685305007056079199592097944616358231408811973782616326314537046994264851472505674006420316435347366501695866779256839314522243072`337.7384060662518*I, 
   U4 -> 0.26776856824157102276917889190493654194194944555170929823225891035827123149838552795416564613802608053278418447640843567615435632863225967214604677972774\
8926398880139014690861115986941913577158582147439413598697006071280777521816663301040456641219905951848427377575484386051446520717530286913102179748829068951207300\
055972772482709812768546313826375524225907612781399`337.3433554546923 - 2.43633727020733039928594926828417698717796402699114163652218322168798879605361415405237591\
7182971217182696047813169251301648096187932752350528608970121606637740911952922924755374715848207819996815999001300785416041528482265736923604827498909977174380227\
46061815075406145400045334779192995950486457329376033839560949128051266831908940651757860635890212177688155981156`337.77785030687386*I, 
   U5 -> 1.13384234427240460732636607886615966717909052287354992127072920384131894891733217773849428847146547382401069907234523513905627640046996747714786054399641\
4944508262857233454364763091284092784483473901546037405941168994385468381826928777499186473424274821286954659904965539158360726273077821113236870163238483117176712\
689971583325174723625935889763755655077471018061131`337.77785030687386 + 0.7093870579642192133413608851487127926852069409465427789089694039273535788948328654959841\
3282761241988103164275768888913204512462416906855711259093024220692877514460445349999095125986714004557281103476315562107011126310265701185314900910974981334689867\
5683570048733238057725461843882198781569138918736002659424455420011465967291546795298351735896642467718673085812041`337.67403491397306*I, 
   U6 -> -2.5582085126343683736959616650891502264626308916712692369307515975750873627556377173525473300988899206982993449727269726351574534137161357974200579477057\
1807443375245273647264604316221547761132549979861690154508037623551015466424111735067665902104104249673088779775989933700440868050722127982951647900804924865479541\
1998569474856068780457457579359865023476252995143057`337.77785030687375 - 1.935578245028883850064763059859451786726360761573833202219306481134616377457086011391306\
6520643241499210600565275720959601248560944903682293291926739761108944279889261069100586441437587054426075035716313993546905284953291226093876750541985830016654244\
8993088974994764179446094654154197835289275636814674047770229595486645700001017183011445759687761919547417770195247`337.69271448799066*I, 
   U7 -> 0.23787732000829837966277437051586530130322179074208631194617973378927180589631998227733873157552320023940050336769434870510572748561194596427575320867916\
7426431919780121676099633214971988384109215446262622572812753620129637742430272144019722826481906627469672553270377309680846060010683831542926402136865264591541033\
62862380867157698561098581355065126725948387572097`337.13072429047736 + 5.41402743449550355527635789643063951630226683758663663848027814243873426051382667723906609\
4311081667050972902163666395569328348956765417383566331208818475020150805109088981607192027305015615866248113358593506389434968523028828898968832443231091525366053\
438214713644882544295825983794785438841406143763908996335356306676459350769024780591615254060133966015458669756416`337.77785030687375*I, 
   U8 -> 10.9831081680154215827352246321195494622569694926955639113718703521463161460265595820659930459699811550679555359427099603894533067147124391868599219032319\
8130734914016263825322276412132419396188749051788572256847672044082542748793609790166466449252103997821849793470586171603093669826946285166491130964780127547712148\
378722136840909538085472873918028`337.76796915150237 - 3.5162511083930740889057695385660712026406064019496152358300485156323028122597031499135935445729787705697483\
3195986491153896429707262546101285153706091902769881295696193117735551368320690975806398473126216032097864869250539180261188356689654780500678166216123569819238744\
2785885204718286670091835672768638504916401534253501248115279053230779758868535876145643275305902`337.77785030687386*I, 
   U9 -> 0.18189303745570496602843685224656539513829741962362474289543657821116061706039690355746207129207121917509449875034103257445612849805712589373662306551351\
8650049223404373868779049491591163229283586766715355296115575418679925051712205519819379071539621712136573701075920509703728386956387266223380168026118406358541263\
10804296936244344949787150060745`335.8040198970104 + 1.718182608291893574141751414167753509687714947703914392672926336900285161104542613095903119349097280219163767\
5190788565769091471064544425464810547971579306524421538339138797015139768281789368809360804643240132265772728768325790523909045882165379382768402875916916834734304\
1638944911002017934192152846492432872464820846035100418339882854205727191795`336.8411490333601*I}, 
  {U0 -> -0.3448908804345468821722985774495477247919229836187009126688225976000163155398850339091619042073167254971081428472118086052038219099957370925175558390832\
4145920148498484265260257706528073452771193358132917376325557722793655978694374361653092839490696042547198239025854823067406589782086143040298514919905739216646443\
7052407176777848709025561622892007500465908186747824`337.77785030687375 + 0.483380155841452583932470188816547567571382725211415818604655292992082123323689209767484\
2575706842066869215481141804899120586636135730786283168073433903708857400783050017552986318312027736425892332914565421090698286630769106317385487381311571289397124\
12053325966818381934137671425659833978164797564472611198102167010836809434453654828098154262895103487919299702449091`337.7402437650788*I, 
   U1 -> -0.8958762574960233371061201070510941256682095556451814786501624890693578984799209965664596095568405242863994182284756882246346187004413597062500984925468\
4131629155075587509097047563596923946298393174572064650273431106837505481488202499456571473786562136213800786443314739251464046995396853294403857560603089642688467\
761015929980144544790625866727120908011479759777304`337.77785030687375 + 1.1247178823716288219501368722836860887151933086758859105215166897044838814475745891067365\
8231257192468249639477093965065471346683033760310062567205619960466920489449478062531174493084194192178685670458206051071872541640447575520058234985797308670388427\
9394826762587699348718625764050812921301314992204483606207874984043668152802241819354605703324500451155591270681061`337.727492089784*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.7894160811697861401010531816966078846435126241473008662414340243020944722620133535476470263644889271930141689083913890284681832087565898088015020558455\
9141507971739466230858573468651715850039566678815223503837088714009842138976761370641254514336691180729202356737966417333308051950058205023823550093212369631111425\
5520203243622191960374143833041175732839805484961067`337.44773313518346 - 2.677654557849578828870473921107003089859402940435503830265409550445903793801616005985904\
8116308138470953331856175341119543530351310745642070595289602910721940911527682103887431067020261925396770257638519705447827929766661149674272667922883303867986369\
88831593812648836483531836531321889845404275826283992181464831702728919933461829353798637810626308219836934931798528`337.77785030687375*I, 
   U4 -> 2.21482722274000566857605548941248891457177308965171132798797207663482972562725979744026707295881052684407320793199248528940357606914569225208294731777561\
5626197924078034308213062187533773703145160015236782348626196904511772955515505405485627562321682502579550585689940543750993244292087232901408976527566155320664310\
045167053187110986044268017710561176398427801454096`337.77785030687375 + 0.2000804727979033175615881839601477908666405900332628029344453461457047412945821578123930\
5220765441299070700703077558339285559333053960733417749430932379785824592471149919870635166717011139603419864917374804915817093366492407299655806540461556569365209\
7698493961791336677795836777666602379504786706733005331096449631540836252527832532065484947354187872678823374606231`337.1226775785972*I, 
   U5 -> 0.55726543373854128228361297305894734700791492208508806487526378192010992354927963646042854661816211647772195233584644375792660929491800218612441561442614\
1458170634531920574866387133252047301372707620653067288911783985972870098935393094701646711780358757176142577463847013038211168014439565311997464695338583915873310\
48851548186792889307079907562898214527581752810183`337.7778503068737 - 0.794820573057357487210817220530914773022734743779205306326677062476956876410135549702970229\
7283557236789671866776897943629283250663180090240224944469981158760259520591555160146612522513090660276286518029652571613750567452899970828559351130333003634922750\
61792241010464106482504627400273411768561759627232286981190957993644893448609222538676947168090738356530574104592`337.7421769793555*I, 
   U6 -> 1.89426800147275685942009446264379534026159890902757078391291772152969239963693459374886722940387311718903766606347761003990824597808357642462397872706673\
9189749704867384831241542102393483233626783103416566116885670035270087894206801102213241071099266239365986750190590613304771579587327233781652113182129357482618223\
899170035961922532419170696901918509093576341082497`337.77785030687375 - 0.6632695087813773724755653189878706805380279901544603408678639057725062543615105341494304\
5384691181532244395878831193678369829451465435139754345550378405514553275979123098195382152512160915176619198661930768533915860628328641805500141541444546318997813\
5680132821994876378942210902473266556853733030123314878018228989577834006218774929925315875050058519236469210314962`337.49256208270174*I, 
   U7 -> -3.5797830480194172184912292651210580451461299273394160642220787384370042480860317059923780159828082390407428809568350838058951245307000278167025225176246\
6027492180434250161812854491840430058765539203861939828125250972010457500253810379434336288626636419073410889037158774643866402276736661709297147560618365500304895\
1515556718918979518100670111820195055184832964178468`337.77785030687375 + 0.348708035581843942802455906593000091290472114851728988944458090666744011692677481928637\
0899423082528438320013287271167817544980152683956308317414236184001043459293288459483596215373727636319924964467200128115608712458127665777411110941024348056572833\
21413508415665010227070373744233997633579808658548959888357116962484343087739088849291043508042251359219179414356002`337.09405366582746*I, 
   U8 -> 5.22464292825650996213425945581421585515563132326931205046149781874544450423498191488144794783696028853092345567866863261578802594445289741819318467895516\
9349026188673001066408876337809871645042984004336811122171250156350137297001031348448684443625975812786586021068079878501235253308929587662840343731816399620581022\
666251996421529527077318237801933680481011400441856`337.7778503068737 + 1.68568986618413455279933900526365500542560314676298053093677713283576446274638549201706932\
0509644437415684147598679312876460449310712324908535643140393586292091106493171818381745496398024310077906507534538958242645765868222512727519607648053637055462976\
332000869892869180484145347570188159969803768273323706915288948097485962337669898871823562140952607895394046714077`337.63124013520775*I, 
   U9 -> -0.8223384358435231821518674109168967177818475174338257156608006447426438746919312473058310397090910008358519666232854592085614684352404785789587954140298\
2120119542313314485479535148011094484447353544208213759521182386075595567956416740502628556691011744359517546415543178837732211056523182993195070049338015370691606\
872566433200277145824070439721488`336.66527256531367 + 1.8783902149526862311587514529278626186204122985067470876945571059061966358664116206712495526594587979049935\
6224454508817684536908232828958207074889970504114041971455408895103057786936080575637713482307278720694829993374371523446306790687838057786324622472901244187644033\
754824079168088934899119612605084093424182596475701783286135850375622502491844`337.1013756200424*I}, 
  {U0 -> -1.5373144956850469957503883824756979834326155008510633287678966254123405599397413277381908083719419728882742744777467301229461163136937327962479753243720\
7101585255467380630933750019201218990217238074247808744175980487494952834590631844328009402096305332250013735373404787980675400158402349158133246223503347302315623\
8396314532383261762089485581231537667638555739557485`337.77785030687375 + 0.058765348564620349098565133388331991503410527065577885909036852586117380106276301036798\
4062007906043730367452549119653574759355375427083632109133367190625046671384450545997809876923292731365844535241277373043940408687183297378881455018194348049864943\
5149814331763287804395248711375549242574093018528774261296995752346729389580051048730984678643460801673820541702984`336.76802550692713*I, 
   U1 -> -0.3007187470097526238539385926696428050032381113111251805218707610444872131669842889362533112776081009316788284735470127308389865431200996811042160317896\
4327446163009266006493572637431788159840044937174306678447496109962177300157197265326076065382322460721874379336438995018125744052595764913821746440840176140744018\
0860644243948254081618535656408421360873245029959598`337.51140589748996 + 0.803867261017805627466614693607854227514751228499033117868908336578484997981522581569039\
0222237584080190629719506149371223121758494316986724495682718687811431696265674129961848943912631744382046831193226518454936226934381041788440851279020039431948047\
35626087848737089932910020917097469769945131777216586846888734661256348387252387346878740141396119587651527565487047`337.77785030687375*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.9890412512489560396148897656738486900406305621591309347880035893057086939756143192867845120856791894182290627832286512140204\
4222165428058378611293592380940950507557661354116950589588380805466387077771002395561798036014727205834580578621391011330465141275640998250149092264869193429744353\
1539247292899820833184410439803702253779563859419242721237058346611611685246157`337.77785030687375 - 0.692000785842615374797706271468470935303193023997541831968926\
1097909313568561702713540565943526763811523985855738827162993867605797127026507689903027590549143418904414887932474239928147644119342440129247615759537408890929985\
36443346928643941410688265874095727902281881072552578438506921637793558159830838101857536531400187919208594699842554690078166423992879873935358`337.66927147122163*
      I, U4 -> 0.02207719000536966081662082543621362059841455839035619602256326026791949691963689716781402307314219832136840707121085409058762565763594275050760301\
4092033063623169481931277153178822291976408483461905613991474943367362663984798511774238538790378759400458384760510515760186445787980004589958462435698554169940801\
740189433680101276392942783960653917189098544544843264257`336.57529882587716 + 0.9059200352789299074748869301449450464785052633419547451678959392298060278343364206\
5642522480113386474054161991430091892675241021376011351014957751130302139029900433936152597163424635796156586481362749171675756262870582471949817585435925201711738\
075664992694554378837679991380629098999905527770198148662636413801906340545357560852686116475303372451991459147631444756`337.77785030687386*I, 
   U5 -> 0.78357653817743435163984176132515559965862733864258977198360888646950615998249619821584333872707217872563659495917346985298694319167839686671057943902948\
3806800879548399656845545638450735480016215714794556708757164771740125047977744515506257010997641592096007164578296652692363069133066800012319242045290322742143086\
365205349131355663683811718399598962750587809031503`337.77785030687375 + 0.9440420174801858365442934201773899846187086409136434682139557812331937209345764376143483\
3975811807557770630470969934859392130950556313328438905893777539477692006186691268187673590101039519749206583497032687194950846300007831296963304213104159683785732\
2382783432615331902290252669094256249178918020572434348700712029295287293719968749013317804939503134281152659995717`337.72136226899613*I, 
   U6 -> 0.58191714570071503153804761028878191113069727563231039008366307788316885820079920159347060252926040645356243051405988532383617097595913479555975690383238\
8475858140707810639612607316107701165025773836421364318063079106507590774813742148457569775709502099648004059940406265949995409178096887981952877038687080320392998\
060497357989858242190812061249751840626649513675078`337.77785030687375 + 0.6914791509046447440644277785029779627363538358083064254264513845173045596194770216033432\
4699995742141383690565663332206329581570988099467279403945106073211714323877380174944800704961477495715067351210235029068552248314524421455708862491236623646335133\
2900065315494942228882312638490567081086032188615683561290073811721848191995575624346824216392636407111595746320716`337.7196764788749*I, 
   U7 -> -0.7352913473284507414918719890949161695562684919853065168964866932322576879333949295771288751527430571839736422030275475448396337392568572419871878362664\
2873618764477098905594437247270090573494037011285192275159929307230122145553255771626381999643321632222529543092116314129955571354945187077832858747995623014511022\
9281425267853600369180842821768949074560020205838693`337.77785030687375 - 0.620991247944605530664582526080635583707639508191865228369921546271652096430811792076091\
3610725325234763786145356560373106977962421056457761311668062749636323624446049195537371600857202994171426906384077187510264646688183090829085113537861592112262671\
23009891995384983447937486575177134834082168789570232933994545992653636834848632987829723775345237004208681870439892`337.672373421254*I, 
   U8 -> 0.76193083427742086884909440061678417275533147610237378544941286511154618651373014891790100172557523896406514439883442738855014694391813311258197966358169\
1072740910206333201851365264221745422446690190138229880240758438880575127340781180522510286438283436463887265635905633731253390240274289575576820252807755952623084\
508892964965523331835300081877269090135179257758593`337.71799391315074 - 0.6500092943301233441425991908376171763065269982392503837500125867592627991670090080145769\
0356519298328721959405965144806607691364977323196480058980639848908371252277542899283932433567266605624322872409956486912279778057049758289365056231072645845836982\
9219433685620287963726399813030225644328747488002572021428218702242385444253540029176801660470824394515016061217205`337.77785030687375*I, 
   U9 -> 0.52051593202763887008347436662667188845938206396715592569261815736020070014284844459979759914279142434183118808417977307971921409016039415862297314537046\
4622631971884251047730023883136430542364297326348727792399423570096976122237592492922754358663801760055658544437241880767420710938646809673384181151498426715033199\
16339198876660813077991983681105`336.82886983304775 - 1.07068757976659694494608866410323134515032177364276245302995142088889815108799402980723972137988670191405781\
7424853074438959735400573360273900504312596509383263218217210191994209803171159972214604745016486117965262549116774621913602012978284524172527911524462504287273446\
31964611065361284086939609525133874489394020639693214144162521312223040994586`337.14699361143556*I}, 
  {U0 -> -0.8496406644721991976587383134127618303102914840618638718522208316873622684760520924666222549427343294613453747099846890582438881599428169333747722844308\
9894705079670586879945696678543242495349120820382580437390882913990787040893157897490807939139788260592157114595811035361121628680053893128207467733079501453338094\
9800781768409205887265174912837709030571859730615469`337.73905469194085 - 1.048226724902951214017025700955835607002925586064787880609661127938095553162033893298209\
3893675821098821011620436222361937611750122485428697937850270389862190887344495173641167877531503794923919307184589068471829098981610119510265746364011671501560510\
51469490748529514695056838071303547742604688235391463757194952822333519310437747062037418439290615077368183046072931`337.77785030687386*I, 
   U1 -> 0.60459435281442308553594060329317856367969689314299291860273129154250087197761699208175038406825321159950271948610660400068643236259935153313415200864435\
9805467615107196597050153141414822602466961229913158574708048378118914996132500462207923455009714485525069053087189194394937517515934935194142591012119546473610278\
627375432829065786839771048148282171206907340355545`337.77785030687375 - 0.5608384662208112542535178616975353580444269318828693761433434935540597978578409206501460\
1952997617645775375264905896518963143866008087984260992943871902115980547730278766560528867601100232039686602350517433931041256886571312583400752770453421670303383\
6396480650936938308213752241352989742350741659989616910812824715070532137286125602393579214162879208930351966077282`337.7710989081125*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.7349087576587433284808877521861161310485230602955727653122761949339804530744304600686629873259566230552208639999581644892960\
6714907383966558311691826141170113097332097744146374982730879263097566040357533879921327174751249144916721876889831385539659102487953081362371713073836706277340123\
9591051437861918569375415485430968415353434446756572256908446202864519453319769`337.5433841241041 - 1.7553385025454555420343825849217365834300418011860064665130842\
6244242266684323242844697261215492818128521621765961990420234823560881849304793707626104383279098758835402804879262437872002511989413771800499301191511274024442511\
419076016739069224167637179759087937959331667105969813287269407012319625634975136951620828840468174224082473074080621830837067623464200147714`337.77785030687386*I, 
   U4 -> 0.84344692595837596951994980119122273014479356105161129746499390843319171503566733180159806606453665088484674521594547026992316664429958080895443285205445\
3827421349595258427255532430186983826778464340680490322755491182563441227150514232595242765346733511268212073071767763776905267313326646124986895014681532039767964\
187179841502872751971625402147373665140837571558615`337.77785030687386 - 0.1191351801466572000696279930202360013427424770867440636890581290349783633245764410607482\
5416765517065552392719664840766800965051296532422838874610751761897753660660165584086458391832701582574713811557167894969955312052467913687919507776626146339779300\
2839658048161884662421205171585981425243040124358682093962942563455940066112260924273125283610159862302506279431212`337.1743362905062*I, 
   U5 -> -1.0504612682677545707279554379237923974805752488659433143079591883272004853653990104642038157044277871733566532620210275247079269902497215092308992301984\
4868792286753888104472454548640770580229151685250215793506584381938700428410623677891242051439085798172227248788836812161313455123773722780483762778692216757150347\
9258281754301621612996510186341009674063168655417393`337.77785030687386 + 0.477229341309502602593155950909823414737664417174814145391735758024864201011389404019779\
1480469324347706738390987518483727761942930468255129519101220989705549644797254163760364408866319149659909798405600346641151660382332871350833012898800217932860152\
43364057426825770767020442971606934775962357117135906892296093958308650803529452060740681717706989812912520959986979`337.58011286153317*I, 
   U6 -> -0.6898444864143937330141482412924299892728977767713863096922424213098933537183249577571293749780866844092895053250066257153103799711387592528171130568434\
3894523560035463989125418171536746425329166020873517221239049832901190604617215429198274542992066359924973574354078121763561308960803356934855213961382535754170010\
175235174227038676201152641002531482415245943700903`337.77785030687386 - 0.3739029127956660281303950200842743601417526385575585283894868907534171943573948838633912\
6105965531145203473504715460352151899589476076256025818083311052868042827139949279582059038875694256408054845896474659030316040283979546971839367905468733242880860\
9763598040933536086326125494908185360222218990624385061489690239484452293770263645731186304366249335382492406361081`337.6181881631346*I, 
   U7 -> -0.3779411703161508585245946136644714735488661293919313210399023614211172330814460165532773109542699426332693649753068547794997379504474772503387686718457\
5162275749104771794545044740739130435760568652787996350986459729541303270078074576031526626525741790994510402782031610458947956694010335075377198390930196025617022\
5354177754893688855524397773790497306645008570542859`337.6137686120973 + 0.7084732349242667484566336695566046277912497209735626415386616752449016725670969481913774\
7979230810068722571365293044526640837644075760005082224963108606747901284199791045959339732827637220629089826876695924152606482070954488131218681581337208612552527\
4485482877435269888265064879278520617112765066783591080041694195632920410908783131095180531082415165969479785320244`337.77785030687386*I, 
   U8 -> 0.44463297180152624949224851505511464081458065694692649531301129831738616523002668108124556203739285561485883991040624104346683189642139259586590700373354\
6022184036052194323097572151224698841038997348117450860267873283087908172170150089411568419437650850406772093060094977190009932457448178211656026760688120988854435\
085771963122861764822685680108729878610076518899539`337.69276853387146 + 0.6580265182655183523174086500804892142292547839725300580136285687011579784230962813308883\
4491786941444443207330358589418761519698234946602312698003199552369988197964314153831895175788899329116441032380529217971707246938769237252582406352054246161434112\
2102639708223262909745331425088263811306268965500694862253603030360375666263064469599429171104212212326160102547502`337.77785030687386*I, 
   U9 -> -0.1798039791150593912627110743643515418964735090179834105518952681289738385747732804954813886347065584854303516359975303904180824667049956481799401187247\
0775870419948266914837322999048991277164731297575911854346441370190360259552919631258469695885919264332709335396400582059076561908484372877161369412020380736989503\
2788694236715603097636055846319052602304363755470848`336.3888036922304 + 1.0365935461517008098115365375600496784822110914955501679380376825968677072136574283380289\
1664611227661175784255594180891665886921129253664185899363025456778872255895697982155797656181851789865764864291854378218998238750332692021211903526946706443925275\
5762611363648833706020921160848866498080410608386113178603448230088306181575964534210835787221732659287018446199664`337.1708257658221*I}, 
  {U0 -> -0.5194517864772266914864778750204217109116889423625066890163980840318626619914477966730753569545927326453832500872693042628512806324975784402350035804580\
1287646273451840932850627977244670155384996662481267325579054334043902184564251068459564399114518716274295930593458911405118930410990634388652138012312560337612394\
6209089021206681852215023705834106295027111655695055`337.67398629482494 + 0.608639545331574042259288580990143645707215941151526328652276884066623213914947776926495\
0512528200430827161813284900146617048668946215874775922588377981914462788814023492541701661201063721011710187288153197578416419598783998362032295302166895647532553\
24634836603233060594928932626509271294158426129026403007112981120398642172011474796187463918549142148141846737482734`337.77785030687375*I, 
   U1 -> -0.0857675465822378661398003898502710010171147575736494720838660471417116327972996546973731089185894223910051893804959942087677746380306412127551253755538\
0799875309219771336295192219575252673122060400119677724815035287322931931518339219750179991877166711769614084448141400457165282978740004621787589051700070648019571\
3461343015153621297631236121113302872574322756630133`336.88513822911875 + 1.586830309226903314588166070878000260621609437669675191098325771085628603236083726098295\
3334294178938953931687732058040624501630399598844548192306336917568196028759625154811296381709431175243260858069970731871055555016628305304778485576024459261043462\
55447333363548537622398996973343077111796301578567362356231878699644164444559059344048908405540405643388050681089817`337.77785030687375*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.7701345428404179873305966044704043503779454905730436482700541071786575712138613733538087092739821759712768798181373349748780\
3083372789767322622205178036625037382133619322291905542409645603336914793710818721646511995270551143262653178721381057512415611395213648731489515389520723901177496\
3277011866336545120104150021117271787141573827598711422864110238229878444461471`337.77785030687375 + 1.263099187567361054229858160941846393814363599613736323375920\
2918466961712464182571082026409883081566652298306112844066940726613419325251434213941495130327572933407085649112257744954406281100493204905644599660511642700610929\
40661927466956385480556335072459829437423162908214701947744164171456938044919760062156089829416163788428026367667929973151700494750776342990714`337.64530779417834*
      I, U4 -> -0.6115106290102945207368125685819258078004912727183022018338814248585912315951050891810909993969443311723859087563722493398802951336799812391813255\
1959493920679693769457235019785678188165891489143018734910079587468775813447519260228123493920373294447760406658566938037320664147879031467028126370163102348418501\
3892665965738398916875713301742789954242754649495781838049`337.62852316630534 - 2.006227137720024384108611769761115053581673626726134897441269523199755383967995512\
1232069487082326473623842245666735049604314241833788433249428989450168906334867061487474720229941408023950006839547441499287140193420371167317071108883297533590237\
81768490747875067444643680628571298089608501791569596339580966191219615110454351800025605070232897239866384412047793409367`337.77785030687375*I, 
   U5 -> -0.3667763282618809239303515464865806867256481916901838043251469525061836461420407901855906046154251768238784921829823156134432409884224783429667960493978\
9889544688251576672205824766339720364917407600774991387154838298985969393861477830696331791234506999652201143766518660986619697814240335457542945808393580269533544\
1583334201264956344007878084527197008742236148430833`337.62485756418573 + 0.577582096781475542364565469377440919087224099948806821750123144875618332169661088159935\
9216559924752229496154490859833838787499178004521271357544314290211764106369423113576263803899443719046944527336781485837962747362010679870647605797233958326311102\
78573382586251295566617258462479324242190317602231680193272310264940642676671660938690984395796942933906339701079409`337.77785030687375*I, 
   U6 -> 0.08457558764974792840993115814046083472694593170518874635356952841019953607146251605702646526087195358742955891461472061964842220767913383066602316054186\
5156167969308834492251719189494948004259443945726380765685267991301679809563331312844902978121594928301097723299600678717005274092693156689164988307639260260264616\
073794364333081491153732263177021769268155144090503`336.88166648210205 + 1.7257914930845491838492333337712688730486788020819229650388733312310856236160181161425225\
7427650553818310152635520801782264235052109449806288068455608673544739706804556085247660595770143609424823260651277149763705931588655814911465827752394026729116453\
0841685000383093167257465486340204903044420167583736261435117659858984539435872266775790163257807795215562371470408`337.77785030687375*I, 
   U7 -> 0.86360631172093778049884635324096813373110062405669696667470184856965396915271647356756141965795667869904003414106071099393315984202073451863149222157445\
6118791213027641471923882482228815810477031058401483140637552881105665295033662959922656505204250441788857995765504842427159899673381639231760301369489203547866979\
746003331365303520001791078328313361459575039559344`337.56394884538435 + 3.3506176662586139915578577117761740174294314514927967447820693133617736696522241485369974\
0677166057896467430668934230577910943600976743834180116064014326899955541618138006946818255817173456633157435940148681826613467001534865857575171961029378472367739\
7976587465908829866532799734680943758696813381868803547842686890016185793726209136557287102030310511458092990455887`337.77785030687375*I, 
   U8 -> -2.2264149364551810671467485480804403300516927583896290639629634906552039069160316862321368222081231849613406406923114901811503830343485554103242121109982\
7059807975946984132030728226749925616686799037443590593768563045508363830680698150253960177955507024647568145577487725509489196583792487658346269747056380083298107\
7419690331146535524997304575119593734327320249891002`337.705764264757 - 5.94884527021315913368233969401934841419704744447953531095713879762487530603214464815205596\
8524694078573198814375767786248697039808649326507116090341332888579601549892461611316060438031163809994251653396567657044521693099280314923794093634278423824140025\
139603392618878423503102359999378318398421977994557652781513536644021222197764592053189905966227677299333729878016`337.77785030687375*I, 
   U9 -> -1.2454714015323379918075271320356564730178705945114422352287922101563648244622869882080095648741799372524570413434375383961087211343052776830399655081799\
8287285178973548679522892382868786276013085936196367970263650128051408246397195524719761825501980429116653687004325474207297578890894581946952264445525026200433288\
780966959254313388132993255562016`336.9014400849638 + 0.51509043274587980470204830099391590892815986245647492821440239900277779012104547004763081552085826343549107\
1053239391103612396561267494448478238042555884805236419475528715001244611434066471981191044930694154919842976143539138273650333017734756225877924190971305188074734\
28177470037728288021874553384711289094895357406718054366547231642635022990099`336.4131246332645*I}, 
  {U0 -> 0.89630783944004993067376643825009741110064870811970899515057247522100045406390881660512249992814603576492256999828784631262398178741324621032805669690756\
7702542152431288617117493260333974728498783230413660350583172693699998383212060036299739850587704476757242828448038057696495748617600126197754941906666261685282260\
893986460232856816443719403537156447815999824096768`337.77785030687375 + 0.6862862971698701525044674782582879659468028883012476671999874710340327795496566988214634\
9741344629776590298021579953563871110780497457525686720026083772935280488029900143305281021138747721305717536715174097532127159560552711696399838629944920587952751\
3483585293572013392674417872084482493400836328762895766392076185679702890723160931736281050914290817877127317582495`337.6602415511731*I, 
   U1 -> -1.3341335801173225835280177684666303434339804409824940570550363137575208228606098312450550474876067472412033389815160824334955042563527706293325514285723\
3563422710017725927654889388060043717934363613103676745336039315376650490408160566993464172948737165192021699434415872927156214353004887230642357269309406792186160\
2343168936069555464084050004271480439967605218851925`337.77785030687375 - 0.696123918715062070922687620037430561849855315958816598366330697807889494492475494846416\
7499153910417984192608489168119244747693388604563174553062639429942929685732934430566119867158761762341897351479842166040543372306980630631343435783280563412401176\
05784821419433002211337091139843100469467442755924091003255755283276375002238484250233743171319781205268644221395984`337.5962424803789*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.955321041774708093662331075594435867228712781011082746734226825317688185143711326513648369266552529876698928165128102989302\
1766226874979683359050916719398439629664083347430408317631538008999066293787863094527421032098855248542821387561693382196158139046365549118856740238095173191153287\
39048584816930038975461958821033164127779027896325448622123951019209620267019684`337.7778503068737 - 0.917555547724202991153392114935140344197353442551690067382481\
9232740392025084270480457036932312153857191764825917811245196355646443885490401073168651021822980264827880946672092478445899598838225820170589464292338268831561545\
63827499470992631231487793982236554521307847415288540708792394195151568727868518041098426220118791010883370834066341205247834230008873568691018`337.69123867748806*
      I, U4 -> -0.7784176324633658763922559480450321984940625249188949233939854188383202808206185918524200784971276981882007384218449083867578848747206596842437856\
8935440680614675430986762875406494777774613567979194313196594136387218232637923284899833912400965706242713552488928181780325547811175859811201311691647434753662600\
9043003399417596938800494401361509718120615619669957917925`337.77785030687375 - 0.834362842310377650057836599227417158653292847515337448686342185449207163992935178\
9460203809840204536474884173724916351306165363046895354886630834801224455608876960970526511097163158849784741069670711363731269740534169291342469949271113797905432\
11224163938700331044634003799302494146802678638677543714545782306573163909353346671788438909898614035811712866820969003165`337.7045677391583*I, 
   U5 -> -0.4224458971097525931657715234969082652667380460661760246028324450847944220991478383215655779110421623880268717334627705562688807868354595233999533792890\
3296723443531716681645036369915011451630776169189765026551151864817262070477942193541883533003348771932074052189553434833478721308334691395640876778540521722394858\
5403625026157133725348275860965739285416178866726278`337.77785030687375 - 0.123453215611645691558852125100184681285448828676717370996597683118004072613222608879568\
9010630582304567111176787758378315580928323533080592771474133093067853810169800199459552416988907468242519650049864954904938257628880137529271827633265086557145567\
2763113178749432249811007475681168297762639146829700569460492727458687752858827648479053278850811876935364983760942`337.46982763579837*I, 
   U6 -> 0.86320466852700245907069993027076945212149929073524918041842369341987457299115244236526685235134780768993475502967885884841352835526940917964200334233409\
3736551846257391751987405725827352670192991447727381125068594539887106764783388232495846529123126327469094544584412354011498643317491931043904932544698266920097196\
201802073076337896113181504660148684216052745072182`337.77785030687386 + 0.4981673688911806956616052589604052685321430551202537686779376881685886188876497235105751\
5978578584819234305568635150883285741128374907902561334467395291661425509647010579213416991790644955667151962903475994373312199443320957470957164835876883013029060\
9079227927027337922673292131770684129072481130505039470522718306910731550547926211475019944362475229318714590101054`337.6145338012719*I, 
   U7 -> 1.00501053740851121708155381464962397968370551324531036395522695058600690719961946274855879790938051690683013605649634080444789007278397994429397128636988\
2345353471055465012755343325761710106395760312230505841750015899922745337892393373739698516223023730451626709345358420574723887090712539701594316313130413791165845\
209388728056141715600437400123000158710335846073912`337.77785030687375 + 1.5673256599785919261090066272914067168236333323346512986832983390276477449584109535347920\
7137106565867154321829391320668965424161210207600483469128926855663928710209208232719272013457529219169072942464908186622745010907977165197442099918093245523180808\
1071390073617604967330701375246709355614499448534272032611284849511344539379371896747379115233447148263982063378877`337.7426831579216*I, 
   U8 -> 3.56654619640532040163823769260028070063264504140573398958400197479939919897286575011129364595583304596674492597719114445223959081098053517559644721087154\
6867737716639563404416583537764715528616662354971856707123498066390305268478290694471762344966338643189395505315109523996693103390880285352319087380058727971817317\
1444889951946341566605332082434033858869104700839`337.77785030687375 + 0.855203232897031735555192535142785003721601293719765450367013990420380092259132002850109435\
6949121059383997294720374026651424004947935090261554588068049557115521132604272934659972716270119226461120093818158880758866940308057860866230426744236478221888916\
9615571579540410839455138304114436838079826250778749682711697218309818039622971977193247904098444496792785454879`337.4184559568664*I, 
   U9 -> 0.78650389494023537616341448061805492421447359517507672579158760939273936463338776763051718440960193303146786774534491535457613355189075609099144578665913\
1783656209108622371213629205020769598291432992422513842646326268984485872438118329260544768313349989253382532707373793918131784171013857693510558055370711471248281\
50728037051633605909817374659594`336.80598925224973 + 0.84150149184935597802625002617203325494169510409335998535926610759209069699575596278737283452910803506877084\
4264250975430447173963837368047323093521999070225046099765094770581576052671126506877809476418315223680891651206520814827987059302956894084751601518084418034579887\
027899420391397238271294784022452753068260484612415225776635184891614347112675181519894281715712`336.87261663402586*I}, 
  {U0 -> -2.5659445445857090801245761957321231347316396522790661878512712944632544621109759098788125533671140803575605917428146071881571292611141175227931151572800\
0904072096441330529659859280286363255329344899602482988580350065553240139002111392997934179148971350191370087528392485471012978219576489830222564622921454796930993\
4339307740738804060541054039333897762180804306437396`337.77785030687375 - 0.950666408076736200275615541041737931624104375141546200755261246741863681234193879211269\
5985184351564441201625283592962422461662570410954304496849878776888569617232551394547183911883757475475464076641800374908064733984159908400905220192657416753242521\
07254602834637124679178995769336437018983384674543364258272424680921159264233295104212761545930103219043785803959785`337.4904238436239*I, 
   U1 -> 0.31582983752194139550577258062718113988927540071860997848758149545134101099060463781772931530782558962032961702826330858492978298476324383008195002964910\
6200324648272597971780497709007281919622714963633893928215446169257776629073752221365918899288464048484606131610536665411361969489460116165558697858309259621878247\
992429769957306572322600160706337305685675183839527`337.45686888975104 + 1.1653905977863099886084961474596007003874901165210966754132048774667693396481792683201412\
4542354153717830680575301023727716649995180420851599728847399314705210391121027600310659928688289843943698300266021057921639972905457423233340122482112142287963019\
9811285007125185360120329016082805593751440391039235147327866444371374343163777049346455353168327503644232643761886`337.77785030687375*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.907661427389560057815937359855877401849116712463489272851706861933230809931886992026447855025941631600713097651505495795401\
0251715188544085906801712820198325002207288556855205857676957857526896691989276238908693008903584931441078231220914994650414306696036992583486650157603195523939632\
40263601130413803432605921799567191516775901109303624702249089666762940556312905`337.77785030687375 + 0.37884833639195480716515204201740827721748401562477646755959\
4612664526986632861862412936090764634254164880652833771594908297250946831150951114106073591836071715167974903340735466510372388360892557048820091001820583923387597\
683366254625585771040490510175218870062141977618663626058754900046531677036789448040264321919252273325453262843923583959321225037599066609243896`337.34127164928964*
      I, U4 -> 0.75426125503667908805736286036935373595408502212607440922606524228162552619699036029162043870342376307517395697723901367985280666590654490904937035\
1113508893583434279561378492158340080525819428679997491617578460073465396254269013795777085813979020857693685750770918143257608894661769852163119950525673037761880\
478235860226395701673664032476678776058601561852810426303`337.77785030687375 + 0.1118716580673929840375612335897148463319799755662108162579111694814903277710719336\
4859540395944084798029998816937874398977596523417356702426317204833610200024479130215278231200454162694377380667371675382669664024573365387507042860774143476321381\
0292403729581572501604190422167130048942711025119253085690183841218921755083681392306460675107966210039222466245802975447`337.19157240811256*I, 
   U5 -> 0.05521363121868018346085994419935921517721280439109950842170286880117378188664872766251843061899940198695058923330442773447220813429851780698468311008621\
4338957561782420333673299512039425017637895708851608368931204039741289146947641263659863904495205290979532834699302261703776076515315943677999675952795918582558208\
326992851656953059972624624894197942621278698169325`336.89908750869245 - 0.8035010779190171825762203107198053487993516442136429803901853646637583226013902732395057\
8333653043116653849613780790430245530038662099498493794740450112819224107273791767041998330566817625287507472136823873688259251301566055032466670452913414110039540\
5938221834775182720400069472554904080257177522458265858752818121374769060657635707433559653044528783852871590369598`337.77785030687386*I, 
   U6 -> -1.0871745543206512074958716595517741165646623712051254534986108342027009075155999541658694587162893811564072869594131554964309983532106707246788789144972\
0026478551339156028011845396722180070921049603153281350412233293144096516177239496271128584997015675294412560675020757397001939502951534612331521023576510485206987\
7041424998454633288593773228728109482058992763023253`337.77785030687375 - 0.443548220990875634547539954807812110913100548902875574585607056945043202320615040303011\
2410876733786713086081622554988531050265923980705781403201237241902307349623380550576292069291593223815868346093047473731913202803390303156196057123317368098757611\
62026853392929975512796098441143014384094921368750314035583365645448055950533608315263024789293687345911083934084887`337.5176329350284*I, 
   U7 -> -0.1956757081075574663047847808457870970359503798569971808731609099711737941365547040768077073753418077521684646603225002506767192985535672883480103980665\
5379256724169479559189116188469252571837886136205780545178504601827203896004845065525140829775167526466434970747119668481464055127272077519210369334333172039921677\
9873251920702874908467955722960437217881743013237047`336.95994582937044 - 2.569505262916401949255487812044810334011426165128056978244955180359026170341515316313485\
9258691392534890478598995436041739881165615028780733176327292969480112920001725488977323907130275598327341164740830474144003152076023978220370870927988151247504753\
66682960784243762548770362183360911076719367499084269434600577455146240228560623640485044658955224103908966479428429`337.77785030687375*I, 
   U8 -> 0.65047063695368214275489781342069982785433782828439607303170248781330714077919601714469358260750994501286859442402170829288546831757288165221784521417048\
9338292985799584299964978370944684541359485682147632445518892110356728625882432285556065448664871339063315845472593238555361054595546611163876063283008731257690829\
217393635918288152188579371102755910126879890673244`337.7325773115669 - 0.62027955086789261169617496355028730187341601786403512858462996658529362121074042988673291\
8281602971853524174667806475413719539801647858392283525265131590444703084736831086313896250154594161938695411499214510962751311222701027826071134612066211619309906\
87108361811111867162533948090741096244620368669576779768804185496659838026056162846312493206512562651792223879997`337.77785030687375*I, 
   U9 -> 1.08096857588679485544310612406250597880400985712186522737049696084759037313194587833143170626745567368128523387339672424715564971614412449577768790697687\
6227324110701579300508315814596292048634653515407440607764582950006048529976799447577208714457687681747780819145516400825028765489615420297796932396995083520777467\
7174109873293653414313156156594`336.98975691087566 + 1.288870596770087762258782076748297017521038665315552446446949952858663777732031817019168845664446528975755873\
1485990808770367816604919426454778016659761198759194767660822163473862670192829956816855238091587964509035607887566606688253880817774328023954152613611143991644464\
7918083680431970275443572693157278545176737663651534680965024014348113510256`337.07803408560267*I}, 
  {U0 -> -1.0159016563440778099514564324556489166674603268311427486968935273200147578809807377153806010808002430026015815475129405937195449116229185949756532143024\
7920650537536040476160371293733086704674062000330988106387900557934082443324307579149842891358703863356974088248230976869026716447583870661113124556441403088038616\
4842645191294982234507636723253419908290100328353206`337.6704411158325 + 1.2232033280248632974081303867263711409017093748484233830450185219647490878566619748804100\
5170551056786714203404658132441607434264923448226400120284390885969335142260872601517705973809396294918395688493520119520921667492252186824317829873073013152403946\
8509170667700603163566480506446753911663285974395033858241945789515493296366520457829953373087913105889387185690425`337.77785030687386*I, 
   U1 -> 0.12019740724274823431270182150408855759915042552223642667339319566400755904874755440730596409279376673648899489846496164734910309334407371639051313799754\
1587467201998009128203875789942900960337360888574848175815899609218682583725185474792330772635288667874531213501908379428924816328893296454426567273394002374192065\
627910708715266864960992244296808934999966424004379`337.7126231526048 - 0.10967337937651003012470930416236057193288834384308976685258241247745924004206783188766541\
1504138004453442281583034474586298874512508700081300686893225835639678801749715914212460586420932088507857391175100545148803856061020772833744616174355637171614489\
79722675690083614002391212278294297269673847775041944890807446120472213173257644128607838694062333233035913166447`337.77785030687375*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0825271494077537325405804222282767523560023756399779071391096312987756714636958817752312951705123947684646112747294062329382155595029172810275001448007\
4420069793650594149548744806459647539544653199205606223110461370205517561058874643613995786823641199974635644914151414231481550248344771895365293429383691453227387\
5582723080761468684945450925532235688655552225028143`337.41561068103965 - 0.425133705120971242548548638981993192377056450056792141301821146925159312484515483215942\
2560868191000653504943597136128399032902676772011085999529911240270000870618161637790366902374984963965594396687277642751770789353346003077087950893904767066841188\
70056869629275497084877341202308422234966556806769139401728896942575329123662892266412074953847588776544977096393736`337.77785030687386*I, 
   U4 -> 0.00448581935338991129115389103466862676831632294820454981714130974004226213319221560984150924855500023746574126504329824998705720345920286629362813266692\
0699121832832500349781321981996588486626171454139889185823899695272122523053988993561032792578637219068879488337606214017690511955347580991463113516469801332219380\
787164548509094646169076221681917538121874390515784`336.96753207411973 + 0.0690028525233414948448782818073354572079764707314203532746246928614755666140922314042790\
5643262554991401832946941806759603850667667765617390584825085007092858069667941146751853985171155618719347700035172854209863560012349101184760252430770249085187823\
5791495931430089851376361751520127050045766669116333210016625015774968166666542461718285151000549060744611491236761`337.77785030687386*I, 
   U5 -> -0.6932082380978866570791798867759118446692130298434896741293737759922758376058828497169843370357548539895835170752874834808353193798430434415896732798549\
0967301872973455028892722115139120341686637279667266245962421177304824461971033367284910048720171926338833705647018628440593203663374846662029455751064068695107877\
1186885868416151189954002317857768800373307134158724`337.6143133727269 + 1.1359676186766647183519483463837284309611190718622165198252989136781548627194965989706047\
0124504880971248880384668902932759422117717303130424566406659680754804764170566717204979484548837005167719290562115859990603740379639954394423904441050006494413938\
738996845685835123779522762866294948580790987712984811783368178890687976138048772775536377331929418689895969374099`337.77785030687386*I, 
   U6 -> -0.0351109038306201206575008411580105635385475023860878209560056122799740187034138781917042231209243673517929500370258977767042936198469133056271501776651\
4667996151464732958299654163052609668310821740628106582654021644710609891672630069139112039968577475528429852923514688256692938823946166923019468291619478739374981\
2698759414185104958271137033217095829916979367047228`337.77785030687386 + 0.002932281466718432872256226533541197372649026621607169957241653319612292599268596119656\
9566640860947197971246904545604555145041830251088533220166315978978475294364748567647132516315944701665998411403373563341260694272596224617050484417645195645287985\
92128603763547228899235605569458164158860824946529217789301873666295304992831217127318714235171264076600816850662199`337.07234374523995*I, 
   U7 -> 0.18419935355375649557295543812526495767051926850563582018656933929147524536530536883346100237653683506844106930810573824021651409228432481585526904940719\
7598417175026690968124075613500901852749043000677929887081083078165816135906420547979586543006814380246621539268736680378718839332054621700509588143782055770852996\
36749133505640671126831115377446372172615797595822`337.77785030687386 + 0.18672150431172105388868286759413308077063644933997935732510325744721464513799387528526158\
9091414850649835865738483328207421617805726928858331384213700571679652006322870688320699564515413358243186280506507898914664579502849644966863086151519476393687186\
757844056296093445411786397412763904068048488561134742832936074945563489585758134759548500796483032771131304796173`337.7015177347457*I, 
   U8 -> 1.37877317686316686300288723957098014615323315100420552331714812855471019231115006405865533941431527043641345762154727515275315671259196042812025145246471\
7385211491648556164563075704595643593731911509544792582712848928211466176212451709765694014291883630278502262513388728459036922147596963195398055740311118756377163\
04698205118728301843509718830868883158292221215957`337.61439957935784 - 2.25842897217719031641561948075538709668330537638496327385125749621027015429641238057296467\
6207595433765450677198769071006794902277125394772656170566273587400665716829895801680187014494505634083026244792766312154789997006589339967552401703740363929048025\
814461841556685147727771021918670183574671346686451011646832148199603440081044244556137729655798880675423039959684`337.77785030687386*I, 
   U9 -> 1.55025048914731985192223672141989675492243356189721495904925785976359205658508817059632023840091607019518898488869709301140178095038164604844258844423352\
0768676487070781711686855741868507486981598103628947335970328551576108320804152358621721343985527654436222288384753713642977911536795653339989261924078425322543984\
486351395423430495444087124480644131387532061442048`337.35794771619453 - 4.0341598170569795229326467400815506853076986360186335535012870794340021404995319861374864\
7588559533802448132486367291974417675470219877095832697744429336420165629864204017911851717500041578203415250902492343164252402538385565904359592983766435992455166\
6197143339084978073640312654570211170273875581520454985479709697465680365734264066663605000358470929609528831732228`337.76372534715466*I}}

==> anc/Dependency/Zi_for_5H/z4_points.txt <==
{{U0 -> -96.5658749276971314649076264680138858437935220799583856006853125956864735418130499845732450036922378922588484686005405796688962897568168566556565679407274\
2868673457711844320311785402921402041478810685762125087056922809011081724390623213058391163716651197117860706487969080977164689526180861280523767400598568968585824\
462454678610393721309166035948841796074905850941104`345.5845836186382 - 84.1292515454937262930052010965670165771233034832459816333517154126267276928911817054915886\
7353285406550059102999832303527954577919659221447786282581857675451538415261309308794273176788751043636738319107338902271093144308329142115532303533332116914878562\
8647898903657030515660876752923836459113290277306190385597052790522867895279931209431248612557275006658803175662243`345.64533007601176*I, 
   U1 -> 62.0896308691899751920348278927258466719755697274575289543332950545199304175057954773321809629676630872403058552549980134199454469384383043749401041792577\
4211528796903986442618986609484008889063457255936439631492276930814639157962916924012065023758535749569640447515311583066737866187071648014244744870890714068493546\
713315252256975741109459030851523601222944658737782`345.64533007601176 - 65.921132557649176270064579967573895606562272476099235494348939982607639512249310826478881\
9552646035608035993671229050021091234952598272380730378222756352694159471099082039837061128389810265603514538422991711235667285766277283188008045775561973056709077\
87480682813098638761939541959249968112395058983980381972962521886513357756169426315062992852490151151724469400541708`345.5741352405459*I, 
   U2 -> 1.`498.8860566476931, U3 -> -52.46781267720898436882669715554633500605138821015790816029934884199624944677574852344346746393540146689110361557189474987318\
1635155535729107911250383081037267925403062956941602791595352133988346070145921728463624777059150167900622745499685819312108552611796171414594311880565104444311075\
482315339147930830176175411145930617886027412604813429975747733780745947743189753`345.64533007601176 - 7.3428094051654505767479717415789430256726204988026240068014\
8255565654698579477602627667393873074713724523736221713452398473951904527250994897449532565116105326951678100869080068328606576588784622945037845037850188141857216\
4965555068428831390031238500878092796669148242362593807236231652491621358416230182542287281427514828285884326522504030879201192841204906611190806`345.16432624860334\
*I, U4 -> -32.21508081742378700480379368312170632851340783449609168331805738164298683558869947974207289169791992283565277876105439256554608227093501624807974631952\
2804623614839073028356039121299560684758059998460681102177368374298393336201590364909894812670454434560448236981597202117603222010857461645169948206508317460234421\
747948218059021391620908481278023808077945132209375653`345.64533007601176 + 33.868460412476220477614347380020219519173873500340715057729152371394948152133200329883\
8763408187606852104957512178128365778034363191261762182958108165420428588148920456912056204931914964195822449453502711612967282474172322485007839391190506378886327\
07433069038460309455703519404328328597403584339236251906433911122711004198259665936850693480683451120227217463226471282`345.57277801715765*I, 
   U5 -> -36.972323091051126383169855114690144917990360773257171423703845999884577315803985042203666870948995715831922055487074148507389261028673079636103210147292\
1147280142629239860235825049511950818366455215717954912357536694771692816809969723319495593211368271376150383613964034468967579038748819625449950235818572417587968\
840775473086081076890791074404111979890152047020502`345.64533007601176 + 1.0612895374743830708741999237282041198520220646433023396438977069396526990327721832259880\
3845166336418155903444367568563414636430160214732451693476798429696818348425363122015804738349497204025115539417352496377933005735696376969032577443416511917566579\
0555875591021797916643094127381686941243933456730691655142215999638433782924888212549936476269590530528433554604229`344.4806475470395*I, 
   U6 -> 18.7660208806285982975833547373835111705124275302907928014719374468235083595509103838687667098876645412802845790995273432290592535266923331072085776120795\
4238533883735498627219295946050150328919412191912514744954666188289156344340729634657840046300496777237566663861176021766845377005386924225597239066793004424635867\
4867340879821591746362440077406211751979344755420408`345.5382394254588 - 51.353916709149541563694139380659446267951524620359333473987372778082664492590678139255475\
2466686256973550176918169510842215618222484672924911624567755568255935773264074243829399643578450792176874207466438771297164451233154672843931748516143834138132338\
84474703971201566370422680626674013570810320581186327836290439180223305802501240624321935662430092968227482006720261`345.64533007601176*I, 
   U7 -> 92.2065256505463003492981254800791647639246054160264400900131955182887375577738547264063440556316017585096409114679871524802161166470379236275614656101725\
2786502290418404240023847181411434600197646284217198050811999129964657140436622116702788002935205433564952732779306468313499116223932490274862074524287635080851162\
9071866727383832173304510187677126859628388077732824`345.64533007601176 - 0.516992141464245427561995187039999610857411069016861496607547578311155715738765705847469\
0250761211215287083254514975196194598166651791980165010895865733817700380049018888720127184965641006000950070543551198244238161114757798732644090169804716249255353\
95496963121287395668997784316887775825533151248242177318689167689982816074004717416114904956015191364049775464372236`343.7911028601594*I, 
   U8 -> 8.47982577003710007510629854576544313411049276836307773765208621919305603033786126421943946402889652053098427322125445707417673939284764887983886079434452\
9526684679610893736551587610820173243045682567926219774295281801411735506785506916787688695380941631684092892167778820232520327303023785457585340398637809920894280\
548979469933980908199327833222442164476739126512423`345.64533007601176 - 13.573088709363771712448334623946696393501088220083606179916751168458671480144024126373378\
4456774689893624588505231359796205436902711638124175755541601434616391109677287785027820925935443851771498531434233515650434257667423157474314446645289282638895205\
84976213060430652760562863712229650246326187483953000066523270423779153831100406377251023024359849969669935807520128`345.62312630406484*I, 
   U9 -> -93.199720154716611626465788395980808352819488588515257182905870423259176170223197475582920781910769883161738094628660354897410066251151375271015828628140\
5401901966578474493026785989415339433086450010917128629443243178957404148440694088466296593864997970468406504499221487102891829440857489547893012189325156648970217\
11037541348326353225480372542384443989361711820339872`344.89515500066324 - 6.43970115249801095417876784190605287928574616132570862051585438816056929699508915636850\
1425322043310458385402488661137794859909716219197997212059318935622216602798387611953780196071964096614051705104707978210427784865075374939269983710562596161530523\
084757659366055958484517924327413102722275733215560717507133363641902130347784704684846445568553706670077995528536751`343.7888325348919*I}, 
  {U0 -> 5.50521254609236485207640915171049922217725250359253604488931540960225964071588624028838347370665471914737045769007788174732149013199069384558699030844206\
3456687675858224148371340009156985950636184882848999436575775090226755645578173384823120165786082711263858617064945555815342889321174752951234519430855891603551150\
472114010615334104100399537143355158853437434605331`345.64533007601176 - 24.178216595307848415478562353604196447305973330941408130256442014828092766053491011339575\
3324568105189098702859802855526507337090042928272822275515808521891392668070268064247570248154602432181538443271994067379011490969027510865156294736273659015525731\
02790174665785461631871730035342513348148825825882426527644901034336097442784915866659982624508499031200961327639305`345.6450026634048*I, 
   U1 -> 15.7276497130453851327485703574535558607674531860354365645805272267365648495100007905962468139181949585760959822107543099733688578354357233827379483379454\
9327958369293489402478085119785232729233510344846845696212931778175348439927702669149693137779436878379661722964535694477215796939392464887555081361213890109244267\
926509699741879212385451194780328732526191040110421`345.64533007601176 - 12.484846252791310964174275306953200945688081642719650974861840969555235631010341956759964\
8421802867464237718048959497498212381684692857375388063114308915680748502434580600188477318365068868337098537853941968074135687022200981263172174861268075750476284\
51913054615298790704143714496348614538596858923690057567600032994612276827951052155934001695773015073260556944948894`345.5586041313899*I, 
   U2 -> 1.`498.8860566476931, U3 -> 5.5631833122538275167100710034343316689061875703332528786509826622488532746927777933049495777644708662639634873066611225944880\
2295921590983781804879599404981058977168880951476444402161460375558380306245344686183359003053852995352231495220785251610127010985922865710282878561392773920214511\
1312530440372886673155392015782636381219331115300928967547058144012601484535184`345.5477000637201 + 7.8173515385809296502735370156322694914410427872959139486215108\
3036432603182375827356577836069812996060646126941006939836222013772280288385755556544544340042539873681489396276922522812965620695804628712277028516885110866319543\
8028815101695641416139659419711093706516441010680281261403343177426751908800381453092180253136352160687186836217577281218882235958338264968672`345.64533007601176*
      I, U4 -> -4.8746164302860568577178514472710764410760388860152870573626354206112992914615865149864673147049961451340289067665000160119208758233342273103774681\
3255182207047217219651973947098135302750224500941611668689880861993032123976798965404202252070252195655226390147556661463050871955102587827515998660163132747481604\
6607441123501203867795384385684003674671166796297911935901`345.52352651313817 - 8.486612565246701351266818851863896710481683634975601891817100844150334488016854460\
3495695919308305751553399323756402769452540876803779432917201693328194913959649942063622646464661788996391300169496649511882366909273106324397395916231338702689098\
40469426588579026771866844477926219746124337568970081845533763162359047604073720903501434082028829959496261309674172105267`345.64533007601176*I, 
   U5 -> 7.51142846428243318581539016028308627337872083388933548757736351369744824404529322374558703908869389176129438608057040373799507578727090157935151724178525\
8783951768766808977002110676865973244783187244282717932103517131264864007098203585528749130379021125632966764000148987302430685804572423300143790031493317537564667\
054180354180695710269447960807859042523603663148809`345.64533007601176 - 2.3551594822893668162663718519466541719465396844011085451021119942323160764776790492401828\
6793731227721028713790348494908234110673855714538600070972393283951687777964520733737308469965738040537320987765569496620121276427505332690906150158951257533217665\
2940804362682679551611037840626786815464037120357488686972062868593853680934222368063092087513761033360148348989198`345.4323770330229*I, 
   U6 -> -10.337447835736898855352243551764141699283841877374223702142776415172241083276166426191423705372586069658389174721685219442729217455758910302546172108893\
3409790814058230114240887544759464371159856379721368557714922839410012207047489101063164601121289010167924524850238202809284117084611467758296322654898493214963948\
15905300433936099997542530415997893982894789849196441`345.6378450506056 - 3.159223085453376779997716534728082064185930216691046547651167610367341371786536652897694\
8522034094543340049506405861988217190061456633116701105763309008594665039973509373100816398381181413208228471096570115432143134209870132324651265218887378913939280\
10608956009416090105905676374512094801619111773489270527367509621737064733618549959288943978422477643545275238010105`345.64533007601176*I, 
   U7 -> -6.2916133198893660914423688998876857461465696557358533430564380234233293751688371927419764549317660778579889559465125858095312965499256297328210291295561\
5549888893314570719975880792534846337100790725084079978911420533607349259551092279801597894101368228853894774807653243060532760880385674033606736816249896900655794\
0420358687503342299176874975439487975515649110431259`345.64533007601176 + 16.30768175724010073326328528450496290266008554198750004357192180602648171671686397234650\
5368710390817139906269033130327241285092787529779652345007957673051677358723078747751337246272938345464713077744803145404663279843332944966166205860376211929148557\
814748901392246300794043641623837776115940954496083683369648224093036590917402093081930013836949871496396785723516068`345.63059909334805*I, 
   U8 -> -4.4436671166420559759275170794926114432436146162745673686323712013625820030781903055012708753280204575311634116190674304032380981296573486255094293425074\
3506256168220767376987214704642128911356956014754165300317040089007235000630236908171316732148148432512777366845924138446340274731788584147577979040861309110865580\
1406890274219397993936524649045091101395283107716334`345.64533007601176 + 6.086897902235833490573904896827511578468911404813791051803024151442075730993723870240739\
6260289454956672315829805728451763078139764278949297234145326862686149814953118358259305072215917726658222498063552621119739444752249653935147002254164743637022969\
70749156565040094149186697481095772223834065028325966562846405104109151902698274239683381070905397010100245077433728`345.60080122593877*I, 
   U9 -> -4.2798877361478342100658583038403357267017154720747952727088634509215967468732855996910250955997857414193397234085562935701938836185738932711183146316086\
9665694836680363722245971265336736228048253526246074039948792900355457552147393237805329739959852052372559807122043795333377710066750615599020465766670282131071124\
25382060248326699733354884562841798808009605029229`344.3149031928848 + 21.57219368886358316440594100457671552482122163046847899294262065231690236556086306415776755\
2612052499695885079084587477416923169049347653587222201213235253191608351498973290274348202929980962748390975016196263223284908894628081947581026940507376639120041\
44127681657667109930535087840105130090037589878446090201809995955165135729813698793002412842720133568006354160333`344.94716212841814*I}, 
  {U0 -> 8.59152237508268070261945317966702865196612878501272200839311016794551484580925716797132687807950919603749884937396385914246426943002541357242667749083703\
5888502727853437269967575175363934556248632650637496520159161417342487798105260559275545799560418373084030436677568584353789982651499653315741971314520982377138486\
363382631130901921771032886293761037217813914480491`345.64533007601176 + 0.7751859399175000902455091154204746975461855735017850070352690721884613819759345296375503\
7598649890086634619364450507500491997473464438112752443880920670144433465104493345382929798020894442201178971563952483770003386453577134652475516371999010877611803\
7565144592189660889468640277637190816674617516900951181678908921997014504821831010838751155130679509806635982513654`344.91588618946224*I, 
   U1 -> 0.29117440524167611846306214860866987541454467484240360000645946829734054750518686076661623288568668304968299038139887375449194675674747650339468013191148\
8060544281870180330450777107419000197833832800264352847868696502875276612212465531354460584722012424691212547963739735584334335613253708631956767121997354642234962\
62221822920037707039742336795951149126965951489295`345.30181171999374 + 1.39919795950311963853152299513813512925232623524966807054499637493945607423032729879776333\
4883943597084779592437242478359346850046430115580686034627727279723244596010199252716402074893337855687388752159527560504704719654101445398603285576109392638023467\
143458741045565908106583125504992266205811737357836895315980209357573929123298020667004499054075151521300472638067`345.64533007601176*I, 
   U2 -> 1.`498.8860566476931, U3 -> 5.7610879242116837347242572320259913226682987993294928819524646191997905092305142952683166640595804464058589688309645872551982\
9746002170577634578148777929493678067347542094478472942157643981699487238597431882084556568010163418281842480013609734405760415137029343038953857060803550665009254\
7010190010164857427979358088074998808003492432512881198815016724468734315707526`345.64533007601176 - 2.638744582637287866257999131316981200627093283480956215296238\
2770260800956445806312436074274590444573142018860572585698250026952577223777609695676957558572433965964124188724325806500301594048908362360414404596356401151730325\
40437285973328769920302026410267823846547674088563791286248145837449655663104005467937931098403148690847735061638483938862601978154370600233522`345.59554163741944*
      I, U4 -> 0.61643206936353203862540361410196741938182884109178523535414216151908831009673735048390012152615196697116933098119027066367189775510576259191081717\
4900966861958920631603860778052300945823868608014530482338356891143283824448925291035145391775098685096088849161709408759792504328991262463978140679923615458424331\
595948460973195603336880865361574722742167278150322809009`345.5148319374196 - 0.84884967003468013511201026400900026035932908407034689870478586487397981233533570175\
0041619829112218943805272659931406653517608501268053414505690348428614855831811370416735701148252849331856188006216224940652191820960519804551882797345679927469677\
428078835759655531276738609823802054583733202547198317539136425633037997161291767494206898603011594234426646844256742071`345.64533007601176*I, 
   U5 -> 2.50613717354700899005048841311245396042779955082347169063659556714138638824363951047599971094876484064803786501656879101372373717951990287196513578173294\
0407353532986917629630209847247127893714575458313325934719430732599614364007024630317885140061539326940446436386305342783231540339857621563504391188132193188583997\
974998642011716848639632039007279908698068245167644`345.64533007601176 - 0.8109401692834504228944471114953878229535310465011616293117290724882718051389128216513012\
4519271835803196066883807072965123680514390215801470015466950714077391747402739608772461733153208863507690568736702484265404545526148246856420033320738417315611379\
9026830248746114164009191766443662499022527267316475049772271261016836961727106064458312553792228444933175685230086`345.47024667377696*I, 
   U6 -> -0.2320873561933024694401282361912215817351579095876677528998936676323042956641940581222554918810556463049874028900476596071411425644861980011275417250553\
4752261293846192025492293182241037157433078112430561306915907633519380094242431463319544320164963852613414283877318363282253015763517959903126969931567057827501861\
5470774532670212419510825655929926070731047977598564`344.8360550687667 + 3.1798325760401188193596486142376671658146461371279722078327104256919466103701055070645234\
5664091382012442232891711519162292650334224893898036196382882959590916992970824804092540448827965172192851777915429864618786668194115098359741151018121035837158077\
2478040299447350612037348139084355558763257524461216719389150233888225910666641795580001747785292607074985976588336`345.64533007601176*I, 
   U7 -> -5.8718941033918900374863970476926037812873609195226208095576244040362091999371980055764082090277476910988152730348102210400684723160405694218918123640130\
2243435059788512748473390164988744800775405475323080745869104035852403784917128913563213250685489244101960043768306676143728341867880995450251141675826646406889302\
7912258704720960512651942440602532358782645126904643`345.64533007601176 - 0.232230434172367407330245323613583973403394422300581823930774873413894253987942473507491\
7418988414068434701420337052588024458803689030447595935601664245660462680376118705879033613494209166314855744850352634824476104697562045758274476625905885958610619\
8093318482844982955767842446557293942559281679605655286728096427754515840130442887408303215857793846616688708401587`344.5947571580678*I, 
   U8 -> 2.00442234814300435540677575752868656344186356356969656319485438427630151337721107036811524523194485887978742321042677785841017082523246480591003211709258\
6919387559225238423277029487203292698413654129528724043946478113720904072448434739213344250990912966620149828597646363639874823231469914026826279177760441693546775\
641578183200308641936739366957924401137790409337825`345.64533007601176 + 0.1568588814800122262020435276791078198347238792642964278560566089618106343522631366711881\
7346166148694545835070141447084421298561331141202591817783544556951643851678908827211616575569614394397885813719148076890867070722442609287810086166034352861305762\
8410917194540878055345912714571176753611046273207287992190584687507198731886813230042252165469391775097320688724049`344.86254450839886*I, 
   U9 -> 2.80519178947687282637060311775559756801158950923144472371704175320561439034643318123041738454295317915200345236322175236004263458357803210443451627185135\
1567903574690928949458569101531935740826053639634582730703079583570611868343727431705812832292919312695201490072655304872226398425099847906621855204131268135984737\
174734958250926417436786162716100963570130939085737`344.53291075557627 - 6.0494273610552163186250309796903075390499778049490296202718015176702973335246275213740983\
2907771662959276495031372494887205684028769320447437234394325215843553475173339997756707915700911978220252500512101428860320037125257969279196328418252438192007765\
3659672093955592808929453476726735263676202537416525419905751399103758322084303364468136569783311314052378723306083`344.95459638378634*I}, 
  {U0 -> 3.08710662002428668906431259081846376378939720568264467339781468270238461386250573733286206568263891705730327387548578639555584818538636221352084603689707\
5294290735598206867401410629567699638852975007655352983130260405077927495057489106353825404458307491987719272770548269725725601256915374802453381369684668671533074\
874336847476267522926577405101977049166701539835198`345.5407068124552 - 6.32163210118776861975665090889815299496639819988257572691170280948055753244906736746909369\
9729926731834153795229397516004849973932628624182577667043403777491232611323153199581240049796412157655103885935891563206278145953419719206237080688411440783601880\
383205584781582652658551113773151361525362169165807522772822371735599053918419187647227646782620106866013921757965`345.64533007601176*I, 
   U1 -> 1.41166355613139601979065418211407735557549978452954543185531601032664970986174488460389093995686585340604015412189317048998843818847390671225036115272672\
1682034098414721171341994761813812481882950873550158221813308438095695183907584626125089729175794603041090550105079392974676273972735272946935895253285199042370295\
923275979110415961859297235558360302609397225988076`345.64533007601176 + 0.1124506673846900994945482114725209533360075760786474437432822336024444870547223198330273\
7320937202009030940872749723861475183112362676706948482180169743907149313106855711731953482685052644764509751436189341841798457083191998161402659590903272031650243\
1074596377658057662739700455237230774231810388110987660495597447309463802078481556241662608510544886045967820509384`345.2016801188787*I, 
   U2 -> 1.`498.8860566476931, U3 -> -2.475285343372140141384023221362880694967217234265400985938666313790828417281073256750068820730886610580739547353725217794926\
7902008848652961398697534616572448372037730459085985523904749600118929707125257044652789530787651287569940070284309299548404432771891195343562441369814385316677933\
07990712400429989847837005096791856390338108327687879226458127077815343690621729`345.55327135867924 + 4.44184483419874317635166002457499903146709391635595992541928\
1243028349016897158400415515738170103892620216871542981477129291824380178971692269475839909167487756010712991974336301644187937260518547661582850898638225742508125\
906098270106978890863858997016169017081650926264140021602418583349088403459895238602561672727309890968459102477203840798362731217755746205542383`345.64533007601176*
      I, U4 -> -0.6999491287780874976749936347567491478554329012908536045377300803537184280902164925344071584970053462880417085029850058165977695730508184919368024\
7180409603667696019380349696928386764184780602230925834810693198651118465131199399843621060752634138296635135029913073561786862277210215948905734141884528040945079\
1132776040388424104204787948654400437435114547051859673248`345.60849802179547 + 0.534864446582722867212580713440516827977437742863588153299808139137459698160263899\
1717541949207127276390896530725190098016451817538861190390061481575082089239424449974705875116210598513489827069054129595544720261765709605156084764873987504258364\
85229934069646890280611647307299291034810927861645343984207889635778261008183078407455072261459945125172634862843251327209`345.64533007601176*I, 
   U5 -> -1.7209711605238959975826944629253169501596067297135513221860370469639714946033963290759384649916841918467470825048638662758650426038720182044908826860889\
1398784451166096050151634035854882689625717801306978992167940777080339747301289343801039264768966279612797480475113197740304171075843941199941750991820751895365029\
2510447107565443048474356716712600612885181536952964`345.64533007601176 - 0.286451397864561673887713321838776206229079353099267264607719046694548789158740904233246\
3511024853545011523547349992109031191183469803594065537661111035347473054154641960004871475793161764953788299602584399358878822897625796906844579422552713862810425\
87063778914594892747948627099743278434253101917709867848608810854582052165417599195531812888250849521471383532363638`345.38057580940716*I, 
   U6 -> -2.3108225367618360748948635951656091425967457577373742417606760468230385652220627391234729395710254800640354099073365083818874018035378797677035490935577\
6880461465733558388665274561305096303765031962193126156714145667041627937160930041188274328319766077464354538398153973819326418882585926991120783759335035217349635\
0775087998185658098264483906618419912910275371679927`345.6453300760117 - 0.4471494477104476714279784288322788358463623098090015499129262659218364787101581606497337\
0630328472673881852576075286110319934088630303064485650287498254699640037889862926527686465027224019627645787016413996610706394116740056610320963589332010489419434\
1900635508793858122552435350105769337593954709757622872040799278454744868103011198239735886877858614088725078349004`345.40995522370997*I, 
   U7 -> 1.13971041251547634796463096114858715636272902982657017748245995296670251079263287682062612697116758220334452534868589651089578344876315819377276962007263\
3720692659112624314338416386573545930548514481291476211653060129434646976784173456784236216535530904378559222823728689582398562130320822381434771567643766832142699\
129579960615713198088456213867310346242907861820867`345.64533007601176 + 3.6120767404374356997315911828867300104257054187525771015562215017651285718139098388747675\
3031043588945014599948611252949753108070076720557279177218404877129867241026432125962671606019359527616384641079771512081014150988255610420198672473023759674914453\
9156409020223975442038650075879107516991129473218584104745959778573915628893595969167332139667020122883753018994516`345.6349284960647*I, 
   U8 -> -1.6903572865044778160037633550965707531696338541703559740678923146732966081003744601694826139334295827491086910305313456482160009375994371961502573142782\
5920182343403579558569168089371321646075509336549518331089794572519696888326827927145003894579239111660275207168024208900929706011807849535582183231346774630799128\
1094704107950835339327659848243439971493271256460607`345.6160076361698 + 1.0715072091424552115090382440148863707173445074099060448514817015008598625811568890414171\
2196284769145440046522339188237784480394700633090618914891895381628188424615122723866984819426880608330193327889215512161182543121505186869269611288689659532348550\
2608398034153977670794015158944654889484618654067090281467454723981744545951582436103011396860978359643263881382264`345.64533007601176*I, 
   U9 -> 6.11999642485472709478171822738495717543683168977658456838949171484845640898779934384505557663646787047707933008012446883633926177683072913939760597089752\
0794768787953040935621986844994501761141607012938803541920694244246792099599837362467887226904725829698599912399110232709466979651715967528649090953930159301755318\
194799960368849551369492995194027328522794964831112`345.0966318270732 + 2.36480725097883517713502337490123335333216856838655163634965422533440110637513596340011406\
3681627197613729045520517019498569525507397890464055621421295014838069693887543356535962650563357289342599017430786241833133437417655466400833168558748267196257007\
455648195434223505817608405620008474651054160410411435132401437842916357707070799267253794734267963601353369688894`344.6472517325865*I}, 
  {U0 -> 4.16417517735069399307335549524111634271282028304075428066408877061892454200305280526643415426135460569300058918801852527202944494291219389521929895058948\
6726857094471670603290308769429156537583250244555160837649904918473143641187513649841744721829612308572496155918527896400334856293062811193158666976680256044921924\
2111426259215317582977623793592656728429316724747`345.64533007601176 + 1.096444605566261672056419826478237961614135296477686993825034539746806587643069338361549169\
5098101977822081039809645338389610697049290546602739665306408401252421627161988206441003214835423603337678070440991660204471702541165016097828177969442523894726269\
36197131284730505887388013993273319010111813208499063342642433131897849024093658149080665816595113585944532576553`345.3813609271361*I, 
   U1 -> 3.77059908471986434121842607260036975891197555448122147056136238878716617448660027299195102269400008435128807563574126103794904290946388296572510728168284\
4935845002303899307589740884013104438751470313914107798586902018246445909864186015563192099609973229822094687637633258764276554078906389695423078532737449216112537\
75308320373942790132403997030039630439007566821193`345.64533007601176 - 2.22905156695734331406374795057455044696927850943835057802025115153169722270396411097830722\
7928176227412809377693015559000198034616532714119317855183272508661957689523342922086674336588040533385098679912069509642328408091371482545352044500620701832245874\
213265842736500574452272171011088561229714193657092377000102830716890900645894385591810395131900380880604562518397`345.47446580473405*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.312137899093318872833679438297069784698060130483489046042671342964915297175156539413182534126759237584703292641705969655709\
7213829821761754259685614372294785920122091767820980668318417216869532641082860857662163244669669769672461997874602033391300516758358763517024367606717407184614635\
66030219123422483359541886448747319139212913897761827451402092759416926203160984`345.6347872489462 + 0.585475401718694394716218306040629536419016434975511724087677\
5355814400310189618276559334338480516511701796459919931975261485150548929449004468072178191689701219471074082614006132236964160588735011413892459860971254429624051\
50677479754235753664939199230605386259242229250464020186218504613022236137517380465839503022657881248389100472081293477672470897416703530030041`345.64533007601176*
      I, U4 -> -0.0995930753732284979601392692434759798248045204965523891908389319704462603491112842675824683651663486220703260935841573581718484028784748690395768\
7038834006712381440759079899124681943763663850794656433204586612539465972019184585622431847186429382675348059873586320254874204841454097197426788762765610342487519\
6134668067066446926805513742774388474738000589560235083209`344.6108600168758 + 2.4980738613937875272392369637610835104670855874316621213696616776338290803733513946\
5724064266324570879379686516068050344309690147902008101917926077273245384348618721574017910312926662229938846844177783675466804526449666366302033554063396380688948\
1994748178707159786306304822216302757480386959615859919933825746547616442105609452658068238677541478416214934967960598937`345.64533007601176*I, 
   U5 -> 0.97090888419631075235357564571727449890710508635492446458530690890324408549830184819332519006316687891661929606744737148917864638913119830540711082797674\
0147409605740061247754658974792684204194147234310305377263285189389457513885367177503780108780293056042328997043945877704009257060105610546870013706482940900244910\
48219019735287864277427044208836230108771693339172`345.64533007601176 - 1.33253123274730077698978477015663120810436290299279925972084780627516105317819052549268651\
9207751332919686135199881434205401760463199844604478869311986800837972352177217718073800844950448814216669402766694047109226259591438156276263549247444928698823765\
634221818784293030238529115860855080875405335887673957602437275281545128781143830233124362129915453241131812653068`345.6137784791506*I, 
   U6 -> 1.86688455335358053242396997498266041251635381220119430072545441086823788682147984318396574545340882973246602492579997365901944116059559593960976289319717\
4413533414618303364447252810115821634110349462660945183259565809061828397186649526113949412481186531039246222002209169120868589648175872154522352480887843100870782\
838507692315604810889041658721711920766238993597915`345.64533007601176 - 0.3755334048931423754552216075844001706926791906407409363330047724420164503444015465855166\
3450703439003464761700869319162951951408242222747633174248423043130230576624408352085446757155793896205201754417346879408694064624806147791618735047428252742828299\
6405850907098357113252117853859774672620682913094227695222363965810098149058549279197715788826731321724828853925737`345.1878665386823*I, 
   U7 -> 1.69053405785604487557495508202852901514488631236247991899137373862819590342697035266226664050394583073588038772039285757396857560651846232809735173014826\
0107370745442051549721670008358047893169768055913168902245406621065903034707075210147164482528796693535968181841641550510031298956502604304305959780966044718670445\
335307459313601703139366630149986286018218595856345`345.64533007601176 - 2.8189273339873230731638749234222737230427685281737537409266333858185125356036653265947767\
2217723095630633384996706740309195740781079263021433619638548046774012489271724264749295469060085463495607791664636181060071706795837339432788958861577896483138542\
4645709887670746453345460762784571402274397567111329337997513106848451294176149293580385771602489729061535715998417`345.6363431509939*I, 
   U8 -> -2.2651864058163746944797763440618104236919723211801809042881511746085776737090677748689066928279724691878149457265078672990438800203403148864192330505406\
2370408062445922618587812174591615675530501133954969593413428549170330747011811177482639372808331319590653014569447975073419972866612989703591129800934989772677665\
7431720522060445564120829614822821754700508309835749`345.64533007601176 + 2.694065046372008538019252343954055881527120609999224167472451663866640737599116993305522\
1927857444958770628390967065547334134285040802776427323632646975373212657032236612542190842365666527332543330818333627329171059306686368740984043010891299450307250\
73210897218768773997460969288507918450598164572038912459596838977333771933803226519951665206110158360971103163470675`345.5950524473275*I, 
   U9 -> 2.71739304122503138484623233140365231918475161126559285422297335093577685631723550571861813363824734802311014145925907167661185386134985265076874650845730\
5375269230277445655661493759861035959680666844724426178189418175236012633157428243751891313694444709753210265411598555469486457728704613292115791967975654967871487\
376642542031800179740141490968766707327239021485865`344.7864580237693 - 3.23778700466334856550553729830166683621432962906315323742172248101012639965523136109373992\
4130892755746141275368062511610051138978805542923395175812775867399457212239715070410979373006245764930518173060142903431621550193073616723240407573553635305287381\
356959209193895014813376094401915277120824940133504215363434612604338510203362764876519362481335544737292933454646`344.8542776437158*I}, 
  {U0 -> -2.4512245501970042276682702627465041977395095256360980561460571982941896658087974738101535538464329403263856473708891988424622962561447633590115666253508\
2881705535464920573011212829446468558965983470001717049895882322747559586429783898256114939786616195583467095189248296564208485352625678562135564919948415874120904\
5411314055247179431628845883865137566657493756429971`345.62530681380287 + 2.929231641487312030656002789120570840939027816452277108665727861729572387348919703915385\
2988268375658250381258172655962449913743846425644787161491008104780039820079744760456721027161172609506384761855393561799874068575916571683442893988953970379540484\
53997399826397941574741219176979702406938676449494241580275367903434561042475820041809967125797400170752550469884082`345.64533007601176*I, 
   U1 -> 0.30912628105327170583276661119699686515366639937714912153346425657015989049717390245582423835899339679274566995362818411269379307631259507240140303243300\
7563327055663219037018423653794682216891995503842046855855545013123234672917189371858622799856579043957670238775184929274486655154247539434653224319827261883442590\
551685288459111785602796738548818089280634835599699`345.64533007601176 + 3.3785407091994892513978120910714464498468413955017978275849818560680545363204023561734502\
8861116851983694590103470055536355142127721541975322516498017173962222327839614680943519556165424648038041204749080413128204690053774073347878703554795956046842645\
9162952138936712161410095002911513896355702649909007169852177554713746455042660916005726269523202233242826132577557`345.6444335424437*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.2305673966595059103212427319737117071641530440170100330975449166684818707522238683019801625847909454883455239228856189605191\
8473911602016325493457113590846043278992704509231702483874485257684069812210399159456272467211321495751350795959759652918712878021314257653569341383803100968372933\
386195256088618729733840512174857889393113520834912817234930993444807352661558`345.64533007601176 + 1.9877901471013621201006840046116195469339015379033975916677608\
7103128432636264555961964348317617232865354362724409879583767491508298558614070307262726644626196939394133803071242308297105617177996292756317650510768239594490495\
0206771598245818528348867632215928460627943017425383971995293562523501732583661305434209779854855146419761438699423087450419063622048203117261`345.6351842885733*I, 
   U4 -> -0.4402801213211387658432867597155499693465284196505277935918981666674884281886282957036982642910442187054351549177468548481036310776926376491416565936907\
9144180658153421122126535541017693788151043449678429308463775705946919360601851797534827066232428787453897301487351130099107982226258275408199628476137589844511647\
4360876831054313302556445915268138453315710355921536`345.6168936648122 + 0.7467174863714109450309857232467444403111865347412493031737690765019972763804238070843373\
1736769412123295144389427897515864372961250378080527305820174063737252938943053357736426486364629170640266238349522160673842875362326797404010865254826723371033883\
8521449450317627058529572907762482741851836886971006119439677986080159215532179839669189969556419553673514316211463`345.64533007601176*I, 
   U5 -> -0.0776895071819964729987659938737611599914969096596252788418213833243928727693824998245223095207746081112565031777978782982583197442295327617771045769711\
4571033111338019318481199738345396688159758422777211895155687341620961363590244622683193385079032398367376900901666838627047811643645643549786332265127343066550010\
9390127743986083965172261436310614530124690466973466`345.64533007601176 - 1.066006097938762162664112910554985622820859997767067894471044581136259838573816956361398\
2895980673173562407377541234902086391484063272649326916963787159810361400976766034185409947442264059973803883909972356040832868003879942199494504477996597241751716\
79702840949049704035889265265192550596018655076081119099812555648050729454834463806995037748156674707393723067043768`345.64476357688085*I, 
   U6 -> -1.0052830849703458277859167825256573984886569259218166767397771216446048074586059777101675853357059253113116836470376041979607952200978323473892447008940\
5900076110195495368999960961195398915300357140936139337053931294571371705982524179660746292686141554751409667094814104760413860577465190710274070285185925214442582\
0012235481876396307069237934933380250824080633253191`345.64533007601176 - 1.241583599349123300092855118293206158147810934350029836532248704945997595662456583981100\
7070445966373181400531959274363851129048751894899770167757748484322481057593456378092625246807558269634221563809819962587275868541880974027460694413094875203515296\
91088062234271427535053797089119137120482258620931036219929978481975582353356598993347663293254385500993952030430854`345.6318902953994*I, 
   U7 -> 2.43689182240352262205689244197530507662635247617931649141450763150442259057843958000130773959607352226540685859918850514269055877837260132072285103632456\
0920303070247654989366453729782141094174673489153085118567846459463891492924801812047016356266817216595248640213443958993589654501387664243382225707141042878452289\
525358450694053499867710583376511552359470917178107`345.64533007601176 + 0.0962617690909490171862782635964573686956586732000879022866740667937047380206077973976670\
7394866642184493279822820056790318246537935158775620279316254237171405265532884923219082592036237629467476020179116184508573001256627617426103891575895697010177420\
1605172473746372630835576667954228083212937355148094282552200671681101300208247491369636369912980887720272586347175`345.3371145200242*I, 
   U8 -> 3.06950952082533077234172037251507395503095046656372992848785869362606263453676343155666846624409616502578775002305444909169222863555008737062333844675045\
6088573249666302991756274050198971542710915770058414756763024931900914878844816721450401898313998790511682581425302009872680141166317925281959671063775586262248508\
551732345778969525653581231870233742410263700345927`345.64533007601176 + 0.4171137812808869944962582249824748035933183559384677781451037785573789858414905108955189\
9557926784809891788872089806169606376847193336576238072474690565518577957987088358149671834938512990620951895203227375402953043106474767277944847009121373275020912\
7695503770059647675109573379222272858023100180497547724369597328699992647479679556629142757235082271231510627294604`345.5316531324838*I, 
   U9 -> -2.2820721133258247391183117753486210727064783253302721101852385798000144703110840697914589018205350621178875833524924858058417582606092519029125785758251\
6566458665846946989484254810019745873658569441053881360222325846211134525188350871436618482665424645195910092948450787075237669161212793616594235998844003761604197\
9218807624266564100471520071671524105020560036524627`344.8364505861912 + 3.9604173533926924806504547595829755446130426656343995546414125475465967170111501538587760\
1088103635122329649441855621396994633544872046684778247025268857835734664531476463898703991137319206986067214530695519268534474050825427123796512343094981918766140\
4072593884300358051441497919458468458899267280917684599142149400659119716627843150483014374949023551805434753385479`345.08181687575035*I}, 
  {U0 -> -1.0383711398748401820233288065379485571351255244025396968703387120198137579792031270182613659245311918746718565117075271317813655629685125122791535732723\
1783799175085667497213295757868452219686837752086456998106991073842450219828200846296435617046704189683272128517471996142165937757444316407448616308336759267137302\
7417614024857995034543212677236464763976048263795426`345.3762420861217 - 3.3783201202095117498285362312714261211950178077672304163673108529373624184650190904982649\
8032721840709309313271289458077172702482167214924796439602126537332257387084947095338534861702925626296408288960612306726410430145260915423400687080896291707052047\
0483624515533564527959103035291499433776679392054972766449724817433866198029799131869995430566004666230253497599248`345.64533007601176*I, 
   U1 -> -2.4303326461103947494296393042937312877254208943075778840134007112116911886514089069311588267552028595823891470941861487088988337023067771815147925291400\
7014866140091042552673877469007233194411116053544953214818748259153531871776886473621456040700539962620081126854769390563699382425402993338384058904848365270446066\
0717635564699352432033468917327218009936817769786536`345.64533007601176 + 0.716401455252517561768776910632453689042215750131104786077389033781367302838318090095708\
6066390196069181906610148047336500803760817207097691686718433176946415154985680345466328964374514942568473794750523466902694241559306659574163141235291221439540318\
84436760653977494606889559285991950294190286930486630051204302154430480384716573335989978106776472431179599940664328`345.3612440455198*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.9879539775537897319819423275879459326665497098103154765396046185084243046802738520034341364456286052556223838914338528748412\
2989579981551186997428490696087020604677928007106674802562827929676632654569671387000179322251017355367600360874361110207863498120713135374888494518265349727160769\
6458245975339360220562426487063368362206318832557613577799102501647887594530541`345.46433821072384 + 2.497069236872370911896773879978091012206282641826721788630179\
9848657319513072804871990320182484706947905058531227757509824419027722149972223843050786259544414032038573920806518209799654861569333395010476926022365032539796172\
30891250659785030918625775588803196472880563837216493007661711826916088313666766694779741675403405391379330357233945576701284594858124574536825`345.64533007601176*
      I, U4 -> 1.63726357782207259787033542839905084451143938630308869633907928142540807072538427447293288537786983407236076290083550803648083775348675877742363266\
4393791629661971091766575697706035624500303526227090172608969718011976409383754633525033728574691893869200027707296747224885177172781273164049995327174028031199752\
413298364414904372588981363290097122303411664573472505897`345.64533007601176 + 0.6193111129849011495939066053166453574460761470757075099562212718660688724416495494\
7832819042428016125251301320670711009972919425055340889641889514739747002083071287924290934228344917048102370029121327566647832741164801564595769637052960170287868\
380991810907294829176267826877861430908141761485425761554393021971501641178719541033927972208846780823459219740546012621`345.36358651100744*I, 
   U5 -> -0.4514051780760159214371796227842489181511923181077746260676641759969486480323013116453965063595348486651018889061808906945624295431489093857757147272139\
0026301231727793382658222053008397177771773020102376325034860620709497054839169189966829349817483610194420033299718914498972236447773980186444128172038370648121233\
0118442770034573216760815230331421558614256606413779`345.60741484511107 - 0.731931709702052422990332024097316420479374082298579428436834238075485373605260004993911\
8495744937756389072026090497729762873530022876050019388825863628823628746019669891380947554626753676534994844431182771330108846797658927091015637890640427607907476\
9757975983087301688259479912654351973097518362200722512148894849370531355481031539552127839371796183864597676881789`345.64533007601176*I, 
   U6 -> 1.48611784086652762178893896401216182598029865695672544999335775806785498080391747018761659240113686259443052409916660120732309982261748554950375154052257\
5139184344426400110107374814287987797018591787319236371121985596983623120302701658778057384935308324415217619778839956410001021120506405802430689745155882675603155\
773397166467922600161085373128493340260988204792279`345.64533007601176 + 1.8068886310586123870811933453794764873396638161022782210144974488182894158302628861622983\
1211467469342763868532157930932546302395803825391078824023784249131822957642275022273956198392554879932477472369099421501728373676664642274082178721752861901847089\
107313259918052987819991350491695325097504089133791199776136964335438504319445140353330132282453583635673591521301`345.62114502270884*I, 
   U7 -> -2.4666044287939121360154554931885703357511270928483836165344412526370792324598506879301979225569219943108901401634785994211374619830851159324479126083445\
7839550853455554827764829046592352726786121693642596803166950825997722147707586885932674688433126446386772280075069115974923003382999356205486227096431877147584472\
1785370015970843885637778446093105247062709799273059`345.64533007601176 - 1.673241135162482615036653601612738448208557773839537660433767841646046116674274279229281\
1201415003310370769627335131503876846059424159944737762179392352540787983828790921003438936555083287792291554206072395285121533354970638525396788193276009854289772\
35935149395695204350231090162439450071161285976385769287702241257255445884807026558023242516023170768977477044479819`345.5106701844517*I, 
   U8 -> -1.8209250167681748203436390819545751251890229910160026700819766811729103615019950313583143645995819716994523831907663810347734975740913066447002994953051\
6490082707965162662786551506285854197587050991656197245137075097545718040563690682389512989455272461337856830950812439728511268599244307033672966557990988954960636\
3629281452251105584414795875942034346780942848974097`345.64533007601176 - 1.962315080031655755287159098659254959289892071910582624626658289277084588641612250466394\
8744923261340694171171932735179388348342594740140520535691226491373813780264357428856938376264459079428078455732567532400562791690414523081096157709533657363105421\
97616736996806110327952477331039835189940133103435480097009477931710471426506385647323388286726475227598464070046902`345.60124750565114*I, 
   U9 -> -1.4058369425819780471566368389312386234945435985453428119817220302991668299502991612781813811189767267489336670832800440377799087513171993170077334543825\
2582908101173140116501296235925021264388012412118351868882415447106608919394852815201323338794054175649696929108622684459047789213686353743162065535469851160015545\
633745391576096598287230067334152958972693795443728`344.5395876118941 - 2.60591203066561793518598531554371511358818755047022259057122558755112965768051826853351647\
2852595025162935391442965005149362676100451893485904519137629434124911007726325611209886124623751285501885505347013748072859653416626497942571045514560662424313666\
398680366740167583211941283683526680165492541904297426593970373369105087585764189225619021254624936881406371738824`344.7784602156691*I}, 
  {U0 -> -2.0870925204405900406206667129015498310017745870156436106974058839523264098235139941915246602296989220363078989600634595483890063376120500115686170098962\
8870144786529261402688018789934347085620012776749282470693977496520969282405310513260408217804336411311305783464001840310120856460500770540556026193677294322801974\
8005475718171017419551986255515395463163495194552877`345.64533007601176 + 0.098931845263919644045693040769018849602190963752237627374519652792948665916516329165790\
5612493076544618180048004564762554223071515041726860111639648379316526048707996092467179468562779842387977302359948167782161729551410360763445210454926735630546498\
97893049046561763070976130672074617079229822155010147691786859081917947561585925466934883406240803492087140419720249`344.60424400248945*I, 
   U1 -> -0.4058541564724409891124617456539818991771292390895692182926721332175527533985661740702127308202651115348413154173301216308367985186270552267075064131935\
2326751878679324857074012995616011752238712058986276696013840992060623443446659186330830479130745694813976090672026206471768357957673271042424383978921997057012838\
7117842633842135791484843936092349833851333077464554`345.42819870398563 - 0.878761063390099828802648455910132379346622801872810364014777145578777255572248429215190\
6688407376139523184430904500859083851960310182381206475223981579515475729191654917762783162416816278739820191690007346884555583928449362960546205435817040291082221\
34146122181020174029586306484335274244651902203136575014653404935181368070907170539953250459275270106293198370527889`345.64533007601176*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.8335291896689176976003634739893675897526785868977402271350612734008432678711945696436308692370175666920411545369637862980931\
1393197210954129547900813563714282484652577991957821388510506500828563457788073401752966863344565719223736966794580287150525685457462373082344658736387380715880035\
7587598881290551854522874245787380627165707800418472262069579378882455104396782`345.4597679761421 + 1.6095576447631110348374844505157686918996793052319176816233114\
2283975400094378223536100732462743941125896201663768432831619858427713369730729631613184486778830462441610748040503970754570086291046037734343306807913204239802179\
2087835280219739979709426269375646377583855162873457227554118014506060874831723318091708803799275431807590939246575540686248968864828648974075`345.64533007601176*
      I, U4 -> -0.7485085248600909054834910182569828236305785577158037248160252311056689097510243913778134590953812974676882881250646829923785905249321972537829520\
5775413629777713726923489661058458540982564164991450339601119281552703751511544301620684408505019523519174901153866978827498452717550858111028752575852493983156228\
9806167466227393303000904594273995891281887995633580417452`345.64533007601176 - 0.284400144124810161740940096851720026402615530370964465133745745084708464464011229\
7453386790746855948814539928606027229191040883081398098715919853090949557141643085436647331255209827250752970624160951040008227405050562196627724617893086784839278\
75165258758814872427482469291799566793452023312593548549869402490747335340325209913859972548095772633952385041257960010923`345.4100576109511*I, 
   U5 -> -0.1831087313878177650168454491493821966632796734001716040943508092538440122542943879259403480013459616323665509952926447332500008493598665255612680667265\
4025616071167115117100118893811353560707751221520181034556296772898982422659437229770562658679215633196641604668108501119620377622013618014145503972358869826303052\
8857295212564565391198526450846591279521769978721856`345.07552450398464 - 1.162589406110001777882902165045783846254294403258604087808831432726236390665465111186230\
3010654246220552786077825698421679068677151840898196002597720761336169594236759047827168906790354968480989949877370196477290279800954663687029991146169975368736235\
50338562518659298766567335172084024952901804650395936068123637221212617118168121520211452003059935305173899367020749`345.64533007601176*I, 
   U6 -> 0.99387772987606719511720058996238401405230662371026762334687685446839683088815494003562844502627420818275891149415728054517049468886318143846406408708001\
5897898580037050126036669430566051210451471450814060007691193838984211231399772202903928013400115416579755854737466695404914527148603181708075694122769274855371652\
626085412936596380324722045008877954383093179087217`345.64533007601176 + 0.7570967353273865032376035895163632287414585717417836413822433153727645482795985826115488\
6172551649429805697909482234816357461179179095509750774754503743080389917436261788218696790698409554165955480444500407913359453499268657469817844402396160713215366\
3771206474895844541064694279487603388877480075460386574892066410869728803224703856754291249747414562268237694172793`345.6167930351721*I, 
   U7 -> -0.7417499799147909174311192516906891105637711907966617183276980772139382312549173722030044285753257990608894605768969490079741572361616782523124973997761\
4088967825616812897850495900487912850655602396179885245690536958028794436860709849026628856677107235852243966294471322520443512176482702680787331268882656827661505\
424445390237844235477238709013918311781602265781885`345.423868811219 - 1.630873564436501145628025097231284279712551138121652112929406002383594230352671979377265601\
6631762262985630374599923312476483293197723762834062602145189399292181455352011875084843199081618965257240335511019277249176944387257313974105881471789783733827620\
6917868332971029254243236605498967747693469273424103202037123025317712257122842014040044695480747964477323501944`345.64533007601176*I, 
   U8 -> 0.05897160195232789264321692240379402769512626590076749476453540043538371796252007391186541739395154903918243243427620370567522735668603785031479666158322\
9233119277416498272540072975875170573566022881875712010297333990915663182443588069345544398072008128676758657406380677572334977345932196944073227197323060610728113\
736223593682733183588173623267366720398512902322965`344.486380477356 + 1.653576439686455866050864433552920983001470926291059132049092909509939021492007922310637273\
8334140541696129326025292940335664094978935386103599520480672047114741339104928041358280091419389017828219295766188670560187783221386877403093401987832928679385615\
88113160995411222917260824520653573749107757425847030519955120922548377254089307009455761589859881266888654793251`345.64533007601176*I, 
   U9 -> -3.5729155715520096753192396622974165472321237504403064289524813515415705950840676015407170156832169362600344696776999195251942537848614064057151096325672\
4946051225807958061791578928372339007031297517770935389689660855387149925549434564189369051707849011223451162266852173321931665748291030352950697771689952441639712\
1445275833002489652731354062299772389195267538994849`345.15234109399154 - 0.612618745153610081692143162880569924427264762108253349391379227737998948977171608229999\
4610715820359617899732093351688144754434628502256876044542011572766806371420147405487231824528785311784866090056107948821422818342156710576668825264845072172746969\
52346855392909889318643920003826069484885038912833527062207096869446156183579992178757996094669640397552460036580454`344.36148116158614*I}, 
  {U0 -> 0.64675926752398848757143428698602074546383775465450412769584864751657457797047470091395954639064612554467838076993461311885179965872524863068903592296431\
6765956163095316709585819782189601837398361738676601847710978288106165446060055298080928209937046986346846181454045786544297732659998423217361465535085313028168252\
395681758424998960898057636035569177280444639845868`345.49746521481956 + 1.2081069635599694435631584098589276514775036130172938544262662869049550412690006070647025\
0677978583685411904684439571995195315236937223459931832700630712861128803486487255511278008730001323943262163296262521352865079169658317351980069167344977115535361\
9686811499155081648887515879470352563892309449653760439842300603008691048508992796527156066226847304795989360877471`345.64533007601176*I, 
   U1 -> -0.3971781937953070125147115407350225536274031473359863687935496243712542477500384942697812865396874455505163366691838229993643278293309695787485304939222\
5728763900683824528938486505997269559591663880003394870895677280630152387106185976951440254803614173240650797543838785461378158673412860595180883628823861611201808\
1445870910024115097030271878170728538658360975215167`345.64533007601176 + 0.246399534138084781468569500070591993087068091253557996905269565829067446603824749248059\
8479041116372453416129970739593570846270161096311181539090627613619760008248046475877959752642883632289301308108676044442063288926313851214328110075366198160232160\
69528820263869378291081694711934099042921358606800992470638643569748727367522983294362745953867101109639115181667439`345.5180671651224*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.325080744741038149562246728028620752734608943508345402416723646008285827365869820132935109385389489709603583386278579204292\
8381094255433180239738118318760423299938878966411515078963041528294891650520217313052464563226960462807051289841438408552946549445976085344703321568037032289221043\
49071079463778348979929058258699645533541951178768473768172638544199372328224217`345.64533007601176 + 0.21721623668224883005024654099242976537536392606452084700979\
4421005573290689276198292230316393594395754234427946351104532568720640629365774189070892138894519311992381476365814331986454470786159565230913080589462703620086380\
431099499747361434954359927664824381254494277705471297718158832854759951925118541264578499285840454857197786709523636649927999244777931344490636`345.2504934423783*
      I, U4 -> -0.2799645998059057852184068596940215022611841885466812999032706991855372076302130096866348831540960803554419625543245967730979429467394800949742295\
5111200204697722248834813416850945182829478354157321036494368537754718513554361320895812812362350671111722307080224986471583481594368952315705878942647434582460705\
3379666580671245977783027738368505811831940947038474384332`345.64533007601176 + 0.693364879541677266185025596576881884133596157724237073464341106993412453407010154\
5327222628683335963908001642864747636686799531579889909849274734511357623605001612617740656371129496898045361268150505288676513606354603068810423646279092297374067\
27452459252776183007544615286315190623021559865520143089239248397148383092584744377002985719939175583272673788107479282073`345.63115893749057*I, 
   U5 -> -0.3456814952128450953257143945822229449521359775240599522682039980653754417988421526640088013682828418586285548821545936076929219697194679623803994036801\
9859339967151699732464159484094293881196199498908143563702233725553992500689769680936167912881822265523128840199056998047172471561183275537853127919032085328514809\
7737800128602246411956451011107600757372214379401817`345.64533007601176 + 0.856598373510064854893132144889782594820705339392848353539145733526251716277002380480158\
1101028262857343403525131090280573306648765568084991682625761862802595938962944199391251668018004421696664205213587138762573380967194619450625899342790459027994817\
4486286896857146918508882048949530037594498654318104730946260614649891678552943032634062648418425832638285581095176`345.6311830283288*I, 
   U6 -> 0.51484632198213066206219983816832540499708948492268926140506088599093354222978494290716208872450063528132346244680538542439789250587351047165749277545497\
8678439103084929976247491712059021572285990435273746034179443768768335489013801730740443488133109036003176621345269317156307099189158953229927435488440359118312774\
866546247524658588275190414323855186834958027282443`345.64533007601176 - 0.2362600791216937627913993022754465063008301249741668598387919760190256961329979869579415\
5253195524006310275563467838785158442974859584307840401679253259799615476993274305394253683167355563578860860997971448058177147421200427239350165099286071708072248\
9193874462284234828485211695667884196808914580847566662962737266155674883958587166439284625988200190044943551746783`345.4736698637123*I, 
   U7 -> 0.37584880907308398223163901431322639728992433580086435582742366186029970614138453563079531654878174036935218722765616347315101270740550344193395199925649\
3786128706146214080327150258204173567875116520569816587930621356006192167302801381451577104786649104325045016396256244788950123709218680610819982005829700388764486\
946035245498399595569288769166477117177059388835548`345.64533007601176 - 1.1482029353628712951002501658003958405600350852089355952566234669737895257854411652082549\
7873181117010650659971695332875858399403752149758796935038510932347776628215438347907685999257702122384547162932601256445531239959166463405191533667922006346668204\
2005581360692099000393698454418064257754953769521263587903355681969404370669748808369815121270575794737241185047252`345.6394102455223*I, 
   U8 -> -0.8879025879836172255495565916689006118637450951295241127100378683736400382799771475261753328773648997807837219936687227378909844144100741501006357151140\
7693881531721512012206140844592821779515375475020101635818862316892982582004571948619072419882092001330368984454857017017491779112064801532077766254612421126747221\
5231176754368850820830384028243866838627663449523987`345.5885248336882 - 0.7305048316416325961491358035650632368386972901525004860471214061386217189827075636938725\
8795548183449848423467698278907641734771436518359673950407465297963748804704945693780463017392844246028325460174470277542579069122284799470743005997873400888247212\
440247418579255599006251507948704859126322092869172754864469685854909168834995466890790620539297647474590945254716`345.64533007601176*I, 
   U9 -> 0.23734043612795578565038119668231917779552354406667332376733531234797662691019241548514269460429107372457706467308872322071595216101281797812703154705551\
8803843402911167897607645706970865709400248908006096207660710223466480277174250835505277698255477141398575035717739999818008063414326731350163216255452124959916683\
825129778577145015214659597777923739403137502692184`344.18333918498814 - 0.3749829695863100063459868476248956575494299512664672386415889770798537231456766785850793\
3909931366504947662692107009311165466424542849396684832916240579403622538260408367260619811546635534260268518264146178516746729972083772053328678859020822630655174\
6170193901830315432938472774851572989644870901336478618272652051829347196590729273787372449250198697160540550107051`344.35877127164656*I}, 
  {U0 -> 7.72168610902334668298868954627907385267100401679466247498840273676687123890822266081122219211313079157390701547616517421691208860883813872968176191292709\
4123533791708121718907267780407228976520633210767514669227029872465812634001205835129887343177175207287105271370817069001113709618657211450758925391921834779171492\
1397923772335773657126802356088`335.6624959112431 + 2.8291843808622762042406517543066016531024257177716206034240675729994136492590249239054274398536380046814054234\
4362840207587421620287446047491333308496439897287322553261810439732287405903340555168894358381199913842903902333925614339376090810903527540802216132233337247904687\
138983727728171165018352026439688347646272609048078032071688437159218205893`335.45128745265026*I, 
   U1 -> -0.7955576567842206815963949475210518355190466758719492368374185278077456328703895468855739866534584511385288777977570078007437177434189390616813698918828\
0983762229805296090865643248249819834183879951639427965705726566824651587719766538655829137235446795535317720792708786927989801116666490696684255526369059358760711\
120079215700253956340861249291475`335.371594481475 + 2.722787904597565190928752602270157765894815262734741095365508658159880783557138677746389803097323428215457619\
0528984746784754257938673856749904970257583750920924976960800459245241522589283799070895950565487556739234645881713827400379248634289743003920052665993726710728792\
9139039092493912526676440383262505542526471051652181299219250941837158451336`335.6624959112431*I, U2 -> 1.`498.8860566476931, 
   U3 -> 5.12959984835694217825706535092181573761731823534708249228678936325178907512194373850474355204113179891949140161545251998093726319590134649411874645465470\
3005820417469831754122884711438466826246026107502605066335537707106715584949289937487311745239203536297942592248676922576602098200900173888550582038323979845151820\
13386151495278754156299883809289`335.6624959112431 - 1.367942101605570404299763183394167931998725179008864346025865171589279518032426987265686727229606999051213991\
3228208688879650492356441311675408035615138215733810905153176588018427768285385596160503789623614157363686871068332123585698349499811639021030097815680118063862724\
1013410043769759229129271353980503868150450110731296791893623823425995775587`335.2759276758465*I, 
   U4 -> 1.31422515389615423643795788814761556271514559368393591201958083756616963621755589376776925417763433754039537518730577539730940312771355507783946760045185\
2228703845341082678536859683856258094589863982920265351540324809923392397915152442563832011805973747464656349376443622073291583801003516228099442879350019874606898\
47217235997456037558901349837276`335.6624959112431 - 1.359661314780133430458523043225469247617336449493694243712675842529893854714695543464733426724755228057723828\
9720007200854138158331102576247117602824741737091641806716843868497323216668296554899725024023369299166736087827880659836698352916514972760755919107725136507440583\
9924368677990568945528566387488892569003074051558365402507588268384578159736`335.6132187042596*I, 
   U5 -> 2.12614200007733236200865480456023128767829547468172108344899622109400831056493024566002481640130003786214764344313211858923524097350141279228228916936131\
0102890765918625950764751049571923791071090100206482001684024643478660247252101883274664954112481629417733444706805970554223726136737649609219205025425129174023721\
7354162152821358223330919879671`335.6624959112431 - 0.7047944774131434868372599192008097954767551909908055352989500239669152363027900168456620870720311343208086308\
3268569117132726360279107267780498553539272926097416020709200701909477158492070456874166775381212117788287829948011445747856921437560569684986647246584126239320437\
48640987242578220568180886342946928884469018164419152115433526103038326451`335.3425732119718*I, 
   U6 -> -0.6306403142394051679286919713708970713213073841805075116890177567305047390791490466560375719216059166312770081639057297475672662452830532416428825276375\
6515550673005408080138428298648711446558443567752520866116467334487104696455742545056063213158550963530366129508943376069825231104010162030432585552276019477559522\
209235232991071974116574421832202`335.24735296033776 + 3.0219748986432737652940933159973900665820715196281163015443838473537519773965953191044965282808030913821578\
0342999688654862313193682079225532549297264251565346599967464872926236043951162621419581450279603407643335147587605758284687203006558995009049686354655129136126400\
918356047759366406949333503637333844850000719054951260435682700248799440583448`335.6624959112431*I, 
   U7 -> -6.0327494652543514829117632371951010391047178048496409227673658947201740815905563705153497904381348751140140895354936182079807788090937383834463819807980\
3608725425728049514540231771990319984972539107147226067150335226523734716727985616684085022059428366492974522917111529283439379219314731402801808995400536770752177\
103300103027817508769712968013434`335.6624959112431 - 0.01784727397071244828046560464642230533204770047862520881422626886286008517302502989415646127797504393732409\
0340510289261059349866443541768253514768192248755394850078116604440079110689959238869740388271945499764954107652854843660506059507669144651497991093262135937371682\
88265622798968651145683621530604856041681539204953819419539488915778103426701`333.45819210478754*I, 
   U8 -> 2.68621214016036040453964661734379581832332310722749354445321836892903437106264282806889419634470848687084511893543645883920743130842635281193244545656014\
9093765580860787738256383830860826908572076070983120311426195081568107295196309790372372780715738727791651556172287143346474700531889922823851383459682328437052667\
54471149251027139927161528786393`335.6624959112431 + 0.898595376345386557233915692063331487999640276272982001011044274642566813830857498469100050960673016133630949\
4881149937064379808636241586280205893681296767170291893250410960625898601515845978182645963424290102001235932644206053855219622878443286923217345454888128989537590\
2902040109768877339255099142514790152239238545779332872676719784830211652724`335.41965285846015*I, 
   U9 -> 4.91025118421182822212003715891903802588589873145700185094451185425805888603753710428971545160320648997681648438363892473826595355315512143963481658027127\
1387452133328558484169897737121339645037214201984757366142320848215390433235684976650726274043790517077145631386009881842875023425498398515620412980756991889783326\
39685852388159411114827623892232`334.31056339158874 - 4.13876508857951835270630916500270105563588772423931439948302728355123740227147910680241336826655058088320779\
8399268281494844636797962373716757678248334041526078136329692064350120141945719334906553856654286024548027544041039657706421840624068839516528034279828775867728958\
73756764360449614555335705728646276829593074729579380220735817631869447370494`334.30100488254055*I}, 
  {U0 -> 7.41137249952928298595165184401553853833045252038107263581612710620927386817958633625100391689913458829389032709359683671689849565764214504526564836473240\
0930267002175249553744152472894731506598827535889606301341470303087235716829568686388252038865077485681322622217051778948853295582204283738990201129085344746616655\
21150761889968909526756385928774`335.6590865938308 + 1.352558532886990758195082731331749764437873563090211963108792122409227077194827159066022633148620357754706154\
8634921540816988658040188570260924754505075655662602790499247792519711223408318302486850068274611369813548472083519113514049257126558810383220380628684578016585137\
6519123810335007012037164802883027516825703392964040202303140152405764982839`335.6624959112431*I, 
   U1 -> 0.48253218063911568768037889600416429718236913634688145387425610825437191322642112012980557859847989101753178016046004003152511983399614492994011205825215\
6153661767051386867026241094210568053473638492022097842677041609653783505562801723256528996604663768028954442404459103546429614142100561501725574244607798306323973\
58616439607946189467062427105557`335.5565386101601 + 1.918639801131021259266612498194480111551290111294523202053306152083689384724884597944456783966904304481360272\
9749129956804501603618388101149627500384783599986811229021731644023576965270440858643853748750366670140435729098529350302725575022105334120208403218166514060226887\
3115046978985688712347993480252075632329575831439329853323853595954358761158`335.66249591124324*I, U2 -> 1.`498.8860566476931, 
   U3 -> 4.82868700940669234770850793296514089614362200458357797602034552512678399171724924851148871478852151415400855084947825426667294025507577182414245363957796\
9464724657664231423537647687590551485180718121445023772624119780861017872090273935798256603410957239716866288536976505740203069986680248651245875528152034333241402\
19272652357406352568131730927278`335.66249591124324 - 1.68672142054356823759332240482902609667727066035432082186197824484775023369166640802208380394577607825027740\
6009398336166838677416782494224176629138042816191223937465649054170709943882509620011478279911945135437912099974887675379164701179768315653996851351102193859371267\
95832861373429668305697554442484965930639504371794182053184789285977371961804`335.58420946214414*I, 
   U4 -> 0.58299024588124261818466364891357173280978089196642551455807720783128190615038337015073483067671681808724787474777761653939408872691457896100973823152757\
0389509535371589269378623262429494288765634357915682837207520874794158414534266523887946693263712920082252199879206281035817934473550584458621326108109175536435082\
81752925474157265609546795448166`335.6624959112433 - 1.100742088769286484252009491623002226619877437878968069705164863956647402303184533346381796753676555326573472\
7452583087088433225490268292189241545258134345550491954216480649765015079941981408413983869129105577963876970885722513060763496063974367573866701814748357539235925\
0159286213952947266767151482164365626959136187767342621861727258960550558789`335.6486295669253*I, 
   U5 -> 1.85019571674789402468408003733811079935707103253193817239042645975508995657669908801611633379184940221092647134061432886794684718224845664834109006357184\
0084886295160270146450499967516469514420947943642889350581939050388230536574398317300831123478767729597815775524117137272407368397434465213642243192009707513480483\
41327190486647779399899512928442`335.6624959112431 - 0.608953795824246509656507811533268545804220192958741204831762119566689355500310369803466459016984601714869566\
4311424705111435711978647837990624469661480384305345071796161537958874605994923114250000965907798848110579375740842601740507036580631234283145244185133742500832350\
8801400784771024783725620874509403833962912808596161448987021132392677880874`335.5797278152151*I, 
   U6 -> -0.2694433793997009118574004288296280757645942833594844176534507077590345259535512435257814002449161321249978593087161533737482824907890603628561834540390\
1571102695471995727785113227839225426077793277197821301442767965081980936201054289119895755134325371546742699306160777918565995124467703848819515529766636144506513\
902358640522222606643287129514581`335.6624959112431 + 2.56821868156641446613171076249085234305275698070313515180045773245595828721681276972992104239263428946774178\
1439639357804712519507108492979189694320937637848925470398488549339303371500645842759538152791179266308324217458071337339202181641013588693689141194232368501792808\
89895691873735354328199590833622750284581886491986279354257457825347622403592`335.6614585169865*I, 
   U7 -> -4.6985220855662742815887093723029305281750219951443519909243517849382228586850777276076172481029994250832173004689905226232269495896274525590012361168601\
1192187185339185530826079925037725362625426049115216638741489018852063834680429308165408319853305199336789260685502900540913541220490391804293659221443705409812193\
9153166767488221395714624156096`335.66249591124324 + 0.050716007670513773579469398328999859858094262254188477906591479640817179154551431312130539244055356327433615\
4428243191930326921305298641731249214029327663852362877665918402860204263524350413723489328553219419357507339469403502660973233563026713937941187536972206546913981\
9477983371380224869390476807686078913539940531557932040867555871386456475033`334.7845369441469*I, 
   U8 -> 2.36162020929902317755703365796231671432662182183779443585930385497566537208146369674141990276669433747034263461225239250099552817626548210123804909071842\
3151873788770544606985356582471646851708166852256248782556921469556276224618742423775030463039334896099075136034842436595165336721036165947901819060700082418634618\
35881491738967092889053073868252`335.66249591124324 + 0.13591932543733983076165039350839722459414871071897231579460383222400702522636349403271701472271471052742412\
8891203203459079029669546459670633387152494575418903418093705264112991731953921676059541068920640488993723859864458348063588879302648103388603407165636190303060705\
62003574349191618822370968573331867879461691555667731766942205268204331412002`335.57102071757834*I, 
   U9 -> 3.51914299130457521445175711641134590621195575037640214547295642789055656745690347343771056815234932256578221824330783730371153126685413334497802996764676\
5911871800499288171094744012369715942349882485709212719641183540525781398020088048929926082865997968281182615702503139410064169454309030223950027330153838521923036\
82427369026125763791945544577459`334.2449331675713 - 4.975786923026277922446129362986655046887042092009397688501327937447348918785299458554928553592250441736798490\
2510731935741100730828821384351324685441360553352055521283175731467913692543668635956090272347757311181463197528990499845093842308682782817734395213750052627969791\
113350458595512551946042387163169937824023227811342366283637151478932102313`334.52197304970844*I}, 
  {U0 -> 3.65616003896758121915359585422108891059850159666278902826320238047300818238393998816286118624139397559530656388597379177328298588883395729496557713982338\
5168388547308237971659549476693453832904314827749231526014918748009936324207837229381855641702921155713642551859577728726651107417226552896990524110371183947245639\
39280739135799485627676633051422`335.6624959112433 + 1.998580250545647663324368712929065008156266638708105972021922534245855764832106663746035574055709330972713804\
0541698814955688855793372656127444715496069167339285627214955881042021240560429073060985014654424662916766627017710763010195885033217308317624298404129164622686441\
8576734751414756433965437185718607210457675226485717515900115962195947553095`335.6004270873393*I, 
   U1 -> 0.14465113702751933605131642342063531520988614853373547864124361506323823655060040496048601874058534322075633472597063338333810943661950347569050845064453\
4294805973209039484093855790662750813690913868376917118947660152620856055285655449865115036380268065354051280251986368831756697735161439052597606187903357736327020\
24950985176262749122038569420824`335.46390847574173 + 2.57573663309432286344461541796394162711450705624019909300865449806703919346673724834102672012979743943997062\
9853423189941111812719772568106506357071096473674090664662871845114886136333537594962335145214509546937432927650957257552398195663717882912731549636855666352640044\
93130248649750664695303913091059764241938793604387299518231265508819998447123`335.6624959112431*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.52813886145940389261789760211852347931453715820981123545555564359640148048098718604362259099151534450019440309299107397832671623189132895825415695225298\
0521044486009520910401766480096105490227143637422457118984355937266206924067846441611656715701640344704527724895933786374219746512670135466913833503959942969650308\
30472971248549789743030213522605`335.6624959112433 + 1.390103805854893883858556367437372551098187077594366904071454629787426143225283786932725064599425823586905791\
8705704436377030745119087464779974408062332615492117038884997808616210213787103997068672823259504424958201780416068309943078941948685499044420889092002251814067333\
5884429312929058753158546906501515570266411530228233169661141744472642246572`335.65148225792046*I, 
   U4 -> 1.50092352274666207039911479082090811339515357469856057669235227141347491471296390077758808093544951327006271721944891308134794029763668330823318377764809\
8025347558229276377847405460172033569777866035673460669315257084738326446620194302570366930504021486686543813772853875594841555926228045269866180043740219098775313\
36613875921502017786923802789607`335.6624959112431 - 0.067043037003628213733958872003623917100392389215922404514306933465384550275868587350500999976619144435257643\
3116062347742050945089234183022442230523691227390180751619938814640426109326800828792309361401999872916862497294464206260175567870182715172113173795740395387571608\
2455849403132033181667218736458792491446464966140357297795492449047844492231`335.36492524938535*I, 
   U5 -> -0.0411797795395427310509361820481241606681116859325943757495610084681250645985641139484110616307826361512122807460859464914786908544072724139697055061025\
7513879247662848521593286467113959269197777844577956093553940685511209859479315871095172380328432985428044405708490995400778323795585786326893451883862861599612585\
276994917204823947777570824169526`335.2950315723122 + 0.62436490846274165372762133239858514983037324705242095674163389234771138701184456092093875400752161426203082\
7789596713202126952829283738123713532560039488521197620268290075121647862114822464433921760521232657499341356555013640829181801699475447453414396289038320332397396\
74770892822301770166400218788411361601724901334449926963252087989808117973225`335.66249591124324*I, 
   U6 -> 0.23007828460584190406414788999051377495287343621517416643397161148983634279903005763524923122670867931240141742444583516112145779198140072942622798835431\
2993536526087852408454893530182203911432937158539224561424665940270243108415161060395154229349295562575052150134836870628474071621264062002701231998150617688568230\
16986507575293404731711329532976`335.4775007854894 - 1.404625337800288676181744204540877373060707056341411777030794913526422830929207903757874597817199547000886553\
7102440092375064988628246771690996864420849017424077342582518196879232448628394811988822913944715511977169411811033170912741068129882941771908746212346714118518327\
2426518525624731662789453357872691396381472085428711916875096389744703001894`335.6624959112431*I, 
   U7 -> -2.0511317690789188570673022549047539545636906471224183999500733621198086771860219059138691797852253021671079117646000057785823744603949289812524495649602\
7036880087769003613524446543841309227887736789447792063761092263129467691170922073554665847232959615693205303267146353351313547777816612408236508542453862085837059\
73012315658236094159724479035488`335.66249591124324 - 1.72504517952436787686883046861313814462142017978348171396497392590600870609449713492631138309015492732789639\
6852359283024123210242891489185772505427948369398084353528844661326445324102997097591624508383637698088060540990738244054112354706136321649681311379087818774520791\
28070253557299945687643854137648337626058236288305529670962745276076191757064`335.6222462744245*I, 
   U8 -> 2.66984759541539534766587356520711244444426699773814784969692629529976309466951735390446987811004100879985830344530466405336268768176205981267767878822316\
4785217124703441580687806889912951725048808564510735847546896772716074525554109878653566411685248471764071514594262001933664643327162299815919647228768251716599076\
65589658286226826471309754133876`335.66249591124324 + 0.41070241264381461663111840256658114779204414133328680111636763523119085376242660042036315647680770824705414\
0064465496797948653324328238901315887635748950747165681864660386770321928848096266007558863243907260899698957547193904570673893058891117834148975039927823090939798\
85377409851721877754156413671005168524981601545847429543443550243007400548573`335.4677038961699*I, 
   U9 -> 0.76410812421304760177379025592714659610704475291027767693808165511974124292219201652502968354423084802654693063548157815637007219861790817095153515046710\
0289283141743050589695755486157227786986741405168678546137893955982686714924670169681330486833107742465989653641818519134323388160867080589711283472730097630005119\
56028449549149330584769214273037`333.7947620696427 + 0.899793709926069622800928587900276323672709860563493602437688354746551587246386948165906914523367227893146237\
7882859490097732061616545020303706636021749259427034198597148284840017230844066223278369774977377755861822098605685378473451783955353112395579595762887860917347739\
2264768758444486952543744249525581666682601102301527894446359065341818402814`333.94204746939096*I}, 
  {U0 -> 2.01636297765279810691430646554741945501278347864159450692207625319538049536257365442414975666639992894019572820710410854328011755494337199748770116208117\
2589862900097807051545160264495530836547672485718429480540495380457964932633702194574325281251975766295391135901708867407876235277781770328294896740605413261582985\
60888381738496147778605852877933`335.66249591124324 + 0.28529662810056425267421243501059160291821919339089372293715867784658414804498276963053900737924134559913979\
2126262174392274602624661958388432973373940109562831489656292250835484911275954005709878926704850795175935963610299011471270786540937430367262680727197050045982019\
54955256559400739633678672379996340726340979606948415839816026933534145661459`335.44666417263625*I, 
   U1 -> 2.57256743880678725933069108887620885438995690595643962544510339022573637285517633940353659578516310459335826641976126918007236120688742215554703262515817\
8394477956233174588397916532634136431596175427013880189776840320655192684650201883496182196856676449641671138428917049388480747146690787677225337390314029590585178\
06926093012357127084180381956201`335.66249591124324 - 0.33104326075604171056375598291316669398847384744214021375688436604605240211763913156153847291965527053402700\
4474445573558095490477335728564515154444707396309955152275884871121011247592564143827915748982441759026573544826940981931557913142997443629378568875241183450946461\
80956598815291563105630645411346229653511760995842716906547935673996381567582`335.23192958238565*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.83940844368784024193740764561688540119797783277292071015501021078435877095842691966668183616211369991368243185096651333365592944721112456219813934646280\
5870638406887385928700469741861914262867228344587844415586187764757815361034001420750527759325428075481238166226242080172539529257085448093324515410888705988263804\
83726359148517547897541533917074`335.66249591124324 - 0.33432823192952453334896446574611866844722948013751934298447325740640691890960083460806928747710552689837753\
5799473180554675611339445182822555670663372375510551004440298282414944144339657027729168079084884059339904989669430500948372911131289668972018281485806421095316815\
88801244963558931434554271960090869540665358205356124570463767666801444896384`335.48310525415366*I, 
   U4 -> 1.52798279779462026217777776180021910827167867545195536423703944679254750969706171939089878380434282415886839695027668984953483084035611852652257497811689\
5620305150718641394817528359199919329682576646906674925407902981199077347475163545491925290339766309447903746524941347679741332994253382326921210614865700479978400\
58547672490832058395092098101091`335.66249591124324 - 0.33981177836012007445915801736181326164940073509902063378129138402866562161595388380259542529836451088880512\
9138442289622406869519311402559442670829324985961513578587870095463151758081314599147458453339615076375001254547453065092160739956289784730896714557224350430074154\
53104145685748686482367784295306434988322915884217516261451543999219482137461`335.37062559985554*I, 
   U5 -> -1.0722840696430130817740410761473884428516386363274494508729571573785854894053137376933077159124860858697304631843759032407660129715085503061834705720294\
6019366720531044343361993626656430551229283021034221411408626289788622447846494098654039589145232618305186052271624040624015598735856144345874129012551974468645475\
30230642114830792452732458719231`335.66249591124324 + 0.32484060250576891088496089124633312130799053421182249973834721791853624859579314955437547706126368335500673\
6773894810110866278493375467330985762875914395575673576968275816451832980238354072434318753395667821942222244489370734568445309663058795721117059406230263248685562\
92422495098440695663554503166641223627089883132025634181008716215923367609716`335.4348037008645*I, 
   U6 -> -0.6789381886452482648100897601969848895818761851680848899311321184239021459210648808776042307507447699428823226350608046514081791297512234378605035405312\
3594847879486724280693803280139761615891967033696767582778076536588707713347818463138654543825139977890894477002727682641834848430536818337247488485341535138296164\
023362899962614844652265557835711`335.66249591124324 + 0.7521320485839756610010992547613393871720099161429998867198035949469506111116714028097241369354622085416949\
5336056730165567621909951811062023698458909417691993580380127401180003481777522052285481141851956647877663234635879574179979875799611393495047572108854677171110926\
439086457662452132314250924105625887335186331767916014535365836670510093474671`335.6019414503953*I, 
   U7 -> -0.5506200733668129744118282369235425442922408958939642522314239787157197887246993010430917764566170421832112409585200058587016753267692205288886423457105\
2177833197639495017366762639125055082902494965294617247482269107192622296825257011435411215980227339924753605483648430228308149370954339123287059217627520905495471\
44989732448652281034636134923407`335.5105449923247 - 1.155995624869337075318599364071503169666373586191375010066389296397061852243923771037389698893807030175902829\
6746192057078154618818825139536890806732648834076403466919633829480092931198964274987750046684182312712526859887713620913426840473731807810348249022776718533732896\
5790804958550496308956620683950466857385343941649160277404099948002122159503`335.66249591124324*I, 
   U8 -> 2.12520893238310723101826800380273765852303335942253820701692775447259759494318167109305822696955212220402868956798946292298864073706861196591658800008771\
8060387224172045964530901456886621814664479841923933206695497935441402490631736577458012792094321221118276165590585975953464504934504575171948413265732551392684074\
7467384099654667668399518618482`335.6624959112433 - 1.6792271164552321121954232589551073091505012064267705038602977198190658448434009970856887112996572450493235215\
1083775032812112702928398199704137659118921019032529492056952447819564123501269995518400036953761016551817242082181393227337339939868265864741431535646691449562986\
766002057078930491720499008527518600985595286058075783348733245020486063019`335.5721407222858*I, 
   U9 -> 3.76839145788312747529522254915965043266088797381745911151387120883603076377523968722056696418155423610057006647968462581443841721028951501158227167815219\
0436565325424668724146152398568474332336447641682904632173584018914626935296237164703452780200740174402989147733838888364453296880375492472692032848288851777540159\
35768875487580905450403292723053`334.54654970217905 + 3.70089512865922681702649419239098394533486815573244385106297457215030551259370279191895309540187322167888352\
4909859378881479440186984799531489681057848699673163833405160457414761442727318452237689144807795242539906829401534110987402460272091934042801886695332404377054519\
21990323140252603401115278264442938950631504435145766308787557513652361212556`334.61949478747573*I}, 
  {U0 -> 2.13448917086962238832960611343410438932623665297410617440204378435025184844978625838296317267441563722330700838591925561584052788774329092835297010001367\
2557213693800488509370360994216416712655011480773282462695809380976667322184513003107935190233046293882197538689712518937216956618807537829563259450100734582348832\
67885213845708099233463516832976`335.66249591124324 + 0.01047343997645618002024621609212031027191862547217525392351808371617701651472155900314807962935195632001627\
7445641197821157292987464665081003194928083141096592704845584968652895620569376815153110430638572786205905736145361747857427111777745380421877136303573494167149717\
95613832654895429809823609473148660683441357194196343897173517618540051156383`333.8301726920085*I, 
   U1 -> 1.04101602168769727160094927170541725560280452404719274645161496362329906862203650632812815597755445220818267910271655129093327061264088203581789819745969\
9107361776788765535310230192397699801736420553902250764993529545863446762917671730853578678361191654365541412976830169920323825674231397829527080287881725009713063\
3191838884871557192471435994867`335.6624959112431 - 0.2320771781946680619722017178592602963232259251121667329368913063098128753040776630709670365364450282956698043\
4856383747114350979441594598623624954215754002901600580182795213306544121615397262835041869807546994392203056943595955341815718674182010343220585216490793422405156\
363590965643829468574836501210383847459094516018223667066647554569838010791`335.45825791933225*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.6814597470514045332133271334104921932790750450718321509788590727369691875868670079880288629177115669237841982051684331101583846476610875813786937552846\
0235074722704850266729782041306362003851526327812610015183924409749482161234391054658486623183185781362297098602480831414554075635978273530553979274951162966821285\
811846882407220090290533959176018`335.66249591124324 - 0.4138062148960323036040445273636893078517245152184297347228418580900587885849157501304371708179074249672558\
9816851837175622015907009750648036964787493837781370835387478274193574978669891038470116472244199896898614186874166001017336137873544668341393872347299270937537757\
847482968867480360813675273088050951155439506817124871389546191897279818868792`335.31730629831867*I, 
   U4 -> -0.7005273449921839167237570834598015595713628791340709509252342368181827045917661679308546244940307621222117446250046292156372724208605731844006884222762\
9229746520326900107742187632981949368606552883527043368772313785308753876368752116990426205152706833465700971604620584731866684736588840094621707698537613965504188\
819871598003387213354831245573438`335.6355990564696 + 0.39912518795062070017484085295511074964671910247033160294763626847375015816415317420289509481930038236162029\
2359707477742140353970087082536538919549780456477287437630668177025477853696967894421254979292196485410958418630779785391845621860409749034416097345903399222133496\
12064787727080640087368141644629754545935312665168813014586880589207244560871`335.6624959112433*I, 
   U5 -> 0.49535822611729146858318905119207617227445859069720616849324333430186423195726682313940809623025055913841686424881028690435979220118958329773439571024345\
5672633852895411329077573661808032906654450741242873592292654922300555707362897496671642980135174380939727286546066362362251822322670569542447248655789616996240506\
04454580314051555539402430619331`335.5012220485094 - 0.862718363112080842910161144011427158088331559542156278099195196328972641759199987390671676325176374806226818\
3339958814575383216790852149243166865772753141475844760516346270210288862051134544773186592022651298805370835620834936722217270374199023271152186898404762046357706\
1986380020255858762572518724755564229815957321978189450080788658765827195116`335.66249591124324*I, 
   U6 -> 0.15751333264404086081956338956060023774700097260385444600164574048149821082569192850626332381522574496650145714840335499693971032078989378087833833875278\
7687148242528951630089214250063355121072055139316972697403904770932740629275491152847422906621648415672456039878794998219776877146598461738858950647699254812138194\
11145238672837050269043011580219`335.15136322392493 - 1.13299645000949219237106962082218809914535708816014795412146427327878852174673390854312559489242287707917107\
9726650220896805575933888091776367321458009364688235495823644946031189097957724037063626176771189633739197593230530563886355968454083865374588990129126173535362354\
97127040010599736712526780309723583439788060867492123336519399429057788514229`335.66249591124324*I, 
   U7 -> -1.5104827696563810915365811641158858761658915169940558867269490228044842769442075932791385397194946826975292421336152793786741193053149463813747296420968\
5590004860613360090990796318928036617426397494194785505815915139328722254886595036683650318828395677241480481305209485650371400821075729318207119178760373883707685\
869108310115177472204740962662652`335.66249591124324 + 0.1219294270569230946978458243366366193857907377141563553085137524873352120654023643176839048153131496978452\
0557397684583210234642434961444710733725336536359513350826707742947416735278907257181988442990983965176959984472561823683808702502147430059751993141105279104507882\
608379948418966981560577570512301300143085247804064059431347347770419205151426`335.0390310105608*I, 
   U8 -> -1.3121959650217976193424783349848843476051274345072644477810390155996501091586442010996523302582730262446340348178886345603034499238151416429972170292933\
6405656220022984375387934053747558024545730743035307727724432985095674844295006566748159114673485430542065626480381352590066197883989566399546518611160692266111264\
539558654954498531835301813142537`335.59736006038827 + 1.1379194731651722154956831055426184700391195767282810864932762982353013503109005584851248893680902260671931\
0059479493063365138961487762893920282309584456897617711908705042565754372060576023943740841617830735566474790655330206632245532883230736155767809579088877258767666\
342995505222876230663615150556339991113962158749091983578651961691540866066466`335.66249591124324*I, 
   U9 -> 0.85770649062218607330411173928984326776718566739394982108302546479134662017760610224570237433649706260779941920673915891469537017447340085444423642271499\
3444070529575148706363761166264253303507727423293152106533838523362086228619681235605964104707635275542867509431728675179438972956632156582820963381371904064145374\
01649056917086319780063920388948`334.0029667804215 + 3.703442945329042667319498292874235944383338459290936445921455117091190249616365049965803773877879947672197083\
1755705482562385388287916448250732691189367471739967182975555111647910533105021087728355543859875444396688980177950262062989612622881706628324728512916006771773787\
7525534286711919526690900962079143076156559289012347209350823045125780198889`334.7180176343881*I}, 
  {U0 -> 2.15962255972151376628625659837070328205038596200943270402455067345648381787527656109141964701321152867301942962315756613963464971928781219873083810816559\
3894026577590662638581492913751380227014659429345834387570583336309846757608235806121029595457330545324631105602576316783348813861214013193011107260405451904768983\
45927638224318152730358499999214`335.66249591124324 + 1.44717455743039725001963630486622232183448920248211320688934333838594538076550383124341106334231139585879055\
5297923517559348721503505839012615730348092094218717482539952638306408762432340895698560458962515640055207145524142662697314566664441122085984144017678475423579959\
76738154305819589860454250320176057326469655612223481094038194182818409096613`335.6513860929192*I, 
   U1 -> -3.1500429048237412820054974334540496234007008648279857441908887900302758463004664914126840675295873352973097166349111662561354397345963800221899165281784\
5954548024889271191038188841819586697657369708636332022488752850296605538274443886768933846357948452326453231428669541534325876163675698706460574298389555951167777\
471204368173708864816640659235852`335.6624959112431 + 0.02767991913369564448745108587691313887753471235716890257870926252988842163754389839632930590079909618938005\
9030689523512446439589918359607987664692099494728821174122028319827496066685826415364908539211801238281327177682677300596827766996501378174583014027278278485086659\
8075156426552781641869255589499037488157350945620866524543725925681609880602898096897407320064`335.3614994479486*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1548745970124593930345700077602205496395930151788327406154269414641554031734355594244194308455007706666418341989593387380815718157775931334827126709192\
9591555307172328097456758557738704921596646782664563631696056556129661734932113915709931474268995422900783302802297389144269583873065476668181837666623207845514249\
917354996620853195812179213096445`335.66249591124324 - 0.8847423588685759570998972883343771021466879945964689032488325623274035380533937994015704203902782469769972\
7279851494048853251259360805982426728845562977544778330285867891062296899163280573429501115567104986124861184609987968039097314983246457322019298909089955337482838\
933881229525007485012396847468264023323729176916980501675670233212069612160015`335.6612959337723*I, 
   U4 -> -1.0485408182328060218848131325417642789379945202485848481427747801831971145815739890533480834327780983722181790018295338409861077252327774087340237215049\
7580390359481676956197600169424860317282266232082586876446332047802803612241767221281157514318010008611570629663351816542498126651326729657453024284890572303054887\
811558744764601326264903955254099`335.66249591124324 - 1.6284066941740391913354126103593149005841320004637439825093664275836138638740420309437586352648675562336387\
6042161650546771478462518179421199047596486492748074042203785649834636294035471568109745454401445160258828770525475114617344239331085220585275282291003916158811894\
856421680792116068486074255953539594436091270710955708959155266781897724668837`335.657742704356*I, 
   U5 -> -0.4158876244397449909178208402127801600039193060143462532554459656606752107902075741299160711450334201817133750812661933803996763199247978415573000478514\
2765595498549274977992599082008728391827185248845434070177118199113764555748172925137922981254528025156671147151102433570542482675710451877576109029541325354995020\
452772011777460475955774376423271`335.6624959112431 - 1.28458066467353494020099522388702076515475603930347345306477138786737668229931617184818220844183391055771673\
2197807387859191161558489262211548446963271019716334178175833084173531139266729235121705389647076670419582650164709387359351163608874827260971471679563296205390136\
49155253506258219150346069531085578440143126941298988557595532723824564667361`335.6601658336184*I, 
   U6 -> -0.2005196642979459225019918010710829985151109081764435186792424017701392758196229535926750231329558558046010897903521096391494407623407714389499133920823\
2239246336935309458917262070719067491907119083829123423529222070165710539464009477476887739580109691586531181281456771042810776251132658249155294276508965850702511\
054124242667479499912229009381195`335.66249591124324 - 1.2385700899690908000520060625230668567805061680161526167020068329261622508567788948295110573450690642242348\
3107275479228405971009739270640839115229543738884246759784590237149314213306273783595969899115931003715762590932446651209633613208479320610703550964272735398336552\
935477668325011825178957690667694282128853238308253867932416176365435631814912`335.6613960451477*I, 
   U7 -> -0.6801578897139680875373008578576819015369873597946888999315032317987468143865581358347224655006229735916679261336939698403616531361627477795905145000127\
2037281685634256287499697638984771777873789808641252062167534610965089510283812218727891210923273647303246603469249989105617259305245201273426380776844262327173474\
384717679220829921090759366628167`335.64523747970105 + 1.5812572157574357283666709902615656542607008901993336118190884381171516085740425374905044318495805695239262\
1956392799446361353525222566387337825321812356094037110538680494117306893882659898519232342727521667898135380091080510779594724265242719840855278600421957508189684\
044434139151883100362872954612229966237912913054227320708206192673930358472511`335.66249591124324*I, 
   U8 -> 1.70780590861622298219606414216101912362187163673136829168474287271236056952603545405402038862982803842989448057890531279067092614479611155808135746424307\
5996759299988561618896840603949140175323614575936364084611971963828564153255436125483263968395051248969307317834172809988268773616850476519635742683247282763362583\
42507473588721381939420309531555`335.66249591124324 + 2.44814414281309979153265584787353565528070983615296775946754027791413739957851340078283188850768508623856104\
5375715287535835596932248116747033283079662726987417336161687574421352081724826808290129414646959116550279882293893012683741750258180072412113526191436184577520930\
21060154224415412247197683390952588162703806993733013546912339768799740761126`335.65733769230326*I, 
   U9 -> -5.3385110367431678293283023446799707886224903594003997283261077054956180967394421190837358795374908373469553385668315470723595993388302363190363426024980\
9505405562755302943094621721685644411765703586685261159282909755324487046937439210963716614458324932827624855865709995408164983219114429593962161526994008886481783\
580465626333424481618604662430935`334.73209801642923 - 1.1320444590372948849091936069063455469834957808667895249500269788564021103480446193473013304985990071197733\
3493974633664582169079966875324896832632193454827849747629571880127383982786603240061947636114178657583088372599582759751235747110126166921205665587919355039417157\
260160067154237380718163020662006122190183367266686547101027961674694148689644`334.0137826886398*I}, 
  {U0 -> 0.95878276390461366819853947979812030510917186086009679041516359642786027302116016907217912867739753715440448804685061713207775717929557347610029078667401\
4699184150844895723944035843375359554704536084721368221566639357352785515389832127829840593250743146822429770715884702389567017993423487583511931131010999514987305\
63971684467194064218441980695724`335.6624959112433 + 0.683428093669992919502461815157566468687773291709845644017387154634014905541834070304776858902318878938853223\
1528524679865309857546615004631139247457053913854091703763478919730561800011350090522724087758757320002216943615175066964723902533958914273172287437996819938796255\
5305051328195567810696426926295798640844087852951500436067258042608740611533`335.6470033198324*I, 
   U1 -> -0.5027798547758039923911047197933171166652079063913280657358769691513804393374468797689373157116495192889919021864568272956835564908541149910187400109567\
4017391052822101018372376953941281005516418155945643384968129879539622496424476985938965963910804928000114443931669134625165026352689435719196372466102445300862266\
913520655251106048533905093267158`335.65340755341816 + 0.4162680895062320745207735606663531395737873479764018965248207948309821474930676098564772020573586321423129\
5607758561402380339140386460993567133708335658229378791983742725238563593803200329113961841035025748567293705978703814996368573306913122063867888422418092260239970\
718585854568660961353767019788334511120066825684471113566868916633891276959512`335.66249591124324*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.19002249619111925576435015793951035946618366278424369617049499391042044461932565690047888629648729345327180989260800806456820372089039578526378396055074\
8008951081154025870020030275149182559201551061524952809528125192765879784175488145151238851448251242073044240879399039491165565913090039729526092803421608120225061\
00494896396212149402308490587757`335.6555696228483 - 0.756533052053304514602979580639339173711703948366154293394712276704679166143551860447453134044782643892468216\
9473764424758447776069564875968234514038485261944882416811405450713166317200163196735416436044030096014749396032818285543073156063484694370475836457437166183304075\
2606835569074061165040583750313728358715178712132672707999111573616061943038`335.6624959112433*I, 
   U4 -> -0.2019934477673632564166070094779180481641228708505149339685402555419255801366727274118742807762387289025863715969128896109900110580299370098376535764107\
3519208060097275212655582204845085126863708835996965715485795011613549703539611549272778740382142936807017119836401302827857121038221632949355877136970053460826290\
173409799846506358509820322560124`335.6624959112433 - 0.68918540857204538657523760221238826632280567905237984739410337804720097534403870510523282329037771649357280\
3571138972935049255637055859939990672355662055266335188326556834691662931240372204667337098939757474829879913155731994445042290855118784888112746588017951403366413\
307985826835888328168875189456790097962172493381224928973596060719396953299`335.6594508396507*I, 
   U5 -> -0.4192949288609687949258216670847966607393695024323306633266274178719856725164670919714917885960967181037112409397290827725183952364953710750944018639096\
7543896084864983058510638187975139299349506823867489225925003195507041810561065015788403316677186415530723994750476704855715392881725093552703615153735736446396777\
103492377734818161723937888492657`335.6624959112433 - 1.01662707309957077736370414006580766969977026297756890355788606991544891354044655232485479885819247084040620\
0342056384471157024017213497860289776882561839421385512818796243408786244083376617714276288395542602535064519778890404033998410216881386798783061449921127544952993\
87970399394584681014230592309045192131529452023023569879227232767154018953497`335.65809500718564*I, 
   U6 -> -1.0170516148750812087857756197919694484530361888279027489011564913594145996910800069992824642560562718305960168304927923016567842243895063122385720545663\
9012894366441103500682748407567729375355556855684841741590217437771435660492241137682311709807404225313518267745225544037032252645892380643887810956390980266979559\
952387054840234431118442660615439`335.6624959112433 + 0.01937342311664624478830119217422892951358467573619947869279115619805036290211316404913199762591631344170465\
0695739338447284855481894185575978417584094962085883418246634679378648712488996503585254015099837352493098805068401538630950723172133843572985688390120277113421337\
569733325719472562797033149218526605358018997273558213474111308958724385048269334993621926019072`335.5208081419229*I, 
   U7 -> 1.64721991177080718780391440511626292642626860438145016473345616406618116998077740439048925511718820179840849030114471372821441183296791186577324636152420\
6378479592162455911202162814307718442636989265118628941341941611354047060935712368897413394380889079647716492105483530021185804316140032671592872751603447855005894\
7947655124313124613111350861663`335.6588047740817 - 0.5763846439593184315181273248428105078866533351319171670448003754106342785251583125547313982449766606753530923\
4540288828753973556535447606238246476948746906126967418910632431333598484688570782862002727543723361237589383943235266383484893909855224461263135356645899920745081\
999181483302407598854773703504932174314864143803091910128281765323484328149`335.6624959112433*I, 
   U8 -> 1.10561825181649682228690544819788878250495269198271684252034206192174224314777506812528114488062957406207190336628988618061657100371677466839779262057855\
4040407255964089293910541352899769518295764822618140907307521899595806903238479605842996563133654934186715037938213639463272713024732702647451082878724661835583391\
83511913128351412379884160611521`335.6624959112433 + 0.789828924489414173115471190795784698983320708133453949360617917731213084273594889364150426009442979076104401\
8425755724682114332073242071429945241780485668469715968161609033862753773564416805010603878612967676892664201290884208349529149497759508970713642062683347482305432\
2024629872980997303126659521897752240724166637853570633127864897322299032442`335.64703740087714*I, 
   U9 -> 1.56219497811269227538407739969291193790621687817987054355639221503555183021954234785479800411099430889952492502770155550041442902732494138270229640258217\
1964684848748335288457034679126269861735702326051077901087475338526171270012080180526894531281156776290343826235363201098913108072217222479961318811779628360714877\
45814499301687219847483420510993`334.4553754480904 - 1.368816666419758721365552348329651893131389020011929451300740420453832907986745282885738738119776715891090313\
5065888837343499876586215841828767611191338894838591703552643365503549159810274576043487829256160659268913383731339924442301955866719476166664362729336116828961992\
693748573243153805507103272902440369483961661531338127140926979699841557624`334.4229028214136*I}, 
  {U0 -> -0.0198550690170822866048605555078933953992390246866830111183038128280944767699063547340379362681075875306101782192788040481183675611572687547694199022297\
2289942678388044608772246915588371511109508706592278356823235251260245015502469887804074026087100332086510064526289209858979694251007936915081928813046292966346171\
876658187919820879886212202111403`334.5279989342173 - 1.37251394151030823795644598828141780654516903322885344175236694248083090450410103756900084424530800385756993\
7352283336694620908446789908371190679776950418838678774957923648263035024495635637032620659331555704565128430811594340018240569996266146833304319062979245489819567\
79155970040846971197538696769484646067817015348499107165088765100527984700177`335.66249591124324*I, 
   U1 -> -0.1449735967279002755845953064962374838999275463468353630827296476528704272784721398769726173480515303487812015327239967817043385204819621545007745112895\
8706510062604744060068436783933692729071059231053328781610460288143404802599250923140020952840284387943351762582205481707631720351266767432733200770839590812350887\
317682651861760013235562797815948`335.47846354220604 - 0.4450655540659095979802384998216342033513551142473730934865142050872017349566433746523913473343635515559635\
5240774077093476421332423776573502944657210490509030532676359717040517537739630006224722361753268475753697690099155648594992888432435545197540664079715311660167830\
938099543511400636758629907638888055382120616489222711810618259064390217603288`335.66249591124324*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.11434948280753333250928379836558402413563655973053909916237986431656496808512134219746954057694226436698125051889654319335913871248289681538461431400524\
8458156913327597842299388048862998224917871836629841034428170671858353589256870074036621322237802231728568021485073954072169139036321962520872021753640792036080820\
31856710068812418410779917446555`335.66249591124324 - 0.74274942301758462598144966548358887321791536034473211185433607166229057321968864776286415050025077502584953\
2402620569942256418545842932711930313804753060093860822765949408516187100047732789035280809958043630337010645951635486298020171617325138289962043837419899693528776\
35757230783721687787571202576560790216160402555054842350142200187025710892165`335.5690401437765*I, 
   U4 -> 0.36566800646075183693908549006998662924031762796457729176088248022646206859023356334452034983933042059997917949210711993750785499749877319413877525843929\
4581815228309859487735700712480958750051892418557272080113965254892561853300662705655182591222302702024491495051100463318241211780721537505375349670088147194492005\
01990319197331620613156905657004`335.55143138360586 + 0.65102899105209992816733567259361250775584659727195778219697237214048869171025950711927007764801297526503435\
4882703442223635013480110922006914402498987508581002286347608250340788234458610279374480938727697968498318000045015072211257442986055874438221322345444004835647698\
51494102776968643106900943972768543416961230988140284350262345774625444694651`335.6624959112433*I, 
   U5 -> -0.8826746593012120072231651706155671994549189532743944954615700213613276889886223487500253272109196585197443312177177718587538441472383593606915242417725\
3732363805726056206222347491745337360740088496549016687678563531700146309916033754111888546367055533360364700291813753656863328830326614273155282569420076979752026\
693803843542526673416024890540502`335.66249591124324 + 0.2490691058576537744829082365613395156265216720059999952039770517473158716680693693601710714374317729167410\
5281687242215006148538898495422865264959345031649251017111071350861356482635951984787419957561017574399885043854151375646877780085782559006415877873376200642969959\
038528453307053546657084697077995825867393979932622201696748212247296122232905`335.45445590838335*I, 
   U6 -> -0.3299950859393698914621600205772223986797260042146635778404873247528299256247816552572534336468954913876373710836003940656784761721119290443620124856197\
0270877259716095232206539212307179848272046556276601417870093716219633364176748920653926070715068536471300707906966394583058259977473892640556777165883553183529691\
248815945132188666761120663041851`335.57653523119853 - 0.4568754377534805823619280934089384649754509740150140836586488581264193296583447259869985950956586014264623\
5899825122555843945112390022964030474271314735535673917036929011366142054968274469146498981887652786904803138761020180161433594519424891746685357063572182574775493\
675871268778157834631475594551856167654216503511790801434471686772035354651629`335.6624959112433*I, 
   U7 -> -0.6322401194526101008783632598319291127012911665895655626593152824795156801361008651148711884726948694797719462036729856492111980186647579807258041923174\
8418381018714105162249683253037573098053197049845972532128998402574575137953242190264288773105896893306543379443628798041201369016979448999799703892034087226076557\
960951746849632372784780234504149`335.56098129195544 - 1.0287030058867954347655213442862465764045193490158758759269802789148559818329260293929154633770477520144871\
2901908447273052662249016445027680989385319040126062448511373506042723018228368930534249802479728202601196468673508751587259249529533158196428732040080824586331392\
557294311548188819966133532650034165728542966855532503612489109241512076556337`335.66249591124324*I, 
   U8 -> 0.02673248379750674229585011858380220618719243102226873220635079277584235106643798495693061361447491852366777443338979956304418074853895796448429425197898\
7315758720850209762936076386747523515014277928696354656925274721397593980682813615848147832048361343883521549818512406490125509879203101009127249551538439081648324\
97557978527727965743085813165784`334.7638541690325 - 1.150313433633395842858850306680499818756886543269103759737400256553939200590236003371238271758131409972329788\
0928052023990288538887415446491494462745777862579932027010426439094434615407499262706078298605983462986484041120563992708927658319842175286138961359546348809256805\
30595932519856473502139288239343816185189525154419640205261828319004971995`335.66249591124324*I, 
   U9 -> -0.4459976684131174566591008892186151012170026757016017426448026897424225446655139548482444873557468663693514312180108812612830276013712245664107492461452\
6534548834338225772858369963622547191545761597920691079175334933363949303268111205115742298181986375842556040628291802565777569986364103464807797336772232276411721\
684093053846009842997851690315027`333.97202703251145 - 0.1339479091541654667560239905460987191029939742101827421590083751465657772258264453414150418767706625866563\
4851084204207243553550665474272609354141668834535867912119029815818791422980271833507561812193363887372265946146135945626898788151628645486721659136579567685969517\
184646426479487323460522820454588504513409096381063360402102011225270521004514`333.35705043801374*I}, 
  {U0 -> 162.819644940084461937973458937946304986643705398153400509857418693246821250645925888852441607441348678042777518172664989311791625331332487904648661238820\
0551280602118117426616442769111601200326803589761265890365160149455322351418417722960591034297706509600430344870653110344680740398275026934112066690341043858339489\
5956049414896896397030686470516129285666210507977029`341.0046292681286 + 54.943490668639018464998540350959498644790314209123118639398431465337424525506441324194375\
5793041368095852018304823857221857185353839304295701137998489057731707737736753669384259823092154788229405365202043230636598944612945316371563200478473519337902924\
492607214910746769878799184783001762928612878251905848394365238995965924772802367760673403205283201545857198513685`340.7568764520674*I, 
   U1 -> 105.163839026073886259862329200626262582820968358522635648825870117648779509857072640431244641168643862656220702490432184814838985806752542809206023074692\
5381824284411778553643828734711587347346146006667154177480392563464690948967491554195258768539287324805992494488073944052577985370677881537841999286411198606579771\
68905167034493593525529212822847788737734402276996479`341.0046292681286 + 30.53858668846661969226301995829800896403537559741547948268948869188435646790761364196145\
6397682177808314690160632188329879790331882022235800060500714190774978810714237749670832304713398427528971042828464797413257252453908632242520222053674872064787084\
824025801573540453625692616093240708872186302375697514424404353799445558375241543523579931144608837614790844774210588`340.72384970329284*I, 
   U2 -> 1.`498.8860566476931, U3 -> 12.207081346591434357192851802005003823704431108265591260619681404040487278424422525452697180974432266011523290080098475412363\
6827196534236591230574543676096697715550596470314567773849927280324688694523146558001903118585816870436755094766641985564742302035140615099625892152287286890203558\
8169270321481200496270219878822264433629155084699655620211738257507414894368203`340.5770988670864 - 74.220012096366455084534359242044879093369343959955301737987513\
2589276554990266689022743473767157307782512982855203025576554889465080103637107359437623924779565018554614785162509156472233983779883313558769572931824346971245214\
13613976783514129488842201319405127545752803328692725337762744382950058387043793393075632046036267239699969238668736142897737336700379635589131`341.0046292681286*
      I, U4 -> 47.4494960205516130749658336025124591477342144322592710745432253255108441620640725943216704072772042694817967341161775578858799611491694749189400380\
3692918662823358113722894459070254110608168114152845455742442890854498623980687115505086739180963544536314286868913597582741756605921302432004952126707689227562028\
4265472073589928982646863848387721131083464390089752075831`341.00462926812855 + 42.74938368903368522243293246449233500976836785210179485040186745936354339475951310\
5266283176197667895700241922303523729021168331390061515397196988658092575636672595729748754979113652300894052785612401401211805579105150890138284207089894940727572\
880943876725581641384836672299401886186787905879079594904146926560374604697727050433665595670036276671330952211891625154182`340.9148596902522*I, 
   U5 -> -45.806094510870018660636786446280024942744078314238271875774730139103632756308478766638988698905639495606681373229794725869231841364306734639402279423456\
0351727564765395190530189925936425522523226296188564233669199568454265000168038839225112231701874864378490872761570121226126553785966900379934580578467831710449438\
07344598356961224977024911469771480064399861458788787`341.00462926812855 - 1.71862972344138054192493881903243948742830671776661407835580435113279215595079056802254\
8896695028285531237898174808942808632733272997472956092071788437347526173828339537145957310220720472391626342443821827966319691801302885320505765213320743799016867\
336320304302258038022757566584401449334975872776584512692022269142387220849728265532817421005599278269389859149876372`340.06689368293576*I, 
   U6 -> -57.464302927258470467055083680027746478045495549246655137384560879820941747492878648765122982176629226373041749954024770726596248672432102901303870076616\
6229744547581261602676071223655133724161869212047966974403860480997915174641090148661208543510008138796946929259793685049640436295815677331875237943679365607188961\
0688611574327013810329706326160926362663547668988184`340.94168289070086 + 49.24260875446801724168201604522287240874967799213841018680542884731781773327737127106994\
8576765662507229470831637544921356356042797111833847992567996319453847832460147005011862598041165752894050904186175104192801295800672262349954913637288798353342088\
446101758322673855062074734368801684570484227032122139974950102677756917827197358505151554979236537187014702251628665`341.0046292681286*I, 
   U7 -> -22.707714846263784618170213594730170271398114705632248619648415502990389729376593674886157054267668638344177753000119827260477438122286525188608078131159\
2211109302401767950044703643761114730421698916650496685820773221877365894183957337251391501455760690372192707021349448965871991505199492833323685214773766238391927\
00188013924321768795126624716021922749316782347892309`340.76054416895636 - 129.564199313552383088034148092763493826587249909278152859775445423294933561768879663797\
3528400974926573415375702353099295620880768380181684095400031478919800991215526059748723639843342765896966971602573102334930480960361995745972654966472524965361632\
28530857574152052903699869165978181055444791751629933663639952063686214156029075404567160481215502817068505293130874789`341.00462926812855*I, 
   U8 -> -15.743208226630292349408440683444067603725158905201902184343141501583422885098919175264239961664355834485796665269478738052907211903146486535381117398033\
5189528202025996046361913295909786688606462895580866830636638143794202835728318738034033788261223257447061670468337307163786865897549844435772617938555754528799946\
46114450673261665333517237974094023401084672889141365`340.9826171206063 + 7.866845649426179966957479715399460343009812296448225807700456882985061460305777993709904\
1032049612221788977162626628130906723413911572959312350920405088001382433295813861167845087875286650566580686160656914659867582421078417196324736702434107957990425\
06496589065971454507831203554335564554314195098452062441848003837804173606747443980662095254710951344312378259636908`341.0046292681286*I, 
   U9 -> 91.1055304438835381640505916588818912393770973220221437238112770001076395071973278182542941552337564589146372448054000032808067202972656054387987432532587\
5220105769912541752648772620015575923027032388198733292457909566171324324115065731469500750084458166326130765919285411897703675482748991533827725683777222301444609\
2858648650148167582723430291646495620104688721519464`340.54795471603774 + 32.01891964339062662849782279320604025884662906418292179752922075656921878125498666213017\
1144717537065647219821121091293322178683367712675903292363448051578708164498025863670910484492822064506692104976810896804030843818890400287311279127510906053570537\
389477457736906556861435844675699178606930451514862921288059593713527179320302364546455694667244847138848312568774574`340.1246726724366*I}, 
  {U0 -> -29.541411775389849680977702575067129046331797911926133478974821242935736826731909266385610509081911340099158090854311738411293170606895385013145867182137\
4581372442845905617615607925953665305267090442613934815412822809917258344324045936596093572839337138148941171499499570821864534750072508189666713727080597421423045\
95190228759673909473596255344661230714350526033052416`341.00462926812855 + 10.6679287016155304474227232210112037296824360615749493313236619192655696166891736319486\
3740418101399038701825877402934303073908839184274045391785302241896844287685228053617546242869100434849250881042164952234554116132768601707719699178202480750611976\
174458401207821448943504805809610896401910832060558465675473067510710141171915310154980563440291262799884714117984559`340.8202229385076*I, 
   U1 -> 23.3424212646560196814792179490992889837371013242965510328030769049487683700683288485426543693292412438545293141243531263841533569357735052049703718524424\
2148655110547942452724182920623762389886238455633698277879875617082852682806253718303662835513109403311641324454098999727419735665380142267710625779751319800963204\
4932389711145316374528829489265730425024873392448065`341.00462926812855 + 2.989574157743824595480230084194752016630210192921573317012001519055344688735364093098826\
8522680385122845843653933483133489500373487294133694848299056420742589293130261127774438807785922399844272577181581245163587800446583005989472886756437326589906227\
87222677954513281335785396603075369754929032940741959738797562870222395539668992767351849491850925498611146992404902`340.78363747151894*I, 
   U2 -> 1.`498.8860566476931, U3 -> -8.661269884626257878333195835369402799191872033739135245644518463581133854766870206255744186471072419306530976737733547130388\
3111506525915668173009850635154063621212979460283319852588325571193443822203779679440965851430372104815302747761333184939630263673873263478966452561694448192303846\
69356131549283159701056847663417882094392961691839139543434844544430730247976103`341.00462926812855 + 2.53262346964931244119808069293520462769630075235570540887777\
3128263931295145172970941355870223621292920811759286218410229513284833421593757711534894641753133748430171800756077222762984934082968079954061591940931807472613692\
092945251025728014973900460404548941692358389340162094528614847140026635771052204168622948304707287408988586070495203701995794273836698448298562`340.7835098190374*
      I, U4 -> 11.9655372897853125467469460211399072521626325560444943683566538590105602984078864749126207523104444143765176242707248047851141624849367224895774306\
0308983206977043284995494272209977359564637914882125375268103171890036977365654245716044152106671480183247056117344847400636373510247089664184270138188221633206288\
4461190896207233298669507767027421315248181985538172926922`341.00462926812855 - 5.197757848465439955747239549533200424548926451972111688227146712221220009733771551\
1632347875704999779351778314769426893420706149193075943097409001463137697451781557321101554591173047122404679209506506127318150950306421159528272093571208355125806\
17474236806343265814176838008055671672965796533905019613357698170267808612666122171483558875507208449104264214629140273886`340.8486337927291*I, 
   U5 -> 1.60778334780114592661924057357112870507721678215960188479040955379432499791255190546138047384879446980451420370418552690764136869366367537492277124798913\
5747194417322090164333605470035514174793665359842077860475527677330845744107900340212131585707858193659089642595989891716276631102301807048243534726214757900715984\
454032649804625423236694952576474491363420327211123`340.9576830873588 - 8.29328005123516876550649146702051019348497551908338690259224536254357746872267891212701623\
9487974621059249855328154629568369911571697460913267458938063755052470981363772260977565864986690307289136078516730627355234054121282378773881609150554416311089420\
216888377696100980611163336621873903814096544292046070073345433122067638321355777677617362449393448611487796798471`341.00462926812855*I, 
   U6 -> -13.068729981572568663686778708742913872199611046849907969480972937645520920094874468658966293553136039241219577255820969411879032108208262461791223963436\
1283830583937491104842192432762021717053176669143629691454619946448968313967094973618687331493340846058136510029802477074192438406242517612611029197599453735516154\
41611131651045923984195425300453489333714353864798912`341.00462926812855 + 0.57684225252434915645931572039369914769266287429282698694465213892117155807360097656655\
2637767960108158887110139231209340328674558612763778297982070619945619958145487132093157654358040044869463751779234942695756058178985150258953517922103179561989241\
438802350195094001567314957838901386072216701139510594311377342008631525633650274541757600107590038027948923290464604`340.252506275295*I, 
   U7 -> -22.699449884263998071135214014110067682912284131762175951399198482858188160624461647918824390847628384629407051599781183118074894713607486578761785612554\
7257772376204940939673595633041907167036497752427219197574043200003218892776789199707509934633374680897516824630251918169325454583664755867336075366494051301671905\
39063018549266079871343894012387498315813695470250134`341.0021643100698 - 5.550014731552573864500550447889133316484065241860182006561065265383763734517114186672850\
9778229006318135576367194989769508362694046947520436529749326193720895634838934395063965681557785968883459337976837705659617475697227570738826724595555103738440363\
85192473357532024354097317115996708336189383003856116960010670666879431844796990575944754250876848003854099773439485`341.00462926812855*I, 
   U8 -> -6.9933437151117267064804593175127367766958103892251730571651527941473534368813598466689656471271247775904282416131327647579159734876956454374621886974005\
7090879985817671908073135201905321476580820811975023949942141187449277214085550862339309743037915552320775569282481293185925951207369663719482802197906540046324604\
1902364221300872789571542571016218634978656357774154`341.00462926812855 + 4.201757406807433115066894575481497506020320814381844178282530696428226071349000537765436\
5024429381872008701276857358661001106696923113114657235090691938232688926932217948655114101054038620514828229734382081734113361035166873291632737007863577460981496\
83776652614174410365227932980098405655959627525434241151837547970743363240070869683021799788088534142029721129412759`340.89068616863665*I, 
   U9 -> -0.7504007070561840194822754141115521701904061972930723039506951404935495101698337038782628698791918841229578135827819981863847655900694520185085616479715\
4043196805764317614736158995388563692829107718089413465751722178792093189501030984148030272151915779431472533484172644841740526766613791233766069075073880206762269\
5992156174504298520972779887527659114291423807222096`339.09533125199414 + 13.01849827971825443115976804633966233172275526657834065085073593473428246148744307704696\
5359547824904101073167582082579129669415340562041403457205687965939443602772948634742667486473758105024014520095032520388368751934159295028443604039382376979392042\
954216653984185915707175301289122917626393028755582607346373644666796107534701208774591223410631242715337558928878086`340.45315268085693*I}, 
  {U0 -> -8.0480692454263970830307173884482216464080181394988053796906528308163364839419958195282841193169541277513243662112682705686330440181973461381302589570712\
2948022305868890531163799534826657064786169915041445346126186950842073438892060600062656849519947379630697312778047553212429205563739968121331602827222153525176354\
4071564888670801103262978187978019601952478957430209`340.7266005263671 - 22.755235258507211129799605042104903512338622169618755282686135372192377557561566967966149\
8211703840392809505028270553649156115557013030940064994688735057444760466405692207935763262812351559688969944554784072411160058512629394691718019883413262474380106\
05091666074866406428743169562897073692324049659200117137276069306261801813802041361679742646199210300164556609861676`341.00462926812855*I, 
   U1 -> 12.0947635599940867321452895158575109064873961014456244184413802928727618426796472978385930760287381519322210077286391247496606341685677352249499299159249\
0442732791979930858025639571386137109737900356704007027231412341872318046765892763656703780763844967533712193717643865916947823521500422318424788195609006462562943\
3027041466488812563743412150911184148937324580639723`340.9099755788962 + 13.319046783024262984444134654628049011197020272205976945672705672676580537153486698336009\
5138877496583169024613585612300620937616294365666589744896607089606186370757748915761905947265961358233963737586526958969351908767637400320874200874030958485710173\
76972880558737778925708580874243205960075755283173454448471947175356972938440438661982059521315338124373304878912858`341.00462926812844*I, 
   U2 -> 1.`498.8860566476931, U3 -> 4.7749278673132362496932016328655382770665258122560106545739803211727716427262224295322338757509929080545720695050760009767693\
9597578736449293316047201246372486094227229717276703152929486903013642673680832892544797337401676281142596739424736170220125147864676469405653022686678137716835597\
2920419584742505773986009412267421332795271042275135439142626993124292569466591`340.9279014637401 + 4.6238781654559821401572412680441185254947101525227327201054569\
9189688751317227878883566272604180020689247668020868925978419508770043230310451705621761663280934485882460907574633722969172731733654531875215569750943719442778633\
5579273976708617259424538479293271053789606172488686267469811197181002584641664838834752758596720998113127782181018347154578518696234353229933`341.00462926812855*
      I, U4 -> -4.9184975517037755328978418719070578499662688152682550423664473066853751256897319833965284912169129210568005950836860026660681004982295551521408075\
1911185441596515103753838327588260329618503118397053184272224922174147195692668126753127634137411477053196841794497886042730431182180479476103259639426283562370526\
6819406329387854321573218850221795730594891668934833119286`341.00462926812855 + 8.737876790685864469366066110386170028246084954208142726262187966679702070058335887\
4253385168433309005431980358112046525415133115778825909017760790709981014865955267932745248595473943922237414823436801738564280955475090125906949764726252214689111\
69394311955021185694271287478967333190849307194098315747951936832986021319505496070353159486761549800820965093298907480913`340.9876871423093*I, 
   U5 -> -2.6944155644561544714849941630577015669649995874359058170118016252307408750106343769973016332052607725763202687811190900025416613800950502008421119990995\
3246884809564662947797450892570641737275782188874841021640633841923350754536537744947880122816303390278046430718905716190361915038683950039770981412945059148417426\
0366733705203190080848842358201491629798160426431057`341.00462926812844 + 5.693631748993574552615098054574337857517230021589837316692485452363660736262071504771531\
0480810661516947054105540019205164601125948019871068768593635810077527196951507851296725565216287358062443512752572300900718665006374086501603282464475240038252809\
81636806441419755564860316592338831782831087584202188090913149240185472050396813687892695818946661501499675326586499`341.00209697525474*I, 
   U6 -> -3.9085430107231599583065568470682665589532661814608191434432579341761282230756932805483237078396586007289923331753862190103607695410122804065900735989402\
8778983547158590617141659786022298875468323495755343517473545915827715165315351563147518789940450645138052263938633295346640680321642099891889356227221019456638065\
8263784362093334564252359040363527665084552304607574`340.98060066691494 + 9.125491866935662473214588883944024248209889435229500671572399270988055568377164902138769\
6575799073478836949312076295191538264288896009261283353051086291479645964522136846861063844199584161718630761384634748614905781593462513458505413594135755713785553\
26450136230173715129748999829469138325758107473975790090001343341094933561487319902704353108031793317108323677877009`341.00462926812855*I, 
   U7 -> 16.3715477379759828226702816531496904262887426596097525518414070159366413977635520019606825076424111853038785689409928551454186762992325220361097160717225\
1065739802724006084137883034717614435593326192263742491084384605061026084879563091370575617494283897980796302580898707213030413205835133266762671823563002940582809\
1074844327558986124503225537406118819291663214092894`341.00462926812855 - 7.458404630743482404721061214628449912694736477083992826912460757107064797148888172915700\
9602996995396330694940871269123690073493849030848278444815795308776200504996000001801092027297891962068669950086969203998714854733254771269585540375904567093880262\
08274910266061778339913072802905486646094503595097987755575210285485490067723690914146047976497363174862994331539704`340.78517575057566*I, 
   U8 -> 7.00786037585425071943985944453093820630771717549690119945915709180580623523154446355285821058454809651573973865070837093441882910014841820704741136186281\
2217589191445162763451593221893360389220701821831859759607328801398682859199500304320463057970396064490742446309173883330148305394399661433322868140403924831784566\
573590080378617701726938599724880115951374579004063`341.00462926812855 - 1.3328383244628479676691335292741480052191503206984539226373901341716968842543241132163864\
1920628039084218523723211498371335734563455637816864922745645897095451013371764613880052096456227950695219215099808400885374436646787937047481525522511263412431419\
2465824207402682444599971325323129272361616561910067430527482647021801650844657484484163309250279310214445858061106`340.55489281956073*I, 
   U9 -> 7.29641239160808536256656685838636223322170152920889317602532831446495168545670248399225983888049968783987951511717348080613714155125267499763552209259907\
9286898336444176973893992396409928028580118491181250803400998640092495159617649956668056847837099462059838248760271903933698219132539451197616890837754550416799203\
903754023307949322139982769344845952517933788753202`340.29707983733533 + 4.5742442919189369432404434325861909739675251898521921929389979034539413974261757344135649\
1729789580102207039098893159732150324073393968251080475505564694826013737002551882998310005169860166233098518820251295453312216921113908720818439681327462486296705\
8028984906916268979152703954278873455532037369683914292010084947902994907823630709513707986072454915365995902601029`340.0660238299561*I}, 
  {U0 -> 1.12688602159645793974988248652634005234992680502185050513818707564681463513493711494209811342625195074318063555815790636457744270566367482036123347473737\
6203489943135684335346035044870409509577909097058755267490439622614538849117890574462864113488056478714012938589265425307617923003676764007201283313592874947575458\
332702742939295024500565626297514281468344455089954`341.0046292681286 - 1.26736804494162423341477033922544786892305065426877228128843377360815651869285060447969536\
5046349839308853901085257710963525237573465205462253682158748766198829548289834935122234456286841433976059614370236573440227735319794502278368184610774749538446346\
984564209398466449692698503008236273207925631339998216216253063548594151735393611124016586191183647243473248607055`340.97983895874773*I, 
   U1 -> -0.0221217250552655036633138788485930350279562239655593302660101002174922207268795631546954395741384394503569473294728210067634435570936576147708448382379\
8299765649109847583010911713774115234157825222307874734223277486208333878955646381155592679447546860215008168778445562914588143975581548347995954345607712492270214\
9582993904536213687699937217026786518060330665024984`339.9327778747249 + 0.5234345044069936972376629400195465268822514566089283064316295573992594848971075737837871\
6630399597649891305535671077328652062581799176106055233436809607214055174472989977439363503207377125672241956689368250353960958663983405053931909923324685544108929\
9753962839658588925660143255841575972092676751815837334851148075662394111469098502465406999880162728683334273231011`341.0046292681286*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.023543465478404885379607631635278521201794055017371641649436910260684630995949625203009815503687359795713047643259855713046\
0843181902657859899785391395507840939222171365702687799454556960407027845261031618663844049612988723982719751461854449596548359257690142875021608624425117337446017\
65482845270151261827861153882435921974315841741102946503972866254796217780609202`339.47196351699296 - 1.63117684033942083142793625872437931504465692268963925782706\
3967564700749614604956949869808168116799028379906805327132052422919732618579616188807226295065866507594685805461838609755840635058256941077399912393067560079959571\
895241586725465091697717708211208630402557442101602002596300065399670450135202062621765121712589077858684638800526004181209503079443084625411399`341.0046292681286*
      I, U4 -> 0.56386755374324201913882690069207888297784469637662097865782352520576689767562193488453741717023733648075327846079290859574434526817837026578796191\
7692720915225929228504010370514263011252172250083221430409985106255953929549371542596743767489947517577388912259484234557221976021196137862713482739716499180981296\
709639609782098855792878416250012766667846958531120532234`341.00462926812855 - 0.5163900650466171049520177356497955000850391609624866134567737526582133127930945741\
2369342349454889303666838408781069709793892093321689884509418222319722505073192805921438521570252404119605603232860676063925873120002490401577976575738670559801462\
5029166376632321750666786242258613834271623755098797173271907837954189425261934044894636293304061721590867833985721640381`340.9414131690545*I, 
   U5 -> -0.0804068123345658774965388265636285225086644554050103736474135554234048477471606571115105896425530312186632783781662816270919317405335532640140291041119\
6840031547344697454121929912023181950711350909728540803303011509979247429153748748788211437792143006838550879436490842396731317400828243580506446500666445084909003\
273341000635158546760248514724086966691251203750594`340.1564409283627 - 1.06888605537590683882463245746661235500643492656384405222928681797509071861780461284196375\
7980095474106578103353221266198308674348568589251251681909582070104201487557214557527059679017692030268968647355995670510827986306467660324140261574288435511189354\
117891509470528924013857606547302855532940785440764255867232786758817379539247910907643667772715574293395652191204`341.00462926812855*I, 
   U6 -> 0.67028051101817998015861723521877308973223763370813557723475400018131554631108843988045282629219302921920766255605456190899386680145688522874023451607640\
2522211109991644668665622794431460922939022713703136729830647339245994986908791503719101293811566400608203307290933702205051358074046964606419061883812394568240673\
202356867675566963610877187852877355162116383269865`341.00462926812855 + 0.2756676996339242090092604845957291226680008349891344082503416791746174589008729296930661\
1411091410782014195961033506770023757442757856915194996574575277570661893326506569698164952937908059514847511650272120752803801451406392730988974234481525291720051\
2403076964968740850180911839518071621207013644444701292804389942871550445160341948975006911017718194185534640914837`340.8156691002264*I, 
   U7 -> -0.9257816326353864623092669040083317911426353535834660547106820847335487599322886936379045528730685701881251364782641929652631666288962517792275540616535\
7395192417650393873209216507899641014265507643347350537168198912693324931480731191180941602287395628034163614535914149437552565376569844204207342308248562720515139\
0997463807530773373962889044764991090037927262050631`341.0033652579782 + 1.2117638793589574497913763648569236020628310370948347274358877240583384404020464693968380\
9296239899441498704306160400962322666375876895511259300761783916254031890247113198573949827349822168275264185357131543349724452663486456799235714615444564385822588\
4147664481574296572494114877664314053042878090035537096964383779687231377391972025929986685985174445730071724997602`341.00462926812855*I, 
   U8 -> 1.19259669247462156915643430726559474558325635182061875739234038575319586332902206286485854533822861782548395967319587139601641307767514684724957493250977\
0281674295357541465455438046457504158130578009116532708933771826263488937726187219568698546256024438384672203077851662858573918282252087883029884725534001778742982\
170851384742718407507098802168080350257975053820349`341.0046292681286 + 0.24398989664620295252467075327871013279095686940955149280601528931631266806322166299294058\
0411563478070656409806145921099151489054418350314863110030136982743723807405751023033138838287256896366287749408025306439223678229880149003282748806581736205981610\
77440307832725233426560428927860704055467195254393629358190602515516854431571353362313452937060057464419155814832`340.5682197741256*I, 
   U9 -> 0.14005403728969545429142266556281675032851228161447155957914386024639045024438652937328871220370560080035034322401286005510532949116102942491980119885830\
1373248166512738511250440997304285339761759055669748970023540138503302692286567316386953304409478500295752683829517037252453065657460848925499676433803609325688497\
312290602755528667221976708342917445719513433750946`339.7218877597653 - 0.09381009570100668926275421717046821610224604876325678780395606171271056202380533331147232\
2422189897532988397967860026674630914775971116944946400326896022050115155177042791659080784226725848267942561466332261523866164863004036545791991510265932640712116\
357026086001719822828766539174139854630126633071391639157841983712043285856361809038880887960024616443308402124386`339.51636941285096*I}, 
  {U0 -> 1.01767351813942754319937084601748154894192135017663759842632898631328291628898704657076038637543337687917691064015008351675697383047431848047931564482075\
0311445236078460922429299334576505083678100362596369225311305863949495497847279790290206532704068784551126743605636077545254118877176389899973273572844332591383960\
577352983371742155377214145625830006016804234410769`340.8684304908398 + 1.46065149457266346737390455130603877226952864175387583120711839602470918246335613829944033\
5082301084416407486051079950339912846477503226162195885967576212431703667644961451059352024088508612328520456752760853433611588810777790618917581613831105544274745\
645078623972340504050896273183007870151559178005155472745964601265455735860464030378965770210715565465328222515674`341.00462926812855*I, 
   U1 -> 2.36128916077876245548787687300415668223835551863674387704567071810361236729132365243678218080111627654359275285950307843909954974993882217851050577159730\
0436279184554849166572500619036541586772357571272382922519829452442436172002733787228714553304514887997932971823336944345576422081220043045579820945612672091336703\
343699557283327214685767892662343642109429064291884`341.00462926812855 + 0.1412535125247404263417052036474799979265235112178405389894642313047822047442119927328922\
3271933789281524718772055845146242012066006805144434333010809039067907239391178873506157777037296147245958197401463207318758745613987165604346587364108096268622112\
6484609190846880998557606740598862658458585792248436063261342698277939961560072176858315530931434269471976248886251`340.1982104414007*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.479177075699939865064147000953761875709818061483549640122828137070689232806720544718060305845532713026092732548570047590671\
1942303841316783782206229506604213702957709244508258750473714244310329323398995994053354993725143654904037070372256408380265343450878567558017348603439505985253648\
87765079462815600723247722910971045790284095269493709436973201478956966747017274`341.00462926812855 - 0.15729085872380206564766804340991444722545730406897165719632\
6581110628223399413821051283501126900555568310402777383383131566209555429402404307514423372202289233595966601873989774636190322059744924796553575831301560109865997\
134189476995085151147170810758776508944830543243744011598780204957630823361214211172929318670348317984028935431012914012917378622155127232989359`340.88947720741066*
      I, U4 -> -0.8759766870940025355711731799849458742978824713693193599158012914472599526170837017126644328528206071564567054702962440277197908882424864960929482\
1700033124544284475663479188873704060332595700043341482482383364116481061846686032916814020426644256824849787265128674281588570312465835043176937026544985310113326\
7000841713687613931190948187306920985484395491594421320694`341.00462926812855 + 1.451090526740190960825152465867935110615290054179507109945098295797972593647680478\
2993508483821705927982945867751346459624169525136957043738602201586259899814539805445764001784125166360340534924978716714125067713620770196247260743597179575171925\
34371386608870062889162504606138570207464160775607416111088367364283246549393661209515564841918574686349390806878313056757`340.98009965133747*I, 
   U5 -> 1.00999967928749797684756572286869332222728419305640593738421478734595648623561348115817525800575380521585703937365241211420894805890665771712504331746486\
5423973894525740548875529129223476722144861464090175118415836251045755447505833999974059206902054246972160222817453838971982579311533379253261963001082980127986003\
869346994903443720553837981661199335745110414038245`341.00462926812855 - 0.3965616690748600815017210399217997319856129758928976510687092585037165862086355532779504\
3380812239996641978401067603447318147709881601354802992592000577904261383088042867023051918594780892308631968770143324420690412164352912674633917961637267311173922\
5490062704968927410414395362227718198335990911831954824926329874432062655866380715737282575618550443374297412917168`340.75346392053854*I, 
   U6 -> 0.78225737635846303764941807742878307504243020228295964345116543857708479190039857573100690217161638613328448940010057018599195528399809490080700676846151\
6281465814675910329504217911535115009808881294161780936752830046660150527997167769553143563089702124971706460530606521504739343245912837739341737285477820491984725\
935992317519370943051257607366792624567609068271957`340.99710270021404 + 0.3870387368238519752442979643545509453524602863494262133709882966248762170974452854758043\
5933204927953850746433160698048666171101180727652205135636792775104755232250355648181774933350611994997609660137114537859315078816154385824839729030575190693564402\
9395678036724066643874599618946430267271498600198135620493402613553056313202478961102475389810439762733183971648216`341.0046292681286*I, 
   U7 -> 1.08586527064208710062635730413384079654035965605791919912143513702497137701089453048970992093055526310765567909293350812711766408864229309710114939743904\
0550230184116404671840092999255996768561762619750851794614523343968350155547032606281530120945091290221596049336915993059762976069206893582265792444846018388041307\
143687793113233574255159855207408582911839110475751`341.00462926812855 - 0.5276806952204642815427305795266883274883434428657082928940195582767137618186028030993776\
5562890290625834861424231368937798153714569937707663708946195836739720172046703591462915844110834113719417311777308490595515575475340157799111065842896693468449912\
8631420915335021637174909849850321589463793396900559768207593719990680864670719669384964065376715445754168306553042`340.80034731358734*I, 
   U8 -> -2.1709081473751331299838520813212506474949219728548924227194268904205243639518319584469513587130450001035635178292080415793929220960051860366542461620657\
7218616714080965657657901725352590548103012791242664354492208102659493566893692455891096358873474516277339962184284993767341719275286556881736790308693814442649325\
0775101179401210765825124349401264672786916707210391`341.00462926812855 + 1.406353923308837553556534731509247470795985120461108610179830546616401308099804534484080\
9791006441027201884695587773217544339307707620006934782797013248108237106472546944317849002303889293198304963578370691318856062304386389470180001688250791644428953\
44247748135940789453900258531284029891592512609870509375310614117888697751097687499877421519053298336309286082747986`340.8557862152424*I, 
   U9 -> 4.30960403039118819154386402841378252289630779408633073866750423181671830118873798178514895046980338087507142696729946568409554633060516847700692635503050\
8792974694418292665844638260517734104031794936617419403170847736228876142482781162379422299698007472595688882886515943366407069761166761179671115933720959880557034\
750634880106203196804253155336789775978595300488503`340.92260932626397 - 1.0745897673831403665802069638565828655373467842132176507988181253579345049731755904372462\
6477937785409036992765589047525242039345236128935553064700384772832406200891352981241675834457627213233695014695332294948270495952751429182831046223384495093715549\
1151214884677188437480992066312032744020900415367712725360033270345001604840082624806458464177246398643869835118539`340.3658262648162*I}, 
  {U0 -> -2.3575242067653013632186731975727114516317343645339965321893234426099470349897565962321134961021612991279336545642939068458133702332354793789404974537064\
0317948623474373017014440178397123377251058213964951030294038874581767332641022118046662368140048168367190304719607902429851233373098174704519942630401240441349491\
4839742635370078175290911027925781049103146138618208`341.00462926812855 - 2.046224734809627486175617717574100410795706487851173843697852673891132986613749036023806\
0973742849063422737459617386265438288833439870281645822441937619766976672767452037316530394321755250389036946202535094207604369479893182536309741685831891309873711\
12174395487103403652954989926908587513908853195014486202557018698574522311079557743050108016106280439561761231681619`340.9034206948906*I, 
   U1 -> 1.55218191022283314206256234942012276807497366227913747823809390711584639013424260029943445548754388560980411329670531841949562815718583958017346108633175\
1394004413602287516402081765718719396113493928238705295855734473225206214351665827417945250425755788489010277709346205786571483543663553284578135150648988622852937\
886307022018299555510544141014557610409430281876848`340.90329260041443 - 1.7898126798747225332098867412363565657876905817632349860491438491104694636057609863733170\
4322916455107458129015380171095286693379827298522882619036701278402280003349717074130667997596007247133734819813332701140466805120496766913773936642873781243947497\
4963649184424487042779249597472110191587822669965859240726041231228088959217286622299123014088253513111920996009233`341.00462926812855*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.4154629918443127932777836996903056385404733456066553108542237176675189385547997267347930628493792002708507916003375239884573\
6807540371334880019024986317421736197298716278796545508892672301576192177846637448291235795838912797175491285678712095213841539781101815412943138005882490577634653\
9261601159643328283238769744997352685808458550460677544846632053578039592140825`341.0046292681286 + 1.2165204408400428178119782747409577243563574823892589508218527\
8587778586315788488261954640260181525447716999147978540597460859540417019384740484945340437338858562966298005230741264276124712601183876942173804090043070484951818\
3958511559796383458450176743798163868081421234288867083778801367419564306717933509737724837464093574854741200408813548429509549984919054244584`340.9019036680961*I, 
   U4 -> 0.23913191056665307749261011643031738547059003553447113345395825799450492676987457836767535394164704693527292275529984259984840844397544295669541514764637\
2859494344235383108204309603327440931519999778034927702971800701551628583356091292491131163982396481563413211197924605685257473342514854941616171519996902488279381\
871089974670776280693950136007139712347107112676081`340.9731736315597 + 0.54994760337385060191374261812782404775774238946006399683967054862466852628108841859694620\
0780444090471852452824693142103269413649753307291897713070551524897958632414058162161692106379708503485236775590124040080531012218679871937762676383351055674544896\
9450294147462553616732326044945218992878279397716003270435667772505600029759492332617031069932140581102055062382`341.00462926812855*I, 
   U5 -> 0.44946569450160537057158482972250412687474879171079370200045808211960552109741765736426206902234189994589843638454345949908026771993511948436816610061302\
2318502798714428322439555349767627801158938126297960704838259386758684149671361610955769896452113305543743864307307074801070638796446097948315827655185047169765669\
329355806962353352526701210270167891592958714799532`341.00462926812855 + 0.3571700767545424387019605037346836250125483470162298086888480822736824532174557663429967\
1336359630278856633374680642581959875736679760971582953724393248285646917793021971343748008943959708013594071225716651606113093120148293028493400318820705775240159\
3399564645356168895278885837072454262909370571489366431343131991009018302512934327934506811565499808768023912657777`340.88948053105145*I, 
   U6 -> 0.53445113700270901126423278620255087573370513224044047489968538869758162507609977619985306496153097576305129822811487081493909674377754272719552700285684\
1386181620673561354085353297716517363426508132794382457202126645299913255074085912708382579072833477003412223425588651783720885229335143165536728642787610794046430\
601500738386545391004222639031791898795666921169701`341.00462926812855 + 0.7089477035757128112588773117521453369396681278787800971240424662967527903092511711704863\
5894432559582539249418338346420293134545440228768713041761935885652751899883274405282555098673216106022958277563036204706573700571993497320234772311200624098669098\
7541511977069021728609398885231522265863877302727220054286520688174006094901887608320470061807586940289108026652739`340.96004569273555*I, 
   U7 -> 0.49347779083306759524739172470914189371225962429906641592338927580249705191325410989868473144172655864335999608403017687457834056817267370080185804958842\
5863698020487335354131779274014093655482474356280820358938744202047978409360156592142605475975034902754545635206608843500407585407679151615284547218586962249508526\
288421181801178078218062425432397201742826832681543`340.7226016339756 - 1.39883505786633168316313096074810587145040771228984529700470015464164719608625492711336348\
2794984331675014960519433759961444321656267934569329214368490721306648314224258659340432606543492156479405117406263412612800194634216405909230959809531338884169795\
374425699908915685341463173545024828645891601733203264845887848326185375738741592817831758739834055000196367072184`341.00462926812855*I, 
   U8 -> -1.3262064609761597562844374912985105196803878166738789204999818843129475225277614829059193270074814710430608649938024151704022348070092119995779905832790\
6611333593466027695987836996007798527191005262461930714599096499441842719313978935149626749130803220377643991863410786717674440048586986774689998749472041981253990\
3426565708653636496064438697800443252269771416616449`340.8386362159179 + 2.2230701543699993464506756576765665187493818125492371911326887057007628576544784553406724\
3839862637595244410219037618625243481398309307838387791613895300085013112857061376658579584519509505397425882002377577050459684543933542578600089760337144557473434\
0065647657182334012989682274611053479003290716283749465230079417031641713773450095127126704954534885336530573154261`341.00462926812855*I, 
   U9 -> 1.76839080588999843371528623767628639947476719016182486539329144744536268479691178909253178985368078953429518571993008373699470449458595473144620562105410\
5449624558425200915746316880116817799512632553541231021095207753726666907212260036760903906831935839557651202940423240567040955492809881889068824465339422880724693\
83010403645637749898551836955984793622562827049697`340.56817383211677 - 2.57424643808804657395634746628139697618364441146810540917448819371286951052289375126988077\
9177730663834496775224333727156789965715392400496114782514336998503023851433104526634960695766816091054700109354437580976461547497073003400293780386075048277876225\
783710800332410183655212079677630836640463390779254037490511702355885811851483662486754971368740798061764643911129`340.7063245779655*I}, 
  {U0 -> -1.4969978734620454576761022252047454181294506729212936575363680034670032097025615678169820975709007570462146548644570689314756842773124959974376144381828\
4223358741935281586541834576745196462279618135230334986740459960071196195275840736540115822829585956804565650144855073610333452241123416888148874906874364820536977\
6276497873432275754160544773721346297494020788855363`340.95437428817326 + 1.121914732928731398926762557002954361617590059641484480074861719857425269239740888822509\
3795607296636860960906242255397318025481675331742771144969257014147292075641385776335969850422432434929664630731016560414975001821771676264211287377946765915455040\
2706099040826949799601742100541551944098211284714852310267641745848939906867270331810233487754225247497551998487549`341.0046292681286*I, 
   U1 -> 0.28792663183904861971168158246875760242427949727258297432674638388922614192444682344183657625057125849238063758435075782664127238769400269642883544076264\
2508079915065315418240736742226677995775210804990575388686126795740856860600971838641604367294034602824338774463997134013549470976443294584318162630862721670111738\
869716132877918310360558196758855885549245742630765`340.69634797562884 + 2.1216821921303805986347065086030214370205230804252417961077059079284497423458406105837987\
8085963728121041090023041181367141728329331683701341455442131229460226983199916632266493181808404136882369599365383998693068771226054493569503368015819872377982408\
6984110247572265516274238996893970099379065989096032127390370351572759378316327262593845524730822888014333914862985`341.00462926812855*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.5878491059321388224537305055823716482990691180562914962701049407003205936629698812747797583549710128170839095526273278278021\
7239564007523980482857235530121406224517544378823335071047350559172856912801965959207109991718165193542682404251668830249046013101803304349490598385327894551298986\
6336362030497707000901373450335121649072759188718964094061078026699520436486512`341.00462926812855 + 1.194607663587795922889380262679600659126747082201126452040694\
1612529252214187285156101793234013196474339618158952615564772097881256908195508212817371932594518298956770980908938176341566698451881962710177437104824517050407504\
04731186168927732088573531245498806819584428204548377657593974398654518363693975554469422895498267816016775932301804318663524393221034481699795`340.9816572999027*
      I, U4 -> -0.2166284346843671429552852803075401269583652305033411697215757279791606503834729659144233339772045367659869459608406786137728348731497482055791018\
2380226462291553660962692996067687244953529688518391154189675496536183583046611174690877466229089689652238519865984911504580438839820022354358990321982047831952102\
505108431881583222423502636194305653059602624492895527636`340.93331846447126 + 0.2078361826795354727928578574776681452674611504619728041536458767586238785246477140\
0152634198001269746642020383303302306846758284043327802908350896532008760323499316392473812828885693598106649419400950908682381999425480901758856775017353158640046\
4522541285049949857787249480106041958256441291750393515184630938739950235612481624907607327728106611317445010197746971084`341.00462926812855*I, 
   U5 -> -0.1455463670344904872300849111830636459692418388267640337109937901119796151584321389319807609461962984262376658882931750820389829700177388300880651787133\
8937617468213366546057728035251047998359599842564901803742400451975120233912486192126814861450238418151226955457077978762352541584194143668799887493222139157208527\
4626410901293191216221171704375033299817122397632996`340.9640358601579 - 0.5597861129779120551483137971564199665565681775855909944519422992699042824168809687502921\
1581525097251393184143715856341087378523851140884754126113557839151374421413234710299317621971563594627801965514019897655918990132035480738750277917815203268409849\
652730150473176871846917334752683394122361660114859376387838506629099925829314155138626587718420445746797061552409`341.00462926812855*I, 
   U6 -> -0.7014309072906333916863979062684727923678184568236003932778858063608126240113630351597044553445835270527952235885462267908513645097081045860822229894609\
2273056759647688505928384377451055973980114233593881221139162347944735927025076124558864103708340098165677875011161556519677218936584843559249912934341676637593858\
6238880222114322830498433581785697536723798759740501`341.00462926812855 - 0.596371583615353712532101873129844273171670577845166478000737153253178380595522411911076\
3468885960182815761837251847126617706641632136020303834568174913591770809274276105849881719985865508099135400819971247408137627515126532050471416129283872671230230\
67649204360155021840989252252927132581430309377887722429278342919410903005905972435460024243084579541697222795334645`340.9126031448471*I, 
   U7 -> 1.40325395535718617830534499237289605608375741861796947334211904809775072871755347267186829811834121072202655681335134512882960584149935808458467267843764\
9547596843033129352713668161483208052369591505571703847427205369354864053446045666550803635495003288921863888537742424106666738137529193514538756254350189087971618\
206965529886846003399598069912804509146690785333613`341.0046292681286 - 0.01451548366407591190878312656765365361590064790099046457462069286675775393959305803496212\
5683565514437359215284897949602078839261400555993847942618851858381640359344805208959632706350586764068803622806036110241521041389537941056536682109506804170101504\
514138927230190120261206512289646303950813065800035014557172491177863870249841111880258296762896620776373182470338`339.5937785970716*I, 
   U8 -> 2.44513801674876187319278697520374794923175570038003277069794031500854311012827354371836225426930117308907125678715864982572080047526378269110275000348922\
3054403854087488016983344954727930319836061283568397224405720093627354966043491869396413794075077057396250484174306068286136737673577776197372118409174860134542530\
723884443468942451580591850378329772477532774409543`341.00462926812855 + 0.2780824475217211935596852141016533760638243275782738241716593023969131387440723464532394\
0763951514421333280845580148466962565827841087687351276590559614529338087300826931169157334140572945688548669550252695597325964236636592038762646578280666434215595\
320819418357907373799990542557499529337909090000584480587173395416157302401528139883155595418982253234637491893312`340.49152574751247*I, 
   U9 -> -1.1041908582313767025684216887831234410490474437055907584076431180659559635646309807088161517750100306797248336871742465757645045717861536996245497220796\
2642445807895626396875069762152698312712285286370491064072844092119493958808467011411914574454610025982726198694467181327565893927690285422340586838371419376867086\
7822436165279751290765646926601194329239407768639032`340.5077002942197 + 2.1684332052322835301139735304345063208104344441658561246133406376128789088783783235235917\
6093473193808811369471058069698404505429135385551701445483320740078727631739799679168353344182103432675741939979139751245568575157030064601058551031073529540221995\
1894493788958162458118644834537227848193817442615838503795733401965643878306676910624398709785043019821109082492965`340.7617630131009*I}, 
  {U0 -> 1.69948896846400555610369281039633205839221031494549031890843705590902099337551508254745844442747353783734786435028440301611038802570456049950919726822367\
9979181532899547633275931347841796106388551433711241419760709594849206097480080557667427973897449315820447261274422172754172324521979471559866302661480660255751515\
950816545451436359872560594125698823940790304874955`340.97859774497266 - 0.8764333999297561777562334946022922589565990355343816482189615952940408195838928289661118\
2186647726333619259521656359717769985826867286072982272561073965190927750680280933786905669690827512127032336534011384869367575615205974246055423748027935071437415\
3972254274924890448041457006125210548062479183603782905039856260356944345437622490048592238580296050047082508824352`341.00462926812844*I, 
   U1 -> 0.12516411219478699826544818091324439241433560648700351994873590767030701181771016184325534848491489738690131769459474247488460271348733433617482104636553\
2235030086850543864702626561345440680533927084084676697417770449675045583814846236140684623804279159702169392616488956097941977464107237044923694136339008549645704\
542583404965663401265144004854028917433553323011346`340.7394646392649 - 0.54022684353900756907597878046840999859592114376109536405768816414132659985757729424353134\
9131958736829040710024689014436016814093859280353186157058704340615220962313472006466841828375935359001339211971063538640874010957109105862333587267489321494639578\
418049611469294173851389241541749025626044654748246053929215562600470230967312386832162243273196617678257338729472`341.00462926812844*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.873350734781201850854152067605957621640036722436455504157272987579077612493188768643335375765630694652512091207921613810167\
6396416607981227259520746505907486857715726230168167324856051383800884499880734927044869281247013252309467168961818300799249284922384679696447485505685637193498999\
9747355915879174022835013535377335379289867121808491060592456388839890048240263`341.00462926812844 - 0.431851763373392025555945616060199608695011592040709823497628\
3176267428546152185832989321429998884962138559430842665400956359235175093457177248363068659305253965947124980270572668395348243332664789482678090792796238185634765\
54522643802154265309990400488907321853138190928840388770530678383286776554864887570463275420760755337196752817175349231485163300051956139133676`340.73841110084015*
      I, U4 -> -0.6526662023238933515710746211844667290772444257665740552175539904586421809268184477230323298906593860723886071886676839848113964326187806680003647\
2502044515573423015300591829517211493710569801188899551822469536757293731037360773309899543542047452871380147666742987945070702816889362485684138251185558397837697\
1435685781049410497661609214513698597580253790330009776381`341.00462926812855 - 0.406648100684742630899982796630563306246884399125826651635407472813166669975725364\
4919331971117433359747944623020685536673544118426642038332806788174904461251496880386404014996255759747825070463185720419575848348772007800042947097679075671558002\
13965818513608780943198327132509020075594225498760418057023263535919827831661159670881524409731830795473968616599816092377`340.89564164182633*I, 
   U5 -> 1.27817509328228866668190365294259046883659964676754939188440786363978285986940064489164607530208744011987725825563586276566036528489650500630342560570591\
5382684214120884793932077149136914582397102794491728118312265580680526431236920126117730699493480897594877301327333016645978779238667244742171783771972616094807216\
134913301711941984053038634084970524962048067618956`341.00462926812844 - 0.1757078434342046149887419238607846121502547081885846613595235860855857334363392491041190\
5007706053042070813600318568424374662457640584796658937248926708856030232290011997267910465760280404181778598885839376808147567051398384246204453199635911863836129\
8653625442690680582832910057277898763620617213785882336450133810352630930369042011754377035039439513384669273582205`340.818111287352*I, 
   U6 -> -0.7971799858669578013090759286818489406356465679104914872664059092440286743635221038940614776566475432730095927165567794949135963134386599098813680363282\
8044012155890144988297551444904548038151592171266237338260239750417513335683709980972974083367297682697336655736395513681558948612202086577415798254711071130047999\
5308634175249069756451773838041276621365304888707484`340.9709761746299 + 0.4841509857842304284796913916505427987367637851951963617896926864224231017620618758637136\
1872823477742148555036494840781695775735336187315589676819549267125761539926264464420379609974453342038313463584786606197791548250666340700794084027516213182120279\
6627647146126039946798365210051475374278135160795147088342250732184559510977836896388100561150970576135538250832867`341.00462926812844*I, 
   U7 -> 1.83772926063509456738992583532168426708162358044478914565458532099272094936684319120749663962346401392123740000738037345018858965652684319580218139081713\
4717588158823053102129509570157746317026168085915146603576647420171511431709406531136503544502317316963525784069465036299697782625621855115143572003746522018891737\
491039130710877991731423114480016485617060895559962`341.00462926812844 - 0.1305631000352823025888737607412743137465809747437495101654510976283953405329009903146323\
1630038660031754192607907304597592259183515722087183296705919395011069980704171892856486522299619979069337398481683202926764442503185486117587599682200115348305624\
1560175428465789307137858191324512953468269936568130896644372279297365008935508276412731762921933608992337785341839`340.5375047639763*I, 
   U8 -> -0.3635417778207023434031213366957463322136634343244110319806081342470543090674981031335464868569352924753164363286006081087014590668407369288614888271669\
9929193213414433557795326287420030810899921295310019207654326702834514295795567184816661851401457245716343157970122760881072862304924864598713264855684579177310489\
5783982881988207405085550247367208409819535614491606`340.79182820666966 + 1.198459173936210742533148401413743262837096155965813656293268522954003757660843550781292\
8436588357715835585309936848094800501151599112580271813556893835543055697528112866164053585348475414120303037343623780682736260924710065565136161628414413081540702\
45725157922602387119295423687432180164033167077918930537750586634739774897660014889867658821746615556586309390973957`341.00462926812844*I, 
   U9 -> 0.09425407281058400646600214211201005832562472352285843124787079940012538177937101441541238651111725960587685469982402528872564653734672426947243660226223\
4892885706799289839340464809254624671176767583452817658140108291658494424511782035904566247331913406210921708337844476262589122679942244212545293006087985225682473\
76720912696340356955160892731182310218145991769482`339.4658404327694 - 0.646665993432807873685591057352845130125783518703418860605453726810645212092210106972606379\
0125500101620878625424102254904553855076906598877924043684154916120877573567372188890444450843002771955202412582449058860645084755385135501024060712220875618181292\
94460482082587865108537948414429648980559216854226306082739087757312101554901899992977087268003732575112870547193`340.36134175312327*I}, 
  {U0 -> 9.76624094671030753460716016174290096471279325050179036682375091520547104013150629423704536361537244261381262347499667579521238728874348699426263158041437\
9409874621491742808118964317932168133377807041529763833614148879307871232025971193594413708338844279213874026755865349768838105515029996785818331871326139878695679\
41467737343766692152555619317947`331.44770068505005 + 9.09725220299593745028678676795742130307591069492241051842631074178221265174820667975083169357194160127326769\
0441351679181415933583012629353997476079882213552922075983304812270371789420523820972623932961014653683070335410738437049455792944987327117252595920043510508819920\
79346435138505013495714441569257992363525764940853410437865697477153585058417`331.3664629052367*I, 
   U1 -> 10.2552636086467689348077206743813553640734270027983231286221447784512387580829099041926304303479007053181937879094208925740879342500799717058309860330147\
7158524550883188632041779959771559118497563141502015003538981834864067436100437504372929614380143164779094631536109871286729853906868666113256942086408522762128314\
778629579376286254964729560066521`331.4477006850501 + 5.03804674207002554569298932993017202880574056621907294216023290737190365624558927731511310978885927534964374\
3830250850742759226583952984987168594888282208945139871461122565573906927811499743137699951482049312493730091412989617724277966274846614548652819205457346029508342\
88504905843800487763335991148743925267387268252926601722239594067850459974947`331.2344999878673*I, U2 -> 1.`498.8860566476931, 
   U3 -> 5.03349563695702028683754766543867448530326289849501665888656583546476650461631553669875573215912853254314368386728875422775519319482251602999652041463478\
2593201948180304826011037891878062969420834776273540419368081685040304451394399438341262103095663008968778584311973357424899818694464674468809810648705744546312332\
66757118092964442200114216802193`331.44770068505005 - 2.36241521740939367641741086285609506717873618343603206998329889491446973443065260837756458050339152167713449\
0157220139715505063748949569567872181884913812995298879863568558711079109282766211556485498156497790577783332975172301808601936562162880228926887751672804377641671\
93069808505926527689866341784382876627137359636766524097614309670416710193994`331.3612690857598*I, 
   U4 -> 3.65508338918966780045558550420093482654594593464211201635146258215202853578441704441972428274602371023255559694540282025145042017361941964889154189968540\
0648001339567600786741650870132843678132702035759743211745207171029364521483647816463033750963896455954960726344073194777924972254452579115574069355645582613998435\
493395995838167699391232132403`331.44770068505005 + 3.7222927123548118492691716278320065028764551124925130250765882554367284449351080326987377084310419901662245921\
7393976920826192766704657684049524437079359428113289932128936307963200401471802755357754566660528248918797454739557105747145181750013712034071611478956527961881930\
870823903691928973037468924291996886595267358891911277744983063604600170766`331.38139863391564*I, 
   U5 -> -4.1068819560664406797664723464280372272758708201578957836709015464235894638166199508119745668716106753174676810562670052287502130461006907484424706428910\
6572263150727261014552517020870716929395602649907046661404909307427989004493230991896674096321272858862933026783402222324421711482613729042258405960437770235794767\
617507485329732600998504365882931`331.44770068505005 - 1.6652399849970015838736993818585551989075396273495469911982650727837706214751829215364352456939261900071915\
3579749476139485022254505273887734347581859502020378772054471448043823078387994156069887527206395731698028830506774425440533037039632502996952845733305928318441059\
086802356102231247471993168147901838065472404039365871253811676158151300832057`331.1863278421697*I, 
   U6 -> -5.6240011937569552728190635309128523397456018730768695358706484681654340417499387662315716730185409952669216094143257348566141183683279338438526187107087\
7955195957041085857085546748188097207758011993697219861511259992301502208329395372526184596168780206961624675092916994185410520350211676794960007846264788902394538\
715337557564227875145678571025315`331.44770068505005 + 1.8560115768093388169389536891111072734470009392493374638628443550060356352814865560581329435678439834293285\
1627469129329271964396291557748863982764195834590252467441116999810823770467665447588196091550471393894328720247151257667278179021426259598194974601047120433787227\
287616923305291622040837473888994907083308941448367772879937050955536927701223`331.2380551950699*I, 
   U7 -> 1.95684825489992574575815479742778641921672351651273272448918444973838753693831166307386947060978528538669745187385842749240906947903063516153710641658227\
4260114897473568625166291181781705319206679752266984490931820869900078892256586526868990950469568011403387366453459712639234280918639038087943154460480521130594774\
18591820665489550065409310492669`331.0034946047945 - 9.028002829298304261023116994902529527860798234072453846646182416996801839515665299149828858179860378152568665\
8711526457625205733439989583184734859095800643258348158615522658217642599579108658348344581415032660237187339917523315072473267435060027417690109501020078366792467\
7368801683219054055605177014564401052835242217262722050388895283056217253444`331.44770068505005*I, 
   U8 -> 5.28687766684421130831299971878901661154054665341320655153481405063387060463040652193869173640432009003350073912585533155750666186714635994064384649284069\
1053919136415880859620732836927452194413505467857840831569537563295947399919849746140799737763628658934929997354348283797916888706922580509401930346152515145086602\
25100874939491635954558236120143`331.44770068505005 - 2.08959160662864050688412330973684671417427043238102977102426281886497945304413993808766323205934863787257954\
6799517900403727089251732089438173405817214232347710260884168424920280625141745758951958481017326749708631815142069293446124479381208660852863609698231053275397886\
15381429700865919304046624370441696581602678870260074572491645240809372011653`331.3022064917307*I, 
   U9 -> 5.98997459649392492682844044883933253254439420698388607093876684663290143276513468463749032500859968035863833811191816998238428952421572288222797931302567\
4451083321980278023314586201741180496056006403235688028855731356864393491079558196395484661837318539728356755121535008905742389772805094418142672501385011929170823\
62909051487898884521295406845274`330.5127528417776 + 12.55942932638424404642887465677586567244047786395849242107942769006482738024765146788622080725402971722293667\
9121612043468683588289710414410521127797855504839107074915272512227576309577660084956645583272090593736657334337291739884079628385880531606130024630197685964269066\
91688324775690201159593847012738677257789667678333760302373902484189795604771`330.84986813735986*I}, 
  {U0 -> 2.43301524387928697431629543956888702423474817501689234204442422833218156211773258504487230610197646503445667295103895657203180914332494932332490655204176\
5794096615052570614761478014989511716241527624423050367525915778753297477425920789487895865959350612798591574937694528884998390057955173935936354971248136626103154\
92590911715463844829213571778458`331.4477006850501 + 0.504481895994515950231560208684857261785395806558607582353003344698436242852156213065993175768449368443193283\
4855603700202448980659174229535081137166780701602049195625435803421444327307178242302388270022304132731336640980832934439451445749900371613224114097468002447822095\
5468364699717173450680130243573829142481356783897528908263623533376579416594`330.98769692197624*I, 
   U1 -> -0.3489482268789556059853522269308258822804904604137672243190340641003001214915022958285243233552722786140307605570048869760146450948807221338578920178715\
4061233530739026496322693883002889641666395543601697208934455182736102219321174198008877584454538314036628054952358181270948438971794088642966052315051836095508952\
870687837322287663156572828660909`331.36265672907524 + 0.5175976035295101504578178186190545633373954701866749263109738628905298726518338371377779196279650206370853\
5728054835156198413891449338582732007801012239981750896042438847593523041367775188114029683761377531152245372595656908122497514876359030448355865855227950270388000\
548786136598358846931457845151729761643903076724641061806232840849158783601306`331.4477006850501*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.6507147263441885125562479098445478879015243460549347050636471569067000094438359251975319491492003673755178578270392891080150848447669336997606727063771\
4833564078017164902441690810520631372502220926343226533932923009502122762046494994878244359535621670542546644507545369132080906501822235864130786064355097437737632\
184412734313305028833498417887089`331.4378664438323 + 1.80923445684403633256362875260363800291523187432027149007746667001534573320466939463216983691139234103667813\
8272365026064306303702079957690097431211754499610836211479095273918519768403728300641417144370390829467801232455903152704514836554071213695199112567972270891536724\
22324877246442647056544672672357187654625886684653054286015689528713536522258`331.4477006850501*I, 
   U4 -> -0.2353360790649742577800533213957233151358128408265624741145200680272758477038485296077326617047309366247049193185694563771671124742094789781324049489251\
8733272355097487977092643073642986812798264304705882026269886546172766170838811450372196211299185941436543191086119653225209828392739805041569692226314820943953084\
794788944090513654472213110989736`331.134486931197 + 0.745193998344776542003954183694117867113336329252185993738116795273420726777779642588207039655619089154440735\
1786592929107561097825314695963322784271370749892238720097197725038504424663092634387110276828067710015427038703556059903715831174687448931176540062700847326455692\
1709920443606321175657998876457482238203833772395836070205284295750461753095`331.4477006850501*I, 
   U5 -> 0.01334686753344444602080075369943111817406322319533115695981982373933703062523230971733763527046068169626745667155799699638365250032926474272413751638472\
7707392407697540577728826994016457687063769534150543014209091075193640828535453454326714747790953474553331556998854028711884068015027835471827779151408739342176618\
99354871498499719127092324166007`329.67364766268713 + 1.57446636492506477068795335440260364234240996140430968564167011187557284496459019626648654713535939578467908\
4317127050789430104491941792417786078570500613613524323688468279123075405126806295783336924404431618705512227048695149579881231614118703159617997741018991289683568\
28445900053667510152040854621528217043426265307658941391675772244358944388313`331.4477006850501*I, 
   U6 -> 0.53444572103596163262533875566802611677309527906800365137739721192915361181379982370422264479973095976101775449957455685968955610072520694537407289943108\
7836686821251127613771183744265106096739067586917436418144155063100768656532232571732431747071106187990293870049633087475147237431239892420047739241736542311332204\
31502336802657817158041984256517`331.26185099093414 - 1.13282350615284488017592993732126633639480457473030219387598511572793616356113516790513733528035681588477924\
2736562681365815179443562902363699081684249229036189800582241789662850054207118446601345869437369082878314483609221211931001031204457509131135105612759283992809263\
3434777459491224344659190896840696047002414264380278951298208418941884535277`331.4477006850501*I, 
   U7 -> -1.0484778396368040588478283982312081430401182439493855851771217889784002542687814976945963618562154111526257039754284148825276604997145502820624007211855\
8114526190599721749099648776234767234411081859131215440694069794690944227857203007583867334666142218055372808719369713940730123454543030144521724061908255637073783\
60061814306333054138413889727808`331.2553542371472 - 2.168227110684466804984171323770347193197976281779258033277321668974263642851958805762964685619242002853949258\
9132770953558050565433811576556278975832791100679603678379363835054053826796925924814440560189062480298553519378866091365785670485933428397438317883411979519350142\
2693442400327995645218680070715609245147644299173373911927989725239849836252`331.4477006850501*I, 
   U8 -> -1.1802745191883002994371219674496697415812998042549875440406245810796193358682408116880530349044689118311960825045118534081751044802425866531672093025803\
3177380343892191550767111262842378841814958244962896244836075079497617768027825693957926631516943007906801239317557290571875051696533363081087295838563956967313394\
414758183590505880438040530345035`331.4477006850501 - 0.61037826745554876046145640329379397375231746527258409339334629497682978194396804161892023010982937127747795\
6425339462350844293723947448167944132918672793610042173736041788876019853666441715636746331892911445342424003071228668840535871163410790739579971461770383393594716\
99337380345788352350119294140297926249226998451501437064244926016465848932407`331.2889691182973*I, 
   U9 -> 0.12720007799360905645173714465989067959334614986914167448961487569451220422066056893482598114672558107738062902654941302442670457626421705409604598080910\
9148325468619143462798958906772813843426317612697613316807298240684219874087565824186076973394336133998284713597887507181968043209570077829501225627458169315248838\
11798275793589309883611318255394`329.569552413918 + 1.2496163395692670477713974763540375765341266430387442243549565311510229077702555831601076977901248615096368982\
1060599564391366142108397214367859404706735310698160439882164251842721800919156726510113442978464816731966836201800114372092733017197208588451333310403237963318272\
152308883767330295487606175093530917730549669800865410729571175333248134092`330.5516025468081*I}, 
  {U0 -> -3.7967905154801658780887672821122584418430175295423632913433758499015524068441106897260918879482229536273543795685167808654950175546857831929239474103284\
9680220761961643445020360307965398895549235551016958696283845856098595071861398400625024510458123239861974228006291437602434673443139285312466623371165590959464300\
84080837903224826457713265280264`331.44770068505005 + 2.58109286900398662316327965766246892806552384276261454026874122100446006274804481691324235650083308721053649\
9678557888140495833602333115256400778130643636440093804569555545060665257467301516503308720121739788992061678558845309319484587757432177137836256308318317995722692\
31507724513581910862515799939082142854640997936982687822395645233160237614813`331.41294839444447*I, 
   U1 -> 1.35311947917844449797523342892522579649541700816100379392606994631191408275507422395246790108893539291124037477996353646960978569638163187334858501488943\
2835930836337291776098040791797854620299652224785832229617044136037410671115830479540402644510698407564825806663398500461909492394892567787411802020921027622061885\
58383562728899124726162672501794`331.1482503560371 + 4.536095994292492130877580543548222160665459143444967246356548550936754704030667183590637644175009157649029490\
3335591058499704075666709895675802838190308105614468708681239807535947244706032919634600698075724221543815984113783271489679946957724098300062019404393982839081469\
5364357977590915590213960936166568686434463826746992946673635664734404404389`331.44770068505005*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.8649347089522817941783696618016029783740971143124736020070105571496873712585467073572587258111386524831163659107861493181019522805591918661161168636122\
4129707372769543905525126813387700782385782484919441585877806074017030489555693222967807059209330013949181563613398524569597836588610117079855469418599066189061431\
394466092570246562020396822297088`331.27773766478276 - 1.9802897974032374178265441923886418439065195029404944892265130218700713547804517260326435338072214877624022\
6179177658727054644204506806645151830357257664126783686062217748794971245558165810432346777800767427208473626385291582542747800270551713879406142851845433528990711\
195783370071101851534260810240095701914616609933335075638017111542744200689355`331.4477006850501*I, 
   U4 -> -1.9957695772184612318097650216044774877892143747339712400764384607185593913359455843008251075368049162577464288031173662100829874044915747506749529029455\
6336345187864753202743582184018812354339321915708809393568711315862825248087665454918899069016342554024147373363631731440973693883603647671131276612018934024707286\
46055382581325012407976854009007`331.44770068505005 - 0.09427985459477108069470771709702522466102759994837309773873039648643879000180561143228040821806620102003672\
2624473126236839996389706086331331348157974918636283673066484693251385963540750076657086777561123336079841884638161143371577713657472358352016332975659843480567885\
97339562084507651101551220816875383711406711311400031277131504507432169423`330.4118455266434*I, 
   U5 -> 1.35685593775858649497117024599622080414398003138420479696139655695905211658403445924507530099132070209092785433886212309390003364072172394657721543597996\
4452076583134171356447755210365389456147665930608951623215978071186056384780658052178392175229263855982424451439893742656888776590945508460596185631429287055364338\
44673448276303216670014925252923`331.44770068505005 + 1.18060910902607512859040084558864375514205140013779706764680128242818507980074666440424946408955503390624641\
6699241340753536291323083821363978725954290982912135381862800526989419981317868913226235664796063435027081744977714912750699285488049117198355508258796315780101743\
84514042553834736742792499107784516564273452543503037769332548178998645608113`331.3745932224667*I, 
   U6 -> -0.7476673271213337362145059459262801033670693885031095222847612493337858916548188162503425681891652560649719478637124937965676780563327711776543927735589\
5482709865409405544586495535178768942889275144821864558399441911784113913582436972823709571258621580448317262829524242474547047514718688117974221488431529368117395\
209531812481385134892575872499584`331.1511069913439 + 2.09097187899638451596226477122281410139626149455892093524713856934451430005278532736156975438657617306929972\
5631834861515660928218789807162984529051125475530072343784267830492490559049465220204004341695976416021086923326663017559525699417233191821216513939364448850120082\
33258214697458460882067149231529930171295635341161420980391204307146649232988`331.44770068505005*I, 
   U7 -> 0.76922425860279659010216843136843791712893926801028225841183596563789080616307057485596688907001309249285738203544906165780208242913938259601462684250088\
9295100893109559001909542248825305964577739613056066462093087925703471757365292073477643670656966698992466535642118060725936642075855553237608051067201879590941686\
8053756524734432029562689003625`331.09141609737696 + 3.022043480117324703915661423423298339193315894347915534458798451047371001572783475770240711426787083711906949\
5771005164040009118567041174962394483641495336170637287479382984869737236100235701046326039854991092031728368610713043676373274033847182784807287332743182202386228\
9815612231084279038528626237229488373852431182875723602435920753692720135173`331.44770068505005*I, 
   U8 -> -3.6567186759267783933135267881195002303501926743342020090689302346602422743459725483159216059370978160416880825491563200183805414315665391934825675276026\
8865984462238874004885324997926881694899333460365574166233342596128773832231850583161437651249026086440280225492697707451592732773556288076319309660953593025484709\
787812788317382159699244467798702`331.44770068505 - 0.1307290009104642134376019713839853854236319048546843945192257073142803300922621532629281418766168477625265028\
4371897678901671684742146594071404724893317931921438540912541972254078047461342295917667676221900937298070177040958765951462876517976144979119796981257645159263732\
221477510989077684033295405773673346773245503003816684056416091843786128519`330.29696626169556*I, 
   U9 -> 6.80736870419115110568290824273233940856603003077890603821316887628907852544009278834513426800964899914914644450958291306479367802044555622226931161935321\
0447429915125106646384400857772615364205287362639200547727423034257027961419464810870356957172299902568879352521706218447780482676059694665584750405732822260521593\
81483031578707241171391128984271`331.0121178775606 + 1.347920976387924313798834963611739668403057158889132545655424471486020703683584197783761269326606628407053796\
6726220051779292776958989983297002287610741799867320162486572456340039309535553784338443914206343441020705951157302018819418390185547820253234874583023802497396943\
0488063800887951616308620269736475312203970949227140969148837727664238999775`330.2585304116673*I}, 
  {U0 -> -0.4570959810531828187941970213096969546659440981473028156759188866370896486561900214857278715034738454256539060940350563417132856014703438061244863190362\
6086344941425934109978477968904086412813731069060745072705112725036827994799965223317587762288775508423253377213067874361494762225507081950537964407641756358230176\
516834358363925055101596759783348`331.0856839930758 - 3.35098459240529873849149424920307388099221696559352365434881071190850835832833168408337216285620983252388788\
6952622683298882759933359930722452394071084852397071868510933992406350173771976794452111060263786145280426827964383842777293767984785624837957916711807685061206723\
85779951439599211151519205337667488261599785626549741523618220953288127962376`331.4477006850501*I, 
   U1 -> 1.53731756150378224599323947656718898034204758236058666030722438592974204797519643650039347698575495054237952081405528811483995398421639310350277316689381\
0427254360219251282492562156528099526046898623890018863847198094788032880626712706749256817572468453239596537840164734724040574818530151026332552903859021941269459\
44604654588237070768602681285752`331.4337868480545 - 0.679705939516278156996518762225654118768991417074346552883544811431758673848856986012305160936138504078218683\
8206012228415360359783576751698847818489117284316865381370637979709839180240705999792966861196100446457988794158734867078642267620331461327765765416089860315054243\
8599177845280160098923525084735965079409194796048810148750045807029295294237`331.44770068505005*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.07451939811418951966602115169848004388155806016334842069816831358431433722708782248502878398925134639202388020665031742602574622673444703778272625659635\
3358423993254092120854059998614675818817102085472228308717731972457854704229534764048432424455803519545061495248776065672335359712932147002143270591175520021454744\
7597882368598220844403642369863`330.5367732519462 + 1.9966507626606460218603793321994908181109622834733943039219100732725540494865244833665339849808428775734997566\
0923665498171117432242998559572686125044904342115929822518695774089214872268685574149604356639697831637961952024727956798628925797622444472447800411112562498136694\
390306818311847964707748238842346678412140558805508330622779028646400796603`331.44770068505005*I, 
   U4 -> -0.2587904340815878574747175554189174808047228798862223400425862035422294907551961242545507688054332102373726761890373927751189661015905603481725994926361\
2845168705673616566228740036963668754044001948399492102768011081289446324610759548849876638377746782601943787320371626978920281962428029687062475189007867077627132\
535126430331091662013399466786599`331.2629863425829 + 0.54320983534184846413722454135535694255385878807370977951673450114216997784265692929273135163252908435860852\
6646852981219128767050651780658941823316336832525616238311377273229662231761428080601673566459312321337520869153959739416598224585346899702443854317150992274112143\
63084972356340524572839034323995951346852156096770784762359830758764490058093`331.44770068505005*I, 
   U5 -> -0.1723864558178643858616102516589871302444250864216915710214527180869689570452034182415695012060901020420679319317295918774833824992305257780001517981301\
7680115543095521199910604271693476939990165736357862905747328359056554184671518877007712272271293169020926652670145965101663899088722892120222673843795252664268217\
877774841741578792864845655456445`331.33626857949025 + 0.2254535904576127727391737149827510384647784917592600056205255015653781133261747611337547221752594617791114\
7993664249959773738501472438618951410312517486132886148273172849686234089754501264768960939774466355888316533893704157599246056362823373191058403926773329210746323\
906522915934422418562519585614629508190670454076233356022334107949374355004527`331.44770068505005*I, 
   U6 -> -0.3432776767495799307982895332686608858305350271733429364238172962637139701682318339713726228023056493573758925474973629287110549118597579864181931135007\
9734904838571779935096438587043385694117728714519460149342974938604747097207248319486800222029996879842354442155531092815844031538900284475079087711307023596758814\
49799735698304905571427230471061`331.3799702284694 + 0.307501108281315208897812607101456234142823365398638394110174757868314010533363302100944480430594001267471350\
5848967080720480405601909905826657189167880462058788915195745108957801241627340856787696749504194707171086232382982979105306805374879535336442681852306453959514020\
3418322334110005024962642795896913400835907420143089452279300426600390482494`331.44770068505*I, 
   U7 -> 0.76835393146742735058920946741818803874874721351021620571309593361748540955726067279156719876323603272161960516370804725598050341279383795025518029460423\
8786003078451607795852132338870760074081396461726092680137791887000734531089215031970170883505091865614154714951712399745142972525689177139646316562286471349636938\
56583336987688407772775460793716`331.44770068505005 + 0.12775351210144847308465284592557206011019983396741263091657337719486647107405029299617757963552674519350913\
6071566808944764335900429960917231220956370168846720943345676399049658245989443659686876957465711553729563644600780101547639820677514006134457267322823612640042886\
84210053750021553503777466221967380609028931166009359030742100140534207928409`331.01541289886484*I, 
   U8 -> -1.4988697516265977727731108976469165538227334393701318708462015276811650101794976496576073014808159113658343804320496536716109516099353043158000148507910\
5716649523127761334892247376979100594093808935777008768001238453428266412027347549974104417739137750138089217684921676616292421919085013104192621746714465060820456\
108902522954420760422016051283135`331.3623984702486 + 1.58354849987330002788216536977171634922384607510646447525562863008067703716072650238021152011621229385252574\
9605880544435659487019137777360784778258628635688828774128405706158874012328427602771533902537464366460240834220829679520605820929978150984084343197084366517107932\
89302410676235810577529592657370860321115221653539119910364882880574603451815`331.4477006850501*I, 
   U9 -> 2.74214971952264096817599383488110451784360622811144020398192793269343074460083361467115750059240544542619336646940171530285128597601971936707538829394401\
9054822018858594254923227007808039156807470577978297166744410038258881297490166410399425902891052660085494314105757662336904848725978685148585011195561992579497612\
17015280934786343082303487242715`330.98655628299804 - 0.36940706195290327951926825717039458908620518742403389588617687672571136269010458507485222968793811415942767\
1726368141314434448061772723906102873480847108639118541627019570722350831735361602148205398299075817549317316930921244095910260991071944451364776158388918074620353\
07159737914166462680315584983252205528880621008548089439462867010548049031255`330.06063275791075*I}, 
  {U0 -> -0.4168461711761518798052399424406479400024515358015377983828388410594885350505665806534930078270986835532051701426004500030516893229430196939935600718736\
6195122601177399121860930380926815521069734040696419888301630808434325222450213881169823382873905611218503613214050850320461873081846621119353467669663183642677418\
17215380442819247107286748500474`330.8935668973327 - 2.547977328601597022685885515481021307119522824585500404632035687101196723713768376472457100935782811375563534\
2196285710491129720364526966598908934007140745203041348170425251224422639877240051819682188362428800894333959612847835125215248865407370168230455740193321733557432\
5144442488380659987444526642534760179763143610292618469422295971518076807667`331.44770068505005*I, 
   U1 -> 0.50740994465951004237813851364612030780999118575911886089225303573756078932315913685404494788133478641722345451028471317210549469063913169199834555193404\
2367791522653136759261136001750480189847920552147712918067746957591588648610285229431389152485328462420059465618475973432329167599361257693685231895612337063413937\
05400686387822372693868153394759`331.3073807624466 - 0.928986713124322862040675899501802689314000240287108462361969463097638115686432210458604240995676941498000428\
0204730887916765078383524638358686082450617029028246713602038736167856575262754461110913260926564646738097868785773225298157684285707620393188067002701132108805935\
3703481279182199537799151335684394104813160656795587398362584284627540618245`331.44770068505005*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.00975107806505968490607573863886681626444887148696470076949610745676698393230263485635288183228269379525496803409333728452845232477746494469136824837263\
6091399432409183154025162185062953520178019026304343655747717869200999424650765014513141884068197699544490804884354750436933020057301343794005255166756687810359449\
39466520031907349185582351926124`331.3055477927624 - 1.860516859055954196385675823634250414280328253308687594285555785386977804957358638557265584821661234260286001\
7351526829432755221590681947202054928978623506809568381727027064133314174447930597436658215372581553044787156658516152271465292670287693553845701373483921913877397\
1175236661530771774007848083349601075567869429862785180084403135340924451197`331.44770068505005*I, 
   U4 -> 0.79845593350899636005092294625493977076014450523251948025100778868307980400898365526493413003143701838158198475902025158599330865235299818706794526303668\
2703338936104315592674135287411241093564007089370108227688300547327197359507035705137449487129319398880981508946904300812830597102190864811207038615564720154081306\
98280504734305006672365326772171`331.44770068505005 - 0.05987651403589365825884146849505647145372456857435390148012509309678412652786849770417556811651324185991936\
2922614093064694615912871237443539952952104882847405560858098195125394287033609294990021290244639996564706642693229625296502414172790573814730513509065557857843849\
91998893975315442060628114372364447515474893546163770996477669621807247747255`330.5912212706942*I, 
   U5 -> -0.0037766472917792961226154404936480909114316731176104099227320721640807606308975606130171428726665646943722235099128093548515074858010867180468242709832\
6955643216283732928142800548415650299012725149507246965204408136859063841249385665324658519168999911232242998503478844330687957215068696621773231994842453692215695\
929033013685951166705458524598118`329.2667799493831 + 1.14449476264173959700199190660916158734589098480639484754493785615299708434487945743499823122567728204421070\
2874635217147378430335017055126442383889261745621749120948167913949435457748789747083977687600889284713197641356435704676119358205787745993211638013922455029078537\
71388220569406105235202447011276894284069820890965228317485122954079475266807`331.44770068505005*I, 
   U6 -> 1.14357747201227352622496999025576119734244489889918523367928781952229947299386722021335242308666715335614344161242179500215610145347719278612036613535960\
5588296607919843066327182675799011308226442907979820415631001500604244106727513255828934002051577163728952892657408275423148298843095886709989812610405956837515774\
18886218202208110043710805435711`331.44770068505005 - 0.69294995221549118642376696632011801559003325693137196205562066669126616649955578643238425426458222424929487\
3962326857692921343520945670651087376351030373716819010531328075357954862645014598846813988357157197006113167463410668530788253762325136011833846298797676170480236\
84538545766548222417306229596170052733380022815722879416092892777382407417483`331.3155775943075*I, 
   U7 -> 1.73737285029706798252944209413463834827446777111339272143398731996027002192488823193899383676227548571594450293923326128828941308660546926778154834094294\
9510018320863097399637495837827249826844235059540371481063332095105184070359023782965857648835351668175283568217138401853248088120672699176722849076722595554980926\
39878362229929836462157144792382`331.44770068505005 + 0.58971842311840363511210884850964860983165119867541331759123236055626520588096687451787455671561998213080950\
3512665429057881558485727740344308777841866632889723584183405884391718628960387049389296388418238495109179224307379115532287642645378129068072554437383708291817826\
55816900417862598391568382378292284184603157961765712792306842208246143121338`331.16037340463987*I, 
   U8 -> 0.72232643407846987669142810795813275021443618366799211162368400653362697769069405551987566817800677272750235374293250945111771125916913430054159150965322\
9976478532539636212338147717941470389816162590276432679311798396070136601233574265254347360461397934824880992674105437445368159729583142298968605598889560770646111\
74990894505698161991081108534508`331.2562493654408 - 1.572327366332873430548475799403493303337729863406200970911490120749820758622975427248322032127313486189365139\
6074100868264574650729442179699493335004138062733729653230659624509660564848000224587148639221594667222123505340130989524233010083847828181528763951639974482840945\
3341762942912511870814809584302512317542003074462084752592404620173384989849`331.44770068505005*I, 
   U9 -> -2.6470462246439540616668283340428209742103237506434001989106893463794993976021600135434978932177142625510763042823747729605730846733071002301081224936525\
6248910450865042519162780014996658839307645191349863517520854454953867558805462235915451169374845184818915554479803089154937256113248241354669043382477906580560139\
973852520961975235606773128325291`330.88969693537547 + 3.1618543155519071923444712776750155551715166301528397141256441535561754113302182679177097920081092690119751\
6809359485348547950068897218295923333542891602050778469986470706341896801393660127482503062972359501609220504407889526574591366740447386079063287962042315805246726\
965339240843930613523154032263473086064952409351866936384970028154040835899923`330.9359976129672*I}, 
  {U0 -> 1.78678566369995294196711989289029727320846418925192786229920537634703361424753597808413132923876874486878286381240020365612776374449771030019156614668043\
7292065298183138660306115617376074402603596689538657692916480251788582779703702136629660242307569590923774129501555043800073118584578222258810116571049005522413900\
43191618407581053990535079346264`331.3664519301663 + 1.849623742663114144719621860994307719197738320250038394619455784784185199111621540939226709284392243433250693\
7974676996616111841417647577279949719729919063795416852832326162925983194834980529789555867459014698309278892525771101585812722546409393610768389537756192107910435\
04910514042142129648520527869298521734751067131463235798074931334028227509`331.44770068505*I, 
   U1 -> -3.0804283036617723472836368085567395277617252999984159288945202785239252631181805240433372958147972354154668423101232414623086375706617753760903556040173\
9427710478843226469580920404589386101805172637800219222430042424944023715943593872886305411678891731478643325322207086637271760277666921311297301988609421167682422\
570638515718854775218505050873161`331.44770068505 - 0.4700203533941399969829966726146403145595478397163309392027774579370070285909073709178062801167499872102585940\
9431916870653804395991034066901218935891571433175703795084144702212937352156961475726096477898363049006261105258693077984138065338906703363995263573897198696362799\
250911741622500747588763463605689525516889016645139830499516623105937935149`331.1566658156009*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.00509091141225438649254497696775898769157006693511229591898082677995755344454284580256002345030065804334262408815508941594961140891681820299594779195306\
5151405310753903942472750463817255789347044978504976185512176564406487213649615798827318177551227751961200827789364838485217357633695831803704442211886183718350866\
72402081206893345501876848104644`329.7069273288015 - 0.982996592720987824898718828113420961679961116640795242385389512492211624739767636373566314719997802801690599\
0352646232991885428567361180817950217993570456663806536167439831146987587333724025249660734619645243303496272209366883178933799559288173375198764807139044991135492\
6804282736377707126417765397742724111975281021913576073674036951217299693807`331.44770068505*I, 
   U4 -> -0.8453236698871316996668626764586800418245384390644716975474069096701609890788780269006352828062378940696031183753878726465919177552103115894793548667019\
2483915132384702542092892772076279582289205340707591048244618114228456559500474695718349339557743344331056744431092205342660320072875415935491101289155111585694696\
993631570594282063865659653537376`331.2817698770523 - 1.64594315078000920907140201816647806128410357430629502762463858358314889485874348865117345408520289318321334\
1437291940744098013925446463783048673643701373687523233643676273968762187697077150536681461319807880303207890327014116196938969148342515563066644029652873985038301\
49699827224364039767755486284382796471505952243453100238431242938582066070662`331.44770068505*I, 
   U5 -> -0.2420596439633481726056219153113081894133975722095662289664346204701309517441185409586028172892974526212734620445028235570027554147058284927999650182453\
6710411022865029119747933272110707647753199155208864080249379227097982099138136030877543047459931397470265794629329640138853543274249328809198081167784911695063492\
118389497830586387106792499575682`331.05974997041335 - 1.3028425697791816396335247669525348485551050943650699677098481280892136408580693040144851994386517808710641\
3943280137921573707306724752611599081132273793954424844517661604231977684415546618461779445590720006130121942209571266895172056737688551747334530988277424069690579\
534759589757515428959730438678011301807284239609809052568645107347556959716115`331.44770068505*I, 
   U6 -> 0.05433857008253886111804926499164359899949801886892910957196164647287418699089282962665006970462724407296906239736285903496102527370719853248762170699518\
4535045951859354066207921553052865187682766805064776142579161365828393680864883459880599754561496055583944579036897804327920474412797220413678786469137614506125193\
26764978234160271473528347307381`330.6254511476899 - 1.250799948685128424269222653755879998656448424955560340089023635047123707612014009570144739141364514023806744\
4663938980504898114682855863240805094093799387492744124958170255300339660241682397612742412582709775637298880524844513737456527935493126359414253996541776084306803\
4591299020790237439328670218272030192830973009159757972464483115416369727794`331.44770068505*I, 
   U7 -> -1.0048110165690556695623436281796157393521335801046286988537876630082956775600727698419928844794584177584741036375777681006937507919912785790049876997874\
6746974445952884193260506520292978276637296030337252256173586975714299109897061027234657167127701729610356177947721861532536188693805513860169951167589290053339334\
286280499698401054530062675963265`331.44770068505 + 1.3457656715833288334119089488715283998802063618634570713626137635437244068924396357457448077730595559824627843\
9775985312728486559229342834706755311143812103288547805212299218945844716265666553647831452372665675568783318344012712399298322983662143908289982216626884741327782\
187334606004568724976401891738507916441255042717201718257959615380119551475`331.3970897517029*I, 
   U8 -> 1.49826922347196368022170061542787529560036607729811435883117211252890669138032455618456107457275274241467839881484065633699614875697595992173971387837442\
0663150790141843540895661187124320009060732042213923942061162211254849320980282354953676754934661436933944706306123202000721675686879256898456051465194700641869495\
9559958096171534495150116722446`331.3021951649472 + 2.5629662377574624379925879582874720769962412627755821333703797866434956477009299242926850469700920632773250418\
4296116272328460318848867317613012259109340289546515474885777910366979955472057371357276082065409586824064109870122620133819196137773776230884921442518142412064508\
813542020114434193983827531895290014651761432724507593568693948607882759494`331.44770068505*I, 
   U9 -> -5.3717261878551636917387245780441424311301592594846065947835862232172779079843962886793397225796314897294442380818680613015401360711240387424565805781559\
3705611381303931235781117168407502822919269545212429510867732221383001986699436397212130732864459236058574545946273600382937839551399197716831113851982665738619846\
99130924345566031636957690194563`331.1506810901864 - 1.474821654164913193218731594358998971527210992702373163517208731744250824878956086471848188072642898250730518\
4201089797786036165072543016225375990291498501967258396457262048740110510283534802793139836502724497109959572604888786053227352219546433397390765994861360273990459\
7470853735020819314553485112511061004980165626791191062859412540707262150146`330.6141011820295*I}, 
  {U0 -> 1.30360854940304690155031541253446825761999364746667144130249019790710795158850202167228490847697872403830563957199187492965161399186670655724251272161854\
3636797672839625311185816683099337753779753652116274092741579839476232251931925891271458809414655664525297930662886690035478410128756523669819272100853015296411638\
93942393027714906712244327610359`331.4477006850501 - 0.126737805905835786418888270646744942291239528243868472028963172148723218385018783123065647143326693677828318\
3799143259457883703828681990490636894533569476001245590254341809616365875906684088344963015443112589474234822458710073485902254840563890656071560801611382091783432\
5192460800871547662035113458351679143654897463733225469778819730502208847058`331.28723974112967*I, 
   U1 -> 0.18263076416756643965123822712034126329666764627655013680812988344250763987325096911651167243621449791914975150444158330980271459582009905568205469747666\
5939151033865024001220032529360987317413072616595516545390244858879244369217200786862166595058045877149035773074806805226441280847088507162997191079528015192837129\
80886212224201512931977854115978`331.3347152790923 - 0.416911769880115558729825896576699463441915902144694205671052170887084521111063403728223274674790096112018100\
9312135584043477978166652742308087106301891241209469069299014431909020437991543383821453985377827696760259292925120305605006386316939831477795606312140955772468685\
0383297177762794898038163482592941185854915661587753672783654609717699536896`331.4477006850501*I, U2 -> 1.`498.8860566476931, 
   U3 -> -1.1776909619710838870064674676184534408379584392015200926677869818368889923131182180293838977463665099737207792996929666384635518540272390054997220324739\
3235400148834920160287904016509042733341826527265621053458212106999014865034275024295336029421176668321705838576429312163268525956665741121634880711725705261842087\
125533730447676065313415938725882`331.44770068505005 - 0.6436253291366109536314920399905025951758995974029433135818395744761312277971837409718674874624125103315246\
5477754822290871673063067909238025501507839432645650309751365911210618118041945248576551230833705186064504796714523264655018504393170351860876366557842152271876772\
882633013722607118895316789860402556364756924856891494955726951163113375576003`331.3562906403676*I, 
   U4 -> -0.6246994471376154349822476999852542695106062541875380907547670245111255251093244504911948224495448149191950682588434217971423627253782982983465985043676\
4314907495556598345785295403388479246777862439756474613238185716192441900081005659896652884275963264789126179104059881196721753199059844353859592551286423606457718\
208789157036853547135175521740284`331.44770068505005 - 0.4181889167682938225186348509212592133822892350306406116177640085011912824915865617829557250665533851402607\
1513309249413571787824643850525035253820981553606495282668760335194207020010821726331836337158881621517785564734045793213291818887007854655829692390030072177578696\
964319096392614754669469845370637168482888320722240060846628850301158602041163`331.3730121278404*I, 
   U5 -> 0.96651888844922799195435646932582697416596470755028272729002987629997926978659897104894275901112875972836123202310963420502988983054857086200715504181383\
0573012426491130473425701879884973533929672968268452650831553129697300746023246781396634583886377196158980832810665678103860017418928232299631187686450455156869660\
52961662959179819661714875487787`331.4477006850501 + 0.005345522609744918688816244991375347782083308646599193718650268862595747685756539245875707420202677430026286\
8443140676773527933482789056189294739772133809990364128905492627220866983465552887557156606215413654679017410758531525175360111219200117518334328963719490532793905\
6140049143607680493970110661273828671605780696092472503661410857097053442617`330.03155008246176*I, 
   U6 -> -0.5584831538969112912576324123828135632848587746315459664971640240102859006925678858160029485649310253867658341669374429905506617233286586076175020746436\
6703555766706617595800035004078114118237373862736303315616510981907029436082020702768689094443712774236723344039617950334074026281929191569502592986953505309266178\
671441519459769685877916907247223`331.43923722837377 + 0.1582518989178044993177694691250829351059671460126732345832508339875133124776273907413188749104720939852219\
8967256371486704888751377151180399680926450459765829650399392127811418816069259585065442583428099659252610860235629641529634333814191467372582445363093259173236947\
668884090017249335081157483480607701374879313855039343298193399959026479405999`331.44770068505005*I, 
   U7 -> 1.15633712148975152132285734069823108167392207279923797927777004690204828255852919211304050422503900218847668209992238369001441532284037860676627054100790\
4028329963557355059534805463288719775513586314306050025204993925195065666884326598697491952964109803190877404294194959464814414927783246388990656179561833443555561\
33941001726226474141380983882422`331.44770068505005 + 0.28386122691187119829503181498394930901961212863133654919889230572690135680072126549038650918434039415826052\
0084070916791511731648355915044776566505603114867779661242769673567521083406435685635261897825605540915256575174637492898330095451635040724246761494028245319750041\
02845707492035708815451791512316951471265968873495501473777491417009736866218`331.25859323713223*I, 
   U8 -> -0.4283509345520448787312769215057370183453587798780724030561559983007697067227825652300965106512794198786288455226820073195454853222390028754714202414120\
6251172926054887222388605490810381458119137830249277535667658029113492648839784992040701766901407785792357168617491613176581487559792864776377991068303047229643377\
489463611439469756619256935526525`331.32688782834884 + 1.0506657987783833944793155751020200501536650431136611106045660489413265396417243560274477864948777951172223\
6386857511746211369027189482060184264799715107263846171290619101686860087092484398292071797911768237853528761638743563390551002815498548107069773599456218108668659\
327806695535633195692511347441813571345198694880026353523930248278807965374187`331.44770068505005*I, 
   U9 -> -0.3809587106033339200382633853930949408623834888455619808720905745782669327770108454130278996386329861277284110234294387963712848326695282019407442516146\
3427349611505741986028092943418788948666464055686465980220186574971370986089638030346076077519140217692133214306926061270095141524477542051085523013953449714279680\
486984329895813255110137834432199`330.2406201972258 - 0.08469952421251440066085219274493152981519378410240131120860937204824131778069208634455042580638922448231083\
7997588821389249388652809769706017620560548135115743913310943485854434831110066662335862811352673147950815632260435837710835594802639240003752319943572121702189493\
38642626172341722152634778653767992132694142383527921403671299934433537795335`329.6888973141749*I}, 
  {U0 -> -0.0897637174005188679756513322389054268355027772013232321473991030491182802708446545519713860725079846365493581172661141021401015856191393198770997415915\
0833567709776817874243622906956791053500311600952910340509227763021930889875375481826892302879897845048355354450419206964928752803202093315918773054104741796113685\
331552364395657401133646315888845`325.57273836148175 - 9.7237743770677703794695628354688356011339917997499246448805195994840882450300411760446211393444314826168413\
9646469972491495065560743823561877000640189543446867939194139023237076702701327288787515286757323283948856598303403399384869595266205747754077301867729659271485984\
408377564686739712555825646019939262227878957619985757864557395349052855441002`327.27341368336477*I, 
   U1 -> 0.72481326077397222241804506632706665142508478531372671323117331068678730200733903609736428839425078477691707448155768125936749955021745399727587444185480\
9064386570658588200804512689021033531697180181004212330885350912461233285338805025615070562651226206509662697459140724340068449997060859899091515314115514584511766\
58288177022531880739288221701779`327.1973260436204 - 0.781924893287523736405424490366852362040841846262711434954983112426400740987036243669803212611270474569565013\
7215268821794498637787610427509992341689546596495237183192146650758986786014646183759480189068843686482598503565125618830560245964146856630807094191590117327993083\
9885686193978500642127543055035063878865305342752544440424619149361155152997`327.27341368336477*I, U2 -> 1.`498.8860566476931, 
   U3 -> 3.91460831569455747947363276781628523383801633339975586498460434038279054168546247394023793787572921574108600785980246556555133527727364411829967878156205\
9125760040574036408356170228939865100737023812146189988441511900273443101654668335975004496356147513891065087803146872165028885823882784282800383102811225141651374\
00764631557718399598513161501294`327.09382961303555 - 6.94827773450176259635539154184871325702018756291082184205319362905589725877724343256905991566740886621701101\
6998844609573429492747588557317761247729282859457586037496451946701436551414544006098611321167228497795620649324510085804572043832148091762202705297898517563537763\
16402173404732139464514321033603257984749310282577237679511021721271551507029`327.27341368336477*I, 
   U4 -> 0.83163055985616973292103292181706991577343694466668625979276091130656041888304777800383572756676137742813722671570340514872184491522350698795711152086377\
2938391640454695831805055660136578545752305687070708593899845392277897180127472783423451718253023495244198117718295752633289463179043752894276554225554043286908882\
76661077760041437738478497961747`327.27341368336477 - 0.06255204728067283842027517119711370571919803725420693579663249596838621560635964189172083716595139311543473\
1168298677270483425576012330124187086979944105081912362201468742650813682067698880265707332356659796513389428330661654535941963793331670895282506326509413775288213\
05422987653173358076959294836006272331078573458025381032629667507453245794936`326.46529754374825*I, 
   U5 -> 1.34151491212402470469146996023107308654426151291542391253908835123817567612359405524927323450529364683885582316870032684608070910410327922329710622914125\
8674289806422129192426492088546063666216066574897087493042689392954038981128163555025498135683678749672835464551171138832492145930368172408103569565409351200547412\
23608203487531532345325383017157`327.09590945067555 + 3.49389677597384868272366591588077804642835924278134443685418360068056969309440584857170072927646320766445597\
5381830415211873066967437205253377152418772769844682323967724909903467076864835652178235347586085299409864328164769155725425156433255468539447193454013123369705932\
93503468127217594483541352320365277616807613136990026493346833486872173751877`327.27341368336477*I, 
   U6 -> 3.34518106323670862989848843932988990667651724737397639672261180864694849885756809314690237582720428107452856959303586098360487326893931578941139779589816\
2919666727108655425304056306273128663033792675931444893145627931455908970708866441506878236865897847410527212945391646059559711296286785875720090875707673063758297\
80278373608480090456555327699528`327.24335071833957 - 2.73857587066120661919548630583493102388290258266903062918648303674164812553982862799439684607726489895259785\
7211923935510229776999088743684998904036021761537556056212792362656845038551287670984646560457480963550135730871214577976341325615766312705817558191359264776420332\
91937583590226671483918655833836073735357726243154123007974235449538319110713`327.27341368336477*I, 
   U7 -> 6.88402917073244606921612589137208628056668882589728472170414469612935920851439559787724089503039077830809377022796412985441303808838709566673868836900509\
6776647287672209298273424243623870994422091917010623175880020602579270895994805090282797732629552226260118086530878680370908953779540094304476765672824965948759476\
8561660370335451731278578715872`327.27341368336477 + 0.617635199668134250824122105997747321500585803021603971209630715535759132427982684816934438876498946446449234\
0173250675631163371092333734426801339721018114476245207077929995048065486464063596763952961139057025972541029178692978323044846446130524551633470854136647569936935\
7034480104802201794322579076510141259886885055248485596829278811579530405979`326.50789501733186*I, 
   U8 -> 0.91424142007464061546283286560801053925167809870601435512063049447228824621372468934044917325506459943227002802150285922944045316892100776837110985978172\
0353613968999197387621036174095056861376981542105423359608575172406910854770152586442751735032233342439584267934512758222549699887014889704826217958174096233028108\
4653868336787830956422828900674`327.1155348092629 - 1.4764155664905559638387522491593897642651621537534331252170290176391283272482484969482688861750545305384314995\
8840153824603414622807263311561128771524062331712927393023263133579555282896552256802954038027351356283067906500922925264868589371858989036652142038581552888898869\
001986967750274869781119975328802006738254246966128797521781478864911311227`327.27341368336477*I, 
   U9 -> -7.0911697107767474835845049265508371004486461111576572148318332745127215057228264550779505135645299011917629093109963857839685281230986179725333620506110\
1034059376650061885227953556688299718258959447723851210116022328280182862157790763648388787229602998420623767111825849455848565006564236627446011192581207724769750\
575846394884609599964662347414682`325.9371450951613 + 7.27911437445902888556776996070013933599469650657791393542386533090675516225501588580104479292372646416835472\
6850280154939065801721844016337510758617141170942447338972076833911711140617660851143843352626600446119142921920211296051650659546289505309115819404769294176418228\
95589060396647795224408721179692397792104230033363645102861866406035458597178`325.92743286831404*I}, 
  {U0 -> -5.5603032174082446128941770288533553840540475890141948327014111831797025320487646982276039218419798009424129407193337660150798530950014228190642747050025\
6795711198552546515776089974404949771506320521511327857382858721579087567690558097420244419181864222113464236080889558397938589436010553377476815348194745889980164\
145321888140906845233726060454843`327.26016958550895 + 3.7379905632621987744554223973107422328648156146882077448635808789745763994141353638292339501142476618672264\
4929033590895407093038897749581470257802742913755578964243362953866153495512314051341005572906220426224075930909643605180895266672223367336320346316858097934893333\
81199104215884310098829832011779771156941303881916395157531788999232135034762`327.27341368336477*I, 
   U1 -> -1.3152330433792095608820575715196976521760200194353253185451477909118815359981530236302848537468170011725938284247432271879751836457236731467921861996535\
7370129853046176960203434956465488856272396380997895903686275083463562137461003871116150833522963651888407049162020539940407123686449355138790188586410868589252936\
025282281282329408706839570920799`327.2055719513847 + 4.53512551537746565132445081742016126701487463731127050049980432208515269886252716535400005940235443948033545\
6718597912939491680645704084053537891666082889393627539909981464990356711232617639915796074615100865463837615035148573734596878007455126741469914255873348355133662\
20395185536145211006828795693246509285996167122259184592332564299928983232077`327.27341368336477*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.22496154245963565217208023257838129785292695622246528724695813309970218067976978381699659464366518008811482254323492976378360772847941963886028347308686\
0834439011892106620919213420917949901622935125300794556567054392303562332624481358145805108709484849367554415742624061805823665379591691266301155076399930886689295\
9702404579832653283183065443447`327.27341368336477 + 3.602601148177267331703331778957920146870401006231435580938199017344587224384081362560929113423325140922688093\
7730302111677540567610182988010136271335329966158884870972416764791544193009529546136759263540593261931429584306330687408508677097483866953951007982280143523847628\
076424245433929282988450598387375528812831165172281625652666703789247621095`327.267189252607*I, 
   U4 -> -1.3973719271056629471575325067466181785125815725204476584975429750080200070965792636371784668970902564014312074514717011829314898887063696587787300190851\
6502330650678905523304878701223152285471005786683334424388133286508701742403654702095620879506397617596007661162362116380797825717435663824610848241594016364910916\
16704889940791813613042262584446`327.2612157049684 + 0.869737668876849759664432707505923056310154529731307085606202580672398964879058592627722291236194891622155738\
0582753063560260077199410923154982274711518891188007744982989062300443851400388253688274125916798154578459933062794447200225356993867122152463036967189907988616608\
6016934218041934203430921277925501081047631827822954406204098232392359078732`327.27341368336477*I, 
   U5 -> 0.68114398539771652521973376730897035122713549250861730361479284773863734855573581792278989462093883502758927351643413905715403761929968595880295322092852\
2815525530008507087336601371217398922421097424591439071904304079209858750472898488115378849310542431507424372730717668126691161954796913696376446871574603715307382\
71970845712114474187635128346308`327.22785753607576 - 1.54810107489320347312194231977825892959864820463942914763015366588964543607899666659527449076878017255793129\
6208448012051860334219055624279891284106919062658595585581461226636869577783410409585921073832021240291505863641991416952848857783873221479932149924319296865939353\
7265140040122490399683815582554486427250820161323632027477937493248407017595`327.27341368336477*I, 
   U6 -> -0.5651407020275481720052468548398236490936302398954566007315566499809454090554831528523412348020843175491151263967677334971258292853537844340449217027781\
0006127879595042513401554253579833664996735981279250513060041032960613867179146446792311944882807254074073751992270554671583585185039333054917899599957010117495435\
226070914153074655800438632752502`327.27341368336477 - 2.4233208473034655829871699319317714837764468728292034100421948004102569071348833032956132581500985765484865\
0718917516296860384467073470190581653834260196461648923791061186840435217023691442658161619029628982731197251832198009090876248837949151720510264698663199792913414\
003008604349894414273565873937446807732260143631627006761895942509662097341465`327.2694703142603*I, 
   U7 -> 3.62042263560544247805097694315668384596557102025964530401159541281272135381021800623189208723006010582165657754264455753275173613372476247076768333620601\
1198698585785924082614891514558317088430638210491596312513275339587120029374311262298918697516760270806764116338319200971297805410025347577000565139369739952953656\
87796509084828971042141591410122`327.27341368336477 + 1.73909384246573943942336236743602997335128698921102472798091767832673478467190145824908560703168380439768722\
8450774303001726614030121572931314136710232891467453993523350167795520616102142100792936654129332469881415392075992391548006904647724477396968487652929055271773173\
37558422004639728877833544199130280165172449161420318685127216799602812057915`327.2315897152976*I, 
   U8 -> 3.46694313330452097838324154281852339119796019501973436675258238261687919459849599733471113058801384568201439849107232186592457180750810353857184685441273\
6283627946582360274470507547189014984402367049546763801639544117384596817442707954855831172088384535731628083352330201582683647974291604742727327638172721482081110\
3044928223584157425500332917654`327.27341368336477 + 1.155903739415256082425599275270117384418587804161894538749033750675439272934059638089255892343631656923596487\
6206438332910295531056994328472378730916539231026786792567208420043770688543401259436126367761578955006369763428916341087846059266515737490600940288837858837801046\
3353892669441016909676026394100608266359755743339165964481840846396817987851`327.2139474386123*I, 
   U9 -> -5.2693467831403512881442124948971050433007078228857943167620204634487219616530378216743215934215503514985500694183629603237431184663269085625490019040958\
0280488696164050022002977364951828578415752715433019728411104237762742933340854130147472524219714485519991462702157422446318817082174138918930499329384778238108780\
940701608984447761941567822661863`325.9705404329353 + 4.34764822696376849392729038080373158554405460824876362771192860833324422333066290792997605009152697410635875\
0051122720218873151851335617613925836970591923188561405647014923459566596970435350700933513233249005876908794525224156299963911599239431315263197045895491250841193\
39023926428038361310677820261711508174161101223279607582830219841438753399564`325.87978572822567*I}, 
  {U0 -> 5.54610027900398936248239374982110126960468683870277860521955582568379369951468574742506558059591120560600386370931873983517875157160620814690241267547639\
7594649810398817312330965102220914370005651836960126455564940945968308944979809126575816540728496115969581389392412342506919023898498169118061700643371957918224306\
33853147550450332946023401253442`327.27341368336477 - 0.03396215698720749346980254793644365393267603433930059097652334537885483755139238947583253205530838357396099\
5885627332755760860537755397890200991343323079693410874115062006410027713572397095320464468777031468357732621611508676168365535969786776463666483709325982637192213\
80479479538711749965375395195089218868175989608597247014106500603131656275271`325.3783420113089*I, 
   U1 -> 1.67795253596738272872932329451997612133984842977460017496347767834222244703007403358126524073204989558586064546520650979945000427869379537461442418157024\
6021698707470865910348831617094166027997369558678815073247591089183080202982224197870410047894873112555531203963184073537571818631994650308320602195562379970582700\
53905176071548695255251247959926`327.27341368336477 + 1.59019985697979731415646241434217450163791631927229931986884591668646511430126225693885710754000484477311955\
6765360002447294658231788213839723319000110999925059251258215630098379967744867779448550388038262130749598743019563204801639836534668609951105071937317330741831090\
40986535695664375376655409686844378422994286138283398560746397013217505421427`327.2129465415091*I, U2 -> 1.`498.8860566476931, 
   U3 -> 3.12777087099057919447866602958629079795371723397552081474921524318597703893119086623656997503069756390883399144810662910791254166143650198054286866683161\
1016124321373864729896890968350854149795800885662146962045098010802703533730398448697094083617497649498681624110315923160758625767538936843081067118069350508054543\
93998353694212098160593947209102`327.27341368336477 - 1.47537597517695665814410386763762720023530467540706136478488190170682339970493022172530199725456153584230299\
6247413468978445473612502006883807224737556288621082581991549495283019413072439469855168041568722948873708759964522491670554338902564183907242125168438780935471966\
06687879624550198576838780562677681025442081850454266113579928907401346043329`327.13646611614587*I, 
   U4 -> -0.0194038262429254369608293103301808556521896061185840623539532622457444597498511341151444391802144587572252792391400193111811342164629601657806961532742\
9545499983086450428654908718656549839033365785196142747773185497375652265894636691486679549967200064971602402903177331113319407047400591898819688829678562561066850\
400749593727631310834698224725867`325.86261356268324 - 1.0292909198634118807881127916792082426501328909664846150204104472918956659686116707948457841241379240589937\
7371450300313826650330578170743907032474944564231485511046495665032921739700532092043413334378186380479012809269675882989905925486114904130227467905759632232174442\
771129626582896865070304323423416215328974635042989241614647985751956036188991`327.27341368336477*I, 
   U5 -> 0.80626449954651682404522686515629272291712277342245072539492631328198221589082939442299282672119774481496166855917431609473782237243849558307450812431583\
1312368529260945014378584941202697422820011682377896210560429600562876806157944291031065946933665705468089285061827220436909206750945379649203165545911527598502818\
59138526361629141166327312536621`327.27341368336477 - 0.57380044898827074188488471447275776444685985566468862110445345802009905710673257509775456804606291771048993\
5219259177126836475581277814686624394199829340635273196458798467960612400824104659286220787429423414308268226886975672810520003655288401994007670596051235154700183\
69415557738395495939270166173800429585200452959581960562874649981625270801`327.2612169393737*I, 
   U6 -> 0.30612573086141492360206739806507622169843688373599373008266351502016084358248713164101075904352375990798866211267756313787485534287584921676579616073606\
8862592988227998565280407671584573368896091165924611000865898462966433812170735182871822461142537260911268419868457847763820807246039890689582050978702433764324004\
09377390825170300849399928633198`326.858972274674 + 1.4329859958499540389622414293423425597947523147388912083859079540195732406499056806777037519683242999924919220\
8039836502462504295513138772877268281332305324108156759862840980097569779042258686012427153344914853417941539154915148838383630997991622111112218856058508495587763\
474478598514545062853127510311066336242560255873243826637544914054534620723`327.27341368336477*I, 
   U7 -> -2.3046918188002484393557813958662285359565472055619641288925229095384308254569407242105841360514075735353753175705765247348201718045682076025083005041908\
4413774159347530722674114696695518366347102889101226681642539744937446888780055036043277237741793611214416715627927325180770654130878478520600151940703325542528806\
035754235545846602137504159199587`327.27341368336477 + 0.9280735581600170676656120120275538687325241676813578679581007728075933400751130186070627849040304683943511\
7434532049961343969022580490287022641109927798828848913555779354100418633028485887038040207672893559035887019606354033405472880765230236672732884763694641685682046\
632971439932670557694210304483607955513953594872057933914071868564710958921151`327.08458147112907*I, 
   U8 -> 2.49237702686127973381360705576416960365877001548775952883723604919635901455424996152466703173454378276746463471835436154581742009343048521978331412481362\
7295119232485364517164777463646051001688011550082088880592665777874542453083322846714039962153685844182348518831695994615275613607046749139220802142538339948302343\
86691535250724513593148451496431`327.27341368336477 - 0.57159194500925780525441418194791706715747072204645890294545693250142945187020426108471369855141261138989490\
8830670991416536002781625723591043989655042926284789766622872811850077992759150858705746488143858597986310432736111174721570281141765863010726380600495097715432699\
32311334181006465748202482450057076250116027711765979867316992017230441568796`326.8854335079675*I, 
   U9 -> 2.13163117198562956811982595324735511594450111233029470508093578905944222018032085913148062465655060161163090898830907154913931865865512848456835451773082\
2256279631603552251440887904178631858938917490838714892362976667105546377434681332360588485089646559388700873482536431659926982440863459180462310450819754156056026\
02682082283238479252006888257604`325.6089711513139 - 4.356296104037680934980424566163601530219679735550938951430367318521345067141193973019225791867099602982172558\
6527263727255430374129753677580618727473957537145578218990095496850943691464021028816454786224043110855320275315704239300831581133570327698638075669996611553239790\
6573125784218761537144483395419584167502216402256385768782359104595684715415`325.9864809781659*I}, 
  {U0 -> 1.86899362317724779895874831711438682666802037899993947225334394988736755742864725222069602125064599973303531315478760420945564629917721238666250044434389\
9977684436855840059017213566910657229430519603255268217826215408208675134603170612344661772428584126230970389205910588945843695317616207428120478300437658503946916\
81290024753782672700191778004709`327.1473961369782 - 3.604899746161875113565343857492347692205891146087724109676065757163581053665730168326932773926587593347656401\
5255831568518385562247801999826196729006502776404705832342258587051686695512688364673118589536119857796663679379589519146901173374434019366847041199378712414257162\
1019948094539146530516468121440652111087717730110705899570585921953751583057`327.27341368336477*I, 
   U1 -> 3.27844375690693125225982607807224038435183146520951002245507682269484121691927309516891577737898536049585956661519088183546494663394529724189843118905273\
8435882328193154219939260943237762587476644826457528933103057336790137922624679842228513540157177337933218489572751574466439923043289808309219122393185181678909114\
98899907422710641506970006356945`327.27341368336477 - 0.47553838776522271641048652487992490904093694628724584442867556095976040494149131022253340492839870730181380\
6558119190324486279686776563707377369341624062582454690630773200607827940817754464958520651541068576656005170509140875803341801985040682791331242887443161507939364\
40438117380244469605122082587533727231378191188828375540236022057449708990907`326.6740990778148*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.21089300113627773154005191199907547903773556470700773725957856009066936256340512418291529717523282309947639485488373896547288288869881990898006874749349\
8544275073956080053042711806393614293658606511500639346569270088069159737460285341438518727237079330611534816495692305168847673652323112696241107803519025225187891\
891736661175455172440730844346`326.4913194896383 - 2.44296016373379913261891814767244791115939732520864497349131567963862500234078644972012446384709163893561181933\
1835271991641837875601784143105045950846452642414091543208296093927489369471889933202855009267383721440768860758772532687491468363120247089869865940666779225119267\
14532704048325018938818788679371166396252808569418920104845027051237905241`327.2734136833648*I, 
   U4 -> -0.8783714496532955461161128319171512200242448264221056977870313256865488715449032570484024970655732807201946755890041332828997991219662263537746531270132\
6744639176507571401501562851750616924749010188226512962314832419707189951813179549638475013616136916990792036080922282640823874666894048075816181988328965398390855\
210923279910447190899667322297758`327.27341368336477 - 0.1535442081429244221923396835325495704909535796147928032310752491057840094547777239186968000795372632495673\
0808766502341002548354139052030037346196219326566543100263154474760958687679118114411833620757353314158052410453975278682007896441984484882635939263085197176979373\
135377051640958807809979178928411721408922851988688079363457486384737993067787`326.76968007573146*I, 
   U5 -> -0.6825512967598328625119292576930848960555503953684972036675147174604461206309260488829299362410186878886635070539800809614675491466940424611775605244191\
1764188155787970309572548989737366672546339877758180807338595200355825423783454574154044734493550759744125948756326403180293876911806576600350783705715077979621889\
966766298717031009335514887255296`327.2126116150445 - 0.76040434502346903969566108274731262571150104189222247570421009419418123410672465740190249540879030154801487\
9036817050875675537966760803785849133491499356339383980894473631349606367163852768266256005291031482261168972508771347580678853223474723801823095253604926013931627\
38535321733800223505510018861499270930265791431880186619173687865389799709595`327.27341368336477*I, 
   U6 -> 1.49392068406033479558135962410572185496826170121056124618503532601850899331324072936769383028900064873712641259844599303202311366126858917436622430450705\
6195925044043864324836629186863241545301512391291261433463952784772351488639049822680360866398959278471574570436382264217323339897307881272610017303534964897667018\
60731991749011511550537406202268`327.27341368336477 - 0.35638848968612349586527536449331767846055639936413648010063526567157904435997576526109965397597948980227754\
4098084442869991558881664214834624811060634864558524110610267931137192477812532264313387322313617305028985557642412790096853968047126667309606898462582897756194299\
64535822781036036822339299600865806821112650721874672771447891583662288443858`326.8494695813834*I, 
   U7 -> 0.95886267833375443370373107773333308688597259089902554451183927058472319010630087874115080460940849381669583097985250999252751253944422272111296185267623\
3001812386246600598001460463743920187591206678993018791719204318047721839342408686765519444420975412484451951918536065425987693818026939375264217049123356286224166\
25552108858632728615342440800955`327.0334209260834 + 2.221029870259351104404719682051162775225915837689511160526525905860663817043059855326696118993427919700856678\
9805920753114621789321905068033780439749724471886077386353506982714656024017801420554957161959819809848280314509704756534038064934458588738962311126154432579607112\
6955077498330078697660925691222324043151159400720900124075097963893399846526`327.27341368336477*I, 
   U8 -> 2.38643740142370372540522874301279152217616538624382487095206601701547845376269384525730028536787831653568853263971880195695507817060434007030786690424034\
2409497143969219784796784541824638636096963455802775613819074074789981012090722985940838878148755675233977594709387500413160555918140507335005518022996487766725064\
49965704865867193565389149138456`327.2734136833648 - 1.916975750211349974249059088163566983465147423401664291546820220460562537970754585521371231724465861806871154\
9255413951045694778404535001613233258113443111181000548931691134329747657804388742381202843110363502482637216664286303759331286580567720456733485477520086384352169\
5910382455349314434536778892401380090655688612592676436193437627418505220943`327.1891198238392*I, 
   U9 -> -2.6295385451455679895586150318116160224602104028146974740694994518886814083673995714372351860273260614226536183338068633339187403118906828254769536135865\
1851289549160132372266844366511541064080852399191112464711817339157456046431076734584902778220853191680279884540843400865338460905312905834328444945870161699442524\
640894839390583179152729856308708`325.8016870805395 - 3.68063625514402004523167063624258444893264559361385594937213055164328535686073742191310797342446771203221930\
3878173086335352406254394602571328752527488959962258287443293957857265453900813908905610396792620456974393286854928648743822652227961005053916357192668246135333128\
32275484582967294501252351915255463622524605479737512909663676279351757073076`325.92983001825485*I}, 
  {U0 -> 1.78972748081736872029530731393011269834993949311896191254683617391604886133410454840874698725740720640912942751434469643449776492393663644220230078456513\
4005023622670256492442403665077741222275950752110637280757398068472938870588655776603980524810731574439689750825812007292587568255243752738963067973750610356738907\
282571803291366150999174379615`327.02032083101295 + 6.9717536498409919860644729248877265553891927171357636089373912783202584041011932424445884760982660651937093109\
5741607747420505690517137230642299901268438993644505191939231263025363553277817648211930557640010494134536990051681905388529116933576844446951721221634221605802882\
652246471390635040445628013978847884574107325912381763711893321755132160175`327.27341368336477*I, 
   U1 -> 0.41957215679287058645489753870330688448226285301019350207416226654854578306454192443292026850162293657919506802304756868505519409066752388905670779581494\
8476869147834828257728432097168911788483042051136159828314615780526206558344434846294684212677415651812927317829197952342027783189030012959208976713615258835938415\
22254378416369758975815210624031`326.7999131663722 + 3.938739464817340317805661579482247662779233483536863654042678490829008186372656051230284024300091687784471821\
5124141275661840523119643539383421698896918446392906067364609051304839523412681861495125892207687635315953138144571325529322252209241982374682574689071067118661139\
2823680057097742329937051637941709922562909595246296519536521864829659170874`327.27341368336477*I, U2 -> 1.`498.8860566476931, 
   U3 -> -3.8662951331579078114451832431171325605912039719837919442915457923074261395117483826557184814904365843173282793258882044853706924176412731794531573625377\
9893066945529302844706165965328161907360510414987368325592797654285433931898425710469454660114270453637873452638986459493367208992776642813051677515730261731586754\
364814083882217463962713937138135`327.25447276698713 - 1.6758129341852140042368496469637905701594973459513187732099063790124043773178090767453535104278001565101360\
9336291319035054338209039620116974700805062396984198878579976159992961241652607576795364062373033333561901959057319200111682573930871590761876810314537619929024513\
106488801285229748502187166695521481713097272364914120320388884212643018808602`327.27341368336477*I, 
   U4 -> 1.32909849698865385982334683674128559445992227105440291563969437805353984491430714098903205427641913527020512655123490056399727523693415542200208223115055\
5152363078484782362087125570200046121117728630737713497118596003636914746426596231530361732595111729799063355800013815933972297449147473400938753961528960974821594\
707483073151426881066275551362`327.2322535493895 + 0.91411008379160808653140129883158457778883658384137393619745950709643933885731146053060032644821017260246161536\
0570233096399742294232690136957475589004413652883065478443296115158477236392141846312680276951436476002507529380665362359412654611062813251380988757854287962861207\
28395665194107817545071632321238567087588600713124702236166586376872315057`327.27341368336477*I, 
   U5 -> -0.9932851973836454657597778196753161230733166475908861719002228122992992288668191098921172339687505297368988145168679303496900376450710757986218991099029\
0536670651815132565520916507604372730718585846070037384494212113827742447524353801213294530999267036453934210290745687809175586025227429964438291354877871364131459\
456541616498806287476338863677262`327.27341368336477 + 1.2447704723622068216848681737647825206950022427174811506419982412247343285520965849363155673396655320804719\
8689767752885765095331177691381541914200965872493208016294974532584995615030932360854294459367964784014020971723496881548531625295868341679342564090810328019269077\
423479936927071710039485156987303057508631473824136353359410457534492477893261`327.22296804527434*I, 
   U6 -> 2.29525930264410955260739068747850207263921978587337995918353835434532075025259888660599102460911177482940828771492580074080265417834684947489069127175188\
5252647778449126208624106104627514642542294864837141880439141625177797510424484076842088215094408863138995626383871750784490175332326339627956979785766291919463378\
19249078907001350250518893966516`327.27341368336477 - 0.50144701453341656696593033850403765396904805114424469789193461301877139953380537900075152182429659124313749\
1393223402130736023940114354614840529848116506852577459053892772338867846939439823984886851922279604264443277060613469664412501618076861957918066063642608154342163\
82259222155158811885841184767284739416853213884660877148489461132891779227892`326.9860608878127*I, 
   U7 -> 0.10206900445565531142872605281305844931948549430380561735594845896683172368931192665474439430708395230816228853227183292068615822693820410139390047347224\
9872544871769754077662628454567046217959179263946397583259242368094678495293768991523424103645592274216201412742312805762748679676933787926177403143263422844473797\
88529307768198180650855841945612`326.3473498846106 - 3.969916795836918453647788355185549125396711561020118449996341053373283860766462716114383476463139354515040020\
9703937443652167760190454488608566660420598290721488012975633111846894553310162429625491099398888697225096102758705321834021469830457853370482281016703510577996822\
8530936182747558179693960815273178377344000785594862753760121132141143214344`327.27341368336477*I, 
   U8 -> -3.3199370742542250166440900344359573871293238638292582129500058753500803112976955305886653726504112476495147679049057668653061057641872674947484454184364\
4431691131888596133413641791228094268735749898483233366102270632379997946236624926562413559390427236100079178267779016398774000188535661893192669849336632159612278\
935423657935801378505086193650761`327.27341368336477 - 0.4260104661067741609853306397848131780903229352853852427987993362539675899836349243823485509472134739650030\
7384873730299776952579291411997447992947024328131098198121974429430878602461251829865913314121103733597200378232284486662734751341208977198437446136606924438909392\
606610601499479665369634826390559140414779675314008301786763161853276997571654`327.03559934438584*I, 
   U9 -> -4.9425029050033870734533690541384978744999959827080526859611757238543475360358522067081381486269562668716699877380843277590832941930040461123264876745581\
2717561220721978930326137928203844950463269829828974688190995816817738906767444640900501567142073288622126053597013545101373792580820987165035212645530728698940817\
214982378511128960228772585157582`325.939164005293 - 4.355401241469652960768453812151084312346145563463855382834715941471290934202780210422245160911356756914104885\
5415297697160065322172653083758458830389495425442634380461929456315465810456336651808863081268903185660091274000198019952442265683569366757640584737357595797070537\
4644107571793180783007557989483855382636153032169578887903203680041072968587`325.8227389956108*I}, 
  {U0 -> 0.54851380229245376670892839430920160872623338280722840626780161571141845594897574775232886941273365244293853020229901538607568763029755722226565287720081\
9131279843760578153376780634365276237886837914955124746923448348891439667436421615085445621309733133626928033873691527385463882758195068986127728705720333418283569\
75744047060630868497978662007967`327.0919333613839 + 0.975331939816204128240014103580206080112477666787266119582677570209513112331772011524276804875879775866760285\
4987900476616475935516236940966624760803027787174954352691756560144448960006429275379833657937086003037300823394701914469951998351498153086153396136037195228157466\
2641083293547843370416921013828862013345213259419316470055467376886591450918`327.27341368336477*I, 
   U1 -> 1.70138090068104905458457239751381158170406365531587992454262368013135312571104185024788991522578534260670024466750559805504587943433372591520063646373125\
2831704735580939028895462449539852997082999240205008501583548235023560685877711339078212022964804787300804648895469408992813867310344644717462357241614036374544031\
43073365824588595116438068823224`327.27341368336477 + 0.24447984183663568901541059426936211463630510795071432788204935241266890127488562499340358174373210403360642\
3198304014362214601904181423636151080917727742669995282753888996783863485014188251654564715947341968996880912876312469634275236515438047723858713902138915515272136\
30425315004967904605674700792405981202814647601211033750764282345835943990932`326.77146007718466*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.3328448758656669361564043750698853960587113599512480907715367732764976529128728453687342850820279763036808657061952980850019308341864711295362695881771\
1644864544313392879951073664861008036851085457682455011820741726591270126022284907452797909233612631740045572668514733204331786757278672755367718730177803924997831\
080090565007418268948568518888802`327.24472532312353 - 0.2373461433699725292725632492803997899226119901734684792956771889474549030531420001079443524858174795889300\
2864082132526160452544377074042992339318593861861567485187853170171203002323985252369007383276820122076140418187677022125229275634160170045729350242844748767036678\
494992306716682020682852461050437316417690466020723476064491375494751172708955`327.27341368336477*I, 
   U4 -> -0.8600174204848926176947507217860073221678649958657203133273410819165014305444547408061773850340351809330155198092573372119212158502230529555208192332899\
5584567823538410613411291259196863174648418029037579651859685527699891840201078077139630978896875997725267477884041211934874722676618058754965190902525091248915036\
531672601519554012740737480831639`327.27341368336477 + 1.2465197749810637347169079448440297496982808260423018975924637097290780639333084552271850134429180816164730\
3037576711533063515854019043537818127777632752283334249103690959647014178274871702115628184136025190497628458186077750035052816551837398476593426666188376644732921\
698543435676355485379764174534559949616172228084131463217405133051155009605439`327.2487237024326*I, 
   U5 -> 0.84112532073106007118837490131806737237777279453652096774042351123799002626189160448297985282724705017360356274080740201527301910624702640218580634021456\
0444861459547531841962458333072516631134204293474797586924890021525072792402210320872553453337682580194681612056368036315901555493408298354689681722372754242570626\
8022198700016137645749118772767`327.27341368336477 - 0.268022478175258769010925111881787029346552758191814034643963528397464747261906725849085082449543739834123027\
5717371261367729129849461979879293404520207160060171683141639395612044531175319970506963869702386097014872785901748765155632425396148705338283310813615470011197177\
8749072988769719423505040758338445848988361511772396607437450121409750096289`326.95244397581274*I, 
   U6 -> 0.47531895643081311567277152479963850827488082201230176078144330142364701220769456029235491445139477653367761507329198141739891013121336093399704977794711\
8137361076133188108938326323965283682323639852088168453681989669798464167872562323251354917502717942407112764610111961601952505158139640046829836111825010702473972\
88058163701648434300635396915615`327.26842291576975 + 0.27518452111968015675010557500867909290109974688663933898991549033362662120793573981714774802877225689502828\
7669909838363795915966214231806760845633526469741468055196682095354772918790563583556372581760021837686397165738939317863341545288404224701922349654918850337820999\
35493262404156475862277441360510482657349195383568085669418239750466702193347`327.27341368336477*I, 
   U7 -> 0.61930599479991210915694222901447325881717202713242642376686847307444994861681794526556209238024299904574985663336510185997574264821150942465901795568076\
5292289763951627985238350338043233462972357199504719276382278881340269285776464319935027054895278332652936476334602857957523830005788951945628738005457365889818909\
98515936413212375092676488311114`327.27341368336477 - 0.28925748876965799745287464515839100327476985957337151469414251931241248693384579287495366577626426363686293\
0626868641705669522483463535183206651699223988021570096403582599266440964926431521467389865072019314160078186803450983371378875578737491182604475652550205388917215\
15356825372175592879387312563016146582215026905363103256277954603647638231811`327.05012463186824*I, 
   U8 -> -1.8986671456161791260544780006456657182704797811114518088259225637519023893214702940507524067121793413841006778000076628222615000915378239793375027766343\
7915692610803324138246713021326987551729809199287717322123985578341519869626676774167664240677760903200350852182519149257672545163576573494823315446264306163642603\
113881614372832510213893648416339`327.27341368336477 + 1.1210366484165883305621331474708510903208805637931443458786199715109806484668562262772616683561022004499143\
5180032759303269151063800491927278088957521810613337855600121630086835055922051877813087565522470302271117812084283468434859032503594105578574688395979117173440356\
257508589935090029154496033875044557223706154746358611489230534298363384592327`327.1022706086372*I, 
   U9 -> 4.57204073278246443132751668961210240401587220593213153024616426135424705929976917063710677546496922681600791597844323929066522269852883287375373592434545\
9983507155056970647417023605889604497287098604417845142780449536806013243692700699577613701988996488519488128860026598144192011342020133033295462159702978335657782\
67915387277453144833428437749531`326.3834041761229 - 0.372581737627188318377416582085569566817080910777162439323800526671482037380683656377815564668414394895171957\
9205978086725885528622653437760500697027597014158641643888827949643603262975277603151114064758869653756996805137103685798395235306868763012011897168312106900151512\
1465166481523923686569007316387256283251435236085549610525816768513152343445`325.32769153625424*I}, 
  {U0 -> 60.6474057362585053774893665592490632092024727418518817465243847128434202499938547826242008825437793328652524998672367870600043998340505173956376256856288\
6097175531051065674428373170128350799278973808757883132083199507507921178739496356644168951076295829080320340361465515765308814169889132195889549079496470947710538\
300397171131796678546696555555604`338.20307856383454 + 1.9039991945369012089840287233647448443577759896223832670845510368232155392979666734184785631196226411872970\
6870694846848247487551155300066757658562605689874399181266334850935196372855238929548667018358466526763705049377561689439933691145645564643745348085864338900956029\
609233053011361060152123861836326267647042097191406059358396426284251964428446`337.00415837565276*I, 
   U1 -> -0.8444717536104017292416519131664313455120185459768789760742560941097925406815254522363309057422950970046968473987514634860700407010586068671633589889487\
6555749951682377123213387130521368615647277238556116912455307899108896326681080560659377542956846013910229974969118509645556620365970791747601803886390397242738160\
8114151600473417877626062724568395518747219608661135`338.19746749293097 - 0.678918696808531914356785548993196727805293994758811205169469507515289553556242329515069\
4785881737168808149941463378268923856341912404783999512534868914097066239695601228258750456368769474310584286306172834928274666029386512865057661865418303625248316\
4894616392523557645196221767527122764960535241848650231649889253729542555469646474480289490089230073823335844206081`338.2030785638345*I, 
   U2 -> 1.`498.8860566476931, U3 -> 9.2042725450453629266990614614410132164153330821417626395231711617974834008672041496183884889455096414485458061160414472391488\
3397335538601564482579554617717719970443668426196124875674004535427991893066350870504798756255244676562887318143883841939024745552544832394187442006238100001144221\
889217340919885839914031804869732259882499843912028694339316`337.7025740655529 + 48.2992423970162505737336449621135490289473644915411115544597973203582040687414669\
5940819632052419546986113752910069157854829957348898535249288342825997516900836246853444962551944177167776996121156644663797953676846000964554647611091475063911600\
478144238358833864289700383136303504198338305645566557694661311245605996548757099976774903512501892529772`338.20307856383454*I, 
   U4 -> 0.57821139556870753552931191066101828171809884995891393345398925683972959531047247785520768496044268360542926976092857303744072005109544260982248340880875\
3526949822229551577835166183262223355055752688428125779899131478662014858782040980497671828646788610516817167048774209210572136658707842726468579605307000446524565\
137339032281666130617547891665232887364774107847711`338.1333916202807 + 0.65704806475073685551531749375326201295073229700431097922741707223600380342669923897834518\
7181900792588815864627154054914969450766566600660900358266864376203609821066491727900460563670091001669150522571633624775992502378878393684233578155801326223738682\
581201182553930937473010825130105677937140798572927521998278155295579175687749685211001240973703178301495098783714`338.2030785638346*I, 
   U5 -> 12.4442047755771934825054830533437157954119377245496513525691240355178004416947982092601131988808457113074471913730438750141569220891077458471980703171825\
3209196030063834449626325464624614101411518971546264536740098639548411551380165425124885528099723971751408841103913241317450711846278581079763611929536646310078162\
9086599292861987291768326627507374767262075067564032`338.15341632185084 - 19.12478469331729162725345123384209394385162562759701866251221835358566612045906719521801\
5534683279042337047605684250013113664739820439491798199009894474623907996845577616441760950775002452671767144732941654000859855712735969981585648789333489420023244\
50699065585946241562070219766469729330676744103768895120643199856404371081698267444947595947674042`338.2030785638345*I, 
   U6 -> 25.5501376396674396246520427530811350207158944449631749362758288390069619113811146381529195326929590896320438414001996329547510575558474651340241072528516\
7670327195542457809506281888176184967647879611156399244621178306959122510560573895789810343145801122831665140268886389201650898725773518864855235982666752812282384\
596077023766206346550190566648008`338.20307856383454 - 2.4119925696312711416058700718718073955430087205631791781738147295325775119324602145919412757833958675406471\
8130589101523119885569488026739432213662892819314820296867789338128009057067835688593339251902553167069625681869683662347436372635795511979769622652633302162598253\
711201337455529876780895545539542095172688726957065816533408677028962294494547`337.44296441645497*I, 
   U7 -> 42.6763819511973172543487226769460814548131639520196803513552966181947620185429846283676707456018620473677620501434257161519420703863227151590829911934619\
5740508861616923115245508724107779841358140827821648834721725612041420316740487179569154059381868810011857140840457389811181379016266608526561277966378693940763208\
387858774452257212254014906410602`338.20307856383454 - 10.572119867713143363331190411770082733667799648353797932702535675002320595790492087883136702366457063097119\
0222287096493795009906084601593128713587854879132504311942836324813421244400375098212369676070184717911194933926052450725565060329959249423338439356566514817292528\
320385308329198352415506976054367707787896310069081658886560096774074919334435`337.7915752280336*I, 
   U8 -> -0.4604332921476411625758269925926494031659029264623250773917813266130033875595764115839531527802517075833829449267825514460470733952505276052286070771828\
6245378555334333114583707798168033608591302391418249491636446728158489907795987080050620114939336307356033130348856325480963241787295790435376634519456828726437694\
4319790705451463698184024053686564792152083654933262`337.8227207375537 - 1.6889998822722733968055312931706506459112161185941503393762310376568699153293811460705201\
5715705766675221466949828197592832428287309379957682782458219319065598049561031936471044448850650537760467194976001611797038429250576619302500733650995874512907008\
5293467165596388291606919852801076331378709521641676796927411574907615423315983487564597637758979808825649733547332`338.20307856383454*I, 
   U9 -> -52.791053542377337576140723896378779763445725797211770467835522551226911584477867202262197693567090202967191643455495276030115476407732328114809978321390\
8456807490431755933597138049476461349185380832521562577105598342404867990289469128764135434426939636655881407631867112188430107413651031092162576851724990532512400\
5051705629477864107931161273188253`337.3695281162756 + 3.9001625278406609289425117084842525372764588059149746800747394589334163355768068381302502560765103580020470\
9754265216758853300613053956050060262067977741801869430630820954407101910735082528945056438043167875947171097815530491869194274740245334347570269257014864511859531\
534308178993963670081783135959345482376741276066171424135918106705119214912279`336.3179133150992*I}, 
  {U0 -> -3.5973040187042819221355442563338344457744147644488268429931966307621971855125874938961886353235351099904608968289441644853828116586285552835697826761518\
1797531884107496353683039635605697030184716076711317088416346032110675479927469931471769375689224239199158374377755308113504001327841559323687132282193480271358222\
7389712518133947686979368834265446371850594670864479`338.20307856383454 - 1.847934955544235592884734898313752740558154790039183268743613831089831139207919348269939\
7513854051591436812094327260955631369900841669107861951298604949772337707488022040959907584255605104818242103142798560088287893655286403805775426448425833627683765\
87148454281171799626192962582193648061222003864057600795768163507493697411976977730879762893837766247437237564278746`338.1593510163948*I, 
   U1 -> -0.1311640841193641768597228467923680681288850571026942148668886488266573859829708757467739734219191619570958379556624764010040484455004702500256512666705\
5444110010688699167430326218157412281578577473697917730786449240272378611476324186696115550542458231830743738488119117581800376975440964317057247024064112584845797\
4021568914391700904296027513979817215435162958087006`337.7435976340253 + 4.4094285789328906927000057477810499720673895233442296219083804489563995091800261458546601\
0003224009313720700458495781470238979209841817957348270041833647644260339347346883118723574945726501442016961342004539197763676702141556191719084156359261189564472\
4077376545594851605411196855877274183686511442706558758963116228716354978077162626725298055912826799288523240123023`338.2030785638346*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.540323242892444607445211030079236167800494896177704860576644387273002554916018930518904722742678574667766071200905985506480\
0790363363218924991156577092057717065918276691072424758175370715083544411060061189695510479369267737587805211932912088909967867397480141884889762392504228334542304\
53497667756937598503850689770878760966481383635463558196500387703140297659199062`338.14464401858277 + 1.41914470085490630801449179444227774314278933350682649650698\
2691969286202131440080027795451528590116422977824785858000791080222716774198109264251647372436071144093171418377748609554982406520481690985478231457893289981504351\
436858039860745168231854011898038152413606521882740179590320557258636655471435583344632543686760689138141328977559549835607398037836070958321914`338.20307856383454*
      I, U4 -> 1.30815107134575410344856511709810497820332452392809255936093259437677788565846564581686751755096303463069863062473518884454216823117975275881239926\
4313918143741956684699084716258802504377192674424527200791096286766620105022763094693055912007399293960528310858987806294295872055221659320515693208480474561146124\
094268651827514217821322136303848689006036902206843460151`338.17016350965946 - 1.9116656078750366345676773254624054123045544036044649423820127177142638501247873299\
7795631195846775528887011321081632564683422670973310348986714425294073254771218865779225190883461718520482700763252671053275426108325010747172854018400165516255254\
9105916631636934678689176398088646918289752527506594282316683090588160338465311780920720655008750403414266586152797719875`338.20307856383454*I, 
   U5 -> -1.4620521634494553410897645930233871852505779107971728530398519526632177269006679119709211351492955534796560293406045136164389948003148294720631251010025\
5372571833463757061987384130379481732300036881472951593882932047127383914781813982271997659193123690206783979327658844622917429616580573080434805955629091681431237\
13537764916494996326980679509202502121084859616393`338.20307856383454 - 1.00965371386049303394736255755422890095225446328814070433087163304684721072108907991132619\
9071786031035877723961643515452871623654541365908175662772922051067353656722070615664979087451560694526857319486881988946284448367676259310634158262192959988323013\
961827612131776214115403213718642078162542802237018595629652199368401143521159750236243300096064353099708788744134`338.17046311639706*I, 
   U6 -> 1.80533569666915107195377946327451767905682231194255916119083240581308568861701971728118062869088181265582225411334094388517627895408080864531514704509354\
0003129561521560349666462855972076715686431226832617973173287453769744463523717064237121952219730765425043435163523611468203935507673085812840251439366174641758315\
610662988064477589649348206262436094011508969402022`338.20307856383454 + 0.6828712368268950350801030332335375257523992458719649290725543603833758383860232430452961\
3701601190635231732610023090109829658482340671142080494120300043651287563883706277497057153659643404259023010376363171835286879569918491400072151780636934404428245\
4986067631969471097250652614159432262050021940846817312797554441931235038803687459742704107593226325809639609240189`338.1442768339197*I, 
   U7 -> -2.7179010472120853342349799475283017595551529665279938816532727079723876374455625204270857681878100536284298837057499561250876237732709249944167442373144\
8923628144897229793431372346953427734809992394394463946911809290490184789032246051088156376996961927366562212865333406600249291795977926095267610056984520046584695\
6942801683563388603156096023534517550949556506116893`338.20307856383454 - 0.313996714684721764486646245044425875206241216371129459750769317092366054533577868260794\
0043598247613861349794269908491069446090660568577785371708991849688142428472343204593733513363395006300089542210084919352357996116227043003176490968748418290892243\
40469997442555243500611202167345420984849209493243566334007235825649448645096028766103752987881543249440859680181461`338.03226785455035*I, 
   U8 -> 3.46499287831774519367620587687271656303110842511216658409805365098747741030025695341268098602446235517628119182541206836820235189726749092285526816587887\
1045849893552613825443051094298887069593215367247729466318399896547540156247314978273913943874240074501117271365286756666222688197395569966441590824147595992934562\
484379528871619681499131223552594561614912320341089`338.20307856383454 + 0.6863587160914375685200578642648777265626889798541104492485644687094003201867938261602988\
2378913878920090902815262109710826333910171357721303477973508505188348200732680557093945874886607424266450321903616983912671396334095970049188101409917118822239781\
7581706238881985236635574605974298102495658870925315493304873302919265870097462067468143783344364585314468040882726`338.09595975613814*I, 
   U9 -> 3.20245870812369235426827156863711689240402303897933933737663704076274257498748834951908522669738830722831401871374626939690183307174307026476692305376534\
2041196545971876562658816415840620513145879767444032678522702094056925492669842885513702391579963811402001331518021452147561525160159691495788609942805435940652698\
5715657960310659438230678555416`337.2255752097813 - 5.7864957939747179172459400192937985702782737772258818616100850847514457995358662165115035044373395585537800604\
7204847204162071604379940736025411683425612002506784088012810167937088245844059448872008428392960725193646943420858810129593482231908233465333683877198019146604053\
175485350735198704694591350785504927754701896730565357267720053210330498921`337.5371697244379*I}, 
  {U0 -> -1.0529024785432283584247360211018659654342848294862691225448430030665366298506290086362642182364109418966256931653591589467349680119477548584586711555414\
8678582638795466811133975882134090290833455997708070415842102757075909424190378176429084797141813406345865121951527552127421800561116487692270537521041732037096872\
9269704651948859956323043003625272931128980671162322`338.1481556789622 - 0.8254338008909560144572210711537421924828792610482491519187549268745722568370614178393466\
5228015854524497340899485096021586275436072171378427034457629409116178356970320390877669849241355607682559034475326491577925901102957879104344169540206870181174415\
7767216630462490658044553207010313533301780892182820517368049833161840881674479115445778978056299013740356492136274`338.2030785638346*I, 
   U1 -> -0.0956767005566695544801912907656668486106873990856842706090967275813654267781847828562964091955777414064345684725139571184100087348763702796318838509630\
7326655082340763908808063639183734943017315760459146132912191740325057553678880170528231415305204243054189377441732607599346671421113545960976139234173963172236406\
3520146102941404579010205497566517587786950386289896`337.36822824828084 - 1.941706374114822477223181302522369996008792613608189300362493286716062875344380107825600\
6928227101277719375835489052639392606238374368144736773651722321722934438826052870819092926748527143063535809690697814063267832064198943157740079848158415800190963\
21923529280516133890140930816905366848259551941585612046297416913638364283224197298017046140360972084061910233555159`338.2030785638346*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.2428910506949768147860323481126817290281826662249029694710198566249926310048304804751518865542963446161111069019198491965611\
8249514251717430526021553893600842175333452598880606781271732859926440139337463578054567445055933654485299074531570703129233769673518548224802293517814161585712327\
6686871909453219622456329683907183119038722694438893247415084106420072041757044`338.06359166495673 + 0.393161119801978556569176275550413451220275674569867213693237\
3279346208454847056007184234012540488669120198765050627293821499657824752262691653144722589357087496205708749573300228395633932539209005800487789413806149477905565\
18694991883151337064401666883045065790116356063997502589203021841991074645997795379249310013820659011280612729258270919270704157262988050284129`338.2030785638346*
      I, U4 -> -1.5687474860059616080514669082952764064129388289558911823980165594298231147123469380942974237161845712646122578755688036603585666223890696028077604\
9509799528554186503970988122662295357360206986542766508903033955969221761177363670934217205888786548865625049158891841966198990730100035937332712168223878206760097\
5034215759248828101213223098563341807725093096016553313214`338.2030785638346 + 0.1088423940120186497265248406060687487646845823204433536953927508239828430458378077\
8784507169095037242450445932366606504450827310844083487708974266125368269787007678714934888786366331458365783536473143280940438735170176307298146104421286700580542\
0066095002830787538212609890073092936642313472357132500923143358365175008532809302627325575709667123507678807510935257892`337.4939861101911*I, 
   U5 -> 0.35724469269334781145630519809845659268585719019616545379639966700169199542398409059077896214884348946623509428254504526839621745801102968186837090546893\
2912877410255442722361965087255950849846722952904336225293512163295189811547902697636594837127306640276955795017696949544760856876815237813837195949545949135043934\
172066423609529404211064773277832745769181098677925`338.2030785638346 - 0.88480662999720051047984884049915978334548923349623100758984983437518723314963705504341138\
0626125828012749712099805583549071050933673229675965812596932689687133576203978274929959674655465688104780142249589395759727902540069987770439309564941830975862261\
959037486750718186654489396541222363056888997478382276642631558774764542472687180646754978947738943103556349455571`338.1929084158573*I, 
   U6 -> -0.4786561548496683412823511393456627160552979403346901305816943476024040257289895923082931062696798515223806026794530452191692161152574053418219926513967\
1954709540289804047583277149811175920530227039959739962370482693354132855688002189849802425610031331293215121751470921780501146704570530483163718965965439226822901\
9715012346215711753422985147686590807960510766279677`338.2030785638346 + 0.4487950615378672163198737213802882388002779482053763745291790938756060611845174524545091\
8313065305563578975262255370563851844416037882664240282205160136661689241493176708019126693280393114692788550921337729991199488469957468515385819200645988398559432\
8575774538475869872745665646328929098126527600395765904847352593994322888758516096910425154666479124835661557920115`338.11764805001485*I, 
   U7 -> 0.71064171646288389407834220761340854141955825336842321089180110293932030131221545586067878363770059944256853322933894465485899413228238514360382767700810\
5029484935007931251768440142315304957874373896699041192534048649263209458971449139751684897740121996215443017990299596888964831591574383912901121261624301008501394\
181156923974636754642680120221307996662352952088863`338.1652528458717 + 0.45059332749957140146699241677637920770159210465267602521053262901558248632482962611053146\
2217852792949352767392820390293353787368726601209594764757316485569602508871927883587861335781621813290249453734217100304342476957756096584853069483452521896287380\
33678018212983731367843882021385583075859187872890966832463913595785475256403982895002745286422382018408662036695`338.2030785638346*I, 
   U8 -> -0.3644785689228987579676898022774215514887052126809687849457038322783057067739821515641846414832328401907971195287094134063704591147603207864944385263854\
0611858271758768255996659366076664659872641913440545885015328689293830635851599768742625077278306208034056710976655970280417373248505026409154585840372960881924532\
833844814417492886462109051338588827970530891236515`337.9126697522201 + 2.31641825082982753848527380404771796709154488218404215807066431370747325890554342464653159\
4766203762490016073623361794423873833631287850672992390747082160964970245640069263613394237469599976018524721951587970038667385196377033813664478479838913145621126\
100831621645617478953146366430819236625790298191947666561949240645681041469775170618582476994192824348364050100309`338.2030785638346*I, 
   U9 -> -0.3848368439845121214028847413991578628566970024436141234712113091772016897894317621093753275523723278761360763536896531647091941255920906956152474064764\
6194127520799318056830911122788090421494037518351947879973410235107995462151724441599861729331994679951169933585435969855339727729026511808969951840281188189506937\
5679591128883668868253072691778399116342020257349632`336.67846660167976 + 4.595132709867797433773029320101832278861037256077677769831795704306442163820922818441035\
6956804710568631640449934788002503223910708267601997583693564122948460970899482131792100743797771852285802846681951689907168653720403641565379560652098478145796300\
2090671316311123560970328189360123180821551844235299204565783523636270577178736514084478245003989431676560555900928`337.763626184403*I}, 
  {U0 -> -2.1204368243326453567981590875232851582881417006833180408985606409769423594259964666815601019885705108902165365674511954994278657393509538764881069682358\
7006235767338688126876058809237411367109555300069385256509652208492073395516991721178258178394883341999032401820386650499024595683962738926485487508591351159166731\
3714763468490541788214449477617335528169834837602531`338.1662325640081 + 1.7860278686894027647446992250998561977867754021984289356845122345826097268276018635162334\
2991900041349464099803255185280905097900865433102953163213835913536013711653945488373206876895485923432902460679130784639765815537232457725173795832495236216853973\
8015342680216229102811230871163646443331632903786760768315912965977313646005587122214558706051020865317352456384805`338.20307856383454*I, 
   U1 -> -0.0805483952693981719744760708516143559617293582399358018561025751808214246656104438623425880983663541988113473366651721738316586421087068568472480546814\
2569420440509456368090723099374297950002887107515152400624938900205090523464198183425129371599704429339144882508873171176699599007501028182672887093481467906727462\
6102964187087104290857714077669705557354016426808091`337.75132995014087 - 1.835162812533407387235768394462641491205392755340246500538967881952785496615248225947843\
2804657846836739020693768816137876264986456235865792886210322808496972288191496094342920783462848836515893821200860491130048754807555220738458134679928052740359998\
57647703230394902860563117104929404907640919702698470560874649772725439222974526720396759529892787077040925897503595`338.2030785638346*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.508271505906606905938361331114939878442531814711192241790565315145171919623365991913419963156779156221023534633777132811207\
8619411103504584461215959312918780704134781279451826113851847236123786181851223961620290478304315125932715548418563384751998822936153707749157097531384136695607844\
77354970502898799683899772590563574721837683348746601875900824471137091208472488`338.19684364560527 + 0.36580183725102423851279735663029838518012469551849300155338\
4990955998967704374225876768080395395739873524037737346104367722385427525916518202448337182532059088042941832977155371724530372382363869871364630866391068835773338\
354312354633751031482493035367222163904855210313073198102412615046527891381996878152132924637340947879721152899196126601583886663104817988889052`338.20307856383454*
      I, U4 -> 0.22005602824417249794184158649798268922695211140513794085515113112039761024333708353285139320978448062113914704421211337635205816209092928455911056\
1794401046066972038639587076890955520321417206045732501505817003596695545044706941461879548574250260517570283996623166671811750579921507100946167619767085448076502\
893912151332109949727015477223233111471078606452625433615`338.11227416982786 - 0.4418983488073486571303220577745295193171492385250529975818256513343235252275484341\
4753019439970647019067799755292790849907931767335150910581281147104030698372426524626165677285441704809621708706762046154266640252243477236616621950193301816463572\
722361418160743890856794374203004621604831094262983000149190737810357587622581520452161915755127066714256492289416955468`338.2030785638345*I, 
   U5 -> -0.2538591980396630182703746622123779240524063265556134496685551792855352056369938011760681509342102257829971201397190264522508334547039188445311768868560\
2508003476434271706230318341830584359009382087075562354018830772161776032522962541991471792919006802482776151122456625978715878859918631255599667388958301406224129\
5470345226112682147051452255415426353578443411395233`338.20307856383454 - 0.140500108511412729505735785372276539712403442570630400086144246903861386998805851451240\
5809575748391078256355133600315752009050745450738206452543336664309075629655972645546214244558902021876297140334608825631550639114444943889996642689773531250795848\
99830408957949718560348000196728367256575965361538462660393878621743630104405665879893873431872650767197433911119358`338.1211247062737*I, 
   U6 -> -0.2296002512867805160625187176280409067113007735612913253276487731669657517865732673545414980570905839251104031191842736727735293199554136342359009131485\
9384846851181332156120307860537876712462204439645553159878856778968672996882415582151248960076492956847824779746006501055137324775002430880907368009851725608355916\
1641041182269338030864065107923935735242298395255778`338.12441156377537 + 0.397922390926344658323105515087136294749879665241422134387325739821413871661384220264969\
0638761636074088758596772156491639015778308877454937780244060946810742304368509338055478890493700096533746404226878062215897812637771420920791858253387532414381110\
71029769507128143705542681023403437484246175232940359752078825955340266956472878655217605803454117264822620919160221`338.20307856383454*I, 
   U7 -> -0.7034846640017606248357214271221727565004375448888458666158686320601662551394841056693096998695017943919010834253799849135493435957112082403958951615393\
7609077164288025799623470986504899813964546795894467164833085500681061661338137639777194876649098489614839025108164329218260864021517923546199963666559207288623154\
8616606282045916165676152582501638947393782624981678`338.1786586012791 + 0.4176739760071996617773542827166165913375743265521955618004814198886383789358132371907875\
7502318591223494752666729602600312548195914398695109687674305847448237942674518964021383825877594940199967459011560497559095509745686068156565261891094656644212851\
3428595785282807351978260116004129552755089900184132159917861568615736171672513142203383608446951361570438239557606`338.20307856383454*I, 
   U8 -> 0.36033933791900501296407288565965313820688697339037906922377231983513538627785566103614590356409798856408687203182957945900866758793995310271617544677561\
8608642887271158024978922274004484035320260999388169067752164503074333975014758279886837824745019153945490210407209086495288294486408766063040519404473549853153783\
784908675327301773755770025127559054766232157930399`337.95854420914105 - 2.2507281601736245952810799000151687210932818153528677262266143836792457620084539017451948\
2421338203786202769570234637046926766480936721658382894607079575145140330294683702377882436739225987006279421058341008191283793490641908224254573429243642137637620\
2157672851712117678401046310765315524836163291372722438258579668479596238729772957898359017712169540497426136600724`338.20307856383454*I, 
   U9 -> 2.29072698512233194796840382156870256682596980474217007083330431324762219616741295673593844274463096589925803528087963534149850201836401512424227923871047\
5381012885090257236343276268818852205837000013129198915770942091578385846085654080555549913831782502386789706542169634000657371012222654238307448771867839245780197\
17094232510741873660814197494194`337.42613128981344 + 0.62863663778322805014693469496448597392183149427713815370628995297715639992634803158060303104943920142265056\
7306424879448513150458536267366992101718225835995119348465643540839293439017419163779126699113639331992761322611369797360393887334595163188709631926452385894672489\
9832836240552794224985935652937318931209751096285342959780426886276622637361`336.83684213206277*I}, 
  {U0 -> -0.1756414353740272424407544356746529076246143602298687320870441488654367927429178846238712903295403659913747142355392277820638553776928527160707721809750\
9014619376533749205073904034754663455146000346248074504054026049557092237094446236327231948204958580744814910122681301637584877729427167801826713120518963727234707\
9344287917031239838521099695908736117419442219749722`338.16138342219944 - 0.905053622466356596572337676940669722473278423415725000617236756373699080046486244224689\
0566827126923830205731496774633066093911873236340705044765825281782758823989780688857395477914906555577298987347181630327359866932022996711463245435044809385257963\
55996439255031731522501470968333022992108442075217419926505863061264512193710699344968074620275450109253531462335165`338.20307856383454*I, 
   U1 -> -0.2565676057800625349919515733293104644938684185089976132777894307324864398035176394525399776609840890208109535282047048493570149034092106481584741175400\
2432100983439450172147946857408891631127280738855122375973481859555641767419480204773042810403727612397171342932118524073967291490686177117860390241755286361020161\
3355868019364684932292711644640404182464350940941913`338.18752222785673 - 0.481688618397811060430526716517392711689212576918228897245270571954505126843079509588900\
4870017965295922059096136803659729508016285627318133255468749612473247722522297521945851904529112962415758274036470416247952976640606027057677103841540385125671257\
64185650338136670994773615579652096334928928212658375503343948905055358639213723646173317637611637043768790792168158`338.20307856383454*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.852998245963089739236186690252966240288283860048714833854994352976273992044219200447539945704936115122937672730916922940157\
4302368092784334041618068575656404384897500464620271944275570145444521650561518520868887386160210208257083420557033668406822769324952359288911943621413687726502292\
18119816645621913789436625696758713012460148985292686247512724188043284474087181`338.20307856383454 + 0.88888343128750330500421906465276080642875596415571365831082\
5939963372680770203712915464656424362865689759835421109791093308217339179100970538753082487226231782608660728509368480343047560004266008513063892146008196420260688\
054728403352636045652061217063273594369209083189112392575595245436095949337706678243078680568801813804344152403411921670319263217403696183898357`338.1951378765686*
      I, U4 -> -0.6246836433210324822030664164947463795834594864397723453692155955036123276609646282635624437283324555767595607448961812048334431837136273630870137\
8085013253393918267205480868667434475838693344468273561775547834281384328169731827508109149236661171201309069423863973399465164531242447991457169772559824414223219\
5978321862841299395414047784907864285106599703562756608162`338.1994554090154 - 0.2788606661281949050312703713872491926765577768567159771965458206005018901768100599\
4675698308324475748008950863092797499536515878276203262980561090212829818537954548490238113534352895325909264382139548455009124290875361148109281926176654226723634\
3092485166121108389007537039523998207392907114285516333444207682642826033635267067208371175788529217283528595846849864528`338.20307856383454*I, 
   U5 -> 0.59224766523167757673881335999927035876565986526486016975149227813518698769567203899303916372726489221020872043040093536989671340212735147897500183663699\
6012166820950483168664485555178960503535333758760490113542487174708691092599460691740213570666448615787250203581577735307918847525705586487306355126878898616696078\
390249062417445574248240898272546932336686055758131`338.20307856383454 - 0.7848846202054929199813031045654994232054560581342180706957354166712638343876061374172409\
7342654692188352720688413419770055393311592880789741906948748704586805920514958373329822458415605610151705150342941067822994698858278056901277143209447494168520174\
9569203148916705415180445702919550902844146380496631205649064536060196804225096000462211013664173132640358279207243`338.1968578263653*I, 
   U6 -> 0.14248051879292385410849982536686127758103519517469733799656960168579337807692562053137983044071013520790373427563824085943713781388507676057212524167597\
5056788641937211246701413761850133187568561677671601267123956447164669548834248440156437876610187323796247322875016881828850964562018127184274334553396759836799535\
434475127108256058121796898982450540581654411536967`338.15471733182727 + 0.8577605122805026659983078311730797123522965778404978172986135201184868221500035319046142\
4558246776366711461390108048798147995603650604120674651003633398873231622395859891510867839756657962140490547593312944997556717951519410124558177712693621186859910\
967129446797319505676104003003848146411573652606595608991229279298396983646873529894050481649664851746220897994715`338.2030785638345*I, 
   U7 -> 0.66054181380484374588028213700720218932011465923270988750051757084052147019755443325024241814728990022220302290945498061252064136008875746513503066617369\
1079262666982915329836676508108780073866694082942556974268016344612034594067806205370324681946572308310843115876000219560691423043681849783773080470297721079103258\
433261864038525936895578742264014596977111870323427`338.2030785638345 - 1.42739560993804761861382137951960299029865966833920174295712800917093228542123512781747899\
8713885774544590265546823287853239404359952386240628486355331716243762564476966633029507423753814110307531106011823853057014593676232147805653555648324598599927103\
997038581364114842490030874347712411982140779949914529875214026132057367400105335754429558898548272893301379087048`338.1993171397503*I, 
   U8 -> 0.07949343777668265627636953454145357199855493740426366702101628370884570038875812696755323523025215432102457220601534295492421181457037633651623417776349\
4261542384249019748231918332589811645166373332027981346951054238348679417537838339009604767756980625189495557063863084997107071700677251485929886967855152722686459\
705408560391733054276911105769009789391108240864572`338.0872037755067 + 1.23988511809784931266575532095041657187846264154282027210925905197322346866554540744142492\
2898144051711788473840311407897907444767251695456509148480041567979089803777367695696401309191700100653237050441090629656140781238592008882013409626129751149853981\
248848924601005052884210097868567709099165774392521258694890222468736400579787941474963066947654596249682697383514`338.20307856383454*I, 
   U9 -> -1.3521288561509311959042851796312191252753266498669045135340398459168648012239825155530894702521513366179852194927467916246861011966507168534616708308148\
2804289921466875024178438295224279457036611425192747429526883344114656424796655015198861270115981322554969111679879015041589248676110318214848397632155139403806800\
1134170091940362199068611343621200917126050943598592`337.38102377017196 - 1.095314715932925193067046833264247981970676172590911309670018843374294191532119913530738\
6192949164380071242424054835900938972506567389394291536699321185649391664997299643312080942705578877079088705021314680583584783053355794333672279181949234355461814\
05270402839129239080880685060541911987158724088881981262824967516900331997040790058663258574038627593399058891341109`337.18285321946786*I}, 
  {U0 -> -24.159448778591585279419564577673166462654820553179591920893795635375110533999076744080022990244109594903769753428344192516607102131030702128517877389257\
5859148548629334184602784885583982412648469418730564769565674996184902323599242921093432598500540186119118139131707986781995460962155204352199814694344097569662321\
281473306884259799645605738934219`337.7979837733297 - 8.82187584622888403036705834809995196120232219740620330104319249172828068257056647291634399801880227660406132\
9641613966071131664016252545599267096730958831212387452987749471386942228831429228058889655552748906116964169720382393847006321805238495614851455708960780881802822\
39023588042589439515264972490985826069049150852475911037088976734046754528561`337.56057813754495*I, 
   U1 -> 0.88637650292388362717248387901707370351696181899858135515721290135732934339255480009939350189232563615508785658913361583969773084617980548460647709551388\
8427507917478908192809680011488729111969693750427776469517523743631039912265742573426644501165923627739286449821069805641735280328768515723201966049369384391143676\
933402762024990191301333957092147137580150442744438`337.74101263034646 - 0.7092273293731561101209418527910215700397407369719581499973154546508023650363107451582144\
7704924363154496204917082403786956828963629910786817890527329275863943997551334691147339274192003281794299074049079888530456833370864367648898694212907733197587102\
0142792690631240333007672536842273646698221233551562352174536523486594254694291929636465334400737069628737339470913`337.7979837733297*I, 
   U2 -> 1.`498.8860566476931, U3 -> -14.14157799896419946265535957886240841753340697096519731783680707081738816351077137475754535127301821148595854284006037412111\
1828646577891138589573143262230175658305973993663092344842861290535410154372398867676017158301316334272695526033328266025652715630807148650709810458288844984345268\
6203071447068975875566948021128225459861334604732589884692316`337.7979837733297 - 14.776868313338460560684693427630132911860309277448978195722799132742952172923190\
2018115987900615720965831632653371810216482959510426793429310319125235868829361231057967379870720177912685971475672702708618468637415081084537187670863554057671366\
3631230079657075770286491504430507219007583846056971425481000932981521153260349006499413438688790873415357`337.7232775655757*I, 
   U4 -> 0.88282164481022083167747951178568255490199122464690163443910702776657895308367881230424291242106754353090621517905869988255379733727052776546706021528817\
3539579021158447849987492550107397804091344154031194508063001324885776218122238401575869098508995960932100726469689841053785620411760023631725380223758783981653624\
745594588703765058798784520404126693621548167561427`337.7979837733297 - 0.05671959360529111493277518670275429261116886053647227676072765006877628025094921083444469\
1189951808025090641238131280070290817679847670722832769515545375891097922145442646582903830714589184871182035616330076123969176401826004124191054299033018102064450\
826446803711147603753108837312515899395707861765912146186126237113407855335983971984927317441268779154686144543022`337.1151384634066*I, 
   U5 -> 8.90310435834207646859633163352117207210199251982945516144869869725076627305456314377464550409760817573974300375173366029940915648736758396641343739886766\
0378179123029596274477739510641092427169389697063396155037405441818338616869253271733888499029190647584841447746734042406562726124258278105004179643352557365872191\
76570557639594666941907789689507`337.7979837733297 - 2.026124367814410493994704072155620542856655961090892894292275446179505170426657602726359527614530606307913734\
5202873530142227796531058809350543398311930653378743359614474461784970584015127428720104828916524347000152204606562110835784065670487281044959242964847715256947910\
09842693076171632895092940275779549658051678943050688340900373500468102544160733361439792449732`337.64158395588896*I, 
   U6 -> -4.4732540704310069637023215313627125046549560145726541277982107622977359005021829717481291999098762996121506930002890706302617708359385761383574953149549\
9269578820393816585413811689957793400193916390048514282530165783767560230870778790318757757806381190134784647372610786555282830070103665374342134831290699646700073\
856338322010549941750654270892177625005614223604072`337.7979837733297 - 9.54887037196480328578247128481827055186772318112326144477171014418430690012013739300488843\
0264963006141899130668829964047357389249396358766731256876422700215962956922627458290885029837916305338075296210355333204828158926934550450931959779134454832822311\
48576434202949561188763367746775590677295228824130139020337211234585844906108270697497443027838`337.7810815025135*I, 
   U7 -> 5.16467056824741587878305335698020908959241284510168308348872879865082606910245773056874437611464440582778278356607544963133295707414094381397182210840434\
0264003957200575529210490309976543719516333123091991368492606667602055468521006935109069086227897827144420213069407234292157271012811351602597162994584342410496155\
13771028567842514720615143025588`337.5177595825134 - 17.19522888050249186280881058968219584312784257352168966082510016040911354650980509290518221882536839740258576\
5564060725007289202042498801357555183653806624201123918793800812312756627837994114569242353865769920357337712986904431302599945267835115954571587567202097685041803\
05279100719488204584281728135891218486737374953027785301243324621376384015378`337.7979837733297*I, 
   U8 -> 1.05374391515164841361831880178124424226074906558644008630451225062414859690576711146074127760292126709518111210577193250280540674104465206692246879769708\
2408918010321637137709108214993102072723064338552473958394656832437663371480480836656528125310909081518424745637839883328914311576675549417923770269520932714705195\
914419966572143301539824407359383255622992527588784`337.6792406128077 - 1.44928909204723775239451448831964807118812476388629092623953617956699200870383844166646982\
8401598723068488238843597184752212818626931502853089713964870786504493232161820079265112226564776381114903373009733842935797569762381864771572369157775311410662073\
881328284014142854468177531075894226773738159484228466080333294002733047338713391777961405524967185298379429452303`337.7979837733297*I, 
   U9 -> 8.43684627248382419545501665278097099872536878113478147274945384777778459362579753283064799185647310684003314399781421832362988579309477200853459747114865\
5155049427845607754860951153110004255929502842216857492838420681098199306693575124963237941736861675312337740532251012870532793197629819397523419424187198089736347\
74186579928937917350106152859732`337.2725208502199 + 20.99647461811627039063004723381230136976161827055059973230130015203141579184114355194812373561894358424379960\
1249752395618883636677366284779118423050651380571420510476880901860200319744286796331329831041098617242178231029470793986763599153427409358502751424275043142550382\
04903719974997373411593799278029589709035367863010504804828779211592779983802`337.6485519733456*I}, 
  {U0 -> -6.6731408657727710381486947454686622278654876015948548200506572370294300096708838305123701181501743338311274123883012855922114752078046826927931692909654\
6935280297934923220577542383563112932866361722397189085992796421177414659924261204607188785702075137023182144604928781100456220548350895609609336614573362502397475\
8527090916330591925617775468568582263484873013460992`337.78581420305727 + 3.604786971547849339676657770063055054097414213106154328483690479341341047972871650097141\
1242341985434345674993988887337942396288355131778236515468343264048158538322783915505128056993691039934579732492248679297450041965550569767952679860980380206175488\
09663039445085677529359277126139081490118065877231911717748284311982075809206465216541810874232570481611963605641976`337.7979837733297*I, 
   U1 -> 5.01589866916304125074427052324043357865026572894931546426468447814893115093509310843226630482143818176114493119355192348217336966798440949270972268500504\
8359585101073184994616299882053505938356514030247215177514978791110833571585355416263308026863087045063711767867334860479057526816967095197878696949165211493585828\
858857696169247565552928833503476912870690559885312`337.7979837733297 + 5.25375223499820638998000562230990883997710424085373472039883594562072671860585432741196431\
9917802485764074898314350348753302972211778527893901897806429314742839358105456224403608518103674347282592094885801128774967540854656010906718839300970389440513319\
36348022955615331506509339746282129970665394760456017633127167199620043816224506320313438770199755297276302109738`337.7755908060975*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.46057751770931792235402034750946624773401977353196283701723891755383844946783134924828783403462891034045838252406034799456189862526508355821435434514157\
0460513839176897578925074850772998099273613349684698580204199634396681654747222559011388525066151381850540376711222582242127532042739228666672373504968688615095837\
454068321445681746495871891655500211845655337686322`337.7979837733297 + 1.21105703451368326691735742829570131441250671222820836762319079124531664609917609530739397\
2518513525449203376414292722168501832123697779307130593310371661501621869388828786647557622367611735440386745346609102045190727365739678791959659533774838839630205\
909412173012049967301313963219508037847451466409711022917037329131621160737442239418851175113477341955417236238985`337.76950811152096*I, 
   U4 -> -0.0614730764685524281312035396275892981431897995474820420444712754009975500127492195832218597787335237489887442076682711590797497772145336317164160240009\
0063676560709697722813484132123850667235678339998525669969010937033810696917858609662127544827174762744615734498595144316082907947946620061403873851784144574289286\
101958968867335201742121194879019285103651171395959`337.2160403778823 - 3.96905421520767725752159106587356135297589179728517724564569626926710815052569165923905294\
8722899805457194599638718366822300165455011143330600592923895378024225749350342174061022498636737040542246200871475911643023797409533508547832944982806646208858816\
807841012627146258067344774695747235594971688264615312000507022462578083211421692073240627946883138849144062034943`337.7979837733297*I, 
   U5 -> -2.7637529210005240922130807580788655035888842930715694703728013113559566105191823905550494339984751920509274394677218343804492403466753826531117713243784\
0570571873198469762865874995971959577673479239093464641497106413542381235257001883482965692802988438710204195592801018594049235939667988962295005762313777914851445\
1700397314077176653876894153731370607634428531762199`337.7960922852749 + 0.3680323922617898938197888213674559075265640129008773956837150652178523746636981095845148\
3210065271012058807334949661710849737172988928201726938823281596228016693879585694451232566914107098759158190112801203669214535267240510490556544290140638001516395\
620177006753864742468121894667209971657412696557295653503200528484841289737697257847983911536163677985047818949399`337.79798377332975*I, 
   U6 -> 2.82593652653729074549032611799258917929397213942032928078881978955557002310121992064631061547891690806678204881853321569737798064874360618548816257239494\
6792428367271000369054155691452056853254019746083283647244524588775604411184405582072356544963160600208199284288159254160589170559439713709436875313081842083646569\
806824944120615969384279747401349380315007426554554`337.783077779139 - 1.837407040214469645960268223960850129554649795554580875857245595664888356278472109755758399\
7421971228525703272660004967834878595166389344766349272820938598451063446577592997952036635780033251839627360311031781814304817175477328437837197964304676452577831\
32699880916581315464633670377303960019953486238069705129076109556150881180941641825307274195843699332172284828546`337.79798377332975*I, 
   U7 -> -3.6030643211724884192531116573223138610367350725300478355317961391807558191780452967432444579656350322153686783285708505382500321529153846663632780223679\
9808347107816375052685877577520574710408789457416657747909079979697992899410322285873523217844444995929070699532556040476262032408958796144594222507552381723271747\
5807613319985582257692808785174837448460997380651237`337.7708070001439 + 4.1510016152372208007539394197652665732375682335289634327675658545802811492740178434065057\
9204967960845869178015757819085424811999255804506753918097112429514300506013276526038716359506939145529212686883357195884523653327379230983410019768352234686734573\
0380643968548341530088222893243193365618217180831065584697587768845296362247264436944644355192963272467509573757605`337.7979837733297*I, 
   U8 -> 4.44189320487216436143245228043906740688721077876506956256578500634569832758695922128637543963548480347216575924108256039571692652066582974542294455216150\
3013615576138512783918791913003870864533887454229812876823578082599859822704093006566065053781384712959468683004881476729873366052655227742061551891134788214866981\
398569594236492813924124982803328950348422478957201`337.7943072442197 - 0.90243820318703189722517951355446989548093111097299577783704628055071956483459533461083464\
2276418169249687709038596133474743249480491010356759726564726690386521229362527251947347347522692966063906328529780925214750300062542729708318926977187017891152305\
784014687709260005488043996876886181347354935680050161230137875315786353086481868927845553006350992008819188744925`337.7979837733297*I, 
   U9 -> -0.9213724745015445148872384745364250743634795049063741347633048951196404228895419332096907485506303267542421483001397723453800271631442650697246193123011\
2497644081032137064427357578415466306458443732106204020409350955168627343429373881878093391150750475147651781985548407190224359950533283150959917657946622417144526\
477187576747277937500477405406513`336.64073064239074 - 7.3713352130405026525720073955257909631265308310342375171301605269011587867611944199706186983790515986867918\
1544756449810671009053063202817219731385265679887693467193155234580115254124330457919444354688403856039415568543165434983696087487639404167317913460966844433194635\
525841691367142428185881278658612213189563331966182261130494650082576910504469`337.589344859565*I}, 
  {U0 -> 8.11301109549882708308543352626751213888951892218951430227821069562595859240641279602819782074981634767379095331765191940266900029521392416473481956670177\
1965135273215399854076214509549059699707475721806231855634837492404953097923369192199876636158382002847012450628617973287996934460895234307277609165292819386196006\
42229398519141942711277560297221`337.7979837733297 + 0.925056240776114283989295822188092921096307777682334592106436417107218392258125511141025534564703179882270920\
0940564859520489161958537086509094399611653814225738844940103156348867358768621944234133292593723940080928421628198608681465467362114187022096077337487495678353176\
58825623227065796351575265259249051352149104219905224721711404112474516218044966185162414655985`337.1776743030801*I, 
   U1 -> 0.66570095518322436750375293845107536071072706183253845531213631905398631093399529795878027196528111638993889822437870783994003796825761243023838156578941\
6838034883086971802859533283687188874504409009988826883489473149683171161444836669416176241735254620605649130115976597900431028735623530465958084074681944002136138\
466993505703255898577287376330501785762358819318551`337.54088529988115 + 2.8423858774698186969373376880164951510278599932244991614606397284000559582088490127872041\
8796827622836287639339840219280036856720466831869172397938665933386423220759655885638683888183487957273778594915063615195007731815746813911161091405542442204135161\
5090731734142525982802643533495034114118927587103160319006110958133184889114563989876348689756992725225641283001059`337.7979837733297*I, 
   U2 -> 1.`498.8860566476931, U3 -> 4.7254248481134186821449485652358401330702445020644449978422886409534023941104948736312831250040520846526558920747823752099097\
4413907932700629855302890523467929028317988607947433739991029070537811803886088881551586420025745082713039889712588981893497724237400975625713833038245231270526371\
4762072117261196259398684227677936015980929265538604892220108948016265129099264`337.7979837733297 - 2.1316244798869965527346224664328601865247090212791568410232834\
6716870518207250818293773599635382564800511906641182574387056391955757787195852102275267963030125985623901470305118328751266069564925430464728114740012933401958343\
5962660632872551356643581669810414300211764298456342769597617674226337371112924181769159853038181646471420548761928397138446193697399892978739`337.7878188072507*I, 
   U4 -> 0.57740168575974968025761050331402364305055957596320485765632565475704445094067767843968225910281046470967589901585743165626628431773557862859920326346030\
8320199613068799906390883821198555904545783203678422145752777506322965533968875177688377416625970286094798357766052731756069511104937584434191061839987487036996617\
361610725551886774150012993555444923629002022540284`337.5282208934268 - 1.57002493363170480936369483887843467284085115566722168208746163352608352954693552910950735\
7694892467319218416858495715671928045231334353269524488064803798446593938727887479045729778031830311284973054755803334448114728132321387327019104045791660974407810\
158629611014798253879942464872806019981736417725437218959499672322500740966536074326531294134485293421473993649932`337.7979837733297*I, 
   U5 -> 1.74680135829745098258319501993607167606394363785737503262460509848736200064120718608380738219443581328667424249821864915861605304337301179822538902262481\
7283321092584522624964951383851682860008813713233640408546463097413091762005096177330696324543806693498988589197044692640806479905335670263895900544852872496952661\
023509605244435989017806437759899331513895164982723`337.779673412242 - 1.007653011480451833988363585767140531717149765403095453700276571434488514757675617962886061\
8373283152871236757345512665771579233251195548372682991655091867835036433521970926464685744035185357849639544789852742134752472356333309428781647700117245087777515\
03208624614146856190955404989349629016929591726658001193528938375416384657956173743186132285296358190517406303905`337.7979837733297*I, 
   U6 -> 0.17378168549787514639204427173227009466292541199148616627376100561839242040715374312604985585567609170219538387182803308637047626619137712675450262376158\
7977136434501223686596559980101177288577130931428234231244586387424455280281928550781738856060486504120813260470609302903944176321539460019554207961061109874116209\
465364182247432101423501209499413842288358530091188`336.99489465280317 + 2.8114201175073042642494374908352859666292743465991967714423138439689971318533381999821179\
5789331120185943365874046999160501560716590000453426765991078518924324027199903384882509066534868870723120448234869340021763772909059398502268098867141553882730955\
8025664877549190862295940201310804187703525235779150178307008544802655662517717194182242274165748586436451967928054`337.7979837733297*I, 
   U7 -> -4.9782924039907514377388970415344776856002185883854925554803183218540220215438600301900275492799153128758215387091828687586317863176580157350304617190105\
8540854353568198392891599202018424957974798749902319876764346257186855834795356951820695174269662509911422915877642084320324529589013341248729689294656333983627077\
3021125582654297061839026267233563348992820456194048`337.7979837733297 + 1.2250097263497418310056398404592310339687914434908406434263053258628385397015769970509366\
1190859898025464392523803472375105244868981453755963592004393286610366246931892352553222366481046403969579819276587453320139034779987820212466888808163505537207545\
455956111545225347340126271517110827069317588275651814100889285982447039634094321244201956552992481113382136845413`337.56019665491016*I, 
   U8 -> 2.86731370394266529671213794055964737637157798250607704618403691180673365765883513677670523873534537482609925858996169044720156012777481726794118218440315\
2213183635962590538962032893237703541620129866406910729723786183939783188751597501216362287890477225767702660377521062180516149906518153254106397190044204165529502\
870485308137788830150268810066780508378119572755547`337.7979837733297 + 0.18852257097475762194351245215602157993988539891384168024605328326338981142771826121354493\
5696564000326150957358142772023079050665009029594828509869328211239491980361623000373516302487245592971471236266806356252653628009474796489600273730355727799940820\
990360834505106914086510402490358813768480744308461053512166977076902155070971551683568342779597592851419644951989`336.97644471149505*I, 
   U9 -> 3.83039157816158726064856599878008544257788688994825480642973793041601794133534780964504275254112857056667594300797698757075346808667715835698548495728145\
9731592085522793633930960788323555275537739892497460123560741939201359887252426061985943291115174441010405185429738522978041502296147209199873818045001481556084275\
75946490207008591011306949460678`337.35629113360136 - 5.49252104487501312571451359839874081588726620219768988704321977185750817632105648861933838496857599199087401\
9015883920158401833883187114655621754306679745412194608278666953955531085802430649524561521141349799969529841168436053562719746971870070739165164106929560792714143\
07678666191556965383796533619570539117630949539984426357850016386504803413972`337.57390303264737*I}, 
  {U0 -> 3.27987877778749518457083941005286393218281642196487493009016825658704512851755648814948948805811447056008239167373037736256108819829705149090625419211289\
7092353959921273760859822316477916295156785014372023383995752634355210674155538689822956693924496621423589250478687662181014698635416134702189561924564939152894202\
001941154976164648915370445684865621241844212355032`337.7565634894702 + 2.45885491709420472445782228565221984932571611857184046674327379459830955928441161605592594\
7667199530898920998491200737927927750722025217164338440325347874448856733410241813335103765091413999308353469024051277515605640285391529084495543925054621318038995\
444033717894104780316509150902319040024891396586383899656995380315113191650419113362008570250655076332912406830705`337.7979837733297*I, 
   U1 -> -0.3127591007048005475080056968111139259873804149809535022586294821740937707839039997774301335052283890817503266732845346719387350366995710708386147611877\
7587044773285620575137595699427972099501924176147680747436785820316525447601397802103796764547010706087763573976118149307340837400047721556114560266805937734299491\
0651773033733445443887770449211436027598117384451811`337.2709128956257 + 2.4776933386629502580577754757474795457999210609316515808904848831467286207982332418264815\
3316877551783315647257929574330499650519007878325751185830270643353040681472922455718501982877272975641745980239012063723421582385311458849149875649218146783569120\
5325244058950249590259068495283478215304037209345727828269657325110235805696901250515833359811835108953647257678767`337.7979837733297*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.3483960087833304256302980339825532601089977766272077078636871629074493265590287252261652822967204451932852896862442597386099\
3430175316145945278055441529435799771619315233330041346880581538678276428259984280362661287733635444535434771758139835527853102516628757257133122126870628404729369\
8110660106809473817523169588214521297091026844584315429829680928728681159645175`337.4517025798564 + 1.2371453211164890267736175340289453436549417588408726401241438\
1700879868462251367871986585358606149396872057266216532247824935186924326913727190317797282523187993012358988591815819717127959701905510655122865560195892316532914\
4843217914948901238464660663934019294536692893874685958487907349124198482009777090200455948402117018858068528095154241839416409302806883722814`337.7979837733297*I, 
   U4 -> 1.42590469286300833111064983567479819724007694324090255098003931771224739700555605369896765381410323544067872606927487806394000750555101709777110730196574\
1571314540123660236695920861776428570389187938427868811399424674012114169105251431938864246927072183196291088181394788810748011042935994114747614641485619390102883\
784539565409925339683198876347050860518045389661101`337.7979837733297 + 0.18922031740596205176432233093531449110177196330874233271230401567029784909777137216463900\
9661169475080548844830917422195927324124659356086615854389424688644002532598696203422372169560264714887779485668366492503070292464801880867763584088443511626573419\
565332329464589540751911317828242230997641970292683315154201962196485598324671446771197971004645193593573478461338`337.29130958804694*I, 
   U5 -> -0.1729940653989709372002674778708521207736576542782394378864963461233802924714967825461319064356909648954800662736393362676476242069531767266710728363020\
1535519618595272424499082642735437206193569788712997975158791971738638146288180631413575175251713466786506862716795576573714662914174416574013926035064428561098246\
2333884640946584225018094426090942751582102705810058`337.61021563492346 + 0.580600953473155072856910667823991777144551424282521220489879656951856095554766312577750\
1094684220710745755670521674934248189338884577969850642694490722063464121415077083720659332801785069252672442777155535441621726161603146151517665668904988821630063\
56322685838866937134252592396806220116588832601243781639097248457510904516515868402393205250051962272067370541232206`337.7979837733297*I, 
   U6 -> 0.44279440419682190979404548445406298697918601797325451765255320818652527263294425318031533779573658220400061454681369478932064169760907773065959190203427\
7463714826636819013035776035880839982856677802821615059060532166769442480415445040974099325512627503212706063739181305886596895906116089064641725233749760526425272\
887999167096044858718394183433935766779852868994986`337.6870073150566 - 1.20942056865728904557584907183068657080031715175739773860021126959644663227991504714865164\
2212544002533184451564421164613820585610012267492240935752076021180990300565872943562257432320111231963631613905648751886153194013500513206127813375968664002308547\
119788912099033631462893971570188347317305365361328035577959669263361629985966089084260078974671218276249407734323`337.7979837733297*I, 
   U7 -> -1.7564630003788618728779006655314434237158360934548442613848830719465422470685763284133618265492063916216424526259968078458508672085430998656533906153540\
5831875607951468844431095343504686753789556042468779214563854597903396000719027907714492114982064045177132269127821460639541992379494456174247787094467555831297710\
7265840123694213434124967531200778471482848230949248`337.6917382267625 - 2.0950797167335127576608906302540563380938297973099794832385676155772123217090195823421120\
1387653525584693517036223924160215464250038508999398756588340033228781201404444516565634764363584677609639124089353766213334238934468317002898774934519410489470810\
1213746097693502248241882555763162589711712901518808976498874566567721897618076782416331343598213728150294832558384`337.7979837733297*I, 
   U8 -> 2.57935924466830312941180707848175801634631283240496510888663857065889992278046040857255716241682752813575916240032602317290729077147021833681544465147648\
1787061743091526279966874315399430295024314248694883276858842662970625438782601288921076843121709421140848608255540657792225004290884063344418120454458953190122529\
157085415984635418621908707144406725458558905955344`337.7979837733297 + 0.64069713170665629649113399190774374872799708108267802631262774479899405323957640968322910\
9496074788175392241795633400385801352520663917369723725212889346147888124138510463238014639773270351504259747161754943771566716528005538181584241716406437298570329\
252931858282984933057887240354867077815521082004160351042289033671549315880824620059568399953862900788497881811322`337.5406607740802*I, 
   U9 -> 0.77824227972337638628909125823512492191929410833734647953238903742523038354844816355683125903522425974961408106838969185000734423661950949780111391229507\
2187198114057621247280689193082288411920801868185268355482189851776744414156839000598159404364355521495228681616555190118562683210437431239836620883809777335558092\
708393033944431635612202761175201317229431521017856`336.96447960242546 + 0.7600586237971181496433774857129285475128631254857780567774782036543239406481322369427263\
7908328364582218125398658654885010581099152701181775683866078331272502113551951299744867945412354317684553522460508324558574354070195503421199025084279171576219069\
1596710517167398480185581403305115153260131864899409833491465006363873530253274929273259054819881749530749245063168`336.9223241312562*I}, 
  {U0 -> 17.1897940365862585490844213183893444648703117934246713937930205419913198340642388404207021439426124948719712512973479501870011274469591329487909093628781\
5684612806353788986114157713773849447700020544623516362238963035539527909879645111395407323754130091743657499825913260773679576174224671379291905170539805658367836\
029356015725283401629578354749222`337.7979837733297 + 3.95734688194563758203969727599501673159924347814204880205629494860551560330585484424970754164205471956975296\
5797821209611019890189989864901562278364405167489761173752708082217194010904811540199375510001549710295259934117777225133750320515252571798745670507002139232748576\
56447723221294655229889990476710277207994909778845414723784159314676936021903240877019588722688`337.59030555950454*I, 
   U1 -> -0.9356082024874436207237440266822708810432483411749024565995907412853397779621142646467628456257699092533661714882619367907105106041437039695892586987450\
2945107680505311464885277507956265912002451591522106850261893802602377343825493866065051937273961271703672459437387442825722734460476315339677506011260880244112977\
7366439830381012601707024763186338520176524742758289`337.7519446773682 - 0.6751218519977802889589028863321180575441301943417936156994204841697840117824315017080054\
3484659694470899464376667409614820568468015676622425818828959323656412182269145697181390477792067864161130241805027649556854816918715448736694150232616448134264077\
7432189030017492421851990939248212953970995286264563979159813301008096783735856900229690528838944899429374525956086`337.7979837733297*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.413610235298672196574885644193019720988480996698768650568518980161014779217603875134146765545637847557342989517706291893534\
4327734905058761147128536677253072040129597649531034033639780043002969149360749478924996857155359635123262860130756510901452644468355965776276372649602418220948967\
86835721196428191950186293476781422864196602700492131636770641074426288053157888`336.73323057987534 + 13.9356600463730421467221440710727863322648097684654798266161\
1874002095964426491064997545600756029599453397899849543542066428357970992089071007617813913602638404966800907296360260987992587051777600442989744199277136336770397\
820604584852081176331868747836213935940823164858367869612832170232598187495112489840432475029928296548957641213821907918542104`337.7979837733297*I, 
   U4 -> 0.59914839944148283048808363185227782025018239489086453382976063163427063702042951822800277510666390115865436840983006946039027850302110958921959675592580\
7626133766356055925380584457757696539231980889781043931567568137143917870431407099793671093597147064217634088361378770502137455087108521384743224015562698845889432\
05832070704646387519911759866356876326465355973224`337.70870633382333 + 0.63711300001382274355913054599434396691257418424716699337857619276752523438791788161147864\
7090217068740381441982765062277254931141710110807660823814007957204320516492683649890013035943518170101695245483876298465487197521706214316749668451503912987221140\
616034975249889039097804815205471762149338889359096005349598451696928898308050005234431968218619249747187626246879`337.7979837733297*I, 
   U5 -> 4.49342291131332921176620330108430483826446120779716808895701681265244012396897298744890140084621058994656646177142257192034844335214035704182966078495658\
4076844365420516850774886040877524140404467975744242031744666445762609750611671806937792084976961954503378750110145857295166749687808636942138860751887730410932494\
617593585288858970498494512799896260058086130902408`337.7979837733297 - 4.10112299872697892540733636920281853567465114703896308882720072160618187579775445611454998\
7675902975867424939164643973004051655169963780210885661467384956668414745626328287899988981713550900185860346106308296256279477123798938659780094314951465742756384\
00815477118889160357157129290382872883851656486679690996134451021710263117531041281032433040386`337.70483510689934*I, 
   U6 -> 7.09778047062334809477092394416161455779781940285438083897794479537869033027235968079246100900329012116249947808335687966916833709702455154680288312247031\
9913263189678170921139809767506108815292371598633091290926463405357431812497191912533817471873949917103248351788686912632845785735416290578924962382530266472499647\
173116221503474027071042260526499691378159850094592`337.7979837733297 + 1.05192922084923401145304479870651891285334878807406175152815971203659162238710809114883825\
4130243606314145227822897991929129468841971185432172112373226377407172544939116019044865694518719555184211638713430090111880082851991927642226665035741687085668743\
315489786040387544248129417005923347921527643597307031663221714096108106346812269642491379683994231915914602329659`337.4120715713584*I, 
   U7 -> 11.9546264275027988137104149843733825198198039897405756657565541748213560561126417217125516764761382133679826493192239899484972864265300117402741462898739\
4290530725608212378559470661412060992802657375048873197522747758348970129192726516399510608579399379274286640526048429381080107004830009092926878843116552282830096\
674255667501127239724427693681685`337.7979837733297 - 0.29517576813016943703543301027739441131964277519804497379329098724227645059164294582757488672752958604476761\
4190234242399277745341084612657964597415024401936812596810727190438115354242031328198625986524899990787299151398432013204383053268764220194895200257123582806136020\
841410169300539280484342008615490857221642184059038471550466920749432632617520106643093960261632`336.63190046539967*I, 
   U8 -> -0.5203370061195833477618118704093252350064398244104240749359484235420014525025952553202809457290724237290033926973525518702204934180808263922914012819637\
9502955046289225013229890462523049909946196174625488283017194014805510379019926708776694124717181660465977864598738693073539670405211314642996128368961051228620305\
8515604112779109813168673950381504470048936794098025`337.4973283073095 - 1.7299026930658315576428331481035272831948572952982345339908974640644927477835507681647783\
7626398244029188151218596781713307547486450656105084301484545011743949637033283966632370369120350058408504426717091881347655793744301174881621921661184367076160012\
4239138724958987544994454090270264559654782736758393265792698983041779418427462528625818130205040353066468768490581`337.7979837733297*I, 
   U9 -> -15.947853614777440052662412787336220422686485711448090715709984301922226873690667282743958994715286954807144251977079616882390962260767580808311884259382\
0650441248759267499087493064790794147583190983362585619992757266929620175014589409198011580066525089899081482631659943225080065966466454482733661427774418636720482\
7352887450791323368850909762574258`337.6177757330376 - 2.9739557071766513661309674652321619793259860064809673834502952483525318774085096746750211877044968806602877\
6737791632906344863112904773686499230119960086586916956803215592137883841201451664914664351644376062279980275179710895341744359657723175683526557750799567588649036\
856916967608679090078151835046948809975989718561590488800085092703249004809758`336.985723737088*I}, 
  {U0 -> -0.5309607168074330337525497960127544174249101934919127373680244534121434626867310206460058508271973682726668670236972441357553963998356180838834420522332\
6385889914132403847424363274606907411665967256775918313976501679324491342639743856479831083308515365945921664513994356922100692527856192726257225729531220262921200\
9320773260901944336231045969849136418753410431917431`337.6784144236914 - 2.0669148339138781525164350877562625270428683111240226430212826058627261410521241310147408\
4413715191486405924117100508730429355948483595310135209743408281619949436165682873334290879748134858622985025602737961228587201352381218321619366445652575370550382\
3751150613916301544900756120118408087915247264763321109809520923782121669870424222063906875507861480208624720610993`337.7979837733297*I, 
   U1 -> -0.0504637176876007311342972337698940786773941508878947348459749964048790001383564195095709019228801360438222899290628398157050283684585742480408856415062\
8023732159298387217294420953544982531331046237344513263459403008390125537916609449695920461835196844614991316089090720207721053295476293239015442359571274045541882\
8294499066975861356050047426841566650413793775378024`337.006117495268 + 0.86139209021183031812237047702960716412879992961752976796395698862194685454433783903672324\
7246355499779979343393584450454922635072321139351999139958751161393098720458498871104420899168692456386830552482975727335963861004469526601601936686965712744277994\
514222055775225630678355125654810127483434609108305399279762882095883968074031361903082982232701497730410481580665`337.7979837733297*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.63490153189800907581678984502967961961423503317333074427399052448541111302315012899970611024809048481619027459678715112367644138162417213322613364187914\
1710855679047362463578146522474117763383430034566958965746263688829399715370861805944707877546272908924801554653620698335545810003602060750221227216110009909237901\
212661852261134997674320548971321611457524115908426`337.7979837733297 + 1.18573445188505196286963919473204226710416175624734612948724431782859685168643813983058201\
5398891832173852130894277873351612318104665468087938518351480381834692072751164548526839058636738063200958448808473723500830192308699565421483647633777910837001070\
646313872517076895668505234635630735269351263159177886446442566774050430746119299493704256344779796956646296273143`337.6773954155125*I, 
   U4 -> -0.1141491777944907044088768120738108498078851771421739029490753375560611875861083872098120134699963197180150401050751126778378585859065449660895573144349\
7044351076250928810607949094876331829456533454688312982020050944433646389398060336084157489571466611379251259826305084411306148381930311340342603261174823697113899\
4429977765201912991377279396916530071605413851658829`337.3214740879141 + 0.7733785901041512434989809136137890318357922807531117147349294012593614992588377777738517\
6987014947833418298147266874237999839573321163085455208292634803319966325663186799727604330693032453568112413877858793064538401764615243726497817758678301430068751\
9170038270710113614984868761657277209543857509006068984642141716228062611996428573471486900215049322186889007217595`337.7979837733297*I, 
   U5 -> 1.29676437176405060921673397924572437483787867372203432166250404254808551964830659227937477564924119195123539731214470953725543193136929573738245600988754\
6265688907896078609676863376406363231565524573254146602486944190969130837204583330475571926386301398260053615551198559100959577452275429853265802343052360169909010\
827460103340802760782248732303935258545862073340192`337.7979837733297 + 0.43207880536063577534290006164501470270185832589108531974338637564634805204054100612673151\
7959013144460932860562422499384791912536856249177461143457181241254603198571778785250174012063026600942119511889168073202689243134039766021819880054875261106060102\
654992433205559933094100133107603001400126265272258806801331760732118105437076233476545791081484201021095296484634`337.53699377824233*I, 
   U6 -> -1.2055043477465993991839662646840060176689806032101757429303676647734494863098990111949085198680809425459870957890105449252741395281693019656723261865236\
0657338514607181910122289758544039436417775222963570993076217956278904723403733117376746436245996494993871816369271512360018727324626778962699513506168708763085140\
9734878782804376534018171666889221574186106711065677`337.7979837733297 - 0.6742592599134585285773371895709084718482027370613211771514311552014685768820778490458784\
8583585530176385364722689619324799059233746098824299730948291717406578889756033124322564266222716115506656191762938099128237129366136727724133843092646898523437802\
8514143608849376372600132121396790022008611192824438321869937755498258858386279741680683028127327217163161331835047`337.6374919552934*I, 
   U7 -> -2.0271159678289499362798107782171273681179360473914020894476821530023977998629649513824244902948547191563302744125613619942588376430823629373079077361559\
5543722542634430054012597296113567462851512334320277000328845436902307105445761604165941703490842733474884081326475380916827771880751163202197646081491205058800127\
9008904415925705970866669260246414484488768677460514`337.7979837733297 + 0.6962875641620389212313436562970817269624844795552840109117452470100429734085760604353915\
8901113208085067814320245732711406904571012282718162344494760968168618553019977684397516810135560008335719484994978978175470068477929070653188381099784635276263436\
9690204021507410551128749561183631629050797343606937154136746170540277127871809997737764656516177037425289433991377`337.79272803621467*I, 
   U8 -> -1.5279279487802519038138743668035542911813039412260580133092527007549870691934582184845656226306759709911005887366708427970328067403342899574961349025137\
4930663539375728285663404076981925524112686150944111109295402868349757973742527404415715531740553733364947441910869538605661840750626038248310391422093517080881060\
3485636977673520921862397224936853584229184016162082`337.7979837733297 - 0.3255737740248908020695052203139358116764237989240538036925800931709096854160193493155158\
3794048905219180084435813963943473371385694934668174737168364048170115539071688018918118373013016332810218808544603962747821867788783903448193730068356392555644765\
3245985408083190407924191336680043065707455597311433174165806664595214816863442869555030388326188869720016850219169`337.4270613054211*I, 
   U9 -> 3.36525874191378302959497289897223665917058383050537753506654740607204019888499408835178936904621327771837536982388907853892126854733911943118144933694673\
6880894489446868365606126785069638470694928505263409484943307633979225441897985503991516957015903226114019112164131365894259454420222429467616667865190020954098020\
694287277925912309868950427433632404615441705598976`337.6984201797913 - 0.06774416773843162244502265767551668481227094806693832337020038906296854259124812577971098\
4665602733297606074039934980886070118579968255127249489866250708845523552348328943910231587465237715100189815013681821832731282312371074551450305583643917250261778\
442724854691752754543849026981766587128323562208166273736872326838768852888742322882308451675498799770959141467063`336.05673747687666*I},


{U0 -> 8.636312995828098186887798339943085650932638788991755000448511306074822360051840307479841812416052711079189835214926497025743533656362014917428213765386973\
3522990823057834224044598582103448254676986771076956107337158064752152418105480452792076778676018152873163021360888217957150926224601609082826729825159639689073187\
2308041450474406471479560584679213356345870745218`342.25791075587534 - 12.70281785861228135539761194210578882209119293625186995630951695773515658267661953075345196\
6507665635434040930505828334169502591563961577984915312582795616708853946528323718804664893305408727068563091422293402244559857298162262217497960977101874971619865\
177270678238928655061556424985604450311537813109967582664173722688489727409057287739471799343982609657461422055004`342.40044607674014*I, 
   U1 -> 11.9796738407863019050735987804782201662933772134549048071611922369781679687591522360495700036093004497615081644797326272030531960669859502121962618823986\
8286798318713378926070085209943285432642432498455851516122244625868575708788356693896875280604116948648220535349142280140036383051441666638894251762093320349469217\
0585318218577130238592891882108385044021250777615729`342.40044607674014 - 4.628354049143516076825004965473229331596257726709693631678018677846866076217699953152187\
1993957214974302413105565052418621612602683547401571213411025742640909974874826020419733942498698837087832002613396125723865229768113107057195212211481810783381307\
56522549227094937726443673163404117449686424623305180012668754148682434343882346806663427961020752618051302707210034`342.3074045543569*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.1096998474031026052911893806736473208849212243558641400332107427271302586831391373055203158123192562115996079019825382563710\
8222475569410740904619965756731654561745121342514108197634185420539436944309617934347570301924628738418792819169645562519842956404405091814160498274170463070813839\
3963189576654652875223121526474781058629395701069273298838621731688630264501018`342.00422122102424 + 6.335580485844583613050906934148871263914603124413811346090696\
4120017011130541096423244879724781565571785449650794978550948391731216615327761531172677700252844411316912580961474969319747127993899632356015346442848895780745886\
27253849812646320543459116881913727807820031727556342229186796673353132714898064408848099088166281857430252619350852338547967762901663598729871`342.40044607674014*
      I, U4 -> -1.3653517315474516671503374499236210568467223535693052319135345688210589638081688862329498525234711642247251527836754214184387508820170957346315399\
5591419530459921928993179310476923216290580644210512748487325963271313975924963357465804347600597333587201463692762423908786071206350603945283656608863542416087573\
3784260186527834031701753280357320262685840670455905683114`342.125697016753 - 5.72597327337467747709007133604169820474655374540545797356477427171612547276251804669\
9985038024699119637522004740792215151087843771821563294366682145813897525659775897105461444980651019466980308614991328072961001754890926074129485519657724248663140\
559791553345022664637551995741973939087598237127252468221229163866626350407412898154805315010518258001810863345045239739`342.40044607674014*I, 
   U5 -> 4.99929732604425582834405649548079584248077757075454217254679795798044077877715227384598488896584778729854480025234780954632706007714777744960319757625323\
8353529942901777544943740922853980788109451413511984027215110474961117376044958316883570425267957821624985634834671367469509274812542798680295616319657287252898145\
555727144747242179944605617619848922989167074787271`342.40044607674014 + 0.0545215537741750849101561358901164979071873038150798896550653936543808497054043871003917\
5018042638816554685968535748311408102860950224483204346876650564331232831048974157209607678337264166645837737217787192301394627353181981211818005593792469810775711\
261786169669756046432392432597943584784956183557217378795503512553919039524819437905090443622474206047115651763953`340.82571913524674*I, 
   U6 -> -5.3823097980223920856879564028475061017397578030803921243720179977179018219709846082552136353618679627789632740008367892179450638897770077619687249532294\
8548831322603513261028261050364742170017123754937742681183455251889764444192380962270676936955824819127772768873665430220997412997038362717006974711766281041864176\
6407183571206507513133126351842502088793955318319548`342.40044607674014 - 4.094190588393912711684114114520922374983582147296720415065247250410693293804822220501476\
6118747459300847207573502377716073851742762916350271686876918970689859025097128153763304964987941129286448380688110518178170158953167231646399866294328343255664571\
92600585309128596856049345575566312743865803838568187414974342221418565553851895470226357557434485887206052679335098`342.2779590489883*I, 
   U7 -> -7.1641003613392659728114145946508067321136940350265741074550325332637372180907796569516658064470555204439079498265043863170194492333524418556898791412924\
4241405242395989911970502368056984066853053672368476628401135938671821285128308430632641585399584167153549578745495500760434042723488268691942480449303088488227930\
4187450068336639275027719918012941219646545891067122`342.3072895153171 + 7.8708654583239914492672907936626732341314230733247679116474360226834780574387516113127633\
8220174995394656298966744866521225440778814046430496423387179320280904841127515946153929978714930603370467856500841452645069639426227320006513624740844032910975135\
8951683778050746443681216777560932009569928328870035469737149002933011880574761184757426925275113429920660818602832`342.40044607674014*I, 
   U8 -> -4.2461019981187070793311105726513517614441914184506598970898273402944141496494940887112673126370740786863364843001429996692022972939073417348715819138867\
8086179608632608605870217814914720117547495203659898882797563531764677447862081842526041029635937114653820035762947538552213634076407264018135841570404829179713418\
313940966647158186115341941582311570040813942768397`342.32031184336694 + 4.2772867721528725014910370859054945613308265623004517429662742639807400277919910496223480\
0824436834697192784205178282700503145130992829411939209043736486207498077375466512336711754009341794982359084733802053159930683730464047864772381863341821756469046\
8598983796764066850416106743111359614024595342058249106290435148964812531160103913553309236976764220956486486914049`342.40044607674014*I, 
   U9 -> -7.4569665358878569962968325568253823003936936875810882722853123225622151566630463313221738859202236573543203203177543148274754034996255286809103717187850\
2965144342734922161110439280201323736782214079224883571060197634359071664844455118230940643406676327416740417151125232532008205329394725909082634068029217854202631\
129311570923400087745220467575779664944006234478454`341.21232171551816 + 13.533654686908371477085821695832768846317332189041796684466883383880979444570815520140818\
9474059579338973873226851943932025456438545202145040756812854109746388026856042465219752820626270356367268395263757420394207618010248729062288267975149754960915290\
44017858718931337726035631447322332826288704033639222483147747422975107954872301099638460694818608396939161289833939`341.4887857057351*I}, 
  {U0 -> 18.8350604481393944190041266354952968164242729374140212825112255400404490125037191732612829719391765738606502084556920334313793099994014334968492185476136\
0121242279033251673546969015570712890824573151793766333428110133803223679500315526353534616954805062360232660747262885867806490079676162474203181968685569498386374\
7962149423875384921100718554096483358266054762791031`342.40044607674014 - 2.074906284247282926821214668996198070362947796637933006241919905775402905835739144150491\
4685524121179393834517878097507806803909473921159083177291151615933884260912618113843851838966704165863119698382289591012498122904280357251106094358336241281652791\
89486801028689159483737969340641589539838220441127982357231120224408180413552725306214326737196803719741996983585689`341.69752730994327*I, 
   U1 -> -10.814011025103379276927442733364002162234483006795223270974846178676167824746197042864053781654290513636043265600983890541711164285982349800930441822151\
5920919857296550841117790178129209431286295693777289622662044071542913686828565484137003719313009373189323507164390769953812901595992233681586612239386147401910242\
63279092722736267889849383055493827372564311215548413`342.40044607674014 - 4.88221833401262440236829031312154962484264206163274118550739923103085938752477600890572\
4554207414743517627756243783653396204690686384202999604922037428566886913620313577876414807413887716360386645503259840077386783616963549595377990081466866156251132\
302653456829742831848826634922502474489426601603426557987017085610412026833522792239801157968605611614461115044537057`342.22937458725465*I, 
   U2 -> 1.`498.8860566476931, U3 -> 8.8595015316540840809124795858669454075894331074606115191028389364542929870309808993023527595110078662706525806739974638258499\
7181954624126559740350894373986064467638059216879144468580959080513990636912579893622888246555539657056264654075966399977892993516789768511457078122635635756996671\
3490007243637532688381753000744596369963621265257109073126470459157528721853858`342.40044607674014 - 2.745622317095249690271356742189709965709292483922602470199884\
2887553498560413088772887311799837787168115029746637720152712968458100609994795066799352547531242562497228908399766877860501075834174411123214192748477679826946891\
17576920361660604230880012749143148044341790317198994985857988297673424412050431063353511033906911841514377017282590389143089021034897421475339`342.0617242861308*
      I, U4 -> -7.4985522238198402744283027205818908808874610626798470513389147112311249886016951930672200216864177301277923195894247733368566038522507117304003536\
9147269295971817351162957248303865044595853910480545578705472268542926538900472253708244865995188649028017124561721716411256322104134951383845450147874410279078699\
5024108536073569474425133439309747898776528294992514470571`342.40044607674014 + 0.685548420507455818250981687834634746090127840439188129211565480531511137658763321\
6480847285697570068042056396239716861397457813595804843169850028751971000668762062675449947339649260765789851035564172486942074942627115066635774323031210858184715\
01873325725618914546037280509178561312350318468830483760869608209339671928974634276240395696791465392616964084797187886255`341.62545498315757*I, 
   U5 -> -1.0072660745730694938139470175055808251145233976335419871303495226965567835714138085730177768921984689196564493491816294670658693266588311747247864443035\
9378391382208446680590334808926106681176524137752165458044540155963807272354889617231097067754210207084023040668185802042507461513364775231372075872200528666754035\
6630184016568031443155656975734119843188543147184355`341.97795363439957 + 4.623178857602735529545595877054861648800907744275119173466124400803078775851533693450234\
4801571354811649310751015492027217542874835633757556124625277426992739630893595044240156689013134194875734971903073299807173864628539687099818432638929899257561503\
41464049749633797242713128952225305122245017967491426430837594463609500247631277983764060978755753281572744076937197`342.40044607674014*I, 
   U6 -> 8.93941526987530777302379861823089227592999493740219847361921913245625637339084434664643093504684867352692548090262331933982489434537256931480919902139796\
2215916931186800102046125083269108358510699119079321757048975096497258085492203760516685970947335365335370595495076496837320273996342567759810973119977664401254975\
537465200962859013882984142029545368003545061960431`342.40044607674014 + 1.3447966278276776926791352020116992694601826843439702246970124831390708349109539750034741\
9949442504739939512268109051592607839252583160379201992604092730150898415341052970487175251851491046900949172006645655641133831407929965738301350449708254529356048\
1593837592555715155692564543263319300144842032833675134613229350673604358359593966094310337300292051588867050920247`341.8378287841905*I, 
   U7 -> 13.6862666172435787539892803771900483973149978482053753191023825861596048138778752616435751179124689305061060753165500740559164062075833725591987948256044\
5440641068973541231486990332616713484840905664413522192479923041027309081319699597347138885195224995466843504680275451268956658749558903754427640392541013349727260\
3820445527139435432046908742845663470084752992204425`342.40044607674014 + 6.568324703554335628796073943488369459487333608122554997287438038790952690517075397666523\
6658367107264600583661177468666503457930720703691643327063341225451690215304576635477271000336459594445062772138055949573904254531113199508926193286072229567121237\
69804386207351296841021556131107327096977790590300729277427799611551846525644378656314018213479837539094866131536371`342.2486224972298*I, 
   U8 -> 2.21677925735706673619248102687729533082798951411190264420153395834989477529351987857678446831828340096460349679365385797059368268927098905949752847647211\
8676405615806148792271299432578333526848818405715187228453280122144073733440074915372280526823526904135853196563927989904685821950297539740398570261443660236433646\
124230794178802348736807520822386354509940393546343`342.14914676678336 + 5.3521263866868287794356803070184266874656771017066268020413096888227272826809001821074545\
7779563811543195803459889925754310123985149142376699732093269157508078852721523701055239479868088131871447533544934502475554517412308932559461907379593784888009319\
7195193472099571890348265425842651716532684317174026148053562822054840178654860535528642185767781324219615760110572`342.40044607674014*I, 
   U9 -> -6.2491272139410126803042566190149231208748228258313377521863528016381566664112675404788677401953243977299697970706641381145013004116379524711224945145047\
5290273856058240275820256840944212120594528548297448830840861227344167869688275585096742358229394504185565399752916417232527619654965944105882538630341275199219958\
5146321737099784833644735067505759069809860355978879`340.9819501132056 - 7.0508467125204447197076778698211992350680408899920680478138158571553275366788256679091996\
6543193746945425500587279516631164352601435037087953289464180958159873646124949640657737364196522560177346912147945487533249326175446504243698770095327675041555670\
4656623935834678416789221870743387465557780054352562886231677545303330770584436339400606051285019259738028999121082`341.1042460773177*I}, 
  {U0 -> 1.31523223322906056542565506336996038502689688924392993921152051724919140775963572355754569244004538927868429320242956156787049693044660437590533508246518\
3647297528987505773355857506195665540034378762041420040488013396576178572506139917357442680761164815992124474109828014535652921446131442550764628274908535803635624\
078286739179889425791253818230490633060353590885567`342.0864153498481 - 4.41814688805891504360860884506829015350069260770674641186111500029649815540901844686466773\
1537892189766715095287870585440942734609164089746998284978384172072493079481796962330082134926178358725654901586248613801433752656685972399702134822774213656771896\
497631362563722434100455600009617070214079407866222728028785926659341283097731758652406381917377839468708555293284`342.40044607674014*I, 
   U1 -> -2.6511411360231626916074153499658269368194543548739253328601328385308409677839836362506612645735624927566389301412952885465328896941394467550558355335224\
0382604197749051398651210041667595978030920687222931907985988689681239045052587684325102442272548665667755374706698626629731511504998737027290549371941550263609238\
204137715239936754679019133921952751350690032673408`342.40044607674014 + 0.1621083391885708933257407594004786450256474807449217455097755751565641168525162619965764\
1403543281254449541576341070018752747489465462185033631668155816441763381012814279778882608876462579827799179017217706957266142516373097623390348723775258872850463\
8660126443405915243267577213907280864491396828337337865682444968407563386039701021259317427261265411285322782120666`341.4643461065306*I, 
   U2 -> 1.`498.8860566476931, U3 -> 2.7344380415468798890555189785259686112872738789495075847781865565117881711469517023578468401108170499752747776297286184287371\
2158605885269700109614296061907603111198593038709757235881916858440525516239097322162569407042378587592239998971959307255258596831204378767070512399199438267513886\
1627059540190659972395335661646972261182579222898529473850458161232970677774688`342.40044607674014 + 0.221805321408778778621033100099320395122382060044046309963574\
6792260550116587996724746902424606186454789972278217100876403030989912344730298943123394791935540075532451524456636541660841893962276961112154882243761811975921429\
31363568536825344894809454036842942932411072133765509378538795015168479387412169215430612747854737182171059183580258434669736446277355500634533`341.58950507673416*
      I, U4 -> 0.88230076410628489485951191117554348352770383377677406363361495125489288586806679998808622163314417522204370175254307900816040661031534070864894258\
7714820185393590964592987238306261007291652805755852473806110920625293642584790639745212655604325880510876278701644848321732274705904261469970154070439985365389821\
452787496091916736436482332979069729960042679889014982154`342.40044607674014 - 0.2506695283826873383978044673486039033141487315425326836541748425862716963091646496\
1597420639150900953706033876294535560266509228673738636126429940783771851259169926508359306412580213956953647092924828597599223666328142916321796921659915440630069\
0349845785512581533160486451022371248520835288838528296211744285305335640708664128128453927732136096431132724733634528548`342.03468708659665*I, 
   U5 -> -0.7966364834338974265829816262999176316628879147117736923211147174878364304732455965109975424880986418229803523457086126235167541760344916310157347568818\
2588572485325790112677217209086678388327298834900271160612665429055440554159752391681951177775782115714002375948292452717097518618712234830235422414699686000058885\
7302349431314963013768318900833965862384064259498895`342.40044607674014 + 0.012016306266123719043115151650266345701862898751729554904128510159255429993471909729044\
2580802444786001733583682695291861413524635695142937261508113428200165719734170732000000407244352821837169011313909709899951358345810045090385506537890119029714265\
68513435026076295363800219479106241526306742406474278538801789031375605590952026095371795303455173744053671417332412`340.87947740048554*I, 
   U6 -> -0.5396621520077342831223581780273238707534615536988727481453367661164864419772399419900166548181582116407079536801207792606886379264818180312133790243280\
5528790820279281058736874831523326688482143041951326245644731384394616009823613253886439167560931359815552411861577586774449024506579144655827295795778644974801020\
1815430316340652919140653819768847530364213583412572`342.202748209421 - 1.08185019917642406045389885507135656782626269732617818621765595095778753337184040070246854\
9831373742676397568701405671984427587151648705643797378862159961091435253056973014104410248470601941092210847313623928500453170521920930262886153590099190595309006\
944061037312219270665430279806981415485481557065470393462086765924939748725788593679105640124041154295488728531932`342.40044607674014*I, 
   U7 -> -1.5537599387386555425062872399287214993908064534222594948449583593204565321769669467589146266173812850095428510551578448469253006704012051457002057479249\
9769432555730856601981914177202319996002406229782877741095126140838876606095351427292623424374021778854072812528271733146137678724066549691872010673982190413504016\
3515433810629196441923452099794856491211224975291046`342.39710732336846 - 1.317315005447311325823336667280435146762457179389572913792022898778414858697207483644256\
6651399596464957433411026946558426073668506975341833700447410586936399057988534131801859653964504023160492609793325282479244162031360999080485226217982714044254237\
47178603035171864407513190603574409934598104548348156921480005432123299702713134601510435024724042943756387797626301`342.40044607674014*I, 
   U8 -> -1.6263950713932093630192794146223767468967600587869700126340617209006187851733079698384238679386831061438938616249073836649857947256364187803898860770233\
3745622057925792300664346945072203496216476531593883498466282167511744544448348157140947368729068867365053076716146363822983372129927585581968784477544530726838188\
3687822672817045083030106353856755727544119312034887`342.30082595438205 - 2.206219325754495443551953121976760221480469392615181620698839061237124103698322753632103\
9907593806333471837157843149777579734765408236591070658538378110862167203040536511329156999749541757854022802652498128720192887829982929617073990995642140157094252\
01261459434299068464315556941940163478838507417328092546633991662243400720303673983466005221006625069761788241231714`342.40044607674014*I, 
   U9 -> -2.0552096445753567030376759271267313007627956017219571145679357498149845457652669908740715312078312234748852954853515530411916999778471088181196108778348\
0216928734146251661246117269838146671571653663645458837078875243426531745662940543059230510855264775316986614406589893332952840052049298684590195434784361613217094\
579842865244468434211308244602020229188910508521409`341.23709191572686 + 3.7225697902875316175574866901408783884118679101483939745707534738314463101732698844169918\
5188330498694298574470840819491164671256224371892306294942870979552995864082251535694999764391863641766942742705845167092355142865689894665101936052928732016718128\
6533420574903758865407052993965766468527223930282385095409469729391453924375036481655927132510913486511668381242066`341.5356628144711*I}, 
  {U0 -> -1.0583636678635595520540789470227610195524899921816297125084766806063011997097209787472129898515567171572822478827529297165485317245960057634719219922549\
4886115655903613253023605950512594603125750891249952444477063424883514584919395149038429442501175876862109273063955413244425601042647037397557712951963706628722013\
3647009256914809027047439430984867278739862848631418`342.40044607674014 - 0.702365710521405854043072838622565091551134905415834711733243016931470805334729473895416\
3765881617672578322454630884718178694918897922998533210899539259920671927669342975619820277528831726914424310373195404828505826613082458562180002287303446583846894\
5054531971816634106450372452603827110453316020814781806117044862110053085126498609961859973906829288019011877989809`342.2538913254101*I, 
   U1 -> -0.3451763259719287859004800732664736045112067709438552040420036170009577361102681505294146099857596271783375725451164261903976994214568580614689502378828\
5903657927637774295520128678768209914736673061796132875175142806331798596981603012465342273199052899348212254190817053543468612970519886022493426831365235662807017\
5185579845551951190363972900529184221659302017812509`342.40044607674014 - 0.310619527795651543175572620670722849908888494542376989916896419605507591495357494743632\
4108296026418349061235343354660503062278325995967337436837746102798087008697279486199239065308466360041987899886918743323072733412110189947649535484251935123095554\
03838613454719327079699494705178632074371038825367882302276330936378588886544869461599378153134146178459377871673335`342.3111111829971*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.2427727318669844898545847005653397626284980372369271621678238201067436367325516533706781588805112766827721687823632215790316\
7959984376445450767178593304047075419008667096283261543253937174724607820019217103814791190334377142151967322090098046775402475251292122028391304635027062989934016\
7774589771286851660378480253477993591450798961219631673089921650087414722323335`341.8894296131257 - 1.3885579332111021531400288344699431821426013146845879148836213\
5530616904585232284989526293830012508844505870769720627212937733295428438125066439611542455140606423164161230290603028440764630250137390633448458360224452125140002\
177913541634806357242729769084453758839942686130250863908699217949674390612286288686265681808214471561870515076257062399656926074310419213027`342.40044607674014*I, 
   U4 -> 0.39854521670172041746783505313777117300196550007183302909439919859882759662194327714636430224826190871646684721172041738342833555012444171323728895408871\
7223042541882470109090161187635195645760107749270323394643439733310131946444366927798377435933999617227437823613946446805794476172939603600796875429567365479312128\
667967918092094589673677183175452371746643271243404`342.40044607674014 + 0.6187666875231036793777442274843124256536275250672131244516687049043863417358255395459954\
2027608822361446136573074220870252562663697008913894583552358495194342589475209458405140608889573015623296633388820029478525106988490300126301911675699318523601674\
2229275686295355060274040285858208038960092594175734243325030508677519550104675074431252697186477023244704046498749`342.39010023747784*I, 
   U5 -> -0.7287974262608895776330455089219562579074015410205568164434024926612696029116884378480808145289010432269813952526748914760618146246867286424447618324038\
0995321382829254198323982841890739338690722280263723965969959647655468300689269171594644747365650892435529610356343500633444253601394019026531400031971395229787125\
5552048868142918531278116056962152819215194312311585`342.3202650377961 + 0.7671765932934265288154318904802151974195088185229096284553123569433851550492714338598246\
8785993352422114144100349203984726444535340128324593391596321699049510760856835068172238930155781805758534506542890096703180987445579637591301328332403504201036485\
6110915358540454355949501740705159130857629917641388107298678247454406212084801130202758981576057822911791207934476`342.40044607674014*I, 
   U6 -> -0.6955376250997506014696349006418988988378907214159404149498426397117482843104763156233149050180199270267301887570398623091539048051033048099251693223340\
5390665197949239080267480501072803640726288456215162214342996089556665519597936016417449569162236363129009034193092604090722820478554176396758557416550006148446928\
877345407768561122899344979951373111304457044391002`342.40044607674014 + 0.0296325523641732291781748717780785043779890186145948585079714892798293233634386231603303\
5722863142540203452921498419251205356705712923054639254236244111280726849571231519354945041242656454735514312522232819054015092762592792544937797593047946308271468\
8184400093602593272093297969779223409606003342499174220956093921909353368261194374701096346727594693544158202755084`341.37837130355433*I, 
   U7 -> -1.3507985089250864088694067533713514996430444502857121224865223123260165569286534952587671959232443657651061349660180687569519305453152771686316658019500\
2848850821144689761793891233899550968318707722004610740345160765114636876417649757459641440928599765126198729790392543789902867658110803747348942478900915500369254\
903952785173808656475916890060588466659247819696889`342.40044607674014 - 0.0283510940729244220439681956487258872749085142535856383700469931075107536455840355145264\
8140286136664880260951439195248394769234232712773708853904449737179335557187999083646187493164142404459203270740291028115471738908473587794846313639016614771890907\
5029868350544940840383774516439027060079156953226971842938587965175280485169017085877442857905790714623754127768265`341.0664578222349*I, 
   U8 -> -0.2705670412559172299406276389309727249481673910883917544468429041516751746026532186667599035977499268706331527870180354534356357979588268285550336328053\
7261385291394567263603483390114234169407055432629383153199324579704853700085934061755255219366939017339821764365954095649188080230650220262381776809457361110245667\
9135251007712844244916838397600523076772690337853324`342.08713255265377 - 1.113644859321641690590349738269458995820929602769635154012073829418007302850427867659741\
1038789991697582531265224884512919132222414426241014367864154926683625476001843996798829220422798601992487924187631368134245830075618174333684555794398766616924995\
24804995614979355004360320397815100422400447629353956138286646251051441861308418952653047352252595813037062130741563`342.40044607674014*I, 
   U9 -> 0.29967980672207487235473411624919421805534313305161786154180259561755381627532964329267902972202601635072734951642249434787693110918625101910517115027110\
5251095935306191991446511716119058750005699976683077363991617030739063744399105547058783882321392060700524120622044510452775940086457659265327221714207635074005875\
548114901308656524669555112988284674782801520726491`340.7838359086708 - 0.95457368034755139726571938337211809764719374074324421258401589106844685382403633836368816\
2894702140444098359625543686563506451761383778365365307529657008947489569230086810149892583108278213275345470845778868037769749071884931966565972553722241035046887\
53869719307716707274910509484119781891061697523142476058197082616230923488796950363539026107855314033870508534331`341.2928378708023*I}, 
  {U0 -> -0.0322523705562071937938478130482714081269485446611368972052508151429918661150551596168442052807105198832514176483070684740928659179104016098058481349263\
8978806555777113091364361835023460671180853515769442443563189310477077159435142080511249632023205884115486844725759071255725169161667643820944136648752241844576813\
9224325216817464711110455351140696972718352736917491`341.31865004544426 - 1.390086432085325774213840762936156944451903134947157703060421055358341102311252071882519\
8019041716940376641377279119889339763552798008777239114830421778029500802087463186690538039291867487646274463336262723670729074670925676067651466340364489296395391\
40394700174757419948306954977188548739785857971421869887224722789983743222789823718571831722324283941921340258915007`342.40044607674014*I, 
   U1 -> -0.1642427159852828853033748801215448609002962826824222700753592905685752169385412681269502431456476562883305751544460514802719645568029720690187778937166\
9834359479064121677675072466346480630397485702105418486940585342201840071972925507218262668159055886598049997817119977079386868535988828447972648090945994809686319\
8025414745740782981240351554973100618576785971378553`342.14347618820324 - 0.558396939593851045454696955455899717435104668950280004920183345305695228365079979248039\
6779607114294198593152675122308245335332169298366068199712508577645788942964622555205430482555277774210351473203643853981763003381845800204522132558978614311467880\
60437598471167979835302082649940355082569963968067646080567520987595512905017513167403664189547838682726714270997668`342.40044607674014*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.246723632852357453095244024404529852589670948908817804823942647731564791707613183158645300495087127976842168422060855001270\
2942830583828876962083698766132955502645343801896830589454985925237925085660299894468329107857464964124420366609606408511593391117301826214643222237266196074925744\
72310273729667657167206613266854878031831630551690441446461518752411082632659848`342.40044607674014 + 1.02650131753979570381442920061073669721577068449200011994491\
5768165385608740879973486367814465592637333001915756700704948118439623135766231640198631189965813182576750499938822380769941452003566418988366377651004755054332567\
592857007670599440426825055620347546908360884113857056527841121003417731934447677304514150216620747136642050924202043632778343202080545214331434`342.3063264817344*
      I, U4 -> -0.6503025589401055556218534075644177403734030313544421184485135652028869417987304991180304471474417120047633307763707415189636923100430205573570892\
4912936240030794252293333178160178501714017893230430114850556201369850713579782922384082148686901074014006409295369326218166234732504247825095808699084150396535384\
7614283442053468059465108201382919190228820605719319509991`342.3777707980775 - 0.3160058117699439513174093431198558763640300916543290107939424903431973846394932690\
7815475767347804518792876991447785068772755881686181871218203971829204370293751293001554666824176566593382045738668615921517464541694558609559150549060358794055969\
5228470245135982449099229230994737787150628229260316990207602490785464065149711444993175653506945941875868373127706631547`342.40044607674014*I, 
   U5 -> 0.81277953603152186438882124555593748091997070147783945163504420736194489087642437545330565629947487490623028708812346498747018425812297945650745108545853\
9616596851461940293687666949829715644285517625769945425230987879056040838591094149993591751223808775311809184316826784059983106100538130471043906630913141995870425\
1220328070326236511918360636484887868300456344911`342.40044607674014 - 0.877064377928821151423079110639177052687623649755263877885211101827277423055571705207904944\
4352799121052310000047340620798209975160390358456952091283500791417731423541936995774963076010372569021003237128092669919913760903637826224487336347039166978422529\
79790723681686687231009919229614083985813993211834394247515288706672695320499404791703325031759604015500080819577`342.3331635300648*I, 
   U6 -> -0.0349968238373978443863623104479321566901619826141448072651462521654405196304080146441312237945340368307296017736249238386202891216628708255987419327423\
1572094454769220187775123724476899731818187591990904463300727153133097803851099731062943984918879358169416733322351159201101818688144426596977026569585955615785447\
6621988746320286226315979583213735601849916066075044`341.5232072166532 + 1.0104506611263149928287047014135640590145221869326234981417483536159750940831279780003441\
2864398010784037166313642602916477746900568978779338924143028668812766855919839812265762646107360701473902757829660511154725351704582370999337435796448606477321173\
0254182494186576008720740418106322475838187831898742599429682091155324588531629549332905853965171712024288719118298`342.40044607674014*I, 
   U7 -> 0.99186179904393334796287937157779700565268017366993484580319373530715846608382333972917640587710794681776521067393536963479654000479637836496205081768081\
5910555202969190070776698944619557220301283256084371770039341066851994468929519684925037481940996332371550550064115974928315723344302265281719760707955002522309692\
70531271627500057565889450051439163405798447045615`342.40044607674014 - 1.53297056221357056061392238044417704365454742100615780472716299783988814551229856769427439\
0681894748657031532403936406615336848980454802785486603040657937521260801083504835149710397464257580459088215627365974664800391669953627100787206764769722327598385\
951973071489771423080695878079458871145496800533430091862043663546429740985455930371242546848529363354026846653318`342.36093269114787*I, 
   U8 -> -0.0482977101875355795559310794159634443403384392139660213121540050783415945677021644319623929068448117131423450949178654053689699392327437594131235201399\
5765664660006387138412929775259231327888689619001432414809183832043060382355008262903373143252086753094201857141215281697374872324525489442214668490335459815765361\
9471635926802446067051864709552799416071625173922511`341.5593118103433 + 1.2821680154408502723917547768681840506995756303293058148998347490577459387883504386433005\
9238543680204980109383236054687418682053329466915370690396913272461637236275761155808760755893928199923993199485490164176763493224250723885688282244563448795882116\
4662717213620661545478975289540694032061175780768898986830076294019570199124980240222680848543100552621251399065327`342.40044607674014*I, 
   U9 -> -1.1863459221388164925998462587815659104067049279047956975661696603367184783424795006197907325164752811106858753657586455654377278948368002983784364857046\
9921960435538402317410068325134765737127965283469103442098238093829744424574649620173708658097919552951572465039576602830149026507982473105468052561254399923557429\
2258543741589938859580661484875225936157387075661128`341.32110612471126 - 1.457783356912404685757412321866795490192213560197658128818639389168615239615866031344244\
4969704440943593833026842528914500038199253874511578770826751038011075675545272206349943016768744955773278816927977542871066299976814308973087705241344163116455813\
34565376542931440072276110372522128982128109405356053199372746471033878972084667852675393716494323004233188719657632`341.33583092322215*I}, 
  {U0 -> -0.7847925616555373345245076169298111957331202589087240077445749610155766642828444762409914476974722121634650924081357837247563712108524001902499066396582\
2607312903846206392241793742924873359413102762574797183304045859991304368984229247541308000475731465467823021804728788968286432235654664035032287609403011363340525\
8902314932932495321715568840577156001570341085643062`345.8940498520023 + 4.0506248372130119828117907263898566428342609658767624747179392795612482974320521181287926\
9080191708618285228379001873877777763214842580991095981360734088839349505696137174367451562053379895100590025119337141568533349503947434780985830487168007546572575\
1242467666914322303492701000349722169468458320413279924867378411631366285918097207115104013366343778882895217072629`346.384294645789*I, 
   U1 -> -4.0849523883853975515476711845119642915204631877190047648467828691421196589863734091659259413182677038414872380399983962454417221780547748957707078272994\
5487217118855737229943132472847928216312802428976769793650606594062488037198135345927757928815760817905680724516479582101228603148555330802149358230715477992125957\
9266261324428339230589767512771995316144311159349494`346.384294645789 - 1.72106130508220780698789116798779004403987495888148530655579896334206537727161492669184725\
8104260579316317640414695506813097593490302523048886772702907562497942224099088152527331830904342124743521832166432263602829808629743326051142715789299250818484473\
068908325663845964672731217650435320936197058832471142590964083580334516205926873226762028958754745610514660636452`346.15422862988913*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.328883978015992167746536116715138591774043077822739500686067503406960788491074290495786996603888536644034207902699148113556\
1295886665547980266069224941757793489766040894682299385682990161727460732068421441680927246187200939620185190569141801116302749306456008126710958531319079477889552\
78294022618741256735157901334190005183506504882787701637375773942221289648102521`346.10664361261803 + 0.91001678584608202220665957349457452931315359198520857421163\
9739735566239600295640030851539691108016963842566600361394656806535957136513879669234255833703388779495725171028518916828073120054008499254619106236170474632311413\
551566110026937073717881090094563622780628983065183030265858606870976965461449522018190358357891350187097127014509275266134806646221106781689788`346.38429464578905*
      I, U4 -> 2.51674113755932211011669278422617903510298376918621856834236043841590723143028102609138271998984205994172304636560237816113560671860564204895166773\
5248532051930193553867797934283329920718258445797420402466243772740997241969810947074814569053027499914044951853532734003150084561732053834316455943013962821679536\
984116477495392752700932853025646289595425822110758050439`346.384294645789 + 0.581991288449138299681799064762045776526645255894229110475646506800700133106018584754\
6898833999406631758980670783291213844954844669749508969787484884497565942216016269665313765260479515841051897500018707935790096228858048083442822669103705466269688\
72939860276976330256948736298570497027613398487518793361044177677737760122720106068829722040824915706092244183180498402`345.95719113140376*I, 
   U5 -> 0.49799674485068471857465267638383127801161647384148875177977113116503057766000697531039613059565699985400617455132560883553603341702072927464191227890672\
4832349728378997698665328354842748275406577482670335091216970824378102910569592415450278828436658726680683987779999139786743595225425336250062745761099462164346450\
060324302233883189451766365308217999698622478232123`346.0422603860714 + 1.70377540121669502085115681155235709962876734577145455665767155589006873056108346183369894\
5289525377336005253197588605388247743318034711073880438826564559600540336387725165575294887104139872509583102648681212016682353570663809887603771043825543914566649\
71034999092715992925406063766591709380866638985016097389251005120519169231624532631363751679061706811228741856689`346.384294645789*I, 
   U6 -> -1.8941647698389545641739493175063770949382505506347649867978931764010756336878761017480040049269914307177883807205883602035652190739672667146331587218524\
0405045909215330851894771734111627781087862134498381806196386583953027668161608297083732852206500240613780741000268912403646475994744419647317686834932714958748901\
4909974629294082874836966797886882429397240964558827`346.384294645789 + 0.16502293150174253577164933951244521288606591455139581982306337739255046507225859476430843\
1556498888414257799561459938308495065815591025564956281559764555214076926047371552407040650222742505665983144146105622368782466420088604896720507785894944236790707\
285176055715201513600666396537753961127021939227678310270014746167294861363425071236655458824973108343614776040947`345.5901328970167*I, 
   U7 -> -1.8258185020325106027281397035439570777750554039506376722680626806646198181353472167928575757429140750873307409349337344243402896331651745179309647152072\
3238783170087233909138871361227003011978595110399391310407631875047729176587999169621708540227114487908823145167129585076854311580106233639884127871784271221563467\
3510278209515701636073498628778764766411199101798406`346.3311936837205 - 2.3455989888942938251608470089933224779306386257307053160969275458861209708761003239040611\
5891338129952410931737463552525138488136854894456468295066229549544723377921409004017364149511788384868022067897105561485823202022815129677450672968033772348741637\
5828591523131888943056237569890255166874468710295536271154715041371810938136727847386601656950930778971615686040262`346.38429464578905*I, 
   U8 -> -1.3962691474042370554831425827069644390399435953558657064336418701846482035869242984774676490225105062187879075674058657088225190895403712287143362796432\
7750279012702859103961035969978894024359885618758872161052295716224007764119638884557871002096996116818738257505127298338206688886233854242961729050741974084618062\
2818978864911111539469652818081918159603554279745704`346.166078376532 - 3.25392380438174047482293482252112652123442221750580611147490114805428128415383450099385756\
9094979991640884609850923580687615174811166625164265245168889328690670039045218353340460901308307899508155358896836644476462112557007385954631403389054752292596966\
57482973350953152456982352645814100113829427267468522342846792348706490816272379104713702728347154904744232055728`346.384294645789*I, 
   U9 -> -2.8166457116574944720354445481202625315608648907309497155024604957818928530375236442199092862443133713128748371211913943088353073866922431021063455842706\
5847916673008567290930968937737838481426129624094747886212541275414863200271495937598483955597252669625263276911397085208811323011140950301255403754035401041634920\
4721138778097617171061816407391008429185908388476871`345.83095120442215 + 4.657619472143753991239708073535228885354960118636225889975305567585176260644791137887581\
9526669074292259563028142475578157663179622194091877376163583487976597848553454155551643121086990224181110318802145685808876146282912863040851061045926484620662600\
81462592831470670107070805471801008474673642294327444585688974729147510535519995488850662723817188253779209243635582`346.0391742028757*I}, 
  {U0 -> -4.5915624611510126763266848190550916799582345556690681785699913504977356641014564272956163635591326332115765047612041275461630659327046455694405170956389\
3281186558574501912134060638555913514074141651746356204328157623040397296525413775435108785760832974618057867182307595336294025818226525844345863309211008962840996\
4041951023311721219103251161978721444022599919054`346.384294645789 + 1.09260079064144205027169129192771864736610485906978890837948364448587102696943686654919905601\
8870209760856954736501983541567215325069364059964972437759035612599774951393123599588022934298133478899156409711646914224135951510640713756587881429121591955830363\
04048808928708112250511481396469013894371941065503814288256963137151134148012116439615144681575297640295704212`346.1071852005293*I, 
   U1 -> 3.60665691811487538723732823275429426042029239509845815867643933691442926495413010657224471258044854841155130407083393295128662868770579924198479225904048\
8891619969802949055484962451449060145767790138661710257186434880214297180154162821195204271003508947782376003865889074051492776232650186982360755405223022663377757\
545057127907105881576812921274708906664553153382385`346.38429464578905 + 1.8398586050506355143997048146018638498042206463230915628040310118703034351815739720689271\
0064336303451101126967892452660138675115815651847266319845664613598787686329206499504375910517084585894122897185505721977529509137676811524475380677607171430792117\
7667846128630609398291919798283447623200441528498858061889581185845719937737369287672779612400897390330319968700779`346.18414622882204*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.438385776461554495997848154555566935109098378166099394578006370098989956959504337788689701333484488745109765902503423340041\
4207469102995542002265034306767107286180094071904663412919918679546621180117277995615989464530879140812563545596908524094022743483253939386167764605196362677076545\
88398647982865488963308611914444668213726108209270509647829863865843024027605929`346.384294645789 + 0.1135355249937574165013667759171927768311154165801599122274509\
8062500868099159751368225933574172483159621032702652872003979039924815513460949165367221231035929514045291122265933142513378307247312208885877792927331007665302961\
2783700000356393692701783691976902667558411860299718824768855629593223292555789114260050062006245757078332640998655328211895486155187061489043`346.13986572592194*
      I, U4 -> 2.14535288080574102255553542670244735569886579464817960679124658721266065171244435269527687808174162906598644080339304914967938064983201555392975942\
2155698417823910725253176589032963400587968722970648131320203062293273933594089177192592234847204119122554616240011176456956872821097853323087273554621677869451914\
152468931184260439272824109203446336189415562879286880861`346.384294645789 - 0.163117368855315499008634516895934462380264597929812367665669356916941132916726899677\
2164112797684370821314922204256918392497537754023199573329074834014529655881199411710932277414242453713763294367813461074535830744885123106439621400987302309925427\
52171282721887085252732975540223030826567654662725707998826521763630201124146626510655113113535609321134074160710307224`345.64457466240117*I, 
   U5 -> 0.85642699989936846064225820958896443813952623363917704043908524038708592363524207315558644538670098300609178021943891876365495132399760711595446770676156\
4629366868575381775327635998501105118338995538287942465458425767501786731668621430200221753292372510698126639519237947174610784127943847576524542010136191269802435\
388165062955704886664304281781833268682170167107624`346.2914752547941 - 0.93951756975572268130099758029431968179727713165356612442238825062371715908597677495022291\
0543932615501135526824723297562577736317368276141497108625676122098413829493571129067348908420736923935486627375516958898186343604419347580639097569954245945857150\
680434378449655239294559407230790559069803488286095106063901325296568314424338789474681499095374074456166177070217`346.384294645789*I, 
   U6 -> -1.7142490230933077925621213755999609930798538010738233744663187084492470613815110997237248065943164504069538256000563087009667563897491417656685398742728\
7773575599417976730563405908522496511938734760366598088887217681607504802862260183517082294729858666900714668769470423067585390857998336449172646644818638073525263\
4492928884718475755032097192072379008194551763321828`346.384294645789 - 0.41572961237683078506204341111492720855706312742156801022628322050774165474656446243539585\
0946978943829338342083057124196131995606803580126393707124787157313067869567419777049764171270136819357685905837145923224534303712009764210038673421773076722951229\
4654273525985625295213038073466314401299886447999784671678988369485287435761336715415035253901463888276926433549`345.9941845698451*I, 
   U7 -> -3.4932039639144164975213042147012867414222566436419853822392928209406577869871814719852953763695208349550658856428515117913463582548246078872742948657039\
6807866990461806323913866779494437090283548895962789519092631150084994769292072130382542919429887560373395131182328750254889939507750905179408711392689848459026400\
9910458194718096383925698513660020938569328797505437`346.38429464578894 - 1.300567902204927310304720604307412809426793825698732817409841818592714592431643942358404\
6156939225675439094635140438270060142499206238219147703324040028415922228602715799538069845497978904903538384401121571157183554051742751199195108896662113983880908\
36193750116465756098036967941684842425186055955607593448557166645728104475704088852719306351139983995450924620440142`346.11077657882777*I, 
   U8 -> -3.1564454782313634746436359405604212838291736150759932383460066422187632905354654251933986974984536738846698041064754719386245924857329773901142545233537\
2535067514827567264866675029406515891939944970057663359840540754936633575128298442233857609904423548814521527325619858109424053510506001388715763406343076231295474\
5159697371622636689057387084894358097144066888328267`346.384294645789 + 1.22011590533283262994022274361480328472497472919709646348143413258716988904235123868266477\
4944573752180270163337471660986336095276785391740459597122844319921641745873108561915748759532774208952618969449408787386518896722056975015970018518025044747802193\
196699634391860186682269542647772708855074063409465123178165588700395802607989830052909943023401384587541381702311`346.28975253425887*I, 
   U9 -> -2.3620844488714903751589943239633244269360240352093864499414560978128091080689500627505277336266954273710993548514227828943572063469353355385115776941733\
6878106414710491691812984918241492649973270421344152353451152276318185043556604267860629845834290793904350504784612694631787980830342827208628122255922748196105982\
4142898177603028431180363595671427718535964993388389`345.69455499585183 + 0.104430230356542035467761344073719454144005860694930238309147717853467638662017297759485\
5283420411205737079910075028227443740523470724112282550668925412364974826298822012843377209281684304342864701795581767606615496929757987366508045276418859913789329\
0104735790682868193497115962562294181927503345839470771029624031291407738949270249472923037401507515333597773788311`344.43588289509046*I}, 
  {U0 -> -5.6510683954475915995264339558529336557580449754909879689603525412103291360536804093953181041962630745737647504160137247889866548046277040461548633466109\
1976925452140842601478034797424894882794067420028141462681300713561154052763357266462033062399189535096753310349462944158917815812682987587726824064225366787798253\
1542283330907644312462802467617916633053409244651515`346.3336673050827 - 5.8771335889638898774319458941192793977581279703076021087006930241621159116166868020612530\
0401901559125719642413956573839260040330974415603402854105582139942833457199854098241207667813550385460321518529813615271736374445197859910097698846286434515461962\
6582484822333742570478227200174149478858321790974580029692035400658672955414380507816430594298322983326864783114203`346.384294645789*I, 
   U1 -> -0.1092066462093410850846437512477901436475291982751937444582941259988948418300578347211131581300583264750298562459846311113859073698987301542394885714824\
0864365997730156420415295415352980380248358921630933628635309391383213795052090906217481458336975817520412594715803339723815136258910288878203026118586284235466413\
2283872245832621139086057687990217470057057216228761`346.05291971901875 - 0.925208524125966130993589774516183506114794795225512129953303725991947382567501543712901\
5648693638206084924013648500732432690565241439644256325377802514913911045473174964490903129265665717139725174298080996661912098041738080699050718976732360521407480\
05369170253988772689056317285870707407864296713776377529934331343746623715279867391863745624382645329736344919190588`346.384294645789*I, 
   U2 -> 1.`498.8860566476931, U3 -> -1.284256593201478317186415042720468924869482908556616179101433081817708911009071164252087316164729350438063096692054552632420\
4200006240154616197565614735987052253154371388183983530592759420687056236215661273422337051108148389065983246219414598267094908608419868752236289971281467337967133\
70111521115614275178238537844593122190152562331384957908143694863708723584899524`346.384294645789 + 7.0179065973240675457760834778851818428492883078249467013075254\
5455959005809019693460395491732125447404436504393153801940924862187066180638435195525727069860829762629315626615464744670790747388340118230612278502830780066703133\
0067197200100235958937299413777426041907217466049318817909227559252894968037569832521578389196509287835059305396843051265151676461721248489996`346.38174180538584*
      I, U4 -> -0.7533893035532141509276203023764340751691074081180629945729600833801157440075938578082975387327120174278856098855075153707424579423521825806238513\
0876829851020792688341502148602198997591638596610514556772761963021875405174133834339070940831570975316526355501438990233456573357083874240447519643324198505874967\
7338838447780364593471744026389912829577746088700971196452`346.367006240808 - 0.32823231781278283484809229314663193545393818252232763023970440847774709776896461567\
1144843503013933205766079187792827099188876672275569360358641707262176093281453259975436640917473347200540369990428412519835828983123630049488668958282570249996505\
662594771527114399407347069228717488856243738896905518151771082595556400865933494792878222074504584181912400608345412714`346.384294645789*I, 
   U5 -> 0.53549483430707234349453237300014014750831453617414218917766407338581478351093782423997061501141315167677507045876590376208650265904244920832562094017002\
5085239423927824298616435438995423342504541001560768028976332891422009036748925995677198213645629081022681098580648387943766462210738952356689793408000578469934691\
587201611605012853026677416968947078291492074982571`346.384294645789 - 3.778562084302362005388052400491086562310690094454992806852619857653310140712491003460800659\
1915438672610286572483699860917575079192611484133448317696366240687956337881732356753573948304062103216556084579521754948261816757430327392652175543777066565177031\
31702165989455397774931420165006862324069594969466229292047904462141356598322742215770998445378507822313242381166`346.3841972725875*I, 
   U6 -> 1.58530058158517157399595565080307159648372976385733656886752055449770907985761043677992070509800437405112864893444319453360473206392707152519322835214826\
3530711377257095494705389590951044791685419573545760706224821642684658737339553438023758146755529160499675125504227340986112761052753064671030882399952460126626162\
705634813210764779023628195025059447335594818007971`346.27023147530076 + 3.6878034309516567463439598818070250172778899108771332335092446219386042579554890989764479\
4129808334154834307068796220823384157509674023863121809686178942223572191211511282416752666644723397944364860417854653904503117150829410128283566100592563442193668\
3632309539783414743940005709380705941831433984447681501912606254634403686021032992709857864078984820404783098229162`346.384294645789*I, 
   U7 -> -0.1624958832161958290958428113833523130282032347968506883870090580795223202395089688259172762034757006167167743568587504913415499028810951470986891550590\
5828452729348307120979624174694890996294277802253430839024184077576033955591805091306967873911204362845135964605975243351374672787858647999022611819965896397387369\
975954603820381070774636192397486005526314916596923`345.5621856564747 - 6.69227362881865096498285678144806186812915282870465030280254580897813076161000431595267371\
2966624699926152559280497842069379884028747172925688034752524354055684599572454888605310825341022949430513583791584075375945486017192118719532718417954372281510219\
45439491275244366054963249541189682463984154010911974279792441166682494689073135492260743635810790268879410492075`346.384294645789*I, 
   U8 -> -0.1974499506793933332780030267945245302398514260568966527070109021284460625576530170140662202601267713789151736337519040715927982400343627074376860287419\
2250081030194694010268974704004948763174991568077997476851370680998816653503400997984518061700308052209460122467622090021120007508427208860196354514005224859387938\
5391322882331886405421586444651808746988098696033455`346.32724363060674 + 1.611230832297795165937465003624543691036201578171064824607039068941564420094314062530791\
3962858060355005633487701235531498169536951484386184885260799375548620960874279944007472241241449858606669389657219378713161976891179302002340555042020711050635664\
40726148937462392070786262867782878008597412491167645289987289697530674482753996051430222788747486106660586645973335`346.384294645789*I, 
   U9 -> -4.7889766910522601375810309609373705138576809177348712391638317083771175903032905824092790939317123179973595842847598113246234175884490224627134783204187\
9192351871451575199277935931939919463094418257201547368003020661801320019140881704896993236566715737181587075101386669217309745241607848342940313838640071781860680\
8052364639268187262946539094197229127315462299669228`345.9434984037193 - 6.6552566428136748145339561303594789825765482383860757364710582158130483836272658100074109\
3783948101466918659953701742035301215636504269144959224576036697989174838937815782638258047825261335198387519049589465832893662096244603250599190812803561570507360\
2243071856209401190766620466555534866341734249144380221883232116255399238137954199255691590563120375341896934757478`345.9835390006245*I}, 
  {U0 -> 2.96034169159085390792647166690886443995321339546862076016217470218160317908003429044547154286261971617682921849173201990022779422090491285513142603785416\
0992736462667412329567154591437793432916503582881621587796509661332676373788056978885782302043029999221780106738427370325598076449466973007193362281673948995502500\
608270116200094682865667623874385791343470660909536`346.38429464578894 - 0.1030746080066882221524691079753139290352792963587744830996482678944690036688772934715032\
5917010761323733356798434265063491260114469905219613040642086765419933735914432646576348424998209473406991559970544083352949351442772150471630544734251271117456336\
7709105403008240262879940896668661050328294634046303599794001636716868632167551943577430732641429232944807188991004`345.7166623180009*I, 
   U1 -> -0.7669239999837622432317298356870206763388287841279026994314327211181578948375821878482215527570932787753106869976497965710803301228478176471946066916906\
4175316690092949957260900756658758034345140211906133723603434889814555956642597329582382448674635813783668423668460870527839130135447662542799326715512576810230036\
0520251539686113145682480947104014613690427477294647`346.384294645789 + 0.45976438290088190169118098925029487445530544290138344010798567351778265021871418437173980\
7904832177192924320313100722826857338199232699679550598952541906774200390493131087796943086197784246613021341448646801358414419130624175962631265656232713042692718\
231241498866970239287529408680253572291328592001067280634551540276266097450158858396663668753894470004056699800593`346.306390450658*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.92112566155967425590243741494547418563002599222667359776153683944738578280581039665204376772817256429098739357426040214074546446435138358371283165020590\
0892542220806010319636708062423990242809886315808572239558094235030654340725612044174121816449597314902791969081459736060026490819822569608400668477323592160068346\
056350996832732176796441303707343192246667586742565`346.384294645789 - 2.547507176058233477658009856339000967548021635215415771853977699401623600568781642543620789\
4360475928371831589692031332994027665122072068072988996610200301841275591530445570809121267352737663854036315080644603077229189091365930199301954176574531167778224\
44020861387198503007969849179753586769974023309725142536758902478623233808749025062533347804526691940887180978648`346.371628422256*I, 
   U4 -> -0.2263018507384080248724937044202052704675951814571457432535307987490703335389687257011769304844047164384118656168424273597469942027278733840487403818629\
0944436929050798487198030137708873671238307265498293022351201651451401880950020387047078521268578595944074739512894441166244853477257273913424787485439789564392975\
236757098075685563054693649093376964308423441951051`346.2345674925732 - 0.75871156875152542279937602127693842731003670563906612212103217448982892939510494484544721\
2939429035065363333059439264234503204129254320129802836504152559278882128980067341658301890838896065778011106595425165452842344528727289427166164008823278770228476\
298281846889031348839331087260295583755486550269429620054104840761335079200103380229709537478587906113713460273967`346.384294645789*I, 
   U5 -> -1.2844784547291720351385272455938571085955357467679936423913582496285488634881369806897400756261411005350380489433290006672704873219699626841925789473046\
5516261376333962572653058059010854734527210129105713108870173654277272014493691004550980103458678887657306012596275866861361800160688854756477140830308203706172947\
0255439258642337764245299661904516839868888043690426`346.3473102509284 - 1.0607282316844800043562645889660086468406593528674248891582575852305677895631839530681706\
5328855979512549701008831260080667894082504837381762258090030166670382146000255740033923173604593984809422736477955847320344567511223754613026799109052927267599265\
522907566038031991542961982670111985595320998886618613361014934487102324546799644618265297600605224263155847731286`346.384294645789*I, 
   U6 -> -1.5695535616185734079284976998936631138319280671749027040618157404877462907223213706436779797670657373624462449942609282803230856334531765054527721719200\
6521361834645731319209285044964209980288494144972237407605623549855710815509978331790503998497804979039746351733313355489901607539059610039417744016314552166953822\
8054707416921835347706529418357578956144708677501614`346.384294645789 + 0.72288491528545974907668783236001530291706010628607164322134736580425820344084855776979217\
0558551754784232141612287964676104649760727294656408305059497476030136456790008174494956071907095055622498161197766826099216348516448157317444556457175208929363340\
951283466106584248689227747155760585565683798889546568146844878529141322972914383586055536700469540576496268959588`346.28366718717393*I, 
   U7 -> 1.74406736571693248428097741837805676702304549557105516690945707984339561846987200123764675737416391320819287565707515459840045204375243000995829968178661\
5063453053574503239764113867453359545566940505480798066156984424147765433982686725227059793916522733472486267450841481526553834843787967847751261140906030909114068\
374726833625241706978823478796507576169410581076484`346.384294645789 - 2.062720380747629833002868417009834699069641614206845016765199532246470404813965404479989272\
9358606251245109776020808886675832161883430004603140786148599401234127548206401538041039666703884909548225451981339834572805246819953517706033582044117074979969719\
39549864549457915539791163991745595581753790966737359386421163880299339204809120557222196619854897923475748959248`346.3463071123436*I, 
   U8 -> 1.22037243588291033294637707313095577732943898858272349202604272891541449475720629630277237092659319698572405418606652739524933876441708605539400979539616\
0086683837300693187989948225100008547601149050013853118926299093952186092879629388011159928501036501214223607139896445501687818026497755804167900996872569957823444\
761772333310489113396368932454298323453262581027623`346.3468128536395 + 1.01971106859038242342230650463597170487380865707818113759045073509605811073877438760262700\
0063153190868287000192418985169055168860402653123370028952374499536310679761703079252877046244056581899067572980373685213750978968485974384256030024389741968377285\
418447303004677153269437552687768413162524061346628237796904663051333155397288792671836000120243003998362535215648`346.384294645789*I, 
   U9 -> 2.68554082077888865163084886946091458697984534732333371046480521683668534166025423357645553016861749798942729411176024034107584042628262614154130142257615\
4810636760663156898256825738370296968301358013251141437246244620513934801958946578227964107439543316847198777001875312712879177833898017459190293361925319188108576\
830000910383159322410782064838745363003048299785579`346.0099617524647 - 3.10904214340407236401560742424067365490878563151886334940240202162723324491199073293793773\
3141171526332417646604555188997701886919951239800248144869306176531652718387154863677768877264727274081000168197015845558063155647947903064776838474250566005454546\
658093330167046916745433726853194556601306983075837066828543219746213550225711542070509094028147541987133646103378`346.10271850215054*I}, 
  {U0 -> 1.28291811819020216556905866621687328767264121173667756372584214594869081211044349209123394375329651382072777451599281011565983746588247217499665506090309\
5775179873968961609742826451870701086518955113005617545793653336568064259182206578763988523652898464543152135882042442067114455897634998497366885347580517728074621\
689922950563431931168350909199367746007002093133557`346.2149174922452 + 2.55956197340385039696320901464470055757750504669283382524838655101961766805360497535246968\
4615526822020078835951302732095353667974019454906028802020574396823280633469361446819196985185431523729456164721410814308144190156843510499257311959633493894143520\
326511691172657595081594325648457155620224152860409304250423125381927050747078889372885900396989928497699319372687`346.38429464578894*I, 
   U1 -> 3.33538556204125587745946130965260286942100705735031911298076379846933788665370967197477737258552924700377968680028191784769198269136453054525530089691675\
3103016022421900016767638166084696613065251189766341772952235963098351262900545240424907792563620447989205535168587073684561355381417963490249900302909915845833611\
506607794985828949217445618876713252297867076308585`346.38429464578894 + 0.5057669714618670206494470957976188189440650571247224430753234282906110789604330986263265\
4504880632653960321324703856034412050801774563450928266989772712365089725028116556526689960463534213907109567960248282865137395483185251617002226473269376809172616\
8817921046554127633308435685480065165068691272673753844533049389783421197740425698539828444096561116611699251080551`346.093137608836*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.7861858350859945722609897779701540571889561869050899752304070529634332640300011430714110011867429822025328919790468005923358855668022567704473721826060\
8538049792599469686238596317909936653557492800830925801707105934766921534054608655760518808572195568409761816539387833166642111202033747793697226848855720024441588\
571549357424486156654902016469806743887114439293367`346.38429464578894 - 0.1011231843792444355886960058108018334067352704272059765963208565423442069033644372634667\
7403966218852578957178813821671361867374633866667298676129268151261666428657306772328871221847198462596332750529202921289347433837424594651451650814972246305721830\
7100375753822979769691123948192648892582863088793158409391564614931288981009296065961782279756319441905039251043994`346.0246316084801*I, 
   U4 -> -1.1732436992834630718158900409240494415856201586480362583443968239006500880439002599627540938216397114064014286151577163837884626811324642702666144131545\
7974836250096474243024692957935545826232886770763640103587003785876144372374358619243715065071361492558037673984850754703074871546615283402866881921134580650678587\
0212684459393135411250143547084520892852610750511941`346.38429464578894 + 1.735901120370161886441549048387278544456889903946381664565020312336500423464933871426992\
7328027908518859974368103481737655649510037200304114694417661475789937045934752571539259229436047254236776749311636628377401549723221638714985282862602942470088135\
47441020487925215530678108637217883195539359094422678867739176887770992244776704382296614287866430744291406959652087`346.3415331529695*I, 
   U5 -> 1.35359915774884620892964607003939551339202814925559437488680486906371049583826068199194822372870939570072228629452629215498816123239026084725836382279851\
8120145558954874245849031068636942467431851054110357450204586960418867761260096597101222097981785946598245857640075491716432457530190739136855931430836771992480754\
7952151792180915114604177633142268526196595746287`346.38429464578894 - 0.452155404581083649818239695312945949571294085192182555489663529010511827079797388816248200\
4204096977900392737461062332370699367739346664287656082981604450494594174854223029366931451392708641189378401426830008423219705175693575827961466548609353239642877\
99854057276065134329112755214200906503967250100678382155355714380559597266038355431009890152767615030273697129362`346.1388540348508*I, 
   U6 -> 1.12693351967017770248134903077744865885055238188008003816254891932727798828175722144715251057779964060191423455765423337266808721449373875774966514396951\
6276376923988367760913939099591956542817693203028528193791584749222255106132358722369625398099165796625904675044724316622564406966316739784773376402014597897453774\
251409984059869969866846251498388412040677658694651`346.341055133148 + 0.766497676561211279040862952931070850711740926387952985487374464819042866680286891926332555\
6237739811216713187343409005607581189633603935548487189598545733820951498285760074020700098449096889770396754264568019165499552242792078390721755140410790847920131\
12319043570111401262049926328988183372750135435212339143056266312709825639402662796453196351918515294667373058702`346.38429464578894*I, 
   U7 -> 1.93262019983352232981765732074002339927694273466913585219477284244452879430547640362534783440781579569819584158251491356082410970852637622819032440579187\
8357150347122640902798229236358238850011696512897267907183013306767373710434260381302848173889875255095228812369835345534849043398290948070289006335026296883961762\
941135782681594976342304088499941739176272432721987`346.38429464578894 - 0.4407961840866712238667270073851003853506660252975876873139320513593875377140505657866135\
3304685136897001031513565289128664840018480105218067377419297378458078801765171909945016494515738697546505531680784127941688464939381076633987727358128703403258206\
7468240180550631671524509857257369039063361853222069368504292862384275130740553948849078639290594986828323786225056`346.0511569864703*I, 
   U8 -> -2.6660136766109503129832439080671857672849379240563782479291896770558928487053854007269638244464644790592536215151228349485811883252095243306621446376098\
1074054040504054678293676489879518305333358472996541028699241492846140937995227621621086476689344115539645352853748681541591719290482825906957997790577911017785183\
4385581883775124955888361504422021145821173277528257`346.384294645789 + 1.56016336772691174308002482713818759506738627242916620881906539022702726203496554367259543\
3614308678478259193856418825333673216069403587731447218174091841743134803079788507680546188481734448248503879004560544612022529254652519208249633225690454814499343\
836299457750421542925357379302061061255942673453770187567397773046832259729288766207733855048531483843090890213625`346.23943192382285*I, 
   U9 -> 4.80346550302212599096983526996590551738059297664357797379125317008841722307568084986960881377526025113542242194985245522858965077431356208409891111901816\
9218025168286406911874810510023466078219615649233544113249080312947799699598005423063551021371786481270195202099990605180732936176233451506677998859402468023700065\
387239208617431194738344071957936662851778408730854`346.1715069915291 - 1.86103693943203723038553559101608297916708214026504356761534531395165105205040182573074983\
4221547246098974019162396872572420130669166593025075806709109423551461258558601094047124833445379598945304850929835025533136291672521734809461051501014281838378074\
588474175053854679506394220644865134374306416053950005966553127233650378456935492299711096693748953573039953712478`345.7853430505129*I}, 
  {U0 -> 0.89141997727747907899920474842884192711442428798793103746516192603904666705854149131110938729488903691457448815568840914985796814582535709620941225102922\
5752159312102539193723290130670633993707523644003055690465136117262176877854130045397805818730798941877820447571037291258945790617900227058519602627854725409236208\
426066671639685297571006011768772807325705482149345`346.3524081886365 - 1.32735989008537956330430296643058576065740447467996148880345281749697384171835916906631893\
4557033952203649995242967256164961837440108582849909924457318617762908315165225451201554690140669556421732413297054374441515981295303047273540984187151721434209038\
599400131022167639647949836166806691470730254541684851823551384988236081227622846227748906729786177863554759591533`346.38429464578905*I, 
   U1 -> -0.0807246847130251038847197830930543232498249621739027149693387023712809131738105312466738102608515823057212254095940695431409453086102317739018960401585\
3641130972819061219832187038704798354209640326468775297389776947584575785418208141468807205436138454229480877052717535574837165910838331656520535778887775995847244\
3941001383663404793581793961945768140394729380648997`345.7567250114501 + 0.6522914662362010710631492680104422747848267842027207876110686412372175886781540692566243\
0070642078220645306956966019550854032595418427041483903607876997400201606166577866266123171447721484059760831867463525563240148085640872745175555275932544420680249\
9105162701344368966322527911794493019930301828353369812273036298654531154303607990985708855403574962278073782762126`346.38429464578905*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.3998924637290156851937156729356847797881767350663296699584463401101003653757139256787287404968337224747474286686478881076371\
3221093524570401628276763928943759217547759132696910813132024313270322213615209249745015358736093399939429052310559625268058413820060010215415721553087664724788879\
3165373527745293449319306836813260904211347213090757651102875421409764399993573`345.9493418927672 + 1.7346524282584310933141495290269557116389975399486316343086745\
5597169337447376034092168869648957408717459628025048586571886593505580754451150272703794291902900658706131307890778183756903879734537562435261301380617836288389143\
4832620137168611284822891246833368857288050995451715798439800867233382512045132538349259291535349033997320135066639935013566227006465587034772`346.38429464578905*
      I, U4 -> -0.1448303305720249894518363698160977694775880606289267220197504632096318431638564622118541343515069212087176934538248069207967740939813452856324880\
4163953472504331830883239353855172842560966142482262069566444593822713790685911997489835170056522873246133175562571945883987826505677468598969811685895577241207385\
4081282706593621316075252954450931980118256563611694820908`345.9433323858151 + 0.7235077531735757503045746847712770362977256791888132224556215020248182566361067171\
3792842584893522925437871892900295812671112929697402989126216354989653932630037120668292501080344787348640436742016050603914499362887491838414533701745225589213563\
6103272136049506854469650882235257730710092694478614571245048078785786366903526347143362714302954263963992660148023281267`346.38429464578905*I, 
   U5 -> 0.88126389557259006564427874193303708697856014298569987134533226140887108818071251615032238621735880184750198250871201574152371363086799592715104132911893\
0591501729926629126741017860021963227764118055197815969299628886741380454146917250435380069035299126789769142914616510741006115707170159395464796098014964104249102\
205403869657956691446664207016637170131379629463297`346.32223513544415 + 0.9442482572679621608680312840430371124979022067171236340836954094132447237763903385289380\
6288563930527109402605684468777102531756974924307864055013134980846206629191360277761236900195980104222986066925002043576871159983764385568880804151756349377049875\
3512230444936808090941034675628434434197563513669734028731704277484792358071976553350985867812095147722698390013887`346.38429464578905*I, 
   U6 -> -0.6100400680258367881404541509766513053759015184894817202461584312350587734844105247956406771356042750661564164026074748377575619212071051666264185063276\
5286038926570145675590002420530165276195825034515784889003921017229318379752907341122678929360593094297898437936558947364217182686350733866920973467375583570546820\
4854261938735955994753527995302740580497841857344995`346.2326185319561 - 0.9894504900859604134971399798812270676216068811776931430189894692702783391258048503811414\
0428022171141080513359713215755939520313564745506183376754394746164622059340454315596757577803317370264683571138270076371840551700667659232749951598402055537341406\
3583733681984725080401820365672522918599153150731153858053366622733808415540284541574695799613960205348245010292394`346.38429464578905*I, 
   U7 -> -1.9792992458321302273026484385560516305524512236140440721916551602686325031263493190087847107568779136122245926658225141947135350355670617801938536035638\
2576307130912336842357057117833726613113794831964710585755195937969234748671104536955563307984920937048085306184053765157893026876107775113148419281908529379757590\
8548534124747594008318687137630942954411888638308156`346.38429464578905 - 0.414887305006739833616772746133744591383709756679695343050788097593562412373666173315573\
4127722742136843638755553419333577063002393722099983432965890889063902957635008168551990101917306580048074891589395072623364167792757963943235786629487803709003099\
91543325596042070622701551681546451700812195330396544054368861835853520101917289707980702620009453816444315748720444`345.96066578930333*I, 
   U8 -> -1.3236520846778017343612114273687548446703193582889204847062623848439974871763304527084086708514208535826748312774353671452851104324485157695411148063422\
6769031382555917908397969655695668361363531663821785012468099104985728591445065845095663110005276140947430433952114221818117722063128845555155317508505937195541562\
0685643632865972639366328365077251389276305761121781`346.38429464578905 - 0.327075715995917994700483693257343953747868967241071097543959883141204503178416294405591\
4083549726101971318003295971634540844760509215533343574208920784626873706192702419653860766171836172158065073818868649037643755794066854831537800377307793190705811\
03069503322421702663606446086000536445898355949268062003686603302048060104831851673333594642637458787898885417923669`346.02167650782206*I, 
   U9 -> 2.10107857781105926129375105965462800682095628711718716171325435547761776216655325189978229962953149989395632639642395909676096901019904032288633839982005\
0994473229999968055373508514378888054121394914039669703053353778992180797357390108441053017277649177566446858060998875701261185329658981904450673108675311805110349\
997666300958255877510386310511791051167590360030133`346.03266689262017 + 0.8138493664015909271160353069022270929573921656284642045945968315390721956004393241022777\
2122878272222248475823267199922230006833849148130107386688608855290973971212281815390867628777665560559707715181005309889423508520693780891415466130218598136162161\
822812480818977266591628354739247284090552612399165666196853997948824290329339745838383063678737251540823009158583`345.5977665271658*I}, 
  {U0 -> -2.2720691692362030876319330367278196296703537215391622477387472670586014008947808322408263479998968266506064678140779192386670488710772094173698654359790\
2244681500520121759962279386720330272729121375643224288432680130397826826319342541692226085462480545280962857905235109380343804340926882126844960492403198711537141\
751364878607874991387727401320997360786206403431493`346.384294645789 + 1.124442180318267214529810919253381133862527308714877952253956265315781429510149804653435237\
8429361208677081571816418288809201317740578814310026036578899991584962383484567186115659859081498736841447533252369003131886044403203492057870424843640226873934859\
82588727618011609482126298204885939239984254189055140887188065067688710760816764112482990367786345966686304150172`346.211188197291*I, 
   U1 -> -0.0898232471104111652084130486511701054151025744548351820910475137304694704940819351635304676475140676012331606355817574437106460412962546445006489363631\
7769518745243202161123053130627978738058025204148548615834618520272653950145310878930830197878451229509323602477434813444242996202604721382097017851824102377574983\
9314082859713929842704478963936930426339223753301885`345.25004060761853 + 2.355686175018649749565774668532571633278061262825206078905873774054648954716335881247649\
2663076344077925878438000239185446961493676183261905383812587690284642377817614275805219970908370409434102748244825044157114413591981022816228393717398974974019725\
02208630459595990626987995692113510262426091175659300205525880117004001207128385713217006370592270597581802771815411`346.384294645789*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4007904859007983445983568503319875736307139736509880844852184023695044549585358536325785806537975053124538186729447784756192\
0059383957993073143343774981005405483242904257652019541351431908231064920969480971756021799123762693973531976590962762917861334203533001759307878748238153071865526\
862183367718113829122177235722349848236972112882923766950851515218553504942623`345.9987222915847 + 1.56398936310473232819826531257090287714788933795276590161298417\
2389559656912982824014126606816086723324728103083501253895170797817828524834712743914867307871700933774707570455211036967560563271614459506299194298007106714036093\
946392336550510195017070202891662053719810750434855427048887060195929353953586331456996019049135882575695654984319381830383028657609214494475`346.384294645789*I, 
   U4 -> -0.4043442759954415653552006881412515692172195897040819988632251182908252514727447867303582989708209711083951041105575030016126096377323314752486874892989\
7764789450205526335606727304846450846076203734648433438602418490528434066548429640588204527972280591632626149542745768447075531834755100437646970275055985169922459\
7324794566896846107528611103603779951204925452493291`346.384294645789 + 0.24260492088395334776791341018962461261352845457946770603270900985691541710526342733946126\
4816342986234039808330369611632029233566688705071628584327325398497777381545129533220304648981662010787899845568176803772989315132242231441742010210758052968828176\
668442392920249232631744699103280857301999661221587648677997104519231867767236863901379918300863199242598379575826`346.2660648562548*I, 
   U5 -> 0.02328334171094498571393630826566674865319755928832596655866441883919841627074147157736322322802295668283161640273842207838969689110860208898442578260176\
6326618359675393929023781348551781175770921437213139711915244116029780546248866450019365411697832334777086611355541296364110811293805818739311408191630602807725885\
661024262987122400023734765328115261505049235344085`345.24961448896437 - 0.6112473776100379776933975142122994435121346474159811370299753221556711672723924799376283\
5263769041807174513212398281298970743904968121213429725565996887054444270705848709938476056902023069078028890637291093158554404307524917672922587856339668518970736\
2953449174454830589836868491698426871589729357301131709444306793097931706347362742554437540238838690768547401667365`346.38429464578905*I, 
   U6 -> -0.5268210371947853862784430397151577448206454720680328093561885369866247740498092588370907456900570229752212804563242061599305354001661898520913563400872\
9034340936877510797764967467111928612860924819635157910762731332358519358137554498832016272173028774184476998788778120477135834711888572303783967444448241821778017\
9726052389605176941212241638783745741281155399051422`346.2936849203432 - 0.7927375015071248635175613538050510352019688037036173764470097074400535409137148464286142\
4377812965753303111231812354157575793954059368339197778866399345027685827723133457998497391919557018658421524200688324827121051216819502947214678988289469783275108\
9117430644095039317923273706659850446890058769586133673059061043690441097736553986632400489301474986048013483105354`346.384294645789*I, 
   U7 -> 1.48839134328876221662845786698705931758021512317153654741237703057138696204290774442288882516894114750460635791266011296875250704367320604336314644569230\
2774014981885484806239895580905653169399720334834860196656288723529925212105084925390157299850697900330825305549589322675826532370225244416509306646792375872011160\
195000137338957132911831870127895898978524234377657`346.384294645789 + 0.321843232252374693334083264048185388736236562456028907802236042591888317841404089737856770\
8117012337704620716760939227843563727635391731382533037839322346704163281024981047685558197103792514353083322901482662482735845402017080423682708267506200379807622\
1276892784363951530750358385846554926323342994668667278803085667475966348173084089509929294111104508631469827401`345.9324665073633*I, 
   U8 -> 2.53085609332062028048559135853083263197145952159236566946950320516336585646594119214547965122216305107723573206785565554558372938827262470080051821423170\
2265916377888269531196344762619946116611732064461205149093069816081095882298883760477093407944731393784097401683528208293419659241438023066343227585494233250712713\
158849583105416310051323002385826754403129889810984`346.38429464578894 + 0.5123436602478849934612268506165893484157838581046917408147904580361017786586205281226060\
2851048974025590527275369759147700984915128288455215205604352948027375096378924643734422547041096644377372346749946771517745976185614439439761688205412323984135378\
9348295158521531818538373005672919983380944303392160093647441650157821756679529488929905283329706358646328094887344`345.9089522567872*I, 
   U9 -> -1.9244301030066128476991330733939444105312736175644705609476091004121838937263354717641305472344923520385451676731971980303907204714310681829568364523874\
6965292057099724060616948189624359104404362083756542734142802314913883361431226486468303109105642161756273887328257814387992551183146473174437795965069437247240545\
8206021462380002693401628978168138367477479829915729`345.9117047337558 + 2.1438230967542646854814264190757636068379155157376496554276686869297045041124831852518462\
8766748034279807508843176721375856788575828527579125611033526511595040459418276283408252591077159986055563035248889918294579535657750064150030560440486846432954809\
6018293588800167542533445724174919435443484400803352445833007776714722008551780832831383078101802017645279144310015`345.9742113205321*I}, 
  {U0 -> -1.7631721719610353202155126546775818790454706472922515571397995809066129561641732099582985944893026181030976871405381032062635209289015541932074659751384\
7192259050179242398314435632158329449824192349343984802086571937001177940057836011724081610748487276844767305851251340966356371368707032388564374584378493002433481\
2697601391720373180055832947534960348285343461075099`346.384294645789 + 0.21243223336694149518606534161988485420724977657363536713784423870003150070375493970573427\
4506233242239114016102436351608861865202504492974990577345631096589272077745160707916034989333615470056004070704020968939637625611170882385781012406087112317918377\
531151345164217066900658188183103804285924358083088849978064377875473493137914302469027136243739260795782535574216`345.91024571098745*I, 
   U1 -> 0.27963760409961754184398698186855924593340420142397603463242662019875155736071619830537207586421348769291990640283675099457195806053808562089648678074040\
2602035152920263758202756718700835573860242304887669084632748508637304025463934912425571457866745205723990351205375414172165652571352332137741812182211277521030568\
598519477550762942874623751228952291044768413758394`346.0803440686618 - 2.21305851208263223633143809380413971139409341116631443916310885458940676018224247220904536\
0704806765800764175757830105595946851577623071222481175461027294148177515181413224758156491001641553805891338631250403948676596653512338710093410059946622109202841\
457519553901294718225048561649941783892384658864716083216688007284492437331422606747990027506629525161588410732687`346.38429464578894*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.3764987871466332065778503450466060599799390114450298435078403003697723120686987937354981362237212475421860115550097510184503\
0469925298910473908035109961084760530278759891422378098498756309523385345080528363142407238929526896942800177593148073789707853123832058146723059213009005214897187\
0682096658149500443408542929530299984740960755034197415578128449769004903607371`346.384294645789 - 0.03847122682512981249085822276370034176882310618336794499060265\
3447999159369564863765798066922377112990019607166504962788439115021638711237508017458067623950700562254934450259560414432602006934012526465686186045643108468135149\
144897305754187387334377174282952144533999917794467525572397382930592213806718267229727645955233183897627352799554894977488577580034991631147`345.3955023016967*I, 
   U4 -> 0.26375815407803277770053115251442934677333773908850092017597585232781821519602519839208844205168913085521125834589207365418259326420697522157321370791844\
3877208494204344951907663391147276362461068540310387000619021452964210834271021436828614680686557275516979057748665155230495283328209114799937057884856683557165214\
337193925914735683976506758167581850556410950720637`346.384294645789 - 0.032076390387620705798870238403186471377326199165516533349900641573759836626102737219457844\
0703220203489944395903966398914575749639868822830075753766527390154559315312367954308334242058246223976877667933072454444985422326436840022004860737838930442822777\
009674360182753778810360400911742211821385959460508208674312225078078808040473765516314236584554206018448309485`345.9130228696191*I, 
   U5 -> 0.63402388482976411643476760519734385108964003661443803914805626814983457176832813247799672374031707638981800478250089475289251459641144627158761057292186\
5760214388253557514929029437028431404303899869725538326081337718477980809154453696664102028196497904551784159646465568206563121937932611211139883670743806648484107\
1010706103692304375876502965095005273710639574887`346.384294645789 - 0.15542536983075594267636466541551104702766520212624284069102992398901694116484326349782227098\
5779633207483219061665312254978316055145399560559358842876457248472975445249975096031127272133566060149746790164863981468141670093778167450803936850625011735133229\
577869331985332051286011427419693084387996941261294203808079301068655789653505650470539173695445602607147197198`346.09658111133774*I, 
   U6 -> 1.04666457192449083772169281759111703733189465530294137297745972631320444239020230254256605811138306566993434833088246851504061126290224182241880494450704\
7713729981518020167077564996560985229688827930870568853699815415907989850888514684108624731930235219127421537935920176007362625059067534184533289993899160190764109\
830552628359089137588448157521858211734993872235991`346.384294645789 + 0.091339887626106172259530158604946945662709766552678841642250959318261802939372740742647962\
0274336282195246062702556153823373963865338863632107160647183691121011736915650949322935198117536183601931142033022031520910662253160894321270325698981709187534443\
27260372223387598987456685183973682179014064641959731273722601804251200084729254732548557238726943216355979422505`345.92394207017907*I, 
   U7 -> -0.6013489216956302152950037057920934831494652628176017811922947736499017972186065578747119745182830158730586173718288601520593751807562312954189462792050\
4537913561759668665932905915159808935805430529198861769503631001888189086322913794093413788696325086518056065285376282037451623422609973702014173412474066127783670\
8702310321135269820038814156270020048492101793321155`346.2128138742261 - 1.3407667144447542406670016238948146453477015377597723867081365604456800644660925553633104\
9335827123021209792450828532153387483959602855500948890747390812744461837448408886474167205049436216809356287431659512425674129001038795667290290288592270357865443\
6343835119091637805448272689151763688323153103458828713856911943003695544758295888002473112298577398264323982827889`346.38429464578894*I, 
   U8 -> -0.6056741831307066320440790335619489887420819925249383336890220360747272647130650960602206013133337847855609987783980614459606240343492310055635865404165\
8619960545209706762608736367439667152126015519179326818938509227154817695804654441905206048761968768953714130232355370581978969160883396817048933592014946037079872\
2482395965838886624967802716034812213930500093304427`346.3606924314263 + 2.4377050830272122046190777131987181957327052724809634120100794647457205941408699922740615\
1588490811218553926222444565774189429416670269677883148342947719320031951668216773180092518382156095739647731192428996936463053936342490334603991988837906411596727\
4238909613821728647172248955731714331196318957133039112793387258415931149782115797879912377622363523799342679867305`346.384294645789*I, 
   U9 -> -0.7136487535819344857588397082464274396044855881134848256192059070065769964581187722863430081771911425204276508364842847227203554541119264643896079266469\
3213738265462218825160993466028174716283623957271103829098621673305917915639312336736324246000514743106285891640681728836851600788612502245434794948516499130555209\
4583806348258655712541040962757437977345059853768064`345.6074163210417 - 2.5868823666250495639189456018466004637063336265329430231889452462917536612916722337951786\
6400871132397463495607250206751911667623131693425972273179659988750605805909553283118139818571709633273631391587560411665109366709469026294385196420538154554532518\
3923925516293415830181216885475112216034965755242973067380110475642581782636711966822418972722251279467371321148353`346.1940393719005*I}}



==> anc/Dependency/Zi_for_5H/z5_points.txt <==
{{U0 -> 4.399639485593607446308228488402815165219902433855033928073268258731497573778709456509025929955268735887697889624087794811657219707047415555389100663274955\
2837081137969915727370832960239213806052893644105419536557085625109980024547040612308895260521128395346442561631267192432915457362407697427058382067327064169524255\
9811098973151630780460377124409`335.54898521646305 + 21.46585126364032909546296876722911602146767775747613971049405774536318324352541188662183432275685505789213491\
5557505664841243658179098441465676230756370995430811593083380184581594053122770222246663483169821837086301752329161588535866384612487085581014319381512921639592027\
21249375922443049588804216429114622593344989916298151919056738828199089378993`335.54451908326826*I, 
   U1 -> -5.6116118130783924753896811697087875254528952003794120332398989867182374616519948524828776657918473248183021180696554610387072301202422771442766888251003\
4202851239585791699289711495431611692224354629417027889220839651062451898022470663697815816613908029422693076248013807817203554521640517197768966967915694286437786\
449324886116273074205851469404147`335.54898521646305 - 13.888127994947741102618685739568979639686060412415619646389999430819469056508304802186882760893430835293875\
0872887168659720466946219351910126769929953253451265472109932548713357368445120199974029001487753090723930613175811670689952483109669239912666240200464547865396375\
7700889588822405127311316269897213297782712642956187903301661961702976099718504`335.5353959985181*I, U2 -> 1.`498.8860566476931, 
   U3 -> -9.2903344088011775058592581939824991406429766005655090201078192400130859182695461826444560135333717437647704988095890680899999340830690342160659156259735\
9229580654936559221442215049666588957131701573822338704976882983431114494415377303543803031515522695141950725762284494680270834604355839963638342404637601903508707\
443334920539357963244303370425797`335.49558374790587 + 12.296346784035160537688586555593605271322245673803178848732510434075291016238914754914424123689710094881050\
3356058320832932410251434086299172223600137124468523393729088698455300850773117261754856314825601124736654699927715713094717202394543471360644980914359570471013345\
384485821090205164311576086692266633802472778638783823673915254656692919632989`335.54898521646305*I, 
   U4 -> 0.24975634517238419508093137511938930960909313809639763614804973410864048906804079393164869873607606204657142196743532015167867849954098685365568688660441\
7180605811534109524072238939807152408641188498213381358249795075092800587008445734792694751743727691294539750462676462453014738364800391659168703006777409389090103\
85667111339322561652968214189205`335.48151619113867 - 0.41688201902097259413197560238710612238005105852072965895885645309181671544576835738898371250319746789037510\
4608883460873786693720855591689919520814283270700240097276567533294118982277144559875473839025387301880214860168348476985894051487522481703544208507626401922876891\
92814251400156977602275804254627630983210123078880861718823479792191303258085`335.54898521646305*I, 
   U5 -> -0.4901776805992921553579934629761733779980119903402566256315244462748366662279681589888333526474759852056947145820629316504119391612453683672716218594118\
7730930297217152304644960135488470739579987874250067599804672939908736439871869752630490385824570984264257692144689766823033648078702234603762807589382266642831926\
022262473217715780009493942634204`335.54898521646305 - 0.1560993543479520721925535885834873052250822685924766429099340992008356550402703142877225716964814931489403\
9140458134056292722775258519401292171626780668627117329787407118319623826504814653891216077692333395956846275500862530717684473272363269087879627068298653199431523\
855767217997404698417878425037056332395944760990307311057624274048807944476176`335.4262654310182*I, 
   U6 -> -0.4392471881956339293222331218333284010997925576673221538055047324726376141173356901121630955806667052529749704651789445783067238193083194275247460744268\
6015653892646541002778287202869310197851546802446455987196586905130194705069354986753859579464772211459955602417173436460251917091602130472795297573118934944006310\
993775721275503545442624348259729`335.1520943608436 + 6.13938661430002074305218667784291581385983405674938642733140128551075141014298257786487079587741470749825993\
3746424719799627409392227511984125301293021709553776476197366948003900433180019748493495599223685903210052861784390454603395809891945689128252668609642360446831455\
65972379266827555042722768013197906934372240609858821599073237755736535487489`335.54898521646305*I, 
   U7 -> -10.933589502018059759868527067940654034740060525662444670249234486563514603261290509560007298494639872489949921795813063652956289631021785243268224282145\
0837069687089190456345754557686913902168253167745241582493797244435184673843448670910388636129685166618104812548633661012330442442255954544204215212512556188195305\
4011976003369958392774106293151726`335.5281421946586 + 6.1815676761074854606080992836295233917899709163935300444647665014173543151508313791758815974545502699202293\
9591001415296891348900883300009934816290048264725422525255862511749389693360424148406079834326240824959136170225595282040454779161513459887439071157355352494333199\
657288802313699689114868013972681718838013060045893460278382616696051589263489`335.54898521646305*I, 
   U8 -> -3.7310859038400734690915004369664058665576040392682402733256577104971566522350212486261379140130747259736751668895807456215562722759252628520431558330047\
7330219104678240399880823782889493173094808523683315620734087139791158309001676740644416846578577917764441235344015129045660242044144614124041713571799572486113933\
217146608245950877121344126242411`335.54898521646305 - 19.573171825836059246286594593840755196547606107223192152285306239414963621608878376696576021273890502460317\
9992008865099457494022673688864873212754857918862097652069631364865320656252389155705506884011869949084067326300222580103061154004426089722753635761216765483868710\
6399325807886955029967647218068640181903258834305272864678510985529660511837659`335.5451835129839*I, 
   U9 -> 17.3137738921187904810348167658280641934777722791905882794750450034260115571539658859745899625438917170339777862736075375229345795333702692565548877403168\
8070085739136888572646640371327291603074343215361175741009350793808242411981407804466173654442457382509654437180941929008990603317989754407706755970605036563774841\
101060403585897535240919608951914`334.80024396171405 - 15.831544762223441736609917403881059295742987691435191936039994147116389797787098352848681390017794856613474\
4936355359561732957665579337977955917550986322184874157592872682952655478988558085829711640005722848339307746135679376318746813285468084035386008311472704771318534\
9457486633601305727283203488387312885001815816912558218552660988708541296662953`334.64253127342363*I}, 
  {U0 -> 6.62609941833686283237427540312417363995492657951053336159001940891741356236376546697955756092965609768286105896507601604594073198241015860155117179231260\
7734403169875585815436275593115857231899345097260899696086592868650126245483765389053653944493207458445531213816002934986612075032474653818460100570560963320266872\
08861790875207189583774346375808`335.53565509839456 - 2.37638200642745910863307387876195225167611867716860408754829280196755442139068315693080199176749806136907060\
6291444946738548086899544436943221604045314079485036739920679156615396703716237406743520785655722311067646709336871560554337037904471874393637350785873375126858257\
11731511152196785889898321462942878413071613169094483282388920736878309230393`335.54898521646305*I, 
   U1 -> -5.2862373782633096581194343104813723677260693674125586229983330010430782231551221793658633844355050292127034719848881450088114129467879017312904200498115\
2352265144699632030630483286241765735643322735869578580381855052068550326696736962640937498375843017922322454931224486001329388217279578942520743127469970219061196\
643663814234350423095093759429455`335.54898521646305 - 1.4285051606077891820679037334729567941869294485241675912402856046422542708489607211350015358886192181057391\
7331905899629271883332940150579546521439788892096902640194643379394724184652836871458229924792551574719592853441225958271240273214785260597401911758948970954739539\
288461817062204959950130508481605405510335145349555704115521349251011916005868`335.34922949195476*I, U2 -> 1.`498.8860566476931, 
   U3 -> -3.5756181641891728620588927124873541635886776234698785286219489884733178665226178628437461889667541125350278358813290312477271754389640957866936896002562\
0409922424175002164227948827184998100976182471228815584873716224075572863798298271067529103021217905912282793027363048466580276855261482278792757171859531803991937\
021371128036256547342944819392058`335.54898521646305 - 3.9649212603312132881943270663753937161667694369287938722620873363465360872084332628379873104169117249660798\
7228124589041021371365480360787390969552512161938566522434314721192490731483682203751015193101424696082060232247823130090389685289752535516762066561756720468755564\
499448357712973100285650210669173502020265941855834604326767940461774697511097`335.4993703328903*I, 
   U4 -> -0.4308879194530097604661960016524267611355352814158392240384598262964523356645722441963451432809562075880685317304242403708307465837631607702235069721373\
0991669142763135128911059392072704411425723788695037927768002792008224557351433138526732590122602473291108780993474027528335760560036903579963972205045060375061537\
083405697693707971338400532891181`335.5161297145405 + 0.27804537473051849743070338981275972643139681006143617883042582852997425160907104072755417310096689070042273\
8284259739204311326705511154381059446924381092986407250186354503384736589684698067572414657834764166993896809204218861369593149226862263752654192624686968669405063\
91431796307357057658739339541482412291724585092431578454353478098067326115737`335.54898521646305*I, 
   U5 -> 0.48205942660461743417460394409950703824653381388353430058549745825268358189765167201396944558454278109135599988792096931531314953256562682152009598916803\
8251982920453220861244834892565963041248888796215400962641804639831884223599003894833891142309657573212403094851107179345990069990801113488775816915727137819729779\
56806636158541405438883799673518`335.54898521646305 - 0.07269886579471234494976525449419138341051862734055826247888002362156679083180543212601173542315361734729755\
8582859424449971395969622489256287090979124987681999465516771150321192859950003596856664883509441483449747233275607787214544332393406018245046486890202659377151089\
34181490738172703616302345623643578871007991353418404661816645077622153494372`335.4978042318073*I, 
   U6 -> -1.7762325584014146093574935736930094931449691386371529306337803330823416987752054048278206826769937166576341306322385126371964846059878529682258221285580\
7639630174557087867091616724709410564935715445024825109245880640601427851950798205049936264078211874448878802706867486873351300085513049053041405962820348918932082\
185229349045440419407207556960198`335.5088180533306 + 1.34280476633327105577322193034208193207165652610646815166050686811898704231655850217425064097662671841825079\
9813863955447670081137932863514200776787754051140834555693860487612979721538727891783836969294650711989395631735853599097835308230454116636721695339614882728690123\
19630050087888155204905009578519409545215727114186632674406994756991268479576`335.54898521646305*I, 
   U7 -> 4.31271537147022771166842652534219140862880426769101199801786291750850529911904719772207518013250344719187665933576675980093922995327751207860218605223172\
5943552897270827781040966421732427338997628865947568546340764377314801619902771198816160933896553870485686582771355302505075564128149980417169423097710381831136130\
3524472128863604526205224993946`335.5484238912643 - 0.7678183787606782630491850841198583791323654043324522810191364981132832371504053909810162816888702251549887849\
2982390771152910186869927092773959556934084919308322312951796442478235654834844068778942241877553594338303442291964725227246523938322202713505384062295699986414351\
674883711931533789283233961667222402718738877052877531028921914102134855702`335.54898521646305*I, 
   U8 -> 4.28190678947503870559141258665479194107919751842271025345354450584822683870918622863418366268796614341572067077117911861631115303515732725840197371332465\
3465665346291087417303052737686219058093800916683916066548998311101228133756039992019227790206543611496876695532034612389721116927281463553947388625379426101228009\
57815641842560578080580470739571`335.54898521646305 + 5.76478297273544547215854071287006114141051928127707537535204276252588801269166103923527707147451798537073330\
0632837865620842894976149317834919669056025348623225237216940401114666181511422703810372181882814576661637284761967070124573276889493548962197321269166715912574699\
93852605685321241559250047166435649175591246073316742031917166166679594687094`335.5096844489332*I, 
   U9 -> 7.59334771625547603922230453735043719026524302706951504857269886542831663329355421109828521840812817998688594926795805561915127573791691022865963568099721\
6677038561565678200972863728743033422243305971014012617316940706962764049544742696538088805308023540641604047356417623765269210213284809618243901218661319810108866\
49575073662757284823206942283441`334.7906267021679 + 1.578507564104082120149812002188572419973627098473287509188352803582429608940344546030653614226974935878056654\
8368399168342183562756495966257635972081180791637939573170196707396205133761447982557315422899865934933133315131132970989085412653734383230592553105608918717717848\
3019944613395926225850012959055259331835512764830965435290034371064207164792`334.2078933571436*I}, 
  {U0 -> -0.1216413630060664131762415302380975095879931448000713374001756348339657465881476235738881543393415001635640015465597105677137560001121616933738625874606\
6538038191896341045351664048884701870964065591753024588225390085112823665966904042645991537532016391283731647670930780979549705748599102612788344823380739996521670\
163607883013862803314847950793526`335.54898521646305 + 0.3093033974209217805033846879663922445151059917560922831579166789524147846980409407500966185919884898330733\
5462649746231579018895001691464938530405580033899330730323345526059050158148891272879626163302355702743388505982879497328842349498594442184290508494481272807421512\
447326055697717816070240112563871262328971793684323314620908252340213205905479`335.5333481424434*I, 
   U1 -> -1.8597566890802604887591897458513002489793065897028016556606360951614102362283290175002400810322017576587690844036578111745243606543666011718802923597283\
0676466456698886167719513852522406861867096127989321426049115218040794129893733141946236949010827051307563989397734301163095836019575968070416570231801368407072515\
138376645581669814696359801156306`335.54898521646305 + 0.8326438518135602419708737286787849268000573739658310523796723479172067538698619925602595059906816761530786\
4987940664321018158296056945809817151008443580580650806080746596308592467380316255963086358789587672120242776047918023612260086753228173021700575526018375292714617\
340266991069658576787658707173493481901616774280408520040947166707457672677587`335.42445591698436*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.8582201335504981411285185071403451136198845958655364572890509736334865177513327266780484341712002420290228668323032687874144517594895904442149545611674\
4542016242773568474114223097606931716418542694712721265398442281321109923685441148203044371331745018606546220943506507438330555938573201114718857248849547926027228\
631437490844276632452653755344901`335.54898521646305 + 0.1638814153107798679828679847219596798120255605565898741616333278282296298516931170397826916285377399890654\
3550787031135251960976102199971698459859073943202250343445398590251496544059573444533179441163824858579730642116262011487662971973128782443689533126870353678852680\
253144171461997701283673055859297277762675865613748317613061514226344917491084`335.2903036141959*I, 
   U4 -> -1.1347510789170676620808924898678083414916635946689584432194051381312522822638157571362141693647634102151915507563593528723222637855645172439081572083418\
5801572221928017096599006634521839434915124643876984325330405368085724339162989305991255642371882421664915610559212757182928635594032354910775957809585423366062861\
487335653245531369768981457292757`335.54898521646305 + 0.2684128512756013831376652188974658077638996495425299917156278609236917461499701099386872645344576156277206\
3843915284787937393516677571868758240814420128124548473334941439867705556380068757549344240626149647117894669484784315902616283456318361222467637810041742276324575\
061176802232869103739306941295185679489753306843534731681795577953498222441807`335.3309277061031*I, 
   U5 -> 0.18912215647079133698170038057951645655393922790833498513963682414493855430200688375644313029207048844315131695626903802471187176832439356895008100796992\
1128166509564773674529349266783407092454291984769606266995781747945719285661899031108410331200713555695618743942170362176353751417691246891147064364717602725757478\
00774326757626605341079197818187`335.54898521646305 - 0.10098835049637928832929711783465286095993663914002226171685657322893012423637158910229251261233640502243675\
4077569134934957198299351933079211267159124909785576273218182829791143364505738827824767981336233854027074901659606862422464057689218612514580863938228378091788154\
75712094869712096153630116640416875794534646295581855082502454350461317844385`335.44376407287984*I, 
   U6 -> 1.68981922504129262347405197337717800854157761559251557316261075354146777274172899781075312505391004988718292785388769057682871904709299231535405694091141\
9150962505135794599657119121000520594901838771040984793680120160354610560648982342678383636076029270277751447487469816940846692727203843833191845860931294956099474\
17904554862331378064395233741188`335.54898521646305 - 0.04598941915552251189461346682027646193129674225834094610274778709741865813480837033539025596985316624497672\
2963470282980688594893723181718155286000255252391474343975201244618416582265615550947636125375130100614873081310233197745699118677513639509456861123103214537698289\
55256191996946072633275740686864253401443167573019079325796823620916237580864`334.7119092271146*I, 
   U7 -> 0.76747739515029116955089291487958300682466260125136734673961471839040359189327366960952722154705472386013925200316516809476675635846129169947608114275456\
1573321698644975185904967786273439265181611268980016286788651406822763785370260253802384994290475254647204314035238575985651113460813523224839047852542089803152304\
22918614193796191006485538550081`335.54898521646305 - 0.76602880932868391002537340079906859427462225466810358083108182151166295683160123114728881383538817837010771\
2463757561056840215346746768438300271974205963776980501097993757948079359476921516910606697090730343151343893282227809348535209903033700411079509771197601324117958\
0753367510436034489040105969691081786093870890665403299701954748585947546991`335.49423387149676*I, 
   U8 -> 3.03996437803336632120549630151245219463343205389469100149940840045038012643626973440483969510495085810528132333372486945661292325680093662412286131344805\
5093703916152274174050263214038033203362120238569533635646933893781229032505314971770543245366020520230099882722510354980353006149343064571139308793075928890586088\
94882762812306187869217787508717`335.54898521646305 - 2.57974916611246256695539747498906711114502867576000882633368972633444184169701584489033307107667008245350596\
5890470346247794838318857431120640099647606899205535320657980472756317869528360333153658633773815811693945664129166897163794002631786702593218721236929057175911016\
66591055529256039377355576402420892094840354012369153851636681053804006282841`335.48351945032397*I, 
   U9 -> 0.16133293847037845256214380028173288683482715770959265418967079518246991828876438341577559046097437032280138882594169817533653679761352776001996568239644\
0629006522766063668422196754997862902432381226589990824921270047521045142041476386267626956979456760650241480988276602711264207893580695775122193024788102019568100\
0139994765927351010210470194206`333.70521143746095 + 0.072137287825261829846922010931311575160779839131018155465776851753854144210249805213112169821860190946892888\
1497851994186007254497021538321633451794248689155999830743103749077411993012911366310902793424078538969278077722858937560721806022162296345900396404983768717798807\
3575706706436976717121778415406080105433749789528174450644698127702827167495`333.38751667093004*I}, 
  {U0 -> 0.18745677647286259034692516766152671228421465792965693734779051114002593712729724214677368565530293674977310777920633736036761702004512327652647583881846\
7971387753624314416703134103474993029229108227580990966266914560991248189572720267801484480948979365152254152095137808671040405043048081338407602233695665882987270\
20053976602643757243867842278191`335.5020105788324 - 0.281647134212427554924395729254514432341978921953309944850127244375917087193286062168581703365503465467302597\
1895371711601738508431597739448611362470485294152713589680054648398182490895233149420759061460942897428351909302340967464177875320671491629154447262745360300021988\
1189596664069497064103183454273354640474742405627232008985018435600145856452`335.54898521646305*I, 
   U1 -> 1.06215035794405052453108141209400996298620392971854116745182556157293274819001343123679430638412519484969390154135054528392825721197761417808549868982273\
5328643365857627736950945096000942539335130631955504058642675707059498322284217173565992357664161916493700526942782536614850727272652052498129591265882721889012707\
43587956952657444031338776343873`335.54898521646305 + 0.12397988832073719072691334979400253642170608023926809207117607323660525545560720197188378895372936762910792\
3375094005003918830030830139982761427585589996389189766005099734371881048224067504371080279874741623312880235312855621256929584487804467528361259798786079283077615\
7210355604773945667556098111337673010832747797900654117821073151796391193912`335.3231851243626*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.66952248376014577928911359740880974405269074081287362907583076451188121455577123799230129926404169427929901504368635626065819089573830821860568119917238\
0227992048233627451273935200729036334305340649101611568182465760655540645158363212159619794722847751261830040992862457935391154527748469346688056456253461838662144\
93248425349555530319527079808392`335.5479847211052 - 0.073367690695553448061743996513305592892102381634883773932263853486871611993736007999195620208773046090255150\
4339217296943216871455172221535390068524168925730366410195162126909606273453316656879569147664692884774868126678701753944600273171983438420933153264843169813959319\
9409110183021925719223985532575173229377178635155081406060720750506484008043`335.54898521646305*I, 
   U4 -> -0.7737771308523270375316906857098753502670813169960031546920915837935180381721670082074325607961249199964370682087881941773569742967263356488012755001906\
1528898988149498344486350269638389082540803560066616524695740866626344499557232030850945702453642124301783573738491545576788396413435356157506721083776422194537172\
020179720111736163848314468920392`335.54898521646305 - 0.1773804289544671321054483497623329986977664234256502241896067588773906465124346331430674876409217961533020\
1302203070357095114809769591458191403506872137225906675390713412238199429605165716358360673809608758648038544215720351928274603017020394062991552575699242158031855\
820242417519267099539129281001383716027927949274281593231663061453691732830042`335.42057845617796*I, 
   U5 -> 0.18367601371435013710724904498651006247574654856787782848646118535937094471154715164470680379758964876036195453589763333585895501999047570658012208972534\
6134037081447980918141126345157034667765505353297307269196206955014253362225561406189384650308597152045962526352285329260371125524917125382833278831343034481237387\
53158030216258519894911770721694`335.50546125224406 - 0.25581007650717343162452475435551943313850487670686364505324979827536302334611328627631953935684389303376063\
6886665017158330217526377602093685454052088130066433075535476707746200326113320965714354104197988695478880470420806165410670769881766227098683383182674977293155623\
54273930854100771554744357962235691999747683429998382625036974070529253012289`335.54898521646305*I, 
   U6 -> 0.80467503959925052386352310770888635617214420286894594745498798456222305770327924986729713289363466442586501529714177406530855970039870954418223414182539\
5783904017702297620052494887009419819246947027769290789744538533477685988695480205919795426632098457342971158725411397572056941659362589480489018779353536468443325\
60456557020176309961901989093831`335.54898521646305 + 0.63359565481929662912932541197149719101754139411150680188195627190208321104909466549396069536071722610013709\
3541862826794884224215958817691235357504313778632799622742157204760622881925491737087396490721827577093037463257448119694720513621277164627176258652759753984189588\
15182221732000939703934982599958662851541110103689427644321938858048494709689`335.5093525377353*I, 
   U7 -> 0.33343788844365432013825399249186880654035101822970807461577828933554531082376716539545325226663111115064219708019482610033692047916908861631293113371131\
4392316667492869598376067981066847406002688179318267118575161064163951178694996857708385812148462450077408222777559319162958820264452538722140940234358395094669963\
20853955461132736972040440710376`335.51095536418546 - 0.40672337568125724918303035414941849533246434835084034240832271230472450612219244426041357169671695743117539\
2923138378782686881257482888446943545071545191770450441065207010142261033796882794182367658873856614129727193605116169282203735469475535934299963577300092620117109\
64609652465047964479708884907334272335627324155756761404390932460027394853907`335.54898521646305*I, 
   U8 -> -2.1883691271845918193789036800609026893688989418436534958107961219299638667597449445546411701651361528411955655824480750940904155341009671428309934389962\
9251709366386905394599151086654890632502548332492747935693659679173255017549639158215413980425093112919841348615262422911267267196575960847464156770816988348796847\
875864688115198064988424988591032`335.54898521646305 + 0.0883525304098420428564697237039207190156396243465095027023768732104949607443392383294519505546519850634213\
2473477889823789739117737796578189670885458045360065946429709445616499013372606455363610469431447739270340760063512991883337867155753374112448699282741564287019578\
106613782576373423068849741134411104150452947130846906438113866676646170538005`335.2486625594988*I, 
   U9 -> -0.1511826178181408341131206462780068385947779482286904281111593830907020305276773592685715277619203076103830542005112733668818858778654973091365810752359\
1465390067751893091750194356794458037745475580273422540162431746410324172135432432869698367238443116801941235236535475639810457305056013887525017780541168937635429\
70664301214833555433523855360276`333.8553103471594 + 0.056799486257992790544389734475487695577846914211524762740492479508093912357296396508056911403565449276233580\
4284346257561931710200734888963157054958669466761021384469244879532982527181511412125218234545701784184778048845068035683439586491001764777888996880346906174622867\
8284484441049953506730287431380505897510222636508325081374762982933945936364`333.5567023433274*I}, 
  {U0 -> -1.2544778988498202033285132218653087603098665235694875919698958903901002322676638911851400703598374007425077349659461526623825159007801612719151101786366\
0011134732547182022452183794460207546079450414847011895210026881511828737634622574599661045440288067727612112552492970809508065627588490360769811051423916641002539\
234922008786312843921021937864694`335.54898521646305 - 0.0176548118375176675853259749963603972811611110776767626555779079262306352227108735588755913675745973724233\
3092948741403463619389494712011830358639906065897226240590492127560260148809854341812231221642139699629267740773272840317545724800368063210245656425070629527298391\
066186874390476988974934883811839514588780811639243363909171697607580238214507`334.0036293428688*I, 
   U1 -> -0.0560537403498866388751497225246142416050196646181200907459082382111876299932131228395278058166809257792029937862062626435046602688415471182903133206884\
5342924213140259937627493865858568795921569797422439059376455376251981907746907782339681612703923414954764408549729396258180869824876126842013444902447125481143627\
533822942031023723354040701896454`335.1213076376058 - 0.26536940996843506826178451759484356223931986373989418744102814498456067955862278814876937487374679726558328\
1840067830864261975679168387265007880507834991798446208211347404253046336133470411221529907582837982137543427028308683103712975904267846098321819176734992454193011\
72904939078069427489550480171600779312194897844249521045829034389518463474363`335.54898521646305*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.4962949336601617165745914961106361881737423500858519728480824435377984577204798528831347976141381493709493935744923375703584237166331482523478398427555\
5613083332535465961297510989293199243222541430483541914445591785200683424605327729835618588071111088950844631591725760426198976564349695985816723567449043605871542\
762484242095949286818038185089949`335.54898521646294 - 0.0690812649506344592608319967813037347814394432420152522243670948118768771630274756482199838041876769532750\
9244376536772334770250901718204207324541211862659676878143255105837947598697370815587979835346204563740181702902067249942241213397918020972982474967545656306463787\
10080061275255905250324025489454721417122127526116984012326945257733929870593`334.9354754134425*I, 
   U4 -> -0.0919051292104293832424859056124049807652192473386874065626871521233669118595861387601155285564526844927443590504711420174680592433170479128480851956478\
0416331686790021249990750241151052461215545787575933302498915423276568161834695535628516206011681761041380031058995354135842350523042141017225542346359141259180975\
381773099598773160616475486517868`335.31248620427084 - 0.2545578724150709907054367678363353392771277601839008299658506938367019115976535669998374841357809201976594\
3358655450869907416349874883791505702154759388453613066447731399244388228036160232668238629775488556137277914528755787166347473561296989132554202388779750783701287\
273794599579819025873375037525798631065268605777688154213410195080669406537515`335.54898521646305*I, 
   U5 -> -0.3394212719555542431780384449193428684064875264142244567311976856887532244208040581546508846637722132633353492821447475467277408588669337354846970555505\
1590517949177612173667635714012671456897512501045097691043680083028696220964065556448231901766195599761056962637635050367711257891041500378303950915189375411690144\
417792391465030622403784742394464`335.3426937262501 - 0.85911527222088687452520751766417847948745322044684646120845393837019285150849783704045133456218423497157438\
8464555763400434790905466818753796494323169408348003132872411126214047104392142894434261976302419362997799641385134635053421505575069418878354043157902058872825614\
06854707543152806066255930560816900488490398035216356576947707821667831537956`335.54898521646305*I, 
   U6 -> -0.1217280055970559345730718323861797106920836534516704014318367620851445377865008850758603332056263995601676109485706110424412106237979184975406829916809\
2215914631645952140826664451166262997399549183262562614021466360666914697644889472722902093985649884923183558192607811458515778693720715045652839142823773493181087\
092336369603887905085350983348195`335.4565971434785 + 0.15468980294558020143388582044259225393603348081946509876495743733689007952222296442504804558483623891660528\
6736418856865293583666599796913680334050558863025560990285720695914657607612338988364655942333522150038269795437523261249687488581147831623806608917701451032556452\
03114044701886606908519099671068546415901572305879960603115695298979822629544`335.54898521646305*I, 
   U7 -> 0.07795527256917352495837406372097408375847625927920265813203511785360753438574459485955315301164631255290310828899681019083945052434577333658366719543768\
1168925593391523660245186445183674513061869247092716225025760892855276477209615394010692037861586168148645722174196839951208076486438873360974289263232331887589089\
7662347888539706878430801682851`335.11180756572713 - 0.339905843454504879673102398664720449786895979657422978466858235689714264004605296835663503709429898931140596\
5549640155752783053010060435635934615093336860152673090995214927958390207757211828112987535566011881787962187911546107524921949739704834766310407499343864076470571\
9372733653047828746618870621783898156687668038268967335777194268110214705025`335.54898521646305*I, 
   U8 -> 0.57761760258997742772785756497730675789228776307520983445520481923135447468239583845171413038332075967058489913767797461111725692271018701242334836577474\
0377501398110734188734499193299665263929912228629258413786334873135555420062511709812521546565313708380567989546788464360238366058086980229884106449760487111502692\
42072678850411368566474486605842`335.2967110984832 + 1.675776500530625980344972692762987557095391429545555330497647971157536425012089416179465803068158240926674971\
3051039604310235898373281183123632045192902389788280969664497991285216792030285998293369895912674013126873416136114638053712393119046987358742370579389037100927243\
9856807921520732771118315953908754866605085206101137801066727939242950437115`335.54898521646305*I, 
   U9 -> -0.8789383991180869123035589565128853057036068012090912664214889185010468999300476331377988030121500365160470542841319504895739834480498261841285005437083\
1937073641354737497495944995356534577476340959709716372273766722438229575796469479572279034775506893313965911675768012381057557727501529295139628300955590952216104\
81134036185735591056381687562168`334.72156965648986 + 1.98223424890696272920467346930854224945263236302051736711633563638790939076382223571530694210270939156886066\
5403950723781641340775832337225379996139469355578207732481822062939670696117925308024856638817873246663875913336112654676958825355385939829905519322865783760157365\
13224053022679194086113043185614741252340899870975974511731835207339956734494`335.0748176466935*I}, 
  {U0 -> -1.2473694299601455119423141871813584218950994688112086092226429976135989615691470022708373403947715250008283979633679123453749082793995020339658508067028\
2767768886847525042157579086473072307068581453490218394677780754380404301517485801385742940965643945553804945996961208603175603214448870823320007145137593627487019\
042761591239688712268315129580512`335.4070053027284 - 1.98702842708402450592105115431346679827475484164043352205495520204702395434687493312542834737918450930594952\
3543193850655890684067023960260611435762544559321250621393871834337257116068951995135354807887657584636155451781225545662409503928500677134148898787700516433065795\
2246481204196310981892974008342848049739699692358089665658650466895123023311`335.54898521646305*I, 
   U1 -> 0.91718841117468838286526737378038105576616990016535899458118463764554950727403748826654699173219457578604943691008235611670114583809778616275384498448618\
5628928425534813133207584470930418968707229601978467011055347785480117945248800868731859937820155573095119990899411654309526086353918586190466181734283930134958207\
90925397118470797135749066020815`335.46020620745276 - 1.57244197493168927793174731849751159834530271374143280890771502438935527766195200468930944083454729010413851\
9782563730048136016726998654378827561705385060985086300821258647681024335937455757943660168819564290008075212534021048672974367505455354566010661158173521737064810\
44837590891994452934009879902105901347316851257726364926115985719827804867372`335.54898521646305*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.80402196038875733353196290092589839264770400581813129502375648749633154280415169952986427390983125311862696776074370700694799585373795005502841886806021\
7016115144630908891570272567332298894178416364926696683231309457350339762228578807147501321721215822750744807230657505839278233446648017750728964325652833934371715\
08728491411034896342444679819921`335.52110590616985 + 0.75275008540705741776572228120175944008219717922927799332894546137042082795456077059118307151691822376552389\
9058911874314627568998982119276522114475704291910455040167655714177018345081184194909063847583630562998489111913820064577689503135990938867867494806202018873545974\
79329014293957660343705674517229404847240453485062518788689019355764473301867`335.54898521646305*I, 
   U4 -> 0.18391809846072647663383041135589416331622525053016686129912912598154852754349034731213676182470928055782970802903164040123342078571248715414556605992621\
7048735963849720834104654524724721047566981236209407333115064439849687478194124713643867975526406052781114243655646317143487068421668297374962929321453862132235192\
67573793001101238177799352633979`335.1101854235726 + 0.805670311328833538750780380756320187579443041865276418440298211676691347574602279892158776028830943408427662\
4115157937149409124232757926301538306802404637413718633370912115782736871241451711391806044484819540203214393932926242718831429475844092809555367801781427510882389\
8620059346118545105673705224934014898089288680534256480627628529918820632549`335.54898521646305*I, 
   U5 -> 0.14458361306740414579122408644807477632970320135617815867586568838509549734656162643418730220853162887320454772285809319803663502733792344302348166551967\
2512258054832604283082534172078646432861123314729106696677083007015766619124965531153506284032432531210141714077148736893636432559146427054977349706194911569106243\
70510122388438867607403567438134`335.3711081967674 + 0.265730957407163491517736124862904039673554918166143774207710472585910192226156470583015043006861140088496448\
3165950153299795244180049939312215034314337353534554790701601420815549731490032733657267991914932434612840083417022920802026464827344112864237971133320525871798877\
7998309059893583021559529287698117461589820919431556663542480985541189719734`335.54898521646305*I, 
   U6 -> 0.26551164865505759563000297245166112854200343471411625543291577704724377500005061569404939730910938724748808355253935928245090574327400377098543205752378\
1206945106318437131583242477577849258017552520115384043871458252352638789420034131844803419495712981380780541041168046853704273570340899327264740352918793883091578\
0836817844187272840588547404159`335.53805221205573 + 0.226371489149286398888536863543332584890589896134728305947892432910359769042809780942668280203872650495461372\
9025954601441595817654260359513165747758503618237263470814323825165043952933178956981279809769362654463121664676594033690237157826284726322783522152370013415292476\
940768894530812477378651456496163245100750082187569441279556035175295720242`335.54898521646305*I, 
   U7 -> -0.2565036620188637966517314440061168748408047973867331556232231785586384884191225123691426323469730960716202167374324573786300489911349113003232595193720\
2836031189459641044203494819930489002027124681590336386889913073413734212228408007269604380464830641317505529281401382781612977568337461571335078540717737083234501\
545279606381687583080769552721519`334.99960135210824 - 1.5424133923571903046044587107954551585023247258614343432212511497564314098982851581844688953166887511569044\
5314561274943692353720891182601605893056688646621135228056747397539362124261640775358151345296820472767516192521670204199864232688425028755020295224350727312041322\
970707005180601647658397652752105498350001127171460004158775116059798964525583`335.54898521646305*I, 
   U8 -> 0.01440964124684991456993265301600781325195801230465311833717761491923982153682749994787495474306344156769288734383844459508932106945125406745396985160041\
5817778299619509215525276810538313708722962595874944291621942764166563906127735901243057161745177494802844451811298287956483242300125542602030894387428637440454919\
09192327395979605668845430887037`333.62427205564376 + 2.46559212408284612621393955375340826959497401037345661275588632461469985722312597427985284108995205223948257\
4738452873094027803079337460807996218701565648151063313877044056918811218473617135470730866579546093942916786361151808349140498054997375832568491271767051778939813\
30367303280557780717966680926931118646113777890116734459497686298066514822652`335.54898521646305*I, 
   U9 -> 1.05321706816484349607713779903346088636692697513521007212248842890701885849741348974763378470650820074249204120202243992101107790935720384709780636294417\
7354295457301186593041477511297792533895185586735429622445751432039766298380062694311441423551120026063160081876611582046227512797801125292580264789325595949507588\
08358845829344996259026606868131`334.4450579372815 - 1.051826195244946782374689380367388304001019546835378915604593643473903577488613798478587671249175147998498867\
9150799877224841035373599844665755027946905625584655242745778757070971453121360679062164323251214969858498720885508450449672723542072241993220864481340350704190796\
8126111493241407673600001217272075339848845771761921034249953587600040137656`334.37860555239297*I}, 
  {U0 -> -0.0237725515823912477402041847432259639090837917311200107293376463106702292245122375901807030067956328771336538795931004789110308691161356990034791755919\
2702133925384810088828753784072380853930201481240331716182572095542990072987160484017615265776271377055741959086332450810845807988664706141680156572234732214957444\
614981233749871888308683017024798`334.9195331900153 + 0.43903201219513532328329391659027086537107543117677065894848022968439802944793098274862291165859037237342908\
7252856849531465437215865522358091177383136295725959410726886059540707841579480705425636463991706414516177394020434392146179212760811820020684255848911175140033520\
96464972007285020704771225532775825152811613051902028427421544135618224347279`335.54898521646305*I, 
   U1 -> 0.22592331031953524441959092988116817300051718663846961773016692434627882595253810126323937245475221080289719994322706324610990670554258710528878918189447\
4577394192599058957929301268125068622341449099136620656138285873122963444603198788692028692730550287506967592383251800190355155141461482908742259471294634103307960\
85321474279954900789418179920448`335.54898521646305 - 0.87542825569613964399510946813599920787830415342665228764446312603158067386178261680645764232444085702132485\
1452079447501902941843421791253341490168365764256071708350952455218985288158725306698491597595090891748796815756772195152105089588182362396646287092973959928050988\
62838085165730392297690853538953528297278464771524881769048157471875373944078`335.5472942478078*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5299673417172907036227303959778504787280980226900714014819936266373186496789872449564559673833419178559453680811022058524410397148223521811537200624468\
3469501222128708434183582781166268778449041252876083768333313982461047124510472508960795556820325534791780498589841367992041524409662789518352187185405302802056942\
88624317008168428775861998917404`335.52048267048394 - 0.28555166306088100259739992816326972903521603368484387740266886658778835489799829004080239073163836046269743\
3466213740272182850240772249070124578053071924262370292154276825569653950651184175556410992594343656979356092198565831338209751098111435346307707768971960888094126\
49399345131222777605116331017496003878102661567305421536552418908254716180157`335.54898521646305*I, 
   U4 -> -0.1796994652130156864764825665643685392081017093891159323175817869513952074729245987397815101850421843489028174724449690409490392244435993277720088901440\
1834815991676102414742900249302846139509244991478312916124746452363430048254171650018321077275980200835791149826895387265662945133733560722520446780691906944161182\
988314985381287359729602325223459`335.27735871938563 - 0.7291027508473652052875248065696344967568598086823876483996188149257325345316782693507506114818827067196501\
3020057383460765472235153613651498832013059647328316007350499834352364849253395118385375545616803936573960640773608805612649852718351184178541417412557353732714553\
885818277731256291926755928162965131271552984421966657288574637248107585592403`335.54898521646305*I, 
   U5 -> -0.1540575411626248572059732317660006223142108060193710625285452662821804052454180735356967050789236543484316038726592619884932267225401672631141947173924\
6038512281366010427407979395718510374812058174868348316483210674720700168876155715314402448025454562496023995420933998293907162288972534335966799758164943687958582\
084365147752432723975094744770342`335.40866946472795 - 0.2951354353126062670754714354705471871348912625475613585539846084310637364598919947620905081653076216530098\
7690107641853838182007757515174774369911942493540784884788009961664976480823297993019358701163678346683624359001344292095457154342737425455649619195948530953627853\
823275152926336401893137870079901883061026977995735431248537723020707141483795`335.54898521646305*I, 
   U6 -> -0.7505101215239379975495910321415974827507672255656133529702070685262728803819615022981485719300157615522011405373176088763255711797250557610587941427259\
3859584838358458623858287695617442959365729836771753013593051157271201773316863291370532276127507880298632447763566817601426723036176818606120624973086066388287383\
596287320884151819679354519586658`335.54898521646305 + 0.3209030306731397450253924099109744430638543806903926317104554777532578364096237739791587258122993398616333\
7165450319723301383910645690547532499761179216498426089635783422538672469536047471987762087395407009182618477741343160484592612406121124157845253189268536362898109\
539639489972723989825355689332760238891241908741074752696482387778233549810163`335.3793950693254*I, 
   U7 -> 0.26151545556980702169587249751998527259483048486480317777962229729866749251798915974562483968608795038288230652379030303400827524181887435375603222627455\
7851242167300481341036722595793634593057794293356447695472472742898615665963547490849755115573171929713781851069695535596874059466037408208032062750422373848056543\
45490718049619582873078071481812`335.5205615253221 + 0.140684483227731166049814428821379028549906493259840264141856219561819517109264430996937808284774243825344606\
0246365638276326679530123544832075180327089840949864687459691180300569744809683320913484275209924131726695314022319476714849709561941424490610222813373544695310288\
0251775237070400859974738699374127817585614547194850218238154852019606510038`335.54898521646305*I, 
   U8 -> -1.1486526792731599354545711009256831043314872445366305068895463663926156059241350362447956450134174389764561417166810515974128914784201537611999456718284\
0621703488623619714157044325957155573616857008960359280472478886968599601188097987856880299561892729934480159506536413075553139241595752815223932976091728216536152\
229691149226385045095002694990376`335.54898521646305 + 0.9047665695443062503722004930073427804386263511797049418556304543495343027987767796961347089208576820509008\
3636551395433445568190160535101054932729017253355515738903430643627343204901625916862949035583528313460343662899301703190534868028546631203701158893284870586644512\
716591259412403908809563112822298064031636837368306741096696290272589833875934`335.4575865837047*I, 
   U9 -> 0.00818831224872930195703579545126624084787137714125278267892820823753685967867671447147603895279735086310770826501086977140330660108432918535737561851831\
8395088877788510819371850420864606826284486938323164138167411403328099544895103297552234856477345952030721901954178277889201272829666918093255691251586657378696329\
72641044326157848480093084836498`332.7945635909371 - 0.188507033772817499931551095439270691469372367309475742989178423154675773045040590219146757100221925790729860\
8924740048756725214382728275986923081089257569620599846484898423004087827615275229448607612062154753650524556531624544340383136729623925141644672153166260008912551\
6896139992944782210849444883400425143585863299370444824087428866343697064797`334.0771367286295*I}, 
  {U0 -> -0.1507965568839415999521082317871219442267976157339780305905692990769167989147518533349265795096252816606290391057306607904052625611681745630484768715838\
1584999519811891424784854728887167132973230343378887080827508840515638296855483463060510066982442255883999888358772050873594361152092105958727210722575211035378829\
378274535784611525812347298182271`335.54898521646305 - 0.4416671582115709245469386658715796859390016470842860468340973992716853716185762502857290256693478015296666\
8464191491859031678719818236351455125676427282648318789517668183307084979431791713624156915694394033730465104987904505480127941892675433146107427275182986717820242\
761235387355887269819402907492384926209605089384076122307818346894670413077575`335.5389689619674*I, 
   U1 -> -0.7926815291132217390932495128895541600311802887317465248426266700012036622371450575599215692791128439087175845198329468587429006898127883191834799747370\
8218459843283114624760630585826126333233388840336405349232463247818236136402398755969505480060945229116099375612065550412800658152129676005094155425732386601825764\
96919537033215672211203540245981`335.54898521646305 - 0.01360336669610717051067378230697936256288772660586027716165845094580628371246470373745836634987449490602912\
9021065264155262565062522851185798169358821660038077491743563387152761342808931253223274727997553544336143749289806377658734677613802843519427420840435948981970219\
16847319389506889667695971074677423384136381155686064514091270599440256599776`334.4010359944034*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.33841514309518770102798317421705823215974211898960001313382837104303064453241188675890206009908054829641753804821121538376707380176786629046171636241415\
8013748912203153622285560152308770123076187987570897646902159931163681953938307073834652382140611383392491885424599498745178841473924102961986846495074671495977236\
59392968229668016804423740687243`335.54898521646305 + 0.45034037110283018087633630633858813464126183295382557398261227397612663599377241616692335547490076221255843\
4264375086876107194490612934199659437785809896099066567408704597149101046996169006072220808549910646717392092373536455344068480888309036431852355772435001522447475\
66167427196287190493546750419554676314811047852610553244190319964092271381453`335.50147681629437*I, 
   U4 -> 0.43232674152989059098378656085440756073004434490170322946521870935196965132074769422415985795793747461219955681576375320807697602366113270477577245831945\
7959381151082750736435075520005922439900761842608406305163466716994142694124085477633887507739574227092725534571160053690146046625038290494796062148112918532812647\
7963212003674453496444284198414`335.457146905198 - 0.55521304440370516998221416451159194338444628464559631841300925050859980143594761134122389725250195793134930249\
3208043515026250223501714662643887414126180878874989423868582856020022443323219936343108228472272811196456340190678840604345051917488455808560980981266701667831766\
75814566422261327411934382662552755414803387879913976617506185009789014017`335.54898521646305*I, 
   U5 -> -0.3491158835962140832360592584889311251663704528563473323219717710292611615549245048714721270623903662216833441842252354947895538087189036152775863956225\
3308529948620894763833732625273255872197185447566900155376350879685052678216888437570079661604089643181033533776381465208264716457580048630386424418943291863184586\
71084173404151789773564434798296`335.54898521646305 - 0.06586276744955409197285677157495494224056908160777522092870507155625049749455774062432098019176053942952040\
2681627556031868794236479042450591309996723420830693414303709324232674437432413696104180351021262430714748665118491328765326100166312420253909679976617987267575414\
20533767755912232584760061148584616099704466194509968890597763271967487576601`335.2187188644494*I, 
   U6 -> -0.1668823513817093624732188604686441497555346809620761337491823777583562823290620083472260912227228492173060528130205190560594530458456014215221435694257\
6670582572265987942277699829988184111216874247059581537321835811823780871994821864812343347030928758273892450339452541953918504561296070376157166126703772486768286\
205676084070671607559573092829374`335.53772741298957 - 0.7214233085009399687425750394535745855750777908380314096403611481441775831675344969631451873609686233403398\
0507616447091183525822742805157994856182367619925473680034527860506749537634106149387436368208260273216508653589507105991600295907618545386406700584720043226487342\
464684190407861068069940779814619134915367580509484386245361047749329370439425`335.54898521646305*I, 
   U7 -> 0.07197470320379854620650223197636178041589356107604115615085579144547296920627877852162425740418282844655836027383668278236099525731856208050144764696484\
7354187816123301260363904962754237864407986652339197030920858315409429715556985839389526652767225790639772718780915113387620241553775869015030768728891105695629437\
79613912245537411676306522544942`335.54898521646305 + 0.19675940401142282631885024531017632582941713432968382842978496130401028717404618881589064549755037261562063\
5638962912324669011351625739197656128303186514381520436058891715769808182912824127826717923321100420169466161391952090752116855299128570174361735336048601442338027\
53185242666853628118868648014493989743642617494091453249735606139835513916471`335.53664742751005*I, 
   U8 -> 0.15253453927897683180925352383973219020364666537291233756707533896325030423562114929537165235310726926338533184978779140905091709541399447200707898500527\
7865299534820561015727191797460466444476795460793337782685702430212036488055675710359092976151226108464557692615045990304658978533333163060672259860323291140612309\
67609450444025026578535108657158`335.25388374994395 + 1.30107715794555020932453882667897550613055366048298211086058358226689015216729558425728884733835124542978218\
8480888437746104642857605281453029801742084377551586690170622280619003782856297250905665361640856947795387045960825785703632067797600244113577458582877311055582889\
78710612494119654329324255561851758516056789606459904471816069565465325627591`335.54898521646305*I, 
   U9 -> 0.17113393834415849747952276520347023193530574552332868667854184060198100894046836706786852123793092291491246661849346372697314346986257271747759164370838\
3901496404783446166810047447240355954629757568710199917442790950950084657946231047171056321694462147091159414160614051994460409011804690242661034362206838959546081\
71577887501300694567213852577509`334.1918110742566 + 0.072305893384974169267901227805728099307122140091261170477436325419610854853367951432628626288551101676114888\
8210177194984349002990957003407006610525210788178770707600188492772586389500891701619568315921622457763677489620111099289700314432481966893902120922984087891324865\
0697963355257600104164282732545775477973488697486388304661413620233336854963`333.75362510178707*I}, 
  {U0 -> 0.82092637766190648603049296059327618902609978255937886849505686764090784568582923110277829065813954564093394753297361373132194610159566944294878253325447\
2582155215417523847563378192074153172024365163319003598750780502295027360642220552825082500279447113044099694225980709489847943556866358856607379766952557792858328\
15282573011277385709747373895391`335.41927039459637 + 1.49580745323986722013502387425258362371093608949534307876151948161309711065704811316218268784070664705431590\
8340651733594827056696846809490894391121568314650559445895307622313116429054217267366171298146823788254196780759606495634277042727603467048424970579753557768659684\
67182635116501317783716429191828131989107491445467871152588866833996495480334`335.54898521646305*I, 
   U1 -> 0.08619066357316546221534174452270873939174526771184622272329673800590234789075326625819015030653700781292878723750988268216986212760292886579719946374611\
3300606790815501696775850753792396088093496795186889411370641295523018916551108230265030250680043340574365977573443052189171924369744040435177001632919843590844834\
84154887881661783618297791107666`335.489201599889 - 0.1024693738145622641941986907147078705721980811243819555197479317232261423727069585920671532618114355409752608\
8350239441840454268760975725920209308660910006410844459414844799528053109197006282989051713013307038427048481259906147085871153220001072588789653578596510692018002\
787987067399336975917581625302988868994376112099190394916486503073636635027`335.54898521646305*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.35011864350780725317813710234984006640657055480263689044833513093039995512466183918070525685065042696397186280803040429236112671027989261156509091072283\
4282661771852493517170327545850186526734438235364606002245183158091366748313139306876830494026590949515727956746572035266314791720577595340246905107587041991854739\
01463910587755364812364117336737`335.54898521646305 - 0.19894228744777594256220879368029249335722449598382526559296131174915902850989617338881535635127938110686477\
4769776234429131280366503548406888284869757389648765846970000529924108089885775479206369656083672928836061709070634667923202854496488630950867286595942364690843810\
12646755519712338826795651070982880365392855653728986749401911420270605168231`335.4293393933791*I, 
   U4 -> -0.1559019098098561029990023714770943239356635674182088194729607339088960140751225123651307672828830684228447998539776208510060569138704220186132267803030\
9424942644570676707603535054378373361693124597181709639415629069850580255350761700778423277914429159334182497086874945579121601551746955441722706780152928768326220\
511195405750898056576341354781133`335.54898521646305 + 0.0577495792559262375499051715289009154975020350875235509393172425891921076782935691801944118283068186978204\
0943532189205053737675057422409603970102811620365204129143690275809213599937812674177658811739034869095492961832446845524276077476530177069975757143114325090543655\
295634440695912960753341785218049210345687702168733895945078511622330529339166`335.29759626188815*I, 
   U5 -> 1.40305567044020195651317930413037122679002544069642834004323490297908690634887679519518742971211713891555105281257167584077829426874045609840108970320824\
9499400101748015751191963523619626754391544264934583591872083212119914109941886751756435719901395601620472280230936750208973668546784253598834508775142666786581851\
69136191370947257652321383559255`335.54898521646305 - 0.54094002057980039494552110515985342375713762452608221430246838131800875238271793612942234692015025253822236\
9674875545314618969299358250082000111142656198498777490578210085917526676364356262073258277770494185221828331083213645412014203220081451242730750181413311084160083\
44203801329314579541814922998472553529333341348021395271521191418854135370521`335.3105929744764*I, 
   U6 -> 0.04643880658799139058299674000605659159868917622479088265818189278827296688525341396895694736185092262688159843684246443000338385692076106140267639581469\
0616549709600017927320279476175889470237005447819938403660335195650258245554423922775249621468584923652443689821550333782186690600341548923159022630995043306808529\
00823255404058590253581632635129`335.45550987506357 - 0.06386393097953418761489744871684202118074319728371162013961210581279343205984272614457425427259981758740678\
6639246700267830461019552300572169947068310936800293141338596905310309359626869538236344836064494354687758533920489888465204774580032861253536328675459113049754546\
89333981817570219730215612626997404568725465695725681403145993388446638511892`335.54898521646305*I, 
   U7 -> -0.2389141845760356655789730325631243352464120192856068972840340543256565814552807090820027934084201631358132082677795489224458303248325247606948555367865\
3035942902440790203611845605684349819307570178948228248501275537254578940843651092317528620352988362975708523432414148504004273137392345940276496924601751382008414\
521056179498660524614674227140677`335.54898521646305 - 0.0320406958872583514421857436954081725156539320334740860915833602568689203857152496243258006085222444777012\
6197328653444288002260014787232881896957345124102550338133278973883414383520424262462062364106732191267200726115318162492561615381350639350678645392199677384190337\
869891569071205168462769726950902789796245754933646318392121773387882776777868`334.91947461969363*I, 
   U8 -> -2.8365443294825312811576054290367476375854976662313785306764971707648914377030857123912025607583367661422234893154186061834580233996642159601201182523006\
5309905257708859602384463434012040844421214301337278830199137263985630468068595832403588699103039381217813841917901908740336028810649799778941391122661998403627046\
955405466150500478395012934199789`335.54898521646305 + 1.0810587380129909643026305091120067889127574146926934049211318243028372990476740832151207483256185631429109\
8044346089172043156804655420323772777572524774723030125082162138378095353404063033068613219986593921396116750915856609902376137537898687441871607283993501517561361\
401045623596902407144542367865845200128508005626247714754814322412546380516745`335.30685593872215*I, 
   U9 -> 0.77925255888800530091011808303756809983571928544167086909673219134237513075140665487917273483882202098822323079477013602651983084154755942923769216079954\
8255474171288150032038012098286743929363488122648385793878317934339164818918771563639944614570752374491206090365452368991120300891621809204352656205606368984679511\
70339472119658946876325991391945`334.50781965561663 + 5.15037765781233333827347605201772369625156185353612159505091899189646672770218361138377170838017098406732621\
1043440659983114112001473296432632966746898447996054694514334533992058080614103325582245957659109650677515290752282939215387139194834931484197916343897746553183045\
51074435204391690189573304846930385243191552604380029081061209052894007558038`335.3502278352645*I}, 
  {U0 -> -1.2287865230987072742679766339927814325681491864766828179838624773386931607575016881625960112769011794493250061940246082970127220096407810014222713339982\
8436135426164829296914380942999559049332959919450127315057703797395480043033413915320915092945724109755985855921828095022964021596802158896140461161512185688088415\
503222750358395799015425226464564`335.54898521646305 - 0.1915072036466485478187883013498147023840520991343668801180784091822047100882078424953068153124510055389549\
8501279239840844097656766647135972674437291384220228786504470493681227032373029944311467011670000560688215405395538914812688294755191530016140975817219668460459770\
534357878407960259245316376284889069343160409611052294670834062682916111566827`335.0228790273277*I, 
   U1 -> 0.11129451577393246488860176916493730890314481473791707557322989442019086166338890660667092830072477833086193990134698809876992621816541592327205563827455\
1279222473118322367807270204474883734634675147448228656822767165420052370900433411610939250389906018229930442036121780219351812432792297524754771139593176120987308\
40299451699038564388679988763783`334.7194329170434 + 1.831650716187084296833851732329226792229215349694962315476285156999177041135425637061312151194091016108851990\
9600148231910787757927401987533021773684575025267231045247710915024601760846628402322714960858350811607703787968645082811181530791142057857322569412053210304861289\
7485659572414413265291627436973636030451120273694038517865952116922365126356`335.54898521646305*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.60879184619310076036145919895622762666204022216910099287306892270361153042177263091024801715773246282370677833406645401482790156594002322969112747462932\
9563331625739050619625396234146477299964807705157619046389178798531437699078010948948004005312769687359692062521442386700915729551682261636692546451582790268666270\
38316265409562683594317366466906`335.54898521646305 + 0.83111344963051234892393275483894028091907698262633630931624462418464093490571496396609483841652197769255587\
3815491457364673301101597361438709972464444821005382513302424704918308889817686263982402761353214258194127472310762827648858603546877891126648450803069535614797583\
86587925807377935921268546180362360347424181856925511764403502932753154504472`335.5099777524292*I, 
   U4 -> -0.7490574140494125103193083402570485132175385353036248432748030138577161604768659615979756641904635946541017797274453202715591558233209397394016754717165\
5189103509363980610181741343018925558956622954052683606767413591977572366029349931088700453201469476941985804343871506826218602752413968264663335394683044609495186\
320070427784504100294337973439578`335.54898521646305 - 0.4817306088534591905022391050521234643273174504499784608664925127750595615614097904886947296057412086058406\
2935389247302700785164935681932021835198099147599071877576340174924240399034562557522303595928644581225119327985453212809753474493817715122415855417272027597313121\
822671893358138635425706956087137281771438760269692099869567528685038650894818`335.3962091402403*I, 
   U5 -> 0.07664306474335259789112741656946930354953245437918254694764635923480959189050504486809580735829291018140454476865129305333216418960554078537532341667299\
0907313400535757538306027256748290419200582297109519588797848264294986170220048691357836052864216542217431128104169694975360283028292653551477120491887862233764214\
03681921880964417502246076262746`335.2054259491978 - 0.270047079690747906713032761547957592001209010124365208521777362034384718049758650577929640000465465550006661\
6716194873540419983357098186112099737395679867955181147737399705580560465676523308259494448524122440185401771891780214384186999718842949634040714935843198631760145\
0692026067265836361396066780270626153069526577780205202989021357502361282782`335.54898521646305*I, 
   U6 -> -0.5133937405672189778041308478308159315468553732010860071695838165121233957177622069990096877539320665884536638913917744327926764648032604228743805235610\
4063683705611669657161707975828924116734459443593304211695260700752240182591123092332747476246644538809541445095986238870526688547878874491808344903987864222782856\
586662162830172550337600736255694`335.54898521646305 - 0.1369418581329675839298252386403011242709494565635872728160806354670881557804085708940912685065245803332494\
1411829415116221436558733232081665135557740273986218016410930862489458356803007165114684933528428178369200933351717374472569284723691357355776575083908562601199388\
047668268102926627871015530425634124209429080324468978286705951536029746207736`335.1880860294025*I, 
   U7 -> 1.71270152036234469920705247939398053096428865034606178678999920533620255578368054373642456799506788608143712359548432034332401982957273627712149685508410\
2341970152270550173577041720451338404343960010433375091063138964685515009064118467589587275455937449116389675002370711289206457402709881250239150890114009219576318\
45016488928564333420997184195209`335.54898521646305 + 0.76921922539397506393208436832989443988671133456377204157168502906856428272259342625337362615083274849934590\
2033005709671802113524720976068809769097601827530336038576748970441418743433659208362325552457698470986285443895457547232881885345349040598537749659737826039065714\
27621845150683335045210274045903475513292343226096099978828056512683873414575`335.32131995640407*I, 
   U8 -> 2.77337679805559971947492357456572588244501164174770350799293045806805611479522338121207325496803830412712084027963080952541476865565018845322352441645012\
0008579090816914939965595723384970109108860007739334839548787362561634191214558182847165318109961929785356757569639932716563376299243275014741630463876486759486002\
06849946681332648604160324688825`335.54898521646305 - 0.18761731057298242749160930702607196784263144114796745345559339921560973306640335390335504270633822609140218\
8789580861198072306590206623922833276287849695524449661243663748062271665397012224718512213672719447916312249345089321434626283481347705008735007876784263934313803\
32715960194715417577992213221351861287258952573644830049028569286127038641228`334.7646263121383*I, 
   U9 -> -0.4866524676704031547922118561337624472375804415065197284138722600963741580146897815815965539551635716719439072314876387397516423158972379403366199828184\
4657306899640759794285170658892806253294077417725901798108935599550894189131716109909897341994635406041890345158411692569100827237023025485886194581446291761041484\
898982077212654530120680547133748`334.1315513074279 + 0.89406565933472873270842334991075563920533417422835243219250508928449835434020796396995299264397470116409208\
8405358767560086185934370462552715200564426724944458568204916027155568805998573603818382329155491959380319034629621834969715818295227757265307477451546510021648221\
6535722609960000034037783887435023908657853736844463231267065193880418322995`334.4395621770561*I}, 
  {U0 -> 0.19893692290365591842924581353361638485904747542852895753562813073554927378816907326184592733522811490724589298912398352515385618703867790049657602792931\
7633128741552606381889676164527769244858748759478165436850701150237230900149334499266221465536686623285654763245821671230011898421670684282563054042326465481484996\
032430340000670158911457207905853721363685674664115`338.4148742454422 + 0.16755560890846347974478269826611976608033336932695118182014847372283044070947576764743340\
4782909116423912980633272734930302945146365321321211913157476305180750210684839672082709208687553573156669240896035019431060788081489569536534466997984749814830594\
118331871161761149974671558662253880375835679984562227288347402609330005254640282081083846136668743484504870525547`338.472803483053*I, 
   U1 -> 2.51037594597216598707381730178000048211837442333663898299218802471539687233228503410598726054268957698023112711925390748527845016799567189132999528602775\
3959874639605141590223041345416659602097754273834332892396737825811688057025743396746523119542506485625574783444615627257745245451950388451627080308349411588989057\
289084916695037752090230663934275424417382712459374`338.4728034830529 - 0.72218961451274759636691541338338537940452195481934809929647700531842999475601294998712600\
2706437130212350071479879461883029478492254316129413327912112478217812453192806200769745912874655268623541654622198606838248339910354065842476437653409044964914589\
994990874444076493242598488841090131663997800892506909086323693057138822977031148031060894945454244049225207073038`338.1381577185234*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.6253528489279441815209855182605984160494763820496265245144656168553235768840044573956504947654852908651136004839760411904631591915244266598345960621707\
3552062115902309367451727879142446802167761647619896568435586568622989618054411300431164636058268393608292553010733046473438984462614820445221404285153342646120834\
0069747793153602174165668494959701417410305687204817`338.3606276521391 - 0.7726142140767469495233898746300295556691831083553869068655359198143424052317250720256775\
9642513078910016098611039867500113850898626766129014171320392153023384636618692637776651633722518819208695525397496415288414332466359137727807530735384193277425976\
0544947885329222215542373132713507631833125280343255447316705357515302313434405538414680509138015804257237638065876`338.4728034830529*I, 
   U4 -> 0.51209408157148726568169775085592699739883440357379297312663086487180486918202340038745749907647726257338177937043484453375335607849959687075319349567134\
3265065970716401205319062660108274634110162251094063078576581570472551769747630778675950864840002781474366506257048207120508115207747963048506499776397776444405385\
144985687028689325871832851782553757107815165635831`338.4327853093658 - 1.21011037995651231018289182573205673337256635998823650397192418725713185244201115733434487\
3601138657404768446303718742491906200546543251660226690820679650757713044560323711446971624251116206502476655693029680244801402540056557226581262709981488732617790\
925390078722276571151758516000827899690104550475701577963478611474975459105907065417142323219569937104071527913905`338.4728034830529*I, 
   U5 -> -0.1715044322369401939533603362508869054251890064706056521764231379960156343784791908692786138841474923104689777324969798913815394644557774127953993561169\
8221797191014218941230306862880635888930588219299769923484261239493883678121934045767727560323532803395682863606853489818226709828817632034441810638365704385921634\
8266012419908384862713340260670086258653938891055237`338.47161438167825 - 0.082367358332854482435184952812370928568532146889531040591733576048143420261037639711757\
0798138453853234797954313326932770978831780114167624027583472438352692737590278585953634534774562550290646318809387881069352372824456556417521498095031427005755414\
37211367132682544622862928596839077879257181215744663370665041730282274286605029659889760224857568050169616802054091`338.4728034830529*I, 
   U6 -> -0.4753528097421224351072975172506981438235298314614638916429966041003808523691132397161005393880766150562416384680012364283144528146483080670495933361193\
4939272933681772547491830494856620702747410730165720694220614336936180675755044488053666557019562504580198534447339851067152832040369881262147214710567446701245315\
5647566797999337962650773992068650099447719704643288`338.03792109836604 - 2.342134535626435551186057631187058910193276887565259166298621050629184036865265613571860\
8151914382577201532022429300342647117223174860384082160546891730567879259230375011833292576301091681316260612885247886788683023929827084858421600624444308435451034\
35950251785793689999071409239107814736698822277838838062567359438014708677949912297096347673351187236320168327618671`338.4728034830529*I, 
   U7 -> 0.39783881464560444332591955171369598381834354128385603905642254346243471581042783489886955734693104112728878778432540304625588273419066671736772675972197\
2546592140488629387638253455653218155234195505471461475051998030796056276946156890828201794747419067569344038969957594636178641776420668979667605318345980289462128\
697728412029388431021765743929137361286819914378204`338.13629399187045 + 1.3924757070892761667729483703948621752863974312540610067257474874336953860205698372400535\
5588564730965988535905243750574589831021379914609600096954596611952167258384063839441643430325834048031061235528047302790589417193348238022512115177450602240392368\
8363461815909955709595355761114901010781113061190803101366710915604271885160684722476980772823346833352762936486035`338.4728034830529*I, 
   U8 -> 1.46879129568112638811124110777252384554018659331822731625101113744550377811666385945631984605065649882639941128914521995364808173428497909881916391981598\
4283521362018136767720003818470508251137691013383804766730834633864569909235591680502722228485757226682385841270760968176425248788412560706784026631170211604508277\
211003590147512076253050770022712993449517068669929`338.1931554968023 - 6.53823542025975283084361050842317612992534358891792296527671556820316431024460147419284955\
8493330670357688415371162664140495843657401295212568787942292385692392171190740590317262807989088970720785483645311365616954218364090701557054650883718471983884405\
853268175712617110105228738256356824015438045688353666146183170324180893107649178930391203755346930804177763236101`338.4728034830529*I, 
   U9 -> -0.1566689322065776213385724297805764282116236328492352018629436626035626234379169318047722223173541326428260396639974554651314422115339721036076690709635\
6311241772764410358264333559651873355823910172320768818014663324789027600917190240187250593862386096570011755724039863339743273869365501060489356057891109401433813\
4272974603044133794276828957130891525427464124670495`336.55228942928744 - 0.005101459136297996838977490918451091089843328150641165262788819251712311113604905405908\
8925861895374096905247822362890111457488473889654911248649895363619638774033121184935497265260828120273659911139256465056657597241347326693979504083646935961465688\
37232939600230727051999358461186144988252320014658955286749208159723188683507172785499731204110435042365185428815872`334.99751862313553*I}, 
  {U0 -> -5.2164200580408698297097864885390597886883055353709472712165567087577375711991775322386966173205567920799706477404336796902395875348012977974432690447445\
7082914927401803926977930618971010416237566954280536950291278482880512266779847521350456649128683984053256042724339508898921057020121614532951953503790003504567993\
0644554582188854706517928818617574165564470353236541`338.4728034830529 - 2.6566360803214917612943548209766856155805028389544987085636833595945907853536873302714400\
7447847392134114923597890795849122371475615352748178759028337033929749906485828681172629169731498191340736983027046386003701316759089026136256265143514327254277342\
7116145638434203113612393390133664752611511384693027712641833605333673330699995448586756563759660594436449124484572`338.2937825264494*I, 
   U1 -> 2.98730814428229888293323793160117531369357946200096946455915642937622212062652143400875910232075351157171094033201085337556014936101446047883282501519524\
2745186801069127331372055390276827352742592776613890068256869800253728143819773466054060594614719701002740787463078538057799133359464247040046516966931973091969415\
387669396040939585137533039228193904939543095174899`338.444350008367 - 3.217458582094335818604631526236995117590780987947394214426129865899650529272930396842995150\
9532165901845338310704225056105367309483628283976780302852723351031838890661015068212257900588185246392130086549189183579951739016455250263993447907408987483623046\
08332697992705645470326393354941313188430167378437780142625605321083543577768268223102340931251585878285729125045`338.4728034830529*I, U2 -> 1.`498.8860566476931, 
   U3 -> 3.24412146881810932596633590883672852144978581589681265972832655155667975458168429952436695473043198629721143783548119508633001508375197984197415005773715\
5331367302341301168529232955696109080317382198049931721028513024177208105362179578167068969255862751793865415633738314044225405826544508807995734441369989617157760\
863441754070577707570199474410084322221743575551615`338.4728034830529 + 2.64737251407035762380207030871671231013563248356113802079734325412086566477093615942636347\
2649127035434258472955860831692202648683842718144094490897689660707696359781117286727212280595127906264779170283491885092627932478601842622129536767480605321815110\
455010108255256154862466488892416043253394212742385375135911400677472662760553047502656658827533141209446086006672`338.41522875647354*I, 
   U4 -> -0.0334621971424358181551944679178850796662361775390400780113106107800626339679970553284271104020410245930834137146673426039715269843592850989691417792970\
2169121728832750344710983255783023290429442522342229391211856371615924182059582158187482888512373116554059209664580001457036884309972212455941581999974681908781754\
0998853076953227545487892186287993751140840431341389`337.55196745856347 + 0.523197484538338937606843972097470127031944415564410098631601105472149646620153940616753\
9820121401716071048198867448771473521301848322206352861965144976195811841130157286238207078515566307035456442667493915340201615884445856359187672242426825312938597\
35771463559326722869785236017650928243153940847244604461600046135666999241231225532431957010346099052526886945001896`338.4728034830529*I, 
   U5 -> 0.33759510894002220248636569885858867505587498992524148465264126118196461659097465561638445223349406373015141562859487086868269202350948997343599266080752\
0947986609258926113831036169728356847768862613218733845908029790951244104706881959729860006204573748526509829582818311517300228891507987039609147123888157245907864\
744494745742617227683929615315712315757857981073524`338.4728034830529 + 0.33678167636032475735623775181558940931245612848440620523529113030403515472332682909905196\
0985383297280840806102832380344389747951704486012588228244922682803841323318945807175039434196019982695977165772652007775064985151056465391696554414673798779193519\
199290934615637053240525231900385257415111166505847422880306133873769153057677595236417250226419109541616423071356`338.45977037431504*I, 
   U6 -> 0.97865259586003923798295488269398423013208132217324230112960522105903427667546309057872283217623822979060404658016518283070355138356520018618887356567143\
0229722837881000402586826652217966137328584359769754658574102640362387155233443236725180141896979149317913712725034057395171560579040483941456706503878414461448879\
217746493645045675571932195807416759783003471888751`338.3945536851776 + 1.42673375077281905294070284239084158089611934814606050561134543560934453548694139075740253\
5120367035883832116491373402205989051415933402384337877848622030957046897540130128910432127663931763986798376658804030463271785006681852314477517962161136262013145\
54673561084915520214035158247558869082479353105967307721184999520335620659573844092091801056980026133843922296265`338.4728034830529*I, 
   U7 -> 2.24445155849822557179095545569414197327118938759190051950984767459814925434302743988046984078392282396049875047002721848768520719876837549491526461707184\
9708312658271141193398002227365242580926687809423158946928328081438232224051908263347427074302792422389031134991714609831368202702919363881564172440847717184299141\
034375265232344193415270940089794659538509493547644`338.4450422538722 - 2.40972285080915739080163692468782127863280559313071878942050307977811703278619744369586819\
0437231268409898888341663666270458321690718121511369655674224951059983414346285357512552043484038971513379303032781463814433008662726190054002325833720160695104563\
582057726927830786091897368354915454421699966553882380375201351877234509406144861007724660833371565587647539975006`338.4728034830529*I, 
   U8 -> -2.8991353202155960478172967599252847601860729734353818004464580372259826401619394563233073573327966831196514978023261494984948770848362298614205981034129\
7325542832546875805210761509711385088799465603100968507267674055843531489783474205923838537771190473972570493763687512840142030368001527377204927130427954438306478\
2591079506641388935871537941004077892783522618859835`338.3310871022661 + 4.9705224142772337731595860633562265518795035992295246974494633376120225962521336126167003\
2753966008593634206711369790775367974415060583139814763330202765370715874342013929963179862285753447704706661242733410131261820662206132203125519891025018707720581\
8285536223695260755828765238669417066131182996610622842608642514326612747296089887168407091295414205895586572943757`338.4728034830529*I, 
   U9 -> 2.02354638204888810494498861835936543611207322362109455553698064128092959287234067712022074674521358738901074647487029110409385244062455332827000512463631\
5419235248798855868154208634988972854727320559203818026209990867167447283432858245531859978647702349346372210507209348041487543567778475924275104630878944410826688\
69260172672960388829724315027174`337.40273023276825 - 5.93673079100720156787866363624554987371174090984000119730149646180195831701138142444392650967697688423282971\
4079245383558500238222130870498996589560706406803804698894268113611347562370242759753190934274635159847943276274690285019421910472300507225207119274085284514472823\
377642177527771200807066355792720073018581502989755867076820599824564255487823873525154026881024`337.8748831631032*I}, 
  {U0 -> 0.68623775702357651319592600993446127448415536237467529026676045780363969593385706262871800261971843487691105078614433864793532057681698896487700755044477\
7284626225900921400462036323887742748393316856917552774831500158770036639856180568574203551942815476400591686260837820438891418158645425411532746374770124655942435\
16511282271025395147941954337535433657749687380528`338.4728034830529 + 0.474742983411388594112360510200748771802972886790142357867193233385357889578319110706110743\
1922560641843599128377747258586997040518863852808479079936142214783242599790272401221474454631081432728281065987582392745214454996855005269144232479679922796414723\
36975142649432542598624071243521067426058636204283837692705358403890178992249856022145231661766578449505990672334`338.4380396606167*I, 
   U1 -> -0.3892123134188524009638509039779184863963906599575287514504963506155884264277659751890377193138283343412729537300137156233834608918595956658355834793285\
9925852033331120850911585220228411165401119897429083640573921330148357092436934212384045698333146128512738838129204694518448683163600824613560566339960394596645097\
4459471419734176074845967286771847931748009353792498`338.4728034830529 - 0.1242479036068626848092674852706265465503103894303615451957344417961494708880179248979565\
3665787647745575330093127978785662115305670413507831428124904868190573308827345438771644590291070515296567749111329146477849607405265619568857962836405916222069113\
4594637727098926386628677210445981711756673664975224288711520159821838501610166187912053770782640887109899330927988`338.1934251601502*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.0793312892932492668891326708899875823797790903251763607256225618678279948488367275168959514142239288505486130903177555991368\
5431562525842634199169215403739267115562076145937029464044691728189928285794278008900166953680746379119565068871045349933540157371332226548264827974008077498883022\
218319595746150541535756458265927623748684934389777611044248278227477153219795`337.96189667360784 - 0.4673718545468266381023412524983346891926981728017205706078645\
2246131953421287448400573190940701297324024212342300483623581069347667987674610410346553774113634384481646775805820932009720744186396410243003995783249381181254499\
3569661277315168732722459205934980084484830245386003321177868305910267364960091401633112089351992591047566055178985957076537419934902012133604`338.4728034830529*I, 
   U4 -> -0.0605020916888517082767186344590664774182711155258039034143352424623565152894758053525259200533094736953836962325217646482851962155963311019486972189182\
2115388221185510377467849097544028774925974957604887747795379422585781440755011857998354633476667777035401513169075091856933644100196661563074903651160316367673100\
3558794085606343108716905679902478545116780417950428`337.8922952034329 + 0.4266535601323045344122095480145298901258671268934385430815689743405658883067047465368009\
0201236671464388831207784712272490425663486315073209138082288173705600416950748565410019284032847684721352665021109152483960603426446171015825420772422186482525023\
5942220186040760382690953558352266592831301295019315126646841912186422127746615022928617060907378536024277870266511`338.4728034830529*I, 
   U5 -> 0.44102365995468102494595241745801515072577520352544997098071521218661348082759865470799746008785942609240440428030152774819666910019422294160657861182032\
2482392172255800488524937329344586365885512859923496819506452358539951809770652080353660135461202186883076311015806099517931911702851884331089014567166565656518335\
395609304276046668183688931193924276856798710257754`338.45834903973514 + 0.3769267647470228798399308418890653351312607404150032358414089786394129197946139235564437\
4469573050946316422122459208773478998801550568046003514458021441901544333277080850184734493648161319588657381965344486115446415705906085380227638943492037051458285\
7674821326101483735363559456285590533871547038762601429695477687688719713590646859068672633810455831222279457545746`338.4728034830529*I, 
   U6 -> -0.4242977591146315597766338308945328934248463284437092424564160857319072940645674801372931196295007534588262440451298558564761758253660407160979626657906\
4611876865488004187532368074142902391199828177468167371269492251449647997155300708780073402967481332213048425211904794622626314883851583971776162785501321870332713\
3982669238572415057518530938116498151883007055191757`338.4728034830529 - 0.0533748631573077811128622013501987737012717923848095930742305470129964553346173719860420\
9213409051154188730077828631347710818633812969141083342044301352138976798449592582067242444510860710645400679137411284966927826078009400146243156264009628168612155\
822460901523599733997951141689082052467016091563776258688301280805614472933878812457100922152099084891385908480389`337.8452056535048*I, 
   U7 -> -0.3156499323149156427984916780639439917386181997718744531615693772811950803690828931868744462217726567005112748951328283499395076974903433914436731889380\
6020274025799243539533090565435264439776215415092334714169768857360741663113656061995521146699811549477039937532161052114220327151606513826805157948822049028387082\
2007483611714941765585822808652701748075608956615307`338.4728034830529 + 0.2978766509795201489145107189097289606169135190870065935067974779812044380712585264180349\
5272616386124108420389795966885969372610187486686441929171259275247999913923919249439060210432063054017109033617113202655472465708410210195720636611352644036329992\
5031956162656476633897361390524993877556413426860635267112783128882258506486015751654712004173459157320975181885389`338.41841560222576*I, 
   U8 -> -0.5053294552466842673264071435087742171721936175271006965883152202574760440834515545138388943179442967434648792796406804756513334151819388583970845776791\
1497438698839623055352460345707281446212888688452608834691580822830384205928216744951624409531768201812480813793132178621484435459813499317431864412003294535540517\
3228623391730624566218626964750876559625834909968315`338.2639681187286 - 1.0391008646732647847812123917044836460403105992939315368353573417077582496349037849354866\
3269252658397090772931041393651893567864422521402213344873658719011986044701848465529381933980408265447152877605957237067866134003880087053647020021930561833163698\
6787774903784266673439602968694154949156759234810755014131509222458556882369693724637320485432869973773857136791976`338.4728034830529*I, 
   U9 -> -0.2262756500931593974805646953678705889189169879183431441820502893802429598426564710689643623409650288289782383849660312023254116853723331051872309241197\
0456988411930671549185299852169774677110919284471330308610164047414977158848572435140583220012801000230627705409674545338798020654087273986014330186665593824472275\
7928177949926251772130955403530718170399115278427235`337.2139018962861 + 0.5083371533843931729724399406277142037202372490700739665983112775820219170688712246298408\
0984068683443247539678957226822114836450022955411783771434552914932098831359044008998927977447113946071797596934898132575056795904913227240173270790269764393960524\
0366273854978946586731499288457240197607009752475213460328038536087360564238830565108828039496342627378460700500168`337.582406025327*I}, 
  {U0 -> 1.29205160810816981279120781653098558427320279254534109132119603728610518248377137315794237915123976358927289609180049374048358025152961925412600713135382\
5471438655603516646489772926037477445350135800165052405567200674637546156918813281383928079316741834882846202101683709520371951969632392265672337253569854025235668\
016649176320731870521221063797084873718033101916147`338.4728034830529 + 0.70311119871284688807433257143976875747776441862586630785671972331962465874074737128317268\
4590545147113579934687315417569034168419172555692304407138145664544323389600922434782491573421995518256543421433570145171270454780731684104994696191544963660246905\
041538948205348038860657525843791572661814716225450165613175463993554224630948621135875566709675752914152849320492`338.30207809683895*I, 
   U1 -> 0.21592777482587650048974111153095932839039621030378477873589903838363920404560134970159028105601231994420371719839773289808297886801454636569546285200151\
1500411636478627464837422840009950959669547541269299248560600677321143767255373757509696942385112330907311592021118954385974666385205417668133572272826781936499484\
354695284022950293738657101794784770035216556223419`338.4728034830529 + 0.04605154447011859657967444180672564310013253306328715953483212907824084325999149866276902\
4723204514022013418583194997545527522999465227959053598981994621534471527572092919809569587451450866664446825921156013705993946343408647262349937383567883991902316\
557223762611523965299849504156236880306759018638396444732223994418511903154942228943219358943976750802360312457579`338.0115857759609*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.46916178256944058863805246632148658754195250936912206542963367775692097468427967403594527868163670421497319603843543826684514210705332295922471731786095\
3470253218727235656321479499448193775781789644082577710204210166130433563383517581585240472113405879821274834332561166067359011783361547483923742750022857020161869\
013148601237767271405800019256324851684206608772088`338.4728034830529 - 0.10429620721676537500827967640012511493361846399826607111341111597182335735206298677669069\
9478097514722507656578242512385840824423530641962127891391503289042137061908141803088056869636263847527192344264250882136111728497988041794026450888496399794786454\
550109334909040758664115399241790633853825075924634691743766233500790508164228800016166759371535818121965574587508`338.0490739913275*I, 
   U4 -> -0.2088875254634610697028546173024209972139548732347807401267602534449864072685711892061353295361115701094824709539216342861376502311064454448060311967324\
3619286459189681945643546832793125976791925523509081181096796274513714702739322558701299699652512169826876110077384353824954181042786983095940332936233547984841054\
9449289850349668402724142156059691595577344383028678`338.4728034830529 - 0.0955149173284615859789112149381790569870298104628685510777025839357424014675778732895645\
9546811295517164933198788930509767133089993301577291141409991674094337647208994531964355125086475580944762362785068552912209819151539216766354022298759166269231219\
216088483961712922498553318728353021870263349671714753764090103909723878693268682340976213553458040007436083545863`338.25416107782013*I, 
   U5 -> 0.44301368294192643429991203209291572245659360595752007158104932860271734389622116395015438765296299154501161679801800633461307684078824816255658163128874\
2479223553722872068271206279655800275166846244417251015980027898763494683582753684771013217317057590524111708843072548459160440019046845683474874782585320716288259\
67304557760798910857794891802168642801281631190916`338.2467968151365 - 0.994189920065087583219321981678182091707854204873021989938646657206359769135910943606133858\
1494829989360235123118067234642944291527507460890771283497243987636773781137583353117259000097103681722660083756536303000908411323974228288136824579053019513148577\
98809055870620783626960218337239021315680490510851285206377637532997111973969135373506952091718357700751267525965`338.4728034830529*I, 
   U6 -> 0.11716138912764847758363075081404679519896615531259367361972695542286741174142111988242032390735192433699652922250694549432508735771689922323572865785793\
6737652341998569064855636123581169327178218857795781876547441557350451561871350062587980104680404260631843149070623241532254507753743590273014156951589684691949715\
244276083081669336230821847163762192754107751586245`338.4728034830529 + 0.08446780873055901639951649698318812020551577407661890849014699258950523594201725372970186\
1871276171243947824136743100362461582591545040553973116750480899175267315212988640732342560860331525930607454300791025234272694950155167302511282143376158257108912\
489375537897933392336992115576322299991011361482840631250100787006084583338095765450456176714024240581079797699928`338.3728892964288*I, 
   U7 -> -0.1778749976802076204730228777979000858331973629121043901671028734377217274492807937670124803332777971294161903155061599928628525260570217206987309817543\
5886172286006253812746383152550145683499229085185817330989996493260962455491959826421637518016577079764769712400351553166062748072483330745916648244893888635539582\
2514666422520192782639206522896562243242108605301864`338.42735745381776 - 0.245494603916800543774094166394144644535926502915107806242477022646281928565150132537155\
3131160871790602616727503481154013580383213492604073479450471230144539741725073509225953016646781024176435569222743410826517238909254925906808801584715920287501474\
2191957538797841986673346627016207259966789483675242509804258704446136858329631306894388854436691730619361011680475`338.4728034830529*I, 
   U8 -> -0.8751103741549094355944252778992725164495333150217494318911633639375786024715644322005719839921738079501364564303536556308441918097327000949353536888339\
3572133506835440152006135256668949071724223867828726203085660016278790536426153127168944097407892033750162920325038816822441909197179352427979226699520955529635071\
1885826896258825707356697197700484587249891258761472`338.25430611598074 + 1.912856243398034078215742460734468429249286737278026485296384667013096747483669405439769\
5723750937935122560098692820262996145395349051968880534704161746868528824891324457802071491438299577821101873709316382830387404751918636748888261061357025315827995\
75249758248342741618421178220936500781989785468735213961819143870645737681958108645994167156882279243992754692185504`338.4728034830529*I, 
   U9 -> 3.05857054797841468150196000695952511737033638143298978650422431304942339911184515471785802563602897859856481017813994405614373236341842481554475088940766\
3493944726429762054049647415480395307815724942994086596086747797786197025570011141044793293360017671993606444816401192254381261925684603953040630918004015180073802\
792174505103902279821326088068664618415279438703296`338.2274006420375 + 0.27221464675594101091562254818979710965107071883491581257302682690405626588182977236930084\
3449235810772108005973604789235317258610837145129900441066756292425835842618572843802374803611747645527200014390751802337837617391477088387909408596717160123073564\
58445747739344750480277327682106015198203178783142754171884615067713569110866479021939243431173514306965723088172`337.1756472895367*I}, 
  {U0 -> 0.18951207998564601352557804051089814803592752750263277665822481850458669416888284762377192635630046435191632332009403666207152705156622592377024245903404\
6912541462802774795592082530611810520154134855571887432035391427317393349132796296063691789445319151808010818926914651585458625855877868939099848882858465102326241\
757988324203488919105372440431641887391331723666261`338.3832007298237 + 0.49491412168291207585063669650884289545668824682419458015684464425163138982876376725822534\
7604599539813552345916328524035268813453465008033048746710433209824365970073881070718610892450443816888169937605381876527479816349510774552283594955743831754249521\
268664088982160648319657752275290472526642476791951982482922451327332718583398955217041544553838530592820471570544`338.4728034830529*I, 
   U1 -> 0.29151824543491213585809464074231404448939836881149652558621634863657575224358399694230650634629383665546173876285209675340530733536428216863438992766055\
3721399772127882994500240033665592822065896841843343545370933855709667460311075358612993966991951456912301203065175797987901978572311996394038425296270792970013244\
880727796438453567928214384390560978052237260923851`338.4206691619992 + 0.43561039201472365369407423696599189623061367949788066679411250001709157382548372903004449\
6281031425225773359870272771388668924091260708786984307938239617194834642952385458872890757168134816036805619869583119099743735301360911378683202480721760238264728\
101383514610694237845603755006396754162654826677069266327990569758180589029038612051424913256834130589757946460796`338.4728034830529*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2171602034564177814691779592522235073114737749627160989989827806712927836658029898684951989077933766501929904027478924011230690718958368550319963057038\
8747863928481202716940647968985716010973629852104662357050708043489116315028473592785798051918270895710917062050235202180735517564604517304680989319881981091269269\
3628129906688111413125963467020816125900199398856198`338.4041425669445 - 0.4289377311992219128703148726849745430872552471728260017195455098293904080823642188176467\
6366248162910035739374542968692298300475074728933657995510086492803764189514281083578798836854378666166168006252208803196847359098940561908934575533699773005818011\
9269588620725796211056046116171353892079624397379700162892546101665657392512628727886697127798712167836092345647903`338.4728034830529*I, 
   U4 -> 0.54112066123774804541011561087851442042998727369701731687688912350448823867616108324322618536257913839396995971297944493801591468577485406823291574757728\
6072270320245665905564174467897071872967821570645203567802195896952665297590287291030254599338496111937573461120998229957777424192368601378888194734343627467769664\
86257659032771414530457533673039718697486755683286`338.4728034830529 - 0.065858626494844068325505728524180194717696338339981529982056202745655381010789741049700531\
3190314063434176853900205002397124970495073265306361278326907259840632327222482682743726314447535851113090887727497737373040802302251826646775168488743334337965561\
65198668012836747411140915079349473673276146038380951052008890669033606037214450578619193707630193132913818466281`338.23254542814107*I, 
   U5 -> -0.3780948199439431173993265688474697076649254717960789375927863898507080727868626242506180176084457058148615255669332521199746460763748276627643565101192\
3521470274663705932317844496064655164135271282709819015898791711740231037265463665614441184554114093833783795357633923290843039283215495101435717485008239309230335\
900066457611891927459123064161286310004509901938332`338.4728034830529 + 0.25956992862540356610127912754157724416911743337180463949461473119716603582256726897927799\
0872470127532673256839126770250071047648578385984604012327416366889369620543023912493982491705815631720210515939780223830679784855767726654239659649685882898976049\
080041501843805299775695270012881256610091683010089794822400562364358360450265633694720661323552264420186216702549`338.42199029719467*I, 
   U6 -> 0.55398741381996988558304640173506527877506899388898976512676202270110630960621892489323703696345665509042648277454509138840740879217730281588945119272975\
6901300106371299569716309840223236617070752857760954614863411611440525186689323734630953071182037656328485044961652839563076040376143392997192963788658096413154388\
331684020887501684279379524275154540711368764079863`338.4728034830529 - 0.17595440599714282045112362304139607363897738442124876998020837899874183455582655499762187\
2571163742896934275009896723178278162651029256744074838398280729962767981616484032487236336288236716232197838105736958618815446542383354432618394784882146081103179\
814955362629717361079196058573670486836973085031521585903126538797097454156777149907483379468975342643022043870902`338.3662818654838*I, 
   U7 -> 0.22451735781533896645146001303112487496641355684996012830220259728609371484863863159103163218847537980153649488805555024318804548153894474911146951310439\
8762123041508618062145756449187120465806242516476483446798544335510188382415605824586010942069844523731863896433309122536295387101752102750368069737919002635065935\
296241630598284014394035038103582609269591349769024`338.4364406249902 + 0.23621020161777004466758624978984243200724514734000508155319782114516195286364495641987443\
1060592502759647085466278698188923585349137401573366119891800041161101050143611881549568909354940602813235374945163357780000897323786787534454643318894418382996792\
870639359623169349078753604341355088139822746897750047063176775706835411527687416020209042786514624424317935627459`338.4728034830529*I, 
   U8 -> 1.26681375013358586146517502598057614688973925724582275157690114714537422864295632868035165083133301479154945803172946016074530636988688361081017570404691\
1461321169825275801969006021019392592358730648865116100651287668129624904047791701963360530287204631416973156593405898488195904948410597261476191588813042895573681\
725995570983872716655708184128254751565352038927462`338.4728034830529 + 0.05796275148034260603852604950128142432821155158958557554289041321704004411664616737393397\
9635520629511032624945008314269229734719307091644230772515695175109192592631100227695497616888671666236894553547428951755199100452729190927786291848228783083880412\
356582553505453016877677357485330219240217298729452401795348015569429739551928257156344603435739440510836667624985`338.1726817314344*I, 
   U9 -> -0.0714139590573980239771672411792235670688718060481312353072691115445390923996839409353781804223052156027829828145026386432773327735055565704571283571668\
8943291820986171959873186261841040181326084850666446570726676390866687809120362500312925994505596594709795274005363596709136657542405457782491296475720908084442915\
0342553551983345420412226647952938514326806074361188`336.7255806975944 - 0.0403050880430916910200822517171965013259618692304390803785245547706368356323825852172748\
3350480313401595929049780652613330316155693538224138508916282912631969911062303107255300677054400008355144804470792819346745674139317004630808166025079329373775332\
0270378788734418298247829313933419998317245206563749052056763376322717651204877221424365796527791553698037462532468`336.542530085633*I}, 
  {U0 -> -0.3729845799865877893760216785618743109557214944855719927267878164001240593050885902933828111029656303950496302070840173739242862840561556153988871971811\
1198722455617825632524967924611118908197986191213502935496423982408601994631644705759444592598518782366913595784126925848238134643833064547240502231130050827005257\
8967089458517325068044387342295907119063778822196605`338.4728034830529 - 0.5281079412284781959596562831985072381603682419624249171484705603358770351231329727092582\
6834143655448736880490289592017872873023433737075975713796578782732836817897613884553445452637053449864325790899962420407638374256497080107048764501140662748297874\
6473528013921900900982869775641868147075514959750289258222823257751472164680173231720073817060838925770749274135717`338.42697690665085*I, 
   U1 -> -0.9657111615220731806876423280812636665068512238435545471819683457228600368964682810737711235399172242428861348604759181947798488143411547286087209880374\
5919437900611449272068058364262869450289476776996681938683137255980297402467815327515912104129307818788067863825561341039782849898515569842722183125105110789488704\
6446410692463101898849079160763221521929423185265988`338.33481925943346 + 1.501847169117658058406145963831181053660285449152824845163386526007745115588165529726117\
8667343871747694174126619345465845415233137751727569458397176198497277469571122452458302622190273249096793416023897553034702468234269480632694547605535727649781598\
95143751170809949760683709918858298211314462952324834789181640159218821761487627524413376315523789888496029547255767`338.4728034830529*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4003373620729827107359302013759214264947627603492283430036388308078854874553572460174387524367349498516057877343486064550730\
4212126272572716977898629658100803018223214946595781112891458431880933922539228579879058551923738601674658659220742954829542852918854440352308378273903072093557069\
8447569097382641970162566593086015530443906815869727636211398414861413738740487`338.18695918617453 - 1.343527215241728811333214579614835106719005865781066048133717\
4875466119608895776043128251181180882371458088068196958507595615625521632248627005591987263303635010347178787791354923133040721704318337216872183533985888953747876\
35085278925681459458447688871951502154386283740471745454942383307268789198639186474125258150775696111088910118427100491818933066379412922417466`338.4728034830529*
      I, U4 -> 0.61169783700091676778549890930557322827060680811019806054833760224921450054751092898595608111028379699699422157690536941018651040613253692840195363\
1755782903220786167484862885880192733534940212351649261519653563210106428950881969126856118119569522216104514553662831429163026529582850518018734184881537890211374\
434558633993476367008382816709720515990076318704320212933`338.4728034830529 + 0.17712338061386005448074747363521224022456239476629842019584843795198309537343873500\
9322084762916984042546697613743030376910158189750311265728865531437428268227140376695428327113738478036880771616705703147301858524930898910263621688793335536194065\
624850643738561548432344927150488625998750851726842461964600913398093918444295703504199148968999337428325411480665982466`338.18022489333134*I, 
   U5 -> -0.2105904665496181976477892979128991206933471758065701365308416408115744545384779060237478483220022352123717285221621110420968190714892667044592851772629\
9921725235510919220320152928590306661702680790762112902849964720224681837682584723984864546853104455992587129950297437411408347159596787918848508072848268082212301\
2130562687697583755836455606211782789291290615222209`338.3330564893922 + 0.3313072893889464059074274266883663911563977127735560305619042933263399460915854762501207\
5810123892189712099942611830487745416637903356740390563715722700103377474827305405043422434988979978331338642761621418811004440719984610814369284872715808056438556\
4949142148028124262398253614805750182065337748544670985225814176166276835043206640934264573223262278961580478199475`338.4728034830529*I, 
   U6 -> -0.7304270016009387298189520903888145491060551807393331599874949291887027591816663774001912365068423834218125616548990647477150470465914601829341635984180\
1615431725912375603054475771896990984856650724374449026617351588739782474435847015597825195867508346299656318414627776664562922700601185110877427476112561984774952\
6764805556911816139957828492417021724947611316046932`338.41349524685984 + 0.598577142756747712103278491192081047616444263559128209658790863926120866311329844695766\
5972910575209308593553777466234654462696332231976588904791612275210870941056876998831098693345069965157107737033047748201655730999226688133134362074458196483051653\
07329181408223081369559965655540988505582421642468343214082223983295163248825869931377250608354712512070764784960076`338.4728034830529*I, 
   U7 -> -1.6269215308825415317476406236234381253672461084142607176774347791386979093881565360504453004776267745346290768087254852400053048841640754148741676215157\
8838022355299291745559958231027957760380463687594465207576286818285201202939245567899786609073173609659438130382753664625172185708858439882796630021619446362979771\
2111918301222787245411799325308077373956140907455803`338.4728034830529 + 0.3673627789824854276436276830909534387001627084515023786461288814449619667276744112806555\
4066036316714847187890246967348182537714245022655587899418606519272493544896408727022416725315430567038199922703117117138243885022220461241264225551417615879281415\
3066784716296316367761313916664245784072165384324847109257026386452310519648285868964715244804680760179329386543193`338.30319569957203*I, 
   U8 -> -2.5909373385549653712490527306124924502251858486904403105912517259197859125393231046669959029546657117986772387420991562608584769003804020453128101571734\
3281566069740527450802502903655523978020247890079710060508481221214770936750615004118985171443237267652592838441448650814950301494441745780148917958981592524168423\
4571526490288696876588363464932228438937559820154777`338.4728034830529 - 0.4826111646456624827012614692629471729942321016545677638159484699793359606931625308432050\
7187349082900788560055028283440084834756826683498395968797305803127496057036006118444576381826147322950604809134980392775797061192862549118945737760442287379642105\
9265430295213348081271800504374711162265872913448074626708783863202208240886255640027661623611800685610573503092587`338.0655661138096*I, 
   U9 -> 1.23275100142761893788500543188135113527041764199321385244638486942265134109698630502184075824518744437125230831674439917581036111903002849964993725227697\
8812379835035326751738951399434913713720383237657083347091331961715205491480713807768073524241753658319132781452049742624302850487600203438100499429081047282350617\
835595520024872422934422618636723410564924648819935`337.6191429898271 + 0.44451212812344440695984606484039515281371766948290785074870983533910485298370959547248549\
6503031001096517091237380424053252607398317427254260680125664089064411175513138549234604770907241128405054002945769681955852225576910404300642811721940025012289713\
50666314994491744849263950578349472282945574250273125984772259970013069362947533614848298186168480995138364067587`337.21065173794045*I}, 
  {U0 -> 0.68819950876073784660113508002784678728899688292740017704809112762513564375870342790571437045313898918049516808579011375791901191098366141390275140475342\
9714363892152802607660975297984868541162277689218730327907629711194508040328631907085051880816577270335554719082548012985052659337754883348463813261555163188767601\
309453179562848138186464196784760811102109955950648`338.4533575212034 - 0.38059564346156681139304667611647098060528572097771895057814537898659811451580318300026896\
0221781798457012577684890303485743290532194075729686311745827377397102607832999866893376087274316580044087226962995237139251333298158249096163707980900673090320750\
63862376398828998306526257554000170870085760200250318138850879993702463021174229843131148396499154157082814446194`338.4728034830529*I, 
   U1 -> -0.2632048180150174624156564560984140259973944571719531646932000081121997961134083685958957520428356917202313196057721580433716478001408797358125662668376\
8648176851543910711364890645809362310544616676901107569008783540161504197177696380900142659838825848965028313643214312433156493993025761860805772599607547659492874\
3001510158125516266025630095761797504234596791758073`338.40634200780346 + 0.232839136801950615856863940255991073392428239909411776252586948835285334441764443364434\
1576510596923439395349606342059530239020168888257295338118163556981588518017348615112783776281697342964156968359072371653068987954845976919146049403928300973118934\
95809625831797765047571340266134210473073242215528476324189760413078304626234367075948510948043668568238296980910348`338.4728034830529*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.4462438821490797603647518409255954315030309319031299833071675918262749607553593579922859531182860982212170833259992778474258\
7174241964481603475782428404831136420573706086521534655217570553191298594608709406771635056373679519198835381256299637698553085535954546467835725834571886427159586\
2818513139449622815575213900556100341598747930994476266611972317484081933233121`338.4728034830529 + 0.2263642597531347570764284706886676844794309426264121732760930\
5136674330152998372732010204663574827744645059151028384503960078645155176214129936178297281108728577011327928652795526780121833156040012739120823513083821626241855\
7541979368833175483527863856979912973097254373095681941847514648751084641035647862952465997714724141057387697166239355150720138877622621708736`338.28045357491413*
      I, U4 -> 0.12930053153102555645027394904949595364071122257525005277585738991520351957102878217318182045823281739637572752085557545918769911222687036183362802\
2552776449939193615664920312580100635627361841637886234255075086185925930485869848785129822524483766703442106635237179131488483570463421062686425505933104633292191\
721323793298813408873885215532446872941720214013739072653`338.22807150349144 - 0.3264775010585166527987183411213359679831064940111444687315439385567820724220250815\
7461216570358490338603172534786906385368080350464970371164857661132117392157778452678104898455489831769482688122940952662001364465482378824055147892793655673601100\
9812661101202579988944923577688299743667176892139590270690105132120921129589320748524668876925562465584056409732120617957`338.4728034830529*I, 
   U5 -> -0.6344368793025571360265472998985064827889462024097914993485988844057662205541439993515422160679252393576926805730822310736670443034688955069443397950606\
8337781706424065931843693209209408026312764221039933760111148002700833150340255388645821368337315610509393312218290072359966568343477087578214260500290712558573737\
225256313198312561406078079706670518922170269212901`338.4728034830529 - 0.32304515300853988934693217689368143050043158112276061037952173086587034332308912039881472\
0439584152144154692144186551939430642532740618174315946369570048144083211410648278002620206860031399566644764072640052875687299419735487974348504019798129472209738\
516472604429748549831103683909829612815460840676352891914351614688336037438398531400616415100809975435541551260496`338.28120108291637*I, 
   U6 -> -0.2621941919268350359521366772911384763755339595985464860919158403634676427588206750771928328761893957694265544252604800027667232263220057553304362618840\
2437306405058461402360450982351703263846020743849955133541805661051833557549079106706585283285390638426162147481224955521471058935159330464188136034002159653960624\
5350326644955530496535210644711648430116261919206945`338.4728034830529 - 0.1912342229043114526110581218481665351878244928904542217349886177792329035398234581606856\
2495884089672938737023802064720893596143635141409798076601294082953320905694634450943461525651605382238989064402424676426175836975817018241828011578734126725739902\
139440419276061641529768117187159637762338637432307425599483399152026957634856580369459359989594287223577118227806`338.3454511463306*I, 
   U7 -> 0.40703903433016746557976626914700122475093237496312508012050842842599854274016545049622754183940409465472793673454100782856529857749941129447803023867429\
6715152001849514461675181770351055416385953467168012823380128857228657294989303481684159461448427123163911031812238001890708851834339044637863824680945281489964824\
900379501573087203664653786145501083871422428649003`338.46528167581454 - 0.1931332694448360639655423240934902683884066683964666354383109529034140353777390411140123\
7318647888439876899805491674447384205953696383436645847478111127605507741043304283832809653741192100705868050874294930106183071548266422649109445448681635412790645\
4336040918295802528549385575875880611687831420053285578009949529261744845052580678709737924041725038918154799525793`338.4728034830529*I, 
   U8 -> 1.24067027221832201910917513723046836940335192671671211936978599554687287877060243151562236338014811359272414864296845535181913370272392447448184749827876\
0159489639681130684708222380105623627230948608573487174967605669032826960419439242676082250784425725484310527117184563453366468451858308593804339852028277771933864\
288031859649286750458139793154371722120365409692428`338.4728034830529 + 0.82000496564072937179984580933131040490484317363670501177241112299628341953375163600981171\
7386781350543517393842587799311391391212152079732615025292170141220841401832412357253446808994751894288497387334921362779981015556266431657576519154457294326046668\
48157375766604852745819124028021576891029257471088274552764862153484500166183340650090474467679052488354836946615`338.3291812324849*I, 
   U9 -> -0.5774034262738959858153958630093036862809360262079998556024397104009907773966895727818159034734946011095033396607359291337631864342466073368150088085924\
8795697398833592735752273738233779976086080558536789399017182067305183452274926669888300241058543515052866639426193803607777243115859449063449943374493386254984791\
5826215487219425930919683403928033715436667352931147`337.5637595225043 - 0.8194554486281117494452122872685233235128424085720821229511212806756711846411538865110948\
3822753227744302097874298182174347778784644389922517768625416200362801067561530587081609673986167198457072806923808398091563399320753790449191394361348999547046801\
3830299895483725007153696921333655841865245081283825173395877051442741483450454238520666897765089338773750831059362`337.76546318178845*I}, 
  {U0 -> -0.7640568813802901558900012355302480424339436981473725252919731580645674653078771532288807566854565757590406321186483503341094680100497632745160196950498\
7946821757323224163251014151757253905146082513091370145048718542679526522306674818995487756526227404257189931145937070106812847050684392542496924943246300122843299\
2062217041080443865867040773515220296227757485040302`338.7738334787169 + 0.3783752124091977167026151853955009262950987543819560744385917971032320690791340584681826\
6751024561820659085999319795592099873156196006604390839045695068671597933203031994560499530118024282743265920806688906487296946614410786820450137015457719526494879\
9333289275954107938351893536818020277476867071547837651326055961323333500081299813551102272400151261959654881965694`338.7738334787169*I, 
   U1 -> -0.0236804824712258559715941378034673714154603640442437141517337631169793833874299751662154699413074642124337139962915121593066748687034539578188607593874\
4527529491502233102607369710395344109059592242451261045187024609451456629195933454209851467493876395035812736837498172153860723783402055421613004060783474939363354\
5968894579217231459772885482673478218897329908001758`338.7738334787169 + 0.1408616837753452137549769756598520087678515510171312936345571032649415344255145772375295\
3599306645361110944289661308737334148478296900950820022292171867236445229495614698591658139142396379790545698071040814870202279048202983284743187839783199865359231\
8688694644687377769691837707941180734780680520844348804114975917866932738779217024924122586793328197957335836660795`338.7738334787169*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.077441475197956794295198120799004467635354372857556570812755697072133780254890582805098428205288466353633014250322354206638\
9316318805700287115995447326659810537127785636916351422050791408838717337779540404462400852702229539936637629595439787083098183865508597186568237860396962413307660\
90352867763065029083254204459686590150191211636564824315770612736246933710742615`338.7738334787169 + 0.142979029584582567524746438740991835493628792636333198599687\
1172353269476956275034330210749376869104240157776117795522211404141182558115203547216968610828313946221705585632506295809745064681750712946408468390782750078674740\
83545973641344123277145618200951966996090603835008904759071631876051368680958397568657068813934728160922040114414122113827066297796540039080057`338.7738334787169*
      I, U4 -> -0.4155439601303622829496979380942536976313788516344460499450546163767543879956545655222663338381388628099875025753947657482824503279531278929558933\
7464796658102963248400246008195538354285054198511233095287462330360540568493642909232988313683050183245767757381547807134111248597991836134338708550690218714307095\
14681433163532001181856330329098633769714919647443305212`338.7738334787169 + 0.142259295685390095916133270873638790367412603268018891276345963569635748879804338473\
6504407909426132462160246589140112479203810484951043513902815781881687556499233199836019290597255592455264139414906750022792622327174521027914990900190224375853331\
09139425000991080178946157627465705079768830025144768585388360497610997507142870319075739098878638023818795242612221263`338.7738334787169*I, 
   U5 -> 0.52582059750280919325192340020006605265820340545384247912752671151630582147278036487237780701080111069533029745414003490816374033604078582646878715909670\
8668385969124452349992743061132633610611288190929636591953937125325007450620524817596944574845687590389440789348327945756290761179489237923350724512836447736049450\
092847445910182544635505975446787239985856847548531`338.7738334787169 - 0.21792300640227653694165665526430983239777816148442622511153744518701960446451512123446011\
5599367885818969375406103925185632057583594366894049389042408709104144591094359869841471904604511690553530773856703248617387252576751744543035527274009331438104934\
60710424104728418374884232265296794794206847593874339926199985683412626231204069644391090700710437835339543244262`338.7738334787169*I, 
   U6 -> 0.23513976672656039187256050599878466845899844827497742784785299199511035102547152891845313619586754642311443926236833151063485943428873728909046151388213\
1017648270925866423748370775552013462991981405846041665232082598758630642119779014979410547920294473200503685027982405242260332062527399836979815547601998976843967\
000154283685471885010387070797522962060739142566138`338.7738334787169 - 0.40316240928810309607895075863151674970141050830316035611800795237245471489590376373199319\
6562892493114175255186898211808497556080087259432168233633886334662427599340836581126939530587617260482515413849151377288724643308996146845258174480409787455543333\
633598740802330814710484116853442563799547679226997244235464224034683630494028912208376257997772956416404537822401`338.7738334787169*I, 
   U7 -> -0.5866854725908810993476513629384123414360551442630682630846196689476110088049846324394173560568083441916243708027991291727474123910490586229431638581873\
0224493162310841039517743603363340908850683428616643126059354804623470582198182365745125050145845457575315500662309940799777462326280288615693301083748837239761195\
2758701267051364086463611744111364177351557930868337`338.7738334787169 + 0.1549501684544471212175142422380788735386282197460252332039956247110443093989730775331322\
0999497829021287484175540948458576694769443979555955703379782854187666275082362481580024504897065044222436293060726710385650292403532043547549559433929325643203742\
1571118249460855162795588607827975026266090145958132773123639698403678284742164765189044995737774177862725191545984`338.7738334787169*I, 
   U8 -> -0.9051545483698081128488829192482494566309652692174559294719042743948735393306921678535203737807240653844519319133616245145556512475740584578792283207686\
2815916969887387078760226762739519652378829567597847827742177817827349303309795691636910983674639020101230985987842560307974241638192260223865650394836079575014904\
0456486363304432162072115600508771442875786013872658`338.7738334787169 - 0.1868536726801985846304263240222150607555684675627489814247957318367485200357630220282901\
7402488241138152057397399779309656804983696930195824016163559192404531522292992195885390414406570258981690912001743837077669671727805218646043687874625293263903314\
6805936161850672217994558653640259908446297426226533684437532702702965769552330834018403465851464474320021422187521`338.7738334787169*I, 
   U9 -> -0.5501184673876883698432135560480720877434935869594152665702634339199829732651204065107806210140661956537314160629013232126079114707086816714668932394618\
0059912231494842074342513845950039544487737376564055918392878425616039517104269661093801510680325429298296373498533450310795737560675007087273152728725474613960837\
5420885791741641275202930603916003938385910440612707`337.9538783656978 + 0.5396822587965691034730279263167773863347874846119016080749419517017714019655129966645665\
3722023126097216123592869178956380360913430213652837605876766943587416390617080579336786316113651400910490744217119069308898351630249879296815401720820599625942851\
7675120501619447648935268085806289005572983485171893754813313163207204233628668426317900175661354534837569431449253`338.0307963797887*I}, 
  {U0 -> -0.3525857825048077035709648860573438718555613440903420308639286934578088498009130380332159159870922730616928180757624427248901334631858451705777941756814\
5284962468395246871822773544439698697194031259453497649837073936193669948437794522693774120030748081738527532325993353768650245035209816531899094774989210870039161\
0407199872086216462051058638131870094537425848345483`338.4728034830529 + 0.2432821813420174808713156981539777338876123123393340850213444025107699534469997921921305\
9336821927181987046280155086915297284824761978415201941649213302740683896420016281637203911335273892464866994553826118544252873434446902806774184457753312842180427\
2249697460545821079313924887997851016226507818563727255738726450523020806500146789319530015388295383874959586542495`338.3378133169081*I, 
   U1 -> 1.56672613865214964832612912222581762434214235000034769168164959623220392862940964822601760908385257937801034943011482291648924190177325331032405997361985\
4217153918542586072624646298466007222150753035033187054244974619221541519014800768235916597441532072197747852060045191787519727103972774039574341837138810667347695\
776428276309476175408962071520669308717859354435031`338.4728034830529 + 0.61247584678098333772184834721081826949045468544013850740026797949746974877364806285377546\
8131365710053323277587514385752543567955201242420787003030258707994566628194793595578827907760309717187326673239114276244872758554076292028430870805456455696183320\
304217629712641266216839198835015055312611729882519772143865509134630169334609699687692536144971098797724167907801`338.3055214366562*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5109961982785156738257169216315278310093845939539480659448539005300619162042019071706551451114591124270118992772379988572557475436497052430041393661346\
1758603667068045938335276620986572868637335574425793699866608029392270541186599658273347266841025170080652215211290216168180512343467160358060999432617902279025226\
8781527512793430513853780055223528369064177751403039`338.4728034830529 + 0.6625396208582456043298807752038129099943620445816077417869965736362435904377248483629157\
3602256806983994464356860451663196607322032098208887860387232902635152309795459725642163866469773303367505713758547429585599370603864879325663621026686418737560741\
7427604541605453982558620086100057745051576356205809029085184368906142870236739239552771152903547117196075528398488`338.4498909696219*I, 
   U4 -> 0.28197057323597290569398684350489623836380048198664294961879437370524955540557484618945297161103261816652065671889649900204364074588926357499443269155758\
6717219743834565708072311187614525499409418143511673199191033153386128466944778386962136800617377835008296811659111948093983023930550045554829176543634284656901303\
202961340341927073237336877398481750870095413880446`338.11724063142157 + 0.9648889790892311668076622801782581334042617827997048283449820491665398215808656570857535\
0192784415423071608765129138485495361794970571249650152321720888361326467297694533477754346534853567170334603675613046762110408454852974526802637687256763504689870\
0464731580885767034947203294081396167379824535776503578591932290156492419425225432727264525811216608435298265487063`338.4728034830529*I, 
   U5 -> 0.10557359659196267931439149020173265683273362691135217170799165409992625525056916083213949086170868846407160584858700349093638531230623413976031674062507\
0371782922100778101819016395751665541850634834517678158106839624102622942635971725919342865546163565154472242926126693701258684417250303822746779768057067681882084\
349645419562537209369212353306811521977605279581728`338.2481468731738 + 0.22517476337505816341350162495629226927802359448547717105431658039434415129077457008980290\
1174962896778158006143572540672240355461506195426158630459315605801515709941335697428586769201215048970858500333588992951591189784250575761811395039574859389156094\
781572139444656071465537118777590392398865298880393361913291126031100656189499939631498024494223415991257014589385`338.4728034830529*I, 
   U6 -> -1.0494264629598853559233781660358459712272579293690666327691285135428932077669903878051917762130671092759342662492603391689674066295055447068770902766976\
5292369444127345874487841396826816126616228836652591383242117695292045077814883277891505248497622042787878127972394206215155635105139843075071054442977316123371220\
2588975130472450705989250379280510683364393978771339`338.4728034830529 - 0.0268570383863612844329778405472813715091880051476323757187507339143158173021367440254855\
8978861801732032575206703324421741630569920645757102098980498403781273640120109803582881009662919021139617807795060808118900468841749008448880468216190240458502367\
9698709971005335310374845484517818791731506964315578833264710861038817994607875455659469669105137859193145582871889`337.21306357543847*I, 
   U7 -> -0.7122332427452948716262528391052763169748122329390765523390593908191419306254857483729978418973224874615251255905588915330966447970155043673971467459304\
4601860340102686913327385428177598200511079597037428627621597866122406030272296681886031633217458017059143195377647788837131331555872955663174588255095067355226381\
7735697703099067125376704687651195900615546921298054`338.36663364224836 - 0.895914416355652190640169652708896338734917805735399758124173137734696836364587735956331\
7419577745387311647721270421745824182471047175885647922020826191867855805529615872536338825533049103961592204428094863940514896150969340302862924625085191933412309\
77277348091714009770712448991077713748292693073205970929590147882381705027928948349444916090965164213661611629532568`338.4728034830529*I, 
   U8 -> -0.6930264650403124373748723383024388253584718940768131221841424646001683030272610262217150005260926522895295606581636457252907246801523152702255198493413\
1209611200362492591678123734549130989578701269628000176387524594152878278620253805565000651034232739933963654344858720505670639936108709070032695555903138735642115\
3950598427304642007603300047165230647819560491516769`338.2086180334288 + 2.3290516337201352642534606674137115126436911614935053105957290993749088937070962381209499\
1314345800155905807295049640915685751638121924539956917017051965366703788842413283566064829199473450713149505218781299452119595604527900150974511373448687469527856\
8530253325391281599751855356749584719572214903945114319575130627775126405354823185585435123654723083116731305957902`338.4728034830529*I, 
   U9 -> -0.2837709369913974700277222298911311982949023491424914728931295995651488500536740454264418452075572402017105407277445170938435632730614272088190157046934\
3746385038788875633725960235126202324042039593212941568836851054683686817914088596496778371278515839340109355041808975371231402114735141427675907437252563643120898\
3627048275990807120655151660394166097318536207482635`337.07205462741115 + 0.073954835185137255196562951922728750438524967960459743361445785488422604963661645796259\
7923878868046835524672031271052722598067087069924523971548024244655080523044291549647270377743327619929166388715197573522248423795854739108211103742447559334062154\
3712187949027997856705589900784460975281046730406303113547663146965779566469763212403441524671773983877946276536462`336.499647698034*I}, 
  {U0 -> 2.69032802614102568393513437900379356758817928402428632494580602127226174962016629843088089740467198081807473576196831658198651561345307736605373255696618\
3216539898908545782349997999781284636904831337594451510358920967912473500231491641128560053409858066145270730765142505047102581832848764902650401280618027123648663\
84577569276566459253048411812906399295214294555989`338.4728034830529 + 1.367111925241829168746935209065512237300221061085831069574703255757790449960309722320270236\
4482514635086664736113807027014231386481730940465442667571123272263126152178514950366676735021204760838877438005505334647994272508671611744071770644803615589630578\
97862301084966360648325270123078469228262311622052968730181058863724631175842755668838336406426151180606773389547`338.26787630119935*I, 
   U1 -> 2.11262998312521212491594824461768472760588607188209533549715510302068996686748673432268995360204889773066585191435752557515817922724425723167810035001248\
2830174934874994249136284295371091517861294099559923340045175232063806520120278358407565476551980008714538730625431545198279639905868203829019474309689850161210644\
871672997364949109646797112011003125590169735112425`338.4728034830529 - 0.05303759442235894679468648292620503974117556757668702423785612200696418399174851375393021\
1526488464302993181607896892324671845087952121201065602198355283140796539485633278618866497196925272055945712543078903287567440518591564394477325642370482025170240\
567716787617528842689338958033998577445258527746461317063525030483643656401248748610079572056495681963051133086539`337.2089375254873*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0654221249498635456105336066907792241109431488552056122175813217178524347741862554674314211790830369241951144916439323354346487383007113230540554241455\
9166280900554961034910530867962862326597773426931487817005151364225512598496741324245758207646432057021517859896877485519553800915653421650771826417450482125524025\
7405438431341727633296022293640983421229823344316617`337.94884460898515 - 0.440123800733423866314842767029207279823240284360597416534167564465383358287874597281939\
9313782952723922495689642255065632439248102581155303470278903789888435819913780955961967202516437739886139093242852570347853461510205935412445886949416500010779779\
03619472657916309856959274618904922663671467570102009372889329443055637667312303141179555748783875228258521400724017`338.4728034830529*I, 
   U4 -> 0.29009093114366268798360076399559621985205179503809717303810805328204155661850305709212723628178102398088064062871341662051349745943794187831269244264046\
4648823030380051046759530262110666573729717183573745895680829176857248347962601440756730980812202363187555649755679923757513493067300957071635564534048782261576533\
234635877436238309169200298108498085137305450805436`337.8297437601336 - 2.35692008632544219957438857383231037294451105718615409160383607954166035278312970677895004\
2406850217398064413485216165574826558734702353398571116502173650588536006433664656508824281149465618662059319882295030349959025249091491272536510226403551233223961\
564561999825253642344009749164731949695957772847584393287935783412845948759925644483896568895249621664337878732689`338.4728034830529*I, 
   U5 -> -0.0787574661124677862341156428093352049797094002089079154090257202482805487019925738580557563768829289168626503384013301863568362544333453975404431656017\
2289368679902159735144516846692346560371950985858791950374423509231838578954194174308603141736129379447785857357215291822181100749599246119463045630260056323785323\
8629200896444688766931662049241596981602827682106149`338.4728034830529 - 0.0698594637451715205761227773626411495802624281964140343686626939166192265785875564355180\
1738129412459790095855528399998692305531256801584374605110601847949653598229832912154374850868690707526692378915945773550068495997668437123938114295168444579134023\
6073196123496662111072864146567675149812328277414181814156522709022670710853046516428354366639350421699273546381235`338.3858471445702*I, 
   U6 -> 0.05263007455824797623782872198735022909364923822404646603249449270947197653358407048887699571821502491528849309820783021905396760103257993533682990472445\
3823944157479116383526212761286494092006539074003621068999434596770893037091727554728409988222659655029479652632350078517948717747476030803782424733800471331118478\
154308418743453171684480323224443122830886747136773`338.1336653311422 - 0.17091126026574657133474374200592573774276328952101950360756551446725508824001500327574492\
3058613537078327132924610178964576081672909731104343677378555936347849437887691133303378347269242425198382369198295018667445433635162369665188847914717357279514883\
029205595751792762532346915907986898231715304973803978539530470190223667580928163000929282495964100238052473553643`338.4728034830529*I, 
   U7 -> -0.5792419855284547052927607310806210146061739210579138526249907373394928322665423166716192475308424346229954815919887345153922439430384935353881809324914\
0561239203281487513729596927725759787246483226018882603869658593452396783005200571043754965684898107967047628940181499668062919537271331154812511979676341497290390\
5407949101186623401978209231462442268819146209397539`337.83322405922047 + 4.661402110230873629939475149874110193312311826401548496983128815278665849808432151004210\
7696953978836424867327361943503838210137830556799017243877192710337433345207330637620782886117256297714925594787918486300300769948644210334889654878078881670715209\
54639857361840964967336437599301176359441857482727049034797411357023985289829346105473686721253372752131012797861802`338.4728034830529*I, 
   U8 -> 6.72440141850844180557876982495208710172606474775918880637485374712764691430316364764577963499223513820175068650317094238275948029924124124080283245187073\
0163070882450312092928019899490165984332425901519126670118435319644341688248947063955588278283546690875399977797593111084819964391544131448733563768724891109721509\
356354067067722828947911393009930471714567344663848`338.4728034830529 - 1.96424880803980530317643792292048035975814871920462253156744047339858048101162345265336643\
9050804031506679969870760438472074098029372827302727719126163135273490801837033293273388714150691201708146918113571788714979109444391774976456373096297787545730694\
612268763979739081356584136487075992672791576719695390428058320711500153367697719016773631148814338212155940525306`338.207334036251*I, 
   U9 -> -0.2504696758215423323851738408160785784227906489536530077563555400274698733016983831467434714496237802186267107096362251149396581078016212829645350762040\
8536632477328843610488118745306004432084561097474332448559069686591283920602745210102938128613491911778011607429678972826949862475093497752436992038786093536837021\
0351155503422650091995493618710826275724239152714105`336.66257164105275 - 0.599909237274785253730904241472826950582253161133565822803460166211999312327605500987340\
7021563535198653018518092583257767562790886032449376523731401376824726064614543079175779538321637034074846969233706999836825446280496882794408696671532324068810203\
5243444369702270351765967415810425095226978552463875647740788720405071088231186708135394905456435167360148268122112`337.08470602086936*I}, 
  {U0 -> 2.29385107766033808167671180606576837218388299312402900177538186646694962090532170372445913694148186752835431991850430939559279033495619223619331458164366\
6881512978307571435129128268953758297594166864450992199919544735317030223152363878525050404430636623295454624670763574781787966586256799312174019570343870247135415\
04725887880220562478815444142331`331.8458894844868 - 2.004341163119527235291884072237667239019093550960876072861761214025824047823330329398842683512371210426738544\
3748397077134886098905083328782437870777332139312585787245003121630407629884732814511021901719876531772537469574363395950136315981365114423014726294402284405178536\
5021870213977967468079140994574171103933995050787081792907589116785505606384`331.7894482980168*I, 
   U1 -> -0.0090924904185099817355656630302289022906153908050713888943935459271702386293032042970022961748822004409171412855131819206216308846631553529837999187680\
9166250958846685757340211022626346238617127371256590169730113001547914828875502578165083148801807505946338657080007320465658847430677989284522286515102541962256762\
304845033488550906150802869624403`331.72041277985136 - 0.0233034861383561242819936746091954348272999759450029760218551174738062063116150581195379614616488878894314\
3321106329967377640098949921167909281989323125781397294697660680422754108650193445758122328107712746989294813226260426445713714000344669433452280578390283062959293\
497140053420397133711166188257601736801245625562021489956779699575219193080192`331.8458894844868*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.08276549718982031461402616233153855419898774134688654134489166887090115230212906904203656738814160315564814414272618943010157725466752347350513954592567\
0692388233973260598701754050085674308109450150251165163927874017840623968195212470757672072962130368223646824565010343338709990440832343621358591260557195623905838\
84354301457027084880451586818836`331.71784658987457 + 0.21685691684374695004948846561911693875564907934176732781201553775970489211212490441157023336117102360483751\
3748517897444240730446057674834526972648997720978736162798009065934388266883903708302084575875660990644586134192635136094730601682735223060050466585549634385158742\
45901940877970621191801506196624763242416309499305311257800765651297675224764`331.8458894844868*I, 
   U4 -> 0.05388255904661760862061132747294414823968154489085532669339015650573295004995772647158685425676001822564700917328827238037055559963941329622604239293198\
0539929942124177967237870371485214152050081275293122725251182247507711753100017078450219893345805638455275812911139159782101093934067612256876041230867981640864592\
71133821985544990508781606309102`331.84588948448675 - 0.00039947270837689184691551760787131343200557943284025175455295591092457705218503022699358158196640839144812\
6819101035545060821712017353085154160803672637328232790744459781106346872173303577856241469615271245280943965335166881850634843797785717744102675739889480632719544\
15400482323877672346069972105242174876251974891938173425367353824689981751966`330.5528078587715*I, 
   U5 -> -3.5023496876014823593726151361727873669563377977120505059733385583565007364918900435449035535572569857828564655739206610274304527664101009238148037655168\
4647655197117539998711411170756311483741676145446676702325090006318105323857272648774252188186146661614843785498298325551135140740754232100710523420138332816700274\
224640837960558834057676447414258`331.8458894844868 + 3.04292087694450614671526045950147107965814674500253405095049843050367934454075244815591645816609258381242623\
5022122347425421943870497599102513087155683988681511667740567447529452982035464692697319188641213883616564172915635653459932293380517689934295191629200196554398167\
83532672499860401276289628061435107768821664825966790430895926841048926053817`331.7891033788679*I, 
   U6 -> 0.00795686784498350930568141967357871524391731418810707694643935915591887911499665026091935710193847329598057470029251562133667887017421184926071657266068\
7640644689741108976871827001352027498947527882344874391015169587908576218656325041685618377319514511721661426603301543308127826239883372099881392369710135350272552\
16853546871008372992370087024163`331.8458894844868 - 0.002039113147170891709690455510249587818567248361680269454782718742846796849077072416089065640968006918115958\
9408619580460458601052384848264509851176294210283080912797253876699501703071540826250468933952192591049863294778415966447749389792136353898512468295621854095097786\
593130069105733149585471554374243932769086646509779741356638981339852249211`331.6639835631888*I, 
   U7 -> 0.06765364021352443278854017037251036969189831925393686557891197799933706164262337681553537965580762712218158933852238955256231537846514432055152025660561\
9128473168138422750067861365750350588659549867468201374836611460346881215598867566879023314574849717679348392085561189525378203833713891986285440230275801431646618\
83011487353803163530273371981725`331.82373142679296 + 0.03514674663534350336783649644729138951485638053519403677323253303650084631442507693748835881766685285425567\
0404422741687962472042380892211540338323865011937918766692252443027337571644754132391737646433616272481391202918628064276543964903363318764932645320756461842251184\
70414931570128999051153085613774239133295158788208788165468399050767197662792`331.8458894844868*I, 
   U8 -> 7.00610678877890865750027760773720105983745802999847209136896156003259152127411955415784848950210439693321624995901368986683893421590273298288661247774403\
1633143115190166867568150390732591390327309642697570633994460206138846055109998419903634420903793371763471927458869778168794699549564710118330337613481204446056132\
4837228727638180642309111848467`331.8458894844868 - 6.0871264086065769590754560368311978918532119965267324915144398974711480711545683408044213630756789334804661995\
2556098263010104384189753619476919273806459714885552873550933083689865232073291162736260881455699874656348615346727494136807796128879806519575366308987869286787599\
509041239336267113878385988750004231824689705887776442670747451412352020667`331.7891039953979*I, 
   U9 -> -21.425156771548107000443096347998869959331477353929489596307600828846388948839633345322066854222232999371013048846432385676182498332120600630884648583527\
3249850623513188410556530122479292822894602842800870271673970893885812245046853337768865246621478555820671680818948223504183302226274249777722805736050739259191625\
4788423008687386794069028842488056`331.8329918083371 + 18.448069833652699119392110528723974557821813289323148611125659667772711192027361200469977000864783580126634\
1884983346745263618214873141716982233105012806563910935456857489440512819137818260694836375009220600973929945091913570949244255335119458996897781033062259448580775\
214661840026446358074300436253954507802964514336689481431904505002134566679746`331.76913217463454*I}, 
  {U0 -> 0.08136664736003804409437000611388449836556680582954014642407265095597242266935528451204752032282179868032082897201671879872548085184308131495329053811200\
1824498973630524133546698998867225072537855505120424539867464434121092361811004798543947884020999893171950741751975399363722711726357019944128802062026013129746631\
07965458227466081992385145180725`331.8255285734379 - 0.243154576242784465853406048972445379268099169608290788918242985293780671442200878861727495749900332801868200\
6982102260257414345372689589526192963236844177359090476903488410558639122068442179913647828587612852882278140806351713469385173940171847932275823361795292590071577\
7426480151766373256265442388124374435235854842080131340800967488599002338679`331.8458894844868*I, 
   U1 -> 2.23490106230354019910938980765371872570292293583304780220047251849357373518773018463868280566835117295406100316519386707836328525804275367912201271313809\
6840073165097446984791371754694384665166469504170274165891418060969003653655231985477172333380373449046646918056058816882775197220475931481578303762800499727948634\
73795435389571721446561254599428`331.84588948448675 - 0.03144854801764510622369823476243005116285899845879233902979700959263143068496936346439079191619666161598766\
1849790193901863807933069086659430704708779977592200135256504121531585169451769302200130309793743465904323907221383575514612155930946469708212062839765468098880030\
04716922956420134589764289129642800526832946227492054248915265290886879326897`331.78598207218283*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.90676344298054540151482540397551292340660485566667448340125036602752717847593702587721211681768897897497234101975609444230008671531775049415700385267652\
9128011058992069333450954349983079391231937806647671833678754435724544179644449057016429906696053566718639151977690872715252360760251412349306241239096280092052023\
79572655722125739078206239922363`331.8452519745799 - 0.097130319441358482875985057185464160405635698905616533899607994881221912566040210592442617975896179837132271\
3951750999002629440617406022325580434649988882963057452320752970556859688428639163072433370134543585573122521100022131783036869151678238107284789782286187220380126\
8404637354404821461662839468393584622960902602193059636824052402310521721318`331.8458894844868*I, 
   U4 -> -1.2202073233685539012971251583423870878494618774038493590519285502297649091413235576633960374172425605280756613354305942996416236794532031497109880970774\
7134554950523920827864838242485447956643762145477486813102292758870530730920012133441490718640361993516990123952672566407153634143984011105060852133097605262231072\
131401002732104458951520749086501`331.8458894844868 - 0.11336457583331969111069024786629961891528106601370969134701266617995985350777768621559324005647331274199489\
9309494518605249182657651228420949180069152529108935418099628652430221079602774533310972711388644772456079506730943250279765414230561236992074124028776203927997638\
7678785218120202464107608636785347872508700765408101161621029806073397211414`331.77638339252735*I, 
   U5 -> 0.13986477640984027079748134472333342847529243874331912335287152218858367863348165533413050957480921675149307626826097681963070206313614143596175471749368\
4975149757357370422764283859851085273844750546797772778664961352066768697895111072371811596597251098965220150758830492324890539499627533483108725458607770906843137\
00461530198293898453875567076165`331.8386168984787 - 0.148511785270219980845308955848249438001045594111908140446330508382252789607924314161509640355452993276766040\
7802469736491366420089235718227440220412708197791970619709434755839219168630954933520665356484391430444461847631526902105990374639115815648327910396549640366807336\
2659268136139713815326399755038136341107594038239334837158072739084602827459`331.8458894844868*I, 
   U6 -> 1.84919924787148880464355366131889286250672877212012673268585667672379767994005393240662784117617085832531504459448261087011643448882877311072110655325464\
8437059098427657658643884991966663557510953640974079863982806356197191843450155333315515338411692677306326383464009457430576789555815757142385223726334255688400020\
83594843562336922437981135499489`331.8458894844868 + 1.276755755029158727047343489011621639305319972548268464898603025470077736429077347622403257662343812436849850\
0076704050320356861079274491022920376782145324145600751400370682526642255775791865908329825360515614757594601779730333834336112966093137427748470530020094577750296\
6460140096322171443943533615860656774608501591324601915083749581390625650844`331.8359591086117*I, 
   U7 -> 0.84328549548905504588138341849174329668523525707328243299823498689306590841688328690475872737027017046447111598994946998259033426334017248282961294757961\
4835523879751887967231578751408240341216878975858289715967191065727810774326029066159972335342935679343464480007298745806206873114155593787951541354176069323962584\
3862835671590283574861611440309`331.83976338724636 - 0.755427100958200598231045987580671454006472547190647951667215321978664475857532659608026730729506934393164875\
7585000886324587521923186404176008258516844489436046320868278272732396191687358735711240284175038474581341566593690625108607640588890286263438946492667972001367505\
0972718776362142829393807919394179314371022799838907796561324651359163119992`331.8458894844868*I, 
   U8 -> -5.9258579541860394963779288151419086140869941211561453644787013376207133920757389534428309131536730333456572539158062673216712528854152370598066496808639\
8872399795050882782580269222526572534975609419797221452514297923942568954999381998635933206661453021356055267320539641098056160996881027363233881164387783188560545\
837710430534279280153398569691587`331.8458894844868 + 0.04785829520359202700898220745328762573701057672042339278364936593696147584558891361624273210226998765079454\
1794213707353318800960424495198027818301308290179873131692070304990893147218696977423399662544965788509534883851662168698779191454533071928803070373591823779423301\
96812865605028563895277029277923062186286640701978020349209001452901429899999`331.5448878146188*I, 
   U9 -> -0.1295974915853674089239374753337826421603545397618353259217328756344086160006142983225675403254309289290406391049610296572759111182381752080565668906877\
3564792515147877698744055549998262500048967251416369658049696840771400824973692619252115429778944893145488112066122731325020920905798915565143839981181341236875582\
00633634456476503673174286109249`329.7221827159726 + 0.036755620637200534099468182845459376726443843848782337452355451368123732992249011323697167660737188124910870\
6275686610815672969668453298771309608057865961393412038141725036572191729638584053014975763357561574701915155040667875817046745049772496272979625015817609599513142\
4182588344875351530509107022046121527827531623681151262992752559681718118203`329.319169810827*I}, 
  {U0 -> -0.1227253877776574842766861984969395928122035765165185996084220149690770441594327639986389556061398681361356605749598008125118949582419981402931943657050\
0137620850524015664877942823652216790770607780568871297191020678477461854232908650981449521021485469182645698168565383375154242187992434729632698970167871148136462\
637050368475661107460168783696457`331.5474984688046 + 1.57198515936019615223245444361236455556554102365319567668688221216967043323983158763215123039600940564803097\
4932939817279850022563990959377618453060152756208337860575716015449628573030975501978089889372810090441043176100172409550454942841187613976750677044219841695616080\
54425460716338493315291497982186553940870441275538660592091443025971548521819`331.84588948448686*I, 
   U1 -> 0.36088412815282012244119535111498681925632896398351396129477739454354610450501532016842879499303415491183400906311349678447391464041442875581491786677814\
2990033781459389784403797124091361173398174025459848679794829445471912064804677746943068217136700748998933917919405502697273008813882350924251526013783815459737555\
60051428829955099254613483671201`331.781411054965 + 0.4334440400024506391904432868615138113669202242249122910933113098037622428993738296681056978433368951176321343\
9847381742505323223386434448758224335884535843817489661029816504313630989170384969688044016586201487656025486288524497464684731913775763742392476892110286517428906\
505584792019622818946272828000299781773063226460440755667738867736990517421`331.8458894844868*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5045276142671457896059180519461702993450741000787703056916589567524177165202682571650228923083412584642980557646454492413415616052743896724717186215691\
5623620171546567786239769978438077025188636399833795169591149089999714180711786032534684311926448817670102582946364496795204454665026314706832982054564150947071255\
016373030599124979294764311400607`331.7940863109968 - 0.49616153547929211419908998860626689446333410609655187157549495905321250576125692073510616132804590858705663\
1657437591768902044102482068746857723387701229309282446964939885877075509291081156699091237593361378939145057732123814345183659989340039580711163938613587229944373\
50604801138714758677258322075731870892325748222714140213756643908064339463743`331.8458894844868*I, 
   U4 -> 0.39655974647925285923636495055990034831420909272529740258087557757958029617202514165049069868665623449641352193947684333063787988887302963996334481525708\
8807151689351844848510279202208404171032050511266496274992521915238056672481291593879157687369545593933319997660081321992389812176024178379185150862168041739328151\
43877406977059163459017258918408`331.84588948448675 + 0.03957033612084782205617029822124029549909670271422834143755535315895685310146868260689542539067547931330524\
5774425609346999602410470396144833655858970074121403117364535049704990043606809666411773394604579369618573449148506395995499683137656341502251315755813061437218126\
13657297578942564354957037460621672185379113312533624789985306838052626226311`331.6526125591486*I, 
   U5 -> -0.4269569248664856247553651304185265930332644868433293562740778797092856436335867328760676805234797500554023746950882288413228280609318565919240633631069\
8446423198612835716809646258066004552344108437070956673580203236376640386697219718945794598244562961660487600474601603591665274212164036495669156745132681122886853\
623870587882744771569344308223011`331.8458894844868 + 0.45958846702349923031758144045023134257866331262299942252712259520670199940493356693348101084100723704919033\
0582600873938226875602350141638475675538218054278077507466882135951645033065771963986145105325548892876776661257850380150241265922318586003994032163474678448529113\
22362181037514383668646778678364711997807487864324369086739096510973850534519`331.7973143055228*I, 
   U6 -> 0.35859160108359385603073233751973380975307637299361094145153346482546878559181362727433140370866753539325831820477361955100646163060071716869034469285772\
2879154545306757756892944601598790128346583622084254109958270530224115201137503150709874958646447914214243515674218710440206076187170655008726448833034711188568396\
92013425937951530554520350141274`331.84588948448675 - 0.01804278595909155639714142511705249283525185004558019413551379160007356376813077200414423038633176267910370\
8219417638844530914487816286489262178647842398721299383113450690285415653814657414265089999797757864877828262297510946594559574254786437339943877897320374983731629\
88458607317362331238107066438797141256908107058820376148797624277685838227168`331.24134340386684*I, 
   U7 -> 0.26379887579523431842169888929489360613356516674972017859390612368989990811957143792475624634399843406506784298834327331945705693004385424470734763747023\
2169870257674560920900192510080389243583202575010297897632505079144703185154546518517297665178360729285282332879128221010312278096178308358579588875987938168370997\
47213506258314540488667621020547`331.7905615810053 + 0.275222424008983841380121303318733874739002239500565561932937334176176886488232971202358666036104668285422795\
0679005619799895694988363548452252205151594256522076242589928810531244726920167971803112125886492165353198790821778792011709060788490422633589692612320004226079080\
1806449709788699849805934379512810350183438244764064521530530072955180772002`331.8458894844868*I, 
   U8 -> 0.62956337826431213340719778632652882204213605744062353695920695484642171855637068257751682401574368342285910973760393683530731876105315974103282036121178\
7262671642251247980174163738505454517006692926970929878952422748457110991843729446854730427370167331164804519064114597744092975717220948655590822473222963645782320\
013608570423830821643839642772`331.8458894844868 - 0.42085548007363625630237629892901940972098612224110652754827267290959722177876930735619250793531213026971183133\
0812687331728493535267352125239105718456574551661341871014389401659038309253865246906779395078950145597698431732570264665850544324924745607404532872099270632587417\
08379156586437154461810194706523226685252890156862531118767572210378277131`331.7648088707079*I, 
   U9 -> -0.2379298939077798679559567873062984808635569499125461851963846507580097345523519075734781557470946384536153359327985966718332878081640348907755371319200\
4171465334133992942909621513211501828724709565021537574599160985787680424657184353629902410320243938616608478349790431864759158813903170487859661427403492348369604\
220971740875878879739361876813485`330.43656761641137 - 1.6156519942120745697288296829798988631203380312051161905766004209781508144403493515381655578517664906486398\
0935368815581105691894688397579669241206353059706741913694379239535546569655304579997137661854611033133666541220090579416072221365171236915176709385502319914160607\
102477597413768430079624143268046280836479786584319622982026778461375315456185`331.2111998380421*I}, 
  {U0 -> 1.41611054662483644809320279828290768624339953911831148423023177168227080897354856562723163904717484241739190964577157185050451442903642396901479988353102\
9833434423535181002774661655003415714290741481610311983632122602759707416863561414516936826451058940890262921473496007185089247591539282289043399283757032590139849\
88782706356877860668202870421921`331.8458894844868 + 0.975077548459275265827469409255178929235388929635758891410857615115193170735847324700605747884256302336763758\
6897760845821071519957588003894413399543205944990135870530930943266606995680236033658331499939394772700026664437615343573315917689441371381033223677104846536373509\
4776074086241516592070729324438332365028297062071271536220515763725189062485`331.7133909517965*I, 
   U1 -> -0.6289136759634614904160096051235267757528360013488323498773207340279089706163983700642375286470292693560170917010425702059093717775676455702148801635180\
3044762771641016728756120680951369579848897220802897215329230920320090900983648594842773047843442101643811745561252359276376910994664696553346401918770808855632328\
61717647052422853528752369169225`331.8458894844868 - 0.167701824577578122407808870156827807567446450777728494241447499489873941795267990476882276502372791613712718\
7207830288859934197800499376576496249141520087595453862528606151857411760807963466412658319093140350521329691137999179907106102210488694143812007864441402945394809\
7858648411614404205536671392258834584011527523972843251599939890607944687942`331.51902792205703*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0391316621711294911196798793528878276004015321123446621023545066504379948413504127990084894717470669501330812681699047966549372452196339624386642023893\
5627916384860626130814225507588446481647077937247853577352729651984184242424153083535662399646607824383801315317609609951419783409175810730562000308237586738027970\
930789826450263140237556029519678`331.0228818839057 - 0.76621007098696187899734826525253320553720560433400669242907642948020513933434947670240969525472586796147287\
0524635927864478538731321996714957007067922692277810706960375612320924556195040829917490843302876517715938609728781108825410500725631608159418822166048433622625973\
82848661319488891848610479129293408863852625173663471841350357970874233371172`331.8458894844868*I, 
   U4 -> -0.1300568143143222600509395086190366879721286256063259660791346525564387048733981672026126251826171091792971961973385404591003365081550646611849903111676\
3534499333862881468936334893507686550499009202785176352572159960521623653493836257977918993007266204181842433270112979626329895715857084206317273375604591026694999\
554061398917059875790661963812865`331.5654518189809 + 0.40376328943631658809462197648877658320973141811875901727116991669166358954919788455366939271376291475391828\
7809215729703111819824733267278397026076430188082472668079532875288928418957512791731883046907750893135345804533960890541135224772165061580158743885809213309570220\
4401171491169091493503187426782831833368089313903486396955824588940413537597`331.8458894844868*I, 
   U5 -> 0.50656857489778853645833781358562662840643985613850595977830978376975314809249002206354371286699105953213614122503096386482014695395680968776381768265176\
8824697647353673188225316611892950399595654563235754411142936249445518731149307305103556126017557673805764434843000444159292897851698742966751182307698267972034236\
01676690302659087816032488600871`331.84588948448686 + 0.30120941675216243582406185072924363716230496577908326390671341052668855474828706889576326672939686004300351\
2608951770571921547810450583574152851364022357975702321295669061462406583093318630770723615074662956621022114717957359232105389139331527907091464996889555245552654\
05359301613516594625927258623165324856445019750989736344164854249235301715075`331.68957536707063*I, 
   U6 -> -0.3499811404699671289339003016137250087309424781041417766234176303898540347978578055738796291147766681359538507463775860780301258061686183532070023892868\
1296241397688744374715475257814845018097510928757086187657233578157340124145297801632697629762794953682157000392607493753188221951158418739784252013799804922810173\
362669884891597847621099612349381`331.8458894844868 - 0.15742336645264516348622613652921266578200807326914823681147135607382855009603525069575235524807799388253174\
4853567687528714067492168069147812073201512972837541563096501956670581259403788134330205142259924973855536367163204231451389388838559770227622020465451428843299910\
06009594814918661467748364712159601577561195329889666505502224064043277283236`331.63807781269327*I, 
   U7 -> -0.3962103124890513894927917060775346596501294691326269136442437205882551825989031455995717247074743545445866157948439185376161014410421698799482364155361\
9759818324144546425562926417978841886730845999352013370153982272263986309913784321623743495440779874418364775130197157948499272873292340634232584443454245409717081\
406864415846934711403971497261518`331.8458894844868 + 0.15112460672598437550257286641695646192645947708849157280963969665589323902216977967040478630736255124634320\
6972804194453520733651082900240791832093954568049842966885971627719498777873587731354332333222416254039343584325271618957900252545296163649892194729351536964463569\
86450210309252044160828400662331677322326956949780743722154287184280011181554`331.84544513789086*I, 
   U8 -> -0.2846459918116347947546708690986318277996523241006160918757254648919789606089415953341210735921614820553366811753817383163835566928763298263500659283884\
3651892880647590057773476521705104553548435514662006699671414966858408077507432427833246322481088056357132178009590118182126590694802325047482982706029793103551997\
691554351427300158441632912691813`331.8458894844868 - 0.54360717780002466882515183936850830667088023141225506850174201777959556743616497275811070740208003633440759\
8477804420820919186119244045203409759156398234260845953687725048499662177082699938076088016177538841065627919213706560284155348455178969975820126964670103218223571\
28693508492021586827931595095125293326177714443175613479644765972266109418344`331.82584243780786*I, 
   U9 -> -0.2025578606930073446497390543357064731132980325195599624955050301835085086252627022057269454264222654708924344547252644723263009529686691864291641072562\
1967388582154348734874374233488855685424524085794298504446257079776394066291677607690745003185369333956269708774747956508171950503081825249796398581902106096236375\
771463172653688783198465959674514`330.29950555121417 + 1.6566519841866122254084352024630667420167140532056781601585588960003490377201889049362226320588044929509605\
6197867875192207003538314477865107256332747802628965911217606913831256049848378414776435892746774664108533274014823925725095522403404407566418908359835170422564313\
155845977807101167431725325646175239671485945528527827215993114035627486135404`331.1918979322*I}, 
  {U0 -> -0.4051514372293521178614810298759511364189567108498626929029955385903813125185533252787702921852539321642036898864197528283167721894146350937882184254200\
9487940953262356241998876867096380287472701279142989785412778623810228988770519840648472335319106677174316938103259767104785574534948442186388189390572703452778084\
86779821614936429901864243962276`331.84588948448686 + 0.00008459076512991387054467195907126271467657557632927403279328549944098258329095829172455076967393096902084\
1534694553011399676313516698363253035934356030662522040747363013799863862202440426432142941281444415792239705179811904784915112352039056598119222983291757857970134\
94702503331763199135441812022324569574834429420064396177899311632622121399024`328.46655058299183*I, 
   U1 -> 1.27939149880551935882719642600552926286089581665077787884534627880296441557336136924278345212140842181648227314284378855516341737867128903167323238252804\
2521408150335629253963624820350340215204514337457863711579513960700722656681853205547214058379107865333410062528427272412436220139769565784576161762898308306888832\
15433983228665520489093513590881`331.8458894844868 - 0.267834547798334302006879355403189884750561002454404593406992666633784430666473100884326802822218718725150990\
8066829507483634940471090645206713058669232588858560768525715888896112125106071889529521105574692873225077466921481378732971067869487104322990199235739223272306119\
9601420229424600001662508298777645434823728277537179651607441742033467889483`331.3858794430503*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2714893913520469875824281457167018478339784911699404264687356547915131036052056887068261380988559760463624921726749090839704785160409716030677158936826\
2412813020775194285106126260465385266675371773784785968688010361677098287948978284943839262076623278399615853786572027383946584993933407234273787629556033907051113\
370091385807783118035955867658001`331.610538125607 + 0.659787712389862467627662442397950773841635697128711524643884209210850631104264632240613311659221023086210186\
3024139255523520101156166093551182771034011084915525753744187294234939862970755803629752312035951352683616052507779206755889634832083712896888116809850237737279395\
7054434198331154862690308667479201454218564913570004279199924705940710382951`331.84588948448675*I, 
   U4 -> 0.51476234864603633954921862243167394880179689663215563217490010282315450066913095721784424571910983066412536406178854195489985290804481278121833931649238\
8028076296421726613159487846013426879176109261717612540228089232294458156491336969970312229548680351964458142679958155741268487457585836061864243521172172034315392\
31090585693004708751520516624461`331.75536296977197 + 0.75773346985656687177203262991213417527576050027885694266281025659162571784898592485105364201848412182450931\
4044164250322055608133826116959245739372850886213193432354205793400059645618503432942969859157045732005594929004614432315804388573657326621488771854963819404909119\
05642779830559902994349413655722385404586576197433496961952149497615109567107`331.8458894844868*I, 
   U5 -> 0.03429754852583723042677571835716505875340537600755125511942079897642528892193989059571524520942248080455322809483176547252977053471705242092146067108177\
1758516549692223223774573346469399502036942790834886028384216565592119429161411070667364010335801823678535724026215693052820462761806855924971635072059266564137380\
76576469839941489218197497076076`331.1982429958128 + 0.270748349905667565265366841400919534887814609483993414193274000427305322283762648898651432330638750671222587\
0633603918735296631607721735239684637734753598054595629524896199263753292727818703116270465389197409974958213173179668780574577430183783032837213971524557621132453\
2632715316778152630651464822993371513071157998365080345705293415356982710668`331.8458894844868*I, 
   U6 -> -0.6072883135364915189898864714054734895711750080749462799605034804164663035328706102635758970259341635563857038810839297346896622749645919336401640984006\
8358337105084860129278178071198271760432099967755249311943417469736873581011396243607639663378791931163652673773869822326155466999812563340514792845821247920002618\
004821694697746810507928837735993`331.7608977956131 + 0.86474477573200953193046262673278545332873305153837528728977631407551802335187052891066226330923943925587727\
5504918407962387912040805079376116747740432532340403472064440995516908227732387016035275748428122871331317343432427429744204924579686384506063756373915493364292796\
87971598463451427555918698941352071936119717606329864869812161283524377267382`331.8458894844868*I, 
   U7 -> -0.5444429999552063863145759590794562191863699617127064516465536288832335664443454540019995849769566764344549869364318600573912752650628028493631169306431\
2700331099103302860018671113939602989969150510067189517633786038631152253602873177259868105563006730116121290826831875163403989175742138921518004848382709945899771\
79588512528320468059863164900628`331.8458894844868 - 0.273973214214715403556324692123036376793092748652275633799466387328048599059544324900656901816278248498033567\
7797725401503505167209171686270666223732794909158804340195666138226364537875099872025244357490649754986880125340377352815028146086246093143806400195120726117512316\
2152932024336377986103315321163969997909785653277901604222134581434566504982`331.67043948943115*I, 
   U8 -> 1.80748441565963995770337029952774527522108635949932650321954077393658209598376995495554172195034073707965699357392610466334708827402777250670429316084975\
7288466047258796072629119893957303262784422790500026854816508201017004620280306567519021551331938993759676904158351657368860586268745816965416991695896514758304642\
33095290757999717959083586357506`331.8458894844868 + 0.753152260368210419995953225066141248612112993232063342813995758749849738978352329915232237438529451543162822\
1277917337536818966058555717867705960323018216409961750598606160590053214896251648123106591731082434359000250732589323225059737696273051172744696795532527863218350\
5618857768596814006775048079014237801132897152537517916969886450716077719734`331.6143894601728*I, 
   U9 -> -0.1890725622067247220521991050838200104206478424915139777284812654082258531525926413155228564931770575758837127708015067171944622702342767793119473994768\
9322097616290525247177436663912672881930271894948692383078948345368389977600655774165004631312450600228472913800248130308718868806634967610995741183536945048413958\
527758565563061358906346067525315`330.2066831236504 - 0.08087724355235272586170711279589575502600675419571242795982265008767170206156701812016240304447876409306088\
2347754911462497465605192381911613792269924860849382706362197828482309896112806335172668493599708867471303785716230863062031596274368435211900704524587408761839332\
88823708996479429872617249594606947106550765622812077537645873101287439648233`329.8619808897502*I}, 
  {U0 -> -1.9676637327672890227577913291687062254981389509239089343803620999691160252123236169595446066752161507067438242267036956292814545553278354901221276146364\
7766726010882820343456117174203393973007120186418346585755208526182360511805195921355054625718464100924132345889949062868811901235724667109985225483574620962098830\
33313513785373581132153690284577`331.8458894844868 - 1.505238458012458266459320675362951347584414017265645618801885873763319339836179140956606837577877622876435140\
6215589099851750997381091357204939075390786707575621126936255139411624216545961792911770061285945174097364477750257219636489988705344810172622958352910910733153557\
5304402327904675073015654743072215114670888905297044390612829424164442544352`331.7403378724072*I, 
   U1 -> 0.73228908620895349216451418117521176056600763805851263437914137420945867544763676452370524837741353912986322518443386873107633290128177428313555704022386\
6527393306559388172797837278210686601166786884783376716410312829038238208160317333647052676722012310688546107294708471024144380939080102367389441906258461482782174\
94554530549255071641915887054186`331.8458894844868 + 0.439338629257992659460005691935937174006835898779376233196242292714414260112550509007543654484313546515937363\
9367862289588404825883290118226371821141596299784713158474496710533653602976631799001593029656703136446754572273847574174213286730067278129210667938227983803615592\
9022356833541280878576724389278459350176633130431783423002651637234664832734`331.7082381565514*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0081879949103722133678717792229524895742774729496722106341967257794619615282727663299872395559798750238244578867563118451247793700549304591753852802805\
4527229577126748037400878362473510107549977169211655072673933234834113137165312875652775150489469731768303348447473994192269400023299896331510290288640784679596449\
99587385960204804533155469402128`330.29269856640167 - 1.07343985147023409697196843694346164670822552212427985682530983188022554764750811535851699887430231866338030\
6613552233715658936817752582791007686902439906330562377404171807885729336894134442399797302235499635651263023595172427985058465701124591162487410337764738507940769\
52612087095054665580763229979427538274921488349052162170252042709989971407632`331.8458894844868*I, 
   U4 -> 0.20723029087250437828668012353828025498497150678035236482131402329328158026798486367837861942681183846436494711734038122106825052094747989259747455068774\
7556478912197087654444003412172912141533570478116730894905603473475442035934880705509559682377856061787605704206545941189782091032641873313066988091921510980035283\
38002821075395966270279328208072`331.7106938387226 - 0.339513892686556051991125352653266645513477895358954335652255015286744857290300877245333747024360800862688505\
1994334323146513992448174502329494679471260845814648576336142278773378403418508430763978410864044985291912263491107609071304820222795364989042426695242210821380886\
8848335402705385764140972891473126138480820104426083050269296247786990012172`331.8458894844868*I, 
   U5 -> -0.6004365375659785346999512117651213053089085221468589450767404113733228288436856158664256019836009279658605591425872804683036314428363045340276561829645\
0034521251949706336250467651741082725943533738105071487719774180136469369286645074176551313217500820228674617387444965256643826910792284714243055311827019524222313\
340217478628791760315470496301241`331.8458894844868 - 0.18576960480362794626622433735048835780101304618875586044823116118436548635049099386898473198167765980121208\
5897454882511696114315675539671132161778975530503323708582566925700154378909164181341726813041114234573523007994717001117694981917778629397829645391293614964208786\
95424059733860899935186824930805809871044999992624568682751280026737350351752`331.5909165438162*I, 
   U6 -> -0.3451215841310017327914726999010443447462040061738719618205848639553227589472778106588769890591162291974726765472447431439273054114585299676511685992893\
0628542969811828933493084217422427464669171876846038313491554171005904041057656767595480400978201165843710326854185204944308151389937853360226077820646298626983480\
529611388423756693437103301599475`331.84588948448675 - 0.4559482957852826710555917651671139586905429610422639537498593341487684578305164792157572793291389417822393\
7886331703710211932309194455149852603220672693172402209242989616862553335612502444987342289864737337343787827118839728096966420916992673988088676074825815971283483\
420843209312007148574496967543101648666496812325864449779159507943436374015793`331.794570660689*I, 
   U7 -> 0.74721185878102863252766624330109044471326109553544930587845784563684811990923536707999818547629019021924293464563172311342531297255686300469409707337221\
7877060216621687001472416750923396593716884583149322212982932051962549188860186513489786673524578857097035636343888431380021616895116497039440436052203059005720652\
48017047774463262599773037965914`331.7852521962183 - 0.632634964224463926353865076256777602337374041135792231922001963035230905530232167782018433669309654474798698\
7153164780392488998641750400474614841722430430950680687432877466388098874936274946633541845838452479998254791532742879386936479033971917635968454878968399156516519\
5583070142892112834978962704723638227779540097349591921229911669942123744688`331.8458894844868*I, 
   U8 -> 1.72135312272380530139590553979817205320706982161707156654543278930415262651134061920985541707877405458287163773646635246968622905271034359417424147939740\
2401449872850006119359542529522666705268271582335483553515955052847310402537208915893818689003655079247274372585413641730454843161573041254818866094244040490440598\
16608128462059960016588630126477`331.8458894844868 + 1.117847141002711952755668878252249312369144651232532187655793844513921174958902487649988678149792634912095202\
2654294084201284287854721353484305030749443438855188224616064569625508437103816997859568852962752055030709880599853169530949114265837708175000499024858032361870445\
2500093330461029994320715780925086147906238565269276988764758984861733310286`331.71929881851054*I, 
   U9 -> 0.16253062105420113446476873666774493994426773687719443992029610993597705454155796682116810656522545827184442181516447113731436065415661227142891504001232\
6675912192365867144186860668975594192766345183959190359290504022639407982676806313391808212700787233944559205755034747825405793430261791295852999443777266098212417\
82839057443011664808978294962593`330.0171897830926 + 2.967499580747765096716735185547901167050081954157801113128352811675231524570565057292451735217740479775194177\
9723671670622017545438420201819607088712139853692426524131509871237729184079811803230134066003481285402796420327961673854490077345595587438477262903977177376357297\
4505705872480619109841421469788692039806343626991171846289292225433520929867`331.2718158463823*I}, 
  {U0 -> -2.3728349332416176562056800740471034251897609873370423378623033119019726436382773468057134491943205168077310891049034166141911871910129736647941345405079\
1743774107810660871318719710795022092658334618850672493711678267328737184012945532638382315621944916907380853893665790571176400084420635118988847011985283642044523\
806256313233634721836499942554331`331.8458894844868 - 0.40693566280374071244932947141897307691311812494816423024832144661706765953480452839393808638226236806088134\
0284124559556785117375734440853347895104979865879584592745763408094699512676713029209126753526775567512963851701003635600262129892718489227112375069643691912990828\
62853257248045865506048524291657565228198713431174673314528301237543220064475`331.4409483163916*I, 
   U1 -> 0.02952251853650612987201466882872559346345350801231690848352687394047576290624176024259009906689540452652863233674915198259166311690123415645647760921113\
7099338574035859964470575912983746717997326674456370840246574515030843330267298017144573048758540437149566225892692193559115959820068769348927931988506543565517794\
31157531221298105100498942500338`330.45179336784855 + 1.76489858350851513855414617372523529152922376119566463445383721788515045404858133283979040872794218826514800\
7982150448568443174977259212617882726931207370886162834264641191223593467546575765249823562974449579040847939765611262146882602420014726479946911765265732974637843\
42900337924938757823910461933553346818743431639953353465903605566732497797596`331.8458894844868*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1586156475367749979244946247814622585380260733249489413538936191148653707128988980264732240212385524396469894800213378840967627771758126902508009386994\
8624384233204972248031742974111274056831425259580271818342154318084794510423658841156624733498287453350570557483021901846763347595744036975577330528821340918318843\
738962428949347234365906844658055`331.48817060087356 + 0.8213834786489907191308384708865439321466128704766859513166280290583516827674905143135852927933411026081344\
1476321165791185529136537495011629720635312288984687500961907518082471438097188319628939364900270066435871412871677049814771591725436826531141675159886597010032531\
720913715162128184417142801014771834672601021420067632757376150861697767133993`331.84588948448686*I, 
   U4 -> -1.0323766743159884984158152714739645821815725277637613146057984577779383870086589095622909207816208905172160352009229158932646222605889704975755650898384\
9602580273724215402147138492527744031378250986710055633941536292679826865429013973251200397324282803636358454785530970497699449620759323187921084577136726686905298\
5574422421780293178509924352103`331.84588948448675 + 0.217331317961693699829252265709612730532437604826535789143069216684758011037451460372675696389129230120845372\
2022592756221897705842023282711203989434198479359752760299981729828619427431512656279576769423934279644793180681452312447986105231753824550095707452388415465924673\
9669244557466573159677565666483378395714453898770583127375661875782239721262`331.4138802231587*I, 
   U5 -> 0.20620063013726968012274780371211587783354640950562819619276548791601741303807113066333886560280862147372308637019384202365122232161063412507332222328289\
3579382591045939441037790185255036791129137012353246731014783487851172592721545058734760141940317784492930976898657140090292580445950064578459907717754073758389489\
81889798043043439777053530235621`331.8458894844868 - 0.116765135466801446555927843569925615487193151696831110939567606999216834908604001043830941444252763205237170\
4298509145885332566401903253648394511150035784110906915225879918611536608810533093277537852171984558204733125665002082049765632956830145340493610210698587157505347\
9150824008113543933630675904983726808870739090326618409652766689590140032543`331.6678142267976*I, 
   U6 -> -0.1196390442237512469302509404895065659633879592475726727411256742414094982381354877804461712225992798794314739936200657862215461402578823959465951802496\
2806744355573530329488062311244744045584621510966300755715871297910651323829746978763256724171669349636574674843892254522252927579056553304830400959507006043280902\
454054191030124690456449000009474`331.68859783887245 - 0.1902753102810466519109205849970036329888454384778636869372101936443535850103172780245331120259701761548349\
1233840608788793235010515732696351724863650675267898321801554583123952833855611964495581432592117368979860119137715945015998911056031818203671636380692028034854375\
919797934275628390791242295689616955655215319731970741596615742665794187589561`331.8458894844868*I, 
   U7 -> 2.00812025509712827535289885835612000080009253300089436329926608671960556474262106485255580545368582704142809798433022530236334375051073623276448113926859\
9191165848575609109207411806868597702309995073701978943834804530777960699951743424769977199938733676004874841976311651642924451471190654984624776948362932092771093\
54762999733053980153018213513504`331.8458894844868 - 0.498665273204863939556629584603701615113120722444753925499673872651158174479434210434798064269977613409640379\
9015734112154976987218871877359303152227214049751297825842279040990624463970544655320765858249687853009708643553022330506240466390559112731333630969712944282578114\
8687523050938038475506689705120890480068957874820813380100246547314455897962`331.46317308211434*I, 
   U8 -> 2.44131796621608120981692791075004727602990602404524471639130836424779772342160718383232325234008252490259620142995628644680966751459138305853254091258391\
9452657527373633776164134426539432863685154908900275427462109581439269353851095250061025690682474026640900560441717156305115577217621319611020105083162145894562388\
79393894017162587772833629373329`331.8458894844868 - 1.505581704342176722313335561665171640121361858397835276828937316604814196796196495573818920132771154304151424\
7928730234375549319314188063666284177087037816229900132765737898250477152992536273159250143169526797132051681507876998362726765973403606076614380403062384937154160\
8152830792090624190892005388853781971762406906866446274395369256246583049645`331.6848422448393*I, 
   U9 -> -1.0955266164981419295772640460729155274326671187750331298958059600067064987698355158964146290309670089999458108295502626112829518610401410093043827660537\
8867829149087205617780380162834964879802326935766620356640467625411345915688092162152856102589375355816736827531632511618710659124486074224448521477089313395208846\
970837840636723095214593358769976`330.7253328167772 + 0.19969233288951075505224887181134423054662805758113395199729451400996286602521660942861409533956580169838889\
8926311811607567998067404293825255669565246227465550476422285641019704787185548997392154422003235961748095464976894793802508928164900080511963041127147279520653719\
23391885176060629831623293951294056524265978674181258269629751799662082128055`330.0298081583602*I}, 
  {U0 -> 0.51882280073017110830481374900640096161299064660603526122084150140571057874915265197490717880064592127488849575832296497115423380086796740285555539136848\
1097978515877128189640578211575111306720704390415918189030092807071801030549453470329409676034989778510918060157122162808476252799949096517779756171818799381576298\
93049092907200536073573780803404`332.1469194801508 - 0.674503305042876544053499095708656671272195174349188298482425496909338818801785336972673259424599745695348716\
1888391170980113287202185400037895009005258835837291843298017687947371214750800805958096814893158657386331321356717404561424332008737633413102319608791127394225999\
8591340242942200947068803769861658662286624884464237009811679793225315550812`332.1469194801508*I, 
   U1 -> 0.13644052090868587741049276743904416667726579546384629700587507946882274685570721232168385433698354437821886350028115858210036116213433396957597514817504\
5549649568248388486083791732760536817809287565477586871454576321257015474979441907506309782741761032597994613932591910656642886537180731673068314088359135025682785\
34215228552860456921226365131121`332.1469194801508 - 0.007712702312361995403360277356223695551556328187834640841384786994193414736762262832312424270937402893164481\
4208711094449871730511520546365741484972661014581882537839633095090488751521845787054596245976786499072978766740192053172590431078749592854055006281032548221426545\
4109090698263017471169633692635436355057987942046155907907614037869537768759`332.1469194801508*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.12626002600795483827263299140678168461661974725478207164644277539198776278636385371308712267527556639189262164557818444563137593452744866495000391518695\
5551151152823717098473854949031071088145128996587349161390935092297740199824976775508522513746005589994987040634374253095196416754209528941438951006750104784726945\
05481327119836484999178816592764`332.1469194801508 - 0.091487614243927579045259933288988293060159596836139206591459754721395593005669063025429232580811507771338580\
3046530109585116838500146460483400192492212650847318320913392815773190890760470574569516813877198800759055205719747558935772275067757048326852911541703562088976313\
5235894229617830996094188212289692295645151523887199497804910836493881378201`332.1469194801508*I, 
   U4 -> -0.3688078300253906927596357771314831925462177795086132554975540274585149237525729534615380172495169608952663652212738631819585871887342582344444456357184\
6983438320959421775280413663523039797936967862081656426868991797645965902872140097351952869497065618227569179362086298294569216364225886137480449454854516891589711\
576145264239565886125948319788197`332.1469194801508 - 0.23669405331374709516953895574132395237493035380381471868167128273186998666805401878593343659044188608974003\
3260246955300020420434678345354061289158584414161637070585795377839532499303141849562695744689169026308341989862123746960360782476241363245393176257958206078737590\
93339067588820777112434116568319535274680134504845586962559875370950794385459`332.1469194801508*I, 
   U5 -> 0.15627657678597445033755673478181351037995464550164913497849346199354342878154647323314797842859442195116266693918943971491615800434107565568663822284550\
8526913470012535364323083962580266324040833118095773488530340846092066183561060673489907942537988227331377494788464932689411979207581800616948614497853310312334034\
71569424329328030790256110476064`332.1469194801508 - 0.548657530739180470565319725032744924804974603931522712096618298330154040317321532774101848491386351115639939\
2835518741791886267425168200786680241380703588955790386528145552486399873870858619784430284527209200189889623983630621575343791613304092003258011748133767642599968\
6723690737399073855061437486881235663566751239608417072109405592452755359142`332.1469194801508*I, 
   U6 -> 0.34059083698341313562675370525399931771568272577747083254509414128794938330036375446549944683323975452256155666125661858773875762503226267045877157371955\
7415249350670724989444361095222640581662303711022964943824355683263355926161713073382731009244062852164914265458745880945836380217462306302777411375055488006711064\
97352592665879443836886782641852`332.1469194801508 + 0.319200399456777730542848154837111445790161115833509845474691855385144377907992918698137737028208249904021024\
8215154486050599963092353012508732883484113208460507805430748542583394014495507395262042609311791518161668783492038323116549848907247816179188218813897284914624610\
1344333144179353153479403152583279321107143026376840994262286241437665430222`332.1469194801508*I, 
   U7 -> -0.4943230567104837834348704826841925629096853856514666096579335095442761871192948087088289991184056002251221990915718795050751762267162347423571727998535\
4338353542350011480602163262457300485368928375772577370007146673711002297610942843365630092719507144466592936961252793723427986437709045161275687270936975266494296\
835620515795860558724082011721954`332.1469194801508 - 0.36435403192869640581430042325263684707335306050729823807715510150251172001873610731223919630547458299288704\
9430296486811846570437909969451558504172480886984558796021872474588441658530525478559404966257957617464553355655906619398803371659385042654832063436683845732600414\
23792830683316209519351557558661945350417121749698935718302910324333311492982`332.1469194801508*I, 
   U8 -> -0.7050117766377157387555013658101240585693466829037205294252943282010266427647877127890791334322386536115809883224766829359744426900218362024671340828926\
6136138517235384417007724133275411168007995313982044764769451472628783842274809844401260989526881948058637400178591261926243766030184527508087865081076314704360360\
618090461274298859630227091968868`332.1469194801508 + 0.59317942886536113126621024394915101810312535356054446992893537293827379833740330976238667127586143045325264\
4500309520673521489761079729997860392958467588560946968238990171973122130233099960770457656132461729581803970992713841470977725267090770189934517999260343457996590\
77752214677105213799570249146091558675351684060204336605526744547858609286708`332.1469194801508*I, 
   U9 -> -0.4164774182934771195970238859801293061107939896308369580506514113963887000681506837911179150412921179758621129095266119401368265060150777824588697879916\
2436277111290640613715517604638627770135308768347348634031189098370979289899931663220067644382676436532280994229155295749375061588699485201972004354665404634582966\
794927285559562701528807822701851`331.12243805175626 - 0.6571840923420063662867585116375641546413584206441274221833659450934285942855353753863419353797766422808442\
0101795118090461409732920703120755389548708721398553631138286822306191130908472677188633340161694134933535661088644087869718774128427200641704171371760615934544398\
961734175957550701123407212310894959921556886063312625928187203769530360738293`331.3031115363168*I}, 
  {U0 -> 0.09771264003437402246946200931936603262886383275042567555924211644770348069016377510984271781412193195200226219669978515391890557526912280814173766987489\
5236942365944313367759667191717644658021415644519568455580032240416481982254522143842184734806708599540910691437481050109605288023427006848217842645103558160516956\
71294306186329398936273091284724`331.8458894844868 + 0.005661481024782240579641868935750261715470039486589173253142128428516973229313407348497613470575720211670177\
9232181458409682109515749409659350206604161461136146311188681796731902017690575712524989886850492838251892895540984219882360750138985974355503530280148753428196621\
7840291375983106001281645904956796611402391085649864468151786292330746416228`331.09445828499855*I, 
   U1 -> 0.41259740210982187738617521873431014790994120970390914073266827559281639355189414307610323660430168358384487285177251313663439444109656580946316324254483\
1135093553921611627836101933229440846555759683504312583358277833320064300072309964915359770265326852960476063442708438388847710671999493178003265265757168816741011\
80263704049705153343342422664979`331.7364624724392 - 0.554945900265459691325436494984763102160808711628122082914192208750611443401957096452281288872523112901237693\
2971341489260970115166142967828288758239694894242166257094827595169093483509920433454128893352920022544534615328554710414157246091293421959259273505268923957912644\
5050719238939889772875639970551265709234468987189022218196859825013650068825`331.8458894844868*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.53640189701945091092117241706242251222984039948837243673399005908460874604393799838737343703506056785433890844118184745428109870929575267995138229576201\
9943928951874259819880503698433304341903824605952986154552746784499093565702449829687960049725066447443254179878795554931431767713191889303658895775825369760985614\
523790872140597665376430648794`331.79815919438295 - 0.3875254931878540892387183318896329000536283107607368505677783972103573729153985735365270559533287078011771494\
1506884489048935193150441504622315587244523183049911262237130396103137694671651939355438809042610006320519859842531841033352108666970576839911144441795848870935486\
660086514011718564475858548501346226924243397190640622996206643996349203549`331.8458894844868*I, 
   U4 -> -0.4982538483452560503890283466437562273957308526388007606149272919304732272036212549586239020607600719045048230802916625651172019095386320615930786986811\
9467914121700648669433694740112597434626464673163188281568796686446428446833332410634841895185571850548413839781560316784062479230541284442971730517293849298930337\
815633071525054284192123553942924`331.8437836495371 + 0.15732025238704220208717105848137030223985881430461463692594579990006976046548939770583190701107395568659479\
3696541008141650082428532707978230061318093605235376301549462450824869682377023806181640555783303933968049938448323048814206760662802345402844249475836654664693293\
32845664415991061946333301001030978090795524890666368077047723453050103200897`331.8458894844868*I, 
   U5 -> 0.43748761353751414405239223161189132774399738545327304445360825662101022209146598497645969165324253636842797901535813695827661951438151115090738441618387\
1433355771307449323409766442565413879420052750735343524975306263811091349770187547279977090817228732717414578749691067137702701056083735282274508119391064824711511\
91627714392147979230405910842965`331.82900265448876 - 0.19374420385152559298146974924081662300418112453394843215675332588924820141326476942856364051593993690830411\
3925301965032702418301618169505893845395494775193077792753375781397170324085559615594515661798233210321965078854971330416356004872657248999208746647416228960133205\
5975702705890237307361598145914572041470334536348549372504406239460212897255`331.8458894844868*I, 
   U6 -> 0.76758095498131579843024453245293575568251721318969234533494033594962244230364139020989704043970309040463730706127808172237705454284190703218009565240295\
6908534327539448721912536928756909267250441597954144006320020789620869763717311939336779754910185186601036059990003291933876342712721901693172840635495592876348652\
49527071850476794519252301976689`331.8458894844868 - 0.172968189961818116860167419068929246199994775965943344425325937916717262897379725451421037003040291121557890\
4441596422589990589939684647864759884789680106593666806147348041867162330805029968106607458370253533833844866735574164590315644154582793179646235072132130706143527\
5099368436073831253365273219400459825790944359224882773391128403313967643087`331.7332610451948*I, 
   U7 -> -0.2435512533469126883020955401502316965818421631795101054109699639369549452686854001234175774964526892456261618193355490625162414245738172418151924260726\
1610576722110381542426084219482023656516838161642705974283395681951897949694546721331154287980176758379745129726188176584068635119035657010874467999554176392229965\
243118477402821340444540363640919`331.8013611812124 - 0.91341667529833751092143851250398680909412489322529114951399807142896194080725914752238274783391327426434672\
4488369511835223234118298868106667248777922128601404939780201709467304322393115211227216330226339041554844750370061151045398959976822551089246338538964377765073863\
26388362157089686488256778264323181614536133822252773341387178197249371891791`331.84588948448675*I, 
   U8 -> -0.9986426086730024989075671636065788950363347065442260256705664387534657572123782489655331871850944436713144735967335106329140519056971800979807135563386\
4702273063289163847362608216038866183546732969686314996338448106631007856305821709618259270850055416014640296983105683394462681670979390223320262107319383433174715\
093936185464523020404547728497783`331.7367924097532 + 1.33961498975945494754090139374702250129575438269801394838519521361109385351548575895573091616691175582168782\
3702008836795279918301620094748802477696310852832068677696974068553013559300114893656348283391468266091046215375129926316762123330273471821421838036141316900226225\
25055223649497907179080533930389686712302896325965410030167674226543828842686`331.84588948448675*I, 
   U9 -> -0.3611516483399614216062880819111845738017696941660656166666768540384599633165606149938186573659745750843438215702843437733036197243981151073862709485422\
2891221182126013462761487136774444783462640663424112075946632400904798003877495874325074280512001376101893344272348330091260675183377552869500539660283584837232885\
081748167170811506376507316938138`330.60008229130966 + 0.3742139293736528387013061186866802004210221915450064696059632508154249835155007698197980326624820599959677\
3252233446659809560994623237575367738609244219420228329891654376491889361418296116995366508841812626110489652564215626625146452484247448099231392510129887663733900\
186380636248209527666093113918872051725656233855773306169534729886277409950315`330.66376834766413*I}, 
  {U0 -> 1.00098650620710855449694273913159014680255713713020607058082778901921127112233234746656692561864157509342899144903666429364063486820246686041714912206569\
1808237969991653683713545796621838864758435184851688812512058142958249641092506036895614920934130961331971456664441226395657292415041220108532220161308433157371048\
25022189142952479506887633826459`331.7652455474193 - 2.291053432121036408612467420626588386824106396561858836968606901698922264613951384286752138705926703207091289\
4769041733190450023495026092820091757379707760829332288727743812954118484654028840869161827641912992370605738722882242531586706291799595268555922031606805233818103\
9893639048877487442795474159196420298160560705912703472221695538836487042043`331.8458894844868*I, 
   U1 -> -1.0835229492173328999076838591829560865026592125927526975166468881400718591688146096096628431074576616325718641404162953912552048100234065543834266218960\
0915827322464068283844456425679832666729035129900171721449206838652679353226864634178655985499256088230467765969002336618884792839515667878583294763025867079653587\
20644663460590789753731283683336`331.8187920370846 + 0.852033177002000501597769075232056067981078192757279399837467421262417461803734583522566702302938831962381165\
3335248409645782165386479393141381858547729963849098223318592737195240118505552201718562267352644112661838530204861931731601631606540913640476963650978568637527815\
8357883901706413489148600401176337969654927279871177232293719537673179990887`331.8458894844868*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.17126301015894183694501771618963627296304361982232855633929136835026878229757726016399824460164763016904664786930197248191479184867435147987599514486481\
2741600359119115527916833756070427688316090408679680896129773970452574736751137492363007411827760994060168738576880908246817990486611904131996382186215269287099324\
55673460318278826067190850571618`331.8458894844868 + 0.259237648308079043982516891484603906360844754893472773467847498979597010893438413385872213164095685712285690\
8931415151754716949439626247053802361622565270244484378496796087066359101664250271340363762308119298518081872299957726818886628575125632647416019141958344971049587\
8228693413239852730431147667009903752460452926189815730512169857274873575402`331.6962749143275*I, 
   U4 -> 0.36419968656681322719006522875516670758363058898858071566730184989211917064603479472811454664658779467929219518775785205057937210751137952836955038302151\
0148959498520876327356429315628436561891975717430017273191524940172302103281000872949878022561125218548855009745949898993057762225276872034838030195125229081932718\
30097151083278400495153212812332`331.80264677962265 - 0.44433304411320672346720669335572634291319421652909520376366129276567943615590378695021139343575776297734273\
9807192019202150488730772381521139364590111914488791895465175288314383950461403303020981261601658247082948351673355178352321890494153084417357230497175984638949100\
29413180702077803730801456549386017214281688512102798267417038322406608965414`331.84588948448675*I, 
   U5 -> -0.4294868042988063296723556775989314013501234429094772540782985495330239798600476354437636486930827695851096063782651115775973668363502457787550880818840\
1370619568008781603889480220164932242023961726326356821801537218300372595282808400825249035474660842212861836510045331345929457523528201861380235316056041957865584\
419689689419228674353810319498857`331.84588948448675 - 0.0699498740901063548307169951015647545205934545852726960133562419869446158442397158937606704390236316859862\
9751392960924158619900776302201663753927940259262791201008493199070151421832616737720448926310821209116160847180292597174196483811308535486896071322725699267054227\
179251165220607911078584271468589977786101120313807486713476132036592369813782`331.6521950452979*I, 
   U6 -> -0.0452781282110020303482897138574991692079097557094578977808420357434299866808628322079776202977481532254052637562618330912600236637795726164537583800232\
3514951781118742922440775433621922405191866241008961197057555464849353366901214749120085815499792203566311224574771683123928335121009812547391325158802203752162809\
226629577381720605322322434262562`331.8458894844868 - 0.23427619775758929374743805962371016836067671438331605647557409571728709717646947784675578835723014348273154\
9988662028776622435798355322887675963106547374041656200619586821523006290462153645396678009672834366872244838328072490489823328567038329384742705483374000202484230\
45505793033069095515251229006976915931182067612984351667610343438083464639415`331.8418913076688*I, 
   U7 -> 0.03398478484781529026602005767641427719336178264184338722694170373876701059902178461334168633707486566356616628910930504347440554336624489595484074632699\
3987677475817050566080726626491074539077152122138860052076859394995657021105631812193266496468746643375157062075881989389050623887692770324044836160565348326006441\
01900414521720011148826061250189`331.4171754970586 + 0.977890917988613089531867758872602780115290171773388157994274795296271255867669454946732898530813811216723067\
3456845351909397370027089193391166162284145986608696355102750405278030629343320898236951005276030212265100089190569641840265126221483721726977504473830044776133921\
9838603033177988891691150492745789164964650431403141032305902840543941075218`331.8458894844868*I, 
   U8 -> -1.0340824026947155442713732937998279274364924717273143521005849828154851840355042795520968532419114965656716798202695047043609313726196381073765415859631\
1773863588416704235002484377144449533466171871799476631638756611032463282269689372691974928003681289179551334653121304055407822629471476314487486920988240541241780\
440304578604610930254180422117384`331.8293279326767 + 0.52937168856861122962757746925126103433899339497424053721727324517932471854378831911900307019914994705785269\
0687397459198273315807623302651354801121511176224806015265429805427002777596391134374655326846077211070695441367498022062468410745609342006631134001549390091711292\
23127999367674752693576317648695343600051211150694394527821430017709965325354`331.8458894844868*I, 
   U9 -> -1.4552103055673030313261907866603796506332944517300816600328143152190773498568410186106641862034545782641210412670545042889081521262860169572664180182213\
1231690630523643249450663511105772881250499920767016316892266889788315994633993273496856617773480620180976173276671936293111777569747116568684947723515444782115791\
020595544259552993659533791867833`331.0342667370211 + 0.96189905153893532395945469862870288090744442669885451031415569385041542931536401304210150892014018682042823\
0622556975158212990224306500427892306437245234758488135237468244958629406039143516494458009848757136415626629114709035115561346052923812360994824542386447863542512\
71461185957840988244692198497210313385692072362350677984627892955811799648136`330.8514401994911*I}, 
  {U0 -> -4.4530673307717965853861453002525362267521913874696661146517777459310235180288448724998729872059355175347803052803257111557995115209978559092644672595950\
6686645960391752582557993808337791734890067055854383233500740497846107191408392430626766372940174532826080967528166942910095772218828040858811809857799839677628092\
9364513943418`312.4011374804044 + 4.0300465061284112610096942797433573117228616295472681769600596618852029326408305326141684671218708296034350668196920698552866606\
6491836766627550636531807599551703906735591844917652432180215338774803594849246843885218743443696161133718793315589574139220455033138254305880240381990436009290437\
8033644699660512224538348832864340074`312.3693231142602*I, U1 -> 0.001035649264570082001142268815536540212279915937455963147614918888923630026090184786476789880055\
1099731654373048227844327277674881338151680645884110732334854675311540158529650645623805817564261325598750596622780117108708895940970328667365618014962276694298707\
61971387332665235521834077761240904861246159211614905686396334680088`312.316596168254 + 0.0030953212465958485967901191238705317166250579051570931538162038123912344\
1173508043588526735673205017798984180000270247328577968020785179364562700522708908876653314999263561224989658943437163504224035467174115980182226138534254249831829\
959597277913378763114299858958124504477126105594456024319751590591392126564618491344443121`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0402095936860309855921129393284484741779361546545606607907176881361954894514521018671136481764928888861324429944362305572391739262108178058388996385385\
4483856278835781641509193104216063145118990744727764538650811998490832295944430368091813209212633243188931314703324866224427174483877279441406019444112821243037842\
5105805705046`312.32288263563316 - 0.110656048121045938896553456884836361403090627485652233371080783130355476645257379163961651679646755059054253720474259871739037\
1158451405592779613819918745885533910636522918209652957334779328974512168642179721234531460321875961869360654665374546146876148742004196880664420365031261800406409\
14765754525695702962529753714656052967`312.4011374804044*I, U4 -> 0.01385697962596763900629659458417883073476580237949380484614676410895442870361398675968697096018\
5510009899785517434088919806608661921747688042931358001400522910087754715007039547827645660942327940368442309080144643065677814096738801656089703432176315091326653\
879513398717004980020943923193566144279366224215261726003689634201781`312.4011374804044 + 0.00035568673252882617571327826394816033227654892881382060226063616226737\
5068528730611900669241949081287987174789255493859806124026383889771249774216341288752517614306328383180792878055094141376902080274661369225032242218537149229555116\
14883360078835750496061253694892653914908262158478771468704764170267676516115597400783266222`311.9420544448136*I, 
   U5 -> -13.216070733043690573945189398025879485072635573900647276166217209714398228855479138693400076197856210446763150042549304976623410575096874597794609319407\
5909842500151391851691880827559679620349009806667794093369723648844195539905390100036875978386887987398152849646924128286661089410144176649951099590008066303793570\
52845541070344`312.4011374804044 + 12.27253287135923671758621683613953343432458973689296734437979831130199735280180435308163065469302982030950032910352223068077737\
8916263399037069578102196590931310402925460452119932251787395794705376385684972737395994091219861457194668167074550415546156728588812893672239186177312855163477544\
599618512008625769226782280382997257147`312.3701597062706*I, U6 -> 0.0005342149265986586413291961198332323797721614409938225239934218529298444658788439384394473159\
8129721831030679956492899917037491313281025432443730183421900360833563084243986449210876752211808615941275253873284182618187745832801354039353853877048448268943398\
8727929053917655384825617384212017533963047858028641271375362719713473`312.4011374804044 - 0.0000998147066506040752351767724492565693479127221143249444745596882883\
7512390581315210825143522200175649449299114652099725762614591861891686530318725207044490241890368217073807933600654377731019855284036555473630878613864706320139642\
3392343755118139765898790496591578310166694194786410524151422827916987183961699260719988491478`312.25838750887146*I, 
   U7 -> 0.01708588236746692738223499365274699754621906166879364713351517024746304129924359338868718298543493853517972454194355651281353520279396195414522331163972\
2615267295501356558873925677967847222283045349037251208395216600847657817329601517360753437244437716084405716534667742133354744501386207222095662763788063399102305\
619390194839`312.3857756322749 + 0.00961011355588688927092569249537830098677806799550972729243080412471444862691349350740601172607336212818622883958156953764635753\
2958166201645488445057557277266566089866469967900141560597936777331031188919337807799729034744416013490030536567896359942256935882645800202375822552306879377786488\
792551022892276240156452298788610749`312.4011374804044*I, U8 -> 26.432090863380136843774192687391478964224538770142336612587487820546507132125770595200960254996695\
4052448452007525728777399500543368423422297044196830031017077422545932244633340453907601594761199600698442533831635286452244129541360109977465837934451207456646285\
46993106625137446066788130748778778705286490798535125024815561440426`312.4011374804044 - 24.54502658397319858245431202682107819489245350017809381711669746263454986\
2501896937369874595618178354656420868848044528528862876816567188916001880354073494873447440027315124204628786478548974923553430059035546406131357952384180027295359\
502649847377200487202234925618320030288520471110746386835524379160918413985743463574739292838`312.37015971651533*I, 
   U9 -> 156.843430323542754194674032873767462423808481075542982132766318522911044426316560090603918406978490259235767774410491549806549784452509061555291037679593\
6482345126007201133855115794587074485967562028420415454072906901719884534544826967166308280489721164087008410396009977798759572701941507346708098319931528328363933\
1240663219347`312.10333063651836 - 149.4411924729935100484591537381734755914603472366034812358821356736878358219719146960795138131689703860069754261603890529264347\
4028778807481959182410994313521795441136663079866374520888254118004859805944443862150514605211699731424477452638130352742508597648692383408147304272885902930759171\
5324025368040552429666779408470667289698`312.0833962640264*I}, 
  {U0 -> 0.04482796536827469398742368648173687282552275933116146863618801606928553429510832777801246610821342215054562704558167159936563856540839084148466420250763\
0341642062949367038878250082766721826198075412184501951925557362624974047839581421847728826799511451695904846390816573973943178872841684281879696459487486869162008\
377981260428`312.2556303835334 - 0.21545954021361221480277666731196453323619985816823102246660163634121035370250733057909783937939777084025059677738194043709006633\
4796963669222575633808416952279275301103431479668391120610099675011992825109839895303495968902758574465853059371517854602673107276755166289990504536445157958145238\
925640987508323355779332104576401112`312.4011374804044*I, U1 -> 4.0211208794495198351203767434033449189890360935230793497914604191701220478660207574755926959413754\
8034966690109456054154017385481724656206339446082938656520569889085229091515028367730802077226819246155883321634094067197221360747491914758353888240903901998125050\
829428291537887935608165996407661788018270614924612929851452739401`312.4011374804044 + 0.40211317009092768967980473065477771872963053311461944275669284675657340004\
1954630693477323420927100433909336892694842089707483936210582981927645852661959386366410583021901142147047290748229641788642699233366627994937509808360003362921093\
485782704093444612495959312509256266229130579884994775847588250668419539830242165418385938`311.9508301419942*I, U2 -> 1.`498.8860566476931, 
   U3 -> 1.11901698904266015142353641631223123956833424553545808497329992245111208711538245778089653159694688760661719241947915911412343410551609888598585518873128\
4192833043856780967377700194901047760498280151216449493514614545071932965352945295009073115670366718639005049764929159554640184920366765212237508654132052330025036\
03579179178`312.4011374804044 - 0.057100060238216054958128642328490307790639607682425552752131249889144616312956285533813084613030228239755575017479615672536246087\
0255220681081586989010881699855047806447405189826036616230253074187633344173191424083064309391083059972146975665838697579082310565026544612900582531559070092127923\
85114944050097507854255986544237867`311.60279750141956*I, U4 -> -1.782909807780802312143505023296831300275069675873867628702198664916607784220593402985500068442635\
0983466447724267765319678495605289172388504430325125830878652279018752565752518768920275843379171588341642382138795243328742404291536490661405022885586712634085200\
14588683686546474709059341139904049068030195854022226920628572851523`312.4011374804044 - 0.270649011976267624506633214444675692637976549783912742691727902271237925\
8883539215727966118478424041261103976331748477358154691295274649611941040012716089486018331487672611488225030788742135579618565189128682306139619367388347671664391\
81792324700994514113692423087114794730767655832629953583556213265257855778583751078350821382`312.1256394218725*I, 
   U5 -> 0.08903431384605038969559328657301360609624137579770096161818319165359511433066125264963212658664218944548627954935471355448367592028530115319091473663019\
9018552473010044101460844197553143092701978779880953059683669723162904582210953525924830412482154180162774170077557734897802997525115037278526420664245344833091259\
367239395102`312.4011374804044 - 0.10626252948362706801615353243825024182160636418037493024796630481514009074582760289401625262641394946046315613807044627809355544\
6662172779911409572943833808297038588084376398911264575047996612519330562999484653242936650052158534836343843849725880100877005112244578135620869071366354752460929\
66220805030417126227363266727291967`312.34127418867666*I, U6 -> 3.3534504740471633838130959217815184988395526786561579752278060326756011261713976028418638798426214\
9205871575865648656805305410147886421462063075125419602251883384143289534493348988053109283644468235352169836672750488768156922586805790275503100813501500008214775\
3372603438061154878573453335783916582705819865080191768299393452237`312.3287021771724 + 3.2225512388607099037869008268500607956917546602984461295115224894379239578\
8901723647261958155790046074082481928167337781673586637531240602257557934195746701135840918205589143198080097464265727149755085192061653247947079309581629342259178\
7309663798164585784128760727848921008598543010078168108078500315298372204888446272614927882`312.4011374804044*I, 
   U7 -> 1.45485172423509872587334162250378620653349330864929504453226149612026911602203548208162904865838166553276670024666633659966696268776927452164624404539129\
4637239128719049850443546514182814807896630183709898941482406640323922030401345537226991372942067032345081328889145365076386237811717895238846670248780359136633606\
91082656643`312.4011374804044 - 0.979628218359138431239764430305152983971020864619401812578117232478628201486302727600367565158237303012341935333811605438327282577\
5811407691200737911830684248050788154862009147914068815244757554447467626325069197297884634554975294255558020809715764865857241601215659674667593689476510010310855\
44117058709255953213892324718983746`312.27890487233805*I, U8 -> -14.43025317093223943812638743627152717904047089316490387290178020869293345618830062231557664540625\
2938990057113224700964281861824336888347562086101987086669373595021696329899616418042425974033163493219724352092204345619782125742782257695810003642111109899894939\
519730535791839095956788625634904729030811524243130602500055500886024`312.4011374804044 - 3.24795012189985485194975327774163175366635820323484013137186568765518677\
7920654656056468246889822157346105431930835469721559289022976589111906153522273855163960344452168166089320693916087302431706790523705828487559409614755943276194119\
039840661350111820264115460566470720169126806476892187964488005467226154652535649366888868705`312.2877115882711*I, 
   U9 -> -0.0787845724675946286392394294142017380192817835651206463152604043014872096901944847147195825611099512293841634111060725866737610036514664671666033346679\
1013839453764584789326393447882191856605633046158307278852670796369539625032402650857573235552559263480148766747643740630534280092715657266659823050631985715242509\
7633184186444`309.23268664375126 + 0.027872202708669604127428706163124903225128184832809088481884045475431921679514937014553962880389975081137595960924360356550616\
6448171433770090721267033729486634967595404663983265035938864298131239054428887023120217061104368264154991978906342692376694781415724022420617079303165839887703775\
36101763717002687871738935145779747572`308.8982245275535*I}, 
  {U0 -> 0.23104724101553468883631093929636740861893111201141002078793647555588868218186792020728880630502491870673302696647650973516748881592154630638586458115359\
0346028672466698851876425039825158768678246716929491468659182438660478596865969248532931629923235109177384060926735078193342032821583639732754289603029633034055131\
58409942241`312.4011374804044 + 0.060901940062438521916791756551455196930903425472351833637241797045960600965202022744917373294202152468098082922732493245345662384\
6242764595240597518762174678988106299513135760709976963803048780272061690507648100174202539601578786935631377885919256610565062445878953136839875482526901145101148\
8851904143364196164931715501497223`312.03994763394036*I, U1 -> 0.25401920153353939628331600869969738723861617381393352327950011110467386589375189585826296315153448\
0033129897632117379287349555224795782758664922079430877817970162064126478863058572439204732519921841048336487945906033583506128626492935854405929563749544658048971\
959390198542074864039249065633766896687714310592945613174842170135`311.642759107527 + 3.593628407850275278200377473926529780318519392927782443333564319818456594050\
5029862020043278965673688697772974664770377383958966069607201751944845447366678794670998298980976919345959624315999554582593371994605478382480200527146041340861492\
8194743641803642469252466090184360585151095330377542338569452162659152990357028838207712`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1063408154820577997206849338726002673420551650185559988483474682077628544841278406811032850737834706322547094541693309820636408992221213779442022562997\
9280996799676854290296790873958846504714818255554462798771008929110084621199780611620205994635090863766485870430220559309568270715848890981821186560776507094967262\
7558634636339`311.78559963537293 - 1.068335823174215901027683031935683884813271992635549226686234043673632888443490125623222235066384269776603473408708192394531213\
8339820094895963010628913534775750886844497989249490914981678421501984951138111450507556695825667886979810246077264919593469551994711416966652073589703500145688132\
10682858745048724343055059772925348212`312.4011374804044*I, U4 -> 1.67709853068007290296333254862850847229746332718813882403930995079276321248304553359390076096316\
9937965671444599786937457559127936072122892715022400714236575593551700121965989434537217533143082779706737476796335151331781416536526297378955341479931286586309557\
871652587332049686240384420054447588115198860977165727475971843326584`312.4011374804044 + 0.04805083150444817324789027290449943289234315126997621237639536628193161\
9303605706448032117197574830320956679702919610223760823641818608376147048662079056064571890757208768869103701334856855049118813565351055087422773470389309043234937\
882884258458455892485660361605878781486579476570394155305852714989188223724696559701253976595`311.2401550589549*I, 
   U5 -> -0.1088858827038101099357419226214332948006972240758814213818305904145193173980241839370048666259544204551033481721634297281835125612409830202906541208113\
4597319814026555140021938643330424025663042013019732707307387381225334554151548495002729000554007358508503230376204120026227550498777132049070201120649358371510345\
1340570472633`312.3304991898514 + 0.1017182419660071964163230225751867369044148497929312797869561028359533536075227946588226095183121390739386113728224793510289756\
5047938214519563834531234922810481626366071323850020712377204188633141393117916341851228760151444225144682914424708893166263558176019678387387423490592668554926581\
6636331570604172613740804011074459955`312.4011374804044*I, U6 -> 3.390114703236543046774712597371173400121446873462740499123104955152625257522269210417058043081283\
0097712678423236851495869712776686693129285466550757673251479772423479427675410932356465760180167313887749360069899573223572862665731689489096792303394819904660555\
12816880201324290312192384604516400311610294249307019412201033688415`312.4011374804044 + 1.928467564676907807608428791452048358251928476052795215804640805782673503\
6500582060466903011216670235673806137265039900143281937727164382768050027084754080791865392572818055220354953649410410510385587042437475989919890866526280189593142\
14778409109256266107503721728537349147091390929645822068486855263885370140520448255775903494`312.2252155936005*I, 
   U7 -> -1.2615558963819590943016456509430081351905172529037670927859331876716321171181959970981211102631804664808561604894920800866224417859015612321099972305673\
4678302528911522969770015853715901156963279827213973567699318421009846952348393958472833780697614388341151144485879399830418088142255933651280004804747718225085246\
1121719637796`312.3511272130192 + 1.0027895443263184729340805799678978466726767994976346437541331946722496604053535680646957516276864134174615258419757717459449365\
3280670185059689876661369024539329504688554000205328485820681035582242198427076121140616249583774870638304428272256148606614813752949139567455183949888773538307937\
4629188115228516998549886775508707724`312.4011374804044*I, U8 -> 0.897301671874100728632328836862205932068161136454328094434922100742709854540916868360829477447032\
5756384024748477397381948220656983451748925919939087803304695010585900621159394905851934209399735346709975831468468408883958473194062507387507418575662335366911085\
78618357209672590371897234118014609466824851285265317817528274151553`311.67580084053276 + 11.7324479592710468971553933760261113732058091834645278236569571238283158\
2322557799167084601218575010019209876344648789972153138057100611533430359477742672769126685416604472226109780703946212319368456970365956290431486662517886973022118\
8839349229177443723290419250890159418327912003790973500242648784656491245080698785736688581572`312.4011374804044*I, 
   U9 -> 0.01073714992630898741782658003657706900150758159449521743599880566164790679291186499324589741577918077909427929405459314276594227916965767441999121991266\
1374229422527982246242120841640661543720423842911284375606665853304069105917161596207673593410220450850160599917815604149926109609903542693109540307779171177917581\
480588122248`308.5343945774484 + 0.09454866337819551351259914989335931007984858414799722036877210752940132910916488276246448115520366855539406089130196505227464896\
1752695218199487102622075648913851573789502978680629639781840665257443420312272539986370895004280767876013198619936335380530950988360367965223250308868268527768562\
617282206441108512401271516631996611`309.437180811861*I}, 
  {U0 -> -0.2277741946264385969038447170471364821508092575058687640499953213294146560961275634622245778012663354340191127494178965609545503741651219559106787871627\
8854895692665601093204554824634053017943362645869563316639559201898304107716681646112364816671874322512241258684446457140599775352792135268950802464394067616489893\
1965570768541`312.4011374804044 - 0.0382325218863047739379929225371534744479664928694068402261316068851105186190051915374465813880383157742814272150643273922124819\
0238629978152237484306630908938113419013886051871245517834578041756209892646706123751622492884279791673324062103835536527083462503429780742606752378786706500420611\
1914996153800431919147768065544605139`312.0997728747681*I, U1 -> 0.058636314776722404758821551659567312126563446373766022651117809928974811466356271857183843799390\
9299652099115360389448435663780822023754642497682231223062280281374663600421329086941695637906695042983510653914363501621372137033541473305711422989833873321546911\
34703524403269126559764406286133192171013111387733340944371020556985`311.23451618187374 - 2.69422880751885955165302430153732829239017892766083465546341742534182455\
7005829114058085176955934483164003554164970587218408195065751624842506057439705587144885931812971198658292908125657684738583381672268151758878067681731843817875546\
708149503041701222194880834107745472471011620675488116682701462752038886994164828644567008528`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.08450931673345669842723433460575355966621470754236221261093645019011896943419609596610905368456184446084062728667849389757528488529231219586786817825299\
1936810244110178456262601832189014250531735980735003301781730173260065497580625439911753516795907100201614564310444443179095978825820946970712569524280609507947794\
092615089496`311.7362058780087 + 0.99624634463285806655077710226361366216843115194659309442673898977930125035306794036353558743295006320747750049511441809066131282\
0644060533111902634082042443848181790774025907588182652858978394354592994737514268691661681730010389496556750516453762291388075237481916951679908621067967982372948\
050936245116862041917010991388641899`312.4011374804044*I, U4 -> 1.3400510319270776976469808042456309925902090694319549509781440578361044022053900390177996177927020\
5934850083181000714854155529557789190066552017365197761944087849633619306945577966513323066919880382645727779196819478437703995765669732691628280518135076980968759\
3184687716929302046340854715275543534615847492217470692240164899892`312.4011374804044 + 0.1431021104895706208221622210773614690337043296587384439716211308845930775\
0815107498204063802751880859496581680141377135821326057165332233170676087557283218047545838811809147772861077749280395794025963469348609381308012080690405791431505\
7390653054819720831434464246389155988819237148890142767147334522879214510687101899990298009`311.9124052917444*I, 
   U5 -> -0.1253135137853951545128480375914178413689169834188235627926046004445844976086497197910135278989425854188500025505516111226199137032158403872178028096867\
4701964048578599967098013477333060148838767205126147490399408656168653409440861114080775636299948950887305303430169986426418208978781464890293471410388977901173096\
9368092794198`312.4011374804044 + 0.1367799291744175663552785350163902850074789345798438628137299189492561946248363040889490785489407137536243054808176666929910749\
3176691658869606177669967283693887499234261587045965147911787980956898012199563760988413261100069730893164524731892562871823416291399451567889993012145520798119933\
5726553997239235426273761134817929044`312.3303289007443*I, U6 -> 2.027098928725816914029922338917803361037037584033706170357070989591028871428490217454252159501743\
2600544088742789603564856920082823480766081703653912667687050333469542851845955727056083532990200540608423454142249241396459119608919555903492786555514359475849948\
37810224477619533471080752641422489139109126289385038996849900583487`312.3323347625799 + 1.822474519775770725857671838657728821081256552174806305938068961448520696\
8310381470057887468436207353332533809095686501158456457883143838193604151439144239930081495705490311574338953222291201056398886467522245557527166982646526050671094\
96397470698038181018454726416267511081981599381755865001033750318169494571216458190479787569`312.4011374804044*I, 
   U7 -> -1.1102901185984624222120319893872665344431139250043231356177909003363906674217918091071155522719889687179050399540828578363833479828298315313780740329694\
5002777799166518696140070117094316334664413461702798849445299964222929404763777483948133291752768526919887124705550894864981639746860736815061933529383954886576226\
8305607764129`312.4011374804044 + 0.9032024706336336994438639378764189533881964855602540955406572720829329815523192641702841944975608122913546366523908442432822944\
3351392555561370255889169872385987799957142164722698469465980562470211237217027204114559161588371100280204286470138795797186319721477612824564242746274166701109279\
7186167708395351304701127260287939794`312.2951753579186*I, U8 -> 1.333608132622849354524617263927671151925283994395690642053618323506231152033944119797538593247200\
1241867091211716355463210218527463206283528192557548853244023362609365005683804395760579690766509752183045056024922928655828676796048757292471991458349060700450667\
17868456661902102672854719440058067194350513264995397725102397985157`312.11296601139867 - 7.69311497282209542853687024862318552692269569823322442284471416734081257\
3291720623069110820236792061567137648014212848199641056221356491345016914601474554287342579166213244929164579477931975068570596055089661827342426818283131830103292\
565378027450916665831915710672614251694360534756265776865583329484947686519579428855677918918`312.4011374804044*I, 
   U9 -> -0.0497352448049848809870487664053380079215644486469955634294460890000963413867052133377696603918505284174708586407543642612146098883970699861238651349959\
0444731929586669579712059378048460804439092265138533003388986852289519537475065187995342952872438148990994247128987634545033206881092451145566365376868179964883407\
0656748416943`309.31577326149846 - 0.124740601480533390344766065828006028269867506481422294426043986250288949859850963497552745690756013426224501049302126126346663\
4237161841141216849708161485950846422480536918533980694015453480482570306956604118577159323425115661124527740413306372340105541644859471361724655429246858307906768\
15177626524906882723089360902432501195`309.66815749367515*I}, 
  {U0 -> 2.24206236494574010497879668964436332751343803886027971064257905229292078002379244404683892676349389559435113355843155571155324671411745966168965621751767\
8377066347481448691703102999305503733965755968827389596322528699445074374024749662070480439453870008455632279665972187997740978912371987742142202991476719100392796\
881747794225`312.4011374804045 - 1.48055500279920182603317923798522399924398246682744788347074511118224506218141926764582898910725081501655267299527545519744688723\
2946789329321465785064524631060402464358953943499333669911629747373213498029380143189140342755524405622703085848809644523690486531827759226840181889691299933398875\
741057302220341497878882525759513759`312.2715320425664*I, U1 -> -0.025639875407167344225916231040382003890368059691310561379405099127137548188189422380447527766148\
9198052059952525759314220949971613415633931844906118241054404855655245022135993189703972030069838586230862481764988351061091384304535670592437608135887408582846297\
59720235604637296833796204090713451165346359197126652709149820936486`312.35663556259937 - 0.02622764920038682167445324330406243789972495837172022370253815794252380\
3894685579114353191299075624813822627011113785046700998176129118278541999815616122797145641487283429722433978354312573688104912798655548007032661410083090950443743\
862193893857376396118686032026959295410976603020958709173451320973917782109997621529671420681`312.4011374804045*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.12612766205593746506655184128653278979885881726826204386647865510212141657692493642618245142675605058565360196232523880352530501681076024053212028757779\
8262671933858464437176109751230619771571502706643909178907601060973003865929487128064618922310757815385496950579627504052071939673593291705892361398603857557013891\
391507011818`312.2234675776545 + 0.23176118551442441876963711415857600531029910129831342541871109925062972106385273826265923615153294900730551172227614445317854045\
2856719245118027259034743382248530526926557415359347563761676227880430285843173860571596962421758286705605924911763411147393094618122491740648908662335631115096817\
765667118586885811873143228311008202`312.4011374804044*I, U4 -> 0.0668791781812839715383245504493657302549415173951621368626718777850037794672579034998471103158643\
2839016813573727750591401905652705416647422941879330469512999179106100683400228047450781804899082181294471886840898608198272906573103745277668806215241669591871561\
4476054670470076820705037711766464401066668632595638241784333876328`312.4011374804044 - 0.0189187128535937243675200136713243684679552098809778119922137236912551618\
9962507392127503300311314480106965386940830746405890799852189342531450004817969119750350412124136292738402628105104327684192629563209681320602686910558560727620480\
6958898686769537977900950972357464475114352969612741442024431424021886287555410777896786015`312.03304438646893*I, 
   U5 -> -3.2434424029120358325399811949746111023695810407471248707059357836418466197449523335413292162618713347827646570508362868100055187829593875766215890096220\
6378053872188099285492893790413786378432747693065417059653917714869716895602493617054031607712011703812600584808128140105932739602596786817106782032106734928482712\
086267406037`312.4011374804044 + 1.55500866326102150853535635158565244260262045843530167117619398313148240139281921829462168281023417189864885612553254738443132366\
2626692147639954106642681872057587556036305964395129860096300874982690351220366927141147272584147933116252906607846409736083727472087935924933879464846981106324883\
892040739408052427222926647112730061`312.1898459463634*I, U6 -> 0.0096409663098854117634700457515684758596530799140128854645162429451629919461424556177238658484039\
3081743812923534523326469494363106796940236700668878073541506350273930103772027075648864731515080954762822194300251992894574301278662163727882859598173574001783784\
9872962741823804247957150553373042039296595363547830546912797671558`312.4011374804045 - 0.0096874604796345350848799359533839844480677125177582188698891441249142232\
1001058879921071401983245128450870415578343994967580130374615115799696549768127822790062326448028081261890437703795968897567582408858372279740982128336399858350342\
1939892803877622491184124079628830853087801928649252064190346132244889817337699397629844374`312.36197211940134*I, 
   U7 -> 0.09617096617993096678560354246405191231618473299675040187311384040451753892438678596288880524192616620395907442424628265950087387654042720150425641510299\
1521180816128480854836837918415987137601054583425941172754333097917245517012263047112502716146498026995226067590806950190015143017648968005139975378677711264031817\
327373015073`312.4011374804044 + 0.02048838249589170338658717467079826844806307569904659356773264467582284097117372548524968922975645164148906430731883591491719097\
9426697978202516087624357157347986835582277551174704203103722439788099759987867348804649326210607289925491343150322088187489404053503719878000285336784021205298292\
555838031659038858750618057995185612`311.97264657523914*I, U8 -> 6.487466126103362680473183387607326942374342829363443743491907378285426206393186127057425146915014\
1656974334339323472442724351972175008652802795707151132997426571668491252443481560375870813201659914005972386805480750049417737155960938195127238410315665931471350\
35196791763725990950367987858936284235256776985367698453045603723995`312.4011374804044 - 3.113580515127154389709908667266774579471898124898205587751748777593127220\
1606335423419197818128210579408228859309885575577560505747530551087623705196101936138422191517592522043240245217049070539604021157781948488299795647599258871177620\
33612957014353093567582436591844325621511359408817622912153456318581703857675575600093454843`312.1901327469045*I, 
   U9 -> -18.416682927623212904283486981712511678464747617126680666532399833962881273359258056831213893416987109863113712987400082042149807272073563681745986416044\
6459978665953545406823648142916942792634441362020564590135525292966924043986005317007283113182010142144427005869086929922500331001396411504356737033316255744940256\
61073800416214`311.6742134052503 + 5.871874948612614288460101443398920341511615099281316706324351066555811927537345881137671256039351429429248131065999938498606576\
4192031093618219377268018152632202164308501142996760949067057559667404535742501618782832826979962849216713652013564267929091121356409319161858906163523925183378067\
73627538110532255653500713379643152463`311.21456278917174*I}, 
  {U0 -> -1.1991066770194369829559264340206314154897760713956974338994988964665080429022563326929126034189331016481236676750721013800120066021565890036447811872666\
3518652052254049896281095774408551752809469937242162570774300582475099107884171728866326591725592895507367897256987230514650813458505725566827507699994619891934249\
181860373414`312.4011374804044 - 0.13912915436434798633016311448060190123255129655594302679781889077650978846529004965257325602330904116633719408432557310268587442\
3147989186995507175936903037619696322598445928736823147102072046873176587257044658612377465044664637063245513992460391379010167808640923554167947143756303902574359\
778122007853450028817116385591106077`312.1059151010418*I, U1 -> -0.000025163869384328399984090968222669393199739947706743331984982741263427172155782209846727495446\
7732702796053763606536245671884060063870661049458899568766791704364440522984737940972213924182741581629037577350791998885160142995694533366590881037071929875667414\
47407472252078959332920666428185685831847818293414333437462084017091`308.79907348197236 + 0.45159276328341082909298031975561675682496924860695782917871681182872996\
4243007437816641519152136035979215592316798211006000371200081648766799751164262202116862383067654194638426015934502273613203114947989686506268847303430941784501188\
039636987318838498414579798722891415619436161986016274061903157906040545458680693491255438885`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2333043718611821090223812653250322123824042363057631560119609561063347611286788618713666553707472173489614226904572300325126995525860987544772097315450\
8340955147918881621009821275963892997436856572059008931582833603825601304438744003105102194325265828284211815648914768769112235071998491220920475589131183601677173\
6505004875532`312.4011374804044 + 0.4961914362221859647663633609453984967307353820114844238489852477094739287430694553385801846689084225703775014727999701054712658\
4486701856997015730540365563733800714356890308949840008933952892422930765556946371588898690322257386419469480794492452027750283849037772956273120089033764861249243\
0403976836237730992454678393795366339`312.37896819335407*I, U4 -> -0.3726793916954168718951884117361455644759008539673882550110916798397438848354565371061168153324\
0706198205605117787065737169494032258605396646509716527661619183220689348925167943663524594299002784597301670854985488280220034488991854096777112788734901815209596\
5723785150375568160934403597694005531535835680359223228171522818044027`312.4011374804044 + 0.1752048566422384950330572465481556271575202406976126814393841545539725\
3786468021384786309521040911393348303510875056781336333550661886247457049323585405481398968137142620681460368341222741181589014309800600085189922693424883605712828\
2937480114615810692098426154684815996260162838404617794910956025068299160606338301045029986699`312.2483354683398*I, 
   U5 -> 0.58288287300482082625055492198148792103922042840855840559014020931139648753598525663805759095605720139060013210705976177546467839574934192505228162605215\
6967625926337630709027016907629462787863134841028029563588911711442455145683130205836574636710615045500998878775523462080503368469977696999747472171699337383679614\
506293559499`312.4011374804044 - 0.16967814198106310062286804161940978212707644676247792972879675145458227037596894926322232232591985123986942823807108421397061673\
1192116467777533068905060205935896047359412435476325507909686503029209422844993506577796563545036277820223661366944576110113009774724293647034824238715923685984686\
248662707335798360364634969304222534`312.16731770726796*I, U6 -> 0.190477015379253910039661932650424854729277383826463474583188638089892560859316429824738393532043\
0276224187012135283692425216761855790896397825819451145033441332334972895023255944273931016573765766323806400459585818292572891588161879382531217518314051482463181\
74239008884406477419986193435776724833842291932486178678014560605943`312.4011374804044 - 0.346065946277525674317370963173047450775831106406857713539484732866126700\
6555920479569589418405204829433835730923334171642661617212850712578378144371633455419181713623393855226879285878688746958042413792873782673635695576883123098709317\
70574990983856059227906808804024656765062245549065978997555262855724054652755198220414722616`312.3716516851351*I, 
   U7 -> -0.4450950983270527035536524544791975226533316881623816043384643684437668055680469439015236313439741558857831281256300765406815506019944152743225710844431\
0494899001357685862696580558072255894387282382598573989431874389516272808782379882232786806794688246423710089408983240023153662857633441156648604711906122374778990\
3347634348937`312.4008359768365 - 0.1060826784051321717448708462041071529122426552078796634127177508615355778157598037739554945060211249765916135024938381781333715\
5583188781866963668328791322331012553719059097644620971296538667234478819383772220830787854650640450791915930493872921785804529743343189151877629824300164759792418\
2500193617681215421706215787350135399`312.4011374804044*I, U8 -> -0.96596890220242060712350853933661085088964043126750998245018213689444895357460309310510244445386\
7496480296255065597102768730991885197899471807218074889979434165025045945620790365272671216275900211104837770738314669600016295432725844286016265641711319696400047\
518294283327865846387938054844810867226122920675657882111530538975612`312.4011374804044 - 0.14891678193372057111075462802562311902154354146185809401392939871844120\
8684522804546296567949436856443029122960335797852970585758900542313840634198692798366978176439521302686632591336502222223350241854249153468449738206824197655538196\
300026768660374747410190366161567551596287828377125141112035692631938547736189290362766704114`312.2255594616024*I, 
   U9 -> -0.9915645119071377735094245676028630101678568445502370853574969129212031359000736458110341452658097621833731847008327887895083804887272793660857075520967\
0614063306673406932941491545817418234996414943254631389589441126261391488108994327866808774316711149677339491372526282208477382409942883071552769329067464832007228\
7387692023442`310.7818828876712 - 0.4243358740945025993026880828861876520028034903055765678517263340786341840502956337364818364028313340486387732370409604656352386\
4850517370823359378931104896486114450099093246070579936290728959881616837652190059153847082648907342286199411875569166612227544758046058047653923493554351872203351\
2470136858833122885035963996705852014`310.500339715558*I}, 
  {U0 -> -0.1853236464765763056409908067795395999653520925025558528640026547356010322019256867015649955272413029646390478902131371710682119337133777330936083761362\
4222133781428899868589088320518305259811183257025105328981750373175848110445501555195959899950362016845337097788902312948161206817852249157331695084660628808881194\
4990152608124`312.4011374804044 + 0.1153974614689476574450700842819405569223766858293577452826304324384731897541456766368808567239465740454466098940951867740625582\
6233061976414610805153252082647044031982695876065581962457290635600726145232356342056418972682101691637699221358007307802291591468903621318789014378150194087393344\
763777465190039114850062632644179326`312.2421896060044*I, U1 -> 0.3577128439240037078479782801271876051243324613770737081747648903921313812165514290957476929618172\
1821293047391976301137921310411855992009198730935653575377233441182939145396959866505937525332825530945635937309004655605518772690621438838743906211227456120129642\
5663647444264610360946163613938436737658135485934873836550747144773`312.0570981077869 + 1.2624405192953647093305970072524627257681942297569475495196504149425233204\
0672460729559718075380617219482126604655193097430160456082784975104018695972943228426471617741620427835866514137913376239942972440226790530405284757377703467345230\
2379685510096357401221408117414173972351898393188216856973531380027871746408574236871978896`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5622680634806334442899746395628450497089689213276146801053546475648347683846722453261438205383605646325359095275014095541571358451056167180927061087331\
3774398150948782150371197057963554818118920499433389414149754235277466461498020727030348860779249069494602046297617276500107040253504991618249495668617549206804092\
1419727269907`312.4011374804044 + 0.5526757315067845040637814021725397483429061367628553775185541353681770998356096052738695148779721466736361264576225619503922292\
5815889782101168918517801130806776606238888418682122349823003894602252411695143642258851388450261743537952749889835260107803017945815902091932058640865269835599423\
7189632288917105068416861610674661702`312.31927570276605*I, U4 -> -0.3994474367170464126923057107858664220220878075476383593855097034622247005104643322385364998900\
9950904693666297462152629260796291819583075702489018643847345423083721882539638618468791975089733392308235894878509714129752480040978495828489298613503542066672922\
8397729878570161434938062818347951396513842473540498029551669895559071`312.4011374804044 + 0.7299994113496654101209550721567003952713631470709215517001824898128467\
4064364006681006994409850871791788072756880916642728012224261518747006977197148165966065451111241080193369523993714084113563833434272044106261335117721150031430718\
142616467871189211172419471535805305411619823317067828263249177240458005446588182718340339209`312.39249294263277*I, 
   U5 -> 0.28248481704265199398573643491869212012226536981681874612069651803159326979601783010048632950421252040241584995457406110101128571121382666836072807197722\
7646695292355577495027767766460496207734614709800967732613512665088292120884604668868418923535233912439500413496255908316438752075298493181499935768328847200955528\
287452805851`312.4011374804044 + 0.10227701935100067874481851424362761848291058477395775899312131047378649034777225426858011333939995915446605218964749612944378545\
7636629969298305883236031539610438823815122435243626871196270184376418486352641104589360116856912554772670902643607828621191636269687975293290288318880217701993390\
797038524025801103212228274739915909`312.28775099528326*I, U6 -> -0.15609436483725179931162640472325656188550834267916603839335042752211287175636007234360281707397\
3704054505637648817559598139086312525689863941231524315237519108964045874172984254370908900297555370680778707124455229267739691536298100440884795704511940254456910\
253502779123907204002462495945607489412804309744231638036906413675771`311.79731741689415 - 1.2592436896958339806712286140215551045532420608335698654561019539188017\
5933133724804787516973211159309284535781214811975784901483525087892342352316633633929930220522927053778956582535887965323655318902473928544388240069064598851735782\
6871110619685228998600696795381641366327726832970197783058832170011251154053721563358900947498`312.4011374804044*I, 
   U7 -> -0.5060124267687886488073197773298427219909511558224845211136057907376481271787639231866710206452061910313063014668741888050095857783641747182916313917501\
9231711381319061358534895297326019118937781051961590449240161017761239836549392636271489348465773968804438834515499966339514142743768842327459637613741752227366765\
2042666797939`312.2546648187097 - 0.7607785925247498622131622750651175873120768809522200248675545316869799362941261029492209239698198514320087572886587801203365755\
8259351374236691992011186488385703000933518854853357217648404376847963271971635827141660475968971819860773793965680836375174271536903156217612709905592348330985956\
5381064683317946341843411846576377625`312.4011374804044*I, U8 -> -2.97638632686851164146199744477588882781361970669099217791902635710010823891977662262288459079835\
2380173787802870812322448242819048679031811016585170186728410464740216938414837048464549895236220735672326595188655397916134087185519481681582882810035197659789925\
433200534011307623353852734020850391878164640171774825313055174794328`312.4011374804044 - 0.69851431432874386120957121095696281421103722112061923584800072649218252\
8204432957183658739289770591384660852579041662190898904822820577226090936476305525853587976610062186526191817085529169163288165402818245374653457648587541191256473\
244111130947637282974535734856464254627707207024375455555430220642598535342104538001105376099`312.12339173150485*I, 
   U9 -> 0.09988508971460893020621034349542432615995274982435692470516355046872974199098818727128362632441663626153874806779342436287971374351517747859762662419359\
9368108929390651440465189970410579382312733779546526060175114616406341277669046953668200611361961437410292082184703926612519854788326073946060126174006888176519400\
551989085121`309.7961896594434 + 0.19743458409279476298736184488851350431338874564829249804620435907805697773742006152093303839630262216079119104344435832502208354\
7562606551976064798021634783191673862091513454804808403516124272478180264933013121733863218676332195197189103323210276233010510419968431378836377697056982394149665\
053496052291698742906115805061929547`310.0769210046485*I}, 
  {U0 -> -1.5303816952499818971993222168939481127800061842540160279766494660980138527936671371337637570541686156050139701097905150988487287110817918361664925562991\
3355394350598866525975558632891580929334583461719668717617308989145603181394492186332370199510625487348057577431639029226783461779675053463180104803656499880631010\
0582368814974`312.30588110329467 - 2.130337652298024470528268526329665236780290862902218799869798820080025011364509761436565706231971082949513959514993199099590049\
1193847221689541004030264432518600533957693193139422328281279766745641477752983138483512415936663544648465203620271201882394246482485080404314184548971968120359468\
85663624692235481772887118411679257077`312.4011374804044*I, U1 -> 1.18352001332714198666085189136498424998457589397768859693706570516970794569541866604159600451471\
7438449786058301829138934064207269822388210851858310392069706950337992514495649228411494630329100961684888174037016738274260173790349109010030087042671953495450985\
949018153491105193885660280962164948806397447485291019768957688622011`312.4011374804044 - 1.50931393842259800219862535721221528536938772528387479724499978266837091\
6321480736175075751385180442155968111178770733205365322954759772993173394233599327209774095080897793076484294555224347734150910408218178576117857499123569687582001\
256901896130641812850202529737618835794010682320892976488018035709183476616540088386769186426`312.35264069555967*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.97411264980633268109222990109147349846889094337357989886823022813621069018083396171676630852738485180659114623214574213616829200907303018032339585287295\
5336559697343928228165412577321424594653114181835891405411477149275258132009772608200312063964427675084248850747820642074325607428477203324595590091432088537962547\
575111621727`312.3284201290208 + 1.06260453634070504881434463159160446959652033312248896811522258569107706924906555206770247047478121350746266054702056598473376283\
8654980758968583480182646806884931482025792425719551079187481046492096082045015213648600859215570952722752339156829598069346232775490989762913978045902970301549673\
988248992929767068217115834740429237`312.4011374804044*I, U4 -> 0.1084977971567778331598639827362556761387729927013826376558581098101136225877040209537292427264501\
0195168068116175941624609144408252365701334525407022577436580903551362569899808769843897975681665857505838927622536078667651729808834611365420906081421354494438220\
4320972659835227779987616656527563978549965437439286936854482817083`312.0549566668725 + 0.6563580894844639750820642069619133885738702858837919910869605426838711448\
8934093724980283727634609393501402858844829491485658733685200627267250070848804929551625840264680188864464430954038286636318042753182737213161323747839411486950097\
5177297055903184235509220972073616489669214364928520928472020318324507717546178459624087497`312.4011374804044*I, 
   U5 -> 0.19926823596284298478207476612604389659435475260463280748597655083648419644016850592736667714483392040590651907122347647863241570787806452891354031912076\
8934334752457052545831346456158465100641391360050832422295061464349872457201058396851159130985295154862874658214668924308602045655673959865164689866940088486137730\
579032282683`312.2910522791585 + 0.31860682148297855857414021945106987391808717542251384979296717940886199873410182535474556565682286109981186846996021748039136268\
6540659099418619133963273833931121363320978870118094532873986161656869750278153989895416072137082568300513307849368429108428782874417415844900064472457668793061571\
385454877824643009615057963678463853`312.4011374804044*I, U6 -> 0.2814347731139577305122344039846443828576418254541235790444978266780846896193869933439658244223100\
2718283384732498893880171389116174302870643188018354460204794849191633776029312751008321407585568894002629115427425142195369126430678099272479782531150458930792993\
8210252435736664617074868622713666548904972494470973978700088235698`312.3003261489277 + 0.4133411864253785751502536902494196830634276149297634042541150868634563134\
7375949290292086355256085734973193752171656717557228677478853589310491132514434933551599914404796545780276352405145370441650816019933369946532730785408936927716864\
5637821662647369081369386514823466560881327331527878738993116451387529522253296632211347047`312.4011374804044*I, 
   U7 -> 0.18928868240834254399343188062876989689646977973803448954164822223926719955987590548567072471727522770071024432534369544858442546990247735922065876080319\
0377971596004691361796181725791834652958577193070219420694923924112059914182039483128393341352877144279508707351974970794879031116289741799382081320996896499680193\
225427566873`312.2613941830216 - 1.20738948913851750317457099715336716132735545482630433984988450788944750974188254827136794646475943039170077214291258658722487784\
6470668982682253666453587100129048376587235581360234656204825983808648448066803275218698547647487090170243670519428302774295316078079907897220876491273383052744830\
064001717166415400980171367819027764`312.4011374804044*I, U8 -> -0.632922996484478246741660417329849768719818661897800576492967774767405040883260469274554078522650\
8854279383205818622962633347045192543748939721174138639056636704684612414376203387203608538672293052468469384071765325449726322962945659158001377335893845183156767\
92300940108407067494605080688254566513429189384037636129784937941181`312.4011374804044 + 2.175619132995829221448492121906092132584448662084913624632660824534821791\
2887504855108758126577522138055342461724095769668375659703927516419909609256029079087113070165479271680800656870781196899222480423561826015140768593567921907580170\
40648580597974458660032877667336004684239889850317755600491957741000896128828254142639612441`312.3946678635624*I, 
   U9 -> 1.48645280892154448195173712070974295092462155348793405024235434613007701944850432127571103338910780252437800850440056166254216212633873999955765107378481\
7715886813766672828410312256862066205575891602460185681226398723580068304374967897155776783539031963521077597367083044083237801286724270062000526770316008521789633\
517416431139`310.70134787045833 - 1.4819896426485460556926391698902018469015188515871124095467544285615453713822625941235678472649025882078555120867373299098559679\
5199960496357050701902338767196722939287552932779967498698014024112013593607110026702713008538884752036222159289237624278330947400453046537242475655481128665019616\
7146246743012975896097539318355024998`310.6460816864789*I}, 
  {U0 -> -0.3486200363920758792777391743728480268153641635989150854713040897845509553602746463809218751655555244712888798747703731252642590092662709541780546458493\
9023116686221938843986805287694991476821863822733361238931465598011339420085367387543847673950131684548523554516295348346236876442179604312447072553294540427727611\
4754582747003`312.4011374804044 - 0.4197875224454469900169384755060638167467466756695464139965279965405286061312982370671058574994577721863479403436225074507765929\
4453746050308468602562618512647648865998306722962595160845222347059859664576803834794740873746177046492146355274907987543465141334578177970538943290041817602554756\
0446562558778360793783885222863956482`312.3418716546073*I, U1 -> 0.303637280012681953722466009656592047258189138802126354484424493427290186914115626689303910353859\
3415026508056846570896129808260432004124560005537033781377196707950759677430680642987902992500026367959133153156448893679924865675193595097096081502223097082976042\
5528120659605554733261428058192389031843234531397229913813385770451`312.29544877366925 - 0.394164184193393105619942741665189908844944321405364958750460468689364679\
3543820144136107462186324489349906916208583872564908277710150914203080416513057052890250589533167508327973850541464675735941839471997563425405572290156446925697385\
86291427440696973375736703667244718983722188747351808637336017164239373916290310983289162941`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.04239839877847438493699302280360281508279793151081405246094453741509285540510739189367332552909686954097141283876614162165464582941095328683492773155318\
8500080500234264610631764975987456026124499202888846451771802475413929672693011429699142957153474360045350609569611885467902282138016786133734694157704576992958449\
285900692809`311.8936601346138 + 0.48054082574218659076135803797290457986869360122462990224136108766273302222721875363745513733768025011660793021601317410795845273\
5450962804472772097041521362384921441156906807073171395782346975164928164740117826827943090744671619941282024932307926397607306920129973767328771828321559769003940\
015086219052664883593107735797762491`312.4011374804044*I, U4 -> 0.3792979564443719842980592559464225640326664484683384853051356676729064483273833848990867177431032\
4818699336393659547435553995987973682535134708954276573563073871213010669602035124205243861269086563648235850183050974183056693293768172601904259551020570979108152\
4379162326211206478642652829195100413348112365548315529932731462769`312.4011374804044 + 0.3493985464402758131173566472722180787851437352821927099879323855919658939\
0818016791718138340142846549687841110591844234918172554885569655948250054973355635180968473493138762309196057018490981335810526692399662476007011944348948918063168\
5838668478935749019277975677568108608818516873473018648770540312565900821730810799461233868`312.31593608484*I, 
   U5 -> -0.0501680743052522817133059269246079459581949675046102943830448707531886087230816663787643431346626265587269278486112102478209606026963985717146100966249\
7164799389925148081530750158269225939938224129811463424831887460831642529373142534095672950672328877810012406762991150037240805931473845007873359928110991847578927\
6657960344321`311.847976765792 + 0.48217530855145080287989267932775201294755407449547630802092480636873434993652227002768519657750348044300667058559568094026203715\
7192262278082644759178170876772890438941224740060234831766984008168942590880134312746100180015801434236791453814184632574201634125182803266258664643485992550565970\
958629669723554812083308461704726441`312.4011374804044*I, U6 -> 0.0804219521487519397592543194123437779493504299167430879891914008555106560443260504106974534725391\
0827915118791865784313258079264914798652053961809855293501993423568561504804264138823352257984342813676031903307377212571987071841408706507341786081582262107457951\
8666167125979952964276292478240427489628353982981210665731390034373`312.10961365408775 + 0.544867839927496459513934027197236868402205595238635409827357725205660177\
4683636291266975317808979434315125897293089656284178677958449642440222163076958441437098748034474215340031970709376555236642323914373375178694493137331168916628762\
01088126988127037808042228190518972923798020221632873746818039484353970926168898892994561184`312.4011374804044*I, 
   U7 -> -0.0306944434830912632228645030988776314402923965792265268420945079413813897295965458282627029078677793119862486972302795148158062415025337741886435802036\
3472536962403737183061927888296512833723958512509061486012681402796616343424498243890489207124577100014219541897425915807802923164279858623251345516163712811277771\
3172311612121`311.7689655294578 + 0.3741767341839448847816094055415312636910478662383135350459977250360683339126627976641830786877795521930462682037773453514647464\
2709600551584273574372354932403329086582477498817830097487654609251854213040975456929690187698991974085736365498226029388690649266969558894637666614307313783028916\
0164351238953961634087289770770292798`312.4011374804044*I, U8 -> 0.767392765989071486762494898499779795636767317876151590889936328800677210106685118863998798228943\
8562902034012235273478591259226680959364497436253773915010045812280644898089245839125732942970389885435480154000636397731211448449634531724515037244084527805514781\
66569001112206422105052586351155236996564720880518760172951434849506`312.2909512246688 - 1.033036376559414366011225660517118185163832565460294931391424177294989605\
5465181256446722524830094855412914211127711276312669883546392384609878516131068541858678846893118024079650754853564507883589323877476696838115801243768301584428959\
59109159941701088169426305974692554875384735622364126176295142038201701948636902906458582993`312.4011374804044*I, 
   U9 -> 0.10149148295129783775598179974991716151270769255223643337780412237812295512765932496939161337996090972813312129216531070292911110390212702854259991618158\
1799524319026637882900325880194896299382911827706912379848372711741065113202646311718924207948094960591326932034248664554121239376623222969954062020837452716771828\
848492713914`309.9440646915704 + 0.00790871032631861664955019512119432400760243296973712537059141658435163025025702833475226885219100913634553096377472514385433663\
7912291030058208121400773421070856179476688371012473186810441332325583157047776666674333761748356130485839338955961402546116515077496283469194008482204742855308601\
94928981622017824721932411551865194`308.7474804297357*I}, {U0 -> 0.283171025032117011975995477378324983797175484881316829493323120817980268520773478983199146207621\
0303363455437090481424864390695229129912505955245567987313966440999136408853805239991708835370297409671542916702296012787932997453582902405180708046372977615788149\
2999811541617015826406449232215054142329533857050326609893422006312`312.2486091119132 + 0.4408531208029007456810039329852662919395245870586405299904590258791077980\
1310852233098742187286671792851210616252121922207977120621022126877084078308213943384175080908336207066072774167490107945174593500998558154228558958511641852801081\
0406472201461393233754150279840811717444373795178015260476744949630757441068587088013306518`312.4011374804044*I, 
   U1 -> 0.20401394223877960575840467430467655700994469349808053856529023359153000151016734977879376032108240315290293269759969393866269202852683177004603055858557\
4747815885172240580390174001596996725782604754355867152119294877451959485367927709811162886105441522946931263661121120436119134903238908160754968359148613356533057\
559111676868`312.1333593691922 + 0.54210675360118600977040459116991883309421955956468614212350851505849299581394589316218359493043415331093048755864336098493502469\
3997478600191085459907335865051383555595387452570241718469432867502653105898809322735510393606339987521322682664812261413725188024567699935661483710929545434920191\
311777540470426756770558432036552858`312.4011374804044*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1515337871558534718107294812106676970820573352545709017783350781233137707054268138580496272233049105447122978179082418158583723463625549170659361391329\
7637086180063105074501679030578115519846764778793395226269461442830934965196636455046528306462716103410570978074469249684762606111126959035462197622727329846875967\
2289590537877`312.10006702996253 - 0.459653326810210212619882838562629999563944923625200630532528703202476545659705710644984833693126169294483987992162339573772622\
6251116907051254044659765358078048708070905563333838597076975376317989968807779624363540726086858881275479203529691235105980935636859659815886739799252745777061533\
10892242558689531087831387069333181062`312.4011374804044*I, U4 -> 0.59787352776700735996879102330865432407522692122252525308797390290270990024636261315891602087408\
5739679910159396979335641059538811086409708175886972097465176137284719474148121303090735338495406912690898870975403850360066916683876352144436761852868407162959967\
121733648700596977184819974903706211571937560261464827926122344891254`312.4011374804044 - 0.02482073021378474667265057628413601472547381949825689165305495427707660\
3474228171756843602846698667540453097265054221930485674863959914126797783553994833127897915001106616181817210913580297407390056229905466266181846623991256124088507\
224743437010577178188041701138495576712182499869888067177262804332541370954149816261282730355`311.38989455815005*I, 
   U5 -> -0.3245343386083029317065356327259247108728831993091121827815929727047575079010679569579150959509063505148210640003161885519708835349058181492749770065329\
1120052679945187241121427838938089043986614980129593560978363336006169382303748215833730454872700400488580035899163805818185712587513931528380054391101632314170960\
0112915204392`312.4011374804044 + 0.2631062764483745192223835328995523416627568450913828771249701537787291898441120854561457612550280355608711027091155841623266143\
2327249364164899103635889153077488616482197813347659174204273530721693172463817390269821252176516530226270930819090533596778916299863718514139264442391934898105328\
0993856269351217143227629766831459631`312.28924059850885*I, U6 -> 0.61154853555136645098683248543506855985583599009468023649207439967814866652265711628706365762835\
7985329978715039056467942103215685982872163086921544244836355502868349710717360156197075559683336255636128089825998703316250756230272921846411125620846115336572218\
525056001964271473186210524428757124964725869388236148874986973693887`312.4011374804044 - 0.10083255074567107122966214960016632787800052142924427837217373236351797\
8005140561548061430841715981639129120824334165379992484556493702396825125016649528380810467531525976228752134258516638969819337278541721535982633525858346423649452\
072633662324017976317314152756274461095443461573157321648481873915210691949198768036929656741`311.8973662050465*I, 
   U7 -> 0.11437648645698390315552184008130166417818225934189833076084048857999074667342493140479911155285856985408954333310480752727650195191025274597602211461140\
8088530676075195520572270591021554188787488433660992550906525557235628113235128509480090999953520851833659528456649170075835174305806020351224256512055973162782204\
176584865012`312.26472517663757 + 0.1629808692554695043448062455442761369842734897274581203965039088115275128819435976770175857666916513535728626932998352532070751\
7209737518415408246600756100218620049267995114045029700943503660850937303674647977759467865117818993941889453646553552688009385157587098035919569522651020678218091\
0495557000785034969862653638382769814`312.4011374804044*I, U8 -> 1.158254273076334405080125185319274085387016710485100254360070227507755176593133656753487455571836\
9112020239830160041158669801972036737790379879016037885468355835322190170167483358615100328035188199743586850084443327580607673107077654115441310677309432100401791\
7510888817772006305602262327363934765339104735782717061507134297288`312.4011374804044 + 0.2658356785311524502550712257586844653670044077838498997429540851218042238\
6653664333517162452530525078966873643048576300925874385199144524373975129616483262892820906613138674809887473973036178612453621751186456287252690182667036143800210\
7578500339082040065251193581725123196354888186228423389810966351700535147428865878383122184`312.1224025028088*I, 
   U9 -> -0.1393117831077732813675802648987346206656820652685999924592952867285954034829775458076098955260321036843032247590964436026672589878560280993214520685546\
7803077679812223979166160318268126910869692650707660885817959279395914333607440304362449671754627221152866192574483536259309525628242737327297695190226347382412196\
638025371117`310.0582090948262 + 0.05716271030593344026343529095237469756576867896964128249713104673324622453828095159912235110016415921343585866733550584565951738\
6618736854507041928828512854923546463842951085037322075031574694655602175586398923720858918806396010982626356621815093919159986590051092888086600073895589193657756\
905707035680551445295505764368391152`309.6939469216657*I}, 
  {U0 -> -0.2339744180391559288374404368461570563414292727970563765882610349659333099830325155712964988000736564236426884071537372546629446010878251719756540285111\
5551497430759284596999375545309099167947779591665035679399788243744605726419744677151529661793583584615962624877287584991766522253212132763347174079401742422244293\
1252782563269321987811829219307911821988905968708009`340.8057801781103 - 0.0147212022842371613503661207943029704184104354134343837522501392517136952964929118066838\
1624855486242705834194688660740421301280011289076981403530508283693686306249174431104006151824403635892997616208862731827521494494365508503433452907632419680425776\
1751568527663020897878933878115417503963968163920624542107236084784063791122968390914963389525700193398200403383358`339.87870051493263*I, 
   U1 -> 1.68005881738629149335783823555917320027589035855313461458783078273994187531703085856661312262815704982208877697147963634300780556419069092881787488317976\
1802834367340149957790725773917997599275721885029502599761260242333882393618076563109449196403695860392233787912473861397048722346272663982588293843369307148327553\
816672674646310489581548131836606472938810651961639`340.70397023031364 - 2.5389384356460421510312652259965528719795264928754205649846606216886100025856551854912454\
2274814868051921139799013359858012927200166312785901512666893458468224802512061283899986986320589897199222361658821975086205479233036087294663014200512166134068443\
5015749994834977254543805576578459936293096668387901915763749894809185439157066755075777550136624742168230479944892`340.8057801781103*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.104660789808045084824969793373449319257499257630827913532385183308333952915168610735554916236685938195760188023703865828618\
8764467556855611473159882277519523885222146415344185855654908965955060261575289509504005552764914291393417941777809968666083262360706685250590722659165539136705687\
99799018661963198870627539358050399580784877194397064301325128695774971972339361`340.077067179693 + 1.0144710528233969845820991000834175117077125628372019541886390\
9728732473954008960228802695168923978056363160721392841070928832322772760442724266604673305165426894057049979097537139964324379155886850310229980590597133411291970\
5063270832341768347026876931910957751625792784282311128537849238785802027392489926575413636619117961648707068576162978124784079705986102480524`340.8057801781103*I, 
   U4 -> 1.32271010037309525068612398266805694422385291122121086383784089917372345664746471347155267193930736628557193249168961836418052290288900550750893633135325\
5917330817656799960619573298143123792100368279286856544289404591931101982122535514749473633807193657532286476271341794057678550100185622693091935741207779486577821\
447544433630539844671468951316430242733748624574064`340.8057801781103 + 0.69158555381979450362805889775844829409070145400145260021952752369617659784702718862878659\
5063598021672265875814548410880240368152379990804937467491152240831794276710677543408283085747382555124461834661172499531277361400895282103551914386168893720887324\
826207753429553276607607894019221166927649828085298250080556795830302767095797126595864752200522396026071275993907`340.639992699868*I, 
   U5 -> -0.0599895760333074237165748545970963786050396189773009970229786414842178971190064580378727886237592997614748043484458859143780242108184448722655673861833\
9703762382848665831070429575489042390086588339482047875274248834837412093701167209684875581101758936607653612638205560294980126549403285035074504619116691902993793\
3580191405171975963060268171776150200199632844082108`340.54764693754976 + 0.156381493607405965300590851217125289853628446614236095764153761353682199752906468394447\
2581087115777877300800626559960452505037760157753433194410444836046719503555518825604669165907472347693866645863766342521961211961329089800363148369570475123131631\
76977670319159255198249539913927131981475294620444423977915233043662844019747512135600489055789532991896632250903408`340.8057801781103*I, 
   U6 -> 0.49078269583788451528452171506820023690833468365883651790291318513179385877628370142817591479101706931127601290455706238029851438821449507093586124769186\
0191924728275251974077567171178155917283698165359903530856627221351558260324685767204805890744296285417449139444421145391181059647784351646889483718321731148322654\
673631758708328301385461634943552499133860525401865`340.22835110534936 + 3.2280127991410977227097907956057561292480936429842774195420203687313437940007955722806376\
2494147934555082302449962784424159208039681419335587884656896984598622786841812636075745608839978990119245295919998322639505805240989749389272314055391505547895054\
6798328617166450973464966317223049398372763510432685197653333409270866935619475845279366804618060290598964467955343`340.8057801781103*I, 
   U7 -> -1.3822800267808331757581427531192916238018002957080308847451842504178409677291221600630346870374760431842862577150186306579457658678642696791673224961051\
4158068499814383607051206472182376827530282741714476235576501750433843849025401514618135566954906674382372009975435570387887611636877546450778252698897456543209151\
8494386169887361575058124632563123957129972017617064`340.8057801781103 + 0.4244451207993132355266452833935118491292152726486243752057124057379851087034648874116593\
2052375294662443761450527306854610799973793892300019885930012128604211814932561313895127425397859978032724369363235147392525471024382638678041482324152160929540645\
4394618127135895647056156176199740682469877311137278543120746347691145199700909019580863296823836106952319359014012`340.4795662455096*I, 
   U8 -> 8.15961304872395740077356663609151725498782490559706574062108190629823892260703153265505134649227920860993904033646592513700132869271443599175236297609952\
5089669220332087585912492514394611656321645756650679225417767799890006727274575670698624005275834687546025206719209437534300530543026674715250503040924059718147942\
071180524271068234170985119454017938994739676133105`340.8057801781103 - 4.91956872837058176198015212479468368841460105421791753650867601868969948281599694612688032\
3365223872627655193858472338310429345426259804850044229041605802997516268366939105775513886511040496320730450531699847429160457413802160203124808198470173202698938\
368509011853122233644559958906261561693492186835681126182723758600114509499150712990637418769525862493851888219197`340.68504525475635*I, 
   U9 -> -0.0817583171126960539176242568337965765984929081683232330092645863417554810026970124833230774137844667444636641425567088803212252163576034319812607827509\
4342071477820795438655288936178701365888333485367364874593497419947227211262360486016774993872538626235852019987379197001333332593521813599865849595241220027308434\
2202944636306250448143328300127250846439398951047499`338.58123102448803 - 0.069963284091604958618750319468862301848191148368373828267203032335538319874728346093682\
9118584511641961596796144435748661969407132659166637722146531176529335151663716176324644347991058212369640440411431549778314912549824372592984996274329785638919584\
55378598066517033341167646952771942042394198824830857267756127352816959529211732924226947230471377781302236330959987`338.5157335524981*I}, 
  {U0 -> 0.20265520928168710999860134467409701949896529133137316919172602479013638708778641279698634980235859304820171011456868449915007165524637912213925738311799\
8925558023950071278465676348127084447097329626786259121072914052647582353685569023980703417028173104772521134711045938300598963853093968702242458669181683478992130\
270530046709040841243437707303989607050307009068063`340.80578017811035 + 0.1173091462513000171352154241659712167827729471346419925219550820596104156046449705211898\
8862386868858312032367290968930232182297621965827662136382076072553933048539466475696959134623223801789795758066788564862391411652328989486578270844528704506033394\
4496490231514537122389481489172723036801279196359482823454050946595965976742994131996026372895012461892567966879309`340.6302857764723*I, 
   U1 -> 2.16076970744192597010940430749145484466692740815399595840574527602209471691511623111398376388055303740831517528424225642021374284644911788683832198814081\
0624135738842580365836727833364032691415593747833784644028949068754589113740235081311354567339587950362759112230923470966700446002116307953563576332477428253930285\
594490363546405339152144627052211501938767403557915`340.80578017811035 + 2.0711442107257803028754701522595469961561167800423107156239133982872330805021536181868076\
4734678231359507350670729712497429693366577304800322068439919273000103123845205373518262382255373193577879663913373381600995170379415382666791088745318395102942233\
3975687019625619835973877223520124205049127775510770883119433093097908450463778958442709875078745093457587271758504`340.7250302236841*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.359437903360376158588323269866063972512747323271604690738819966015352467096988764564683313368532867011279442137159412868436\
5986752062128630720999044764868573138624784076769128786816089408405843944026174949207439316800562013040205419476556513614774863796469469763724173814337817315673561\
18743072395778570906066621223070585576257405957830398018804911523704041749176217`340.6669261428895 - 0.949494144142263858512590495865378697282713265058132221991668\
1799955953635158457639434024345410272124597141565247007828494696758296997429221237982417714306874940410140941922034296804650130193549999327019580380465979921547603\
93725288758814729448253243361570397560202832709026469452493640480495750404225902868524672990049860957013376994029289836456737282928243389688509`340.8057801781103*
      I, U4 -> 1.33070213745713951854053867979249171288755328128859338805686286665406602771886019441290027546822730800304957349292661501812402584886446462512727312\
1154158399976444873350152724291442828307771011002035254124334893243946254070799503491022985589586960438378240071847519752038319372692445013766983674959161926059904\
821251987074243704043501425430679387149336178496058249198`340.8057801781103 - 0.63410614078098757954630970409863193078909467471129516202575596870350999398038323372\
6179334712118020642769154471572059325308178656313300622369802672312365274871159711737927761979062683475418731540480034285162694446281016341967799591381192596160606\
01847327159800712246272020991104238703297523201967267625117710886138423040067996470307003439515015293783895731124741332`340.74745541542757*I, 
   U5 -> -0.1630856554983598267989232715912873157576448630536749180522938551284471504420220116873685310488115130325915366898814809937409032712767608117466366174563\
3529485503139808263835351105581656710245006554259731547840373628241231638631592930233302500411368816812724163982910286734194009180909396437424185804155951870509311\
7347258524003622057139038476854692730090243210738643`340.80578017811035 + 0.046551245070596817338991455525935172545588807813509488636942135347838349840960821961833\
7121074873889133579251238850986529071599569397243246291555939518053825895597066045848216610675428380414657204887046847241634627590623701376590510911699103891811824\
06740818835002240796970697892496631752759157201128745489681367686229343599804451942261378417649429214207812172046416`340.5636112506829*I, 
   U6 -> 2.90617028887257620919841111971953886070316162801620004868113242878785581754700286083584220577331046108554411067711729475040480517069104356761710187832582\
9170082704265506753368193395418601823350826424295730852296508964605469605352595743133811835939376684881846405822664886646449663777967251236731581534322458915946463\
682615909732642189959257417283576365708591523775729`340.80578017811035 - 1.3348497066917415906003310043258709619947211216383851132793150282685288754536158868760670\
0452558334351482979903993769958862640569193628425802915277210363813248275107157153806057144626275508281271195558826659662719401008630593745737521078968583306891782\
2925717640050879931680601094707442929899842933486602312872867428021354421727062625619039863453359561692837472405872`340.73483395734223*I, 
   U7 -> -0.4801706951286062671406429747962258481208175638360364564769208403543678823231990306185959438429045859140617963855797615300578024570668001769835706030129\
1326142274072599975352432448460669334122157387459079160846432901637538818123535382183111578611810396865148254230885962414199379324250834140686499251249294887476699\
5246218105347424608353347534163284324991890554235402`340.5124310998944 + 1.3521212895385520255127015994822816195143474911014823349539972380281776090954869267205620\
9995231361890926419279618776543921255066793011734747909019628048839794014022945627773999897377121883612184654242652476633772589603307905859413415935863677466098142\
6132250965496900916121552153346598844268246377503092791098712981443748922621381325706111966042032152095159875354211`340.8057801781103*I, 
   U8 -> 8.92609629543424543639055787251119094889757784963200700249521410203123414220599647712105754800526900501913418423806921890870394012087498031594217115083735\
8182593848913600769631193006372232274003255190221773276316064045046057827475360549913143292654651842837879318843028877095261924092567767349830806005986943965721301\
603684252486842784850015386646244337088986460363012`340.80578017811035 + 2.6143062285311578247988620213793208355499873490692462089729774406688166403612545622978864\
9244582557675821823027574689259815325053173011696354989466497928106318126746492078235946852119995685007188056898428401610003711268587075026652469814822684638657500\
4364778207232779468372875899486308868200073309269988915741339355890178042348866936947169799495601497675358047376076`340.45909454596*I, 
   U9 -> -0.0543601083218518438915121099682737139332524649575702833482957584117716268328285118818005840374164760736082151305266979999221142982926381563325167285652\
6530335404180955948002890444047260140165579540690736120660818272945933927527172647856646458076149460435427788969233942840296255176015399096249320127767998903172336\
2398265118512616887047332995576092004851435367459876`338.3851147693393 + 0.0951959809474103198081375474443016481161525249883453398746551578763916262131814301736969\
8850795335363503976196613105341282238497258725733389844790360911996826768453110110252930089055116406576249105738934171320140133755634426298402353838510447455229308\
43281729475128393091073958652275779771928552107715441395674317426924447638569789817734229812396990793554640612871`338.6561391012719*I}, 
  {U0 -> 0.30514723533357275151962530085185298167916923326796046795854855295256051911821041345165315031217700342131294703941940927940354170251229409324169919221706\
9017888099065036264008586653570759900893175880174184184234174584883566642713910364381825490164526252194600152723575654411325173788829165616278066728047661307596330\
059026173013985870121233804149828556382532120536564`340.80578017811047 - 1.2736887908119393248241202088521206523012849234812325601090047718193857750685370734439074\
5048185919698352928713198733494357926639399048049035094052243870867032629270725514553804055693159144822115549117917624113460201167282030615119741245095413056021782\
4665973092473065315947404570782887561247450838449715307159670256369528863209101725660557454277254808187039852628872`340.80007306405884*I, 
   U1 -> 0.17900937468587971721007814493069082894827357525983003159990035139750639292480987962763937725239845041776960468390072528722438022991375837332556579130583\
3007974588237152168611871113279612860689915759982762032324298299294944388641441914765463393844535542173140350910901433498606897907844870167602632658513012720234412\
159404557115309842243016883195465092782043724962359`340.80578017811035 - 0.1941439130632216798624681403067747907252044459718941198383369101537473340136336876965306\
7918516217453807188752000461309197913832085857109924614946523049902877516698727395286988834957061267930534451763605678786813491579504196440936571861600375020323076\
5838096375980142996435381628086417441035950966971596302556778940051020936823565850032691695209361232244498902538697`340.7595018526912*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.0321877730412426857709350622077124869778197546557655903919235082931062820321618898322372745152494941800269083038688560770132\
0305005663546880144290433731327821830863656801608483002730279441549333907218086700327097420619526855031714675844857724416572892173622728079239314342474729854031712\
9719164063168087892491161786879660093734128745946588042010152662223843034241595`340.2954134165813 + 0.5004367226201231184556734074334656260192704118687560071288690\
9630390504581679418707389853360901873949545353767971568536571376753993627597161069161049208705322285824219370102757890529557424427648369596251393574494978891857067\
8029516229154209224562402774312484312148337676837487683451786126365767253852293482747520778279644966312823910861048120801566648814640166084007`340.8057801781103*I, 
   U4 -> 0.18171899721467589652641258086380945917453568769326363603260632856553284812947907993314546383760848479583852510828723756530096890360646502060136406092267\
3160905828443131504156984028263514190965508984362537720689021136975531184477270742115718435709203154833291729509116372212173210289660667884963536922259907529361868\
812015450406905641644726814076103268683379655344387`340.7523807544747 + 0.19054120705476336050860196062151239703241464488604832702212223066565488702427213801002254\
5520820217541204781261378799013703152235455380176969491770504653226809046478552872719997800514866837844044458131337275527593452584863255186378785549137594630326846\
739170278581428057629412125277704645624746760449877001488403422157303653207732765114207118075560834627383012063716`340.80578017811035*I, 
   U5 -> -0.0369912714515065051244362825171873125676957639895430857933533088372857766942335992425878137679352344860529535386529326824944228177724064776857844628768\
2720777290903808995055909751572515308341912474934515519940773253262009297648496402899087633332042588601974977164432318773007447606790282353483959690422154911995025\
6107717731079947319692002953140968984897780679854178`340.2317115430483 + 0.9487605649216814950382734236656208037645806397669819892407537086499501882128198384710674\
4623562768547898379800122899235349421613008845372718275587054424322357863996210264847318247140343567441160195593396506957314201554286313435496405163577217136554887\
3044629211813146812574275569153225922528785123774408136520495707107190483346938836082055678463356952111120619937767`340.80578017811047*I, 
   U6 -> 0.03185072604211730519615795237142905063061288688293643522925386829802771013651596762948457947007254234954478141648895436754988724423170127225018904547362\
2643903552941431788815275894155432101477814566011689733814960706720106920166770320670117874530258160583137568268228936499468509096319531452118882581752292640994399\
044303843995853687173041746048303554585358215286907`340.54616674566415 + 0.1839638586740368431653487886060640494426261248247671589429453027310537593032760795788893\
9647198323215369905693074790389219988137353759723506348736101048542884477152941144375825810561726831508970083107147634822046453103736779653202435731027246388353434\
8634615008345083246954687912384990522292909066259346261742860530138329974195720527042522050380152715922272267514351`340.8057801781103*I, 
   U7 -> 0.06953069879740772341145947061950007951402496739169700192605364442291982003892505982333840905690915669418304964658128297428824743643002137056231484200576\
3483069073034082335613500652453075107063673167246459725069537586937953250260238143975856993439705561879747502750181458155679391475910190232296173031647192921556790\
502225916221918382205684358242862505829142126975679`340.5824636653385 + 0.33187739909228355545804188264988432118200657971569928842297907394298512194985251593021309\
3382524633149973392795717531376934228618980626680009163946900650991643843844000864791969544178223505854086449544346520532173060080752311154835066203878182174623579\
283441703242987300596714010557093589718922412047889634697766094282600705031330273850304587270279207350018904238171`340.80578017811047*I, 
   U8 -> 0.13379771352315489558319713800127579671801622328663917439106347658530357626376027282094664462484374819536398212401482023746819223884864494345647828688615\
4165590054429441253433814523757942554581502992468926019830062491102370263004994156167666408330533855362434504135993958283640443340135090816178482150049940141738777\
985042066051913958022704620296969665787113560602406`340.5071147954131 - 1.81079544185978281540005480431844777193130911784546924836294726398818742102920391937565914\
1281593732468950596112853102832405031445796257374127366236434560973592366502896884656704637681656473056206463388902488533478629597512003621933756533437085236575709\
511119190679269989809214977405908392401004143040218108969940268287801121932164120362954883675942280522735587728854`340.80578017811035*I, 
   U9 -> 1.17969733318751752968500557075851789475406019870973680446759640553187306269001537514984734061479306885824439315798892370632879097757318214420471017615213\
0577507152101538115634239543246730574302256144828508982525622380018993484912114199758943938929521977925490308296162869233756652755853933523921579943573301218751644\
564256924922470102416026639692141830646749758263477`340.2676436324773 + 2.01298163463274354982781750283825722411405557894847218031952888510299965733572010283273623\
8963558250425265066635507373244858076742067906625426550982871990236660262319117819498840668913696852481953301477969714319008880376254578764662743645818761588722614\
000501219557469405687138098257747938763484213342583521693275894485715806784628260630726099235597957936268025686303`340.3627179456648*I}, 
  {U0 -> 0.69397010225509862154592598851555574233350367013256450505843261153323044521395460472247170650878875602203808615843747946250903482882002659312204208983128\
4819676945904452990969679053823880058243693638652985769561613232477875079688631892882154001473739987156669427213910860860765332577727927453839361862071507756489194\
279770884966013021305212355732835138017792993785055`340.80578017811035 + 0.3469194477631752780950175525616731205470774691079148412603301823410807105132012318433788\
6965780862621980764751611107979891847646330238845741328893050288684788721161545946979937478414414930573284432469546841412305034303730954589153359306023694549232664\
3111575113842804233349762566069768649266647165593765831244301850472684398871538214388685790453937829150660046487545`340.6263083103759*I, 
   U1 -> -0.3722158598281248274070667595092805430186234810455203130584544676311189958343097903737883351550654878362016797661948191673126959074308921051266380467769\
0066916607113658983625133735276090968714800663666437139741506679756423129119575947897734626378498894041599168924350778764837004458399566537033030695409016123103315\
5968147333123941500567930283763723711826872691094028`340.80578017811035 - 0.140744884010049839392329804313881906151515934032573818327411555686980336696929163264496\
8066181185105955972902623786497617457655081971281121999798642685820690485268799639370394111668276628574040124783707041445927569458389097752250111083075069691254365\
66152386837988254753187906423028247878424508964293186413734532721030434895620906957666812653670857653618730281427781`340.5424401308527*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.0872227354281492134252844107648300655094689653049263760160365120702931311904507896905999661118763595423574453238575677264603\
7954316114732150284650555928221094193612805879445868616962133948376577066521511582185423391951245469647269082669054626451401222442422818886063886499237708977219869\
287686968833734876007094231204991940498825800916784586950937056939889347867222`340.3329164915203 - 0.42906748819199860838197540849680637237005171178106230605907498\
3941878221034710806855865239238367219628943725570899623236528834251846109334455306580920454321657113128894705005797180507714869657063638424089559023725578500682352\
219351903312532615965968016907631926958913976660094839054695013838538475661083902079386737498460903507361562034254231478211067258508118955262`340.8057801781103*I, 
   U4 -> -0.0728283523982667562721492492160203622523289059623441441195944584668753773325829996305458845621750224607047891633928975473332013614101507014274242334372\
9658976492825226933603044078308352817517114422289231753345871368124462741285954490872742049979063553002358849309897272930141277489758464509290788619878178194019573\
4020627945314389814685399692156753367879368582039592`340.2506269968297 + 0.4485546524113301779539863309675737127229925794098875567884410666580628421819321504565001\
1629324027499126280210519337222508749351752981231156318536897686231833042350186987385288450383180153500832092705922452854332527265377881462033031599820582784534649\
327391820585865156397936398025137856251792465818707979405199633018782629321564455409300761025186300563043885150026`340.80578017811035*I, 
   U5 -> 0.42530672650952409990328874235360793354824673468352080068660881144221827108426762957727050012094899392397404025668588125396527671242917214832883609095078\
1026799458219936805531700068811558506124668423196525973579802268194575348522198687287389924567151129691433894607543009623757442008261810306883464089595082703121024\
647183426120248958955830667137940746356504200410849`340.8057801781103 + 0.34895549740252206829745382196737673655187531458018967951498914239855624688654171070391086\
3772872864751956520965925097780107079893924477020032111570451604982859747791594355035122358758694950574385028096180501635616131900226328982462533075293999609282305\
256734412996441823632603409778763086759121291380972544616529822738746263716037824022556541655587535042048261397815`340.75615852907475*I, 
   U6 -> -0.4538658800837128842098177117037977396991987058215184062788799861847035173736215920420659227703369424031661802742633369747166317193919870149235964080621\
2953129941415380629871768064343508644619636928413584931385619258466421540238453162606031098350356194201037860201461353157371621389985407945091182863911690388510415\
9563497058140900083241273380331246951585887149981178`340.80578017811047 - 0.071648995180494352062919048813095622821149589725086641891693030966335725069346947165317\
9832769578238994458610589959106351964538096312352880489579772068816670727673085586149766593907746839620751572783537576088455363596625529930674639289569998664278216\
63390333810458956411951152560813855381984867749383295590428505817602853266420968153295555315727161094876678339870544`340.2401430657994*I, 
   U7 -> -0.2960269007057208210872709374966083681043627875369565081662581922943176596271284224738173435272095271711600578695941305513996175803606632907225538864489\
2204421195227525925179607074572242258709154062526137371002720232905200287706533395313169191020001320012678329055853135685354315411679584356286419180952275062603228\
8333478561792400653169616701799188064860130026949815`340.79811713483895 + 0.299656693606990246835111219807044078729612944985698437020167555868182911837863721043784\
6121497018300060201673290210354995531965766033403445561243697214678360338778419135124779240557389321871352073370555147886449530341435624233513071363050943950423738\
65617695350552636437259182683548258580727185710276673263546126849886491132885444691247677401249817794538355986859617`340.80578017811035*I, 
   U8 -> -0.4263715102068177933354239065271565577534939044679522206850141512784317995983252986469299486993139199011598379918447658333922119126300928360679434806632\
6181200257949931550491727694325547684000409933922517137099672907877610617919184589655690445200931703533186683058497525134258126314461271148448970339871196469148094\
7548884214276820562709480257059263110041821679687183`340.5714121823085 - 1.0467971550345117709510897524687965113204240971079662524377205837625173249142018482391266\
6628515333143257526903747655040733034350492969927350358403550787907291860536383899769398690296959013137794485385290466519416057632937163620096149837582188227721694\
724220018604294334641104023591195322749946916784318235924851718023255378311512451257392111152633358310137599588145`340.80578017811035*I, 
   U9 -> -0.0479729974789521460641863453250914078493389117257522758070679862885264426337709239932567838287344151135650915404607075577332634118830840054366329320999\
9913536762328305666195691516682789503265778231972305880924678633239295666696022622427615250887712776022556421576204967169161246358148929640030981172320521987553603\
8883454100380642896092898674397352703523761123730015`338.9454751702423 + 0.4272467798675997162506554444802964312365874423329823139065998145725807563619920735986394\
6084084564472370207023971764826261775299719083880843103233460643270183487939290491510012224749297755930959564650440038744986917608369985433293796366794938591334024\
9316013538472697839211267246217764531173222735723408198916837208240682125330408881148277708479385238751979308147437`339.8933460555683*I}, 
  {U0 -> -1.0348313430070471581887719530047030664923774472983869899713313931053935701424247990927344787270548659054578744639654043367682702150967104530372006970071\
1527666208959081496520375818246905512655775857069260610410942815239249329959370180218977599493653824048508530272345791906633596719742609488784724766395433025863314\
443123383370799058688668877807883444847899771312338`340.80273438012244 + 0.6117243123783144170263855543542186362063340366817433272687994044555665724499186003797977\
1326074269469374145240256090670962767405665237416263853139806425945430767022808168716855784740573027419223567784772184948642628806798635747688394726212738375776084\
7477162366332614456285885873463162821088821686974287749792337729604857501669684939866592360962828936282001038294959`340.80578017811035*I, 
   U1 -> 0.19071284999115274895171498454368416032539102265998049650283661039114765618908118540981868584895140100123584598172519908791692220344592534764748193911329\
0479807813761252987488881897074086498466874099834116281256582405203928317949983445382642730905032057599129524166627300879156916412360037614284546226513259785051859\
691040466496029295010966335350434912077916329338151`340.80578017811035 + 0.1132587953141133390356230019767162490859169902965054953139541903390192842572692332214101\
6822451452989270558135669416529774089848961566982795224201404470571802247685475626891848006880622824871076052928839684027671040471060905547373607540868639947666650\
1546891408768994403321469979726999765635240949488232899568000965912079058112724778886425320706057021605030438733311`340.6357607464782*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.257963142614598057747686680561003296323801291094966854476174640405486068371825206145950586290640816017437210528683711063368\
0295160348184452549915281971505383262064110958475160834841802059750869373246654916673793781581432508398908611114976105266847036588793500672419775860916185285252611\
37139964621899503588160698840610847544398072744762098468261308875144454206084044`340.80578017811047 - 0.37429769028742154793722184879251838126414614782384768821020\
2016595100967304776982805602336086425389301325822458807978021611906615562720080282329929790738925356431762056723359548982011812187968543849731884176950856322454068\
237603020156778973373910705759163314070881825562755438029797097994094076133197338567067858282924488908109274087265097146859326177476220452424231`340.7848367270773*
      I, U4 -> 0.22161181819979299415874572635576593433850066229885506022887836677800315632141153153563960908412896940674298973341682862845173835166764168959646734\
6473417896805796878445178531434415239998164747886041831376420735084458801785804948920163638853451898708972726191524637133613511795457602260003454941537877644995407\
498506512356806948944690384041120026768036339024812657428`340.8057801781103 - 0.10202773066245166683777762543005954818614808508450525565862186019392097652540206604\
7718338771375530072918163981320238620078956522650421397747296582561667675646312816519034409020869591727546644601428005148066325631023627794686786527036538123274856\
021688073968509653746632111103920741498291686247158648035501918651803326902914394757373627847030449558161179926684124365`340.7313806987874*I, 
   U5 -> -0.9815530428885826363465694626207315381216115999284943045293833946851084540618141682798781969387876509440521502155570877341173223678834207275248104816927\
0200103316067468243487426829763409374458083144968812689533929658679241991630875388558446615418082255769073710311333200594366881985278435991237828984593169953446392\
8195138431956445687320621370921140570987845264328966`340.80578017811035 + 0.294270531150092107182205675648657156221648361461742476423641588557896477163361139219594\
1342090517608292676939256108471135232022864706442059941023253773265040354733250250482428571234272975805257104410118011287105230563550243182466680973739333396492518\
26905472777731135958499584222392049671414762995850430944264271770842732732284241592048349230699972677514462540233234`340.57800639599117*I, 
   U6 -> 0.08223896089537059977053202065392022161131484438370001291477335104581178469875808513162132495363637141693157420870523315968885917331917139549717321586951\
7233249409539946561083112573268144114363961800033006923680339554642211699886940427278049311114167593086429970287410931520583528151699101657977058232992788030112080\
026580697196591703850391779052388635261455307642923`340.6236741678117 - 0.14642502298680030497261540623847302208074676863803628196157463124265304991924525242468491\
3884817845712873157865318997211192063794931740530226481053710117231941351888404901526721294110103866709053812379965190837074957329047154063652990749442102815036946\
66767157416501885039426246159465422674055349056570457965317080079531522034954318407742478720223584264645954294462`340.80578017811047*I, 
   U7 -> 0.34735270884402242126717039264518959209573882951644970826633717680782616994054436064662526370646792354792715130275056056051747736140401052538402385376925\
8868924525864255683863038854795593148410839848880689187966111468034719576604458452514540349872936434792403855870052191456051179791766322691491681290865972004123089\
838654073559169681707462912207255847934607160028073`340.80578017811035 + 0.0508911412242257332078474391617028244266983356958737161038836977263711964289459505578494\
5604634734932919112533049947676734135720143286674347018299174103271566863998927547770968720682194443191060905551706314159005234995510618502697939135237239570781403\
1789087701763131888119834756481989398588349425750908429679207508382779186904148148078327573604759018859597502567075`340.23749914423325*I, 
   U8 -> 1.98704443598954155852824690241508453454965521106988352401109697174595882268881148025123255285594553615938184942251744086750403290646353680210335201474237\
6731490849825622725425746342272773121889134422996870705026560775153099364916643044237487143401776927105187055147694103470414667846835862240649136422369782411114852\
391058798372268820406060308189298648942841134872111`340.80578017811035 - 0.5304249443948101596916583274560458055442197682003745109275715742428434341425156990460406\
8621836778423862727502649341139753805982838972220784287859132582781507951958339735622100905605610168015172701616283365599040805557956030184272601047385040419867253\
5518936152385449100077940530800368432225863191559890127529294705406504452948508295382485051379759097866784262854924`340.5346442002168*I, 
   U9 -> 2.52465100925208330235699308965834732584438003588563095809846778204259471381162134039222349672187155505951393604102302876609233505862811342806362963714212\
4845780526479840303792172348550627719931347465284332030547404055812607438159963097693885336095168802865568220086333353702405430019968898536815564541540261492619240\
493131575765683164873089473754653381887517587386108`340.5175333079286 - 0.10183760096618234813812073523257249954037452950312030765010997085070744415783414892713355\
4747113768434791739833047699282269906286757307479481145375344594488168442000205205254614143183102060570965036641187506793341293049237828730931145902366099526149645\
698532101723645058393082237827011332155454360817541318475453977475830656542435465088615296955198784790335826466549`339.19752843931667*I}, 
  {U0 -> 0.85974755562914465001572978715442364464480561409118170734106627854977827455576912249690679495789411622659029446409245716629786142840996316563882543888934\
2914447156521617090118345826275988737914168882037831360680759578628403229459147763621349552507233088785357233797020442694195480311767905732350705522391296965234706\
875797700978749292361377604600853630140978719108112`340.80578017811035 + 0.0708919418059090366528116778472228504172168036154133761547882581023014164519242958808085\
7075139176464675711417188955767679179122158089485804996174628149328458065960738715657051905844698248463230486059393009209936492286289507791387783287617696897192372\
3802596643536772495803061853000789392468984564191338608736639358328990956204755453171872527928656794575987359211718`340.75046324297654*I, 
   U1 -> 0.38539315081831714685731613284414805649192014423382531652563830133334618158809057573601135241295948871551999583528463715311949453721371996176622102203421\
6727699595452998947762175856861289799924118101659124070639997666502110693235545373978381974203261704916420817031701699666720468235941545837443331966326269091637965\
48172483588290039465798462481756928417299473710005`340.8050317107771 - 0.063615635134473600074556820923246893537340005018740930975867291654840151440215929704873438\
8108135610290582167894761606653882616097944024563538063524518826740176789129484354408441016442229295016609948081325231503092269623800919110024776336262475870554953\
40419109447016655894502221795666448028776216637290717884036478389633640713375431558109091989818871123788577927801`340.80578017811035*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.46319142883697991090037701374830131175371517933701250324616315101860846901730560482548579328564409803777823252225841615620814498332855095173012499669734\
8430503206799456282200011543283753251813865328360729275743551283444185099156670416430148388585817202666650473559775604975735000985865502801467755325511734555195312\
818023282621626409768926872996454387040935115402255`340.8034914737396 - 0.22349540021044546805710963432504310048250626144853299356898901830224163534577046649401188\
9201859823500522093334697099973480853500483907183777434335746319203040524098968831881842712797676436605909772860448550611423656369706777935812541889723164929526684\
800481188598059568317312869438683752170207123109092102363824081951100525012423390940743737356781521045808213782953`340.80578017811035*I, 
   U4 -> -0.3643311171279743784147380720937614393037843963608551288358572031738314475423393180729756289416153108436192621160520905296548047176000189216396815711887\
8125998671609715541126988293580447348451516792899855669172948613660750247653639343584788681051975584037440990044371793186415729739092686309348190878188319807503618\
1353291891782120487077737524284381343292034262084678`340.80578017811035 - 0.107123120539999754579011121776081756110368439464293814108276662790286680625281312210830\
0474515587547854712945613556081443298991269729810641681416085421734843987967173710478432694910437730099870634918427698417515032231037656457748012380981895607737446\
0298089110614454145159451321796681289044565849534685282761575029614142055594347670531747986693339987821010450512278`340.78958104021615*I, 
   U5 -> 0.35085900562865005320645041782098953603841749764611271368670695216080746755205944574276620865810088696081040504294294829073810806972223290340491081135234\
8659285364311810773374917181605355408871542648579781178276934200816045787596712202784332403378879676649117797504308265738733773292698761227786880918778674344030898\
273841270102722299729873827898492575101717696657222`340.7981716894368 - 0.55703331105466144465166592976988010363141983305095555135015192660176406393473393526257920\
0686328528157710927934468456966637342354138454646029155571044999320424684446103667818855522618742817828283445669849957709814658777857976730715950579234935424437031\
11173185506523294311150639809570570518044418564349124762632582787812317731679175716211413159800937807092964575218`340.80578017811047*I, 
   U6 -> 0.32438940790662624190989885347709717558777369041227206739136922856153182758542599966653836963539975051095328414800492145155247118724980218326361884305171\
6536859340303162753085947156415363126585952577633405680640726243772376533056681935385211296348878324301824103069783247680450024230452628809921844254161238353170033\
805574242037115901211614288897642661400594346746216`340.80578017811047 + 0.1476362484138970355253468501356667579321955625223913470165062465804076985476776354018037\
2082204633204851184520948425058601758812224694671160430908344379110502763866842888464661212454145973274543816028619569979144727038997584771800080482259810974859345\
6564721664193013885049826301710808168313023685610858535431593991091267056190451065958379872242133550974981646019466`340.7952648884738*I, 
   U7 -> -0.2293767117618682811798028636740932023348729790009070903695800540934966205727331202716741378176010096088325527825031898738730847091207453120662860591199\
4793239049205692981423522483287105857792761771333265094183924792010076855963367363778496413278672304675489118369301834377568527743106443313283912528590510070205421\
0909797972130333469022097712603656180740344222050985`340.8057801781103 - 0.3657471959098961251969151025370226585507135547477746116168905615540146687688341411938597\
3097951968479531665253718522306010741441619128191378154466853505226884235829281457919418199105599355772883599515131081216430690978734673741238560265477652285305840\
3067609509631874574288120990683302384638824935190906017153887616385925000943420179797744953115864157201411680228563`340.802791522*I, 
   U8 -> -0.9240083021255428677135314877120761707948312143299447622414260418163214646117410001325449438904882242337871529029020038638734697577640376731085003693083\
4655678809024976917732830491315954105118003079004422084991064138473852086436471654425918494560516298196530878886066087023562182784690580344099792733891415497644906\
5017441017258308491777307109317515498265854208965584`340.8009379894401 + 0.9344269612901763442776602795685807989849428090783771280903832252156626993742644294142356\
7692336081734979211174974499708361146801446587060745151647086316367012621127823806530376597085479137548242150157540663979685664317937204115904753056432629594453014\
1470819426846846625685691284491274044373211677060725636880445158012775182673899420941223496142650605601997112256108`340.80578017811035*I, 
   U9 -> 0.83612948386486682444446298240974093983592795889370452624107711070630966481166162827216204890871007857264417599749486418963209511233588605298354631890535\
0568658098987905050051101201342346043804409081876103498337362295235803010471531081948500771962355472674280048685398093923957760318049282486615251918647458409623521\
100203776679279983104962928736471370655616477413997`340.11197537943633 - 0.0298922311918372238968165092330765874318930300320695181864322934545762132338787597757241\
5699300040544880177638986472894353600254212043992389212468143768561198402455156048042634199033175635975400271325353386948513798215267320578958184442097122419916771\
4839424826148027865947488373413339564076072443180070148214628477443706599120795838567824510312927261749026978207119`338.76942022933014*I}, 
  {U0 -> 0.00266778736871555518217592376658601333310850475135690891656007427187453033666424553583319619304246530651104621690484011365757135945101958328718127125885\
8055665119787039150383884062066579466942137617070125904041367250584168327652243844463809452682394116371343557245619374579093381243791375201001531101547904731976095\
120490195912727099946784441737302465411140344543146`339.45395228103047 - 0.7268521173500395214098334908524307385469888530934288781308226444411853364217712589168286\
2637500047425410978208323141948482604287377959108876782893572939213550820435485073425423091711883534038916025939483082364108907359448849940719324913395822173720805\
1780441594923089429642613161264977202518441269317619407201034172926706931814414160913115618505646779700094766103006`340.8057801781103*I, 
   U1 -> -0.3385290098071531587731936746475298290658641026914836845317053852169175594233252144669943885870462761692945780650135374930332179788111340713403681637908\
1741308471073541093828156056510093483169387623946727297251870282718656083264944564027907481047314310297678921449376549818546405923835668532781422891963241682685790\
8188095316751931980371988312194813764689492802802042`340.8057801781103 + 0.1131809452060864967591295567801009119851154019595635201705794171657394760340049381064379\
2228773900691732620777533225825382278399124644054019718198880304888996433564404109234928392760855955198363825073716200441165481089985057268429771914171194420096809\
5837502052220859508368263058294579660649150166291281650748896241771111970198139121319835736462095845676737226396133`340.7124008007631*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.3092931254905985266223625327288284606416726587129597013157405581159689075414725949202790723347331753432892865588923128068463\
6701796023972716072291783739054176280727899552603003018873050585179728298261438309756717712756063750994302136335419724520139814397154780279978476390560682522948443\
4078615626785894667002573261405858387849586568587662549330739172204629376741838`340.78651042832024 + 0.195800354180066529183884549109650259489035007750684309594265\
1964902072626755744778642022857750205567940051278521069047664960110101715647073918548586511260844123604539729642026780608840422279950951012570971882313557601628330\
04019952370846384359877585323906860934389333703553271715876444240044304499098510894335639179225090542785765765482670594140342011544167244037451`340.8057801781103*
      I, U4 -> 0.30799931489661755849501625675763804551831684371631583945580557412111999773929039952002744821629920677198003060952419898229545200027499505578958619\
0306389263766444307962197585293588743667564906416432222867687350564267682927854013207514679201125815556816715114604787086078576068516036795006101510619242892261381\
357701739389779499497578677704091085032291694448576121237`340.8057801781103 - 0.37794841822493749332302842479835085253436234787714973268646660963714725638380650581\
5035825182461424959409677121163777272575740860475182365822030089617210412058630081574297837294288101525949348703980893453253121017213838130720548908260040421381652\
490921356651234044187301575194767319917150013450653186105312677779042799097876148527264390850593093443845019791084310693`340.780322141219*I, 
   U5 -> -0.5058597981474936304873602784827754030884251500133363410207410932292930307931457100660889817247214712468602330457282127130817678051183633234126101010996\
7126153242042878903700501729630054507290940063422504333760468763089181155555106806172385828962584942816576550198682276619899498994043849163807406596010853473505403\
0017302542420384579941881094430068285607712034785186`340.8028267272347 - 0.0838620489158046820206078048252761926497270991934544669357012771601586014439822248157568\
5095586272407573864838147281801468316446732828608254373280018119285676678023843574261071298719877359658413899471796237130813700196957280330112346220497404094497132\
7120521135356218908086157422555671083131928506782751461777400365145037756287189470569572341633647305526480850532187`340.8057801781103*I, 
   U6 -> -0.2055085039257320726294366528669426718530683990462129096355283072668156508796535868174614311964295933649078542644224509416274269425471078684785531399560\
2857034255782022368856919593032949326982077832403470461422871497806303208465097322779422995082231856952788003184457851967996777946384055065382556347823454713839087\
6189754982821205367904609395842176205593562855053948`340.7365686088129 - 0.4474856903624884163737182828715561334449775188831240008495480712667735290248358256554418\
9367457651018325416343831531579820279423214847252053980974097160159747665364248690452154016899014283590897393278506565303434275833469912339415158063035408340334263\
6577881393773392348648346400609599512980790480485673509161206640034567369588737705735486221546575557557250370428068`340.8057801781103*I, 
   U7 -> 0.32683916641096059170474119897779561201411066601376938588570796042687785909695754932362148251024774601740506672001741664398861430513148912330415967964349\
4236226890607059864258143109226038072950809440704838744074992560431309179942047461332757758977254660586948974417454828061600098920153390455669319956147524024126613\
331826263790787019760883778537328397264433254579964`340.8057801781103 - 0.19129481821941827539482278596662456310713783682481203581583667668863676041784183884991139\
1555713969489224222277761218229240286901944804097408036928261736370113754213331087439037415681974637012711080907618083728031893574276369689208700637070689171178126\
360974775837402601089748721945210722533542917773848753437255579749105160644231377803576828371187437041628215597582`340.75113357690174*I, 
   U8 -> 0.70149789390450851049045620836142391743617923595025100950949562035255804128824579724648953086313292449721443835431481730449464236253029528448924762954399\
3636132616460355429772254941627363497156611239128130088089018459506037858355846801184593425644448449244971192511552715755072095814633076772955476131540900847695299\
845166620382149554166313881912367296165302107807363`340.7712423868624 + 0.76217916454249656224287548188101866439620572547933024463609497379848881969659047169653468\
8595800028274289537921270531024341634730229395647451248718368710678346773736687437766328564782517624767145625152166657481571853246991589675640393968647370574886684\
728470360412399791884282061776371667537710481520918618012518651354089650062917546091207715929234474639720662084354`340.8057801781103*I, 
   U9 -> -0.1073354507472377246661490126297587122682594218908531667656968236041777800454431137253773819005242740522152510185046188203993149429102029201217120835246\
7760094845798104996726201461727364742267433163170269573158302600638432050694071285680892621885867985986832552417047996873445968507080981807679837471030469771710886\
0264974995074861352961972167472709239709904311158394`339.40528790303523 + 0.350322483971123501049447144670995146128804117936829881623531553687290686271739673684167\
7790470798632388114955064321853797425934372102908983052187255448213641320740976881382866522149086023575422371572961583364393770997620407796002273054527478463504382\
34069341561479414301652159951222872425772552167576734077450284337578851297926105099250533039441822803443043764976926`339.88326265092746*I}, 
  {U0 -> -1.6990053760719016710008969187708811830428402406037608023573716753515173861427289178821409026124103179631407327883999289354065078050379752278335525101840\
1367884737645153101236985785977558800415639780343760279995962296787637371199278183923585404351709790607338094881461214027974184780642152435377704115535235068997343\
2006393921062975979060013217159205381535781610591269`340.80578017811035 - 0.116993415326696026149008977324327190551980272935978166335943843906237180328524484644890\
4283511710855070753989667006083318451127032354277558693729131605874075919057668398334529932077184816882642194850983770619485754867857734227261653266844464674693128\
16265410631863777879242278393707881381068806974937013635322853836608964460857505023678735232486352512456875280984822`340.3610869239042*I, 
   U1 -> 0.02550238427027202808212586464280382083438266909700155248851692424847702040784865590168366174693056917776382826114870060505801813656531721500593766938838\
1095176861803450623804346100795141777988293887260173583990961738179735191264852609580227111316418626940768794681764756599669621434040607130486147929428209172537921\
0559441968715749714349449341078346257873524521797`339.6210633896637 + 1.9330670091885069850791178442027054888844339876058034971206139012316116037962396673928451053\
2290624514557763463952722265657888532039343848235913525137282526675633964201919241514755671198253073715592536824422314254362392455048096220307460452185509427232142\
4712374113520427387184930421053524876789853440193144218811034063528241635918982727238983572802258372010118285286`340.80578017811035*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.42525060088826473277528759338659370033743275300481772037828701871953722306415534992302137733436308602166149239282274309140719868591396798834765031500690\
5143603479751210742250747278498871867430691734844880268071222080089697792114151013248781882818779271746119337907993773207367122738931628000597950678503070400786070\
998871639692165562154682953627971088382492759229685`340.65570468199905 + 1.0115328949126852965354632177615511876850176309882661326660556208031647629836268248100097\
1247804996524316612600624175586866745716783855004004381220568291717347922786695139918558868036084479206729626137747862881597616856737331201598415102009730718274533\
1651032406783127698803853900398598786634048301108403851916484521877077536961625384271187718320253289354466670635599`340.80578017811035*I, 
   U4 -> -0.8165056317549089312927777429934984527252838087801124248959215966469869470364481634342872271363272906318139397125375917139775136833337108331456627667913\
4154633785609313486052700747601228568183346914112692594201475358344117249391772988185764774945129624648980963677308906803700463817070937444141270285161519488936798\
5405082457494584482589526272298141379357001612675986`340.78898061618037 - 0.330654910067123673875623311217103421367503780557599368501427449937479569306066096056209\
1751295043201990961922728191485674049717306688313986874900095543797650870500849845649269759401017788112233921886000234947743034888574332087341272434502837922689678\
78596507056662584210965007942109527863909271519966073248099214392329413137702181120026910860135825693162589901783906`340.8057801781103*I, 
   U5 -> 0.12682487023210856748558187481519314204959247420072425763187458472192757010216976353176014490503246157989611026307660403916301818629760458781053381733605\
8580395954944584698417564286831537573674782156680386503406435664920478291174078133553223937082409398867515592495293852298483402614185364303325948366570948073307155\
49096606593677699980346794261379667747978235343483`340.80578017811035 - 0.25388033461186609813987509499344922282571919283003894259207928943480168112414106994393883\
9243494776549585705786373352643602781798928063300033121779953570798982323019950929558854721554593379543528242407046355390926252086136787957831795510623052545805695\
342557814849799278382423631576785274688512435104453268663561440908015760579564604233458151884753729177434617642356`340.78156907780453*I, 
   U6 -> -0.4034941902758324751378541150679575512477507817991934917813573274774690804281877004456784619317265622431556545591567056455459075602208817042831125811347\
0467713376009451846312104622525503079082460824315011971920994181237397226812385736413783242921619594861017313459822855001726461770222811601075992274369169670864243\
4433214375315412488089043668512071188240545467188223`340.77058092170194 - 0.259356213741286897291188358287498409572487313367326484222302955968195589160561201730611\
2638126420696935157776807727821897330699012862961993696401869537580011986569185229529210466187488950726352185926976030507384750923351001949417864921735079169780943\
47488381366780944179718252633333492434303902630611408029025275735665267422828593307715212549578365020592580395368603`340.80578017811035*I, 
   U7 -> 1.81773382736321096356154346209997197509531817871599980797615536532559878304252307283807765875668842873794234720628526361271060871200807972904870604666621\
3910213402185306598322086253637840417546507308558948133991424826416614485182922721513479097294497356721922477195005336662914242953064163093830272169871618345204679\
11453385523908892738282124566524349336970359040302`340.79291077368094 + 0.64613118577418746694636890729018740200253406636376431707291096000879850990999457783287037\
3391729401284672047621904890652346233695506519777521920283944082992948249909099617757440405279176212542889739250249994252624103665288813618200854411735134335094432\
188144134658939599113268222026861939605825586482175512398146539234464106198288524380754974554329298209932656700414`340.80578017811035*I, 
   U8 -> 2.92729778589239961950682830754456811897652498675301399912853642985870228761048305372055228080473549145308564729485949379159414864922765859761134364843104\
0084996396752886257020697796990828848045203201691559601904472143065408758672482218968786602733208471287414838937431447309510523916885023982880013492067238246423768\
573072498647644243262783442602240443954636594655442`340.80578017811035 - 0.2684487396658735150695048100508616854369467928945999193498576233816410435904240836635281\
9885820352020057101733073089535538026723185599176112377538251774970479220908465311867382678937479193511288839210922597089590303590726000387431196676431706725795061\
261611179828209598309102829201835703384549335611033899254498029012637612281545322812635957377937410940434450628768`340.32498188788*I, 
   U9 -> -0.8259719349957801827734499501767544872497302888828926019872830432034812338847474967721197019973240743077041799704180569673148527748452710735784924551727\
0385987290509852125722318066889118911720722366592547144925012144320025501030390800621838527841978941141768894027729846537616503490933296671036880158602240085502987\
2293989024703668123118014033454781488305135271489931`339.76483670103124 + 0.944032183648750039165282370849350168571241220303056486997132473112965452814679156475464\
0772387799967763020103953218961566858053351446497227439775670990353647067514386818136419925395077411399203333114808814771326331472629941490194761771292100958957031\
11029731427574865841813079398917798810959628807618523848412718936361262256043553380468863860124371510094522291365377`339.88125057806786*I}, 
  {U0 -> 0.75041373883268538630134051555656791410909568945394145409158689850451488497843653034382669861883569309308416672263030622924440313844128219890849117103225\
0041836133420736594397920411613652513427956523361492974289678734799124204587399787415476295526602264235897116935522945014739514956360353030752934353550292590391830\
119779821625714016377890718191906277706217608155773`340.80578017811035 - 0.2724812424388829684795820508353669714847911231722534555936464137231697560156365765720766\
5247689333342571535921510314693515917622952908282382053877798633101080188714816616785966373643208283596109570556318487493944184196266236574564578519266215115859290\
1457424912282126636268366250065709182097453062518808513894242654472628523399252433475693596705126458172614853986664`340.75965428952344*I, 
   U1 -> 0.02118296164097091647478746183953736052105918187464357394318230191718178957599802770901656933725280070552772596794360572342297503803209255316616614988219\
3459367615377789434667593984962865492650857286369075954429158572646934415745646930472494264521702950478415971967523988535333227343004578349855790742876023965684736\
911005606324588714113998213505741546111084544413579`340.71764380180093 + 0.1162570850160979925235552826521399572790249051401598216392606608617537634972794501268476\
9436255121060280896427778081462795874506525730503232297387892963903606359361269490451005529025196749759840856516781470007803112047937889024172793039048273494585522\
7644884604450889341352794086317787586377483895564004687930431709182961628674443572596120737572493048714690396667948`340.80578017811035*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.131129727935894869632738283574239491064613865853347475220386962016802107530155247539016642683760208601959911035173989272078\
9919771361095546804002342088233404604919537200350214467097654957245831998493436869942131792505680769602977261462775395839705266175272728255624617370918421525713049\
17559624316207036684720043170928621414738568204735154070869603812914885836948463`340.80578017811035 + 0.07838250782677011488407012731122615431626663681568889441700\
4099432916217671524662479318204570120268347320745303542628164390277156787787188889924834456318954715693623267077095743838112108878832034407481046999946680927909806\
826775953707162494236196829992908465944231002471475485490296583307513383385607336479900287172277579597174767379048024558375026125764687429999705`340.77745403917476*
      I, U4 -> -0.1357139101904164756219665070633479205195033845316641994523673211663714071427692039628425318669692784281779852634109689158713638066778894444018616\
0298501782601335200060326438495398878123358374086331582679424351691683606371849688824450476963115600652541101411042759537416528415318814177504646959302054360869206\
7334048626414980289198128082388204864959494959528456075412`340.80578017811035 + 0.362167653574053818338557949667226862593401347226412101103599916205814592720199248\
8042392651498001842912754805847027824022247283197268048626803715710908703433492886956611634929695224911378414073694723189328221078847618409542258960320890617836885\
34644853833858034355674532224628719433468753826093527174143800290845306582994327868261078691199397279974654792821379566483`340.79984072111495*I, 
   U5 -> 0.57047806079350609335146233670656952493325885865302890631333648587436195309115216900671575945847061936051154006741317431516488248452658466705797039128359\
1405110223471707126277343532073853249818567136462214907273405741231428692270606151994322824697575390120068957045794793871619643650703315371775764404948923541881737\
533597703779103104281717315343647174148938467577292`340.79705262534293 + 0.3039426370786010873688742868595286007124693354319835007614030542803752648340931821870939\
2835632458089580046191499865946144389617828894880612500816083973866787978169188751879506342123559511395054034353347067146190337720086130644631959059754449693917999\
6558719261733173828513265023489881275297462641379433439158663397594728136781479359431715207573188068215259134770318`340.80578017811035*I, 
   U6 -> -0.4381137953567300382994105568044691021562936762235737923770848886923941797470379299309642179989101250070632304453429016799368996217405014382361850798847\
2377003667232200987797300245758435075860564817910704268468171073146181210738499818170154169740230273481727483560125089834577466005891173742180352260252629438201646\
9398649623957672541345339672110627020133690716284449`340.7997690639506 - 0.1659471485027969812651498965693361915623087319495774150531279470918293909755743881941408\
6047859021044099178888456840078207870453208228420473326731750074390473475270010573588164941458656594877351580604635891896962353289771042484285598885117399446198050\
5580583267080697474878510600165198116009945687938055571372357355081664615526729500769921907805174218048820894179161`340.80578017811035*I, 
   U7 -> -0.4957844191973372283261524091683966643807868621750010076695861534736205781825415014553723406135006225649853647146376401346509391965841927709820368939838\
2611029515102670386986627462084993820373147188438436879127102592245615885754578409647770412628258626671934400026890929972547819780070859410005992143044811379323539\
788683114992649008014015106835912255256818700741009`340.80578017811035 + 0.6739971947457823240372908137222783988497030418569689444729114996461494402193892814039443\
1982833041884515779288574688928898118677928824596519330433393638913157860607206887492939329268302004550327478866707454611564771962788819123914134033680377205350962\
448558332643038274735346193534159074702408209680703026496455050567559002941653597300967193729660702977885983795627`340.79350129449693*I, 
   U8 -> -0.6960732400932786450401936142536464497234975247879279261401014716757395246798921028287382664243572003874540701141086218480146886188065979797114265163806\
1059489237323678271406874034327813947442611271937104688901315034804876430145975042933177377703156662097009626839607041247926760903246488113092275615138856804795638\
2279842525520165318256987004441900662291893252353645`340.7881860724386 - 0.7254717939266868672780895051873621193583034775682726076403836994547706437718045461850856\
1405022529797999487119858000936222211007893259824824293764430881566332244311007000392277858603644224415592686247073492895276082595322348496064101247102472773468338\
5443080419968760243915916518255001823560091494514397566679202999485502992268859666430880304041569000612550294667609`340.80578017811035*I, 
   U9 -> 1.12307753697675674519762949486869147529610818511000732067501887296862524836977329708140949623729903602089970386933528820993150318677599763259185710663822\
2305716424486512807220937793882404797034975368360941142102409147135555775938200602918531448725392961626685799861004064637627060307230129378730960486213206909336639\
339404801726095290055910363215963518086826360663538`340.37298448515253 + 0.3796684358672508230256882919882604100761278855198688685078184742765736640024409245317993\
7943190341996665884077081702715281773489371827956153795564101590440862808112942541002500916362229721161719912290430907897676089127202776740882578113456003941172160\
3231893357839700909112702211984643118131497788318079368486359063982627291610111732788185091514217177528825360490292`339.94897794978186*I}, 
  {U0 -> 1.60685422493829146475974283199451616832960959237771166937943781001921575227770810176260244607067929639891027990926918847027664564979902649640847889088116\
1116353811972732397169658062937417189519479998935543543552590188329356923368872959970195190264984798606290508578999043990641054014813848335212631957643754947012042\
233900947327346228984240298430166942969948683665724`340.80350200532416 + 0.2435507039629039669957028118318935352214265323257996035630799535711520802149714818928708\
8480931836920327162904322601818958004015516594034764414221204231767014902966922057348033588293700166745785658381271294897029419345902831094251270314310580508028765\
7900376035642573000665094107466115724734679945306328671673903797314717942235989863268216031965314703029028372737146`340.80578017811047*I, 
   U1 -> 1.75603011100923629943575519353241844635936728142250807081032465675836277946769746534984535943639790444512939917101179551955064549274657369254504219479153\
6683722405604556594731316092063582231440554276314955081696855264706496881612488846548849132884139289050088990618891980172461894198321563670528652237945179299867838\
288451462447519738746773176877787597479525595981747`340.80578017811035 - 0.3213347921759412857064107894465898207583559516827436635157454023820552621552887570725336\
3813384430689985455122044373484062039060090275502620682452573711010599894479520937008892488811178966012342208203486558607757973263913085468075367369451610942721969\
4502695370268923176282513571385899647125637192791016338469778875553844373091108460710979201121596031774520065164965`340.62566610126436*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.094706923268504199142102500820120885603341992763985847967999566220768703826121345353627274185648252243140485694764190413957\
1401534280640745080140825384174322948924477510038025393437768651612588107766878676547364277247807168995152261585207295244707383966724872867633277111105125719238026\
74513432532676885009981240040914122296977412257544101874443051043071892128497271`340.56588651450477 - 0.73855536336694215996564664588211186024333655064184614784280\
2185506989525544961413542622962844301857599555007344229249450804956887374901058213953381386571775898021310256262267915502820612089322946854876175259171549205343185\
278589660738461505634260194134514450797426315518755485817697633520492760127692654797839220780319814553427239669124517705085364367781376898610592`340.8057801781103*
      I, U4 -> -0.0640431491661635717166539851677084210023665633838141048884485997091584499400636014109015325715810051663160408280704725076975743658616957883203788\
9074542635204445664281969888266617449230108891581316935791191548764398102353567300343622086665173382933815885454122947543007815804816089322830820331755642683564141\
3655625393687234832374301757250277365361173049744005830348`340.36169216793047 - 1.197040098779063218820293374617327770173411643092029620167561395566274629012754726\
7472993522465939858574090663232848170978786157033117636068764548713178984595945137620764808661922867855741682703148455595653886030313346517584120673877480758264583\
05990908084633038728559247850813914515375362583408056808846039462503813414314981861913426521846347688129221870095351916176`340.80578017811035*I, 
   U5 -> -0.1293896772363532604414703405507495531639392439688031054653845300542141891319751391108768374795596223951509537107200068073912938648826838678451845085757\
0688086174294899122477833926042980266797536070502233888135654989973918338617054756809856683503974777450666861034222743820950306708149379280947292379185060077917413\
1375433819025169593101410354568046274059916355042319`340.7597638879723 - 0.1635588670751335462262788327062135315256500719713904296992477924539748583970634657277615\
4345152534941729152239270215862163841442253405679187826945396910811616342813016059860637849809488779588157008204055098670392483675924079824249071610991423483450412\
8522826235238721327145313607489067060199904674915787748883692956137222294915090936732834721905963025926753343248825`340.80578017811035*I, 
   U6 -> 0.10396925737268670975274914400318111306020216458764339642277018912461519880968009382739645544243362169715753833006302799131194744288797583641520705132684\
2486059617645970682417830435941308515033866663118153123560545446180153804062292878822760496646339861252980826768396529219822974901026198063632148463284166489093221\
030820289833498585242541581810763087834881517750702`340.80578017811035 - 0.3122750257228880167767959428607897327418593224575267850954520072006211427366545251418280\
0431080442785607213910408253739708052026245522898206437856762632393837388684817966191328024200338194707933095379089980649763769383050219003103211100991089646403423\
8194479193526693148676659145385433238396407748504803077704732451560989075168211343775557658673063337546016258282336`340.79606405274865*I, 
   U7 -> 0.24499203918217673630107147542392204125840808998394864793730568986036666651907182376199095946483542259181274289715554549235634068444333037982058084090564\
6708172765938526199073505384694425247417676500567974916294146751674466366600906394345853101050035609810305103662759814060162223135063697223263847909291591234005747\
263640211639105324982935621690015365738145596556628`340.5288901938482 + 2.30584560004448333445916503227793408143090677060517590449037704226958579455719969444520468\
1859798799975660644796017340352644821376896667920622304671583345883949225375009243343338596333228987048039224151091161504731037362402688158174096136710672992132728\
549949632692664226776510529037285861974353979572099928347412735145384112525767167943022174178814076829199633546089`340.8057801781103*I, 
   U8 -> 2.29195459928595475384362658447337254908189794159197423381477614705894780924150897151685559422924125772297251726907270754066893620903698618874289109645124\
3814326395412291920369443271583657931974563785241131095956701112179039277726132933030415339115458143624735447039559863564243701213761086026950928473711570253919382\
576992562085209347914051563882114934569031780826319`340.80578017811035 - 2.0811458672513377669506865281832170438969534698699430794559054763547268662471761233917729\
8547262592995957299233349388205829189360576609035353617957031480391041879340286787758442373222218002528979586465807505973960133071175155034351941698822696324012409\
0405721428963405032696245848496416261626955943350027289310086651665362165986867483672174096661043079131394714901869`340.7658951169834*I, 
   U9 -> -0.4238205311842446280131942173446897060283005947172819954405782966742531516674259591868763301552589960081843106706377368446718240750753233381765505717499\
8355981056720452318817727432235384719057129947238861097811665297373895354839127304735936304206647921711413580015178704128559765093023388302169558564060350728669572\
892823518734451676743105329273148702236622611004899`339.52738384156436 - 0.6840231511427178100273316616057480190914803621869289726952032444520840901832942231788118\
5132777501442335645588941818022773496916469458168242747784220545494367749298796199587053710098708951021795048530837726965929735839221003252333362305560026970818786\
7783732596061349635067605971107821099649596048785680263738032082978688972189436891414486099814846216068634680542099`339.76492935246785*I}}

==> anc/Dependency/Zi_for_5H/z6_points.txt <==
{{U0 -> -8.44286176357309545342398938125628560831725058379241699429593342988161855237820545478286889652203851829455863811462109778173977815646601965450831268659337\
9544994415772891921269248880595246245408822572520263098718036920286707477033075084955064423063740302641792515107956090111030023318737922501616095127055930276075621\
018667411266`315.00223140192037 + 1.3802134690835042464375069863937913219261897978071539419736685798278170623313661418363167242872237349122533483077570546786178754\
3659676755435271622414968093820635996999952954685085573379526520828084811642420322769573848321028896516781811798472862153392837292143070005366743425775452145625512\
8478810740827811762156102549822944649`314.48558315294275*I, U1 -> -10.206803465262000676625852166337488740906705819621383362190078583512666342812402733383183784376\
6088370450650440488043426455998161706706956796303213505132179931023102744863165989337785348267362184340807147221037136425282114662998953976555464785765826362378497\
08552620706644635036858715134754635247771534159902168679291087702405355`315.00223140192037 - 0.74165236073230476243242318333257388454521131466404301274864465694680\
5288157968332975854527883558497057415729179929356505400242327266428761479298346705064685053892282159508036653490217858134893341997368277145196178752419014908169995\
237845400210106023761566885394990125885882564744874181242994726469621844097651990685831650537879`314.14281830135644*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.28090322366493069826146307355708598373631151544468018764203799270767644963455613598758320207119447463741807191795844485851669907507317658309593254544108\
2050735023741149849568052643210163584541310594400298610908887517562781445975671759296402890750951817080629077331311654639686066265079488974297892158291218175462199\
713402680698`314.71888847130344 - 0.7487277379343155380610861287505311634363076857694661454209418011668120756712595677466141366560929376067893238908451209373946235\
8488306778983926814628413557792420494265661157354343768108527874553783020028729923919108380955397259956420450771413971491542763240659165352647833598585869661312575\
916116584124991414337886085875300266`315.00223140192037*I, U4 -> -5.41552548252295229490753932943169839422618334585824476371501850843423062275907295161195748942303\
5108950637604572733126467844607022473931977223461309704119592496163284420373841861848696475766811305891591509889871380065178618320058166532677531945830661409953809\
570795653525976110564973242435646071203307014478358849566412463989649`315.00223140192037 - 3.4079025893348503019422607321836616510875486166189726552262194138905264\
8922543600380967683871818913365872575255775765313477979771260348032389075713241003691193289017223895290099138640213798134716535033371092376902509469612504742291180\
1090127967143442483799860113761877152741339880452379585634749781932387184445776120594270159348`314.8546410656124*I, 
   U5 -> 4.41078242641908478601183800270141312272342468388795154489049271318947585294609359104573522712358666972754463570053378193363303641169073135692308458814764\
8743683024962836144685041273976834545547247448622124324385475246772277209863003744032894205232972408690622817591324638905244981667605766176534736884098614419737849\
299771567442`315.00223140192037 + 1.8977301089878836608495009330951084052352703514224322696484351508508771449302675422228067791464555823638930933667241020694859508\
2544106809345460877349465075261931019441674031580481467612061462184774354642125891527617447805306262818659390359093159149103689244991661470585474275804368384565963\
5822265750665756845259254714385910108`314.7575126855209*I, U6 -> 1.711209845545612508354397300911163112450196396188177229001939088985228126624211856085633740776292\
1998111535497456773377467182560325821229857865157701705374769804695763299418466755998624336023961920822554616554302899948362679521066711702551315388277837642214493\
1146776069195824548201507317321204614323265506001884034220572652458`314.7759110289932 - 3.7168921655586702400790283887339662713266464899729296977946465606229306708\
1310250134177559249269240712062016460934672247521066859280398719345367846060006674439130166291064615034447469720725996924102755583834352814183934889026184837323596\
5480713725929822846441964736196221083569143243143284092688273910040530295778087693822776378`315.00223140192037*I, 
   U7 -> 5.58591761749000031145267336137207376596301235778079894495924442111590507047018933427425755217848685522202577674488025431630333443678998741634989270661788\
9387725558956627604380875276134394624596228288882909341536283590096221297954247567625314066625698037931984764408642740417585111179735829533145851911648518794451899\
763395686559`314.9779757604113 + 8.17770855366871542640681897947522931328307618243648007716701026344894631412778132808026178873325847866377879893447265461538151675\
5666171449670189501264812497988305077672596930467258638034995013191291278369372949414319662741282492494755149251702428768978680997629988076717282502137163534301680\
888409958171281652029066769530525668`315.00223140192037*I, U8 -> -9.92759906928547049729038851180948609638541854713280276228065088649053664373742305701286119555940\
9252009787595819340645946348522805966661938596671108594011519483482508854900117484543419368661641972873486151890157746381774631020899081914660830216906782112130400\
781577726122491550784851731072396085111671998944467670014560207617535`315.00223140192037 - 4.9876341481462469347091152918809527835701052459178644528683878948277782\
0017362793088251669886730063816435519786701512219259112622702928826974239282820769826470098075145219844429864507390410225256563908098580256388860430222535010843471\
0681342244592630969961422260457773848706145923820938442277247484437871997975777411660524160202`314.79894675655714*I, 
   U9 -> 4.74876421663610667902052277846440047619496069321793912993524851823872320643998742128304112631681139136563102040514806445800057699283052016527903608122874\
0000769149888539818243929965000658969354344404627403714471626547755505598993601214788337584878112898530477850111616300654961945258539506017985598592112155488645451\
833163042835`313.5696675274863 - 6.59376144013119221217242617264232776627856024088053860967555782030243461978933684617823017734952511273608636540089749858022004318\
9500439130682063772683139864653816317098189114214309471090754407953234873864724052139734401675098906770270356356722026669246545939055368529770702075479768751722114\
177470516610120315579552172545420282`313.7826939956804*I}, 
  {U0 -> -1.0828199638565673891103591496989554596903604450510958148721918755480924894422391455365907362406854008973191610221438893904293638133039670152218927048585\
3317043258264893090278036541592280569704646766406117123277746089781618261443451549325648401417382369873691126797334034184405192920162388419959872515812589321783257\
6684972579024`314.85109365482094 + 1.804410393814095227182849351945153109791396805190391773466459966848645381239857520061251762741501288973639558374197840073659885\
0768983670610193955798038838190241536874977907373345799676889065000085027381991458371204115661764874832510085308645285691456764680298986158922130169493537468642066\
77614190258730591990534880891372279786`315.00223140192037*I, U1 -> -2.543475650792238661293975629293937581718940034400509587665339247517170784417780266979952289615\
8924521806587705009751289523608356698642321603228634279898995339003964193324081792680434346862475579865803260799912018436123717085838439563656770153400351884287280\
85677676669084403805212240627196009645792016332372148147895239095163802`315.00223140192037 - 1.57948330750106446774620547972244423826852752199099556244859041970961\
1865440916796027536177850582252279255715972941167004697068366906421902559327427106983664219300610710631641230323668175558584090023064575549204586887805954576611174\
765078972779040742516571985460298779873422595453609654750874094731867081674179235417361709715324`314.8596016038855*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.6010217487267536554907571054759597426776931039290557254017849970602916044355937912309657826370881046227446033930868389543833842431840766924430768184100\
8977640338264417659632116839896577267809185500953870416006494696759235631320425435522713179106924536732921989176380765799248603193814057796834837520234889190481917\
0750232028183`315.00223140192037 + 0.308567652918421892914262723543153064313233760739544380998253777816175717696221049924766508915302063336478599836802285107348544\
9336413331644314292269394697481690578872805059688471119336708899124163639362255431706880889445844512564800247716586624331487737505002801286652228341701375220834416\
7014400640902145012722977288121717564`314.8704611083227*I, U4 -> 2.111996968860068637377504729810377084234818433692528506928874330963282619225033785736579920567374\
6590540387717768953566600666577583864571621132704469460302913303631170261493767127232790641319187957880104723099921265561571632629978920661792769812688060878686464\
94705552063768733537960030151071798247598135914947610285114174607642`315.00223140192037 + 0.67023312234572254788662524353268280135394590190601491230144303351730834\
9503151902849549386098170567364373471458950251695172573132946906533584969505952174029671038741488269232784259057456007886537941911448904949887730339743332807516332\
570618370899580625823510783357556733238971266112360452890887305302382124623526016403141021386`314.6710735606988*I, 
   U5 -> 0.27281420430320620701063604990251995462613835814327502408203385337101551248417641800147733662088166157548457024145558435542105459275384155562368089481993\
3736638762888895546638365926304150571419387061076116334198437316115215436511904213424030134052277884942711654864395003834122004869946011238776448489937287820573223\
556507172697`314.46477939322256 + 1.6966250178390868423823552987734813024974072710641137319689579815286975533506691783185698609077294510609575965592189873444627644\
1951109193566770199116633438978802885131135017710699953938317541036419158254878753046785639959924417101865232140587904770043918112379227551148477677574694500562258\
5355729332809832531787883007605173649`315.00223140192037*I, U6 -> -1.0080308202512492956618807516612650871867813187451753555034656249442321592638016240244505350131\
6377562915560069573943639015116664903546130744444452935470284198603254987353813070488061805426891593497188574760441276547713739778260465419638676944108537392941704\
8431375386185982708452719212063955816034458733565538044471173857680155`315.00223140192037 - 0.082234753869444900228747382297672632169699790006247803477138587248617\
4351554682733201009530663278452407343766928287937518875809274279153963802522698824764069616991636994736798169628444149227106902369742473336145685444405775880628876\
39088703121686772339769127403493530526130504889085044153482321752260777176622254924134151712434`314.1823302348223*I, 
   U7 -> -0.7870104116907629291806779096055513085100756413671700238381549234185537444504797338907994022895824767540057869950937562115618759543729784366830218056625\
4110914398961723186624680414991739903669900015925220154674043019924434592776856286022008097165815976900990192675734908170145773249376219906737233849628531834429994\
3561598659364`314.9544305729503 - 1.1504150690004246432991187840951629207880384250682733947281005987736432732477331809772008362758608266817559705272119021206689565\
4503657505452929519370119651206731988859967701976608537579326524433167996733944667256131926943682370980242479302037408153913013883619603434482621192305367467738519\
8685209321461880657650395114189912792`315.00223140192037*I, U8 -> -1.2383401670505113227095990990283248882812613493319130284546470436304231503006853919370180828183\
3804655494408913507409410389216573700555169311576381733951562748899350132600782973262154801494194321306191783021891660790627104492668242780015228061592864848723422\
7661170768640244387995200194891541977748912435243631262660880168868917`314.7531610982443 - 3.4735968546859478978161223898450175341451572708986377245958895439620107\
0068633594536495281984367851963307301893697059344793050561497513611137404568231147414309529305348941903324733350198516533408450866718131575604880388320779198688346\
3220357934466725938323234545598310448223300007592711152413804054621368093899345993852377076499`315.00223140192037*I, 
   U9 -> -5.7977049593513592053993504572749926625122007776815231777687439217981547244938356226773444031387155060961056777085267727803209992658740995036384202948038\
4599352789394839486282639038941969904593700282749833383272125650198113520003900392928892286266884047517927886623439993932494480692794123960853944449823234113060571\
6037133883298`314.22758528103344 + 3.789885981992923390066207240108739222883862166373347881996205672124446233433361028116713069028230067578174946737921932169002098\
6603587395044954557392146261053519918248526374353992069753365342134118065294007076936842513125567789347736215939737517860708880785152781047914099027282217132484246\
45127583773452750344465830788918270128`314.02546996504657*I}, 
  {U0 -> -0.9328323549839173696255621470013207128639462146783538958934477593011896905112304001701233833026435478061085488721682646940755556461895629378368684076557\
2587626060914585713309986371117115592426578575086436142573751999256826369017495034034674865125718695334693396564802718204804860081014623578292206683404853695063516\
1884453316041`314.777501718296 + 2.55213335111251370308607583301718135804905817899230034639513178086111961382401371771730804308334630797665623831208783722462629644\
7461466178029513390578950949272737109648089735019402171784961878100409515180358663846856336181843009017812106519318369815294345809375802563762312641080924328205724\
60762992065555330978154500781911706`315.00223140192037*I, U1 -> 0.0119210913131432677466480022841840597323248650259634524470057554269432176101968528122054616094800\
0835210182719880284420261120498648271885445058741941479352218994516309666536627086182062933304503534927596874366842665075959338148260818988104763923980161260019530\
5936718657437814970452437594233815793344910518493347994371240140383`315.00223140192037 + 0.011577651731222016715506018642670671393430711458345203088075082754347418\
3346154712750217069823723091711330064725554107834366746978646834219783921627311996747491109357288716457092883015240818265675023922906936185809358209533905119449234\
77116382640768254316646762826157280276837745590816076041338979500932086247376101603000828213`314.92228568000303*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.03540053834562977822878438143466943136396121810283747999371298450047704528991055665983849612809478457554846933921354426312663439898322173152663114553010\
6711462479991606008069760977957232567811484864645316551374904949305079983634577580550398924939162787469036223001805963938049219948904392555892240547482987512003768\
42223225821`314.533059302299 - 0.2578522235897211014513757792201703882217829086424491714544404571115572882966538551682782778529308398718983641495220898690022691639\
5320035517593532680211868805857451688606628553117553526305369289894676998931225540324289723498892677854811530773141855790804060119190579420035037959095306460640553\
1660188636906780134241685428714366`315.00223140192037*I, U4 -> 0.00281802494081558536259780773435962481497588070242468273979659052314258293963397722319332816489822\
9505790074011763451651866867684757297514147847433892796956336759559859303330134592388984502518116774765390406371746788564077867994946304475310781567280393647613727\
64850095659927332969706626881809580916904719200973690677476639722`314.49294071876284 + 0.03179960185786639764816224849396812970118327495254033402161245038452384684\
4532524066573479644495138973462797604955736688873659673364490124108683104380655380978003066951136595902103259449520751650571427918612614901865457083787890846708915\
390082993979169948223444992426540726345515613201844489318485530112843629593963396288883945`315.00223140192037*I, 
   U5 -> 0.54352099373047810329279473717241182116529985927202472873053437616501924739288809806732786181535856026004469634702191388719671027652578532075612480692993\
7627036341352047645274327136130326875926008832822075907296012996509971075680693948285042151441314975387135878778263777586999380643705993886224182062324199483133639\
821246057169`314.7106424169521 + 3.65000113859900963503708423268408001523155433384194983968534502511910685419728999918892430357480064132283279786229298707351568436\
7702490422697190321045757940230921313458296151563255072102757813055538840578817747864041417966888314770815418754384033267143536344187640706156903016019659430396058\
831281574079780457909925663016897278`315.0022314019204*I, U6 -> -0.001703668146497831671954621707289164196141812530061710445682552362756947758213480304687871200576\
5346745448265594126585896800533602504280991793736252249711258752591620008170811514191012040131552033504765017948519067167062556648273604704914645907656860243701209\
97028781318630119945772590951907215663995775355442000906835997505178244631983644737536`314.94798953861556 + 0.00133201239932331390810019524816348428108372432777297\
7381752389575407004703022763435501863385618870041925145457665883188623028337755964408202474756460635263271370289712675996963427660343563143002887723669308663114797\
58236795395844599511408124350022805955928787684447784474518573586160773559122352230048460895358991127366771922010827957322601463808`315.00223140192037*I, 
   U7 -> 0.00846780994167195877396520317325871157790084415154423613825028639097813834997484009048695521292445597486659801725788806662995754482290742543660067977651\
6781898042779914997323764619580837722119758446089425494264456984924389101256567041366667411088956600196268045952326458552364829284005058711127390776319557265697121\
100353245134`314.4935304987807 + 0.09542062098307457390518429759349092986383198744779759421985023957822179099767053594381487890435276691866272517486518086547788697\
8218979424009483111966188987237198702512282547033007376600924522500704136550808388523357744016188659251685981712059631604381635973006697425400318946792248761973522\
497088623401162551632385026493252315`315.0022314019204*I, U8 -> -1.087499075995497588718873876087687070916444096568850402868042573664390426799954380435347561327778\
2136446965308236252367640907276995724077098448798494023912249098633905894441093536854481775325676751333455645438405761960117888328256337936472340948030974819011891\
52983300683597060085036545603298821947962593879983163795058698305841`314.71073027855084 - 7.30152749968693873011429247554133880646402952854726563455188099574834331\
7342484401809725151032787182241254605299918553049942550727161850327323529698003970501691601202141897194977305585682866173543373901604613752127093534507460915945648\
863351216929472319280497740846229157726948460203945755606164641370553966670071566166314270806`315.00223140192037*I, 
   U9 -> -12.055694980897064054020183956593134590584144767535103302033201092618985984337971767581165728848935968485610222641480091570391525526992529601533232648633\
7879416663140121377222663395150981268647788838725995836745129441450042551967606679933554890831835956970634706042252152611442996203365823488102144945796726053333436\
11818903585896`314.59530356740777 - 16.0311919472202466273142063904565697012011991516388681068039056807733843300995579668545865810994845901977987664706494070501310\
4613785882222062932879794935011959171493902591213553077164656793912954789672390138881440039046926183640193426394109025915166903134628852702669732383171526447491485\
9507770349456266052073140243704866213541`314.5928778944406*I}, 
  {U0 -> -2.4305117577716086391657729255500527437887821090893099679361002593326652256902178553818601568416530011116182468271372265767146292221791706322762625570003\
6543007669709837695217960563734196841572995140938491437774532241548019232121141130665157942505499725807295491793508036563560591116837227614023542861743882658046887\
7012641062047`315.00223140192037 - 0.461963717712294164049171218626067779614617924450546751645551906465643326614418161111526947323573193324434736579184725292948299\
7553710521988404603849990640316271627046112083906081904423108741404575380967032192591125636032843021953557184915053917916393773449710642185735940213958947386922180\
93351919597201492649192294201668126525`314.54795255157677*I, U1 -> -0.020919669393484133249315850253709888464732850618387085269601409779623719901059732710022367696\
5862510326173597527225382219268346883767956039429970866078750377485824115873463975675515535885572397796721724681237610192601045625908499753489854896640829977702153\
20643329368726534387604840779286999541873809497493667671003338220080091`315.00223140192037 + 0.00678681841692204009742431073332574835231536614144726069487249020735\
9277720455390013596155079647873022082368588432869566273748441201710647421944725238216992156416114846404951746927001992743652624948403930782524396701269354691979176\
919824872462192501165777956365340461994273961265393393380642471184175959343586472050003959013084`314.67583936517144*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2730377433235430006485373641583658900767076599312110192969322314249820788522359411377691543623150725442809265524371669563528283460599786351965955425655\
2351884527099152321067551318466616075908903984368199479099552323189347538373318313243773382354423809574293880647664904049666561612558449071914072007647445903166681\
2198347491341`315.00223140192037 - 0.084075332211353775867516556408875213853468174774825424897714371017214572303762798119927513709847511136180431868317814525016937\
0192339548242371199426742593390979837273074165851913359950075138534054897327802040181909969750239982516450969463472971184655702916801394571315469830396328866190645\
54853512686488714587930772325629601627`314.72600711250914*I, U4 -> 0.0089863679471612494222096048958076616928462730615942911684094146558351217001708902547066498834\
7959006190402211209352199598100359184629362879815713635467158081014809175545704501527589758226087760673169133198849444583681415541292140605615491002022203012469547\
7306432323612457063321727776315737750150506199150654470658057558796169`314.6357918624695 - 0.0374274962614727523739171095139098084321580255522166130454559774425641\
7666599946629149061922385373360861130544471033698429745271178270200847768038047555404653715560122293559419657466783000563418517036101385288966795758365764991518772\
9316149664463394020424349537144845351303528220170437571363005133369241603315627721631032039111`315.00223140192037*I, 
   U5 -> -1.3922800310982882468361515705194225516658878876871421211825164060805054700248127444216458112624614935247850347780737823207225284715036616470110759686069\
5440594627162059029904218058649792217637800455064830596060069060638874111401648832429038172345697915005092096199619157009459815238741462399248835589249820134321323\
3435518780404`314.80167540899976 - 2.729557448904193737513176357391039650872574550514477742721727634900309372383309899869255745489454395868065613908200463192700610\
2199959693199943092464029088250540793825466828629088068195180405565224896576229876637198368002334813938167901345264676210820400132051147186017995361263254397864668\
93625783377549399793285558363152870178`315.00223140192037*I, U6 -> -0.003141231667666176947349807942942513931659980920011172559817890162099310769944688440765275818\
5514540190706385903356613457359294293948786830805657641201789009155555795696820572598870953446669237915073972230907258078533702094185426764088814604309581882801611\
31629962633699659843530610560843775300598106369951279867319832936088294`315.00223140192037 + 0.00004711471544709308737124323054730088112867728056660362605936576590\
1329354810080128516417903464636881501824581873836491145578567829804111470487199027365269765448546735305962156625577401288316038375635584855645729079771353043136044\
60570877876160283739776179423048433094480704106438491907429282705541030299730695656814601209684422686755266119073792`313.49234816009476*I, 
   U7 -> 0.02699631668382727985852764524927426910451025039956723411615295418550014393296009826268391555739086532259122938387643903490981679108921535395054731239328\
6108423330514667150289478200945928015895317300521954998624521850446937488599535150089132200190383363191080101292114484668594062336449025234944863621771305797903926\
033654032632`314.63645573162114 - 0.1122358020329860024767839680895364141220704916891471229900993418189301993846539424426789595005786380285423831013326969028194807\
6931661803712304308967704538439669201700470914384538834636833668804794156130994299171230952109548137868230324920510326464699158492664199826782309892686434667868734\
7863876345384822417130088467995436002`315.00223140192037*I, U8 -> 2.78235751391561949457840924747563594530667914184257863285723701794869872569477960071079189647099\
8682849608440480994424500229952777597319902963815153267178703628920334587625752259095704847997133317673036352832988971378213461841156166400203574893109735439791148\
760204009907105533819868468875356845821067548532525348393585780605969`314.80153248818544 + 5.4578538022228308332111958911556768408738463531320615503942715553568582\
3546318546166829371164600561059295195682069873074822397805158392686073385141673724281233599437749248932257605686064189817346667507563339422382688690144060357909183\
2884097298061539874015464486465620438992765581296892873361352774035865685092336069674442142836`315.00223140192037*I, 
   U9 -> -6.4230476870480577744543353801297730704837508946649790063879218363478162383067569516033533982129909422991830059258078815363093490455575313857992798347944\
4090749822373034345111260381484726030317281690092729159215576249533602913643696460103620462541059356313554403718150555470383749990309233389753641086166180897490628\
1859431988119`314.35537028538096 + 13.71942271324952019559289308874410748220540451960754600249644935116220348362726135980496393575090661042582464814550291752999519\
5297952301601889465595452071336658235487102428239499530008878403591679448071605015970842776735565001036585722906063191548073881148543605023348146957724215179288039\
058149410882483589798285283543284256315`314.67444842064043*I}, 
  {U0 -> -0.2274462759989037301160940373339284438934141329654137160868358736797147351588944855218560404072743280010248694140622499327899124119913573928492921481989\
3238160752883180348055167014793346454702977441098132583881886019893098444437992485431045445640567058626469267515921740226361834085239947373135690824477303123732542\
4077229537725`314.9245247064413 + 0.2509103792229964244986334766707315724280751068282971305541057203586453959585007962373755492280314540648903244183792157098550702\
1119229659840228654418019166782699126040485613229501727183655107176040392710739600019724092449787474194878909815410049512251607194031684155252892468466913803530440\
5275114101973220066088471958148843491`315.00223140192037*I, U1 -> -1.6878289205993496702145329708860330272059680635323016764826494134447946176688895411411265900653\
1349084614369738423571006809824094883167252301798244131495145621165969775476418442418799245990176203382172504977965401038374139674224244436138268024387653288759849\
5546514489437376219742324873318493851876194447402797209207517690993805`315.00223140192037 - 0.049183980983798502958743064659792830092810574948839662145389502307163\
4456710286918818690714774838204506610627912764668553516603931820593319650977372653653544864859172504155940744883314871604563025514195345387079842880729713233056900\
32723664248188097704495488759142487321036508010203846048240882556935873856613998547876841391898`314.0609110005181*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.3790625526042824326716644736108011527256562394367626559611468895660073927968182887194369891270914036903516468579651018519877507993591779301485541725954\
8226579628897941541852379383320948571054539848443625365461315382219026499441100903252442079538192108053550039020405516118706950524317018232755383095135098055887128\
3663502674187`314.8928930433641 + 0.5690359119939729720879517695936084202080712628663307459052930058523753344867267374360333976931751409441991448129483463364963459\
4573292597954604763375895135396857818230728529728642048588772605719408957812369274140630982142453594654133139547428258549746441532605927296268295764807867984333737\
9302074312071049487862400824161988597`315.00223140192037*I, U4 -> 1.18339774159235394289999521927960483151595299906111345685326791932991503001345816463335180250851\
8544475092188491490555774401179300801637657851432121382611802873625036988332318511551565500589635741054438204445648849505744472080383204779649878349769047861261550\
116725883095986542194404821163912411436534568353177513961641729361792`315.00223140192037 + 0.3525614905727565513502533866785803810119840333446496443086488670362570\
7887330743053071353403788077747357404345902201905342163257971441878072917691482178376069842719589594976651834046666680445221291626715728909417611704011392872464283\
4920548218386758901951029824346461376484761413454931599883732280151376081484739980092492686256`314.7698686386761*I, 
   U5 -> 0.02252866326206978098329950230265050306333707621461872220103788608854189735051871597126768355594490940774028614570951434528009380499839414111108269852729\
3391571883353671675536854028207157409330796671327084146290320303008470192034551037564729069919285266769139202096281191426912822332325633928677681959239146690390102\
725008356843`313.8308007143711 + 1.46722926716548737857100313787344464828590906337848324074009660838726293765893528452253370777578781254045190354801272320219900069\
6896389756428924957027750723638295521863962120149648674829296991476423191473641085776855384268480553162308339832508293931605958957072561955698815747585715609394618\
64094270580499623271324363472010902`315.00223140192037*I, U6 -> -0.333890095238165113367195975239569717983425330158238036970039795310252695295998856163532210829966\
3776659894537973813410192537950000113957005262750386565552782334740662696313725963166695151627322903141984749096392116764321194327406940506743061509847805850020383\
17197794822974448303540239990006895141227206337428617668349074894546`314.89991199860066 + 0.47089573187204739365976207318516754315433720640777656866126287059140878\
7950811751970432565921893106075635463048244760084123718276816713105888243033822867665462575356944230130420954582102464531155731289831581909636093555006659314994730\
600081387483991439343548781947404811252454769382675941945546787322752640401971827980521269011`315.00223140192037*I, 
   U7 -> -0.7915679425820273444353947806918004899181998605013706988837647591348453146553008691341015425590813336039200085128102033735446332919813255626294839452884\
6699051545067811958510529515628334245654789818519210944408586204505676198726351432758897224836415247758167876942959573263673635120096958510745188838036553791423856\
8082854259535`314.9204314617673 + 0.9127159097649312848846085475706223809370604462451816329830581225277185980290085958238493077812444828065794135897151740781321741\
3075493721334235440722147501825222186524285788387786696139727893807600726118639780459201845091144272691023128639051829784766337360655417359412669668131269219531616\
4710941884076772807589500315903229579`315.00223140192037*I, U8 -> -0.2716108477933537604734403126460684976892531161958138445727085073506544377171139245213535941241\
1499058834814683364358805328561382413161697365790053346970326880904202518514917617884223329146937105607210343330758609079252610156196711321005813984919593716788198\
7551282255442357530304982602253518166340418602834621966900416588043767`314.70724463388706 - 2.294522027962139134760813801199001878341558019865880752401416274941180\
6925506091380479165923647651741605534975126213960630422676805256966499454408772408450463800900159834744329835688105108541990089100559000872690482461750384061141241\
80985141717558499022964589658929649197562239761848726257325175532510615488440939240537523547578`315.00223140192037*I, 
   U9 -> -3.0519332148828859917721101564301515792628732507223568112096550840311564356553467144497506777438092749568480140647353062787710143344874516918835695281832\
7723153956282250906636180554098974402792996765857582368665796093819021372149929389400768579637290904243228426489226799476247102098044512197468580818294558187782580\
1840273749881`314.24784761274356 - 2.140762317587943073252252852765520336247564915351552484701444202659117522031049750756901049547061529547532471669674859183554029\
6077823412689753868355576993444695283033167280869221489603448135492355777248678272127823320444778405444056539514523444124241278461041421782059073608380711062698747\
81935128022685939956558427176605121547`314.07311281368266*I}, 
  {U0 -> 0.22121814856820057346751792034388712112632926751739702121989733152962295770427206107277376953114408851123891808410608232123545774655232455561092405104479\
1468911162718139884167574867952172404706314333357079292505783046152688256762384570563349332394010904561126410328867584955752180176421076163709613918037231473646467\
213404017214`314.9615490768946 + 0.17767191785261516345455246308519002740619858725284306229820230925421367891434012066123704781378217432839105781915639058715224843\
8453667119666363431487809357095308611607930558904995955565011262543962844899583804011286525483906362034165962145068488054879535388449881616111894832431263756009527\
923398740797711381126071862860889399`315.00223140192037*I, U1 -> -1.01538725245316045518110994386427800095530425204258692952791014373661114657069203452150428663971\
1382186173931235569911219293296597088332450280923574922859502907269336181583250117721772595443329795076965400669927048596899686375646656922288842382851997562344152\
777934790545635006707796189067050940891592980072339186150770831432234`315.00223140192037 + 1.2127645145171977681227973524958610830399662182415361682385906031575885\
5498961577312861142143673393236726109704576791188952960466586791560854013211169634775926505087620486552091204955949466480039346604561145915130632155827562230715859\
467525901712482666048027020724322267963762979509760095451230937373480801445585794667532574635`314.95575528179916*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.4945176323880800329230792879632917029987878281249570185214176037794495416063815767774285977849609742935727583577709805703678478447854703970953575885607\
2228765389822120632104418859848963096598300351582005864438557831798517828264472470214898462752106430603227478656589474279675659784979025686656726590149503895640710\
1401141158631`314.9305415802145 - 0.4900921863350281501499300867866154594299606472594942530058386340201307738617132135461779430044961095048167661714641481565947568\
8977438999188474904786514861619279252383606434778450908309529109112958172791789920054849782867851671974008183456993699832961623794536289010744740195379735656971771\
3357474698494821545877919240464081087`315.00223140192037*I, U4 -> -0.8200507057552271494942289632252545430476110157212881435320916817245772994187861915403082997547\
3548471886775737622976294865314211213854853631779525601787978447743244291359758836554663822722322989273025551680564513873012135669420095931350177639771686780891582\
3316941006521339056690499644025559213451068193447864396648267141204197`314.9357595449781 - 0.7860063898627205361535977183748769322661145763856365439312867251251803\
2145081922687794652521541413009062655982784114505060490874902515769559848232889692201972381493872056112564448261271360362381286195252204888622492136003986233656994\
3337880256857182046043881082390989453736849023838706041928172930478110484144882286087495440668`315.00223140192037*I, 
   U5 -> -0.6011195300620631538562978033362398941642319888865638236430205237435993871382053906481180025393208851044139912678488442860610537700246390193785922050889\
2520072654690216774001420740147783125089422419045653907424764535503953499175722190967698881178733039185354490650073064287223190396239344549089089232288488858574405\
870792893691`314.78258741595636 - 1.2610611525968947015989215289091598435975014118202615525147427989163357150102935794994599240110144455937851664261988039153341351\
6430443088640825212183934549090017901888386436276744897415247683464633853968881133195815126913578882469767734194137357588449649431290189695709183359533141779213494\
6330882509710422103954219864222215616`315.00223140192037*I, U6 -> -0.5482466562347235291068499108960058891542230130026131184684944649292793909241644372262741023075\
3946562281782276819077625664280727617427438746077405512803215435401432836104847265282115250220060535715519669576704908396354376793299561265681700469319315994061468\
8718641004381426414349387423481281688244133561411658253539105607405969`315.00223140192037 + 0.051050038915918686662939802386818254145160964426483767947738000057463\
8164985201581879856986018698628172604342313669046686816193257150198305762907807152283608195133661589620803832654342665291328510362535643701440929397619935953102212\
28374261943752225182039650902008241484948114915043177065191981570543746289799998149683858934729`314.2701484424924*I, 
   U7 -> 1.05922677604250199532761327723381311217515977235816873398187653887131889452906144849363729863600169428503258372724255130176112156424068746018802478769640\
0542995029438442521538132304751655120525046269748034260625573524921532442101491398738280251676292028264988233019547735776387729313577144094505792949716650022819150\
456842907423`315.00223140192037 - 0.5638684668199955554609909032497823790277863111049740568918925511806855788976050430624408923425151264078044813006328386059694320\
6098461101699386053353312398822551477044575758694062096082615345541540605624225044715327820954051351825532092534670294308033622560170397244317799649658983996433514\
8245996780694404976673876616133894171`314.8081765814889*I, U8 -> 1.074624768530341167698819609965035598734529151491160342484132756765976366565819620139890368510676\
4893707861573428483017537047875434927506860038681984798306953368129444460413217307974219531362501565836917045146890774555568228176787792982978660560736352390157167\
11164973653473863010961384490473377448040828328325043920306578660052`314.82637133029596 + 1.85932567943157847645069960869072792193508147953870048473483972269753462\
4911707515865798811327752291447428314177555972249443131420773910940535624695328797419896898517431184082647441700948432764050121915983346111031325856654127761090625\
581843463469925056559996901963651771024848785904749774698910824900036905963060552050822907196`315.00223140192037*I, 
   U9 -> 0.06643443956655303379699897374719546331254817315134809775292955744739482184166299437335568879784097328943195732379116849357413750682957858885523044734929\
5203191984150337495619625077620402256141632981198642644408604523093141384924698292708330486548642633276536661845180658753681504571782872813604730497870799665383590\
330958433884`312.5352551840763 - 3.40531222937460449819774200787218353239377884557032736250683156405346206852729034614948331751339610054387364338989895858957025407\
5741869055336443781840079127596659847249747652444616241200754939509314645674448220978248656204802682830030873499950894037723360153199897064811536199909570114759056\
273933085674191332952700456715479719`314.2225647578965*I}, 
  {U0 -> 0.59042085307354397292163972180475432313791860385524670928913423160359603576736359894616860735699086046924465777952279841091483472908987452382975041584483\
7810393671469523940655420643761984388709667525066405426832461098078756071839317844265457529982612598947123212931610969977387122697931992481809489433359214808572222\
686152773359`315.00223140192037 + 0.3313344908810841362406775748797776720353080279004249078190222455561732725597295548436692901986622300762750597087654752831872529\
3559951030272966851354608642515822946325323936989728220204909808682531640403297521419878706809182231959616973439917448221002441668818640867791827899334764716930708\
4303480378398153744035427543812576555`314.8206772305405*I, U1 -> 0.929035370194976310151535063298666012544664325077822590054641995328190994103024940460911347630758\
1086211199324009020041514181399754396942141768426188551137424990175787870586239050169059221574444470521192665145470161356683632965231906845770762986665391546648922\
57294458303719115341941733650131359432496639555241678997798525909375`314.87775845473845 - 1.23881101251035437027482519714994107741722766792844813942942922575657224\
8879398601352382969224121552041007419048191020941250012235076630677951298443045973977088920093198229258176161684217461978745110281440358369917981344930908521312712\
693583944039604099750107509280815972124272446232038917973632462409056452754033323244088413053`315.00223140192037*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0214806722058465270978823679534285374147837638394471504014925790787669430273674748395078074310040890490020108451745759565110935915675708128076452969069\
9244361033917005377473142936976403402214085583808390718699433711165104772563414449132331009261976997563518138783238405408407440540448838687369496330573582717245972\
4112481425141`313.94288708015046 - 0.578825934644910408159964702112580242538704278735788652733515953157952970916610228363571752111026487012238954032019806825972225\
3095825230649325695708497544274409368644148422217949720878829742439306520866646853525266230697712382607188999886110006480514264450496640908674464286768542931569356\
77023714797701727163905541958890430411`315.00223140192037*I, U4 -> 1.3354867320451036311046902570948269954722150742954854894954933669131999611476269851606483126157\
8619041280162090923716420227702651394798449143106833840235782067608105455258063645949672969245367179319251129585183394248079133075797960078685137829547179937433536\
7598460644884350331312434490630451861856327377003360421427834776617584`315.00223140192037 - 0.056360321923712968561746028780967892286349209531348266110114209851532\
0670445204363153032184173464048533386163372266070087796378740151785913885687661737990343723947300854986271684044665417878426513957502220374594335097563072236470012\
1510736750351299531447070883533990048756397590721414602457043876713109802947512735653316257346`313.9975568985235*I, 
   U5 -> -1.4833147006342437881155539296393416290291938449904400109803231871114982328237694272835192088157838971582980663421894027699189366900357666588072169853192\
8192728676452715637287685714189272258521742489723556707992155824539377010778173995270612563016411184203183478804883292904721360177751279643125691613868828287248201\
4491327742832`315.00223140192037 + 0.418570341718671943087592714762933675874674391824494633454546911910322872598210737507451976312987612115871221253529018395458711\
8850729695555998831001729880425762199539267161454781245830065734488732097550084177875346478163472725765572406042909681160023729212794414399675820383575639835823841\
25680060283795197609813897612117878668`314.7711485813978*I, U6 -> 0.36850612320975461771414303520296635565850892739532894219241181476149790806086472088049577145211\
9783406206399894154887690138454758448328776448949363547382729096388063207592957898017086487364550981857060650382018817960638540279198088715238058347119130495262015\
19345721091549208826182652968066481941152667921492869190388380150785`315.00223140192037 + 0.25556963659327987056565710929704734939320208276995037447773853873707833\
1669978607861071843250688457275159141006876471365367300740243510948392147288839706461201208813457938215386452938197359965146212345272795364227145818537657450953252\
720388954908326065917633241111572123074679075444835940083054401636011533968718166078224124295`314.86325129443304*I, 
   U7 -> 0.25604214464349180222676017774651990960272043114240277524026693282429619876740626585948791481895335177383905745623493515412458171663186582311750590015220\
4659379350703081718262415463991048345891993920654653549036502124317589725824278565879518033431543701350752341264774591773904999728668292290520191548458776769230088\
361943599102`314.86816556536326 + 0.6981398659676196422910993410640356899480538630074692581740501653735866450306456079278680336322230554813283278659233078777930136\
6775873700620255467020191171162743587616528539249033533592553272970303046392266538603360477847331462529137647379728241781445873638834923247712706795812541422637599\
4833712915417978980708583355309927746`315.00223140192037*I, U8 -> 2.57808872616441418531372953111953271611374326873545667682801008684956734063600002762918823653447\
1828903378820119812479694667221183813384013023032668320253288878928167004234075207077237264874403056910988383147491464356169265084859549746009395413379660951919961\
524390929665388907373163744388052243055855580923790619519133469050954`315.00223140192037 - 0.6492115069020367637262576356953342608251298677412083342868023260489511\
2274822563466580662577398749091696083283717519368675988778222568176654972601170474664455675465271278362354618354576339937577095242074530198261982818338089079202409\
5382466413983829334995122267788540121039245813342925411545606869458833434558666112300440483425`314.72790327592924*I, 
   U9 -> -5.1674348051200897592060643651030060858625126140666120977022362695556757619497777368280630577833218189829087416952145323616909875844213700290857187146911\
7118943848095242339972483421512406143676851282833036924625331490307874396138380356468668165399277744338379520900504911877570040592750114308013420435916725374502388\
7640619678839`314.3520973453227 + 2.2011709860403458350241046375757078371144623511056837690865517156710247473630606679900150987783616248395248653832819698068378095\
5104159130873787729124702081818179190604312241971366772402709388090474726152862735342671641858104576566096197864134663415344098596341634386616235998867081675976884\
2831184092089689978252654054436319912`314.0317918746947*I}, 
  {U0 -> -1.6401526774792517703091229947387889818442302524965603195282743702841402172875177307340006563269182442126536803532289096080156913267314208106208033429755\
6273253489189046456253410813862366922848691280811840651083647189988976440322689468738085171923855797743286388613561362460508623679209974131454586320640755489419992\
4290084038972`314.9235886539319 - 2.0056604430578889478289360479658096998461282183891861217386648276897960046232278449771392441606615415267309675255945282995317984\
8351181677720957934292695542287442644949410012086651916116825735115836052519396380130938729307963373539110816409030689481100699080698401084826517515377094055015703\
8386640066649773669128407947714039079`315.00223140192037*I, U1 -> -1.7671861912801102059598829122144342089842234133031469191569755490804219087162770679602506549202\
2328237884469777436159184646305260474956495700925551530667965213765286169555563722180829141961456519769715089880575127800748798384307122012644611065134517306498659\
4072220088907665901351307309653976847529159100151553376444660990899119`315.00223140192037 + 0.401212803306235064171846258225806524007817778504252103168452459996913\
2399950563538977858831727072654609618857450495425037433231330057840357199781258456290892738579991994667759943350123942578573576504569043881397072891697937042051664\
85662772520221327903248106960777172121946968968777880478515431639878504919115825558014850755339`314.7427418055214*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.8490608617809477171196283192185583679790897406130789187410312900209778865190236288898585497552461192099812524482513175025026542895425283034499647768129\
8239291486730408484365903012757599542438782813214872199428212863011168223715967366996088074445874263895909856702150577633831738590586622430142448038703411845904893\
2647098903954`315.00223140192037 - 0.020637432066504737602371655562392297965941490523913888214648320227778041860926429367208185135244807833994301348318463444042911\
5351104250923603225610969123339967000693372747735042251947698084429709284700306259755450466125784391382384162183365434458992789856568892810985802661914585907743897\
49867190491993044490503810677218267347`314.09675685719264*I, U4 -> 0.6028322050765869082046377884037584388392566851666996180579145194725917239331730937446487515779\
7759544289496145481935471090855257336074593912588720235582594608010981147675201362048425143626520478145332280648769720544917723033692855245860990406759155551713843\
8590349748203481055300550227919255262110061904726050743591018739246089`315.00223140192037 - 0.880193212723706712996989325743411497722484030719072620558588088447409\
4343688437375802653902762744805557342932905976432347553268897769550157706372029757854370596054590481962952866440446491352163207329249847473267540928521292429507183\
63021091247921918696970785128590032151284877269066450114284062626380244842349454076695362724725`314.9632753820549*I, 
   U5 -> -0.7571591514735626648723254096041961332786232071432310162721741170429689370171464625864940578577519877727878991498694051333866962464716537996587602278242\
6994506604475883437729399482411909013777203151576187049108694811836791231612857464373458559667016745947512798155829688683174705672511783684229948023148289202167755\
0245170838643`315.00223140192037 + 0.248792503536685582978229215374912098401053716878672806676337700775684796062437734878102240823085712179457176476599853931854816\
0553750727865025784524901029969880435989667292424771973559779550161119213190329469538128500745259995053327891683157905502199613496416691534588083115953057604780439\
24585316506705687063777869048920938521`314.81114081667255*I, U6 -> -0.754364316234062719486086815498876105392673781732681316449296329979761826114223119329478408960\
4526451780731988585466010176544056630162455005016357554796585494395757351356470523463955758639335553350568423375606555605519553272609441109017328159739893268789359\
36154848976886021925106805166780077314968019184086698974936131940663602`315.00223140192037 + 0.15209195178066664590084370093605537587522254978076502341877758027543\
9240212930265942742203847291146723250696536738142064764705406582488837175433732039243624752037494957391992987510929424455683619437035663906461043232542566812586583\
696048858198604126236988443390377230124593861481523143453150098266555077562721689142782201811507`314.7176639126836*I, 
   U7 -> -1.7543424814860628006948215499118314085686812177860844245955360348161236732228128246880533269169162441027956609230766256836254004552214765876541044825413\
8275508185788350344868682265790693556704660273512737806929174771426125612878749373875958490625496221359001113235042072123823662981201910404880141637398778027414796\
8341142640029`315.00223140192037 + 0.592421841120621477939021171465942874013420437231239946288269164934954364378734524637457438046263789961132547759894638204754545\
2512171197210072464507879048804047014331220521234744119290851995084378117662030520632638597896366853900817487232032697151480237519271540099362830275486976985047798\
69378544704255011157661681702313181251`314.81562790687906*I, U8 -> 2.0275022914518936324372884971822371112570121814324604534097165482860678461393239870871055600359\
9363298993232142836602895439814144237532295034494172248865515837764428255400680083338060320040374382126474437064712230218613950971987053447457232470310540381815916\
4217862235100475226780257131170383241716582554204309400190290078057479`314.9633403895258 + 1.3869022836749144221244758365578317513463258604591796342924346204652928\
7060539694010386438736768954611993888249620318646338260395572666324623792721868519681323734604890067198327230180219142660050499981415635632594476363219483908097124\
7244894844757060203715167697148101388765003024061151516742754224638493096548872572889314822183`315.00223140192037*I, 
   U9 -> -0.9669600475024075342865468040283942546969623620753184808857727311342755245841512504423172612246287875130546507455462242143507359155770411866742650388165\
6053885105052944113153148040786169518243952244408379137934398091821005297620952884419359548347625272587057730471919047182380787094111730182678127176059147989034040\
8733139305352`313.5169104864634 - 0.5076017208192741262229550145389863061953167361577502819441580149012605648694010594143448357600562818370683721425538791452926584\
9331337007456165383509893438891375890079801030828510117204373122933429466061050811861585044107061977817761981283378888679658720856618890814893564515683408486142230\
5052459856442114010274191168932141504`313.32799666077113*I}, 
  {U0 -> 2.57422518563884443227090034927166840689745020894345299106160668186229993529569095311831675578556097254454766043480395710117778806105112356376303575205911\
1158575936093728213395657927397526979272809140790291265789858587477699739528478896414993815184725401759528462179121339257230988258946220596946981105649856188878749\
662223104986`315.00223140192037 + 0.1204615178592891891788137943523285018104836505034561751586701100180891961022696532411908695176832643338708856243226792457901011\
8361023651602839123514434700726144511326425398422386792696215474643618341670515449378088647415125746983046048436626856032802767916470704083462455472322259894708918\
2473222078421005552044169015122052142`314.2074795118592*I, U1 -> 0.963480508486908131355126101509515519513962309810953345386286727212890395120728221733341497952935\
1641353522797121363208244204225365169893601274043924325704833484427300412221264625470366493401719908680069454763076081514760533304219624694149331919119759609393868\
23277058518089353336659305713915418076193558860100448664156343177453`315.00223140192037 - 1.26478500041788223447251662146093075010485622307866075548328133434202804\
2352843241607133860453982140868461851650944280198324780397612203228917520116981303559726763522323949982098558663581294800353112772823362815660146165805157587329661\
200779175932231372837359004614057831976393633175331831687988928663354863037257232830125539484`314.9498898464551*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.20372315580659143057541472674165511524302271204574697032785128080437223245043203911038193785239263654892639412186380429920945714105090575334532081078132\
5464820556623318503103813539819394352099336351079344900807089209948387829594948685295969352077135767600840197079694316490335242657480741004098712080411395659661710\
831549030674`314.7276876968068 + 0.68926199962274837895162499634626038318693525501688447546729882756574700251792822339819122639743740487116400230050286176313753052\
5822899147927464062716958168047837739624499849165228997591069749578679632901285975179782498421315810745369831539652923939100955957742656657826605726663013747967905\
715149534491321376194396170595604133`315.00223140192037*I, U4 -> -1.08045900575693016178492285662329775719700464749229861096378642918338442521868918187392586678525\
7618765756487164013256396072773961975877777722988915766011686442918833118034336274273295387716559021063730325435141490900259582839609498747128047644638043285390691\
052892592806717955553446318536923547786133024936586186800412878446647`315.00223140192037 - 0.2366754405589247756436471235799298011017290037586209100380093523017121\
8967338477303396032455880497661539816177945040090970445712611783243674179133583454514547212722946603291717599252706415326089584568492443524214253259432572231627257\
8489034854120187455343038848960186453244042720738690698457095706483576063930476344046272052278`314.85511683939137*I, 
   U5 -> 0.09723001623973617519827598563498263909485162755074933262247861762189768339495902199339271360551312191329253317696793654435800842310576114588427102708273\
3181490574932092264966165211889066637099531437934057714310996286486835692102252622492959683741024196270721954037426636295715060470644577624228751266288109288673232\
790239778483`314.550151335022 + 0.650371625390677252343290479514760106394797969857884256020326110785027194089995887344954140210876103840954784269881686911740709894\
1298477525937544986158101532313336111188072268806315668646478561560603681861697843655382583043764202800898870805010121207885917866392141299796909820812409310547214\
83956049505504597963162540481784762`315.00223140192037*I, U6 -> -0.534025764113990237699241988232883944081860276304102041182656870708553121170195394142487949069728\
9236896417166227517753968208517650547851418996400962672040811286554726515470178778247029553422404164521583846707129063728631175516454125801550775599436709967375551\
17020618730565123026661409507870385112028783406697628912366162174052`314.994273675439 - 0.2032122550876283293381606063186722485372900498076590140315544148759262909\
6097405888265767759841155888174048056129035888776851978981768146018107170778719009083063274293771450163457129618159978442830696937825394927133461597190790861391789\
853819001230848659027112925851921914463980692986231268784635963461922205277805610327512064`315.00223140192037*I, 
   U7 -> 2.44775704674818765175635763351999521420352903430555230740818499076467266411350468278528489754799286935425346174589623352139434767823546144430342987632401\
2163011870262721918589241930598243403525787754872773491960281731478927128726254592677421602320784181291927738796900545236563380845180605712610066527015079418901167\
383521472878`314.9886803250757 + 1.04386112879907779965144979398486394821596470903375052943522772755855498358996439615433365990609869523703102415019159783783788639\
6551787996970475374153638017733107241058919666465876519085381758869699657596222940073186719142801447122465192007936968448714461105067563351860243508180150007795174\
721732783532277995234157691791803351`315.00223140192037*I, U8 -> 0.556152391245105686784294679962687332113829458277908468298213554569769001211089604759005883821653\
2427635183309229943386614426371547242682466745758745205282760949048031337693168477251534113748942752970143142778011645833936509404717607114204911076024796230780290\
66092592894864445043823603771355361648975537786653854379353836225388`314.71142453393577 - 3.60357260505681319835595869411743384162361202299366278872029452536501090\
4480926333452382446982681372897905963401451153118666461772700360650067231990094410089553393098103529076310095771872070849426043982637084118498680892051385086776642\
28277397783568087299425111717483155169147120867710022070273789305688169782463090935946138041`315.00223140192037*I, 
   U9 -> -0.8348533633849130213073654031456703587230334500500141425128771933293236904705649065913070463505051069906141682333079014280731448923293572897521797817806\
0535038173549719450727103487092420975906313802998492616047472062546276392015514838036876048857031540012668063849609155868751444734007266753989591340088138315716620\
699375847157`313.53801226651376 - 0.7558998487441314172221185484748134981443978319242738627859686205324269003190895540242001338519601846162451514951148522958648383\
2272542904058643387447581938765676303881983967308945499686259688201661249243238967001256264661710447309799191863238493969809686882245435260831251404498725152994999\
569314678230676937919292914722363478`313.4287761982021*I}, 
  {U0 -> 1.95521120082792177367853992536146762093770100757472863747148266420812561792082903370076444408894774002541821570618345770171473847373475722629505469020619\
6075271597895677100150725051080769175437049516124504245383046859734005122817583705516272946008421798100234017212225626230010017919834500751497315730391345640039738\
856061454125`315.00223140192037 + 0.7249770256736811130995340101966736696928188988407255356237487550908215171643866559596949010687134833593095847048864289964870285\
8982323554170441150119724033880888834147235553818911185474894488867918602736038653292538749487906943305924351143215233383818915586790440778566285098876065416042904\
7081875506014241432930491031351395432`314.75714778770197*I, U1 -> 1.53436323312722882931279933636014678838823784375727746307862759525199518038988493362205819836176\
4010594404723063416700693072132742916218621900425163949386312514908745756405903749137745708349514572224114699376751863341033552875940210038501230321366639664602536\
865690034005684257726148208600474461302374112934806407483881347281258`315.00223140192037 + 1.0507703375227797574541294268619723690987534020736210096824359410677472\
2245106494166777674490463604019306724829457869199082467636695596329073043639727080324172673543906257937966191425979641500384540152025296883613571783048249480592507\
2104447421532609412969360286958244308182480434834816346730371134422784375446048549647304628468`314.94270579638584*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.73446125433555417439332937669316486508246305130828141893031398757227847454726333754060558306827184757817269275971680178136730614818109022402687442556474\
0858204232694110309404602552919658352637105496610688344575348662334839841996924819974739772646985682552345287634058530744464470285368450750961513516626953865572334\
377243208968`315.00223140192037 + 0.3409065777812993683814626151715921997431129074071736039499510924279267103909200672493244589827704409753014901453350977470046279\
0597445979681896219817916001542801276368900016514983714350771254301606779870283401091113818705652955190318120300446046426525239559326615198198251448829479847455553\
377143679369374304063417198706937077`314.8290214265111*I, U4 -> 0.9748652928791455891344552039143866305478414736633446247486803805715698587242518349362097104952418\
5889431824100437208486020670055773182341782098000975907755194548821446536788727468334250843117093085648766241319508168482864833540078737070491422280122538299124883\
234928295995508979026532997784542463077482367715635173103552533422`315.00223140192037 - 0.6068966246386405656734880695899175251171334107838973015936163482266589706\
7574385263929231375314525572364854408878472111198146816399653447398480542833890745975212973040582272088788249865048014018190178880582340217337531857428949645040711\
4658642570107985217123810035127494459105691934471127032134460606027401791160800656490246417`314.86581530570544*I, 
   U5 -> 0.20435812490182828646960242370847296855767081237867157365519451787270519303358216892308116125871684519701764300493612735345439789614956601847090731460072\
7004864728384708254404821113322747874351446197637593278507636774965016624781389360964914114955600213080554078738503339830012469666576721145608574190228452374946450\
025145386059`314.65316134973284 + 0.6857995651403399710217468271130894334793410377703437895056206347622862376237285609433917792068835264401195970414370644284603372\
8763618458544368502015419466834845588087917132004911518778238088328126988264910718123089634389824247774702899936870037329046714010675989998536553554578286851149130\
1831503104341545116960492736570834116`315.00223140192037*I, U6 -> -0.3843579125049945538872078956222795291406767474321994845076530353144411768180409367723087355422\
9508578662973368717729214066779000053573022441462568284747987096488661608045904416341759715429908329960599377920530089859153982778880968223592457025647140093100848\
1136269000515772466466013840437343371631290282893807832442297493999043`314.85373905870756 - 0.647412309497214028958409299722509528417082181165650609852635520700719\
5603825260255124251480144068802320871312677510173240283696281783318805311204003821412541139268827329350018338593387408750340944604767435367408770915054209346568599\
56295071092653832181502920472432390216618565359093433938521158105726460634599314018752609824972`315.00223140192037*I, 
   U7 -> -1.9007829286665080245272943414148017357368138878850710346210201401542535050646882281996903658252934305744909386798349024581095480795038832919284207360732\
5044177833367133655228697503577710915385639250381708962241803358742767603348168787884857432615135518392929123891143863154902263737533537520244359308363246926127391\
8235457637515`315.00223140192037 + 0.352095350769149654370222448090507394642836625979594308476564871098413607159701654625107787282250642300003653971016365256058622\
0227700976018698959030396379243449194383699663341075383957968593256100841679156082536683460578243866726755839909286298994461835696202255776432508112874950136891223\
1131646254251988664077789820607959685`314.4911909463169*I, U8 -> 1.822260957090285714176502790554049828469340143979098925377441311441326216230394053227937152302615\
7017588505974594235826315026512125071464445725858898471351226098112548942303718245508158687690877395786342446496996409959750474814166393299643826530522869748907394\
7967620641987964189859487533275754137374108450562922197632367402433`315.00223140192037 - 0.326539836528383928262470736126905868231049320420813264609181133068101404\
7243034894811843324100347164735945689513851521653704960539851889216932155905302913921667672630023730714534549603999087131804415454875167098874075274830732259084116\
51340989520380581917897373157015862360932498422700404135410587355451805107333447579410249708`314.4793070559647*I, 
   U9 -> 0.10538610026752902964231590714412787505151981721189890642506459423488589268385359659824135068024589089862905261063465726411141873108698790161177642356424\
0411315431922370140695568640200601242775121758039692133127947836532559905392335895566510138048042300731477264574328951706130765636506390711272126573099137697690770\
809490136051`312.6103956608634 - 0.81100778295717531845614936398716632882427383348385303942186514660015648902797303036321573021052580407000235901151896189268298357\
1115029289040742169055177658994727827133551619195326217572151104519868562805245908783695930212657217666494524928214258653852872044268340181806468310171519722923561\
222503765469404194610758519311581378`313.5555719609329*I}, 
  {U0 -> -3.1202510396355491352925526828967749074948158636654632258867361901800131513204334924980485426915113830458169711065373522754993926225638027228541942517866\
4109876222928307951295319034541489368566169834408961920548900312069032646631970087669356953218466334738465159564997999421109172736103267293666763064569255155259012\
1330546833776874760284644354325667709236066384095184`338.45064883043085 - 1.041923016767896415874184849724343390487171823079073188961992830134107667273294399746861\
8388788993851074854996509480272433273870146415394905582600337596954381262104614094240485760996265878848063145906545236709663354338286424202637503695545733224694937\
54967014338928175047418739386878746706834951444924352438502296814623186860936470451830312051718233599022475187633163`338.4607774698664*I, 
   U1 -> -0.4718082641030991506938250346943468512767802251207500634248310300542264281533005619223912672630644711038495851691263413224337463368628354867066243967437\
0651169945557157580204416962368509204452549952390762144388402440695313924107312857289560717690697888924995033934266721709133398176353438316703596694189202102949841\
3487427126746773668329143652996914494519925499494639`338.164972235495 + 4.28861413636209603214034866573062795213390210608585314371481834184873659393981526741416916\
7242016059416044259164575821970521363166697614176761062229093032625028488341184064083018021290327227514829156285962836620224636384598482929995312472624506045101734\
817137523703956683458375788365050248384601297515904631444885518232651982467612454116371370145801212805227698389565`338.46077746986634*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.105633811999211517503804079282784778192875018436519170275490755701255442249282564495758990578193779910056399269953058203077\
2653519605114911361368102151007736187697667011812679918234132187950042438410598574794301560346518486964965002603014170245969625155032967463687966900143239233111405\
73250965063671382950108250626850771470016597619533996256415300130066808672763485`338.20657792669766 + 0.87031703702173986566298758719451581972860042461794797132442\
3516533195567208755107753359930624856305247664964662513524792667136188707156006288183069010981321005250918260039620103113554495408389669681199301103006928025733657\
113516415681159444786382940218940270239650600326812469135490500350009658420301038956542065968141642541010307401530704901456481462713451729785938`338.46077746986634*
      I, U4 -> 1.82711248000285910765031938171869921622931652854026854751842482182068418958447334035378514577844351038851943865726307193105754084862655832114689650\
9902636567658625786291182796764990634862003683505988457543918311612562116928030556980602330513781530010886144638733758549643029361422673363306019889806515871010259\
06024569158267110851777756669674623019251391081006013783`338.46077746986634 - 1.64813798351601349930901356944750615518410590678123182192728913444192526994552540757\
6991339172979970016970677396818967463673603560417093354584721617536418797396282675371879536025161303946113925744230044017372883828735167513877469109246754746990739\
093688642197738801921672527514125410909368247228750632561525919385587243753905572648703130201348254660790512981202196289`338.3859686547097*I, 
   U5 -> -1.0098463618754675489524604787412989100912272412154601662587512080896627058779863086991252872106409012225158407976984668681794170661417875504087036738953\
2918120964919436556073979377261837716801659388399706745204562584544075874445427530107823318695779541346987839412291312896577746899031581377582762623932883022747761\
7993966917666461768640817355171867353592877067364768`338.3505785264414 - 1.5995023048158346780254919647513550415239798642316977319207137425104479138379067395189310\
4799290255514638142288889541685180435277104956753758462847300663852942673587673289155521716863618368821561334074591450314270647708088296239527327315249606725907235\
9763818699277454038927661227678319660898219160987709538428909389005835042371229161368965282572960969072600225913359`338.46077746986634*I, 
   U6 -> 1.84130752130913308063140060449685914193046654113503886403515911363752725466665851633267209279476012076036530399150570297654811688801735630915930080256103\
1924130560490662774320842737877517348093070979112474094839755821905754958588472695799297414263429330803451506710736143145592675584396320025543719842018608757639521\
335388324353946468403492366533641946279871935520358`338.459691785566 + 0.431822714937107141317477346509511018858507946114219720653617856634121991562541315751873475\
2238528142761300732215388490317717354595660432550282635428123093240130646727560340864234754307125588931509828020524131863505577637751102387621951098687040261635965\
60821049336801434610356187241862173659891110805772219589896959733825125770509666740646061934885026202167892609946`338.46077746986634*I, 
   U7 -> -2.7653301455402522295628506356317427656718716551787269346290508679586773985841447463589444104816355493454076225711139978046687705627746637088864158439577\
4728685503018506762056910075000433453481432947094279204889532453012965823196806025939958054464309637241496961153971693011586507945306954023902093857391454619660148\
6613964779789643255062438070002027533469103539544283`338.46077746986634 - 0.131920289015160011994730154353577310242073202345851709330967464451481398493960563919065\
5362163270504277647829125939342242615524776517363600516974850925780353595134003709280546435545117257338407725112078405885816816252540762843211787257965848109504632\
38927413442485946674797897299594894567963994386002923625471680411497817532232502049715220127215570862140092427478809`337.80801135101*I, 
   U8 -> 2.61003182830232949476252979563052681358198862545836497570324697944078215602812545112945462352603535289085851064150739972860978738950124344440050770845118\
9955713979703277923639682733742873092028602243291917185073378208618861839935286189430422333669783854073634502119916375606002382644202782712315793355978555877542583\
745263900194118403434796517879650783477460816317245`338.4075539308879 + 2.18496111446087095118384702094596863056372940249104092465132946887854133961230851828805624\
3809085789706647877463619460218819073573185929772662564817275670800228756614976238797567913996845780936903313787214513054573746397794884486232027295029592885770895\
581902891278195414210080221506829389037319109490817671435693266540680963015886449876472146056008079331526280841277`338.4607774698664*I, 
   U9 -> 3.65679319290553058601978107005574803632581992175286069734751466510840670739527892405048210710611368556935802527088328191806797880219996386946671271447679\
4766166516919770414475320530463957313658113328288568092828352773197926356680864279788479798518851772858959031675285756754851986361752352337354143208341646499522099\
839636016048671569380720376250226836047623906771044`338.16577644027836 - 2.3121830259110502335670319823256134335357071200369920953208361278771557391143436371580745\
7137886800560197461510971643594851428752885894835603519327947411697656292184183728750538729289243368907035294062147590332728493514497793422652287913395385164548858\
7902113316621816789055875997765729938837853546201842913911121664849988813566780774993420211216073187502104038282329`337.94401173396295*I}, 
  {U0 -> -1.1259727757257571192547786234785803058461512104371493254878936974891072879550042416812049348869833159613813008033206759845935110553064748623354230349604\
1602029344432011294097075488647691862289248178916843454619267114901334020730841858629761778949856972687606516547701806773733835098383951405889903420607630905979817\
40658802054397210159623729046586084334982139700124`338.44980387679647 - 1.63325269969154111328054086065449370378961817528705991826485526006034517708235738030147551\
3376330956237043699965467554967212417672517082283595173259483315187112268065068416269241825478179520171100940236126093930220946593802250217650396755021295502344264\
776395758635145380229563866164394834976133720971714503422592736746303201563874511117911581706448157839767569826534`338.46077746986634*I, 
   U1 -> 0.18331734051726940655320091963263257066875470119518201055286921369659577093630660901540892476586874564539348367839618957163033992130610339734987465955389\
7276554298599411888591958249845654595341959854470704555283272435543873179377433286598114263667071428739329527686792010023745636764856702878759524097906916920186188\
229643216271477534256768203287698665174452454538139`338.4607774698663 - 2.32436675677134491058878207054616949610897352038011925150934656845151614528508865750038916\
5111222636889329866079467411387156184016490538719578322542727676356082107908063486140628040542230903331887140301188588199379950894662434960558853069291158332855629\
209801008127577796617379977822336224448293123806950074764421345079934919319728052296998435827917435095243494676771`338.4603045360705*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.34704143309693711315599860768612668421090526164135051583799533132702957402348875240697969373254844473928910064338477683850446272381312174349546330877438\
2219091968031954710087281740782937216847539904273303542899175303772543541567186754317734114470094176415134967162429224655136628799163028706823333445327019807681621\
313401658609930290985801407949799465720764134237019`338.4468167242293 + 0.64092412578724662348757382628475154644980866292864857554766148185687088815751960772560009\
2854940614377023628112858589153868138388507492344370122379077156532325342697389563189184347933751370849791952170040278091018804146181630790878520086451974896835985\
207551655331946017523616896849067313949236695764165434304671940748795546787221120898005146220448318366205640081532`338.46077746986634*I, 
   U4 -> -1.5820678307563011144802180290903226542838753197784821813930585759008810655218350845778328976014645983450672134802110403462441925401751244125559843496643\
9870580232346001468607566682042986571423747532586207201376788326720317671307949194840937249827759947709179873315815669787567157313885803585249004860954708700981377\
500036964333008125460034772150902133463802372973304`338.46077746986634 + 0.2354802280905804184296543372585236875207684203973256656911353843161748355117292334499677\
8616338762940964352482071720990647074093684429804573027152548662947964361723914418761037957421572305190934723799482049649979627980086965726188048050322416660750332\
3520069549380496939196691203402345550480967627921185400241910608058462866463066790110075718228463766444430062059656`338.4116821885488*I, 
   U5 -> 0.20359281606914937471883573863919123817085543036387436527456386887442607251361300981149391513433872136176569813421013571068150177046535539533377961770214\
0649552150010812201086222432748792891606688734531021283506301341295603592648797659971707786144587993337126991715624544112426831483826545443351285665230043455252148\
787959880138343344464134506720715192403115102179618`338.46077746986634 - 0.9811651384327536194582505222552383498147337561094441247779299631567394943320500330104378\
1007400502870492452520766211433545059342914718634771214377502671006688235177968601745845450128455968750522470256297463406696797681576458560905788385234668277482337\
9820336649139974391881811796347570228073296119180746314864723503161604088965593012549232387914456974561292683174615`338.45930893014975*I, 
   U6 -> -0.7766807220786221663928920756919827408316519561053793436538432679509373428579489971354248070910402892448456321121985926909370645789034546366548140569026\
5706949273425738081931695845488661668677929939209213234744531755078788448077393150367614131695424941162540428056636192081698810694607495264448097195343212771516189\
8249551129239537960487271474451002087860890229288405`338.46077746986634 + 0.344579532050066747645925721029852746262256660418356289644161950587641553763325040753783\
8353126654452041395740545080065654876870201266131087110290371682901451397413842110729421300123574072681428735557219079323215123359219707181135015125107524308464825\
8643846099866607403120032781656528381650063364180818240834166347005073045378691073814189681011257555559142737784161`338.4437688482547*I, 
   U7 -> 0.58984149857910934507076565993250188584440015000389375892096839728662051886313733776745698166705549476477217876035238067374211139132007021520838019656181\
5543163916106959406772520629987807815911711110590730329302542440945953346223688594296716270340295713964272510109449580269048593809982293146348581289963897381581397\
695975461884481145508890957014358012557611465165973`338.4485525796348 + 0.95330201228806938835516562767048768060943663371033207604566224365299868909959559078186031\
9835550955633895703594906477115330367388795231911119901603685501891143954735434489714295458683458496355753107305146287058309374260914382791571500814890171369581225\
068544106255497938980230661523690394207273236015436268693351021992131591209270198581224167892963480285940067716273`338.46077746986634*I, 
   U8 -> -0.0224245720344579990873750560733855982713071097047118663364842863231560569435206299109310041307955081301208285618749503423511013973913728589763673697473\
0565400412280730881413136847634504562260655494191743645843238488725810236436387603838018261556280691205903115452123336943340749737241950295670756052364089762186044\
0621387140319445290341304164728215877923847427785033`338.15978212835336 + 2.510325420439216019691698447314077838891903594079656083071923203554629008269335122296777\
6389336206722089976311941177493613314498505073545164894738268448469807386532784436201118439290254839952760376256544757861153991547883937889501407788432910588441038\
99731080414574069811109772050317836938265621129775987175047972210381991210117005715536291651283554320634139580119416`338.46077746986634*I, 
   U9 -> 1.51513446169831478979387509569712469826377231600715233912871666234913046449063588548860865556445745653321241115058014058025379394137127035175246416892709\
2347100757698004096551080282337234137718114214864690422172471470165115248817048381166253808809985175943581713699661929519493257589878882494053899498727973531736203\
548852483830781442144849783684705708771681698452389`337.99687722566443 + 5.3557069617580364661146806461248218998747513459536809293328085955491384979606498765413316\
2967651132284555416109778071401990014461186022837232998289874784102430826418688233322515655843496734063299055800140624852330554615381053369041530864889441015833302\
0230478379314948479845109601982918805261826923390971376869457235788158910794358128436296541220065095402558084698272`338.43048698856364*I}, 
  {U0 -> -1.3887633841763368607468938931042974276726024423287417425270664326242281340824758039009526683824038084295589969163432578519430535642212627014231026839520\
8484343365215516931403060432708791694672803466053723793522182936204214712745420089109403234012413243670510945410757833601553412940313821796383574353830624097144690\
4442053718396684310544010169241697266258406330284004`338.46077746986634 - 0.418983641987489723038862630478932678723246061861089761726966626485430200747622267896687\
1278959602907220738526242918299431612438632697192279346411194203964809188426728711836271381952502478034762957377636706914209313889069507140399832404704722745939083\
94435197942745444693985290035626227387677955412623112828688267090478225901184166118028459865337832848939027325442119`338.1265664538774*I, 
   U1 -> -1.3437620134316998675063588223859286326062009234617471573279117000194508430084584175947963378802927971598952073723329584828250985129053078603454468730746\
3736072939751277615339785731717154120121618166552620142176984942116361939315199314325501680057343096125854283533662311997893651428579881893911082336255435104675484\
3906433213003388274892572430561913185825004018017857`338.29900806544475 - 2.560794853536447757857398548261489764016583770529905289144876815212225723472533996951489\
1002370589176653824839735876896030285590864529731956040011625599971476808738256568352389318321825969828988015962355464307625369403420367477436792758626476616743149\
65178888969849629605749472624627528681859065531395104446049153076118737328926799082860519282697814599653562577661643`338.4607774698663*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.2792707328767616672189117653333435202556188197250917488087013564849249166057539083212052413332504685832213155387531285988079\
0097301188834125220493022119110994084283920064513723121459047842823944339815502899708626028153137690199685691557472607736738140073310951663742162788833312630425608\
0440278132451170868896373057505888152825270628508830330608116783805310333495338`338.2267793535033 - 0.6772064160034022403735391467747384380262584110473344236672902\
6646396798961127550141448914634058671831792612023899328164561603288574203377100682793836150083841704202156492923006430405257852042311649550131223930210614585226952\
0143010980133000449246808424136837792598404263387505183736444965939936661491888069879268002151840299224334606534031448955096784483669989370531`338.46077746986634*
      I, U4 -> -0.0519537818747810085171611949455466427661518965071975391160749804338013451362715286161058338916982914687258386590253358344497580017843960938844965\
2826158599450712946651336263045543688552846690863624344354125374124627991635568580710818563441084964142631549672633318830220019308017540574908658791009456335370985\
6897291802429183852374171288249905885025212758928909762903`337.17098892194 - 1.973260804028211607210992533222292347269634686125201755504322402643305580203012459180\
7612314967723469621956101771482368516372137924272361501876373747774031820442885894362935522685780666414297089904221391275854210642856316898952241830443981852522030\
88544362381146190293941086053610823592812450007935472850442569291489799802802791977237436666747387895988829797269520136`338.46077746986634*I, 
   U5 -> -0.1699414707672950363293374713019662689727916264324069044298518911295303734654652885102849947948816659004640892759784475644768992788621688717078984540633\
4303705450274009399696816447247428014172640620569794997159116387099752749934354105673815453432044270555731055373038793555249635473840700235499555418368232311153835\
3884671282436513771718622841309230120339223083109864`337.8001802368234 + 1.3852575271956987478924110857871932564782202482255516241906638781304328851771293923701574\
8691929474937052406457483518031613097395126175354626938038613126947536830619162091005912001009036408801007036890208183115056512768141685898578482088627374196538688\
7947845135570956649019434862656825209029060942014191393591901752031653117051885822576150176497096133236251392956164`338.46077746986634*I, 
   U6 -> 1.05473005359319941417676020131787865232874521340861180740871679545959331721354330756943307463019061177891488025140470512160635590428453248447708974009373\
6915313271812970493103542856451198802708445289879709035877990584759230335495194426375670439591677724275829738285291011417713638918297518313813280277240414325187743\
711149634563909044999352325376232375232069235477729`338.46077746986634 - 0.0974246007917169051136811750851842993314623297188189156606907149971887417632155409398330\
6077917769448927731428794055116865886689741786362373193868967511678627116856562845887878046852952369175138107040292088150618982454224260249450212820844357093665770\
6122820043862847619592723856537261551603242556130718544726216881243219984932984217221307046099939336967620426109874`337.6890773173848*I, 
   U7 -> 0.19268013346739889050894878859234410985429130586280158340368541306251652492852227221569994526676585612882009613690495506005493175764512108991274539014707\
6972516614842010249353211619563986916994244168253553271604533697462177056152571255503272802347154405071102469880777029568877246442714442013342671554384970448200564\
384461407022299980993193376002841631762263559513775`337.5130569199623 + 3.22446019960465822679021008771235656231625428444269480218030106620152060386737068273440405\
8669522343506103497035763922554526415693402913180214520037710336048450014156928676141229435541915467493723887392227375391750048577016040837378825567864167640321666\
730357944395241553124188177787823008480631423089419406459847740328790000842545497011312063891285724783413477632533`338.46077746986634*I, 
   U8 -> -1.3265036742447072248741920810216669025031808674177805052006139781756361607337124855270283376759314774041061089186353522669628781994309590834294665240548\
4859497055332130423209353133064489057010216023171043131943614835145580185521088603768329237536652158647885233597166283952104571093212756055485360401523597382281700\
1757105540165528476615954683144111274250350672827764`338.2282471799702 - 3.2092702657224764505788464934554731482354586431572560544429602641201291479249955568932640\
8128732787598081451113720471463097462386482677453712881986591812409043003621181768405390648086914728358488991526743101432515633561280313527224067578787112121547865\
6193419021566679141093087784574061057469912984184533887785508470659316026608410026767859268009125527957297244540818`338.4607774698664*I, 
   U9 -> 2.20536032224474422595465407128649186009378979556770360776166965508879646534402589765258432300779435797363781482420738011350419975147232938939192692422254\
2892441905335539259436895761192650466188181915317461069516012502629544706279315524142273812979327036284048810348929563654797037226523225061094668785325905990164850\
371819954264058536922280636531378365663854324336658`338.04968484932243 + 1.3813105079912349684099908337263963102430776967787928832284212084245212216618160365135305\
7042797339334621835553462880258378343494736708037702827457547357145178716092888370216988369975591059529436890916269773092582437872544778100936143913911530261815203\
4792238061870322228851983006981860030052288976462061324061331305963051343158679061869521258402615091517113032696016`337.8257142677262*I}, 
  {U0 -> 0.46858285911762375952790023323636911586060981544930706879642004745270639281845329660529665109403765964640511761906742061724874517977828867860154186342513\
8679646296806759075379533021298632270534192747900729425174457213649175071430642990409544903852761741692815605150312452224652260989277609895727842580443954302480466\
473717010689768132636192274037339986490550411933128`338.4569017182793 - 0.24469451151501794557048720504675255399901951682266706248535947479081338350361407803604348\
2897845696439436169342119489104221405315660715742782022963264930131048265971665088116044052829735441579808675078971843513147348656120462410374630194353479874170442\
580335605434724800577443294683873309828531417013534409348452644586909881274484897359675350130157810038702096721454`338.4607774698663*I, 
   U1 -> 0.42786183630546985903339751663775642923247187101555674184174604135054925302791011265086088832976469012837666158070222594449690635911251538974770005005250\
3671676727390790797976153816498580265751221867022986268528575510251236025085440190962889453677141323627244971832953034395451488982264352517447092382560649703679120\
959929571093356231746026147974045118876628589377701`338.4607774698663 + 0.35428372298371657801825547538687922361835136880456302374246323702139610443903871155723434\
3157747940697909697667638451400536695088241592322256750604512538001391184918857776134477642533050049375401904990058996474533381892460758098333471694733522898412546\
651172108351541690929218975012714036555202461749252061067329472192584838836794941836983071606246967566007974339087`338.3525218868694*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.49729208498397294655071534476225847110614610097013758384473012116647367964603855488422515930613300250071488223466918135847198509788923040752654522704068\
5881342927876131510681938985113694266674465833795091868599547501242306140881481854586368901399295197386080951725512872722836536301875718476805788409990223774379443\
158004958352677318543933126963658264054431362259246`338.4607774698663 + 0.54307843232436509801397448589737789278373242319756831721691569657278079717661396743825551\
1784039193296343578850416242481570927391798569656074929518543957653819989589588169846834762851414292878959872622695659188382167494183951761891714843442144133742214\
557831848506329900789886360723536239901160347422517013603089586790292352472175045216845240937569110053791937462151`338.3939599244264*I, 
   U4 -> 0.24594797164313207843193268554156304410738432494377664539874764196478173686900026998158489571550788646069833209234292219841473831070309209435354567573162\
8421865971707597535019396514700560811863788228725736485635350608193043675494828061272544094678593224961909720560188607543084115569317665841243017041638432241817906\
399149866726258655905178889649682247132494335877994`338.3586454144023 - 0.28597809786970921875561047552757970446104649889122915303659358782642500407463733856519967\
7641045930630275423465264091147165880141328879602288469888143817502757977225214829779064527578597433954978694230369543118518440638636334615119419973968077293368473\
305337443650120872424875780494202479164770921817062445828083644561263154605640255609283244339712079530291035607352`338.46077746986634*I, 
   U5 -> -0.6770858040006460575395074572304500408939731602099774079348879806138013690474485429586712499800869995835358875739614284710441703464797068054813907798823\
6498009145443354042415598196304370561866203814337032356744464706875443150906803679942600794670534603645449491211764582610743137767518272641397093737517773884693052\
4115168677439168498861841304262870183833010738082387`338.46077746986634 - 0.258558053812788444272419482135543752028098381955088759879008431208159764817730399696516\
9673594432868232102613153573803516744774661369379054256486788609479849789256308510197323013099275140860653209212875039403987708160289573491326382410017253333447813\
73870188105219080591188348403514462261426199862975514208758955736906685880652217664570534470458916252199763704932822`338.1942290061152*I, 
   U6 -> -0.0101842278926910016655343121879738688786161930847865560415466609930967142499545690223321242376946545802497356944966801841122717234625313116827697921901\
7796424978447038335956744808126904813538961333729677334705194788295648482826008887212293000341366146685758096350999201778010829590589709007674064943440913702270621\
2987726678623499674706368710011620756088280323737324`337.5458589729784 - 0.2042725132953277022520366231375326746598825105165298531295429017305114085917071422250211\
8277858990024860898940745513149961470548236814761246591672846235744565835419856691175930974109124463971042277529178809138238130496747216502744210124854891966388669\
8464522668191994410834943611633150613060121651824865454194411771473741518753406630487472994336808573051712858730523`338.4607774698663*I, 
   U7 -> 0.81509494880798092729165628113148922610289820810097514807122523436026830773251154714964166723806560672464214935015930954957653259748999597088481585426976\
7586884118045088983017405610568374537601311670041894274705044992494843207058159898486427669460066433281632719058553254118865962972177115752819875947051595333286995\
018122517720304540821870509076951347434841740121523`338.4607774698663 - 0.27557347304225160467282638125974986933438718968947964565377434296096141321023874598676997\
9258443650025143718622453368637908196061307353546006588091074510493038297269376038348101152699367542073393072413185222594025525910955530529254278430849465023167244\
782483523148000621390881114600834006717428098183299768677023095050905258002152015444569751757422197174184124652088`338.3200550748986*I, 
   U8 -> 1.01627861382198446890374409079558572047836871805682222452541170492382927726149620969251902638368159184643076675831989349690845336832309766641204352785153\
5676797226354482556404070920423449516031461909250808057179367330796225381731335294808708642491176868871664498624752887355261007034345040138012278196420079980694006\
438950954135099060202517463738730792878271278312925`338.4607774698663 + 0.62821558176946824833926263603255573929344935868352376494290574267863730442807172504265315\
9320775233717722003842021522050467072536445734766558732587129412682094424036688599967471763172093297178234006342387063323817893762868662788086491884323850002502372\
251519407793221794220958959100170211235637382740554299363466557135948434406778128948612143168254114270343552451624`338.300291032167*I, 
   U9 -> -0.0357859724384852761445038578031616087968911169641946931227224206573120252829399952284543810021774716055139002125862135568607331965407903707301565891063\
8801379211477771350368901898645695192644011410819862744069998809085563232342549544436430651277314054801467200526848493554930131047230896295619672249677438865946612\
7484997276156689845541881757962390373551630810450831`336.7475342409561 + 0.6221280703641721244827645631145475616730740900993457119276785879522037793647038212845019\
7578940421970341093674564349019032774973729267716690531614975197218198112753307235303342925145528660194411594047830471518977823832762370253231186042114466818511557\
7217118595996307336812691083094832093053981189555446415328120150680583145419915586616578169190441850317810248193705`337.99908511576126*I}, 
  {U0 -> 0.47325300299906600317673899352113214101053612074532614144282070625759902146445637731456871126485979267261812453544417229058764724735329149046070069750362\
1508021669114109782329633962243500420773424873117964931212042344058620930262564214233512645056384927869742605002696104337007591062304618378708739630544120366153819\
994969132745732437515898300991678059387239834630359`338.46077746986634 + 0.4470256382396893205477054488780187957924424492163601789325437462971358673926272647163087\
7015532756030287749272850113617045342164830238888653911967712705953326013442954284448554556500556046090887261359550127126591632149790040331541855673038235594696434\
4191401444028835617750094852621929888229926429118506467890373945805130864918836023847908213954972621535464213065417`338.4309999917225*I, 
   U1 -> -0.2261975767097938374768907024648512815269602770941696924718220003529761325027830202432800150700542514032047884478709344234203977337545555757413221807002\
7427327065322732161305953255213806830982992611767237486847931334505475656610793011820904649936340413365451847798262366756995673996269318973941411209867394235592135\
9871704685474579645956218684364283352145617765502195`338.46077746986634 - 0.338717168053857157298522539903310336601010331872847980567650292852502374683388197726312\
9973906581683400432458421422614924080581543527176507997602358798232286421787774312911365746102385582633508332589344250997380328804845645629315604473510234216917585\
34359365869259200359090686218958815780212071601435053378175089076021489751634174029804786533052379315459249805333289`338.44255708675144*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.7275577540144217201640252928762296407284385344236440443266056632484793794744187645759937620730786839699059837556161092616487\
8209056712434033201718448685862652658782958550160275451279254826814569077610562493345154657352664205037723316757081577075772724323769990616268543452206655726405012\
9367830822970331109203669648436658870895762690398590546140215687345975663769205`338.45798060535725 - 0.117952624830109789145370294841256763422435842494451569085350\
8131329932427415363833756633106773981703053498962084560413580604924151239145129790131341685987191305798107697704279111364239006618771408541770181635058938133940200\
21625685862205428215322069862402966566256506092360240691893948314173216510947960009988380177446030976648472825840886845005277106381536859688326`338.46077746986634*
      I, U4 -> -0.2522896434407140682813690337699665853614006286879106724110068421879530229904289137806803208009185912359511519093608919986782946779569519453635540\
8228193269350428159340011965593852962282167670108112849238070751074709509544253228618764159277580393139142344522137122935885897426678158004972457988895870425256006\
2551452836887005080779023921870251048786790789495439702102`338.46077746986634 - 0.112663697605798661845234952104186639023518630394219774751443126062895970732226765\
8439745058390598858669242366187683257959967045354500631154508483320123598063897856400882680856540824283402347960017626985297440974634077726156638403343794765206790\
17388694523293199891885567333725044125408144873772138153602921214175646615838728999777165004340138500459462184076814884246`338.39784906658576*I, 
   U5 -> 0.34951693157057557758085699082104818626527247298794799363481885635411843108995546745108469640010829952311751554697538990996828423898607272219126631130468\
5736065666308254945142624822999673654676218544298209149309953352327681323965477183164953798601790346404630233110899841608139510816481455549682825897115766474130038\
570466502908164597574706437266150067202868484271288`338.41397285295926 - 0.5780381629484118412905083622320550146225505040171692644652444181371195831333093002428614\
7431497716766769520415225441671584077810529719107160730018656182570048061532101683916726840355094307679354356817098397863763260087312918990715367863556720590495728\
9408788162932738162302429713130277729737108187620921072546035747064298617252316503289801647271336979533134732916988`338.46077746986634*I, 
   U6 -> 0.10226218996072816716423136155604264437086348521229210896559550836334351782907306332036335759919328960607624664481239686117130415634922168002340410768114\
9591954358137281497341572403180266510480405773275862215901927354417002064778791503330901645747870164943698058952187170491838147525622533159223259263063095434008442\
564311423045017133056074622027608353404632240889534`338.46077746986634 + 0.1098778520661297281380860696940845373179223097343424785618552353150279279754932652908924\
5980313566241817325344266966689118110287657066253866868258547324473365170367333811506372964945490806551405010035085076098663490989144413789694318878709433009459885\
2802118173044455712822912131723352930962574239827964245323416548986482608399055331280295187205637921867705449323407`338.4347503841591*I, 
   U7 -> -0.5475185935476623309593420006491720439070442317342670572753849030740370829040018205328176010506542333030949804132784912898020893995049347066773686995701\
7134161474594110858639278460024555745065538048726341709044966808488580630378902582626135913700315404642974983035688322545310499802391107299091657062585687884759672\
5994942678339253241860314564121865677171818600209157`338.4607774698664 - 0.5965602546890205581353047428221356597911032182837517611995346990731985577829062641165228\
8960471302825635381558110401477382243671360084588539277252067294120802270138847021092801423842201476228119985094590523758318472594394824752617029409849311170480075\
476564651754031391724534956681187720435204846499596905671370359210284413695578725417571182189842949758908491139073`338.4351301277951*I, 
   U8 -> -0.8280096127241913442133616606831358266670536473631420533621663025500928614090350592514886003647272945661578374211287632134760456999040054524919774440944\
4010640741141867592866470620455465549412245213356655805302687280099530547267660096941742249361259815671208943694296561878223919175176034300507836818625352411323602\
5371037210424566716479383573586243578838802594501571`338.4305254882937 + 0.8900623320626457593588157552213714736450397494018003511829841290107899157456949940701320\
6481907618774714746327440135709348977324729909844551341650379038642948681765833130378514895203534385409667951062804694812614503657316963593082962935048857936417909\
4953373329821129744690432140856627640742983786738847722647782016524870208493070023446174535298652071233305606787071`338.4607774698663*I, 
   U9 -> 0.03872617086273055846534812810550999357090768822752362692779048582307349540828372482344105688619236163476880075289107106656399152911460695029295742434505\
0022537488304688626224449964188888132791570452569067139363883788864978931717532609343398609265897245366380511126864303213728769475745714010375733063758026152676209\
076820688917774482467131864778403174549244361759581`336.79936150830497 - 0.0265111141210552515086362478215418117528740056344669760483389450702927554581384716692603\
1765553555018559050826347271007038473575063027206548442854083898268054241762876653679863471805813187670846874183489942648933691872430154048998479585950080753133692\
1488697877674978682584394139131153299327060652974914081842481690728136838393039807130846981862310748740691736045871`336.6826211061998*I}, 
  {U0 -> -0.4282128904327778621619043245840837776494184397097153025828261048951798268666914825313788057779724671327991317288868102400259751532796601601953918015509\
0486036821309184516138768558452114488896538463704073386732242619473231739657333037116090419514595943184355540323189380444757885539042152396072882755355457395842095\
7214943298191776369144785432295741443246737973689653`338.46077746986634 - 0.053512519340602739161407177957455404840836223944309969200365187778681993873008269396111\
3353478229285547594548750775867196907642515734538322462216985871214831317455852514639612264365522521712471908974268763785561978945418831906366818988235806328153931\
24788484446016713852241532945946232356136456278297552022053641326853655064550628483072469183896630411333424875940094`337.97823670553254*I, 
   U1 -> -0.3896509869007447235057516687655840379308125483610073298694011106339455383238610481563641517731263863097230738287640915662441813779839796356211791023892\
0893976606743143371794862744049928031021344270480956742078887362987616235131755014994810303922171865824404326506836305479990015324838759990592916731761358523353025\
2420477755549312352188213562034481206074846598305979`338.37624488379964 + 0.428355876147797410126009490503201075509442118817625825987963724592310789951156369308733\
0950079907147822988541519270704753498469511028980479529206928478855233852508886730359656994822473468400775767627659654645171570107306938077091795275926013597052462\
88472447877169786116724130623888534086632976055999617272530013311670118562366163483676631140537914507839966809267179`338.4607774698663*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.717999829846059719702001488249160579539959424965676035927888782384865285096681012327620758076500077039268478118860423995181\
6873450507678381657182868960499056749753863855725751580112115907278086850926325822800764240169458207572290696681411422717227542696325337119151016056911131034015439\
36248593266697679566307523759968281728920294633128099875793193636599928658055397`338.46077746986634 - 0.28786924004190439680975163498781921812683343305624931986274\
5515044903844157512284479363898457737342525485622161357204059916599396549857570889069539403915454267552745494550575843623308360332084719385507254511458946272133178\
144527477450319459296384987011164415105347194614145461581379977057437353549595464693066219617366356051136535971883669379133621279409618579685825`338.26123820744584*
      I, U4 -> -0.1339253323296619567466017753794931687041230849910398239073858363317298856583664084912517072662586369307901728310665054582281286331672021355138469\
8874113817391234177411532119393471074755662130685829723087378160536695557571979164476247315736982137751774747887193427256795921842689828470040217896224324566817112\
0700381368927854821662029816513306069698052497709703741579`338.46077746986634 - 0.349506240343274121653150117294470038730773269656284632327660228367847791685227847\
1950172413833293218594566573455557822043119909955287891174490877916541742669636177868299111142309024377123898138635592992104893926039601786007689103878417437121392\
14216362247827228890880436172962833034726322103325033971274790938784745073446318299284955878359346113044954036303037179104`338.44972877857754*I, 
   U5 -> -0.2694517032788707348032345400950909657307456555619370240911150445813393195823309145347827398659507444657400190805748573890262421025239889572056869685852\
3419705276364402236508622225069096559753045363307201262700067139150074444521504828078252754752363305425816744330266333568022732873908153470904767929907930801804790\
3537336252110615464352543467256126028564855963127221`338.46077746986634 - 0.694703258868354449578318553455089920407816671460370319870013881049187969630208325041404\
4469110291425334527248024540677472272691163442867251583968773400381522735854645651556800474249242294123878012759971901331742005694491010132775672490828623198137867\
12139091354424362928832374355348360869248424433843522908083118263625190056847040585827120841114789298121425169885126`338.4492056909807*I, 
   U6 -> -0.2015399114141172594727315487925985348867416666129709628389159137992003789273003941988461463101890457738900433884977908035742018071462247541000366550948\
7263027402005939503594461462894995214895968137770865918477556349189368611232723148320690722187263573058783710619468594814563923040102500054899446996554775613912758\
9729248324622820899872507962173831258270159620209999`338.4385200044655 + 0.0976954563534914715707087063236852091085064389572384394695438280705278776399234469852643\
7736175520644025594155753103255225004749696144220796506290523708544736234627358872864930677187081618592946207409772202313366390569171667043559001650599380823755837\
5222623360704062669038535909144387965275387352097075411284497374953499022742431619459659098244798830420921013083026`338.46077746986634*I, 
   U7 -> 0.28612025407195768065838741637757619907279430502352266386534199638663595821148770727375097323257652369328457854945529242083304221685100333359916731314042\
9180514922815779973488220502363037085959687585189032918209903459363759541339706887926018307369517560487811914558579750888080520027435133648630059205867715680436944\
67639757113860470830991233278927609883135383539381`338.2157871806924 - 0.902896806739592434309086577976712145359641516612463701551406459822803688277510708334931285\
6614923267539451274979740758766048194128933003868060952355477382854571437183540892169100091169040309205542966585119267568647186835427688423822904815672428335184307\
72085592930126638617296630397638568096615119785115498699892687729512767202607641466342737295566413021955667315501`338.46077746986634*I, 
   U8 -> 0.16826097720225051858437362402636364152915169569105172582027278965110489735437320902159738093270657282088153638913923896788738899590921557361904376688701\
6657772893353956320234323252013806819755177890319957836942962628069694567315490875187736179845586829919929575492999683469418683670528422926159979954218881315795856\
862065646449493517260812353314732128301734998710221`338.1681778272491 + 1.20182624494240620951749381811815940366476943205644196157953957713529122446271601960360297\
0463374607962359044870945102917121737984414090259998074526244489647690375945341612417660157188376543584549738098358561817332045517893454945260882850939088460575704\
723166144212915252283452494280444677462717478357230525580262485916397683533251863966867325927635820261801971518173`338.46077746986634*I, 
   U9 -> 0.42321470763050490758383657249530232667417670150366256629132996125236253981156197326497179597525006913113678102761504236794495852519786382396376313112093\
6914741725242224979626561440888594005702455275082481121040374285566894824491530749267268897030485930948508570056168525100812229198005797020565964902779069976664639\
517443792745347556401881600896132735900092204596536`337.82095602406696 - 0.3930312635287816558564124576631419955508194266887299633997656966856673425659347403679946\
5937397212263106536574519132935669761334062480853272430525804865873556222376645891856536946603357907102099409982676242928359684819827819576177438004916608845557943\
5904975442222779349706434898970457797997779581054562811674743116465858828648067161970240076115903423010165297141166`337.8221988386806*I}, 
  {U0 -> -0.5373192534549342240309312446353563517665074230754140767346710588212806402645148753610068710356231539955636645070853739023440463454655264325522464232627\
3521935134745811333174491511673627563405353473393797053128066594419091626090363438745743192775483374861419411195128375817493320317022704143644087721478039600244726\
0734792418732051750040157577725352774766467872134074`338.4586551057873 - 0.2778513073024375235936847575900388814023340983227549707712335429418152374919769268255559\
8472187764842446083706991755324463059198335011586846533095412104818935020439180500593321104342337002900667390658373731173583126981717315001098143422893668746553247\
342578404660269963133444097566568868602598923208074040606220072071380769313278281832539144232251223178085069605855`338.46077746986634*I, 
   U1 -> 0.68395612581531355751750034168366346651151579846449991917088864630862484887757555000808853474704877921147061157568648240341728684041917862070504399279490\
3530869360404739245978318789042185856846894001937083004846867084513416748578743555472305447080720271184702253685534382432688650705499940118826532933142902858830461\
175377781464432502625361832217665182856745003484737`338.46077746986634 + 0.0430070100593167594013183992879592958528339408322630013021361141747934104211059125394974\
2501620790016114322135799778012948974998312802569116215353489023386922220137678460556696737075219294912360410259636150742296231023513213512881266599079073842840090\
3617708525841623406465216912074382845597064242138343221586186712921261212148551808679663426922266670885093202977996`337.64111031952484*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.621567143426378014459477734820404921503541635715923770212059657997765611292474983574529434468399630388945264683767862881572\
9692863831249638301416553597354085795645844605638342932020291455785223693947931993677732862489921726303989019191718812845998712162953660549964555948420197446603478\
45254052682950848276166320046055958027017134029811095967985075419769837687943925`338.46077746986634 + 0.32200682487389923922048251029419487540596653590027544564920\
7834655866087777504865552659390810908727102888481885325988508520121079027747227646803213209368441991167847265593216592540737668776064291332334518715447241610562422\
945923515892414882030314451561473256348779321921518710463243702140132984439020021359104295382886147578942901180725216287634020797988109031034403`338.26391249288855*
      I, U4 -> -0.4814078841070269718317666924424883938629031940532540382257742797351540029757233762892980772355358171910488667048552977890353891369573842007874049\
3975848097626492593320142999070618332630700761950199013403750945103626036853378312792096583931132138191015174540132234731243318007613021203198259282684467269563651\
5310799080043294521842217467096523585140963978702215952139`338.46077746986634 + 0.088571242307029507307577300516499260597617567474449483420760922717548679840693048\
6651396974401795458626390395746826342091187100687215430406473087463781553998347895189989661115470613559494341790230483050738328449790278743862313549032966456859184\
39397284118021149731082322367748121009072562406782080696563685758306150306542959878012954160745448977500602179724951278556`337.98601980493277*I, 
   U5 -> 0.73167935560808967363391968813562435013202677801262802209102993109334024992263173942729514614413305182316095964749652014354368307984822552005307171773504\
3821349046872079023151954247469574734328646645756826679600190033893942633415352528797097785294659940046233045780704694628406771713992409501545281182375171440801994\
61751245110254416003647594169718978923041083968162`338.46077746986634 + 0.05450228540110282422658561281459139673838648600006228014437542841252743035278552690714052\
3650803585931719710485182969833420540673221053692540278759417917129759667668375411999283920517664486860811228027169570051389661411177474647280055849128960987450547\
79021075679853642846551877093417189307071500636472564335456611037398139778812882105876174580728043627280368606181`337.71223271338926*I, 
   U6 -> 0.21948660305425864158731211516797447660029260283715096304573455641502208104391978944564411104891690255238003753142618444910695250988028186911705370534901\
8837113681883148626197406385451766779509194951237418689620532176344653467782698627570192102646846302377110330521542581611004423225371911669000912359554704235635380\
64782269438205710131941429136118410121040262406069`338.46077746986634 - 0.09675339801848162250025830597179839266415751317763187595222356475252300238727373077565290\
6683192223910285246964412704890048219727306378368633428935686111314823453438884273459794044407614637518564261876021412057895331164215206320042353759358703559292890\
818988019994833687564609574558555756474861837316565258962078445441092233928275103934071176591618885073278532184162`338.2278885829576*I, 
   U7 -> -0.7862457508712660558835796760893709682944598080374969618652447807563978221230082356366580713832820435455671105641944097628398669380856776852505901333283\
4288323000326749342817541878961986177731458313399459651809042106289425963199437329601819710707049679305819875340810543259053836974656002452809577778822885120415086\
6586827728923572881552651381032001760081343025404592`338.46077746986634 - 0.212032428191041665304065012413512052691035446457031371757624176763298841111613313435145\
9565259380521351015696447596443660793771597702723504552585422260163157556171117397754341957612839285457765967304026273902569905910763341051505444632650216069872511\
36027027300520006680501672905623641558599478750556347185149242740998662604541815577395373985269081547236136378855069`338.2315750874717*I, 
   U8 -> -1.1445426607102263294601385797141691902186047988567356310716462190111780602381060600503839718682381218877295656755325703446177501267377969414102682423594\
2867920190140672284640746317644949882634295612957982264723019847219109037620386397330466221413860948641594269915408959810695944771994893174077012064712294437940852\
2823183816173175614268719056740793759759792490937357`338.46077746986634 - 0.272569513576416052782243593719391410172302753335567395975813861233855115227420115883752\
5604835953289572462281034893142231308202057388997173031553576077613545603215458719671251547928187565596955668208171031733929635099692085023553397472540183992028992\
05274233752095659631166440015789856951164712999194398079141468914444972344334240138261366326001726828147565216268589`338.1837049520893*I, 
   U9 -> -1.2708308487947934851862725472196913987467702850220632986074347482410491584571009870459249002292462323322230997598485156541538850049369962835647310661771\
9755997978618608322525696204390274598293879751927480933891881528029351518346223557856997222503560390216637254900531179122842769420893065842061315910850740575978633\
9939755286033483085242747261856329105202893180010413`338.1788812782791 + 0.5066825644773171615125478664756672253022379687289947328804410590253591357487620412531072\
7200675892882844942576053820397502693947359392527645198076960166993354249940761781057354516860330857554536469363110488161111776641076789374556385679014028442874580\
1133432486788556919943646962955101549121367431040957229415874931038240346768574789597117487139101103788452823538775`337.8718326645517*I}, 
  {U0 -> -2.2185939726605844489267760333326736333976944365254344710814678762345103948062145237449082758583525502255547169884550249293948126516382508859136920996866\
9501049273937618608498122514448870053005983530459496912299432778445976753612553754514760631370189705769079856914060671374261543270770339323301376622397384363179605\
7659690115318413037299199605091116720853452849355639`338.46077746986634 + 0.276280435534117776771733625338781635743469110008101508576055297047295482042240057583522\
6972907721594469335024502510163500237546683414935308751752449441259626514979680131756030081663451550427566115409229962368682185817549499422367861280239062591126441\
27388038129416790525639179677357391404337056655391521092246393021842303893935588882544638557662187196321109366038932`338.16643065243414*I, 
   U1 -> 0.88938798775415870984215256206220504108267075445334688641958151882608144823690886788419963923593495996926686543789486361440053776140068941579925751616179\
1512103487291321028755497457752751102242884877812520299087553389155219528012738530993611218228307392801875786730203600020335134210396906587035366641539101571591248\
879270333934533958224499798941095142366511546445223`338.3181780684473 - 1.67886810126814830925787774277096603830202078267759531597339659527561566862926674157300268\
2868859232807674852038573301601864692520921033139037908451458094581325712495781883332726395976030085950073231297138631398500679641369035168440086766374313434345518\
413020379459369713448831742118732033166128386626442664163735521192977700769928310612574743885209348517977710174747`338.46077746986634*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.515070821497134191342281393484546643493914051295420348500314489232382274572970594653884044387900689816622122967819840118407\
5264087292316610675340412413474157475788619712781069748817577882967407235787528692877534187164386235683655085128125078941120656289269257556859129431015552664079181\
94836743841731304482153748725891913364368181900105915628444684462596379323723548`338.46077746986634 - 0.65508072836107032613250686761604232888484063826912938114006\
7313150124820561243747809749787348419009997833716150336354674778301116387770841080901456688141189882154128793847217658325659734292491892536630305339692091840245732\
078390643558147239672322102010729174506271370173389431013431522611707207067807982014388302403198448326436854818872529086929164902618983116246086`338.4089316061727*
      I, U4 -> 1.03582184478058800563216913776016393619563084588247304914690714711629529792655198660386708120545134825168791736672846394364595663966688380496200804\
4392162058573125345517281600731871289804068937343295953047291003372398807343508800270368939849267725486437284311641167175100387904124391441953856105713490962732915\
324078769745773652263293635445690108719747670246146856497`338.46077746986634 + 0.4759851044609260725613646046427153710465135007510169824108498209242300221675066572\
3708834501379173386669636144637822513816825595213733150261507170638231446252150465083007003690989568582440533088876632265988003577431385382797005615645412905261669\
8775686185382683374791020940772828942611974197550793837211772380276340282020941257645496045388452042438242031693320384158`338.29723868862845*I, 
   U5 -> 0.66015677326124709282699709537218439564572863506598045027499832728373956728476070366347531479507927654450266497020630088827493255817982958905880235746126\
1014465934408434692263543771842647042229760731205250001706129703351063809984106132446345066383431537320514986572782163878311878186227286081979066031052735184956296\
590006600176936915654176750817185888487566958430913`338.46077746986634 + 0.3946845471415827881155511361720383801459945112640652038386972516975108537953475788906546\
1721331201084882224551270240606157272371696133014198762532556883546884676358870260452168748363142392693035043007600382103905172237008691671844212341858987097987724\
984392589257074610357144270330121501821124843880348630274887696889440793892738950808975286519855260328752532042205`338.334470630142*I, 
   U6 -> 0.77894597004156171071168671279877639141476490863468110056451443564003673116858019996986284029725315018246568023670408786658887120032394133936815325109222\
9535468957569058639628286136478819602792728694127426380120440165400725086090231139586725625727846366120259164821835178572252738779995544417716893377000277134529214\
373835835056894166770733613078649113905695663921773`338.46077746986634 - 0.1410575206459690216129215558212797248295457003809779056010596739693128468542777868147314\
8278091117096272770978466238562701437198733226110772785208396966585435602153671099784553649178130856751315838348421571915294549046981788815073317893218930013569730\
9495195087287162300598399959529907262212259803988857879250504207731136558891792428239986529035569413212274860557318`338.3230644682983*I, 
   U7 -> -1.1729297601708198322169873833996836104301183295685797395587491055495339496782171515420949074282869251129180030650089907975084882656114926463932646219852\
9659610623295572770724387737770058859602550946842777957309279746954318815727241886840105905867122024765124565153145362936852333447486120836580285665811224636906564\
2917391958496051250180616776098987361030695529755869`338.46077746986634 - 1.468711201035984261243643161333120947179479996183945509753117732434073432952274356273784\
7180646097285942839281640978479476978895304544310410423785021900348690104272953941293309950680842440554858494968150161656005971454063281826052755365020165563205452\
98587441883114119113094600028259850969127201786113753096118914304990209865095384104939571985197929894765964805109022`338.4078021596785*I, 
   U8 -> 0.69926364700130966310894453208056125701231022592367588278194183590371639272507609793269965762500175075309406898219188505623567484946457435197320294985547\
6783802415992664093380968847168238055998047559358920001193945837383403459864018899688850914448061618175770386201127676586859641021393301818720320292494437575657275\
222953361247969768544820470890004380786127729602265`338.26853051831324 - 1.8145900072614976551721233056426254699503188021327354856180752453921631046994852552905125\
7049018542306128899519224293260844634371292723805821963921536481173291116851609025665953380821783976566387426477837113141157651703887731972752463483087401542135651\
320570565991293353199954140701403106022111409730030033605652899004801575424119305900477527351046891185063843953302`338.46077746986634*I, 
   U9 -> 0.79139375920013779018490674611565122676065330100315111258432482564081533379836512994293037184636565668246181800241423708911084243747790079261527561685066\
3744350310978411163257461030047489245649309081329953617903544921827320459747929581924636992091029925223147392608363283352402352869065714057111700392358087823537684\
639285198021545918896813828913745656525818547280167`337.65633834180096 + 0.4109243893048994818373944833442091960033706710937770783843043212274288407234886351873654\
3739151187464440456683026509626135067448179997953264832785659545122353943278187228253109992693856041668827620086919566632904556197429355174388251868567337265823825\
5119080009965010280202979626244939673676589575308123767428839865841368126622890669720268710614438784797067688894467`337.42492416851445*I}, 
  {U0 -> 0.64738577648757890990198538349352944674952492912037700492027426598568694161615580988897026334367993835687347863708611402258948596336853322816963743285480\
2187185559401943444947506621678574906506576154734167814847089653909841740041253069854353361428921153788594733526232886888899052154237398116619360620617097080530507\
272753603592366270089882285679339144520047943721995`338.41155677012216 - 2.0133646052848438232562541201767047047119194514825932160622252061721242139187901968204190\
8234701252026905825075279925454699541948281432529128052458450330217524385915316944060821747482206161922987119536282968663228754310130792456774912920270802002776897\
7146051183902298052148894729573313357536509302544822885432768851338686468795474532735619765728140033538007611068656`338.46077746986634*I, 
   U1 -> -1.3055968316325982664885591907249417448014087301626255220537703856106039588887968127432720209105475592823064337918221605339618398590906758209299743403844\
1606213530166489909038279564216798357046442242426229759380608990532902374077142776310039773082033689759232503485434136924916139495256771892239734366396348631026775\
538405551878437480804998738964014354904358418841354`338.46077746986634 + 1.7484876291678595755979102002709691802677859302613563432905264247541584908440063150315315\
7973896829581629562241661857658002676788535449839226493805986335869475825285223955227235269130600025087828826023018797926680570441112408037444285724845615840594778\
7225136362775971194108125178072776339070198752148735568352537347450499107356969518630848449217186937219917142611536`338.41042723885244*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.479016064707218843063473363185431008494302692508330672007238890151935306429512005756924408256660235552347239662033956224821\
8587523350213130136306289930625921133784665538394689041150224309733444398414083148362296157704215808944553470019031444740928561585272781613483066628258472106328308\
25564950182059094175153036871380278544161470006308959429006483299605794518627862`338.46077746986634 + 0.31169094520936665868557632820366256567647068534028032639124\
0445361096739623354702411237967688419729011389777600889683068602736200507834480212735525869856426650013983007428061898969756154765852018894056223756137151802970121\
223064137003497487986971304823821880860798071466036541282384182193990058442969908168422873791185419299472645073072590342787690938741829059093726`338.3216651408988*
      I, U4 -> 0.90777093955783573136820095573292904168715583735787811967214019529330098356092335175254236841614587915417189590136288076829426150642859219394746163\
2046116164022210148028334698983205326658668072451186446047326480080369514620640830399565085330610856485893199322191793975738963124024698002277360396851965192556399\
093012985877689494260174126354550063480613926960314437696`338.46077746986634 - 1.6795354146880695816992587918826507597030431289717351411398801699618176691552464054\
2356758301161789861435497923513677181691868583041876418112335861239619850107252085261417948597409447250150194229472702822535654786089662596139959930101663085088266\
8957985497957689913896310645593909791481661293711199854852142745001435929944350397360886552064727889054210903838907457503`338.43692190316125*I, 
   U5 -> 0.32865844371930838095593167357053386616850379665332236046925061664669787066294480872777549653830483002703516962334327753665615626991905644743705502731098\
6380405181489937565758936960338787788009050704055755053533871233653929010239121108825398513784115266067451064585323833546890506713582874811434883054070968043612069\
370837925594158545314482409154830978014991708268741`338.35467101189124 + 0.4022826095269473750339211942772767825889642227366026144357313236734919090851640866496868\
0797265256965432342383919476728017837591228211360582332980185519629681882703326459980234021950045771576441534046045436658021600810766304593006072996293883331403638\
553597780397599448444615479786206673305787677112593829229088381977133772280097977156222653422335615319407201237362`338.46077746986634*I, 
   U6 -> -0.0402070472803229345318819570658182720289182526952573121131973996066463710716996915926474709934027368771045618118016012271016024755103564053968695893516\
3643363627526429400803751653136465878373112165083998254196733940772452425747030776896483370609652494813792424971434400849527761041004284846868767289689385706189736\
7479828729708038026872824755588765322798521312260837`337.7527526773613 + 0.6222481869135809900675416968066443820270992783437211258633086359787233971920802550607845\
8312614467481885366509793801126797429353609061268733773707467133989938114436065008125424594408319990671781522054152991543017885939647446495005398579871941270913523\
2102230950089679118059822930972498396969741834106129628199392769768944424139050970074198369760642152758645459352119`338.4607774698664*I, 
   U7 -> -1.9468121460785123207844117234345983882932802532827575157279355644652381089362692793421439638932247672183681114994624199757423284679923811277593096873436\
4511063262509189439872131623243035196683256104912113112628807195538896517938343311681666567356910350775263125723227592420740194358127996337401033706256523021060272\
4035094288729560271833052133124846958427316393582374`338.4607774698664 + 3.3571742815998388308495014612072297170392961481853588617717190968969865796566338604562094\
6572443586176008945308548996705908641360033954670449985898049623783118785422628164255661569651308423645639063049227554031345351627253607402326575080721903682368702\
9026401832022133166847605858728866766813307652596176311595210126559298930056477651460651887557980722380713941711057`338.43173230389107*I, 
   U8 -> -3.3904617762414069964454502497091188569239658034292557029727869958985809327307454881053075850832792574769284504143762348068951914099634641982002713425572\
8022990874454984192567350866754352932186774905044908126536746334730736405839124026262340411064319669519856453902099208010405709468834784999482674103652161857995634\
1315325052887166545672914238860102717839405516818408`338.46077746986634 + 2.371106321631098497214825466426500068182378464776640078719437697950724965969452239239645\
3614225388907529029927983892246022599544868453609242792108960489672719134199280841734890077798259988268542570885531754956278557523309233166023073197768437541429934\
03562385916918562985176606171204870847271144261326815925954600565067932463353698847626874233573322814453124894418666`338.3326669657987*I, 
   U9 -> -0.6136721048658267764102141789269493218108670926987322850622707219967512591043164163260422007111108852747877302269504527035685425427133219339558527983996\
1089108996608962848969135657039597549969823360588590173199717083227662657834855239054744312590421259871603839413834176774665477596828241220974307357617846608276886\
7538431617310403739756355584340108500464849537195405`337.5362952542785 + 0.7573546900043860688771748002739641364848449004516784318174047387943364264806178491436919\
0708341305430226911420008556810449434015504585299624943105558266896508351523916003603309165296909463982417302651003052914283181450938378801802718579104243989621421\
2659194869493721103557323766507388749880925584586151967139340123977241880761613265361840306750150072123287609998074`337.54776118618327*I}, 
  {U0 -> 1.69899150874051471200206838988331906653898038333481391951883491674005775012244034262561560506635575410347975762556898049416883898764800309018173694631441\
7823343816067330333584533457329858845497786559852574436797092473654718700668449841543488290092502621071667596332827157296569444655633366252882154351559257353364970\
788411877914330728323710712986836916460826849522268`338.4492979689381 + 0.70571964269451491405326681008646025431298387971035665584053185043180225285494448764257820\
8077581874880774351976906254106503452215285251756168302778000501617890595065454315669102657633616578971550454895609065730996263159265698680395115892527055014350552\
479404378013328693801203936451476108423265593077942726827359655469615925145008775953325223892140628506961162696099`338.4607774698664*I, 
   U1 -> -2.1157279616511511300513431529805631700952778681513590640158339661774522373197775983185074019397409222061827004946646162444279502538467684337227646090942\
9202101121469007317505615994867334454739634102562965243244859577980201219928395516532709813190896766445496397770723282282803768332354348873046603771252270809624804\
7382546201341942790830808969670916141280845065774579`338.43681255924156 - 1.670962733305510352652982324041337111585558997684323896609160255330338506921478224106096\
2349990773278274556030813155947520492421400351494882702841279936903100317033871430723617647860501561182412431505795263712662475439638520329254706697425225451002930\
13985351767291167778001250060355357220469109665866777967930358076067771358101215390516097282615262721981563485284193`338.4607774698664*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.9282784702978408960370128833743174239725441875595744701519793747180979140242809513230353504455769997016551704449287643824379\
3828350886336742992932828452272824615754386892122962299078314935132947923585662764893841640192305035566781682903963166481501746150175909570117731240499593338975424\
369120962079007180486387226151503984758521849319932608048878832094352709455389`338.4607774698664 - 0.41905735309149933151793559837212015429962577768697591415893251\
5916641135972759207459326278686014838309444217137090952203175503573046562451966573688385183363496009028207687628710602551746587454619855758449050356693979950980255\
218505981735053076111461266041958311541598248673587663959670256798415217375795785137356434154400623317216931038807725360848269206586025300922`338.3923162399838*I, 
   U4 -> -1.2340686763335803815837049566748187370881153453093056035115311139024919331766294328391851727876472232232295320972826204617547594229132730565335682221892\
3982843727195072401508298176960004121695528872587946088852925535609883923614706468761992485014456373843144277868089185704071551496368887067267875290000153072259608\
2471365172341551582307339873669401592298751748818904`338.4502378857804 - 0.4783535745854960478041919843906294638680187228516200859924385417448908530482433286168658\
7258413180739371409895511656952830039912906628978273481677309760378255133078653085649501944228763289478518998244592084208266643362950238702054747808164032336187301\
3435769205801481076441221863653821965763690545762843135955186790539391020148444056332119685045054071742375521830118`338.4607774698664*I, 
   U5 -> -1.2587219083674812979956771946705917660117085654009905707414306269820388112553569282813631809097235650153096859858141537062119873621384575490790477742975\
0763931624622464236140531046550962421039064199144763983784115889512766887276194862749528860029618583281771598683293436276839555197955804830782447035658451754524885\
9212550375390394163461249039506154410648934990594487`338.4607774698664 + 0.5492147033524845656828285492281931843765796179739676122297030641445562375840993362644456\
9311273355500280659415294476616483782338191589746264931452359084071907492263595506872874677665704134362200095868959739326334389261152796050498322476098700164751751\
7826914877140439187578223301493613707018724687330750992530538514130408584290210745518775086340475588235030143828544`338.3900464223519*I, 
   U6 -> 1.33210696797072181919863276353901497784742043978222553899125614889851138304229859834610795482202552280985693884219643663461156667576275944416714506328964\
7185826150720172928077786431312964397311839731901451687684834623344274804161752915483542579148663605244823040686106016597556797358762260420902870726797490986072827\
919626166129314043460382360361443458084522514063825`338.45494907062255 + 0.3322536852631668171674404196337642934244121896882666233837150971453543483169845461034040\
8965098584109632493996082366353787636545471708315329984156421304115410397067424090599788731880680565367619893147162500605376533905791249541829633488117643238683312\
8180531198583204146823198798332559229403878844433296186400012170890025555769099096407903818642624363303091808340347`338.4607774698664*I, 
   U7 -> 1.22347413774569304104864458845775458878925041588686958520653591797227616681147793718086557733129956495676864246739921093398779127641601758005120666033641\
7612465347025732527018235543977825146112073697304906080167426322726267893392980106132234134671387794829175395153553957558221479992779936858507331846865770520086187\
36881268489723262931037747336705594952024775937653`338.39861348188015 + 2.45240024957413045176687388544484167839050362659024347970991844946070544277539653949586989\
7491167266868349705880343801658498029772664736202366761721683249017368966451814012699468457216187724762106434995918537287933289384949987150040606325688172086056667\
582096176797935444624428073523667334001303944050138798976435725923204744338512638039418192948510298933686209484004`338.4607774698664*I, 
   U8 -> 0.84173029935048459091199863487009061110673412649763467567439608288831628309103811135151403348409601824835348643936014162761687055982181524255213835219048\
8009702120581095532449738122493625000833718886780002693833057749986367737126230257942911728007337079130833620476646516092318822126347013336772499522699790536730029\
247064014708177643676950059843277215365098780881589`338.4607774698664 + 0.05081602132785072592069169078198895984696033249295830861250369494676263032511555205896531\
5897023495649776015142279145559925579297577716855797233963446697580892676203504102039665454932924284861399891320424674928010897828845909311775181100146126493994154\
285515740242303611714827259680807772494419932264036031229172366572609213415360867069223067353821058414500822111888`338.3364865410516*I, 
   U9 -> 0.76779322047729073763685874866278932768105430754200626703008784579335127924939093126255852339303926547255182660121149401259504452850800471314840960237938\
4118797756591910968918588926634618231853442295273153574062311305204712597038295779349064806959888569125786832505436390720706779343879141567870281791909339121942073\
564330557951988454416185688934287851174378272432297`337.5473510417676 + 0.44482402908752183572893517905811099394014254121873781188349480712354635265444552411620406\
6959025090067739637896565747873028884322014396891934997919174397592274290234529104285559612686321429345428266372989799134388408559338902341003450070686521577843603\
784374116268307928746416660406418288333746472282649241308156598253154161924269861826296040507774999301223569704212`337.40679695263316*I}, 
  {U0 -> 3.54152853826298108566370360761369483746459457494740795382806082054441271395832151913393294515851401707039546247020293534515768313438595120182154575370807\
8750010565588297175344699111392016009471887576499353698734545780023739341374448547741375025602975007258377404459597806198335941824396680739558732514612067367096137\
67235892099883916914717459884089`332.1986291716372 - 2.791917177627235611327301522566758183318430408162070000744458461369526492085884223683655631057662254328912382\
1461370384079932452432588407110091462616449794890059580814957606770311746051259184445923898656091073822584384403893862227577495486290446100312594603146927861592030\
5945271238905497552907956035430210685156523884364629831908375270222158354887`332.088158094387*I, 
   U1 -> -0.0022928037517327812004210514663582907240902463030064379255438332537444073889639342997306806636894253970954511104269909401337328919648008715393987680499\
1527594257585202084773034638228410248733349239104538169266727428952014633582153979732833070212985912599939621665587117612617513056564265709752971460958425435500265\
966190227915711425596413516133707`332.1986291716372 + 0.00282008202755742373155972625677666954998133505781469248799706210771878895191539433766647886083474759940228\
0594820172891155154792013710968116506244459895488351385395172432412047894221769897704570382241159104887509436220755980487736674074963512946667019554616036239239797\
28092138934537168690886940461905884793863601866135259044727488922069061027862`332.1400609634531*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.06343654533229044829455266133495077387356795317530116829313279603047035487872934668400614340901875885144680923942187851589073398230210957895640787268134\
8963685233950676890415035383044328436275414407231632777884445516239221402920725936772378602256244551013904391709573481162254040606658277444463366444213293552709756\
67938405021656610133787998771257`331.99287632711054 + 0.14339316373034442421038117823404495576970993550332512129931530669311686794768776572064190779748700784670315\
7115324842887908317172822730442543149752137396093373762000718196303400723381322217140435140288417210776235931388928535912062440639542628517413833432151468446401777\
8862391633539165584868182833989809923921243184769818495745002210850627385143`332.1986291716372*I, 
   U4 -> 0.01077839772270819260107237272870141007541952107371372021456341088100705646681748189799276405643212951926397917262005875790545289950074104603667661983002\
1887297823362913167992586486914330061266237194178044579410942303580761172533498382014531339494471753019607792680730003429257021853940011951808540312090984619031185\
51858182325252672379573778454979`332.1938242143143 + 0.004260253707629051748647528905989500976854778867354387647384721477035218436598801054589032642373906173786985\
6611137033272557925533590069255062556807355708655472124226127310153169887370318879752591553489742067026850694454060068799006675701187772490332532197745341315957688\
9389217668700606878052722345888442146283761211422345467225672066155052856503`332.1986291716372*I, 
   U5 -> -8.3202247664651857182208421145188173129282387126994017172111913340114274541918341341953284554949775269655062234162580366501457163419207073429730746524805\
6731708741541318897230378968659929284912295242396322635401572813571646680354309414868474139266929875819819805149417621312750464757895889474716882365226005223788945\
316514653206688672473336222312617`332.1986291716372 + 5.84553434763131927912984874641988105783908528969084074292714760688479648135224157071358712845618274316452011\
0813483723481065613349444870241472259490449133940791751865059614022663887471532840059887561230045287566065861846322944980072669873875688553102209164318480079200864\
344299889096897251920672071345143288140572708383664427609646380582951294514`332.071835941761*I, 
   U6 -> 0.00027491401652269276337623257592797704860258104683356296480251776865961885274753332849193352721586392762846242454350254391652593183747953441900538420302\
2198835828461425144367692602036106817930124814388481470562927264384521176557840659258921002400645781701507968579565630061844271650328218717510811682641697982382757\
41943549310823923262429345165036`332.1986291716372 + 0.000074938061195921295603183752637007457132225312389040126215896040238611882113613523657773026005474621955742\
9650960508544753151708199633697019752004937426746870490371191662211035353601987383790992057793815741077816483488049961614903849435599344631549081250259183741736129\
6418665838189474356060798761336970826385142350637944403363185494736034287205`332.08971057583636*I, 
   U7 -> 0.03233537587310697067102524997098638835031224974673352598018651293015706904111707756164448574877121122358309259091299167722168404979677600588358423037853\
1610472028915202738853581595889467809869192550386143228890131594445488920651084733577692163092200828300894570672705535135160537876654015529505057400370449726742124\
60421253353389956521353458899495`332.1938253601969 + 0.012780562874844632920654690144217624995196157294724535091420603216576908028376011164692283392800519459512476\
9620605691906819443653108902429394522883711231547289393559886786937245851192818152404311198373922456276794746795860416774039124622676518606714884448336834738503646\
7165691050067086481027064318891882146468274896335518971214689045140648070846`332.1986291716372*I, 
   U8 -> 16.6404603426720728372878170524175712097531793186676702534972301383064820150263496806195935409262354201645946793970222287530508171429312357140741481155370\
7302095575463011109132652835181056945277516600672271506695981698684124380114547651346305298827952307470292830822957511833532639185237336205264364873917708013162816\
578954633445140914992013298507508`332.1986291716372 - 11.6911946033701544428944809364557863845832261791126319923683037668455750680676847789128170354786186223603577\
2197632291584534064224771865861624145134191197232502811211884854445560449536522605760983084390605827367133323909128870571449510237301162210583224455261345261662751\
351691690467406731074155012401761039859792415683238595612893909725046495872775`332.0718374318328*I, 
   U9 -> -77.836851105008063022207285234824992118685010208048601643123205343691497877186263720528218246643795004686267946314994860593752726714564804826003171536079\
3059415777433780212959078102287155480888322979076208838512460663182542284122813104689988728488537562913570323400847001139972800459205330756762369686341099248100860\
2111229145125179855094730750188171`332.2260669001437 + 48.506603388501921067005242700748216330997061549604893101114796878984675704263516471583338128334790998128271\
6639250696201412025165305857276714975819209083043508498363249550938966083307640289590862695293389220494970305127392853545556366302417502001856436188548955884766074\
5090395281822462225004709337308505872690196416189276095383190779579574112353922`332.02997103649165*I}, 
  {U0 -> 2.16040575748952617013537527950477757711857992972230422486662662780025737594907938017864575158890341996317801156761782492127834176740479410127056921561851\
5980079680401454870073802664289230821831051204461199351354094501950888772609118151215072813992867388421465059363064572095518069792146988668609364425316906620761589\
99437534557069069256258544377338`332.1986291716372 + 1.351411498422248864880737799380551075591179243874391240788751140488768002142588977056472977071650882435624130\
1601090060546066804688753893583709926382660096142036760721582805870689013982148795604180850674057090582955244759975855319152818096471649082643021630629248356240010\
9698595715545313034338691193052613234191883409760880484776325247884645292862`332.17370361215814*I, 
   U1 -> 2.90804929790580944202566368199469220540129192594798876711155552441306157969456831493180062058378897969838228341519339777332629485863509618851831402486667\
5160723871002480611627968544794677350388365478233907822153293589037077777954441312790208242281099415452058383887031628167280972685892248317786511762581216444335539\
5032874151478303369941066574422`332.1986291716372 - 1.8415979598281790979848073974431414122911143047715487740573811491574528950960975746390823341266402347438746280\
7880836489501188059953017045094163545109785576795569612385956601034701599856206519165879446077704519036726142230852255871067618698474632654289763469176908321164866\
359470979882983148998404462369841047142970128951159213819130593738390800937`332.04689962574554*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.06799674884654344832982917117793579479388419286591411260454096866128924203692536436047569052231765291100496016117031237970832442058328772437290752820010\
0602020431401816687894047529931789094470777300922809649824084140087021458146334623080087678628719023457198355153018253071542537776116645010601725776020141644121132\
02752311144518609432361485150458`331.44606320066015 + 0.72734116887531866483901567086273150927873122881056699831452863649032495767490729955903099364107909794050657\
5247360908486619265084179040110727988317615836690363315509625892059625781421501831560009588336421827903615929517922750239534329336734779826511461625902309461664778\
51621596772267127423003844630009547008559280998978085642640134505640817423839`332.1986291716372*I, 
   U4 -> -2.1907316443858831035049154899164016066503860270798518087355852254015386378167092249881666470141248647754264622273918719129615573824770189887206260661799\
9988198746531431736885906878649884219716658390436928999994332029418243992965151695955473591839863392356423262688292307319043551677477850939455388223430596909881292\
270234555955925047623232565936649`332.1986291716372 - 0.86675946037721025238302729851420411689710348621621663826967181542965830085785441403560626292075125193744221\
6386314644317950861055771955913588093253088508277657124083898027730885149026273889482177999252358364830776649965656943119957394245134752391500382749883157944244813\
13311979560921942724061372806471083783144340472594401566463117518375771276663`332.0251862924655*I, 
   U5 -> -0.8140748332223272922230494794696009189598397561112736018997913326927025495897781432682699578864895690517022562316404655230887082507561921954128646065785\
7470738326064781083532053624424664857275461990192910926051740791079739432550936936278144355006416188919064377311299499803732968368011839577903050359777693130522307\
13955946051871526124145358986448`332.1773937317674 + 1.285712208184016658391303069723142640130396341502877182313077535644162785737010963971410040100338978109525630\
5743903209440437779369981247105276811027280060229879593266249107979846379473424480885866200120737703529853134954072326056116383957376309087307102352893714680361948\
140924850872524349315221645563500501304610521609875608477235907010468411561`332.1986291716372*I, 
   U6 -> -0.7686039552214491323681377304551783192587573410981352892478481486714847096008894752453666451991524349000204720981790976970238687284337239219096212888623\
9436893181682867281743018324036977559124741627509685427955621437892765860697946399242599428668112145646720928874819462513943148695358562943737017776958923425429151\
656974873711970526770250581182668`332.089429888369 - 0.994960650767558858751329676659427902129341343452152156201698980847615711876408342800673640377072877199701076\
5538300047301152374588563542455054974448057614753592294469851376287044145678053445662906645235578860332503004921894559786818116869336101069705141158448685278837186\
7575012183832872950105830863752254022247323558348043746903343291697247715396`332.1986291716372*I, 
   U7 -> 3.46347186727674725577931332177221128386961360186502206007163349105805876172383072683848240825705772603310343761897960822979916942718609590694934685771337\
5897113799182805480125562586830905855544206335542283897533271321824701441763499448247065368151144957716625839475624172118702150220372034170041222595195958722281905\
45111020706906217423388954610032`332.1986291716372 + 1.984405731832067635458125842858988151357155572924042673873184256122947491558475892752081621826125340413817269\
2363872744690315835843291882586850473106274935641195815438863824985224678527563679297994253083971923518314575844452050661690432676302909991376144902051450471788450\
2184885901703944478048352564728425698042221733503028604118812859159424955851`332.146598626772*I, 
   U8 -> 1.36496338716961273334560529781361702344533270840457584112461197652592240051059835417883677812680918760733007296911916383205931946291068066067366626345352\
8780929872348691940807030168850257538074523031828975054589272832921694599471347386111484469554655003370781120560072992274423212501352051283564943564377719157297044\
13200333198720774586353481197393`331.93686712262473 - 4.43713978830805419804158803826003732160283227311851789959376809851392897006898885134713315988123951772184759\
2397397077248792231400236017290606177272394901754203938336455953480611697557946189376007151401547561975639817034351589416789011244054739957414725171452525902340299\
9767198391279134343165225675507375093927992939837902189908004974804878930146`332.1986291716372*I, 
   U9 -> -0.5242512115950982904183594956919880574351677754507738407129464223696438432817102918603201195945777726275663501082477487449520583663321028998265862085925\
2018964418550883750658338796270299873982451906256521934811383438135813841448340408148257918739442258469208031934989311944368131938625629603983341214168321819808719\
686360111175335242621534945780666`329.92856846214437 - 2.7309041220411319711801168469742278863719887640057900122249511022759761027530721834247735942490906034707582\
6644935757716209108800009266629736273322229051012117686142755532317318770836053842574507808412679357192392190293726798865748145133985095628332683077373574254998917\
114718013324588345565820950080649510542204277321625652626350945979660782483426`330.6858688783196*I}, 
  {U0 -> 0.03594446409761428525915595647004501184260575128913925400642386243822675989399097590743503113242065910431302833467279095158065037817499923034023394677164\
3870694915824794064067642556057935806881964760128802207584873753963911054387590473634834236288099065450224503238250995208410127064388575765889428419437429051412984\
52693353932054270502590493274274`330.91972881366087 + 3.37763914669425380188781296142950341332534885680001756506169592966472462011481325620352732146867403558287169\
4831938149817206756578607207360034911575124724541550989770807784147286038316049989650862795249544026152509407697137541579153578204898286591567569851783836212770188\
78290141506052765726138073312767757542614818565974970372080303631467710042548`332.1986291716372*I, 
   U1 -> 0.40915872892375561141763081224288390866665122489191177149730672869932483365941446191208504585896160985523973646547942195935305072251991611650540868912462\
8485914669523960912763301203262909993895872216662949271486476879767754281099914115900662511837684476174209055052078815986312170422037349562743308540292514091572486\
82030161918784945938179561525117`331.9022930704027 + 3.925028251781033415329910079338362646558792261209877108487919935759658056215543845921171535282486374387833334\
6672983438740921505427643319784661049189387514377234706084355289066331041891594176676582410366939632987491206201058901717630399132326442265554669239157301522832316\
8066880031539599114355628222371768692228005146956571955038268818156615934128`332.1986291716372*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.26923555970700342183567208630447219538424103761912213567821895458767488800471062875172581007219763799329301130713559689192497104328182432941476086732330\
9318795018057143074617994028599084477367214522951733377717288287623172211149060318184735644107538055800601397709478781063304011046141625504755071491171471995327985\
89350036649083052141178887450527`331.99327421240264 - 0.86328359035011608803207050050076804252611890176016729861627629283282759647680270725775594434014484805717215\
7145010132795437769092751964357363330228665246561453702043495813890622882518365960901478730801019468405129234486581452690711342552674242342940421358673725826547206\
19813562288566699538049065933985359329128636014022260316535993822958903972318`332.1986291716372*I, 
   U4 -> -0.9330992794147316760882854476012938730166686527098596878468667020093514074589404641308004953118354616235042938358413037148178482074806212986199585724331\
6715501218279724227790034370804228639598257497665262852500385518061439078987441688406487116693899194635795120896922276158645919149829288365321282356735171188916239\
914598334860671880129967652939333`332.0574758896459 + 1.97239832834152473422398839933727554662059800727431393827787441798427720349347898467649661646975650797291204\
7926049084919150229566799041241581725603831801537248830422079166165874746286985241416388531406902908590652475516496824791281045715623240402497773934538036620597997\
3479744802357182795165924808092993336992613719736835350487164894875263957031`332.1986291716372*I, 
   U5 -> 0.33927046269524208488398211734454536297931998410003546477451189502042266657939607014276031752690776390591396046750405290811764434602920346304511449183529\
5129368420004594773525336863115211083328239776695834511067763246845348748217613826244028524829480933255446982307518287347786671132960323311855786418358999633962385\
45304929700403718423904743677139`331.8898967283903 - 1.812798774194806413553227597062487796619184213580399575558735170740002061127921446930181899174769791155089663\
4815958683274252792904510349175476549565665521751538247230113232622389033581229703952045785917291432746412918169280449896838981789026841476601364104409423309600682\
2215077397031140215073875716027221451609207005934954383694510938747048794969`332.1986291716372*I, 
   U6 -> -1.7492862804069816947336699442073578016798249113848683815080939716215367705368389739685775293888284092637173364208330627177583710228686097383481768045756\
6352082417205551353571966568219769771342783301732402869841578461196147360765470109067393551829768140369599429029704097444947800019830381731494546550411102921031923\
317104348817036379234365445866831`332.1986291716372 - 0.35176858085283902396134350905386266912782894830642810282365821413910055767710438557930758613311106733482360\
2495384593571561452001922180757486127104712590435822685311516154244312550783414627472271347605991023862530806410443235102862281998114681806370632243712534700973838\
22411356570080069796506989258798795645394868719007290208312719305012430523668`331.90614320135245*I, 
   U7 -> 3.32224470714571930627137421827222266200323346495939691176165533733167970973637847098416573884471293343186573827697406809083662941331207218189657228460657\
8945486945192679688500575316786333637239303978489507615111957362005377969964580469216315431017341837352924741796686811842676045515670460620053335402616374365052777\
67551676722847049013475650824465`332.1692733390247 - 1.851468848087772329190780675554119140253907216646317843383019898409963308750467748245185787732940170540402346\
0250936089748795148691629780737948196644968368255140063635114873784830496671414087967476211664967437455660534491897922829342527814751446302039230816813963420894876\
2351620057123875515607619910853257212117731196101887401872082377056981102281`332.1986291716372*I, 
   U8 -> -1.6100073412874134374639849921782744865621219369470893933638855866566919647159226720884681133035552485392297998301698146198979188950948246200201801707447\
3731766333007135187928712941991909184245408557499228437352468149594490682916057184575944899903915727995092115751464669258479709198823562760186105264258459111572032\
432252382051722588667112718782844`332.11531875139195 + 2.0263634905951637704426682062698746297909774029008719583196135500537959660664313369439120062573067086148164\
7678822320793446553040870046860476889832595366626855246618912930368830140730517321519339580207009531177705205172143745619321367837868520574924731068802903515858730\
315601734815865631691731653781251163064607580463756813362466278880447925071528`332.1986291716372*I, 
   U9 -> -1.8866639154615056141329963491320213504455669258184325573723320745664464680628480346185059745202713444813274857254813175650558253103037164878767193011715\
4639059653819609844748775685314634671979923972842888454860746393752177648946344493873605163470702036288397485631053173764285288960945178396510186178247422011422506\
069186880659916826037146487488555`330.55576386261043 - 0.7632066286306021385340768796042525372517957614200430493152602730045576024563407725533189108218948167778461\
8221957752458076962527044117088889490540265206155230972820049661576800011815960962554386176220810234206932866813855746699920568024584468774115261433017794167564733\
5460773561948105411050802612327377710723615025402057713313371168830139301576`330.113863645067*I}, 
  {U0 -> -3.1540940774729718307097596576085790224594789989152982575073226795812884913746621013093421635970510172241177574780659149831639104164757649871663302563103\
3429040115850027174774940343163272584512856289399332257882151518963766964275898623496930563353373340210331942377404846248724662944673694736102711050535270222817901\
828395100937109863049107086270324`332.1986291716372 + 0.33023837908683706170654109308825581905679992169383213826600659606993104200185376238472795430408229072841456\
4545247971427775978871303130541686626578284812866854680345154338359230359065325741876815428701457420208948250169958342001043080853573463518228615652680652931369083\
6010511486415455614980173881824694192142913894113480603895553773223070772415`331.90233418116736*I, 
   U1 -> 2.24700572837315070700876614401601066673377194485281445981796166905411298834729744576118267585221910292245093190671269423220969571319739360711408024436262\
6551039634566531730169192599563712198840504014728144223697088931248162869283314934028494753619123750000514477593764501067413951784961362674562626946289911816491840\
68346736260636281266479074302189`332.15598788976433 - 1.61972788116299155477060151937286933300178052088971191495221667886853646706642624035073697704341192608594475\
6484817345278179954562906288479665570029374496335162213214944905839579344881055505916529451709319788376215948333178732881944967713509400690856079657425046299498230\
54144443925558521204469454379675139780193465012233399017944057306929952116613`332.1986291716372*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5004246202784715466980381288639202600444079211533286157921284381975457226326452819762213762315890904948898255977537305526676018029923245985662571071090\
5127853901629534722644344637855169784975194397895250300618286942096253062734625284574589028324754644592374165929542730969307853025484694894874410970152453734340788\
585587454543673419669668598025812`332.1986291716372 - 0.68464419964672371528534389963000454651894382860267567494223099593816535513494311118533964603051812743070028\
2828615627570159745711519488445381093898952922926965705848292960944290807404050655582751551876825874716567655318554252942051010982018536300154471202585102183904110\
60231731887354860497718656451471017147752851953890365131335205150177458570625`332.1551838444077*I, 
   U4 -> 1.07211194922381476339935320552148905811733723107856115522363009534304456089334385273992360698560604277917784584378256904925201313934427326368654937132915\
4532889451117973693500739253387599989687215682343625326628235699138834035172558082907678527275065417202164833810530034637179309550199279252738736822340576305072512\
27278285566691742017430574376032`332.1986291716372 + 1.231973801891757904336516363004850761631826561440567096114372673338505165914559985475491466141579230862159887\
8965488344035843646116850879511644130914975771434595705557506395551056365286966905913905389105877693782304057144024965507663802361581886877688446852807890955141404\
9604739821362508421827560534073809043139351144849202487035556496215050552293`332.1442299907913*I, 
   U5 -> 0.64016030847051124950437255287534420959927142585571803726096032184324963922571474251621453095176179515757022964008489316774848901696389836763030446264785\
3278455602185827260324231508041516037155092702848503965676712537172772252369970934467090202651994449941361973712183937647274406457476031927341989533152581663307737\
98218697742085366072223840652175`332.1986291716372 + 1.076541340748703315727896784697097961513552265663533951610068977125146671236218467142473012509909023666575708\
4023957823688517782202433335965466328754609649795378358545508896042260570703676157052421857003269626278369417284919032148506765095496382444279787235096905283890506\
5199296738993779185432877482208319937742684841498911130294676544386568212113`332.16617349356056*I, 
   U6 -> 1.11669714361450214794684357274224451093455216582568513285928083408690217123946180227262594301993574792298846601906876528324476663223259216988397752737218\
9020881065446299463028889256780758225188469910178974200022701768311301577624443333741121507288916938274254052143974905382875822104883971919906591200251375844135644\
14115860132828898368092833257561`332.1986291716372 + 0.363923864309097948335276441491729472056585751406103008599712587583548172840918398740397448617654674303349209\
0079274463499981794811403409197417204435204715622536095903814181938515749879306092878647728460682712995576563132879059179712779507169545290525433892292215876581318\
8176309468238251154341272644725777950124823965476749777396426201598863488635`332.0002756561341*I, 
   U7 -> -0.4469543282080014740452535828210178304941595588229969425838557901259363233372963088832299923275361083031827870130418285300003478560977117524010523953159\
3365138696594095261079045292563686879593990703277498258104992253542232742869933276088987072168898605412441856672332972574073808850420525151637518197699107035037522\
730896925694231078105283259032209`332.0675314388996 - 2.88824499382025642943602852913603932139632584723659719910152047248828885662802877401057535420301249112069521\
1462552999971053983959049773656135659001699162009716418800663727513900599867720607149306371768412674928376281006737552539130132483241410317993777129189481205431494\
71710068069172691633451858041444676754278017779316433655975183125521231788563`332.1986291716372*I, 
   U8 -> 0.46509374900451915160428231950133527493532551416654003539186853953082640710183601125137176812879468919141140698808847704757797822598842645705544659762605\
0139938208383312442727773639787597551190016957466463303443327202418850128967924857673394424028235133856774790348268767668206947306007210674809485593212816331566601\
43970319896827042243439787200256`331.84760712008097 - 2.95365320750010186618354994313643557421611545431349620182828309778139274983672436484617592234072700596414435\
1506778248316971718511810233446659925346605209110440273517920696745089397466868422693750489426474062547266127975651121011182642993165335762391784178880635325710677\
27265476807696840834286044864501612424018067031249625064093085704762794202318`332.1986291716372*I, 
   U9 -> 1.18726167841255320914348286986275149242388409942409682354247894732906732249138850323262356774328810411797951310206847508222950472013156918362395750424055\
2505419582791396321032528321595388577029831872211128166103737347524664751687262046836103259486570910449629384980235726173880767381400661650814127954796118016021177\
25791695847537239893418128970444`330.46339241675577 + 1.18333060570577331818513076486001941748234279286187982892345477217535045782057143614639128540776753849269214\
2137813561389836664478565637948628045983930552889953386637466981672867534276656132313907645384671809948578575547502515638698473928862146302870077688532295605926447\
97857398399821353862679192343465045880954775973733981953847115494699130994744`330.4508874614357*I}, 
  {U0 -> -1.9437875260654540934149010637436430787430146965754404095204310163501474117104717778785490598624122873242785349045437566553432078689847964951348222256439\
0206049744787965334236929192135439693079035553329765986082276077962954711469962379708294345195602472725912909837309479943996955069458752756730087217550160387289686\
377399032452918510580284137189842`332.1986291716372 + 2.06138950534374227083263593328932149155377067627462968065218160054285007220677434798288944377131051179893647\
9065737511275692974934811894301632381551008600465191565313406952675393348821861346687886738682345603064141409330119120200959533270907134801951140877851220749501897\
91678320627216259193153209968156302736695326840823246001584280058374468653415`332.12597027970446*I, 
   U1 -> -1.3404012171863914273413836815574843472917209652393731057893685648577356914397493163481990020821053546256357433165407711408329493314060090542123112318383\
0324182687159783353376441570206275314411496455744312046414909387374011808376265215020203574484254087922367800692188960164142183132513386736586637209625882605140622\
236555854090096065178684242576272`332.1986291716372 + 1.44886861530657485107635321923742976255079521820079723183029729790908258562617898693271029253387768533318636\
2675023217162434672817223185912769786780851061861003680878616033486582596967023596805473848688504442513522437737411299473616730158088366821795323592656667514628405\
52778367457422140513203820414393158768827603494120380723381358688986783456956`332.12849588581554*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.20255025759112703147574234813286888743994404179410174277931471580447290509402607546900225452068016373562519289070224550417724504089347557652515246340664\
2115750099211902511938029723189237010705503370646819535683996668433169444012758715616838752852103530801861108752538527221672938005651263732625135256778906865516746\
23246104138534785228444849350644`331.9620167573878 - 0.812521514755149905656435340308178299939240985674912164560063536949540757925501001874908401874671602571590963\
7562482844985028219969529309248616791574426572588921562156935104815178945594591992906561646113224722152148845519392892886433558472543270396829480013547473637413076\
6289688745862166751847478903439083841863055251366291775000100385438623345355`332.1986291716372*I, 
   U4 -> -1.1500103330784102257655693896615745378728655041598816186159751135887513786276768139493488768542388676080389434192478098171936513534292256430534824912989\
5906518630666438557421427526847120539507855669470490985911715127148128614169677326060804162191540934819987681844565383289764157788794688871628273271221174008064555\
868820571026260783492110195283953`332.1986291716372 + 0.25778109719245314048816970825890469476371727875898556137208576152458822476577198271164602527337920383446577\
7283262053782734051553108394424851667825305331488072699130697220603595899268654947634332767359017662897695157685599187707479532032107839816929350824449860575670988\
9391531237234773300121848754646080471875689730722423945970392565232606150999`331.79449711335104*I, 
   U5 -> 0.80245562556150821821573868621702347278149869077058882933791663114256853037722984775042576992881619075066883717924752458635643911545776290160485702830128\
4490122033716889458134041654732984817093550636889113738140872724084723868919544545629021398667376613931735494562672806820291791698735042420487061331076409210422524\
55202904692566344965157609405793`332.1986291716372 - 0.420691807527281944680468380651697510272819014519260590928224627857114704047672497117901774521416757721346901\
4744334314019339459709413407587338959957805735413632910421162078540665490277238675498140413094472802371699686608882946076372883940415810094908379677119001114440930\
1844730197616253791026877380503425297174865593013713674724342020658343172922`332.0073877991517*I, 
   U6 -> -0.4528691550867654886478778512611148835113875778829886167012743765887692917757637689453364236090989366541527530345602648258481249424854284269819912915696\
4159704951689864003424971429508517865169789021942154213392403883472183909004883731025560202615148923651021572604540208596861627072174593419589536679049153823364877\
99865002712276669162662793278181`332.0504455375501 - 0.691286769306989854439956810727102706794425689032680250392215387717522829019370813859980095546410626985214622\
3388100267527911969880185667577088757656585134606170175217242337687713984782016693203018406336842213201412029731480451104172341527411564368229951800029294158863948\
4114426005841659561590486006497808492498441766398465906927677176375271962297`332.1986291716372*I, 
   U7 -> 2.08773208466779714594369407946192476581919819303302530037690835652539172544802150685654044100631103603246037587039585495224788416738688252060713190693612\
4537399218547505975049308398356631562564933586759927526355807620803760845499999985037382062188396627422861356722362675872921326973621142096498460366244843387843338\
65572210850231373814087088759234`332.1986291716372 + 0.858019777557038719950972632466348989531528013960146054648982099440162729237132452948700734058133919216501812\
9220878975526445434486532510827752263581242828004952903322222719804062687102575841490300831212859392448433105829835987717070539847617665034344496087194899509068657\
6962643341903939463723602059686421145782149715428642812179594009526108188038`332.1505764771205*I, 
   U8 -> -2.8068327631798390575650499349721176905186909099607137680372084593670608691280628796875077720986714042182161591289518339167966472564350311983081918874876\
3884997732437777136895900630439663411257924746960934495716484039569983093060900369860705506269232210760501277703203552520737794271660412263206998801056898379176817\
934178796580361801921630063914145`332.1986291716372 - 0.62632613814643753784325635817707312930881497132636900620764948743427962440857858247413471415633324325910491\
6506614090841275539703805727872270378488783431612453512343995147767530228078198179083455749580045427004588714119746424817240465089021756927892314845621401021801903\
56030360016571434718497970990435118045481472021425836060863794421368167150267`331.9187028345538*I, 
   U9 -> 0.02511190239876830276959460429709960269346473461499843161442209851152167845762504539114356304787689855797865486266195962432430206679713921679347348311715\
4901011120950889150771415079799275693357506700007038580987907539884762158254543020919336155297634358276293238942168255715663539053085089822468044298528099975995516\
82306904601370515455003342927089`328.8059105262557 - 1.344261170691516535134756073376494475702115002760389752161573867667893306686568391489552631302237872335770146\
8813390684791548137021722445318287527620340112413612101844592598165489080260655040577633028609324347322009855269383797116408039658898402502580956275170209018088979\
812647291239516637156373359428250322016719002101531961008462170705568279765`330.5805598870107*I}, 
  {U0 -> 0.34293756209523792012399460475305550871279727661783691489951957787736651184715680579219386549486631642342324407455038859849428678970103443194765182926497\
4430745136606230771774887503619217405784805651481054489856478134992283265287258382027764032092156516213903997962845183783423459050883145443874672083503747940293965\
92239815378637808101953917905991`332.1986291716372 - 0.294668317918614175972053566220313921695430399462542585053214249818889748691318868411890283332677737145101313\
0681004314822207781353383187969190466761633721990020594194879453700932369928294821900537926478685549709180151924174809769674206493115791544949132672508866125600678\
1665220430140851003211559970847297403420950622012074963205728315849062884209`332.12684524771157*I, 
   U1 -> -0.3456272751784872479840039622789494639963570034104647487257903905837045965791793935164973101786686669170815919790592234797321775187170964564732137833699\
8677038036947910589430040340700085539181305670525347362853132174176818240084146198531911415651766463910177224757180202445001237909393060855967292242216896973030663\
182292003250823069219361588401059`332.01325227356875 - 1.0615512168826396696041276282591699075167360871488038613460439699657731050367669005287308925765467138884136\
6974789577175570755757539538729164476099484170122209158542588516958386435129767041168094581831839696517309994034323820179374717693818223363288669747889116497991994\
160081126393367510091164808920691751382075849068967889056460688392017061542575`332.1986291716372*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.66433806207726793301828988072169327829667154545893700566020127781044239098544318690801997178319369403149883036016671596289468255714402585097251257504395\
9341551657002300776103417445090005856346191841177889902646234588662539421401825722783852761578079606080716458644664785052532560887456359222853769757269050674090241\
87343466975318832476535849223819`332.1986291716372 + 0.064796886954965864606066990414258855923420166758931692866992947529569741693278768030444528485867812056025942\
1999282674084641594372920478534512038708969148707649942765329422301981748764597900688811935935886142071821888808170648369187917650190808806740289848775018175732221\
7912884784461112556232932367027259696995637887697506952325559769141298595523`331.9128446983427*I, 
   U4 -> -0.7580072499601732496708288835063569289819825858756853227239544571463841424024371773383485187776379086615488392791517118269690143681977286671834599583781\
2350728784763940795451430671268569656394216036168993713195239805267842906216454145571131654585718774347684420551140388312008705268767654733164726069539200708033259\
156758101639548082453021361943653`332.17714373878226 - 0.3532233550718753714623706272846956722665929498860135982950766907079041225425266180449115049704738788525316\
7909494868991799426431421466914566692567600922385180052802248620673215362676704661089043002670344717732272395667507517073758811836668188440783767852808357085210438\
875680650961495902471657030931856160540043690569960441011489601286093308476549`332.1986291716372*I, 
   U5 -> 0.76057057730633948693888658115720185670525012927635042170303604990151696418705436574743274103199710366557164780241582911340885150337041888133617933394087\
6380730148948942866600631419449819429550915177777582148015532943158680850201038527743528109929278294089097814830885754673846028349718156284115268882263292087591807\
07946100194539520097355318460158`332.1986291716372 - 0.765196167123040876038631497272904851130998680242487946599918008842634774265516380454577110035808705653592259\
9846099585246607591644629763514829458059400772793448366797826478476489878518492916655591956751491614717840369706745846558228579095371744351449367117799254170694195\
7634022618330456944269591292905744898287965139653721605708772478199477650146`332.1385625033462*I, 
   U6 -> 0.08041406999793598693041157186394174765779126435173848508879658044682052845919445456210164731600401382508708824622889918069851459659118051764995063728427\
5765350028585937710058765127938082904853460801766692879417748116808321083818450215582004153911605388837188071495582390736735718219207400690475386506357784762800454\
24888550008942518964707638392315`331.9431080040698 + 0.363812224848935852701517358886544850495105002407991857243705951505662972660222487064749288491905148564632731\
5429087035187715104877430578311868015378966903526241685824309723629938750308716060369565271055598659063256292297408142085762620788893161308411363526483309951335683\
3082039262005628982155466646369033256700127060537234017865732441334255707949`332.1986291716372*I, 
   U7 -> -0.1460733924270766656073293998620309193770124954402699773478183354637815666868504531799275537561048569896932307196889139301275520286972012368670574971790\
2737293692199508238025606840071255243264211854580577687695856452047576463463574864966812713240636570650284418238320450019489803709660595178831620278895929824260806\
904436899057502002225277960407448`331.88568079625446 - 0.8620346468755647960985207463103337537094303203686035459890698592039004994582556865069327252809335968808970\
2867293621801241512629278112333404446347398513998133719793001377871289267373524733259398480455106306802958015940712967480743781286418942992568080576769687555596192\
122807880589678965811836754568957256387376551627349068384385796613410867502944`332.1986291716372*I, 
   U8 -> -1.3369809801505142926122200183552369388882853425734873536603802273914439364033375042348594882210205928888725408964674675037057603014091983355374738509197\
0866082925489769988818668521457529735884956329534704634905957018658862274748984460013182979566494159862989902131358951357952370544011217398798842416775422604374123\
946153591161994109176521824851603`332.19862917163715 + 1.1050487957380033882582418614656864045797565762013169835915817334804331736016101317112206645507224029480458\
5338687066577395496231520770685442409413386174479906177201263494878625118190767885760946535932300888129686704447618437635542611826539221480500209947841361476209669\
928859172352259304725691377414660805619123029960335796770531508167106312241236`332.12372052832734*I, 
   U9 -> -2.1072754154939941215339387512553497049048985402237938353376431115701085982648819158513387220375523837619901078602101110166496418466918994286720009111464\
0453693203963729107995400820617322164488092282021800107652009018608598877684767666131037183590431927145306520497827969849836773037002732735845941304186315626144197\
846501669246012492617823140470612`331.128848879916 - 1.831599047537329839491363719499868793972093154441419985434392905666103409963143931860785366508376993341896189\
9014814930483437481390009035675804795272825137271484457956147108640896854581756612384517026550789061330032776999853610418620149146863727030432638460526696620053094\
9022840402101982845570202448749122699475822111136048471292926065544684485555`331.03102839728643*I}, 
  {U0 -> -0.3853352912062573685488583500611727692047979502517944561460978927275581831218653825372871355695228894765187025753663456387426780883798650900173796576852\
6713839787086989086031351681520925622566113863641237632125047260070575214442126349534354317760637595997517609673735580709324527249025580580471673843543720719548822\
892249199337839901945462345797101`331.77911469843525 + 1.6649079240711079874919959118093966495167933243690060769786758339274031459074301311847411932045617401467485\
4871823558943149228755425213577611638337494866219301844933178664494791598254750299999157923412695630781916609159474479473791567570135754914687514342806121141984726\
334173218543448711328201068404174803009294023165836540167364531276244730801227`332.1986291716372*I, 
   U1 -> 0.02685896453942670494487416907557160434746559515777193065130985900294480052320294965219641712458521539104953406306524149831839428814110153528687569716414\
4570997888744854301739463130677972213640242920643637481746280268398864067825322507506811798121116020912207593057832014714626876169927182105541337882739304119236650\
52522418323076950117223471911105`331.98004698702425 + 0.06053030427758954715179410729530674295312930869677704906413740379604440637634236073708618871594213130826998\
4438151976127063343739299775291229909290656612813869081755949104079100571693036537654827323390578959787272847657426855185147285982769694408809074738968346161380569\
2390222814541148296955002820747001562982614623257559934803927857267387825709`332.1986291716372*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.10841323412523946956142836512537947696006445809208577185134836566535889329540334901411265379950167438228002435795586670227038434973089347411214092254326\
6021881088013426766127303169959945949025565189694971067364792784370413807177923989310092935801949608297632644792216509893814099447374649498230604070967758919517736\
18717388990192703320164652689526`331.83540421611275 - 0.39904749436696979810261399079409221852315573965073411616054268333625565806510108931323992189807663497828306\
5857350111114542540321455513166285064494414355938656104863279619513462133868370812602290249610956525009073265899069096593650708615417475625003697883694749719691927\
70270361397230843465230749299472639850331306406985408765539855161677269765767`332.1986291716372*I, 
   U4 -> -0.0131646627259157528120134265429909723765119781882027342136602673445090924004379316212500280099479621917509650628079145115044278560102906163868958814394\
6500878694734526518031323182602771297522752382458681989133066264307697222425356639299781173447729756961240381829225693533159002429928583208730977567281653906494820\
825856398600540362893800512249492`331.6588820511277 + 0.07898270831712491879324906247880681669857851691865986833629856272469299137664581504048790099600214112591021\
8802692338083478385331803868543175900506235321277311147235966822029285894216635239253431980612711156940926916262589495578505869265646685990950020668839355276930557\
46954077778587529814668307229162723206610547995458470863690486826759071537537`332.1986291716372*I, 
   U5 -> 0.58680559002447856438772258995056369337838390668949377882623851422927865582766693917234416821263370321089658212360674231172801951040152761365258167544718\
8777907486458303020744226444519854727015345562013657055322641168530607742575757890509792561153100435849061857587548806994059005625993454708556203961338212184749512\
22629196925524665641092964724074`331.97481876299577 + 1.34599830453058585105502687172868415891413449892360376128277586960612930374999553717293538087449339784407456\
1664020765032209225085323104580587328700230324194425390592561184952042902592494964303069031483022527207092284635438320739988152971825726291334630850955311432209742\
77939528099238943307558532906108737074796999471615456792408002250611205867265`332.1986291716372*I, 
   U6 -> -0.0135331667331083773761398596429304532043036501997240556838207500931339212788407877774541635204475034397331252700927457635194232089706554592346748689031\
1591958047795071362481968203208362087286311149331656606529129264865635796755655191378122745955496126899556639456481900280651627677064935370435945736185098075931313\
927443225029377439788777114848719`332.1986291716372 + 0.00207785822571560993388473523698779231458089814261142306693593773017361628344234777373799920416886426711773\
9697900325887156058423384905033846267527724853083469183484571117847723096147777423510898976143027257249913420058051165692264025315729601933962161647344491557701709\
01589751789807285029398558074794157217209763768891993338206559192554419484335`331.6211121261908*I, 
   U7 -> -0.0404106876984371214266679321921032625002951499093039039779312033458795712751757753298098423054211953051209737819773569411309837146317548065748673101959\
6066132177699640303810739559493910434392401393808480083260438598702614088629670857389640241646112905723790438434132987696604428684693702662786064731959668303080523\
449210240432556663104001579118598`331.6653249686815 + 0.23831652043413342248054368219309810888547692494466376339079368131363612005997031456825388386070515044210594\
1065566864898958059638578398113443144477103744546620762605634092094408816455663361225877779494732090885920938721873709389574939340336108155104059373357204285115157\
18006785421658263721550779930219887346982703776922700402849494936607218698769`332.1986291716372*I, 
   U8 -> -1.1680853145142866028627983135180636496413913279054357858988496781536007835194352774840381463238492597873178590858632415760852168642331215177613398977979\
5571381391342036604765794609014095028403026933044458697980146967710915571006559757868546511168764316381760590269689484666788125590308067879722550942670849715092269\
506286646908377385837898050592246`331.97175135068096 - 2.7070920636833305243042316156526586484811509169372426551531398405364026129206899465692530470887892389941818\
7891101267578996700036221395871798303073423979579664224552789875708783134388178321770011438757525622406185641438641456858564201894774002365451958277808698372164363\
301725418143710522591160732728524845396179491623963185593255516542435316460764`332.1986291716372*I, 
   U9 -> -4.2255988492746537646998278421513500489179547171494036619873884948522328023568715243026533392096120956375474540963061317842251285273912207383552353599723\
4327693098668999204689003986823526702137231653411545695415647033237127608959697146905752222928741244145878932477603090565572827804865203592024415937477167538907948\
185230308141051224727151854840004`331.58054945851313 - 2.6099296388742426433385970581391386151624287724494081089840619384142270592196111518714389850986012434648435\
4345082455423157750897006627022135914093146003150115921215517546401828275436916761318450185390670844744583798919462721042802730551005464778659341976255402053506406\
944494003703254556312433203117053843646359628763652648413897962299696890510199`331.2996940159462*I}, 
  {U0 -> 0.14290191528617209085123665364578184366451720170037699567901693683474585122389874087888573962922437039211967051803078269625532926148210215560930241095259\
9210223209456352712004833778302243037363835455118876138513273688790599971875064397381138061090367009207321858931470672839749455805884958119045832858727447160608869\
46046826507687476279920015100652`332.1407409261015 + 0.136395897306300527647661334713955575854982345680302441971957253511370145600240794055832544679747201015798613\
3603720987096617106305861813610586863201247763013741035907575365242505682768103241183549897791756561158088589600303942447060185803573655836793417128008398610094570\
2267390305008836772119598325241840567138167049582980989270396733842994078687`332.1986291716372*I, 
   U1 -> 0.20245789456457286992427126083229740367684749315407759540101539970648674252127862120979275008517960990337607789361923924330621736240172804256613155282616\
4555995919236100876562790740468688831080059428377837931475860548650324934045839897870977787345435812597979956873547690493523319110080899256175952278487110446100203\
17788719137846134214494144290563`331.94255803961283 + 0.90592994119340152267964030419696099195847247303511371005589911356385060278477422055653060096504140500919548\
6708797449614545644821384308224586053400883853511034085469199783771870994958090395510918265865829537074735182212581760816300472785494359689473848107328279068356633\
78557570741715420992122181713386466594546397209161973230213826378171550175245`332.1986291716372*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.54524773409796019006782096171429158965709313406163852936600056313098086776691894329575136078176888402972031084117299255376399865638905722212916267794923\
9629162200144343119257118211283150859118198579463552591997791193951870058484238610195729708349962785285478090360421031042550001872401704686970173463181562473481514\
72257240206355554267372280333376`332.1986291716372 - 0.560082334547587715795885857784281371966653560236600684273050597147935107710256692399373661468325190858353999\
7136308233256996764071497251264777578830731343730473359593742154655603097074213841108848784444667328347477484323211126057943502659350881680576892885159190084012305\
136948613108187307580972190362653258358079346019711051461062683855112134404`332.1393845691034*I, 
   U4 -> 0.08508326478526102197032267325759244847327746367000235988697330396897197011146765974666303852621428224377179755645835103243965106633553045013317475330762\
4130064635376202170449567736103628668219008570051439780043896954240442172320446409436911311080780738930683625028533713098912173490769587514247602759160890323439945\
9141538201960216166964722310666`331.84455225949455 + 0.587660775981085227820652381307043333801567505529630137753529934914536214884954629946849062593782794662487876\
7044922742614722313741382944600294662141333727833149179535253250377229261831368346886935225060411883574276624484972275857284835338741849949056400340538374447199435\
4959574758910336506357620660087185127521472032417168970661441120991237643242`332.1986291716372*I, 
   U5 -> 0.71256047867606789838374858062355811151241676632234487289909503835953259344177481955024061445379539474357111380870590292740387165000489717238797884216361\
5624986340854582964707611590743249712079985690225653386100727446042428605034158738368227956751600624886502364525158699601085815858894169434558216352367003454663363\
34236978141441035084006244939231`332.1448217177533 + 0.639552050392955508280677055253166148501349509852527408528547289425551986813443745495757758084435726289385358\
5710538282643934370532725675281081798381033334611035583737223946757196335542991335799537362560540301509457097112481511194824546537137650478504771206605428094018236\
606146083496695521482791009031612844371992929247020881796845158068716763595`332.1986291716372*I, 
   U6 -> -0.3088925323308681326135624441843613808597506096304983436890377641147819094873614635715739161458792573614542668472300870725973205889230670134493689226896\
2536065575688043608689804261615679793298218959864975578460517932915275630557442736043550278465006940169228129668276618198551364379325470014613054819234603734413648\
114529416297967578429872109472067`332.16558505211594 - 0.1902815787259425812454679798371670744482612446322108652504392460051315476408488798627876940986901502612468\
9098532463074056027974726128140092440531449725562732385805003969192799100156782637128973681148994226304798454737945675811488788844831005550200920165632317117240347\
502642549443642270036587532019552321362707172905102009484062781513067823365758`332.1986291716372*I, 
   U7 -> -0.9589991073517969859050583795319597725353378031684660087983647352332883391259468943353694928752091605361604499534377343893407841861793286635058055786990\
5279975646395248074871898588904736900113226430637359459890674334838908132723727138877323654062591495277157423081233829318126693405040366332830836219267927380670561\
308616761550783266079526503411884`332.1986291716372 + 0.58107130942035757063223160676483542036373895805021915778252658366529352054890984949663651616657508512436310\
9651924193073223137618903129968688722741819748828088975842769547267289840160882456339241427368443630926639586829228897292211786424741915740671862092345711998924103\
89910231808312967977692259453473369609731438335241975006960779506836915115127`332.09372994583725*I, 
   U8 -> -0.8802122621028991053540212056645304040340684742803226477165994286330953106185123165539326236066458010458625788920104179702870517099968123483892681233231\
2553477018657789658078116207371891019157984584874359191438001478646929455388490943705618457265363652529033494396342672048162967425661001994250583397161993698137214\
936348982686950811075712995448484`332.1226350138597 - 1.06824507215935934364288726591874546725145272709027916798068339751356575950142380425014253659863082235648944\
1483225806177564282892133854212384642236867325450254961623258692014075979778269700562294452273771191400309999714656070603919545491473135700559448760930377538241210\
39431694513096521842311288894183286389774343389248525198001994405844467843242`332.1986291716372*I, 
   U9 -> 1.51609044411501854115285414709241669614460143646818815265930646874513066920178434848011426744037736418985300760402200351853296482259015597281991344932088\
4598576174717443761148596644212476814380572728420886355064924766110320226823164713408412305056270294912025461735629858353587981334916700362869359435783148178249817\
20282552871015418047694169144772`331.03781985016093 - 0.29640199011497485721763023837697034548043540471739297681423300723738239226876054583282291689655603162641378\
9140719262358068309575476752490189221373655958090926841360830923022877170423886948617920198437733343922772738910113527984661020929320471956326453799591100991493154\
50498511910816348718040051025669091373804302324661281350181580178145006109383`330.28450225990554*I}, 
  {U0 -> 2.58402981291916322899555133937056268219839825825494947181493366384438131388477321600257704866639704814048416903545214836170119595328986873052425492120114\
1188725653720834937282897192847793622985050376565760028209870414007278223804910882373807846070736678283601980206383943530551122427210012845135100905482961491501322\
22477251051543839210318504649651`332.1688384031125 + 2.573933106622259623997730044738738340278034816045028880620604108348191030678922865812676281244777694513384244\
3754803567781062761095662437116839684293619958031087240055882879912756346625102144920459793575234801492779288038435336367343367669863347816964146077170610047361267\
0320601565426930585133708545768276028043174936836615854205104027266059914141`332.1986291716372*I, 
   U1 -> 2.94912977073584713838332378012094027474702977478149213656617577356190689359224417522634036207731606112984255390295482460264029699037360124339277444641736\
2849197070353878042340248818352748654116407690892049565917802218554542194217314491093955026108908871432410683205163667281148950585250364984963072881032345115550967\
43806706576113774049507488449659`332.1986291716372 - 1.456597017787701650726253661792771169816308834546222474047954952681856450504768869644503671613874381056631982\
3287701369379542861998263520327253554934857017633611897173514710702081999233759226983893264033061436051826230254271053455226677868807761348946914854081095333260584\
729361376352937150917192314023908855305934923528778767608828961954942932352`332.13773019564997*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0773847852949845846831254983694143769539324912145841523110902627422792169306547370469078791770021822128770683188723908406228871602847305174014257913250\
9752438809739381458897300154366658639391725285335468144817931442490428365268049067129682389700360885558102478299444970280261158740670004397104412785314924438535992\
021318388938878436656265958719892`332.1300034824323 - 0.17734885822742808256161188165996845781544282992964348161374420732954244938320539092761710449652965809260391\
9783661673411525582013690925065159982657317581720707831769385804995626788896461378087155925761345866432416404126065240702985381213563513759401781852702548135725261\
88661281904432993211568927582581646138069450273914022948186327744626889967003`332.1986291716372*I, 
   U4 -> 5.91711489513294307486511135957190906793036762404424045723871546633161214599975813938391003335743100009971470138384268352902374911018737877481062225646043\
9305906958049832052784358759792298611556765658730547953759794318742005129334786633323672546806500895729484864576353110019163188212000301325453708669296147543568496\
02448537731976234387476666187315`332.1677402682874 + 6.101500493878765726264315866334108728676425260547068314060033517986593771246046944567115692138770947585246955\
5916665332977482905324225842125852721317296582075157502050039260275324955536692223906988806777986240541262206286126629603965003417273198576044903377688003863312463\
7102278226986121602198795780667806095351911100438459457576186952062679427446`332.1986291716372*I, 
   U5 -> -9.0316464834721454957485138311740386728077665589987992450205409267521338003530398798159618224251597219500134625444715462585970768081931620352181363059150\
2555269293290956376029074474961135303470612398369135089583299477296969610282540562172610109513783855918494216829007422216264353061568597431676207740717149439439523\
744868363996982854846979000465565`332.16641186442746 - 9.6973008788711062278447244903694004544216082286375282035169947437965506250119384756198976273652435481033408\
3478864459303435900702917665927353687859008456722226929376259207780780944533332282544121895391271420881943598507173949565087426406514226495928803905988046857971716\
821590289124716346295890813306464221201417875967523666669208003696543947519361`332.1986291716372*I, 
   U6 -> 0.24327179605878314210762438191693271091821729472242288939375029093654605225753928798460863351258447508041420161245613148757659888054527133739670682022441\
3279172499170814525749801286898237007047136979904472221684171931178771129390428530246246757624190993415497237297759962034577552803727905293439425823017101846368648\
17084425983667408486011715742275`332.1736553189841 + 0.205153175060851552205144816425135142928457779757365671213956022449554113443314761709886385237368140690044819\
8700782679722847254838509045403849897575021309602642211232531727258219008374650580070427471686479856544394029886589647443525226820314300389536193381136803712934456\
447297402468235845610462488078218480704815697102951837713127981097495613786`332.1986291716372*I, 
   U7 -> 0.06643710888026371141136056388052160930219760813430325291370775428728729878683296039818357674939813950901274750639001662615066698984991593366081252422443\
7677462738938795630725700985022806004780663912811278870035137618319228587899628210949810435173712782560965567196912637742211097434105594063988664745466021688052966\
36275091221348202831179410800666`332.1740573816565 + 0.055184804739985885269791551041790894664586053080337029337664220645528410840299609042222297299673827292519667\
3124732447538144068437723606052932936514635615031034904151125773622421168289491013392113123047479196275510342785684435118585826570184956198574350153082877178755236\
7101026258674149405888334642467770755313723893794240906918258270125633618325`332.1986291716372*I, 
   U8 -> 18.0023488269002222726403616801454453655432879708234698442957555991477577837762360345517707564908573726567932892871242580627019155692657372762789962827605\
9350316774932418028421928974784489138062248113638545240372516704579755675010001820013408084715123289164050215480696384526835055524690314342207811008773846370955891\
689208034783469646407611765967415`332.1661903599142 + 19.4570935600844299206440919603657305371695382311047829188604110451396707321809958098836538504532453989944395\
4369952643344506188102459148777599334584169102129305256423557361745144192322514275895246376014598718335940471080348103675882874551556003357543292423763700462655412\
392211632845601463039017244876269043440357257304391781880623232646450609729462`332.1986291716372*I, 
   U9 -> -124.25968317098292959390909194574553175026017280693678122580851925260871725109139453461999221947784504318214278617846409442512683499826478828566342856762\
4265580224095760309710876839070606879795783197488549726227784905717051289341780588437581465674870515610196360854533171719051356404084683922306611477419968767480644\
19942142355489792627536885640537437`332.06131883942544 - 149.600983046551081728011766591191216708174989293536140041249099128966722852849388979626026408680117175775\
1052340589100068317863931918198916901849051456188269152219205793808884641676336521813178002595072626536819353167153661446756412536855645396788814271247935694404511\
2704900988895783030349737193533859974143978865487053529475069552204589983424617524`332.1581579360113*I}, 
  {U0 -> -1.2907736582686157428082594884986936426401828597457193870347069081435584213593231633868784452017461791140313977731744637671659820440722168731928032967007\
3456695663527456333293626618442547354668503547508123840610600827712891607788193923812243687878714942603559747853034197124044454677014846140296850911714561523574633\
027339675031800926702742245486792`332.1945842202099 - 0.62487485838868860149782507158673118852643722252191995393226623942988056579169019220877042871508497308495289\
6821121882004586193194448125115468900159590318471310770205677303229240455200511847579580284951419329313838831927565373562025330344480071763195845760851442000162580\
82099821852908048684194186575273141636779563643487703664788807911656869484453`332.1986291716372*I, 
   U1 -> -0.0536774267467795934673965061174841333264415754733782373763195485715656958371361011121380242842344161079621633449206119993267280133284657734885247068941\
5204202344404931018300795104878993706182640908958222977398708530194376320445534565705355066036523999124360567043372313378435392390540481194837705362213635953987858\
506524142565703885226191840040103`332.1986291716372 + 0.09539641100526817293668863045872877691956290871784448415608363839874220751482672525736838133003649783488572\
3733920201783533438720438745069885010333717241484722272412795637577732845798683569979330995370573730441257475694146378617000417789939607133906636359492073294266919\
78334550287276350809176980674053507541920349147574831400324385535632793203575`332.1939029037608*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.4904536503225281394398184042272395069148078628832394118762976739777778463739065591426042957901355813762779515763351800439474851199628366997773163133417\
1327662355210644283859596040124219194999586836733354274587491717457275347282402129015697902786574943918969079412833368474755954158697940312534050321590449792803729\
40220670251233862414844922484061`332.19831995862313 - 0.02721547567135231379558111049349021343049051490247646363887549836622539011203298944345240722437527870761379\
5592348393246760719395041399920134123704788351041981295814837841937638483980614909370739542972383963719594880394071165406246314837649596238337607152437047731401629\
17185178087261110241705428537817392275370105341036408183880245126123221197052`332.1986291716372*I, 
   U4 -> -0.0292511957923556639901429468151442956916499210062573157174912523561857202445327857724589273938886499423941030907423352138872079051189900132534944097908\
6428571318490811478146247038674125893464478274414289801321532002912001781355426195351877537683974968432494953225238733103904509078302854988667950026436144535979422\
882727508483998655027662869009248`332.1677355573198 - 0.10751211487280860816307046088386423542107222521670669198139666166745678294920957581798432157656323543226897\
2570777374338577499649560975830270030148433239749058520433648200022309925530846950028781238873708358026566447247279469466884377221228327427158443450877439917914135\
59807776524683896425915035435456728768592532411461805194355755982906424597885`332.1986291716372*I, 
   U5 -> -0.0036673281801912697265146993813366892119272817561386146559310581028344375360551500210921562081142196282256619546464204728005864500352818257199279005559\
4194054963026562428735255268549529019471702399864392065490544870150388126508580031051771824806111828009962223279584816288154891926933412698353905844999271643790874\
236469154660428004749162610393229`331.36682147755636 - 1.0526555254608477712559976243747411701470178826899864477409911724082323168950820606941140471919600426682040\
3492632518758123297621843964168568079649188994878074171167539658258885108090633190660115529963859186371396635613772195943523726764182485873205402684289402802169411\
465096078515432042096777481831706752264954963625033742650107810340415117923019`332.1986291716372*I, 
   U6 -> -0.0144612742953631800125959454088024347523236492002915921057119782620222149614713295990023534860829890518558216232386173684555089298305454332401483787706\
3060392409933600519910019843592452373522678302109495370721494853443317506433351995530929926914594661098018593393868018708583656261354350071237232939339697091099450\
530162089567877318960727142003947`332.1986291716372 + 0.02266333065173709779741506645501400748724793352117170199750933640792741130644868882950215685509174866428440\
8270165327302286124855246293317188478220258298960136831222615764256722072485030617738783027473166611259695404783418790701460749175662628359243539001763928086018888\
0825498436035384437890987689811251757584882230334808170825619859674503678799`332.19324995151067*I, 
   U7 -> -0.0858499313149345895430183763432431284791513307845016055374550203861844894102034535367284518639723205962817461690916913244592789229086040717657482708080\
4539277516555270341216978997368974790782411830139268021987930420064143362258989703581467380209689582680261048399187802253810362510382055071975174392011727158619338\
825428397688251596422878195943029`332.16637366752457 - 0.3298934864808331243955622929358044445270665404874242600240561961579065785694552244370268172575315622081579\
1673686342887581345837384335743108022205619088532100120761085745533608120117729715984397586853709338310617942509668645116090171693024156846588195607642263504604280\
246186416312030874670305471538027812421563942882774273905683883617769234202061`332.1986291716372*I, 
   U8 -> -0.0214850022368303242109738281722581830545458484232300382707777386626408865355666572752142469963687837984597227448437922149182610995573503091271338224679\
0384018213619175983640053524067446701550976705177937063949343769251581897154634561565011072827211985369563729995587621919331230201736447657838411956714479896781192\
082877151208868954306910325615629`331.8976433703469 + 2.12977153620735493448895881681878049222056043386083654861364431408954786965270467143051048526314936974787789\
0180445488265784891110223203381497611544361481189826767625109853932175139554370928329367449456082278649918810125653439289738954123086258691749451284512405499493889\
56055184820405796187594344005223268466111631270811993197243616322039240023668`332.1986291716372*I, 
   U9 -> -2.7244024863958236613412341017721841876533171360796396575340150583766373612029661128166544520674448071330253009197224378519273599266723684782765898303431\
6045719028966346447828710129930166884814436001607088489565306726632022284414212061928494155905578770503635630831770876321690877195571728585258784390850790657661191\
321651109634135090456350064651089`331.55434857668973 + 1.0144607263275502600167637925494174597018385616434361132190079341448675796987977065562045787842632335920894\
2310002421725678374355277223603713671150995825469958697849705724615459167907695782941745588378159439568270128541858299646592283033742625420212615941292606411549743\
556060462855896967955611764487671662051306662207973184936071110341903075920783`331.03817202969867*I}, 
  {U0 -> -1.5187888035194889181424395335561567189232385279336210993522570549756147521183880366051109757675351359697660431599781711668608601801310603101981963830661\
0711138180551496328511015302534229543024498457171021665336182876901853956599764716257343214701362314549959192540533795260249810947286854426939855505942313906771616\
8377427450769483492088989819568425161810778561391448`347.8887424980405 + 1.4667569734614972859632407237037874907640167558837763243145156111308868159273711971440161\
5344230907018307805710999349407322095002030571910488731676458811938036892574574952927883070029084874918795394013965394069187689213843959467273083704516269368396353\
824234293120735653782054418886692994694912882592933565711429257922533172346277187894650661769844163577883580634927`347.960379178133*I, 
   U1 -> 3.23124703139088418700491868602617358386371964106316712986659910760867603822302256393484164292409138615410062235188057502998514028061566856693371108927456\
6020284334508031894742767409148124974014699319053489127152237173930531082886620050495187593428548485962452626987684150731363028647370177701524233728340945143848807\
620800840664003400945289257204126689118628485686008`347.960379178133 + 2.072170091295206202409737374877114451630544329124743504050291192157658664876219995213169990\
1521125531501408535288556837576285533278154769117512071712724132752565106719567031741411151701020408718087663753035256656863538975639007426236034982241141529619736\
51425229286971026917890133634335876695790139888655068142329787405387323334450624490451885202135951529131775539575`347.806242540534*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0036921286845672643201812233740318546438592662852665669942321133456223640412507219621915248901222932047176739245894848675867462104015871370570190410016\
1754088619858057857032871424346901233659066209380811768987751942706077621214408512421507867235388151158614911843631728282113287663941328866681040993520348328624854\
280329578122454820760915153328350084671476058513524`346.0563362720624 + 0.70530940209050290500406251902021870803784873374657440795917852565005132889435980270362344\
0949680698561790798669871798375392364513317373936122504323480540008463933566234972396006787943109321848436872837929062644838027401972590161812318307808248262274084\
96891475240918972337192179620673292268010792312082881698907025365729499000345111304167989113307646925411039900748`347.960379178133*I, 
   U4 -> -0.4274619524120470819977950518193397485073484222271342714925484378169531263859525433875217242826858936284453992911894776295566221525894103997663278489041\
3470307379440535108213444669400701243066996130860669751988683162906832296950830388807818629251417021843398462319036688388518288420921719596816829220975216914980715\
6372288234397253760388324280678999100440082515349358`347.50781730507083 - 2.687395387884597287955205703154964507091040810959802461255196420068481934819465026507297\
9610636322483714359440319904696549929854174123700138093700774368833668148133899298141188301123350478185981562532548893271454668170058147619600940429661664107904984\
5343541566466631304852085235302262239398258593130290936772479687101455755521862658430592778472549046576956108323118`347.960379178133*I, 
   U5 -> -2.2685301868723249994786388759559879346793151466697069992467648531195519551388498824136687445469043631638259146277125431990513108505576614740479694026585\
3842594707878696573147755356185914863236917898146982208399220443563403894223060683198485555782507484002184804266384076648903489658104553811660110847231117961420340\
0334094307282422261681304697630664544172188683276582`347.960379178133 + 0.08702137155178259665199397118742842379707161076851158945713586422169167656215012812545062\
7079157367864003918824399006742079598169665078635654058767438479675072216836123753223973700273445706834874613495877992786502010701036367587676774593166712796888790\
539912307225620387645944003500650101222359450999121943010271974965333124708211546132302326009811762582045639537992`346.9167443121159*I, 
   U6 -> 0.73672561398638290404330742877220287781643317579741178778594945390050697075242722367996970194695861836021325229533781145278248111624389423030990410867591\
0535106250087620399008395588076214232718141885122259974123597829733854258276411959086856470619476354091636822242420001717955803451903399129458631187080619986392119\
723014177841615004123125424942949835285973798867649`347.8085037698255 - 1.13568909654182179981228672073121626505298928181305308802019593372453062800095850255965550\
0181978995671897457955343986492733538533688836674867681404125479137831277587896198456664766808676554287539168811719902959602818633226369237562895117949566199785031\
185370594193919836922715645762867358920179673784916065204688239273604085602420212685804018847904615028793347459977`347.960379178133*I, 
   U7 -> -0.0345173430481574084906551832557888689895487124209928476214570594532619938317960098423808868732301668024613525629971623275652712348970846555218929381956\
9824251428196969178970953177077880577219065956746807582998631618707061064468106442191863705504729805637379348859907316743819234116039614213942386859440164322047126\
5831119506851114560380054803503046562703378132087113`346.4780904144246 + 2.4566700883088289474969678282715021780788379684769495744819473585965179423799884592507494\
1792657118392879117344931841230179731879321475918671733054946147294903335709788655233275063089058999015580163002283339507448361631217923345620298227803373418693700\
6981730577664376901955402122265572774557567199923807083656687268840377891415714923886124731514403126307271823479569`347.960379178133*I, 
   U8 -> 4.47879554039728774123303726440847135413917513980112962099450426452756083401823109176999869913021068498234504790549022537003016979930156102593996428105104\
2716722429052292698561353699585067960784689073480595278677313943459785867418564975433042421313016365926340384282185876091310357133090830971530709804816464116673214\
94705197064373270115073860356856324905619585209446`347.960379178133 - 1.1214255068181698026849205725750114276791620114777002759038536111427390116951940473624184671\
5714934284839911815989481040041768090747360190794461836279583482158714110698459498165077343189880282567386152024488385802692646579430205109624306020073486100702692\
3037934869335012730992676699435142426701332900897783887982193118463267531552168473548128525666257201250094195694`347.68575696301093*I, 
   U9 -> 3.95333821060524954003616524298721658215562497444852443286987717962155461900854594370551480085576996605959516076218672515944410252820006190716513466684757\
5639309960800375360557928501575920272415875387657869030900818553709520341445040431380418285154269498953657074236420726427421510805580402726336730186702030214806318\
114634685131376846831577635370091566045363142707848`347.603268490858 - 4.711284777227927618224066241956299146648510677660591151629384268023664704729778197570001618\
3958591856569910536821195581113458825283830835561228928633345501049592772568856162583124249878260105339413407316340727584209041171979784521119325537895443241709803\
05457731471716300355014086896609175901170412256436151815458064184992320138679980516510237542271894415310575726167`347.67349454646353*I}, 
  {U0 -> -3.7006088064056441529693034789051754692806919976493069210201531110201528503133602394271768761185323069109964056604197168439210442262945317616914949276568\
0781120090719129451458416679482951099194193574237880731719316330465933201216930527260702729203088230979765204319151660925050027605257345494672129396585818733306094\
5877382673252874553320475066828078126501886137448303`347.960379178133 + 1.22886041769226923104489948371543610389573211715195845759757231898382551444942657865326265\
8183971642444796681178579833119850638237408260018128593753928686817365104645673165296707055825287950980969967008458167065679974027653626375117433947865480729809141\
178067400429324631127005493897113458729091442028109952773236078091666426563100381240666838637911175943054126313483`347.7984873635834*I, 
   U1 -> -3.8654286899997558544129774594902936934278147348898855163917783190504488835145088406800767172139437229677072075789171575591078492676274397564145918378106\
4157094647190569437675055251564689976123857904529979806489091443938840881085011554226230691640213838785108782607873084895888599949656964011454363681491999858363576\
9048999171687745576024980014049840926677087614512679`347.960379178133 - 0.30925915220685805176681558163538484373160491988993463575865849049085735184600248807471363\
0873838788136787852891543303116375035511701603990733466488162475694494066909381181468005730848584444720622681230837879529019369144916139756666945013980479746823827\
684535000739469607136749427686536569108139964589426860068809748093352248482249835525417758440096262495378558758267`347.18814136431956*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.2321277794310442658704564011945837527062391879241319734493085347125250155106881300255300903362547433913045434319891991758897\
9405651346332755983672240466140415079163125044899438975128533875305835603043724416882389414837814577038867256323580260546716796953086018739619655793184171586912461\
9202036222420074105328719750197513765661562757545034504941318771193362750618296`347.63959051938815 - 0.739204772345890953696263637359201296870828764452616951210475\
7447832536240710040703456644062813610403303816795872526450601962677762433501736606647060637014807723174972394425024164734558946469694946397361208141665207466311049\
2826170206990182935153152200111331067296367709665948354882924928508687270962236264601482017471106817972538362609897358670705616103563541780419`347.960379178133*I, 
   U4 -> -2.0314094924815325056185565411260914750336142694998009354794437426531484468942714111063281446574999633594356069974723403709994209293299867552785412648755\
6709011597946364469898847178919420974472490838730404887443376930008522634025172345507202366073134460655220622947650555624668016015810220011251833354854742578357235\
4844105376233407759489471995375328347275328068233632`347.960379178133 - 1.46139077490397498712290952849609592703133601152298284967878369838926632551350898652585222\
7864042572028540133414984232677449262737897669793215389037786948909479577456216036701506574500230302794274210607379219195589224441527329729905326232365206336730993\
370389851412637626292213320564078944502229123137085430487776836314150171146135872507974703944646347345405760012792`347.8280973365966*I, 
   U5 -> 1.59703917804644344297671771007753739673312319836807715372395167876113614647300438135685509259502446881484403779179892368093194805672881543623653762952624\
6899670237399593969045119036131370866993397726329038403921093497058475430888568487712171951399221182288817655844289525050609699156480704211767944612266454991450794\
661154149080424084690059559036749371780760064764453`347.960379178133 + 0.700239366618052967569722375385312617450259653545781504508207707961481191854092179983437994\
1071676264792972732134134928662696808928152348241328990259505367345722533054397355899904324852130089111602126373604287133811635977095687190391349089826322684719581\
61800376523293516145497533667619419281826557857032531729984450530306999713437533517637728673635599053261404942629`347.7243743455907*I, 
   U6 -> 0.56293960978082372753572888075863204134397215343335288984428637511058479699244034997431272412481876143677235053220264994823599496895349591219341725339425\
9783848003529114092692357863319985174547503076225210796881526720888951289996117204495487351984540279521550971630280696081497421038273673804166220189462553175531159\
520454392265127954405605343797239889495474091498743`347.70478644127195 - 1.3927778472700198650471509831342473172964897866304575103002621292845770405093734468651776\
6675028347680934767228813576639152100440738016183680401507666773428481500754975396746729136558748406533703033004534390386821173699356911570741006652708470036616038\
9910751538129307290255954330724478612977708566039960307970512011079812896338202876162814930919125327961919084386311`347.960379178133*I, 
   U7 -> 2.52861922644180895944642493932103550454951435149204233111812344076913822379038793600824236697894047780878775416666922985286542085674667997611402117552476\
5023294065478623848043298580724957037171127088125148157304784736733507984395133671501387139800985058325526114146076284150508796024124943283206691491072979202850365\
015601064689098923544029473605033948516276977839076`347.960379178133 + 3.715233648300233598225937769675004890790570384885943249156010323407381489151509029725331458\
4804622070959050713486588579204824056330902329988514785793020410667985607129064675580801614604942912849116670483937540328871229399220447064178300117304783277411662\
51030153483330737625265409092948049364094681531327235038427320686819129800115637862136820508495486384268636848153`347.93316065653096*I, 
   U8 -> -4.5126956188770774885071321232247728982084781159973751595022774599979045283997589998253565908265341003965932416364717499668868917335024138030994674120358\
3793446725091321373453859016744844833820845314506327767118998645955059283037931821924680205694739074540301425412525908251561424558802830914113955839422591574361902\
4231756487919513421759856287665782738448565389315264`347.960379178133 - 2.73214020917351031092644030824232910410101366081562332129910842133135549621428067134129643\
2475654562304697109436995975089796869789761706792819591755277988303821601759178228294598298652504625424754146564202740637836910140451584684863864326256507482876161\
537745902691849434765914635214274079387160323219305738201099865018368110321771531689743908172465561370532511078872`347.79497488579096*I, 
   U9 -> 1.99716490413854893921697309170348436267329548072183943159538751061356537474871316858198118412310221211829775837154625147347256915502554322611028995268933\
6182351261877172821211134747005025420163725268788708962950064593235462842173374762055648765963825079526940715412657954369261266467540876704138969438348665066847125\
661169229040728744523241653384215924319141797364684`347.16322817046057 - 2.1322211685331058522406159599944595141303245383127770911841948657194207733654620518098209\
2795751959667670945190340201204857801277061488345063384460100467531819057877564315861401235916353642356103966192192208406133313982114730186633353986713294922700983\
0957516242591081089193348789821127153064125711599950039448216556347906223717818373694494682234977192459250943086684`347.2284603453144*I}, 
  {U0 -> -1.7346775812070540240564095853104701840654185353740141785994309002771745702582686205406081761894234475108573946727312433056213136280486734372403555814606\
8697796846620369588044775248166407870895643275984085280309582909755719164794243918468833808437063918320227176542955721280273468770926814689020538868392893577080601\
4667725729383529179361973997289086297389822002003634`347.8894592268319 - 1.6109868003559383803989070445228825976122302763201710674802069740914827954086119730859048\
6486488986406835005613990967173050705297016911048292795059267440988745273800561653206478016195191428140016013153617057770707711145095746423856156692140562021579537\
7512287763340171581809514560544499494960450552181626373829403906678772446857205430030092391558464092170297874059874`347.960379178133*I, 
   U1 -> -0.2046355762461501474033608770545757814024579589603381482193119872908878784609355569505122281947789692909994583750014637594268940733224644045891518275822\
2604535158560952746093115201422588448001847967372005620808644781165453029192505380500809032974518439028242617214756125967888191570721531632134936114066939410927994\
4711367913826523833678706685317902684059309461349176`347.1086589166441 - 3.3674332328839103261614185682146874219582759826258332396045593732173776991768428151791099\
2061605265218979833434700753476321476012342596292022431746395674398639302842080205110406929742314228591753383506982999401677031269134270462020203326876117382672024\
8113288044714800184165027296733187178493142769081961791678549017718302549059666153906405927040890121665473803559689`347.960379178133*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.47823271996699789030026371120865772550356486284644471167800395201492795128443561779278067977625605055945590750133890413629877491968098771523390302959738\
1625676469019714165884232476919842882156969626240439411591617590258283116171060727505521447646680339996058784872115627425324309497011419550680319928152047292513044\
146922627600937947879380382799894445121902296269944`347.8631130264672 + 0.53633755619450543902574151582597577086383955443350431867152865780620729582341830498588672\
9192837251497602922437120698603144656896491848682016577392192509996630252757749685618232539930912277577093802451630007769967128066517783838824479074966696854100042\
418296785785314453006673282973517701279140072623040098329514365455856223250450038300097526622798077266984208357157`347.960379178133*I, 
   U4 -> -2.3438418935973914864962981979288875969484021533578148198038099400937608228738283151255705141579040963152863356031103066058999314620043678841456666624763\
9099618516980776499523759871147657533181072815213863008681684051304289318784532023184570481525826187815100526733504306521170484609944540153713126164251437841159773\
4367047163981294275751223778007239287765713857826312`347.960379178133 + 0.12960181082779420282920359549694082494659521194489371248275154349370324800042335834543598\
5962097444691392702555012282128427432910015955002140999990919845421041420021295908327964930930501105078608760580916915752908253198615418445122342689630766588237684\
189528558047941529905971598445387703371269381655638428978089425792799479179480421636337744500504633608774288217438`347.07221185054965*I, 
   U5 -> 0.74776220207665571181394827235452494878938350396967628520458940805359692653382339833337544743935934924898477825617344238391772635575790576386274040613047\
1882529649858665177616051660995433034132937009976826596599360376595216991744158314822424894391365318595408073609698980126696303468045380313718464123291017365822905\
669828696311636475256644760862474312116235697230839`347.9555385412476 - 1.63268662307071083534190550119999805377897485310998271287748637341766589468697164117276672\
0719284734436978159723561658726946862826665802551560381166422930155455020431913038576065253893200405964317120745346380213333457352671776729382943423317686277121548\
363456415945397214463054599742600772767050424796665895551756531019994929840167755144658535118013557904443932060649`347.960379178133*I, 
   U6 -> -0.8541087412714545033115845667749389244912977285303699969473449006494838763420748354073542213499350465839320550430436837655151914801505279258931777652208\
4099896847976810693621183971721734099390634772199193551669907491507916768618114067423173813288131329042004951195403576977094376086558461770165765485407723844267686\
1836929449762831290844048702163727951714694133124569`347.960379178133 + 0.86008524957182401781174564513268130926028843946885548443032116411962480269966143903152899\
8989494755023186610589444630902893733851301717047784371653875356325420636729699677808677101492480819899878289766701441719399122149496992932792886878591419389440950\
11432447180691924381162802417880358228227155539219120781010922039452696410095778651259385598366927457527496407327`347.8804862407043*I, 
   U7 -> 1.46736169483091176024138386282040808094651960259756528790945965707412790849609885925720734007212657603741563184145568350145589420514984230387687046625907\
5029338178437058005730583175834433852195938541885670360883678590411801708485269285847321388030848173135183321931098942744768535720889807905792265289128173827631248\
924068308030517158014127578954072907635708394551137`347.9284460665096 + 0.97434397161526362332633311525426394823015138176092747226814897734033582099570457256776118\
4282431536771986730744960320759409473225306423671613614248007509930873522863515325574564079683636012333383008300294999552181206233826452266966625162177295485831983\
844703404332217350263129280938719300133428053862110057521965833597258038534842743176638511423017197552394907831989`347.960379178133*I, 
   U8 -> -0.8166264980097273119087479417186068535289882567782054372447706263735333648107404862906824860375148970905208461893704475593906452401170312037649592528067\
8830637892638069167131796567647054137018153059951218202319441789821821607427848261722847087308024456594881675748636303063740863327271463431984354278954163837391784\
6900455829471980657634026689209147722558160065892416`347.68002241020884 + 3.698474858068412279124011842535471885434870309747324778449635042076481943231873498891015\
0542515561210330657263421204594463653685423244726816398792892738909790633052089142893457270163962229195522110858026262332394794150030776014424559391002323380623847\
1788847883775378282141719671135155424232971931564187171724758118685011323525947586136585532544140634107203124177852`347.960379178133*I, 
   U9 -> -1.0196453590979026873944262949336875365848814223320150189979716796235566747158046352367147166918104390133652272733139495405904888695720447915592814746313\
3224810942693980119452383313815780845904685285443352160449442093307252118275480151605602951568197369321310793364683627903487532771243479288930791444498684198718806\
6682376011517497104414060732172287572343349593915391`347.070627103781 + 6.25957517986143266306094518897441381074380794071117738484195921547797853088938859396177725\
6050749638422834055757000731764593807059940419082059406359329218534518739780216962850948343420412141897017717770434369878706659283417653457573742378620365772970083\
298555998966251010848516498641771001169884743032407766951720588021138588615519127114320944987201089481852018741657`347.8622879459787*I}, 
  {U0 -> -1.5368031105437264449345402764629650138118016596316415006107772319045876476825517572796059043310107996708892023226879918428913813318416919830131453801344\
2922852816617698215186239820364221519824599053672927404999327007953109878106947093405711330297568125472535184112692447664650136081700679168546475152006175238431183\
0697631962971255490884997498270751636996611319344114`347.85139601635734 + 2.132445972828462542851111687047226647318277810142336626945589481405336037514095731298466\
4194581125359010839209154027155330672465419206844330066153996497826331908063112028006913458018167314930591622491889422173302101822582550565041995460198452812883730\
0180251356992795598577832346680056703763016981614839737649544032402889937293981697544579481791171277868995501949667`347.960379178133*I, 
   U1 -> 3.08596386559120290598650878832441290915612368152495483696529849167167009934683644949665487360104215725915742322804260626380226409582898842599093663918342\
4555081026034340248479827012527119752999382945053602026776137032443645734066483043316471745183783838368277132544437732038579423977733510407907623717966505079797383\
101672551057864128592079510070301058718264270283991`347.960379178133 + 0.685238037973194045560672232161109588133853014894992159990970648277042442355429213449447547\
8141785506321600843786546842617870773533786983698914015127355104000565019662616641879798181180913923194130815868464258681556443283958102377516198546084749078667912\
10229621941439691228184172278177868792093538493785537355760494670509521320104279893669370819378154252324694918119`347.6412799801032*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.68373805745694212760869869965316803013648290978873118343018583617655992731227649563924167473232598268593316983113276116837763239370643249102765141349531\
4582153215813459011536425459328215491050494311067359337481519820207113636009394020758032555910081827756940342254920328408499512228974085272670366513238651677963902\
059373327607908270944418107196578138095134418214666`347.95232131470345 - 0.2387691545869002845463356745235788495403935016346097039239136325364396824783384955051014\
4942023230670279718084838332706293200610673338819344791483391088423002181935996075538458690542638328408338299552238578833940956887732953708546685489822191064688280\
6869768774659481181944902108436474702140276179840426738531470836805434681124093481652313040483519495698643973305186`347.960379178133*I, 
   U4 -> 2.15158709397860291626205650851054233052519839097366913433924786007523286281840785893278015998316325772496114179033005220524416148669383784191659323501761\
5241612587850996535571231381090859393048679294188418602266460899277528505866392929169736143639201679156979626249120938189116404984489405662773105503056847524687286\
105579791913914723966382784672074448751789650697539`347.960379178133 - 0.365475812697711202196249679563735251526263207426011605481054404681161987788176307152179711\
8043559977161823947308168982650199445451211253799125724140681730423584419828196367872431356298183899010024860213023646591177651910657523978375194496073440899295896\
26718791345853196947540315590888507934627632903938618374567165662036933267798522002484488190276682370670834153534`347.7612044831752*I, 
   U5 -> 1.02492606883595416100207118733935003597478763401102729176789051267689201472825272555116714993609809389247051904960203040322561003504224079457360187239629\
1894353537470604345662372607112943883383021359561651486374199865138951450055168060203635676982617620982220254017101789193550217867525673464635865085169161952295209\
303549389301871650628788053243487343409829299569213`347.9015789475853 - 0.86210779172652858429026160027962823550770290685338104709366392933668206627932324805558399\
0786969568602165255759281094995505019947939872268465705472891797643660991650591418778457052714378934958717866276325477705206610461408314425034087442813414428365526\
593125785190999119236314688125224000178170311244904640378582547911211167042799573899118798289990938465719802317537`347.960379178133*I, 
   U6 -> -1.1368023229296454710517886338054048239183152513707054853267046167849214923116159543205557335089989227525882981464797662828348484321297247758465445517254\
4458413642534636880448872904717008637464200862673014961666407788680901983422715697140143979041212273111962966177053835169158681336460862810232477671597619421094708\
0561190440031047469693193558556111779838517123824181`347.960379178133 + 0.13415482914676812836721106791448163228561605028896598399934358014523053735085467766055295\
3502141729559028893544742492387911205572386974738149191785543542573392028523931224832702638119045637943183058270794053010262867267339873759010438871087324156283930\
526436685881143267759230498031181753744291645657334261314403851227478419541321804899898220685878443382576981842967`347.60900922446183*I, 
   U7 -> -3.8956400308958873419810993121801083028908974181687441855728521961353451401868315375048710016256832380415146087976389696630035189315173043092778485905616\
5640834050093971507046448953369416834330724744908733126744814965860710908219498738818254372893633659899616900891925144772622652272029738251122005833221880069236392\
4495145035429244377128040540047159094047246388154095`347.960379178133 + 0.01884896748731208752883955039929463258239442672607668499843915462209267328289278953285784\
4780401190308860882101369204998206285891698646900872705265203709243115213542366990376375597632169884587991044832113547105016826078621975332546507758831810802326983\
777650776888985063662508892045379555002636011102425222789211825452191086203796974948669934935329981812989549590064`346.2351486748955*I, 
   U8 -> -2.7587161688724623553715184677775130189748524878421876520864315710052319953839119187671430630502845458253486682169996479068335495019030836627361300249724\
1637008606187828218642708714678253853831089887308486524251429645975994257890912720939389741903703290868184625225329860920947902082283730134949499941153745798155520\
1615495930548506244255660139130822633219028775711668`347.8578515816858 + 3.6241301325635914560852317170831454979697453166163651268222448855816070709218826032468942\
8923105990147658971387630885092236168872327939812265587999912437599058205175766917139045708769293283301045633143443068294448596861812267873406506709014547023171262\
2372331779326779664415067975918345447013965756592510023308876140707136111106802709911906556439059763965279791412035`347.960379178133*I, 
   U9 -> -2.2629518461181591009133508172579327422993333628143912074124130009863696564584133112525957948897650809047650022132597306660228557141181527646298072282087\
0588356253396962079360064802997729483677137382762146498708313003297395715689011352360580113151970894405404878658337749332408986618323564913099429904015799941441420\
9057531602341133512808142563803669836282146043801523`347.2830614372078 - 0.8159648234552388446103109057690002675581475125815837123220715147460599312254044311950451\
5367259803161743383761788794350156404857560174474326990148647014957739333846749444473262471379714899780651945366408511664758870979478486854271318069569844071954113\
3372875447497522169776426413350080488993063257556555599735170017808081022608135798322825014143253666766229729188568`346.9269981354297*I}, 
  {U0 -> 1.35170240911743207226798263701315856475893423790176857745926224755867733419925009946771705833508394558512571858694797755897342621115284329852619911026689\
8787061868316243153038116181972365645027291142712239721167215190150691160813076409657196541079992093274744709635876007094450687205899528242194324176999893712633169\
378768311211918864517594878237224252431100487921847`347.9310573883896 + 1.94371693018078791179077501686226077532393817015845750543534813844352853880174825934940284\
9114766196365284818085783281860563247092058713898549716663495522181948648215120324871535014223379343890292414694053732622073174977241587184375486405723774714022234\
037662262795510603970530003786488643233638021015056511244642155010456886686701988295650984025393334572339714367148`347.960379178133*I, 
   U1 -> -2.4943075535765879160000650551062398606457237214799071815646336068540879592651745044222908932934015432093240792497565765491447778818125408729848092655212\
5871234270293953313645957535399752414924061650015958162685641134040751184493766311801786267771709597330073835166050315495367622832789505428206686947555962467741878\
7300123597558731903814431020162883032425635416352314`347.9474034158664 - 1.6286404752497480607062558486069278922904284039093205933700862515611083533233048116135237\
1070969590476138603759328099651075064805358160077297454124488248875220590924294356539475118956792549941823427348348247428560422272593163821608567053984541471052069\
4609890496936625829949853083457877148039587871690925874948401536826226658252836064742657211382944428559570259460278`347.960379178133*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.2737044843392743680749098845114583910888716673904580989131576098120607148910011201504246820779261983114124095357917954814485542192695838878265249951112\
5533981183948538057711603530353396884980994394615018506279968499399954639795431084486152947712147533229894809159399140491280573041046501916096632773550259030125832\
5144340446275410985794654364387213947636022278540595`347.89042244294444 - 0.964114199497884569869702486328668969353817604716171856463137422021233296512434105755375\
4516348078948944771785227382247532990458977623142177599177073443143071022203863236809964416967743847026968346082239538080515731252107054187400572528756037758480374\
25061901213598254154537742538949097485977009251479197699778286467733600852809666091197277739019381072982480693275731`347.960379178133*I, 
   U4 -> 0.19607961856522518053759017578653411000123582449144713408186136910021155622745435084356898440326157890665644682893417736856456593442041476308047763427082\
8229579092990405134676077978998571821458646125811968288660821298746111530627116631849700916979078229606452114188033167831867530859238200351674456994677870116185467\
704488127983008839370414056880849845524690445008588`347.960379178133 - 1.473186134508446453005620475317096429285836340810397428582998048583284708960132505609746482\
2880955960727339212369091423887695596015183266039737879350587348806743299967296120638538373595164303953305135006852984231310326168922781688592592281179269129092564\
94526074356978236270031749476262493814095094953387972382871859697935175813040462779278793355602417041685592678838`347.9585764177911*I, 
   U5 -> 0.72966315622428591500146209568849058626262730684200899553885219444480684176905404408625747809814515454733110070201734671416826736968945606156871317530961\
4698666947733637833781496721449609923777767552193345260819746297947885542725996122946344585585456938349646938482199703983754603108704170531488869907991477574066678\
155317228077328909440649769573213513517088047097464`347.960379178133 - 0.892543543880348200200308154635192958225831247385325283191194810877055848594926061324334591\
2606759767968665405341794393915856895358461028453512345456037712638481087947407604576912316025635783569722170538262713291604917695337113514117813134552085522682973\
59648089425329582063210016168966446416660473621004452927690596417315200053683005599068773465226213749652840679738`347.9439254537814*I, 
   U6 -> 0.44374612266501408496905971877306995266354897648657325566290525115847710847162475437749484348101852033727177506547457133146326577232420181139458509257722\
5506748443296490298651596063952173455241544501458982264962458058129319963806750043293548512321447129094076044294127621494170735590965277309824598408930939970837545\
332675500666737777956689230864621125525136510221156`347.960379178133 - 1.425281765885160959684948493297904665783645296174652839304946890127841526516024601638617876\
1342948655801035727281578661574726734328545746099080146853480073304974313316327219049040719836405358523488843785135927707717074884697271653152324717619970201665151\
7502469595292450983303439372806381983475714016092761699333548605225241381522452754328698570584969414163463532586`347.9547130330607*I, 
   U7 -> -1.5697314952405432332169562813290263512426923330793724505350108601734852329309403118133600692186065608654056848605100810358833306070814493036146319314941\
8610302636149738964964249694519684387190280616296937286489578393003375454330676123649009634440436846293740889570433994003905047517443978281172152420610999440092415\
3179442870973511623826508487233781696574684820146349`347.960379178133 + 0.81481559633895877518821902129868725462079637018844267014158082547379503923789331763649176\
5414021915692598273527917885232087191923533389159884573782214466373656241927742542148340134871124711323355327768007368849489133336200359840267051954329260232608528\
74837468168257064303521452590341155887191377508959963819413301907293577242756309467084644157165791695605244886641`347.9211876541429*I, 
   U8 -> -0.1863599755975083507348704108999686403442137118071492020344014081299768226517059870218828692013655020460146017677420800053651786172043664943582676432656\
0015322080796467732529363143406810374381424905883198762961559748212663843452148381457005013044617629616613227569134656038201813415473051924004181715668147874943012\
5196764142959591556412426472924448432283950307333649`347.960379178133 + 1.88556629673594731225033551340155557723223278166991579967826250169810748699992682274314591\
2308717880365503676351978110060203815137897655385311177607875713707247548632102724754553271915970336162945774469870747636763398714191440648242947419717670045608322\
02465493763142471513756036868686689068683419987742914455765052195474223131327266160287865153021956419947144004984`347.9593230498823*I, 
   U9 -> -2.0786720069651393902212110810762604023853607186164848125038579245564762908038695010420706051867532691655593778444339738135654743681287069328880434092759\
5107396015408976945698672443588017825945711316322376587311180876465637244232319454835385646929299264573081135370145572915615525824603005178885891659205841153266355\
144877624647842849292301333057016362841250062760774`347.4940873673944 - 1.36102583936360193797911224661958374967254786956599481168150410952119181709893791398286914\
0382148199777279120073992454996911615013330251669537361716210657630455369372372229053139206848430866321333004153475919253108579761878227597865171175630730331820053\
664918516012499117552527258445664388232156640537894188905940503777735666791628243233562686393414470508479512307019`347.2329217398848*I}, 
  {U0 -> -1.2330314857198592162341520754105870087837677285891211618730864612693675429479003244317206255306322352599650050535724614377647303420404077614152703701807\
8349807331426721019913755514707101913601195339787787465274672936004542255928570737779188655753442454616606397861227021417175610458117737817976918553497462576132611\
4663186509254569412083801605871038242821180696996959`347.960379178133 + 0.91352533071170392106427513023754601473042892147784702508853925267819756162134227611152033\
9929877639762408729648961947430327825033387905962737075611418135239040659021715751562110264427885162766043046703269777406803409771573406811234995312612104417900445\
71144234453190211948507731728090557127423536281739806521226613831888694962152400224666252442156680531366020008062`347.8335325013914*I, 
   U1 -> 0.04925970493335315447405229651467888555506210141330809480908625092098120180851451667631876737746809316110876136645976251584601560761489781766334630161324\
8900815927338435381575139350275687288451485552625691196849163195628226381667544047915334499337908600824513650080306607392175688106331234897593504564587860433889616\
454615645308975707526008824934939603440157367011049`347.960379178133 - 0.074582892173258454758374945838852572599849178330670117198096428179251556503933925964528936\
7028955446395593859443834007802477792354456800559960335302775900413482065706728324876204408230746667343885838403720323382048409487130157474275145891645202348124219\
11819436270411511041212237922102144711189318280400162488831683159319983634022879094107832460250798833241828572466`347.9375063308201*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.1958093601094369506366363302073393952338964435938544648824061427993639665318311804773139548006868516722470962294497982902327726726124629000043256462665\
9449460137630489588163857274896456902919300956137192421585902000608823543183061134201784462999534779760193157037884178683254841854154319883936763470596917643074786\
407059318237231953329847133804692140926811281788228`347.7430809141591 - 0.41107924543221689333749872004155864388365262859841690896513882329640086181681919318733582\
5074635640908168237677786131000154789670051510872170565723460145945393974981335976238870670708049391065314104957052501058774600012617944751573718138733187835430143\
949958702900531428543402331603493538234636334673933484623547760050289707649305657731843271875610772766548076632055`347.960379178133*I, 
   U4 -> 0.09360557844298638485902118770591342753910138670291634981999489737856960031974721055703465389122565443539753925880519957053884492041654431312632278557915\
5386126515345907919861735299816274266292001194588000019919006860296447410861832349518005995752375229992942596134141999735873214968929095195931411749892211103343514\
935022047961012567514233434761068538876976839496734`347.960379178133 + 0.029520499535423152526068876732575593117105067272702436290564755220502293924787175578853447\
3198788892761507706233812210809915778531744890841263185069461909099268254920002138507589484660095666454320834091021667531619660663535581694611482291817778666512246\
47622284075307179447092263070996132802012767534479257101902305453617335352090432169788730423972739152463159583579`347.7754670307608*I, 
   U5 -> -1.0411488490432749419961121104381369842897379172882121453219402450757757610279178513849136650688322883878893816244327998963307053437848039335505894993153\
8900113635976082107245785363357123083445191043866836790255056694045780091025449174991164252557550597360222683836784058960969140082596606442873147341010007158775196\
4512535926594954744973305792995315104269472975488401`347.960379178133 + 0.64021316053450016971740719243002552083759833494832440965520448945038056369624693298286858\
3739915287946502682794242348896023940674854435477285083997501775952655165521905630742633482676807256205809501986307739683517114681399352973255840863484861249071850\
971980159559357918714537825666286813157828826533710985137323016295507054920149657992396072490817575939721873026189`347.7979399799855*I, 
   U6 -> 0.02015249516945751822595140243546228377080699709619879541540838419553289302073363045100909043735694899267827359202961742698972300998839675971499171621382\
8962465562072457068239559606739837850977418848951652143379130789738190519339727402937359617093163694033100120810218112391192097331860644023042226689941448301789181\
408838230395653492916492909208615694426165876614351`347.960379178133 + 0.002822806971329797631324370800141458473804562752743206909048310550027841235539608604945281\
0180486536509640493816166709719596788635829261910703929450930038491716207605704316261678673313252733009123898571258758125661857482172241935039933873614343561491001\
08422195589407148748464009465462155025640829274608022945717220080181600023706542019999072345663907616436567042524`347.45900624356995*I, 
   U7 -> 0.27901020949651929551138063625105962177225588787871372132400605342415201300752579344025150796031944853549967057189590319789685673854229222822200180677508\
8737938925814321424109407679001662181347667887413168952548868301826932360771920478930970064522214270382072490514055202212780731861975055356679126466179495343363528\
817897379892866007846682735171595429417803495233578`347.960379178133 + 0.092123309639021826122463755669675705959364233384356595173009310780555595534241019215585704\
9122436609885985165353904061266246302973520334702698078718020593963629615629794473851140862391996825552391448194306538505083776333858744024247760907830130023619742\
34210129052863526404629682056895730658825654974305048003501369818817334144545334057264732270124054255967253172805`347.7924852131551*I, 
   U8 -> 2.08389347864623125494062838036703249174191414822634779250193980796806411930815732764725600252336974787330424950715424138227482544202034105054312757065573\
0360832233369752739529283917881855330679374366911940884397881874134646335152654172331649151992135506644540462315148605818957413852810327823063710313272035935433903\
604176136249409981333249805899973259655475833741174`347.960379178133 - 1.254313083249998985009520275918731840021062881364388441525898559194621164354768030318063487\
3736974390359862118190546753312535894348872538904536264495701240034685108214644785491877992766308322966283928015550619681978591740544239699564973760308542799498687\
64819276428129513305175785602849386203769363888312152574511412427807263059418704522768569411590730183613149013143`347.79361995495145*I, 
   U9 -> 3.22087814942304331239216186685431058217475723256078389252180177064520240792134462880161409947839540323774336583274407761985256339637182456471124490472977\
7601871114862217259189309608959566508362835601584102605799467750358875666839158562689350592777181214549653155368609567036471998707327234994232910578616942999901335\
835135001239428750018804064015433466643213075590194`347.929461325713 - 1.672548723646102223472582483002467441910917859821693354254571403885734734267952501275748360\
2289771948840999923890569630872256062347547393620154057648611032835322817887944444444101176508661883776346573037755836398401820479721176463948520424071943986865760\
53889933559593516116945014158606547275762930314347427922828272407667172721721289492121765113733232501572384856626`347.66196869138025*I}, 
  {U0 -> 0.33499941227887573794512197113963878731349448935427700661524170630581192348410191266122767904285875976130354468161023956409947751930788228111500003800376\
4021273604510945002756469175725566088304426383537174735072393239957647532622263597405114015019461401896013384195754042386436644913779563280621903678088752107553543\
913768743199605025947627228016935453309376160969437`347.90907456528254 - 0.5921398787121840098920010699678494004013245964525388160485356037631589628361704483277834\
4198169510471631690986454351079053451519753530580576033027044847942212605703309216675028006074123357376152169324402658181620612302631690703632559634739394616204980\
6483753705723545912877810532558973768830703644020754605946803558150932446851043323383170326614141159274380980405134`347.960379178133*I, 
   U1 -> -0.3907156140952337013990321433168954234739236111742450241442234463830123455063490511732495759997420960772553725613239641694237700562442529596207856099269\
4591209068788351782201546027697973215057843306113362774506568485793064724098936749071351886931018105060635105738753087926329809880821644436455493875736593693667440\
9947877341142347824129070223694411603417389083751577`347.960379178133 - 0.04513167989279878516842675601138906499759959547313433618926872164438195649970951880971641\
0669637707132697806062948268880831684908177899457804664372716557664371362926143980622068056656405656416540963045468979125132137746589841113070676916659056130257970\
614200260842259671859688782926060777187594462895539848378139569006980389184401877844500847591330784104248985969027`347.32606748053945*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.044358034987329461124928091230795105622593265675149473080128766576575144316400654903723152639042098792502035240690950559344\
3239691382211611168141585621422203402893486941225557675717943163341456651366327926917509767775812224520803990039371584196882451134657184950854143537332696731185333\
92694568810096029700746165558981478204839600040741449883922645839898634793480973`347.0646209652495 + 0.725611593732090705451755920466919365287105736899388401318056\
8347328596874774857613925447907429596078135458268380187162314722464170920186492396587617069844880811854214020612142137977168745628985814448603782271136228950717248\
08711630647902598273421191343898627140663751176027074940554535459602082079576156801046258375265335992548530063696090032002309341175134342023406`347.960379178133*I, 
   U4 -> 0.16773054545685439332188461071722594839439630578154491825803643822671959024634375866151832728499306427043728983460915530130760969805675751270960030354096\
0867756046986137864706861289625351755503520643056199202465900420904509476306760231246658661838586968713264626823135835000368426322962246938320722949519146020857528\
490319667291010277861847369631602077963588803011471`347.8545951648687 + 0.21224034920067687669580265535642408069096171152054976882512007822224806187083144160103496\
4881513098338482661152279767305204989441552412733037973388625427581542062665147825630679199134189737413649022622009162741130246067091924631288211429921196720996225\
488913782327281297718133523004432141555494961424348665953005927171022706869697537917149203944803851783546455109395`347.960379178133*I, 
   U5 -> -0.0687667392101161080795090189601712048746566414028724905600012934012350273849261159639391448091522470292855385682257637859585258103397891949025756359561\
1116020527307531250991006062186531222062488583938661883023514344823239972787403965337602978321080057694580172520660637378253161464894865041521188617620881158102942\
1020605969809287106078491433154326498048881940598987`347.27788072384874 + 0.670581427229067383669525792617947214410126700893386899345629347161531046967473516090070\
6547593931491882277969029143296431534177923439605545810593214392961485923486516803655181300769160693179870311925353861341951075788445415189272825620245963486804613\
6859055840320379817422118202209232516093073187643213103209193726385197896801667740489712953718489973373263200172001`347.960379178133*I, 
   U6 -> -0.0250397235274762857939076833586018334666288984538991854291048782859282707694652826847906302998930384531830343540587410817962285518375560453256998297790\
2486819309147394038652463710306459404715348469316446206922717366734010481679729730068517238467222747172944759708738573336967283129895759270370269346435924142852393\
3779545112857116401358387620921058761164289972732125`347.49712451882846 + 0.140752913401966663638777082459618291811197195264464951888818138069384336012738941355471\
6246292012213762588877432490046502608221972380866014951876814613767835750011158561243013734208706817050239420810729889692072918119620627561145345770097072592423453\
87606878421329347683138447512807931639678763126837328416813229127959824533747850516322953819770908289809419581501187`347.960379178133*I, 
   U7 -> 0.22662415413916228644333184232583469658807052230573397143551747980781358056510166803943128982519432000082771143799399262882837489026999405913883591846127\
6235841090373422441450387302452467333586030162021802847577214241215202737741078991108025045825287294690561478132192654483935294343503417238359728561170755437576063\
800283688975972732284316267710309848448726185591632`347.6129019806118 + 0.75274796380314056731975857784930027549705721827010527325925089941037664299827944683848342\
6065616107582634194004810756412943834012657923589124675256861582618488813426906679343786374260409844586986032899396230779878405101249895904810901339822380678552558\
031064188297279181536387009545678721560616298645373154725713189979479174558216099812684455947619083770405296954727`347.960379178133*I, 
   U8 -> 0.35393070619711445325433167972733580003706605536024567499854407713273465257834904581625812740293477926477701906121362670021827445867399766672966242994656\
8669740590208076520901880318103213117392559847231316282539101546442447179663275319851888032682791877994595788722668271471927469168413525225645133202995233411563596\
753527746978449083586535024166775821058374209698184`347.69759741458756 - 1.1664670735489625940247789773120684686677079049341830292694222257547941580107597791638912\
4422637743511001658916938160577377070135308196818382813864713377562570900717806644899421901758200269776998007561655413559609337674144477744930854878155797160023367\
7201363117029466830695348294255457029999617647420937538089285332113209603915992720148716082601794626827326105716262`347.960379178133*I, 
   U9 -> 0.09437797562378398572348832828752322286140663792303375702090268205551371179676458849580491756226720772454759556483194717064938474303520079064884437852735\
0067208967789745573192575645506011692273679381765836081526797400869400628649725177250827121596402834731229416370081558741261684018515645160493589835941218494436357\
711334830812252008454471218510583943846457743551519`346.56079783590314 + 0.0721498404171046793781477764843833913186224661488732576517371365568773600159135192763649\
3151677734727202057947307268341148541935961344660209363489792708986924030546210211507463874622871773652732596261825920247224183783106410387518892979754716258921535\
9367902497280726899961292041785789614798328985012758819631747130983613857553000941770445145859433728311279430396706`346.36687138121493*I}, 
  {U0 -> -0.5167556948799555013817526828686505497669968166878498039449199952342184556364375266453840481083585911192096910021533987057330568702620207634572623616400\
2461733644963545924565847855387086571803196559956071108047358531422546307777496257018009432481362542112283275823607150987862162478694132418363118731836947712853375\
688861580474027337911446620345093651146162963706179`347.95237081354037 + 0.2026177270084762065582307051194062348779440405436641839929455194908192499257199062390798\
5435019692572244802621346496057386251588142874510448412559910360756258776565680101127622749605008494202372970501056472057454992373206322223872216756256481107653515\
0339519801904703019431811317219627725904195219506256069861836340934674397346571456837537650663080863322594781743016`347.960379178133*I, 
   U1 -> -0.6060204416374681695649695940352765858208106529720751145246478304400429378816372338412651271418629698392749354209967574116519904150028718326391630108956\
4395130517975197805753657756555902817822628357272526511192388719511682537609099028640593543780414634400093663537120135632385046960282467929720384739597791814434855\
4392132523806128849534544147193002913176285503795385`347.9497475524603 + 0.3052672787992051892162246513780362096348705373414716055194568794346763818247007167972391\
2028816973841260527808237045755942271128579012097629393425291212077248797612487102411831694899759562384540396113870465881044781947286129807402318223550081502568404\
9688227572963328761570162420990661288652051877784766464839272453550679286355685447294860504917355984757596964147355`347.960379178133*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.6471242852970313142719799456765765282782821225237283926742792924623284883784005693546415999644638400430673919524407583149480237545415058621735982587522\
6291783917064582891692517152342566475686318515776225773739709692510178299986877144212932256985243195646253378041332483521786796495102770109062991210014654022353719\
9751019169924541350651727154961022635989064843969562`347.960379178133 - 0.29066466241964320847447277117490198951551936137481257002177868679709957460449274499428790\
1229736504975482084050711240626586026981946084917201545683272673663431097670849258124070690155197047626580781280980943086656214699171075357761317851965023122274439\
542718279520851039029522805000159485416476760718565252963091149935085887641796734586525158708845087203193040581351`347.9111545011199*I, 
   U4 -> -0.0194688683587629905028687545330486878168280505765633763513711775346385106354129688283439877880217169407071276991469673389906662191821905646682206914515\
8290844978975613765694620961886131237533205676087692163210428465925794579140984179632917841997418018826117689268776380553131215652722149795680724544016586512729722\
8652184280802542314384130843336277834826867910388204`347.82683127214335 - 0.477866071133233151436151671047462085075312340602521709470269043674829783157434029573331\
7546911074882627289883012417107779259535619863758395118389531085839453350390240968895116493364463280799532041318945829831289427868542590472675625450591439378724266\
90752381789499703733782905574363140281801425413282036639572084500712435331686319401238654286579924944510929384820043`347.960379178133*I, 
   U5 -> -0.1425361888647024916328303730155629801792289216971490529861970348057794667273555136573997774888761555574822637900577089935834189846590422717271564793923\
9313333008822560999013071109277346236540519989345895700177375493194488433936025505064000235767975399641833825652923151125646013909811512861976672641995440764290583\
2613849124313311392616645699541120208204771344328674`347.960379178133 - 0.73789490284629322340401225457140408782025393181812296840308479658657626893949425688391959\
6367053831348098412842493952586786848981507249679228700362267490777202667168339046004287061546912193635113929931751076351787918325961389131347615420880646071969896\
403915588097910900232432062195458202867035957734367426088035069593021406276395375286741666456080114048929082358469`347.9570852874551*I, 
   U6 -> -0.2404504778549859746025012234020092010001856352855351631397560841207591334152016034355937868063004059892574951667115214843350683503621360914138472887815\
4033759318705327427634903961107489056153346563364666821442064147434077023806997126520489155028683515781377781536153344453973555534589047028311259309145947458253387\
6623900300834592630857268640181953531066514496186713`347.960379178133 + 0.01069857126477374154678661861925189187547842924113027657863816268423251832719304887251542\
1459056384753071518660871513599960870079247568329131180968330218824912228100727053773456915253868721616439035198885657615883083771612496568543591544058992934751729\
813030106629250396203196197221092009683823496409032374931789606432548663897968724141676317068147225065231188541661`347.86500673656474*I, 
   U7 -> 0.38116660328095748643633064722123750705191129289199870400109577378973815818651952435767358087114254945884296686174939528276891468573741603891733597606647\
1483360819316544583944174676126984737645739173240952536189717135087560980548945640781096100648372845558647345649428242116113997403854906676065286953549215919049178\
856865459272306253665543369181399955072571950832049`347.91700333480054 - 0.7453140552913796347810595632850080464844283380809718342223816333573803727788577114652139\
4754382839571505270790711399459009055257300496013741895172728159904261598881044924818663651447479134424758395054532113359280949051450745892905080196470379619190956\
5238816782722311168906790756640140005732989019726027846421541615599500579672173519561143617096521030201275726229352`347.960379178133*I, 
   U8 -> 0.03340460934973566858731489935281534039367998344464903496743071368200061663693745683206293785251990400048405205800651643383686649436082161524111584456218\
5985024786831418077339357749117094545078609215962153701951584806359938375812369748026302739289230560526541041246501911291274511336128180400303153529184562148766684\
92376983482801780827489619878694126735273738277226`347.65968242645926 + 1.20568559883216680691085950125168483679483342220469986801328681488688016749597106115573060\
0769415994781509872533304444875648756320303185729274166209270365818363248461372869288944261853567332221174910763760948747759614983258539755462992671772766594131196\
816651276206445971142885528351137785484320454158334359151932920164061208523142889210863669071644156932695893131836`347.960379178133*I, 
   U9 -> 1.22792492792925717555810965646120410275194197336097934964667204171172720959374063526521454080016695276149415519116652126551718019362923982233314385797982\
3501943253805733732231183813822151353557293224111058465498763682467673587166163886289860093729342492581038148318672108954256082563738011066104033421905371496020427\
335541929298630293728694741138073745842957764223544`347.7249765645912 - 0.06681744747166520419031558389469454705396852734741973229539956592182438315122028856561930\
4118226332534201542367180487444572403162039431260061215062204490517327366573853747743584919832017597307942515401822220742843879368360985952151045389254917131746182\
922939537999368247530155431283093714957369481418872373537372268938929800856755572066115974489785443401149561678585`346.3911956331328*I}, 
  {U0 -> 0.78426248331568535938514609872802924205837680631640855864171513364146382608202192715689343837947551309265353228196152688509209825219019636202951363573413\
0420778912836632930725079050465578272665628430526345346102101255824501497178445900478231690295920945401915519391207890459840449072172388375599197488992059357878780\
691129800405408193417523641045261394054303402897869`347.960379178133 - 0.013998267765197297812838993648263506760153048179115084764061035796218384797237885165460908\
9858984727905758245333641813487553037126365826033736246608368049188466597629684683352681146041047670375923877570155311878378082318368029428410342369337527255242627\
18438451023903922754064156351135880674898358990817773802027405551599383456918996912162782235054657143073055062895`346.583601709535*I, 
   U1 -> 0.29596878305562465613150999965373781524036420785497559310415736930789097807656582609434075321418899253238685890966762319917728967018298565250468918819141\
0332213748568178771717201145878918737857455283241983352557589678440896798274743142818824585091742648258103235658739400009807904454048409362780694258124574646091217\
011528669316873338910052890692900290731060757994642`347.960379178133 + 0.143547183488076557773368589764994973722586375751087269736333832121267331862649241022352364\
2935184360494217758501045206554984162751491328720737808363302328925886122348878236670463087763694827718838992956607652755536486518476704012941968416232058057336147\
52446668475554053434032121339151644183733565284660697850194073128259497376603521106321526979333914358846269352057`347.74614139302474*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.56308597890904812489862026125060697465974320260593203263025170110049960188231597709247156789196732662197530081207476286924624601488569862880980930104565\
0951342584681411833007924493535641242227045397871176017700333271494684009132621301646369755100444986398765164907597696632739209162611015895319400317426728663012912\
179180107019576443817007372825263180691842311712517`347.960379178133 + 0.442721345507872142283458007635070213150992012549453318926845041736933406328358332111238403\
4779781229994424066044776953747389678698846849693072857277805281140172610958424859706874494376099259143246443073847809384626670754109311420723637403296191717200807\
22734375596862889747412974966344927755533636717749539654301273555768159519202202582618392880179822854153755667124`347.8446926773352*I, 
   U4 -> 0.13589793009648967266402956628676764063165714104133713029581295029796832351850002373032877087610051171195348075553926841606478397976179092382448271729390\
4130277605905267289564380174694730056553402685716672616447974623818640064205356360884289992504432686824264990821274078794971393502734333712250630269904254850534226\
352914016921502934608282951931276138004857002417334`347.8322616737789 - 0.18508220597747971071553418955033017130189418599696090005532780205360188613626233753771591\
7746871034979957167054461920444459026167824591808221548957698604453354865991803113259763275957374814375262901240989423532487620418907426546626847497404923082038957\
401537512458817462755493103148800338024491841223877309844519192804781233833330243840805615942361219922861358340749`347.960379178133*I, 
   U5 -> -0.6144413567505287110168471845582961648174460590890377153935535277866276072892299522271450919933087510105847109267871495615106434199324777585455004612245\
5456319377548260764175284367039191422192401431771055695122790193457551071520640572576368273828842428145262253138991153989072146663475768505487070557693500237610105\
7540399912813065779331764821085577812737417970055483`347.960379178133 - 0.22409607251409480827277181208959066199913043287007376258214126737953807331768897150856998\
5231046113394456472187317066022855030485560221999977694265578981097554661669201395587719781611348215133720290966524882696144843246379611261049295638097420799631671\
652529302117942894970675398184643008071540800961921461850041101194931935611335335110182834107900446894671980412823`347.6761877785472*I, 
   U6 -> -0.0515522348578447222233625562483766170899381967582336391542794427609640524734770925936629881859490826920814348248191936958918909269853756355777643649840\
5068170497537073422237074539222705931113846597239767261238647972819956172425726752500732553640079622869150097091991485149873340387948562403617610706490167984904403\
4743128255810510809784628411285577757951454289150982`347.92098149096824 - 0.105930552098366997667098829107352470553316571663839194550403548530036819408871342604505\
8307017574605969870761902131032578599689876773886001070547652298153272828226795795230712910862166933141340085173012495220308810784965056996040710927446219020964356\
60753891726653467554097512097376895758317407206806802472967254771182292973448883649791094791585649805789098969901812`347.960379178133*I, 
   U7 -> 0.59154093314535876417070758205933354180811651377863560981168753733103335577780130511778438560716077946453158951092493811404702187440631067653324048170566\
1489037546883552546779861755826317761152794692534749523905526770518942576560527064153223294977884222241395012076362055458444230266308533117073571543895392240969503\
942687298185947797331778840316352226649845292053774`347.9231682397993 - 0.44911554017556240666583512808607536279971238633306157529652403354675197249174750867441322\
7296015454851792905873556757941103110059431064134784149117368086965041295695680151020267114158163176694659929663131438318013143529992812216108891762771876919264297\
005685999573043704664179856548360871190418229538160826108928429447361708891173660913411131113019708695875460267312`347.960379178133*I, 
   U8 -> 1.08655501528929104505859819191276274825591481193527458975035815659029408754018209859979777795483989026591744755751529118314116831652017510464046166593147\
2458871494340065018589549610113683673766168978608067595606034789473158367661207050737524541078842875690658009445797014997455327596577481214373842220695528790275411\
270552888795266365498362590282524902074940271148415`347.960379178133 + 0.644319067915008790076201625072749761502363957253767428696950225195225007162633296692717642\
3040669867991422966675802061228459540546563247673799382050638383097412262745071727556856466544592446483000513627221820761659225817168720677341425271958079291636123\
73483174050811604841611462425735099920464476452094417776364460994437190851736503893584909426353210546834254327384`347.79021028450916*I, 
   U9 -> -0.0565272461502114909034122505094096077433776108746250072934841192897258736122297524522391841829606140489267305569394676132511971480443146996808107045154\
2255304221909814691162190491097720091714469359744660112227251429459993745094925975237435465271997047458747098385571403705243332732151285207058463465970219801433015\
3253549225555764263304515350256198010793695587314091`346.2682076135926 - 0.3672335575841736237574038743161714412025811286312228139114096889534452395150101919019560\
9252779930012252254810134252255111198137024664734639403464691212070741292264177004510214302840062518460321452320098059428398948984043009971656432472989839134359670\
4214145037071734946157066161830601661721640698360773170072696654275861074409289369189426888472698558820889986566562`347.1437831838129*I}, 
  {U0 -> -0.5435732667097117625630760416175533307837367759878088066088566991761739758294958809233262213921052817509925774346215005734054438287719435788538325109462\
8195394845695903817810342445662800700895607081719730393925141326432282500441970551890465389573919409448259187298736408097429605870871632501561171258039334565867381\
638371539854348363670434734721242042781181137633209`347.9100676598675 - 0.40373922188339129940698971530559899406306629762439672536961650186934861936515602501596404\
4748694800284408213534586492782355545587526443698097504851400226406798633439431076004300876018769747958197277628324662611716127644450014912116825507388600990501761\
00253401334651653962988491041218614608942457925463868844907692124079924344507938125397712855870747191650962422819`347.960379178133*I, 
   U1 -> 0.56724147520787264947154925998963059996059120385117758730362341181123127088252749402445399039618876136982829907607354229474073194922412545109481511338253\
6912329280269966062368048864277843729836238531700888913850984633655522468512314336978449682399465226283299838900463202134949427207842201803275617740750670970155251\
056209447495415612436011569113523949939443448781612`347.96037917813294 + 0.0563114768610357201297846189531230002454201555324624615996662384615229845736186280539892\
7642384955057320283659920422304020917529623779724570764070052627682719797910023028959588648811159038109410568010362712504670441634379576752426506749465496149649960\
7291167068192920137786248154881143862233017729858880510079434173174588653085472411975671059667758794667498810019717`347.46564614215276*I, 
   U2 -> 1.`498.8860566476931, U3 -> -0.612880675620651408575618424648692014434751732146195079029457646911339311301608668064102367217779999662088960493172019180948\
5958691742560956569568629346514399066309202678142594749063947714238201325121142901248376025663641988797569383088143152562842006972584678040784501574170255217756397\
12878974442066714078151241094933824661889072002751580596420093217082985365033543`347.960379178133 + 0.3366312316140112675196627475507833520937896000287667950618989\
7613271440383829406935461119847088672669403859860722799898685717140989894103068624971260419633012844896378885381884395026947763303788911298036610556672402536597580\
6206332262429628562894479634385749345984676894997022037881940478524768174193916740357476731007932419376002494697066019881093025123834377944816`347.8000896620903*I, 
   U4 -> -0.4045984220581295293356614355631719221866704656742765270539806682963106944456470285693267876229260190162679708904398346259355612618575777143853354974106\
0799453660390258228772641788297119266519984705239919855091895697171397246802254927011677132913614830445181846654675644833911467382502244051078822609797150653379430\
048430237816076177984070292641563265349343045609697`347.960379178133 + 0.049406380140985794265349359350386864419708842225308029745703504811590134239522435011492978\
9218876641170515284793950121079665807646590072261530119566742759837514813306673767865336460212776977712986967081272072669815713271273709477624785292513146477941702\
32299492749395215702612605091962780508424794915143267244378559143109290063868773296125938670242061642977163152401`347.43426592713985*I, 
   U5 -> 0.67575756582890017101636713796369466085377904819420438402024707152874462768912841122364767941155115596409119254677532050209638217152949150652764346108989\
9418898861695888361733609668344951323206534277372766611200934543664240573553315399102337160921812088712066365283669546934487010123566474630869989844200391342302216\
153025695225677166452794508886940527323760802497587`347.960379178133 + 0.009932227130726684385354677507155283520362244986458425794843807377104105423261333707263122\
0770027360021296194566792281527665908647501012150190681281712910300536090420874410442516936527081679660601272930555713896093356543194140898677869855508156104841036\
00271607359838575604803517346817451145406031407808270154204058556903718844897616869648922030905891528563339592445`346.6480987587898*I, 
   U6 -> 0.18330377018759516349902448948420445506283288388210144731328653931904811124572572790074127970486295876052937327231174942216298134595426703474402635338111\
4980229578893005498371760877298103315068424146200737463193125600078463358336079309341604132610022045577469783731477136165276281281007307623490624199776940685903663\
671406049445642505662389731728957483605578369976212`347.960379178133 - 0.078219490218993278639959857884780329031644588248236027334178388278949918793438928115119657\
3994852008537858505002470017180016096814282106950475453287338654978599176025326138347178407876541329417065985775006195296409027655767623492380457077323592934624329\
45345931467958742984144781298555359503721238233923473925348408849459399439494150828256643817830894599005876780173`347.7553492059819*I, 
   U7 -> -0.7616651973060899867834611231442853235940210440762462416541935158306091366544086266059866449861786739239580919044234092817138605232395446862116689282925\
8695269670101373195897797632582309090654623188491861626415977384240684552021536252117827126113696285647881344469956621077518423867419527254075549203584758211964770\
7310520857802063368007531125820599625370269746394411`347.960379178133 - 0.16561405722937863399706574642436217828802682438959122485000760525533159335220269401579564\
0351921904625604526717512676864858217249566414172166191704334937438923271555098938215719828458127864654242028167369246414844103859602220382085782013903615560483722\
034327216074540668753951688184082898212192343503787317550476291426385588151267284757439494425527296474428116635881`347.78988710247063*I, 
   U8 -> -1.0797262806954087304180043940636352492618176446722605787115321842252082812484745013332994659089172351227908229724639658270526912598861896439954658983787\
3571421227286484162255309578857583986664934015813242574496556480162346917949200901980889332476299323290256954577086983702805805049648830325131005694642558356908560\
2942547251894878782100802133303825669737104328984751`347.960379178133 - 0.17535454893873101964217075042004860871980038212150913056076632139511131746083474325274669\
7873335101531381193706124355168703027880770664952417295429000859362225430750550428872703504902573358516069146787473187972206734882778555056405862478685957254644422\
797902114953258160614546796943420925195087681748696544238904130816929243241020373947842834853732469106849410654258`347.6706556140612*I, 
   U9 -> -1.0860219928593612180363796875731750323247700993399358871274199793143426966901310804497663689250893495181617459982307022715096339150397455914481764253328\
5278496310795554613365956179570791227382359518083214661737545000523641461641388011575952957795970277209006845804938456106066967063223077407841102485938407144316861\
7300183960745815058380730633683287779758880695159152`347.5069957954571 + 0.1024609990285812538402966654609251101753459199420955282850997049412539579877333324038321\
6867386197181697588307274067822096006890783759130109369830128242179841595987437094376595731970556857176776094888185629823884715680519595947517472009985675985888571\
4350487482017865141423424372931583062566527431315286347881867216097345046511966659534968064806882405267982636457005`346.58967679132166*I}, 
  {U0 -> 6.69434131454901635703314435721044115225427105935216198825490093952205056222726548228713760326981541554171717837281199637326099027406005078041444418041108\
1165787143406192586270501379738943699969780009451623488540876282452518222200391566241544603450927413626737655661606459797121528340506639751198218541318776596869324\
53754481007239595631291644637826`319.8999385367208 - 5.892555067204592817780157633398067006660619974996051110840012453536721490283568146372158011064785006784149540\
0677524750781132137687334224101600600649648633080325716972560149562965061899725636888740213047738504921509669482309900958493393046954852054216112180787950721384312\
0148325590023769426574659660879427756931612522358077561015820288169503907275`319.8474401865503*I, 
   U1 -> -0.0003515573224435054391687461382036117906384908490925837987467497118559991782790617493118761370678328288679807164444325404308045716742597343170142192341\
6638748035085448637638541670604051663053046615657974556557907527412166443364189783371249346971444509802937523883229174134803689905792468531225678510851210979612741\
399160544962648915534532194090878`319.8999385367208 + 0.00031183045291957968736876264740832108167935211489253848207717174805303418322405982041656473939547096548051\
3621169778006341789119361118022029453068020281365130719791877672390171311478105874888114790495476073285063052057148622387232345293035893268589492016664961680156164\
4951611291700951889183672967393807383605107563272508318418958109915711494517`319.8478664105701*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.02810264960281506520495278103105033009857358475741336625977892282411359106697188373665316052777060030222694036243959889477523006441660682461971902039653\
9859426637776322309356784421175322877067622027931828384946685060283386580327658725137579052573149709583430233518906095013647084825073332380457359761840388974298647\
18463261305870087300995555153658`319.7792637258148 + 0.074139535687298413369209663285213667083818150446159814431267559347123179966174907648846725159065935485711348\
1667293826040761890172854211374625108828294220886613779177791786932973782433467570366528508407830306262198413302582291312093567919992809254016705343232439119918633\
4902636180896465448024499620077377087790239045392399205255198096903517275678`319.8999385367208*I, 
   U4 -> 0.00262197471524596421276840868777017926584733654713927949964436240881858084737647039054843748303936100688618250390095320228440619816259360220899942970050\
0933012744694723562846547331736685077739141678244491954138411553205264362094181356698303854694964445871966444586068101356768797574261115189023252611690267872412175\
63704617759928862821431679524961`319.87846834482536 + 0.00138104727729801240355496283701221558175911530718519312249885293950781352261031801230520736250515055449332\
3103671078607602734399510480950605720515956732603552363396425922786605381556500630826551690140269709374689182826806058954238777523066909093809225384446978744154731\
11918866699951862745014738649115477333504469484167927413729256557797954468998`319.8999385367208*I, 
   U5 -> -29.876082078828479887270702262570566494210694901790505879016944187086228772237155429464162933340015402546597897199460569717928819760630522703062550924992\
4810490866592915420102387268766604909120362522548222730147595628901730160527423442107995186946270609020741583251091888815178675795161406793124644767932033637477244\
4548991780875542790028290163840438`319.8999385367208 + 26.247465024373409918889267724433694171514274216787925289033810343817264324791128726884933614855866922284821\
2894904223974516962102344714854061868522116136907564636333292169781353554217157501168099057804800768963939871435739298035404416164438332771499583302056058008052135\
4187385271611593506966577018993483159537974948998285977000392240877251801766885`319.8473331295287*I, 
   U6 -> 0.00001649932862027565594370252702167562546773792788020486696317702628938745101704221072930317617205702742274734253975571543852249060884128172866924283031\
5922653522702024614748932112970140800944656143064444419091804994782722552557038311265392889473115036540824488629793973330424323244325505089750110439444416197710473\
65084733378423679511218115293651`319.8785963727611 + 8.650517349772639481215049283739850122041449676542238509432165170155683044789233277265782214920675895346887923\
0130585302902958982444705127546458571769848421193953776468106105185009433410234847984945406168649272713462308953188965524316987685855776637991913923902385554157857\
428209667260265651998396412129385956413348717675054795336568565570489`319.8999385367208*^-6*I, 
   U7 -> 0.00786592469540405517411727664415464249380278980607207031332230335648249202628551004751534727203960779312723416875923066037844277820369242901325623628808\
3338899432860113843319555471501672308412235528512985225432245336257900925713814625413591474412714429234933064929462283551297775722493281993359339884816796755877470\
02753165514612474158922993659812`319.87846834806646 + 0.00414314163842596910785237607035584642947528751311072440272613727609138817331959618830686035329684327574862\
3998189844766976936447194901003494417055221479281650429871508515212041946408896279978864181926333909044370541500923232861840806991664608292529503641902351862726709\
34334030275115389212924820223898413880332312580101791146003293871986502339336`319.8999385367208*I, 
   U8 -> 59.7521656161534136399052145148645403443585184354314561230394689295320929747257494098026413043270978215569401835948633682359416715298467222653713611743073\
7402096599298358806681395883087952563135696146803789721153600938573155892186214234573704318032664722837761972625206554372759980018483033252564605805479586987049946\
176407861727422902133156608999423`319.89993853672075 - 52.494933963705301890276245733995953732399660697022129849232954589566974747743921738212716949801424482973266\
8792153399841260029694016716887951929607878734102515916645902792520068248292658903389028165405590677391603751566023843709660324628207666370648043293694568541884083\
6578477513249463689004526229559928602423298354104102793692239660065343504646144`319.84733313233437*I, 
   U9 -> -533.33358356109731462399326095512173885347641666797156684795824523479191192749939487404921530542790085551020857849731233157157154746876761184560949549025\
4589667485532895298359758261570367783986230387605073013317603524675437224092956393928655379610424993550802006621731341613967236118009552516512774887871092341598773\
459469024056594`319.9009035292206 + 467.659927087489569825665045330517969648666891785919688634525024118819588052572368921187050052732480257991217792634532926891576\
8528949408953352690789745777963659742588222278876563740791983299690768552511992326619405723574838993298435790563412200996203765131453835536511338240052317973338310\
72953504464626513078869869570006022412683`319.84557559305364*I}, 
  {U0 -> 5.47899367768551309068170467652229961993236512950090295443737725866456667133721284515321187892547353431028625585025205598308092414684464790614587476540303\
9446796939192571386974239852587207326911207863055184106357269756267765937474240133676519516371532486599231958392306947433616062534916541440465689837936546329553738\
52875419650981876121353242826435`319.8999385367208 + 2.186497272713594397778209284683948197526888851190581151161201419867022806637729879073453180159340124369300654\
7981843009395597713879538687544088268552813794353409592471507662672298530324446402995728050220480030572692527276000432650913990162885647742951524327443214191369875\
2838373857894435178461532451640194215857076097651723699600904253386951693906`319.63688664045134*I, 
   U1 -> -6.3443942600101037221300531350087667312919575119055960291860020540104600461308289315501251093179987862466243540391716813428361904715607423936768441268880\
3433359682535472827516528594416872554248613075375333759841804389073036198363404063318206687061859377238698301710410414957011506849509829431228776516472360073159517\
574154413785361322701080848815278`319.8913116216414 + 5.32623287338843415064676157956844925406377731753806524139159168544111884816349991363430980132162944644030819\
4561007743625186950551782107987298442601158846637320912458068874690964589189108282502534742694796243717078734845090173033948827283587531722375279407323389224515562\
04760741916723037027252848496249346329976090751412754631296677853742545583559`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.5759827704392995196330793383601582402082020813379952676819759774735130735401822825110459930070023982989008118783863684942949651983776904875405561094337\
7269386365070918731456475874994941510479638838395479500900655950978964202633027985926957611795186566566779945633523521927041708381187995280776359313992354261250276\
366867241465740925434406426925659`319.88020946528246 + 0.5147490840693027213005075860251943598231602157232813956113443273065480032083477418190700600858434259181039\
7476716886336922434421970047104719111705823316120027784809189054758284082971812012519782396853115667159687625699688056764811640880673499481447864762527842123644372\
181670213754800874207926846111956621810608281462032249570809145534616078180057`319.8999385367208*I, 
   U4 -> 4.12912422808140419449779807684526070145557296388072448716848847768494156712063756285517487062588751229907769380782182787898544567319889659461316980554477\
4140956330956454234849908605360269272646157269820819579681216647809548813142503036692832744332070825075927194611470827254714946981792411278557429577696663826522387\
08631956224526674283398337198048`319.8936346935145 - 3.420389798329153404963554988739914705397596364972675426321725383706137334073994296321294148177482549836645317\
6358909363139232047578959611155408273462213951223501424081657949991695238570277684065353051080155618025201168149861897965856456488226120914366085608944684213216168\
3858893197756926802491245002100795535915844927488319744185644337876013814711`319.8999385367208*I, 
   U5 -> 3.43909815698258416857485815486801725753655425455245624133068191773352505869959161996959507752411657387956306465779689575198391744089676593908486962405011\
2341009679674472804582296718578952223901663572225723622235587482050166624321538547100905494251654090348668984295612154620778592505506197258025009118840225238464505\
52949354377947615575090864311681`319.8999385367208 + 2.128207829231544952728647369690980112843846491732184113804556584497967432905283488319635651630249322962791438\
3443229844696079602940441447801616945953309707541389110626458096686473202993362742009678409377699490214479358066092025887167500445802093708824975709561949003514638\
378082299859744618181656838032776602090266700414603808193978401670527018191`319.7542311356196*I, 
   U6 -> -0.4562941447616511164996519175180838864198962300524305277385483642281166680095299657643337035182088517258308383263944370166412358124608005301827575849546\
4575098406253060629636616632921717000405168171661222384020823392909280181677543877370736478539240401708423632470065221804532986298532442733022300071725048709481266\
074450142815298180543643352750352`319.2984552871729 + 3.16679475036694181985951484576462411818269369641872501445180356130586039278140494024303799302539705781938456\
3497486486060076521933350017195342615530252281741931207628333280905613323697147156740792051298473124162858525164279120911642231685933140268671960021144364641787297\
78086685323878771356433165833672064217184143165414471350413732496120940663446`319.8999385367208*I, 
   U7 -> -6.9205166288151057960617031417450460182508983450400274102586208274556344524649087377737796605087433294284939055045207400373641102783000991483320030756023\
9022471641563959356863005161292660045343780999014581615320046493454469483207158016587648782403025932043028662861234205857365567225461596482819647059508759657417746\
523109546415411742693238480520107`319.8999385367208 + 2.74072561667400438062977742716033700151433370082271113332849128808055333663360627435437360905113764145499226\
1893192393640000522261800650182512060057552389371260093373243352526418271234381435593411563124584444431323821510503926427684191216806807467610533114914146688158035\
24600840744722386257502937603205358672065782741976079722359102495584389553861`319.6903000321844*I, 
   U8 -> -8.3161244932584380421184594857091333887124434675572831733779747910864859376540451525039060793722899499905345214575068121063689286733718588116219485315255\
5928114426438069283036723466524868451129143566595771384093153200929717346244220356754690827912837406451400305664853867370145084112147689008571703676641414044066389\
275070392298755363062222034867288`319.8999385367208 - 4.00202652187922642542268081078945689538167212232041823693767784172764603216760302262058632291958622758024587\
2406684546531865057234920660999869029959642940847567711187700900003420219074934831973280901228777896220220721116770624099587934704582542697640350924480191603319727\
85923478786068839862539592962442573777529278198440702778918252758522353312439`319.6893743486097*I, 
   U9 -> -2.5049408673862800293134725477305860603602381930293259476223713260570520344183526359023271619393252823575040019034813339378858798191308113720881115217473\
0122459508128474727041547795502217808363758940885582052054630669566725795976278789661370075621345089155217831258154096748920302703468322094993529956609405352135828\
7179251833516`317.96697696465293 + 7.336003447178011537209243217229024736288488159210473390848799187331666797225818912625450685013626486247774652526343250021575343\
9709205122043498117311044307178392454203015464705970459112575243443668964107147720220251133588385861157798738181505114724401839634888274024748429791073759268018901\
96763434828098776555797699590755483344`318.4674759693356*I}, 
  {U0 -> -2.7503581958580805477120466037307959482975294940523750672426678216106694571578129853876858759326137240373197382964887572922852957559230954851814733707223\
9745773133576115930612798744766367910330303719296827186684314383726396766711426190247969623146529619429480273218530463021923707779297031667124853417319338602786090\
169766064719308359462751171529521`319.8268364439464 + 2.69755454920418719957141552860527836672201763065427588416037025619436567621646308964374889093844380353459054\
8057936692883920993381246613672886495012901945844951212654190322154518567990874559719367986375172007080490541567223502557011955206973353219884201158148318130248097\
65073708518202518898330075364314463805862148221554982631471952963571070892457`319.8999385367208*I, 
   U1 -> 4.73693441356296317532017905595468628798266569284997399403494397387701863794991034863479432057925133271463886677327177731675584071097527624425896398753857\
7143992957765725155067295380402693559125467867335624254977523321651219377636669672311870254193110303546762218495065336945884703568667409701828941331022624200517242\
42011150400113849846795919565021`319.8999385367208 + 3.634275501672259266477909855425389748487966292779176009242711204023280985345878279932902604360676470287146980\
1712676565053786170175849616594339477965069048643803780844216085007929872235519972268894870466630979223340195117947710633911579272405214025400216134695607425598350\
3194352878237939782569636801197229963270909061928440778723624805661013517772`319.79672421428006*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0100391041171745428290776750867257447726495387338646239907346987775685027500506079124053033740041403875360582274761777630655538911939508653829280551239\
9649553144669499822752024865860080232626818075003501814079423376074690488946596967146796719191218450354867199190051922261320716817743457737113683337607834411409313\
286556403887755270239698090088777`318.5820492767015 + 0.75733084902821775775725601554373666661868012477499759377244845737782625418214941550827780241574064821941499\
1522647083841808091389546277611738516938239831980092883051168162060490126710620577886337022873857550031855893952955426099023716015568428628368398750719000410509435\
34016161777104255692904867094908546262836569331675616802387675109213309236788`319.8999385367208*I, 
   U4 -> -0.3210980669859975327243650498548435912070931418236345858934173422458075064836416769102407600942117170347917505765154555967832469541287037364804988249396\
2070740937358462833875169365825065369138123218279350663653102927693981494616547617914127052272932005062782686557823866818552119105260039299949772326491999222075679\
496653304190001227528717449980551`319.38184328933784 - 3.9283366294166095104946463964134417059105955239261985969854306772300454476615699009916006822134305296838881\
1114868405407593842559167155554320654852641837171625456241249351496821647013946992517540056829675786303545209881180056748006036657665117922092263787753521382135728\
840174775055648359875791559069589427535191034847372883884725340583542310059398`319.8999385367208*I, 
   U5 -> -3.1179663456662815163618107344311374376785735193996335135011088533320409746000083929617764597668597329419050510819677437496913891972217448344374325842447\
3000550888254769128503644042931426371192838030612607954697208964956410404530390186340735558466515669719300735117181631298135505645725999855620603305284181319978693\
987597841771829155156452642999272`319.8999385367208 - 0.12257653845168515081494678444891464452448233350716442312618100729254831901153704920930465772629720891258356\
0289273598825522909067798928733961654926475630934883989053082026089022001117459685226161852743573481692538132164965229396940107871340980592519337307129586584374845\
5528884090092442879456627455917985294272415293339477200700051967210799999575`319.0177649128425*I, 
   U6 -> 1.39995176452894492897246274083462102760605276194293898478938211099769417237561223995886934984391990746031689039096737890173182338728037197722671920435240\
8596243736546620585769294681016683952694488286694045189868691511133841770558863243443197131127231966261330851712143390044666533810954705287424552706069700649739645\
265149211821339494984229092599`319.7999072775675 - 1.77547084553141856460019849115944229448406979202198417685661731937540024521223428133157351034868020424713444891\
4734318677413945104343910422317219777516687273282005329536364886677997439650099625134351254571204576650611877564873844403920174389022513018309468705498483138810468\
84462493507983677267833226059814969714837410221119405733668046487916060385`319.8999385367208*I, 
   U7 -> -1.1846223099978876679989020499626829940654003659647614603342485262811028276970121427691015981302578871902714719560678847925265558506293632926465590283448\
5519156101027781953396968956664851106074749366752111932280602898127788767995007478800442059329389225936195621431809878288123302846124855312093248534843542077108377\
386025761183658450906050395507593`319.6357638360096 + 4.10356123975406826235925447140760291887512476495588646191787275153651854273351707513334744578306896921243928\
7656587185040368413191828827000077489552566277798301788713275802224263435264648051556008732347277551562373731589004637099758849463926287979218054843377622640192295\
02655337459729153034129601327783159178103730071270266319227289647466430442774`319.8999385367208*I, 
   U8 -> 6.35392640093902448782901825766307339517117425181783179573275648641993969167700199391102393281820729691334631168695778897115748284442438518739842444023193\
4467542534596522913552040818500120612975278279806730788254194067289660667504098492414126966687296525650068673922494144195455406364550650724007211542061771769821747\
01043711998592558093564081887057`319.8999385367208 - 0.886845981698918057509906389870384423546921366397713249417454262319409219938872785945940193452677449922825337\
9868192229243005400413300523928143093724029483172558559151023811403377883166458437700135709181816944012653781757124914216931363864384887462689502856532685418702719\
0044805669770374581075234112629598699157981184952054379438094020197436993695`319.6072876925937*I, 
   U9 -> 4.22204932235196285104085774789090531823647604039210928043347438643441693201394222437011925243058416971885960505143574142213669181662549402371223935444554\
3919684465072819918594920262259774768286246220966739689155657757338977346796281380199576657962687034330603161205776746443339425320152347044373375440549091499757561\
856496736768`318.3693420318114 - 5.96287818080739907002582026777151456871372051833955415601830806189511158793984969648065749190665629081652166760178345060188810566\
9287970565892905255858691386100567296614426759325589154269302779329056614783995031453851586705236269164285334976291698094822221278338212002198880068117394658904176\
8069277819304485234786839166713242522081381095762868061`318.55832876549835*I}, 
  {U0 -> -3.5609162299488624336315860919552137965424122748872377010035628693281673812869203838970529522563653693146356798948161255347206688035001001885776237239103\
0237106568636594487774028683188049408905203101567627905771365792809452706771800800263465630380626168674218704341646300464125240791523063016345057823743141699926770\
685118107664619476583361630754117`319.8999385367208 - 1.55079100130042417953692030864255349080887944821277696905678094174080019972124687250148216133191809111022208\
3871701676525123151818212164254869037199359470998986775993496644012041033133243661214712600415563173793544510789310028141136010197922098371491593137331338542735808\
20718070082494407091785461281431548020259486484290342676311100445215007048842`319.75976142674955*I, 
   U1 -> -3.6203203843812915095955617834151139617811327467719987126139470479323042539564868895081839504640534184943345355153629483145815689633434585757053421087937\
8639451466341371392026261885378906850617223271103236500609782237738492851573850073071448119058562258683565004838245907561757931767048423219834402487162952940310206\
684701786012010615983958629365665`319.8250332818075 - 3.92059825657421718569583833321286307453813270169597320713380553232988887855463610778851001836056537929555079\
8100172186144544871234061509277799262474048598769946219810856408051016090818748256075656119014767233035752723822854570630503786121639509819232602260873294708506335\
0056536172043664054071006416693043112522315802443836757168347808906610400561`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.27278502805957545835470723855667859290757444250535125647814776916116333025823587576515502558189277918536680966658621884274770064378643199021330232838840\
8844324691381679252855388757025566012851306107675122114033181194537646528924600995270113033712817781923847675156724172968223732308361071257008518068676511598831442\
55125588705168141280303024847345`319.71882042783574 - 0.70655959100354740163983884280946309025816822418805144843874681435532046275899267398329730655449385561385818\
0589397494407587241821620442142267683761897332696601780388279097540174124757864180403139860604349641253915031446189745328082815379887961413902476831963766001867368\
55601889106910945684885658592877876397082856334155529405394325228280565991213`319.89993853672087*I, 
   U4 -> -0.9260272177861985220914111900626221537633987425272618371997685779769626729321737956794573092696220551127623703312661357298269410030152684819371849799450\
5905116159536680972755477845311837716625553859613979157343179955422472725100293708245263376542972894690584937160544812051068280214800499962548753114884846528903530\
620804384541189240822762213872465`319.5215632245602 - 3.39904773966798460217574093757778713271510505197966104537859387262349664582956052565842814628272701200963534\
7722033739232517864523685628577471521711533475432699824753140534406244754967660683768852038055014126220773777227841995692770167228612846103298826093664437778664714\
38081765660928932918924157746659937240573159995760502350205481379138385284521`319.8999385367208*I, 
   U5 -> 0.87060744618176313791088243174328243125933882182983089490082435746603987922023759118691124787062788218883330809753130837116773886913867342201255436538927\
6931491922199414672931364245314195348719653312671963263459515017876430722187660552044935118997490311189127126098003411496264049110312311330638374514790006071642006\
88237850423627691862952998244875`319.609508746152 + 2.3742795210343457579426589551270414943758147578679603859881476488328463323364373367625449998893843820599596894\
8059280259471600415884480163144444023096634536461961502830935582464478314680999929898213392412881696195120293591703781798613642596079851217196494429857480623398695\
516238701945644307437661371897380298789455365905879832316029603963400455451`319.8999385367208*I, 
   U6 -> 1.87885274914620175298326809682881616872930398742810297903221216537846797664906154722020160472840756436477549212363704071280835526802054372806672650002182\
0754610803243678545114074329193780713785689189177306389313201258837195384362853056242820434383221745152152587494505487205399738308826494322162329032812262460085146\
98276104233724355929097346423033`319.8999385367208 - 0.744245792330165195150856676105833319815699459907995556986388918949222574549097824953395801388620865034302172\
5257436448112039457419248879369000963883468052019134696630208597882454535794514926635551210189687984904030050591782905983229962663854846416651694764814361981858578\
0977898341440096239978780894856826505227073156002244881004469259353995114594`319.6309698062241*I, 
   U7 -> 0.13771113277227125886739604968840787696809146063348183062762815944855520779691915959160512687180138173551754290550891560075554256821685106639641083715548\
4990945877496634620684376974850457509784032770886113590203841812302546323293495428476225222517656128659338143345896615664536224429259510968033839837770628106930094\
95505215181946437715292717045191`318.62744174806727 + 5.35063099777784387487223382189648378648791128376275736247528780651424045924185814891306260042930414304082618\
8576285003506827174014686148814977588673155736757070444290942838155532995327444767150462918367282410297214827544562655948541311936370246108636029745524813819947925\
37848519035855843543064709574486417214233775828939692328303668415678032546216`319.8999385367208*I, 
   U8 -> -3.0328739109021468245078082748392426647236044536249993855485066956386796758142287520217268113492692479394211286458461519530994132001148065546844129267000\
7248953761365710635735617686963328790297486262047379923594631121829434713648414246330317294892696846612793374080104151365998616080899061056528437642707172282004501\
808184926836818025800596971664196`319.70655331853396 - 5.7185150067976201309783389647713743827321072234376037408847957388033963915011015756472390695010649370262805\
2091095048398664174761222911998368498565238161375558927105727411948927638440180850046707902640152861728098181595261665497532135137880518374053361328720685066839031\
461167292860806076969646363157431125130183348985285537865510220633131968380614`319.8999385367208*I, 
   U9 -> 4.70716453870962625568685251707750683828960481269790510370544112217464686080404508005662018799595643591220819858046825143187373905584106802712126365207207\
8724268026922290523680833765224859401288237941367393806135109787766342904394366266150592444387313929164131775391700404569934490974760762056842045934226440256340823\
223273760816`318.45380214010527 - 0.2374557173620550862577048719202576785885714108805246668895707226310791596068744927672886964558877042582107659311025323767338387\
5133391387732688137317292352224165816170213953942994912674232260554411386448704248103932762958650186647072000722679191066678281656403480405407857555447212045905503\
945430933677342625513237278396049920455093702250257711105`317.15004413401647*I}, 
  {U0 -> 0.80202986733051473946354902281646170487740499379436439945069745891193646792340135561723201621769258601427481137702821335625122013408615063143436733416608\
3572187457417819946581512268783814076695872325661083667517219469819187470148429928745302990677695525079282258911447421556755549024061270384422171417662508241655458\
77979452504085852484822568952395`319.6275451210433 - 2.500325504612909718249534493351153825471091931714583320791511440553986491067658143334830372246206351257720979\
6949516280877636343780856823985375645392258650779057669511962368979223391823310357440504610475527359472248432967660413875469628395482117715160090502247220768835415\
2636661307994859850703132386316502908843385901209244506257772941781927528515`319.8999385367208*I, 
   U1 -> 0.26583566778585757348549212138871508031904119010100510340612792507625225172444034438948838644924431399033492385806912574419968803164709342452570914063703\
0968345386460437873560391675017612369020494580670427518897756904645842841064702407380877091702979025771072253562609283423425992438854552671907367926156399382246525\
7975369924924778107895813559118`319.2024114055999 - 3.4467574818707811341357034359793021718349349903262250653097843282200094688474978024540081969249156554201838854\
5965911433664300430689033524435283393980134682988006089788507856373886011370845773716669980359230577567104969153256345714214757685636933839776060599903389209510370\
362036307814670810028277859093339726367865354633195230329302327217280261036`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.7253126620358395172672379436936837304852417436845218348448191046745244569153398456023783998634961400044204662568095523790507852276896664972834447348286\
9479230947973112074844182428744334531372599056491712394707476308061106900567005395356522951353428231902847568814260047288056658440815789360396239331416578580446713\
088917518744089521919826021596647`319.8999385367208 - 0.09287568157161730926873581046045916834039628058272577235872938521261197708905418067086014260340735901657132\
9925494515218769509317055579317145932792568435801391109886258084256774798426065955987325816001780138746701958076613303619251113780936416046209390346307876337401363\
05718181709479073021629782506286520287352978271628542645883275023202898082918`319.3743016333305*I, 
   U4 -> 1.65080891479684991100202139028971237865912016428887206665636358146033626072644518162493151741823097488092882802972573092940280924630615819226045010265681\
8936267817591891699134155104258288130813708405998486796850634894232106524033275395435303298525096816629156315413128743168783537928053428088161232709514403237415726\
62220438300139012265947562329094`319.8999385367208 + 1.691864764186576960478146488529145639895724185780715715584716661203021085805827627066501645050343483871492342\
6081135619531736932425010304040891540583615636172420423430657563775837826310109841176498113418713621798789125917528554218418903281827566530959029199421845710968864\
2513810241182095031282052478248679369889187960176635581231501559575355270085`319.82228016309557*I, 
   U5 -> 0.11278349078777659089072799094698489116553074753542080591797558267767840459053462263876658179116677876982819431808577535430712323921309871994342841109693\
6420903877616428588565765448452754361107070424903638834244924276258684136537973766032167982807882428614665446332172371925196612483960271122756979959556953228140761\
3521993355112470469347622534056`319.1891123513567 - 1.5176479765159343242068485112152547226436035593785887870769809503199160886807218902623928093760353191739317154\
4074716397431765179424044956838069745267166720215618018538980327892470727166162045134581246781072344099967098660943526981061623418100031098386271518055386529509571\
862814912868239842547241267596938721167128441414146437049088450832045284148`319.8999385367208*I, 
   U6 -> 0.25646696310332780695357352351647506647850711573330803253919459237145390545043062123558503010856956747829811407540492900320944141496789993996488975345467\
6199760266799969217733020444967375728953445471553547859628721356639279540252403615235046925789115155298542182301755366379499370866143391086966020208874468934619606\
65392912436522171077543658717219`319.5175597233737 - 1.237643587867992787636476740039954420560361621287602164483872842380382937300164266666919050924893230710057648\
8700502215587897007567010662286106169812844096379612495379872459361302703184806097075639610791501985862799705908145174954102573484987239292101620950562102568361607\
6086233634062731470844420776498681059958630719704985401730756845694279982395`319.8999385367208*I, 
   U7 -> -2.3364434405213311783877672115328849654057492423212611173355847278569434012282200242882498277671060558570552804636637751667691290516272560845829167876305\
6850969681172144831885886090092580603743987258182276212275931610681627598889474604072746547752705657464069740088196073383671083801521791193450835539919227883984681\
113227841070925381800850716220348`319.8999385367208 - 3.28262195603553409163708624950979505437040153561448029010122370456041364691892340363965436720668928803899186\
4662909660926602544489995141025863313483853046371327750381956317234389722907983313134370248715497628247775208107637879756731210919233986000809401579286850554068198\
69568869764427508378133901426665074304950386221331682236494368609505041904962`319.85367311425125*I, 
   U8 -> 0.79956422663085926167782834857103713730802380365108450496476282120792867085083596040851961089911796037400613628553082440028828081120112675937877844658148\
3791126229790746772843685583563079073641405410327128757687207448938866817619727427873278608897965917970833477731017533243799865903684737756084891054402752549205917\
02839674088504302729009917716495`319.61166513993 + 4.63106743541547478980200041593972087899152073779927751800757021974082456967913236871951152156333096003442624025\
8625758723262029165063150569438207549459835131224688814103565692313876345775906961501702830848769370962451655812439451560404786775196450296398987269591783746732787\
39425637408285858766306954914925447813138449218265206734630864738462804547`319.8999385367208*I, 
   U9 -> 1.70767124996585992125568406771206150677456064880998065025393870332385244474677029365406861615257380712937899689979295035824845112029113188009305748255027\
0225829641014973320920770232380549794275078779847223458186212501033087944587404078062189709298287722119236103798027369377269151462076691067284813332913927735601139\
45912746080743901239640957386752`318.19500496921574 - 2.18151884114132075934738036308438624354376971913752229641759893742589122431762517395772802268306185726247932\
9311203043105585325865709392757674207957368564796218659864431702867232635882559794238990689044919514084906204030747282308558244628873522379044660789089855905430112\
56709254714459194840133850783504148156753464841954949340203941472378833338368`318.19951851880285*I}, 
  {U0 -> -0.0469207546471061718467184286761816132487548079880964645592428935374107400671701685140265375849803572774500525857827768215348443674042317794391834401495\
7423742938161424107253576504363324908788373266909219224156811147169961313216831463167945683921042023852861059130151310144324307529842828670223683901495144529292703\
850918397014576401064397911249156`319.18147037294176 - 1.1125379553454987710959857181505533079135401910655991100635467568823769461161848541356501770114966080586738\
0344005467526096194697374281296624025603860469470016500025041135695515547388459508737843981334871554123653783777543462088002889555560411146030011246646450621679011\
755066388470775026168652989268791442443702586601084223618592565314466634241531`319.8999385367208*I, 
   U1 -> 0.35680529676044441152443117724152182309052524125566468803692382643101698357926525046803475451176431972981455964994269031864152983556378836509523542040091\
0375287352612753857782231319786038470989134724236246863802352681113286514844700946555689826536169836064005576273628830869430002789825149384149595454584741318922063\
62044911212502723295305365587771`319.8999385367208 + 1.413162042991405635719022189339076861383551341587383116376484257055345059496776787220122592200880331352570343\
2865138622372829417199509758748436747570231390735868883076914576639972706819154539908191103476924184433895829190935374839895676681072136906121925557596071581409887\
1105426303734023731980187900346194536185984274549848481680343637121178360788`319.8978096769326*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.38079779663887215368561264514240685276352301286956496735316809402987072263131589497064452077658363795971729456760493857474333426667217242911534725654314\
8327190823206889496564434123470911364624541216750561365105400083949344029195034059386490750620561005664920364356685022258514580041114666695826493507102151745778067\
99376678859316385808078252536702`319.8999385367208 + 0.399170696647293879146168184516331124829186320210624505290723359282786672837943654365676839513147080944238468\
3387789656792035715455543623432487822462991431204439421090889079712113451855418663829109831266536363599860539691258095752707344055696200296393857910907723927752481\
1537252301219329017416915706300335882154191858786894417246906104624372408676`319.8361759101992*I, 
   U4 -> 1.29246002687103442003811428434132032760398473355664204211355481164750980386026777633229498780425177570358922224446102028396733818179248811050846009359510\
5363602616076224244407609858070640398851707243178784989849890792433418272058395560153957052499620133149002241596460279935717309380834954089049326161315400128043674\
96139325225038305978973683184891`319.8999385367208 - 0.273054792656963734661092925965377928306658390606169693075043993034645697199310199354385666660399026076993038\
4529366894572104206593016543811887274393114657469541483525194984669836989067975279195261067478963924701746621037401842948422531968243061311524522985544747046234095\
9568326014600431752480972672127935369387907801332675932021487341352928871011`319.86483957621675*I, 
   U5 -> -0.3081404704159544767923331809281282858073389759897030358353307450968027553894413502645156096954851059964963149173672713991857656587731475941934416583622\
7402905008527042178466466389044624235634483157711687352826184745896532828558846926896080556795106936575412530751119942461371577254009046005834085583422963317526205\
322159736254044315623364943943572`319.8999385367208 - 1.21846784346286153374710598066355156052181789111726955172722371313241511394760806756793325669011041223525390\
0386962726338228105717620229871598370410111776322770650776024004381225443500428437038203958853505857601992097800462170878754089596752753705811040678811689182629946\
29153896199861714067282872195099315498343567435513848717871223595218616761443`319.89777148580964*I, 
   U6 -> 0.21411110317046815501075796671447759121963830203818077648977036417107469156668876983631743841029662772427432013729022659505276303785614965541670335540709\
1127906591404724565583030153227263581623473449165964808063451920054162498940253080371790318186539943622152163130737779222760658860387257448712765760332257137905728\
27905404072220960894558567100887`319.787027411193 - 0.3402776055700627082969737818250748864510134926548220187304181982238953319080453926604678486279409742131762299\
5117101346518205947179564938947015687648867344631941427784354177493547561361215626890742634765796526424638188664405718216105355299907789201334170558880600158220146\
068585389054702405317885867844403692368379722707074608419912585809407381771`319.8999385367208*I, 
   U7 -> 0.59501664691347993851277684432318278981220858850845607594112391099884908814890646114436697240445778931487243960708533019425482756878731445965720690693031\
7818989685633508602091056187792441869843989339216590205643787118509402485989967203061014201576360838321025746391281067966355156843689399237479048254526622259300821\
26145249676578422109442023916523`319.8999385367208 - 0.053840221476491079821660086216391071968129671003707550853076248456315624820985849230079479760015305763849581\
6566412159213156949153529521581524133826968159254764385807326805958784881960104201659882279747910996515495757623038695004128074504028632542953155264510879066571587\
4536460481576656111227074833929138993277083350406374715472866626586313684279`319.5082449359331*I, 
   U8 -> 0.26850351730965573705392938615075057693212868936962060549148550965682217799088581686339642071247386943870274846692691575019246493168472379494115355645350\
5960381615370191645565838913273489345454847356501786407797890759537015610768456949870143691406657159093607277665452577485550587211717390339087370516605039252288629\
71725766884471645186106880936446`319.6044688564678 + 2.365379665474587082835583585506787594435303154745136292489135705943977835140884076819226839059534585564992744\
8138428311538191978813952119654608276607462115406803565547840572070219589466844445741378314023743211119115752493037859731582239153340526948629388566215201796728109\
9046719139000617700740227379959316687468109056199610342818107022613898946075`319.8999385367208*I, 
   U9 -> -3.2817408765501099408484781464541384518720276932483900434903528222505145602240418103003384919262766125921126278327335911780870455927272791009361400622557\
1288057291073873355780497963795377981654560106025885771506048404339344628446080091023050344458798441285921291926886515452606233797891619062079605222019798889132056\
775960526555284057446949767329893`318.8785677511028 + 5.89505710446978587194933857461524499025250154639446857269704968603057729392331868505046236773724855689866767\
7890073236639740777051112767387875179440848840144980790297080856494176072826402203008920358150857517907710623502737797473215215442471701793050796229319920573182174\
1966573446370807587054087425125564173420953340943085251189347220292064247808`319.01385987015226*I}, 
  {U0 -> 3.78509360935699420386652509587633224098570458722607026577735001808906885289264815878343844572456416503990774704845984550886695104795129951824953832105725\
3231945181280066800175490418428658613989887355596663541394898745070958185937543156176439578171667930481809535726629852340119667502414523742555134385834062088011430\
41178146341527168615384307365157`319.8999385367208 + 2.983247516180379937184108292033039154696297871914710354186038079360603632139930830178787289107611625555068412\
7626665378127552893952132930588029502956025750063289173668146188984810765559934883069708668585394159253450027808981323657765010328846227509966178977552211770010777\
4895009865764953655219100512052574314391973470728621661376919941008665150594`319.7912421612609*I, 
   U1 -> -3.3190811802062637863762272331399577396487298212437922041010950016311651766558019431075118682588930639588165958762056239883199701765299498927058633780208\
4093675058099272653302271750801082714428979546011960581163030463275912265677131887195788278249022320427555913060910085597428485625778624008994413603011553746545217\
615640342805797469332637645263522`319.8716234816152 + 1.86834701771768951451175017033055428075441900754618427276725378593365955671659084309032975325153370737331626\
5058805969407877174636475314016652762487346643665361367356327379548742570269107355459397612066214154872330212837342890352467535262220701590012088798583740217919214\
39968292036364174070651608332332517843114858684864971831876462818574133649396`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0448060939370473516941921138370171126479823288882030837501886108350793062945256672887268156645964287291485710939197684339252859317279575656787436948932\
4229105567601071078584922877037894071794934753875149424591811115246329134084041703363342118402280705766502253409254807264066380438462371137213721389512480805629379\
858829101669321357367819492432595`319.87192551412056 - 0.1400425194863942565100126833009330261443633237999539730600613186554051017466101278010418028473838605500003\
9856916107399526368119146690451685038219995983166627994879792094826753426956580803051831142421740097118124800163965166030552083271615433427109436630461757745449371\
520979149044272979605514294370518980514694017567202876127432748533429447312478`319.8999385367208*I, 
   U4 -> -10.349813534436748285141017965257130065489275861632256948122326248650669405370538259717426396970878929537994352714133105789616198438359657522968418699668\
4583930852457016877641132614782863865028102667175140103729206711830142973359808220406968190175291126653541465614814093942206958047712750377118544838158711923545849\
2891603582173228197987787225110192`319.8999385367208 - 7.7868669285253589065119965345267920561525337995744732132061407345537378720742503542747529327111819898511188\
0287160829679984586718510772689076262722515224677207626361219873174164037033882894676510551609310375671073237284279671228448848336400205637457185731849252535878786\
872938090850694893716635404649562857944454874032327193586720473450698345926281`319.78501275466607*I, 
   U5 -> -18.856060280311276418866375031919095577955354160216031379234922496440641452254973833779381787084864949935174215584545734027407404462351639174371965192384\
5869516717200132128935647670170093770240107586543181708114910899875559951358435493240844345646605944889965011691460600896705026381304811956358701839836853075522365\
7316178690641516216683557452948186`319.8999385367208 - 13.490880713752097773627593588917143999289380123264524717181780421709897816295879960001632040321576242216931\
0710847877554904956383818617098126185013162218829610710226889381231962252687403636916910656509597617887583587195089827890939527841237417740117615004255129956835036\
9794827089650268180007113996193878181926703202497009157374655950580886837423287`319.778043897317*I, 
   U6 -> -0.2051815433905419867114130498787657628862984707025545680346289464651265891848258615151686078971004245516442902518918459619293718790133821703336177517544\
7364389605536230270386564227228306632718726527047595977233464175654642212262484252995415837746006105443207419964726604245415720035047458463268903794054009075798865\
840797243297801097144624220759389`319.8999385367208 - 0.19054957943654953701748236221065710707964823859729286280264129741912214914981762882926346359713004341116035\
1188087755312039504190207519600828039803140517260552897414236750266115576531483892458127855356289856839475680818763123273146958614318105132845682691339467999017860\
53065316633641538477258624297449414534233195775356041228417005861380990164356`319.81167476777176*I, 
   U7 -> 0.03126791911823172046694692689817259089770996939761488968057529640560682100457152262249745397830631840712731902628601864051927158313073008838903200235048\
5431014707922431393820956294572499724884960045001715969221836797787522941897461256933997364076000774835801748053531117820388982777676057443662023444802007704342117\
34052514174683580351608373641682`319.8999385367208 + 0.039283169216898776412946731958362131211504846455015222143531253994378961483197595410257379159689442765585155\
9059080362631188317685028022333799312817363082985129667341613064420620040899166285964944613664807236402473539352039760261849031337938151360239470445022952357425721\
924946683046063728185754398497859073741896349857212057620111727654743487366`319.8434067728105*I, 
   U8 -> 37.7586062040468044534266339677004568047982950573897080267898809179550209220085031020881191093975991330409190129688655440181376882937555602682411656608120\
3327595072595398120956523278447587872768451926844509619581802875926134340666029025485448729459952328246208025856748450688327110429399669182374498287796240317019222\
755572204223800905237715919334874`319.8999385367208 + 26.9468201978234523048727929516624208644193085921299986445109593635237453753633115550743414534041483612523599\
2423410841757132672361797185168126006032712721736523822693975016429899383573617519442511347398224721807923345328785734070032288260031608318325643542405464510047691\
395467728031947713935601622902408979999082388292557039730568325306557506455448`319.77768730653133*I, 
   U9 -> -376.14801056245665120334406833372969920911906642098373216374902717809894008340265309719191192564085881184040366297170406079289964559354229676728543784998\
8838780035426975021898934019252724832220302170725662612422573721513147099066752901487680687330471597742358392228070193207263230572944538322737256936326853766292683\
200180173902064`319.8954893220361 - 239.198765987885691291503450152574598023673409747002278205636160849509599100839281572187548691790711812809243273838208696009408\
8143095077064376679016990087738389659698378908531298712602751628585682124935738469725276805197306793742447824957899665758718832637750403441504941615128733529857180\
45327676293576685731342969022244988087249`319.71478292627927*I}, 
  {U0 -> 2.89293649516874720637284796222905406950399262933773668632719624996005931912423521603457265702109736558667495370709231768020215445332011093834676914660997\
5436699395312989503520060238373642932850671578052508274353994420480413254103293315929489722219692930257262563257050594472853920852209624563391148783931496885327803\
26598222030059366945911841548999`319.8406810131207 + 2.999505156337686035169688474468321227453261071303495209883774668805093487582064196940014146492559412423074832\
4229902553923985567472934349799942546318773778130775337300514265138380664541597184626701538251090930808106419418474253758334224394320479016553491927447333538226672\
5907263662277376154906173187523049403625593716535288529605380248512319028065`319.8999385367208*I, 
   U1 -> 3.17590489922996287355198566359322518235673148887103836107374366974440126500528916483642129027819217943537174018405999878922031520969929379447910726197620\
9637438345351462334606109039476573884556096577464818354915109295312956087633904605111288106738659036746613497041726712859462566650474980353677146394680722736148784\
39138537811685072633646819310597`319.8999385367208 - 1.524539828687404414095386382889248982342525767015237064511672771082760933536015218846357819527961696538327891\
9364065087565978138172349975736594623226674772123794489617795211930490616054070855492733559210995938880530458598939306333063291569903253658442470422671356724887043\
3180617564327544551774147154890705734687080943868806620273179638313277033183`319.7781704685746*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.0715083801583219009298246240788310880904641868756863189124005086597768460592137389628925192530139982368508564710165045971296049787913199266806160488702\
8297477437621435896423469575164179567581639029451291719691577199574376175185806240122315580756259372477412374006668725124911305577804706877191401172450734546905818\
673737665852554594424121147321947`319.7744629640789 - 0.15375066761678173578258521909569023246306801661984739114101228042274700907817897007038040446443954656446599\
5803408022078033881906774839826084255858833259638973801277399086128676305672592322280098549706852087769795803644980535969721895979852587646691811585574309916501719\
47645994388893530560027755563965420005573306585732503397475668800709603579866`319.8999385367208*I, 
   U4 -> 6.96556891525375387456784112829383142121266094939681934080809252788364690623193312587311543878386773365044881627438276040454159355750210564963469189752694\
3819024284441670592483074840916258681712036622862990505773155907206415831370819077631735848108179439386487145115249764695551098738386832602783159304876976995538662\
91290556176662492119635675412029`319.8362367694122 + 7.706416819343154163997083566350448960286796180210496149361856015987224572071260355052731127355621111156319477\
6171005841364228152281928011325343246376203389505489292228441089144637587281813039217992958636575546535428937565363996291748618653487921906309339390164024784336140\
6875671711283393582935375130434743341386607082305164158400081195930828322896`319.8999385367208*I, 
   U5 -> -11.159989996971667210621603967744228226931260435188979750370109980965310370502123367893262292705628461574158503719704571235276227841162236802019842687772\
9880455195589098359496241459298566832441006931652097121199515719655937929827648826205887459614549267424163914025399467459412248915867733564038541191247927588256767\
6227280664944491255856749683521895`319.8312657471767 - 13.224225832797743990904257386007596959671279164672206760205916836263903360559693581352949473501453801425313\
0007523779975905695834987588499121462140976827101337753205099281773129390087194563494854019451906628973784643565056164090934594081725957904936846689945804665952565\
9355560372400716891417023015701653555571062622285508854510478736416142830775837`319.8999385367208*I, 
   U6 -> 0.23075141567493783916984521985569675578084570502253758674483933914487600615401740489864554005018454560823186791216121579741529388491255329413581448096603\
3864904119195136089330563145789847384556511128836310561032677454462560561887875541445418998016778170629610546665341890766501542065106653144943878896260354468578269\
15280576454825004442379638945522`319.854720328093 + 0.1896400624538664274217490298764610998405923538960015757927309054767123158239837741096576446295020263329945761\
1327787688838990717895482216437331294380705419956420155820501774845368557981556742962398388716737193050605521808991511769194564250679300223042763627908768497982755\
740051614708987844601619858518076295346555278755419665834475286009672918529`319.8999385367208*I, 
   U7 -> 0.05306054852138874931837674540922120113389102682568917274737314252027602802144324617570104350625131877867979776853354007703553630127801799083556193465378\
1345547052897654537622058483616600894067351295489095690619351935204611479632416747654333530647598997257296216065241057368812045782795194738680332488272828001955257\
36030942997523378298350871414167`319.85925969307357 + 0.03999673476595549060851867789443945056111932795039823150942040893383976229527778879653187225227975631551679\
8897934519056093817371343813677229705380565011271383018554821270521206121936209546550316457875690615602396850607994866855589992151677451868375796453345661891010505\
10801601690115609342826118612157064203761605904248915403733331297904252383342`319.8999385367208*I, 
   U8 -> 22.2717646393353343448758091060969189960323158971998150358576236252343607274078640848242008341412417477393946938415525087485999245134547171692282008939125\
8430503674973011153718383641875004925309463989073729725650481364678201613920197586670803176624430152898339044753200333744805953228728453578318705342924988253989439\
194759783607009172302351242417374`319.83095466575463 + 26.501546511002031939212098149853286429220754284790717523623989816622108564890076572612701089644204882225626\
9519395320347554800045400165348527275544521897973877872250254801507612767111718872794994719634912109225445361447100782423541222568546165847138998173141196398299188\
7625349014179541519937008870718065557535994056115572164600809029146111229381165`319.8999385367208*I, 
   U9 -> -168.89094219513332477486862319625191509802472952029581688956561092868092595434596243262935933169292402144507122300981666487846590893522173852586396609114\
9482777259858173511002942844939726186582313829499384291861775081890782679712010419451624028500024084290860130198983661291639646228243506234428770945088099896873411\
578382755474036`319.68310205554116 - 235.07596625676679639593371996276595613588562300158690868834236940019372417813582473228613218914895128818484069160236922007077\
6764078822460866699370538971588270848879098085333133880228165275545171509668923586068405745970748993853306554461109391181238418052233330558193147928429401587242531\
470772093943946432800257268991155085826084`319.8347696491551*I}, 
  {U0 -> 1.21550114851117819443355872476857260578633394724950040567772823033578251417356283901810627346412994928353759140218710065303404036359769297895192883221738\
8900542988626276807908711268102616544464204614636766030196822784028018999415817490882417814740393036170517336850434869200396523493307838398613885064444721800036530\
74525162527030597419052607767693`319.8999385367208 - 0.302568664933109121545770424526996514689304668735269512629177260704149440320940015864754593796471158993140201\
4767822217078443543732010785576145165718377915820712884434568668892058110958789992057845621349397446059236038295368299755675856613357240809601505539486403984895228\
0837614635056043081026508991626575973032068297606514207334457282649331924292`319.62501820183036*I, 
   U1 -> 0.63892175065141038915886687062011857925642602062313065411940948637984792986202766063690870004545489500245542564571629066279447881100949477897186286193029\
3599983784270962487643981045852685945520525366834114746559926706780506196951901831783275094601486346788113297009713147994085493391082597620103151745061790788725401\
59712186556035159634822108579332`319.77968190339493 - 0.83135208529048317729556591570100389789869582969414457880611181354524818873169683536344731923366876219219874\
0577828697765855324132078058847197665589193417322253308217995858016320624409931166789972263083409366646587051167425443759312289501463124693960809902961040358785549\
66650690709493212862834624890058357038586723747235010734204100100740941242309`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.68649311617016033112236135813825100284173210454587826117630124832384466038626758880064938782758034574647359874785246525870176334066412767983943176977139\
8079883695063224608369270055954561929885736969318047357914896457415763320717992690008387520378618510635452581154776956856215187100506052277299596829927648998305978\
73759766245729330019547091444976`319.8999385367208 - 0.125001629246083526232478171751417449199760828854002042408834041124874646250421712022990928569317538289846242\
1128104874393065375416845329065578940656462866564570246519091508802065376740553415870577783719785514457334331108706896172828378652764030220018205062693980684473871\
2577595495848567795667948793791616196750930560546619686294806073156873434497`319.5030549033089*I, 
   U4 -> 0.08444706027210027609603306437084505481556009531451680388589777175878211004133380445098257206226812757428647100535921115926221645972025275738237013964166\
9101012600266321259467954003174072627017435744879719403177876259642767151290629405687337266520036461037052359093056432300091192196183143884352653272747109550911658\
75389490297258571609383783199286`319.2524553933855 - 0.746554491552321761594624917483396501495705719433760099094829771311658367159585785974716014719874973987599078\
3952479946254539750616523452476945011326665048518279923310935739687970496809518154508950425763658049833584273356035492300363165828952379058555276151542409788368516\
4962454468727686661964644085283068681031270926064233888893111268458268988794`319.8999385367208*I, 
   U5 -> 0.42418556933714560921020358543309729714518406184416158205335142676366598008994477738068636158346094216793571371694275737349682902581206881706162706165956\
2715863412823880214903815671062075567799667751597961177824564572654876145872023994905858542161984807378304475544090630200657524048852501134697318199563852214398234\
02693847460342970838965745929815`319.8999385367208 + 0.084029324449918433252444312739282093655932613373736312920363454178087040005195914062627730287133687953740997\
8509256761697171024324926267201133087916680744279700449920916338593372459716289805187848479197990648777066418391941514186965392091819844208542096861382569065662032\
5491901745342079455976447139054435271583150074590066971175322267858709695266`319.4419660226532*I, 
   U6 -> -0.1673475092275707482262591631544615108485016048426090916333609078165640609883122751759986254043035397715401533425930793482353740156102498887933726560405\
3100142730194164330345940690239229103218325321604535124612502322758627163617129942047441177000814673514698038530540747093308426698782753555078071886653091919272243\
584421956098405432858159614326725`319.69986940186993 + 0.3252918717289054674094086209206396855112103269846380354933687970448460421581741726804841896018536726239529\
9725827174170309576517011753631277607919103478564291443490587883841987600607947603566847549070113105895948304100793092100193470707016470459560990263289070040718244\
352443444078806349788221771086954056748249062968803284594365356272954730539083`319.8999385367208*I, 
   U7 -> -0.3322013637488906962782659654455570149297353569582322368954830998525400343440950334942890597241556427526380139705688684223391075885336404967004458035170\
4159307093033628292156279438642374102383093658785712696635700595278249783642321612106467158640244889974703376201055756159082105766223975222466572675500571959334965\
624064752827195445795643407967624`319.862614637014 - 0.697920033060875811831317776478036764989121928873937886505908369491954054673018548127836569973751383736679156\
2714307373769323870837584669773509030758651713349311125025195392620027306544975393265503905227675906710467095366211914022596325745511669616571398577480827585345166\
852959111042876773736494649112988079556167307442619039699655819348631587921`319.8999385367208*I, 
   U8 -> -0.6525170588537968021441198727972503488463980942633739863318090346678798289758296186310012223314659234301797919897292041322409439148902822750714901261325\
5666021276054344536314902051197657754517654910085227354899800022577217087941058449861383679574537928917331539970530155756607437182438885361873258784818757413628223\
473161650842624751018173262139753`319.8999385367208 - 0.54252036571819158114331364492304880982403127847982194466597911696953958069438853049673587204954840616527252\
5436085662959878543860902954265979388310256251835049243231834707655702661128273057450545443868724292794862607727741361027316970439467262317945353397520883997595407\
31461596313533311440220377832835610196113205484250270662491088910082592033974`319.7933134647778*I, 
   U9 -> 2.49779728285523096475093800511787599684060237569417393077594696679692682357531081848584890960417045058659573120092926772597904590351077245635257038447401\
4674314862534606390385748553941433169903443581383831592938621570092462534476564174790498640040221811954237198903253428291708466780164471701269191535043484294934048\
19064858314430860951615469131677`318.818640906403 - 2.3887210067070944568227126431397923633956929033802971048263135702801564875612935843909802308302961806234100625\
3833467353366087456615777432221394536295365589939058925299722578774045514751636364194388495437730525999713549357752151641027033027603835485007520939616362692256157\
134081445187604308297452705706543714972528815350077243659804849685206697243`318.84270167718853*I}, 
  {U0 -> -0.5488634379401445053901607598764934886890380197562083460305503167320504184835198333892820785729832834066418657839022317673609634466239887318516953280720\
5766480330218000739825105784514386206711308783262347794628174900913173354352049116621492630902558383551888036017532273842836029954505575898432124391733530979819019\
521547471415842287898516118404222`319.66795436253693 - 1.3222015392419089690913993371741704989191571839440413137377004734310893949635455443770247165910107207939595\
7803866425350921965107085133292431347010629307404418993687207950030462471460559223857081686008123264095508354500838246577085251546115256851456836344293771795749865\
886905809193840575564135740528942719105678292170231297814409201653775031814224`319.8999385367208*I, 
   U1 -> 0.02426153507630858188652459062570410399702587445698328911484204231404519482998388228712831521827801514269217668322804207165921388893350397753609652463463\
0975402722083335038334986101707863917726963129745164759007167153483907132697505502467344214404357782322515498352370772330532347153034346289891503866310792471695673\
23859928260331238637545066522972`318.54334906310805 - 1.07872214122174714435854317810430923362311122768184459282266833751085345601373262380416257212638687898039993\
6568381532552591732672304787423119151470583436796088433755239508451998505929545056773257065172893701352646315216327503895874872783053488767002064782921537999777213\
43567952317180333788228843839524903336824883897563753265103069469234904493477`319.8999385367208*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.00068982378667280129740835051777500656026640204708647921615310877185889955259578259449268903090039644088211405242253203521416359693182329438634379912862\
7591126151090926680790349067576518339489886074764407713577630227831150203588853680491227875857112978971401821142627511462507802660882793522175442973497452563283333\
40498531048486940107448383966911`317.1510133513498 + 0.773226850868822119831600625186087018942003471036646816132746333652176927769798532439183684925644335671652267\
3071280351288081822301123648617571432976493359212585315312879642659696066996599204557178287772006874333102790826605326512514138129726610066620927843242763097315333\
71533444191981494958301262739601936677268222487288370025505857333538513779`319.8999385367208*I, 
   U4 -> -0.5339369406987248961839222741584930918706150595472178501144203132444788521786249959986508127132812786669192895689950229608420893092240656588800992111682\
3662762799103650953431227687466491616187892583454039423132145413740829976986946521793616380908254942998745074274550058452821802557698442143494348025257956779242652\
07860351256576984540732279293576`319.8999385367208 + 0.449140399716284911565821879869594380607914859948265446457991179085601681264810886294767263370630052021002838\
3696691869426823564742046146048527754775523628606148500505401749255447865328544439720257658680042788066053228643126057197243589260578672738343491789814166436362538\
7640414832608061671570864606124955457068834940228068613391823193091750890371`319.86015518719677*I, 
   U5 -> -0.2439219032739786994486802520458395877560840811454142005926595943688609829952920922969643859290446438580319879131285229985367349329249697812345222402721\
1621143155764267440705204415861737073665105759737181280376585281830680832782976041915999308927067197777637573343413299178138699503162800262115009564372268476027404\
78155922336976296540416314835567`319.8999385367208 - 0.030342985136225787264430932294417974488295817249014946080086375652755854285749377222383904863970805243888441\
0476506116127314698926891763521958768727160239595818029049975451962069627029359498922031595727079744529411050668291129727005092230756420625530504860809581420812999\
1954023809009426306857179330854668734387669541809584055858899128001125991659`319.2450060207084*I, 
   U6 -> -0.4170568302016805937757754670571075955595768869688480607187408343295669935920627140245907798034630985001325311852265667171695829677890299303236849307785\
6483279115542282252721349445611309692499466423413115341293163441819698638087532753091571155993701501361131774210434009409741560988382943455597017048762430417199938\
398255793162448608796894670170261`319.8999385367208 - 0.00900777108603608739931920951111114834491192690410239397514829149565102762281089733497529025516092346695473\
4726103758421922744371693720721419429729905553497700007583098933615185714392825710575044216667296563986605311878209870496041649848623911551755236694206231065199786\
10350505862131347304467104027004451290579565300404645693035248152881963003847`318.5261406219215*I, 
   U7 -> 0.01436197574316500547627037479878995052193067269757507634017703068059385459936698308578923476945163203591713630592540513049767093888564738344812499723064\
5696412742089155680282783698797625276436679975998486329918448101584189883730986332955667792313736611738566130962383541343082306305717263264861929818011453351096993\
7933911375756423077442740677855`318.4151027786461 + 0.8627602578579407121533569616085452335358345829384831997911693406768073654436102308677667249884154741707071412\
0229951490258144291174783285656538021349931604196569961828269429887865337500527307490356175479389553278181934968297091566910549560587956833055466742747231285415193\
854532122928952182250230100210464146498611107543381093882873357020274676952`319.8999385367208*I, 
   U8 -> 0.44194799469784741608575004755128647319113066686279148790200078521426108734840846889004778193299105890159978195641275415577678680631021447546156754701267\
1535032867036471960915398193619054580060946467748814542201480351494790707860532522861963275233444594948517104739636273544873422163708049419749333751034089390020122\
69516509124955313340015570941506`319.84550147797546 + 0.55862940364451957588057742939518062405698071102858738167819209689345187005280349540274107588050170918557215\
5850937380645699938584975411453610658076294006341610249411141512212199537730101372203095186044875733315917231116071941731020617451762211558464762509629606027682540\
6833551558051767867062299528372711036728931205974658747989492943473863013559`319.8999385367208*I, 
   U9 -> 2.89794694872604771900797992861797602039199001351072658242803001733895728097962912661202760597794971524066830180206961071572349920582651390246635941373111\
8634945108316700114176078545255945389541909621692375835499594011066284221748797892650693273412419118932270931179690811685864976653832798787597486608285135135047382\
93455500911309604205226675539225`318.9089314591301 + 1.348796117134160389381604535171843405797107868260048275000645151059777576105311636541507813733050401447316250\
0003732292414821186779450349190365186948338728425286583478000493893158639168439709673601491893202031826873476584532863066774430585350276640541035090553390079450268\
5964782172809398246441000753413323127154688038485233112907873167499346374516`318.5255274818613*I}}

==> anc/Dependency/points_on_3HD.txt <==
{{U0 -> 0, U1 -> 0.4689053946390076172250726513017279779179056590625457057616\
34853053345984400499037704026678439663374695318976850219625934124999445074578\
19196164054852937336393600485058663490310429055445189685785606907219014847444\
94185096123382225096681766829550833751650258041421863446344570367902033181289\
63701623161778021120294543796492139567181401829001002446178193817963944046729\
95735359123339748664445959075729665257574340727834243139402076258869745737433`\
424.3842945703795 - 0.0243715051429465204442305094754857736594035718617144608\
37249176563195959682229013619033603384973756390912555132144095918039978207619\
92905223574757737115334845991542875225925451519349766361429019120403885481435\
77913032264793332766043639141873209818955334426253375315021100270083522277814\
53932786224745521994797772664948490714376685304759999834262870298587468832909\
44225772225315047659717143393770630312577325622312792649228407508628645299900\
163`423.7291476404205*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8527792418249734445526366569098818926706801351158466797414039259938\
92509455017903714308290726326618698676869696511256979699262754015069813919121\
43337865239760018485035391131913623482210517212327923190053779953882355766037\
40328166122539534649205152185417313283189739860692718862832552800545704788213\
26469754980652590643351108747178194043979771077672813294680446384865094717091\
83957756627127704144285613249693610558779983840225010261184135772034`424.2910\
0086674066 + 1.31519801449828812442572075018325398210875562651431097368854675\
67708609416787587985704861170299545231204064207400964584501439730962058423551\
93792346822226614517986856213473702253945408959089924824795573032872923584275\
54094166260113198342420757588040647369791554830438545046032743070302327143700\
60034831111664342052423041947880497374109941525648268314277051343158358198865\
2278325834487766282510217001978868903278543747734627473723520421888171797`424\
.3609279897884*I, U4 -> 0.173258893349639700955486968386663158930556158166883\
41174408192978593437063308841364680714251233780236671857347128466731677030139\
09576926901736101472433261959513919132626702212487952779060711400622284303112\
31930386846412619998482576956948602077453680727986504191729089969781771854290\
08861429047814228385730793941084781777466813847214233219751459336345579568210\
65706855908986063708085571280338937419405582854966483604722071093873168390267\
9925909`424.37622107968446 - 0.0440825812099631811454784716511564694442275409\
40083153477651635558008338208621759007438435715279469342107018190143625000785\
90751048391574776524097782331143477756373373980835923873358177958396113992357\
11783648174507047345787151923846654319948777154757466345681854758705166920698\
66596463054174383791246560534474731191483467468813170412803484845974874035068\
00365184847367287704049936540173368131273964497378844636040900556108710913535\
429900853553`424.158393518405*I, 
  U5 -> -0.157667174288194040290449518429029431660925635234225410861379427629\
99360406873957464854641580600730964810335314668532629524578993246945948721428\
08148401691357244581040089506791648163917460847238543106618342760724437416164\
19502909083823968936965332773853688368446003615412340910732806233756500833119\
02698124190182573082726463232506519998233476815977842004885850088833235284007\
880034958468291115726595561755630060118567135046676299379292085531138`424.000\
23045890043 + 1.3895142704844642804554634397570261452639508352232368072372049\
44769070276691391484272300743967771196521216185121503394661756464123710617582\
48493678951865511213097597880170303041063590386027402160509322496829128076487\
41746346237397738720371708961081886278920632374724073965703356160279537471000\
06576459122378832052438589050602504868109170375730262684035264036981351417926\
55068181459494156741338044056436720430158197049203195479891946889161880189`42\
4.38182642726065*I, U6 -> -0.783574726150848117112879177037041338457938880032\
00199767082161711002654068542850400818485665017304268230841900511036768204947\
74192127451004258508738195867370991038885689315206930753616685051717077930336\
30743897132508947396120188317682134442875550582739377485516085621134983242924\
33753603231092561746134059392652240104452356128021263935520926551909104207975\
46829203520296616570635811496809958718947966270409254216907002861921514171448\
8210686886`424.3367025285662 - 0.68504403425808431399797062732476457647956717\
50711353905504435531063161237025565157549875455971454296698328633587667012177\
80220887814196768772312460826462466153320486711302550022083872713701007012618\
65766632113372063502595967828322751619619828628606724796593954433188234311561\
15982571433382191545480253347358115842015810773465657696245046170718867566335\
43151325583570445274104838645302955606832088884175419918787158882852713469265\
3660725071644`424.3424308462542*I, 
  U7 -> -1.519475662490995636925815254660601358652603958463363640255344390051\
48603768314933870320709493908197623820643788052999356228950308768369360075043\
99058056998220596732768938164262243781061675121584097516674904127045765327952\
76315373370908043302212365192703426436316843144984644178454427931429615851260\
05529310861977051207521556648956641561680378872973263904054538191675487089212\
264617116911997553754827936597882390021875737647393054949269452651108`423.949\
76217415604 - 3.8260797284985321277530303551417985794516496032138141508240630\
79761654862900152222631664626752794763137505133793998416843356839311754324339\
09137589945350658978221511158315632593135898964428883743702455355948391392862\
58548691858657107660976054100208479483038059470314181778657461233568839343889\
03179978886766817863081430032577248254368026327505753341710646458696887248026\
07311753126613381103292114368406951335249492894325520464474394082122251478`42\
4.3053982637749*I, U8 -> 0.05512121864554384279345233958454045485253615848395\
54523038810691059202846787379118739297352048212364854211287928702129202254651\
11149131415375235967999838551383357822071248567331222317092962031477026187809\
42818049033695616701017906527493342806204157543483149178883118478548302047577\
69938973307030469377411833418625490461157094646630096516036897724266890530611\
92954455881941799314561424052636562746838450002443150602655270983687577361223\
41940162`424.0688416688887 + 0.3312053698386169391046880052130049721238565585\
39868841957920462933029187680143113692862143446030378402259830969579544906862\
17862222167305614020164216631030475949079760135085402204800966686608049498628\
71833183294724444294372738527330546105052941735934967476970469199325461247561\
18544600716826229226831819274870510721627989968921047646752413004338240667164\
50215415694742371624885495762120883852403505537828132191302012298907812099005\
078494679544`424.37971211667633*I, U9 -> 1.4485567170230924638168546489679101\
99777798126916309010755757260738409433349638910025810136745574341090801592252\
10737238974314631204584100399056459291587771787924102343914092699311763831187\
43790935520286045548262638381223705715848096342905159342702163711517473972327\
87715164675012740776524373485388677006363563226226399474087092956175499436041\
69716137121128733567478258206970074013980880780638739852285389091998120722039\
39541399896552469536956`424.37503645054164 + 0.412051163011842067967692342552\
26677246346118858206301566729991122842639712978626867586765275734387044803455\
49458891237534355330862775690523593059117280606991132564709608372311724432349\
08694041039768900725797081193837532859893289766911260163346556793691939992690\
80216844071110313258106200431809042804058904357271680354998841238248865071381\
65234756527369784589244106944384114857297961819892632130622053304533970473594\
7762934926888299646438610527`424.22610086560115*I}, 
 {U0 -> 0, U1 -> 0.3581892918650151739721480051787614049058892271426626277362\
64413420778646481614429087897840784430095155557589595764528701247464057165651\
14666792040108291540735234096067923917979241540264297429363134161228028172010\
27544173549269717218552597323657477750170854982811511329032660701753782579312\
75610517996745014453557004500877108173873908975569052593442526527522963454182\
16744772982335401792770966974837718504136210612795974036010025913729209584057`\
421.2730644993773 + 0.0193237430703476776931269492959810122129280257961196437\
35076987805697077562845126231345271965186250693870377760936042192243316872699\
94165266271272103439713448419548886173726150351209758666965113857324457941810\
58028638251892401966427356501232638437470532299691329677033043176245802199097\
42041412061323802887489257043003979065034410255309883707324784834203123665549\
40729800687088251187432381655765803929813983267397426520689019894510435240828\
75`420.9013416061737*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.8255589161836485058496242019463911786789080443623462057420794638525\
03160969794401898424450790655353609684260708142853101386848643269579816599640\
07080518355439240459144796583543915979274792471366841578874582390010971717169\
00471532969458035566837566498669368407992513602652520651837470780852772186193\
12604027118659210989708139547919582433840126869558379385992741025050515602649\
67579205948513199560347722347252176891466459454305079770776310120043`421.2562\
96851063 + 2.0558475478397337235691281505807684119377219157030818888163293166\
77590897950363066551030920673130921324325234992499431824338110516506360100883\
01611434170825317500113510121406554801202026254314622150645586391172355436090\
54077435647444411114098714970586165027721568062523850974592270392979464828828\
31467453737695787564833879856934513508447978626603543065200838737797928891328\
18304669386160117960083917917129689839569861027747711818613111666435384`421.2\
487034288564*I, U4 -> 0.06601951604419751164872421195857925417444097139377315\
89327191650080887153120770967633415951122458849616223306995690643790592401226\
75844775996255583022728389294172015239004663665117114366206485576050359382578\
36471464465838065876837286450445009742730867166146909637234224976563642329660\
62242934567171453973366533862355609905160380861902114413776600245944898638170\
88511333712426170476430637000555691058472681057190357551443952584815150497163\
47855`421.2731152189584 - 0.0033516501087730438366220615812411892908972620617\
22584446954722385453152903840196706333539512175708793170400350167516860396985\
75648581983722888862546393737633491381038511801539726518870396833124200673113\
71780446297434470711924855501301720812824541507049181691051264191864088128805\
78052620508735967363247357387599705211809495744576121254020651074044514295772\
29090406003496307691698066572042003953761771864525891642463302411515392236168\
308449618`420.9305691698803*I, U5 -> 0.28219331527106349271432017891859040740\
56755740127215039494471870366492354615508631315059619594253663437199090601400\
60081434275517530114966240827302215007063702065699092007385926660730510657836\
27425199080710894988263965808777502286933325308596046390119021768879886328529\
81375516149456971707643293958818727301328732289243779715342126519111848619695\
18117523435222215373837816604255204682941564191746488816777857671391968755759\
24048130045774929423`421.03365139069257 + 3.771776649017574355811665752145636\
35252423669134901222640493596929123396784292843875834139002716326818480343640\
95367680160427647892758021416190996100436201226131152725009193770198728681498\
38394480236996788561873206497211095999876816691426167111015913361660866763615\
46171424656217596619969125786672011181371677858609647170178370434081881435664\
85199329116682062297339913399697557091209017960399709726430993365357263251415\
3583274872103437336196117`421.27273188869395*I, 
  U6 -> -1.099496095913605459655189839923816795148184450778712914121538092964\
14065958438970827981775817561666596796262623630708015022408869195335025853520\
74024826550406093921450917267937948517131753341290621920458530897252568389538\
35169686322723944374188733031815802083180626006704590221502974230626202882197\
99298440923070975049411900245520004895808128438521426366119198704411700559344\
890328362415519802773740712131432934944062868658633936360473066573321`421.261\
635542056 - 0.857898140537673758229028231456823761879374605852108871186343993\
82791336694458256549816058015066695647293488964941851794774547356212508641993\
39606051448856137812249632240517470400052285374302355689837622984403557197876\
92872838211526785766999996523516263683649643052994816526113089739028800617863\
13032641176060047577300748490778097481622707190552149500222093297424806569647\
625328525367037204905426268792863741446420792322017732070735126795739084`421.\
2369949555506*I, U7 -> -8.687061230029625073074481545393070558270564644032413\
29045682469316133057943073165561933845217083758256024567063820452344693692727\
70462598261709002993744454870406533081317649208723996117083105204264095096404\
01266539234116403681073295194528223968181040058482923835011148808812570409676\
00951047074973525692459505872309290963719350019024285618070865188120413713703\
61101043952225051188028169258564946524321332187167548218723189165856779551567\
7801245`420.9401531411537 - 12.1293709269197943700626158663028770796247632962\
63869026955935519375800113524103072008327867007262727876890422832389436615932\
38818373499387883710980448393738814460533055215012966234223232840312758148481\
75330163331737280784348316784760045080459181407658116720491293985436240829818\
99175520203632036797338044059919653461912768708733056136985507895562716860430\
85662730127404996260351703008066831900061090290198029385304677936475493906634\
948532694404`421.0589081978732*I, 
  U8 -> -0.012160232883676705539988421966651878574738470019038101523512367592\
31928581976995384049032075980709880398484683973840249413174932141717186157331\
61186320842022465870602594149181260571922280124158627545404420591477811714639\
66679358021791796928268781545427659203398469420140791950348895654118210656672\
90594682138110840226789509177125435909722197819406803293391440305951748586760\
647887410311156863801637622362646738266115231043400235724071071484135`421.079\
82065957634 + 0.0940558756376799628532926149688732258459818231190588935207031\
10339925717015770456638466252349943022275594322462244678815983042674411551434\
81977952066813639276298048649051415132739827136917580285384809579303079011748\
62228997922064723125550178657701637416754664465443036703378987302222859328800\
40380876717216999455784801490726956701105590491710616630684793770183467331557\
90597113529764230611733995006643932640088732124355793329986208001026731249`42\
1.27186492492683*I, U9 -> 1.9388861908413292686070633981225046079238455028879\
44506181926914212841121813646295781996270355189863213739935561699731625975410\
83140078620340554068357155129218434501304355319861891794708500899094036047261\
75929885370778009119611425553432425454151861858646843989532382465902359949032\
92566696605553450111657629594258504686744672922080875274492272546599158444694\
89543675692871849427894438394397838510831965696642195045484732023698780255985\
193900755`421.2709941301731 + 0.356964150633622475007963187711951914334779862\
57067288222569911561240890673380439737837590326724255367727714372335249030780\
73760430130072054795945183784635481701453186795456675498943584204337351974289\
38118944893733389351900359404946257292456186428823939339757012999739897191731\
81764752396559481138459810335270517819873564218949665122093445835881548532058\
32621754814498596807933587512868962342112714726561347994927944116776825167489\
1322798535058`421.12963785564114*I}, 
 {U0 -> 0, U1 -> -1.036375111261679633071758172088861500081272381888741332354\
63131926943902010260197078230883892734850782954784616215166854216993848022193\
39498892544911605668828001966072530928815045130663728844845694706045258726949\
80389963519509630845444915697678095738239299585397406372181317797781713399734\
07587858695393193670674333428566449869423014932206177526467107107909973017835\
53447293892696443013012291232759673899393305492450248958178379633055979451778\
9`425.9535656177325 + 0.52753683384591667121755658282156930376570608175893674\
32558821104402680032696204033731040209396654603859762367661817626718678654548\
41559375197598030281330201618482313542660922922559189023656522077975139317671\
74099386786406944803045362023354107199211324655409039708988239670472922588414\
93214850865339197002475943843097446488706859533715116391156726305100882552780\
16407346445927174106817471385476756217510664348195497515626073697572821958022\
41594`425.9533267625882*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1714723414767146977389861923256530272754461352867112104121561025982\
78719609355367802136440405333949934280950408286136059264558281414105206699111\
66296723509035967526931835094997186091814866727822730014846103057113534789418\
53118214912351778980180823515866239015148952376995365669335854030600545277412\
53067858528505097497738566817384782110761773573579429159194313211439240680259\
46867324817124591812952339227633175107024813415930840337771422200491`425.9527\
238378229 + 0.747953551876299972825786856877325901517461973105062254044815922\
89440569614234782267241107777825743646629961031894918014760734010633275218663\
72618031083409086463673352381961133888492625315449486906521462832901162315192\
85240594363871039580431515999186329361787952654777896456735637022981167392051\
82262980537861275617656477375024141064968575987507915599813259229930921234351\
269061678711860524846451347995502994031291728325938896207846718697166921`425.\
95370653337017*I, U4 -> -0.76856157271756101712929876790844698339915910990231\
53631487433976952922289893261973014238054540656032671979074932585587904950541\
24168268067326895924646041371180460975648166913593060753026082285698591951111\
74416174272209446395649396559613006809953633380177084104003806575502779538265\
17261840907818460673646614745059390250741380259788315049031646786168770119768\
48372274846524644458656591339040850765155440097869156038334517082943518087046\
72192373`425.95313523962466 + 1.048342022768039237551905261727570098344650352\
07473948829112224227205863790789611391407720321157436818876831901599361690983\
03109712794190689100443316104406111136681903810976496057970963811930895052749\
04559121949951774690505143010633987994279550763711127104287389904396880288192\
72363944034942047141108192429546551350766178448713189006590025618467634222562\
30937419444382554126473909411577027078718058490269434722068244350759462823604\
6921363163911`425.953636783784*I, 
  U5 -> -0.099531701346515481997754397843753240964686078661196399575365707247\
44314812583735467302521972406526298139190063190603959132505839041450141604016\
83330899168933570214395232161771094326476617726595666715036433314402724184898\
41826016251151033791277294856045867759358356678433374619417558886812629919067\
63090381978582740073139979408695346429579783054056084700188102115580191200567\
790641582632870568557219329458086020384808667595594544327285185077164`425.949\
0585105237 + 0.94607119621387095366174304230192404007651413891608408243124519\
82570019503488681275297502009302999858928809590091021021206651198873454514074\
72988513341264555441462661036641032926393067499221492626330578238379275826808\
11533869696103109332885141800865562535442460525924861149689752794878705144757\
66975595790134611388215890095520889156591799975141173885110795351350915392651\
5027138505860644551942173456190520069545817283781939329824319998184064175`425\
.9537949507271*I, U6 -> -0.05672478476942975978204950473469615432524211209488\
26842269832347963109095632382908116267267464154142342818777581022499654993237\
89407688612732265244153298120013434667422765835292169562118562404267713084879\
25859543785190149976763629910909409807533543158031269404189208967247218943974\
49499586823680604656109091253965221066109454758794509647766642647365635680645\
54992138894145175080091121694267780549189457746117546776148119260813054437302\
42258297`425.9527179683711 - 0.2487554015547188719820473815946526867787198966\
93716205989363962617034843398173132473762409798906823507469253026258350483795\
42509763355765669834608366949043352525790712266030485674046457077542064692798\
55556307246787069105743933936746497256413781577387780805468442491301415195166\
50318781582867617038169718900323624289454342722786646836177749925627922938254\
37510414726088368572014698231161590559799569127607313236294797361380353517675\
823681476163`425.9537071484525*I, U7 -> 0.16450646284576161873743243938890086\
28057239364159375956768575132853902164577554043524313107636704827229879502331\
33249472607017290415360093331221710298047715857072197792539779361519770527138\
16315632895719482892430177527577252528897843269914246332301050839791906210644\
32907001433586878043885311682036191980930309786577763072097807180628149675076\
80318597643174549398915920664074316471896024383433231553226760527269401163280\
41398374262127617819995`424.5299670085193 - 0.6664962829200679160680924000035\
91495417512894645033443135275488851671256105775672257141551570466332735614811\
38246943673564209240919131507683748579035134299947892770240501556041006685102\
81624810127634070579733660822725132357083120074926521793690133104556696053278\
04389726340431659148380377370792613410826590072042100230905786599737400761585\
72596717605605773309794737684183909549952239849870214564968036833950985802922\
451235023237275327609965516`425.1875972423363*I, 
  U8 -> -0.665489524066031621411849737448812314455933246020803008630152907345\
92532236804334931416090555236665260183896103685496224996402455658421331087960\
53007049364529159035863999715794996446183419856636174521316739063924663100746\
20428044712008033358388424854040992050531597632919898465508849230890043673980\
64322683018111693954563270469601164554464544464040874434348014906728397309619\
955854191742816290194470666255913171266860983335076650112654157080585`425.953\
43340082695 - 1.0254384771310521341051250231591557694169836869966812530088606\
58668495444193997016172581933315480837718187020678117538641962951294935790177\
42829000846013261492177854579645730868036166621737094474545608775068693826200\
97206365250438601246509358009187868275990915515899663699431596934529256075645\
95250525099115076757149700848946233234232133449154505688347628815067741211738\
71382600251185846724653828206651550858969485285709214234211349304298344664`42\
5.95349513857826*I, U9 -> 3.0075789229515095169783822905485009604911719017266\
49772706638704682125629988925479871836874019659105990366203115064773582895638\
61945080563759489573914461515180396014323452999140810645043703296497761048788\
63436324214885800851914602150347424959200894983610298681210578589262973281221\
20240442789783849278749438681391033045639949529413197726955748260690221630937\
32176429123940214168971740438773840739041528944730261986497296521289874344198\
732648549`425.953821164395 - 0.0034896705349572031988464569739237339888664103\
77369560851777340023594877515637510540334751328263272813616957889060244561292\
39619484071479589493143946101914196995582201602165768590814438233271095486381\
88545722677147331684377358487505202686657870710937048351827396709401616763647\
88352370471615288384537342013419927385603270020460996254134081796995476142500\
87426115787549518677794026987769755559882896337946928203753554395124136081365\
252178113034`425.71078407625413*I}, 
 {U0 -> 0, U1 -> 0.2076589346201926048842100332297700447547620121958968895599\
88612999462631391314124315013230330033026276536684007977454961928520695539189\
91864300402457760281938885458213844068597046970872955865061917231043528579837\
68878907930678934705918845029980814050694580607879243602682429808280456326236\
59843173279374091315428387711912124296896264244313319713590526831521765222237\
44178902473357888680728435199317150113017537461909444651353247330734316028767`\
414.12049593766585 + 0.043972101763863117833394425698038872768774172688053051\
58450046994095920305197983410277437044487413287635919349143290288913643245695\
83982080774353049393687779237543226365289632970343551035194857930479068567653\
98717789852122472905615535068539324815103870216675758675467899207442680480804\
72017259547696006346399839623917855194326328164834876308654346257014365300460\
03690346160326645664272824411010878474994093559583694496343193052451830396133\
8563`413.8619067741559*I, U2 -> 1.`498.8860566476931, 
  U3 -> 6.7258692559618037948667212956678396503519883934745851164993208588457\
23758507449333592589733953903092033301668358180698579780853514882265457640388\
96452954159100902794292765170202800705658904469104787999717321890481830179271\
86580387017186733620493137091586531872489987140394205998240268481372922308745\
35181213067102686026540898147852996507533488924923863734704022345659433622824\
3252852003501748748848928056708371323685921395906`414.10251955149545 + 
    4.04419324318079689052998026050227451432036078494011183766884615033795969\
69571962050687884039116907429853801680133991060930003792813830650949234252523\
23710550895686812953848947067262648519896152530787125386540189244623491313096\
18880323883596481374657350963056844389304548184394780942710510938247804528782\
65553172138422421947396381535851572185601478627980791406945043146909127053677\
447423160205330986896849077337971590189817825`414.0574631191591*I, 
  U4 -> 0.0125023856784693177166054834705883471444458241978880764756613406966\
37756951264025407659153293424905436944421174691245759202140152680249880669961\
59156522310063233667128281312733520342171537872411928919125587878580586125674\
99014399095916597353831463586959946830484198750509578401501162295973742996808\
82748898793433689343504240713401077327544485202920643136320895941894327897697\
16670328451713021050714037899877887591967989290544426493849849667156`414.1112\
5006309396 + 0.00514703893403422042897949370301030086632613645535003297227169\
26562984685867035841997878200401866892012036334438424078642563569879064816043\
65048107052660170160037006395796172128489807243730500291507799331533681441413\
74398443535755033830742386459137143527757075389091479557510323925809625314724\
10804887868862296732085954916967878483566198544991337982566679429006441809613\
413173888679580290409226895647158725877732792382725358231421347760774772`413.\
9998784070945*I, U5 -> 9.1211791064788863974128182879822003140916403931227034\
70755064673347237404644493525462666532467528405124235898029408771723326480629\
85289628801612957895148813016201325661676092444061551790298896724473398290550\
97271322472295316826970823624687459297141748002856268878725843634708654989319\
28524506137539773496701170666996187195585984894117115177305501066862677774839\
4623746251550436025537727275848053414669288028565372242761240311`414.00909771\
85984 + 16.084300273721012196117960097415699580725227974765255508090124313931\
04618807594555853414016721833623174185666840353543206807072354321645175357924\
33680141164154762688250213694107120820711204487329711566871471866770274909966\
90642378807740880166740652729704103107285394052984213896989383197210166661828\
08408061718386112625450579166965143612940927092440821599044096454945396998225\
10533596906153623910549863124594231461258015016046`414.10419709027184*I, 
  U6 -> -2.051478258066977692648617371382118431263695422548240105004654723619\
68369526644815633216651356114235727459520102819894993207839511661593808473741\
24205185718135610951538449773731945623658147088759715422895613534422187169427\
83128386655751428364421631994257487739742683989796084650058092609054946930159\
75099804382760360218763324398880069966631543542628678602676119287058315977777\
79157571065578639188724730396028484420119592623147`414.1043082138573 - 
    1.15830113207115913479780588456730089133311019498601046952458717496531360\
13779730540508573212798888011054719262978759596280873797123187144729295551474\
37372877385482531080974642591592930804802108189557061577699551596518153530928\
38751905506325305030408347591622726205469497548603432921722613935173802063898\
64013679455411977629965373110021077780009973368125500721575913148485423811235\
059375471464956902489033282559789034593224924`414.0491615641239*I, 
  U7 -> -115.3347680881766669152418083852101417830520920199813725929398501481\
98804954260304694193843677992105412032848559162084335889035099493763330230433\
67113102312350229716739277866606548216056227406793656049541167061426449170851\
91411763841961270197345687120273622611419189974965312431864526722953933049080\
06057013085341294643464112396027436693150772088753840807210052194458498551910\
9403399804326425833287185899375023141964650777831252`414.07578242836223 - 
    43.3462012603176188137321509149052210336628515873665117807745736751037070\
33310861152270391288404151447078447751751048958136316672095618634517270759892\
23533922616591747626446108514530402559286232922210101360100902102310601299128\
47356705197924334293247331854415858081576164867926939446216586519565741114732\
31972402735045743761359136576532875920846309726207854593406651097798043438813\
5902958097342061477352442261426676797539015026`413.72731660654006*I, 
  U8 -> -0.007608511493401170549463126795917010301693636579988525280646017938\
36076721089844062097277962226418218322282144623782057536289726964424864026663\
33287687603791214623929733159804186041495535604692278307947304980928693151833\
92873679082666038666782348795626822093437298896792393859023504734921274501372\
98681658864898162648399637700479801478557768855687806662826302672310206423897\
799097721838267852226808479401028948112398622448982257120057898482608`414.079\
57622165986 + 0.0085959809380748167682386606146522311946219021531852568152564\
94145201087516395480452214034801901552628102161927641734532157214157924381467\
19123177197192535843018836974366462047781932058605128813216664879157101714489\
35156269385462122485254416445458622481493410510921554141055929107157342956066\
11453315835706995475007428705219992616301243942042286455492504991779662061638\
66665303916608003846438494679567298442356578465637069187753260033542133591`41\
4.0777803384301*I, U9 -> 3.33002169029736144522941073687200281139476703226720\
40926326973482487592739341179271975331759490417237129446044619470074987776018\
87905727035186749818839096099446729363627262918462790952908047996098186019608\
57094570886874170896897621987033286118642713993584188473193875420272075640482\
75836255515439058672849077251476800065779130126670094368366991768249738396970\
203176602061724887142327160839327215914669515266892230822851606216`414.129200\
3710483 + 0.09116613776061873915956375143448927568163517933943897529351521831\
17331607222941649260967013422630503432946273674195289013653565800242635174538\
79279726270216704871207653357958044179494979262385961713735039660627431891647\
19612192266309782591468458960544443034626596871120010057556552815195390738012\
83171601311664376636801572421528469352998327016388097672520636152438405519599\
0838147329196797842100008999167891148899490146161956854804931137733924`413.18\
29950411753*I}, {U0 -> 0, U1 -> -4.511156926501862539037637344430139673657856\
11581545209369905992830764653286292590475541083937492165581427397141169987190\
44305741163171917268423316097566665559931496286751412071289561412154939483631\
87035206569325509527738420401635320818889841443949045041908321395838914415248\
63312561276217932223881689579236704282042479349975425490553124759664936247851\
31729013670459998667664486095471960406012313691312347320032086517600806910311\
9001579016021609`428.7341127181841 - 2.35159361472643843164087275910473590270\
69020843384428162008852431164361846356861623116964528139116886283244932439157\
08457177131634588936443155612105267730460631824789941395212056186119326912010\
01462854429394280617035702952774324219707533848007693459677510540460772184685\
83265504712932997548124797028119736679429484421803113475164906132072065004066\
26347753800099285161536909213000637343612067891649234193552473388061601253296\
86041034826845214805`428.62373291291425*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.406899303725942274934680793719861037544361637209446031873208810936\
11538098657758569710782567029652526898127046595176861838554506216495327539969\
27961863986924892212127718295257889684789738584653833681343329250792103270678\
89836067918946021821939445632497605231099442312855263656070307568595341287311\
43286804305310526084235114668554739659242513260843932509089305645611154580913\
932161168515070275248764361841325938728891465421703102242884009512273`428.752\
05712671305 + 0.3977546978001658616273087764605920447799832645580188689364023\
83666368512738160245344854586612176529259496365946136851296645435035015440782\
67874315063240739761298344256158316800975554326504079391495932325931351871309\
27828896540081305186539091750431417591535881290906173765915084303374663419675\
75539482353408669031934677162129318383672738186286626878853277552945966404549\
37094662069043437816568616482203750356731647185968380749656140247226694368`42\
8.39784980599876*I, U4 -> -2.705452854455140985027800975895209588052419480683\
46696089289315697373234009013699729545090693958811633093455840895618778023793\
34284692059805447988836264452715829113055777916115267839235867379031717711266\
77416610296292005016121638241925534440216775656696658502357347280009963296348\
31832661253769345459252402627863006312760317832016469348711358994870122574656\
40309799453357518688817155439539279607677005675522802972957323001084158570658\
6513306264`428.73854644694995 - 1.1686015168686708586973844790222544649829178\
12621467348007615442660016765311977276226165108638285012251245192919182803111\
64380232968889804161293787367481950750260246373109275738766390356592052699668\
49480015054891003915427864180660626118053632173252849945095450205066016477103\
14083640270131911409130191987695280778011112409954245418765224978689250683760\
41245687867653004034889493885078155268055783218180784546561670608642126071368\
756984411363842`428.59436083217696*I, 
  U5 -> 0.2392697304354962440442516468751681761673773561801990740743478264215\
84772333324328840130124978481834154466807732279397647768446885821788325160878\
77780383901558369090635268714631438018388070246466981361468266943734858170552\
87333039690196881207594390195064002468083226455950070653838577640798910596090\
72701606831452925055556736743109678441392440432804336907400145899350885919493\
02161702834822692912690422106205902337748193736524179800362138257842`428.7594\
26779829 + 0.0055620588385840875157326933894203358701405149190103869559621050\
83460128435031539167139519623057368385864587491584491925485826214672950094730\
11880127703536938856285529360224674499628775294932442737003884646687106701648\
34740146541928609652774643816346799148928035335073202289408828292681563338880\
66424622781627482699062393611413503607228838341145978940724803735019741879463\
91971944922605092341137160258441035931684922310588109803059461501762404`427.7\
0739145016*I, U6 -> 2.8483605203561058806260317058274897391354589552670372174\
29467225965904982038270631036374382819030942173175895845289381337697884148740\
08291587688380773291483238448584450225578956357611136356226023079870061531969\
93725678502256310171543902819751176065178752147136807079351978935545151135412\
43179984957070902006985707502808861153531961550498474350724712526353365446747\
75841866114724687696858959404362201003362726820799271051608859952167940777493\
97`428.642588609228 + 5.53057094912637979941583058277290805763496613530638908\
87867656618877892639180429393236748380467615324685443869333263182371806038151\
65564085781212622581335044637197322820677477511145658126599680241938006140287\
48937111361731712801971093332896821963933209566128469012304634497764999896731\
74419734979688885212399039871744151201172703192273314916253741130889277925932\
83157321029234147292184384937114793093664094626793586758458629795838034785427\
12805`428.73442205517017*I, U7 -> 4.19379906718381532548862576887797701523288\
16623456780248226853921935820134714208780401265090586904950411755066215201900\
01159790367923659474170933808414260499194713976012588928453845308009432197479\
98597703263651968512226736184211218018881037882416000719398921526981571658524\
06601162915522533852010311354147192483065769147728355790595223450647706999462\
22922765227902459909790906215110976330608832070641906769932497212101753541646\
1321815353350575`428.0018756528912 - 0.38262162866642718807342353175630578054\
29240560512382897257360886495663478027595119173815572583069114229901265917194\
79591891081517246501947284428996707795301085360606583272661890205860548963470\
77515986130563087678263351388393560535182195732076675166514778606387186323221\
54424928325967910698230327009425379221652575848933520779453013042781488711705\
60864462044681990266926262281263279721867775116694394760959739015032559063343\
45483399547639145996`427.01570571192195*I, 
  U8 -> 19.072015859973623452430679240949373559513845015557331645756394207353\
44201743325122424993814970695122655455784388725334601732243181639103471825107\
84557279828355537454080549996587979386573406202029967183230767995876697985333\
15579454718690932609748914951161279549521020663132234313684604259964334624704\
55162611999063804930780796707485900574239084808342831116523756282605227331148\
825902505499515102950719385583703519394921448845798061343075622030516`428.735\
55729282936 + 9.3848642544787554565137689057117164338672718404124486500111182\
06625822929668295755923969466330927893678472215079488089745263408358881453478\
78248764674978073606643048825833371800934879488831965697110946865217272362754\
32692822888386312652227347596768781692033269300124785565896307714965429530253\
06239848654401331978307822698803001016438859598337279374664889820554430802931\
16711222288119483935263846908353987621506624287235793138938008208369354413`42\
8.61509839793104*I, U9 -> 0.1203064997720585853097749343298772793342086893686\
02824424170629251702851745080692070710498206542694216883621133726217648976110\
92359185729945835583856386478787123810331079292031367872938523363227311691434\
31228222831324926418211157941385419629172939343834796450721413991557972072552\
65775752846058586683495190654998613930944161854456785620627866899262058665372\
99932979902378753943058629437450535087293145531507540888128271693282337635415\
411302781`428.5413763557143 - 0.373238683387480745150126629460669243750018432\
22280734117786504140063493979431103405913487228005060631087739612519967653662\
88832959184544637061085387764021829715329804185801249833562414730565725170964\
30229588335780652512820163968404194851117714961886015030685727565573963459801\
96766451208894990293454604513580048805273199923826589930098980887588680532093\
59997201129982010364872862641468264056590222971746967776087426885443830099131\
9856530330177`428.74404873050065*I}, 
 {U0 -> 0, U1 -> -0.859170587210646759346444265815764793553331563433225134452\
54782683934231250537381754021343482284114099678330362878921354894821904422499\
25569026471705121337605260381961681401008141014286527145239145563470646573858\
06480380805547356743423720171394633109107995153346566029289099803075560663624\
89078194917537735208079361108633821111231100157512669291357117215294271618901\
78941352003043328269944408346482518345779950569888786944727210584193018684186\
9`424.3816199127537 - 3.97682580633609330250410505769692800676798786304202298\
35364186348245004869863941684251341376279360698355586808401844051108130787772\
85525860234566270405144939859417740481980006234428692645316943534157195778126\
74733241589858514861385174711598219232566751795097829205693620028852552482716\
70432441702368172968107424632082002066553830033669985694271703423245889055450\
28519477753903784993502984775985550933946441326554414083334129511499058505365\
05591`424.62947743713283*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.875763692093804635203663974834596086656958757326595637485652340228\
69789228833208815268218193120789399539228980844458387052283102418948240009107\
09428207938582478524012941498918301956319722664383113833632917734797876569205\
32493642517727453715960878015775431450999473019640098964447004125312658084514\
38115072309290107149161718220028029190766591957495579390404164422385291715586\
99622980360301218016331144005042059878021228899449582412524706941225`424.4834\
3152286606 + 3.06401297596653239967211712237563501212473278270825156721807342\
06679405760203816590235277732196037836790767584947254229683409229280499993742\
00653451145726468769551984949998552080860589309734365396983549067540268837817\
61967045202389515175938564265726794015227330835447170973397632224355827054312\
40880592612311086712498901600349889053542575640432126973698488974942043528401\
1894425518881921982413261850700623814763994236835068768786896492215552822`424\
.62677685521106*I, U4 -> 2.68042228424721451800699384489769281672772515186334\
43885385511860309451390632949183641416705578663853577861838647655324301008130\
29380133519241623142359382394741327827060526491106269824774866821018913170118\
30738534534256391241560115754158122629445080455529626999120024568844638415383\
49535615035566000421006442084949662486277800047707570058538695632075808393939\
63815903061469353461446536675708466256845077313061513365808629046943554160224\
65325187`424.6271649931143 + 0.7391718782091795841215595695664327929324720568\
23850982516165968415519911656828386415904046191622748557774675283372312921156\
48069775666879996166987526834471995206712319210281805432288232665575874855099\
82453023620244492501535783309301193570490519820121117788987137981521428678929\
75931883351878684362075006222768066660638004751490355397993282476174676335257\
00440683510969456784956447186938457945029870461479619446413667971760879292430\
552782615667`424.47641174297416*I, U5 -> 0.3079259211602240284721759268949448\
58980781155955430829837758853206401568162806923772118360074880234691591390490\
75921917906776265333190444197674593695723613458523268453337877350404257036337\
46377947263473784953164649192430072060902371982200872179724487586461205613036\
61351451013923622412919587963375205722002839523222039409555262560381200136304\
73595881748521611436237899711249281441844177590477032510888932487325655545261\
446977079430769390035643`424.3314855214342 - 2.087162884101747840825851965389\
12585105252208712789577807306370450979192465765528826584267564169224555991549\
14202732378281360044048639642167588474187787729678275704865630598041040827497\
20776029456469211537120316387691599138958391265119087824564942978299634249546\
78696501095415173361590917179192328395443589168475592673583828073036457216847\
40521883497684031043383706292830193551833394729865569277752681154628656935378\
7531522923895670821751989821`424.63214541957626*I, 
  U6 -> 0.5919445493271414583407456854759977171792697457340410169913180067541\
76946653007119730916382971245719256923121851824356509269502361399541325726353\
88852845397073482310839200192860253874348663224059320790904793663390186237644\
52862983811123949678769001036264304961179597951574984802721962570662270583193\
66070920030654477291135126632707132357326105947061356812247909094549162832969\
35467378986055959476577613485711284499504504406146169175020470588328`424.6051\
046600663 - 0.510130057187806644852122710788500203570205478779168260284996911\
69608353666063754810744809328612807067514227131219869673602172008767925825426\
91606466053037635219571837643372111223051520990766541674821640692890691911110\
07807637510321785127112646933604895510675062737737446450556183641047787763626\
02954806993357265655538021272190650569323282376424608959208456345547351880815\
841986480203701342588397143627612301858892402223652993499346419367577379`424.\
5689899381733*I, U7 -> -4.566835312481055504588233262070695127905042719944277\
52880567073882209157956464516386282658763917445162209245102737212137021691009\
46932290563285456003762207415215775990363517002269665068689183950768324323433\
29521844164811731099166716882896609739564842504365277533577568631059585348365\
44484506449338852017275200667632023676353694487485565125575153125327665357797\
16454752228708611325424733954710664353881316701896315970244155364416045554946\
9949501`423.8401032211289 + 0.94217483082866961874497137561783594086128921676\
98548497700129834983006594721060483544339409539490024242384180715495532057698\
32594836889533503059752704039723889397763805129746706508973709518524520439210\
93452420354174210791123389041222063237780086804111858729086645923193814299154\
80195092982240502551646698903989437665031321793242639689896516580920388214840\
28302229500128949758190646619683841635981284655527751679917734893408246155668\
49586022671`423.0997710863771*I, 
  U8 -> -1.805347307440538674117811622503329674330789947740787233007898123762\
04570729842299024212560285511533449186972248749262352437533351181441393059818\
76698893324962385514987782509075347937779407960625678785158087169814521948944\
07313773305705728600816617455893313755074555316010147616063117639628687507721\
69214225638011085118646787526829719292103080502274063775356391388503031432359\
576518985712986074618683724367352453189906323239883071972798925821091`424.623\
32877240465 + 0.6779939556453996336109201469712259087184972916098511001131660\
63202291906135752228923599618239447622731775710895852898195255684822349743437\
06005349465600446792717841372263872834822781735554171391880552212530147775677\
87719213587830464641572036236671123018333603916876060714557656040103721194579\
07638799978693165000857738707512957752793595495425520944681558864621691613465\
13173756742660895720715999453203901561627830350953655380116870563793027343`42\
4.47778539430755*I, U9 -> 3.4086847448120741120179137967201884424182623121588\
47591424115357655844969510421180080807358417253803724291875442542223675423862\
52764819359274464778590594751847443634291419307349138326943592638166523984430\
45172507388512115461449238227630953498678499839014992140859453227812381822364\
14027696591624397587890254114194325232306279804411696682250709937157661498345\
17364888763706764370512217450910876662228408300785315027612625994430569408568\
782076702`424.61269669225953 - 2.23862257650082470644970382281778051593485599\
71431362986736838510972566219868665300486845787865485274287979838673904585986\
90374378193049054282101711687948400462249068021115944320385932607869886523755\
59119609634214671062950572524179185428739013779762804291642503525678817043928\
83390397461058083695040447519433197887056546703883803797746717062243092471028\
89738385884248530621050766306302307275978047010412410339049071091691341371343\
54380714497348`424.54518153248046*I}, 
 {U0 -> 0, U1 -> -0.123686657229318238551786359384490815553800995494610896946\
28878372713236340026811459543110968594929353500531505367222032583532482548133\
89329602281034273010751327824555557005099353543814660802786395330526508592753\
27242553951619603599836133592552083431303899752868686692595202686494790453213\
24724483439110777693637883806498732419681774996436073830901044628487253209966\
40749881893434487170730022811183883630950250687078307754940939705776824092173\
6`428.08561229624536 + 0.1377202895377610516820377440072418335001864721931374\
03708902106425555656350404735607458481481875427495027053172690036711310995855\
89684334412759234740195258968564429048109732183826052302093811587839296268588\
10301029675978688454333039536466114310596929967851133306212342324163585599310\
28947300755571949485620735228572377461885743325155046323079469401021133302009\
18507049535245491258187736201400382039967781799253985732295159093491763483573\
963038`428.075545083262*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0332844517733711865789530152747242431219470839609534808075283514925\
27462706372117716750204996077187709178687100707277610101197263106954467139044\
08937408900138866160572371563332704291578137381587041050267531033057697296301\
66557747193721831337012720153145522764751082353478754334135374247824461463792\
46941750951206515651401010082270582623350895149604228659796392039813489746645\
8761144593413486761800218985284015325366914970042588910043180967944`428.07049\
26469975 + 0.0337037437166685179692774729015515480873189491185918879205728443\
94706286969977928297298530577800849376668014243193559387315757891667348713221\
28478005452730890761039547703808726883012073490000685842691021306664404280112\
54559121111935684215011276888817135058638074823805976397500558989402126097251\
74416494103431535377738018792787335189088378748386454107823400053200167082240\
0151088696266620452440787934733493624843016050046229937861072269113789`428.08\
848135078966*I, U4 -> -1.2024121807564922243321703338996995053677313334957699\
57294440613139479393335023231487775374303692840076472943827548637959821284160\
45531979914912625557472938775809979182387973322392605497804225581997148800066\
18503944058050453629937029100174560887072221078942975971994005276443397297559\
62199868392008479677959733370336107351130528951093535161502531942965851294494\
75259277764311115914188462514213856513423076171574815632515203178783726034706\
918572`428.08175253789574 + 1.54408363831577721720215748294640655605571890002\
86546846636712603810667862436247728880859375573085724869848684538532391088943\
34407251505975514504161433522090130576248967346683346461008753717522806582478\
12854335988166634505919924143595914156594987699348739540898276940624181846388\
41985337119451149457747833511807786347934058381097193175974868261824029462726\
37826376052696574628711201084182454311618895345552423315891043615712451650229\
43586270662`428.08087627802144*I, U5 -> 0.06341732384828331584943076477708347\
28934968781316285367216555576111078556152725608359094602902808440053855745097\
54047455301416327394385935441233008143286338253218458605828641519058167278435\
58139039384054830552228831221534342754479474071752692624725948937511899010142\
99188288665088849151004332287488862239916755555413536599702744553786319380715\
46091830785364607302744070888488600189896404165967636844568886537708417042268\
9842282836616438930983`427.9045801363985 + 0.35629308465305933396558196327226\
18395741955822760680337741556667286178901588633132379599258468751908429287882\
89223122636322051863454136238883863893231241363846213777757518782681548274074\
42826498219955084234588697399275921111314903149239145738470956639885523706320\
76367510937503048192219144738539870400640507518523365024466393843839891220394\
42391608567394829887980326674723945078948595057886193261416880268601142126975\
55375997070527965837656272`428.1073969059681*I, 
  U6 -> -0.003412998315007716247826430883425461029975762345200742837821443062\
45099078909792198693803184854283616792307443867453693379352607561693289881573\
35173302828972739686686064240678339848641917706730239636454311826579765931504\
31087414275026886284140826530287217582393127354722233674294310037215590476870\
95929385119200792860217562628161627238381066561381172561574067123312461071769\
716924654923270096832818807307882904938053589899656136112001986974983`428.079\
7865282447 - 0.00274065570152394963009453121842099603268598559381140708388531\
92563679219053513937991437174074216071475037226061408010347123747317626695085\
81651702609116981668494192962895785328952239348516916636429995138922909816022\
08091499597388230600320157506307558325042324486611487983929844316852687215497\
87676860269454872923138280841509743315591576189871306394443832116472149607225\
9825580400959137332251961656109292903756114014551668535374395322587763122`428\
.08262763160684*I, U7 -> -0.0029171183600885433514845640399345619317516435732\
03994679728679299343715219153829614647978861502807850406439982876884251079876\
09305976797700671731904189349616328854689453493392109769028310876395178494333\
14218024294887286766086732289603647529227343387619660645253130009615279513809\
86538862316907133505978554855909506123730739291977272709527177228362473700643\
32451391711713447951415287341683248288916832743986967483380464439208909920447\
764232379`425.3749977704569 - 0.003400692256265000147707350918598606273197427\
40109994951438094124148290894745906462905062064129921023157095066497290929804\
14374341913992133810437415144957346454903154689983330711509577486904633529451\
03906976175187458571419185242603777074344699687522290409967060935297240643608\
67730277577308700819515879281185965242872668690959862762411108054890973310111\
61642892395027865261902220257590950275921341478235039474980380545646496567515\
1174049332363`425.52689621910525*I, 
  U8 -> -0.314774419092505317446891652990747722426728040056286034422408531125\
04337394457775062688711321833105383459100901139158287794405134406068456153463\
43299679175808815849626968871866212931426128789874441414584017720113249312840\
91831957761939343519120013976792118510834679754354883007705862831715292037429\
66165130460028659167333522184193859462902018826554579370611593349830931888298\
17046662088481113536404500738885258875565838317413516413002044884595`428.0588\
8097729115 - 0.40317596577531399806723549129661048529744678768463250669108142\
32632084478218363773421215226956716198512404517910942073064884080258557750707\
64144854012655303292763214108695650610681712295117423208179409261903542029502\
15316343890876927103996279352162647118883695953139169582364445969595137501161\
83724470714882607510071174229056259711766625698506917979760178414465262934221\
8907972539163187628647116027768085014566024496735705269948324091803769021`428\
.09323596574075*I, U9 -> 10.7501466664894211459295746092082302731513890836879\
92809586687201277248566824793818878543848693880920059676780811209473225328727\
82356263557601128141501763417383115484360418428647684565054784771264595598134\
16246260851572163107582555973248913354280515511476144264604946397402582735508\
49054873271601925074945570194875960224007681890779150193345998799242445069310\
31078828183823147525827156900671809601460049686065232066914488034327472817200\
732943177`428.1088895348151 + 1.242688267464326594454761242099837781891695508\
49741259717688865127598641381319886939460951187541731468190162560991081725291\
43309071841121793995661491119518121734799561873844677500592316037520745492275\
24185200997920525388876421892096402776300525945298696881929590490468308913788\
90960022466830272105108475162869191343300330853732069768881903916985876847497\
83663510729899471289005692547306528306274841135679959332046493366016731979481\
7682151702334`427.8751814453477*I}, 
 {U0 -> 0, U1 -> -1.256727029317686096964282590767943681945733052405180388160\
87115741705660912645779253011089979008488426450946158220526626585541597437987\
42296097848745639046410287183560624855184007925147462530498298708126403930882\
56623913511483297292993005966729317719382975616819266205965435257111251105723\
79906555338134021223016951584954945483976512011262678508647224260120936791292\
35826625086673346874873491461465119317407303871259774658227737851592458250476\
5`424.21089470913597 - 4.7522249621933702885292138865566025572712090995515017\
21780555329091037280829701523161736849866883080582616253173128730097331565234\
22140194608748043135162341733329060674891925277491353266731191500625491218994\
91219124882287256452099161842604261634552380965658277089511109714782434633419\
19005986715154100475680588582768648792193058839489279545297504902991400693567\
19779814515535724980005378139440457031729477283312363063845714825254276775374\
297963`424.3505292234309*I, U2 -> 1.`498.8860566476931, 
  U3 -> -4.450133736542798307251116448969095456533149528161790579366405189039\
79209794973454995698297395845483374313579450137027405615188438747635793733756\
07834607659753822688659457423313170222730589243003542919862259644875779153728\
70199105085741519708303627849910304231822215942458006025871012985219630755203\
49256934752632725940164289161344184275740066989391994114405754914602986641075\
309150436587909125826524013150716319312543094555803230632637879141187`424.347\
6151853734 + 1.73534125880249252856646384449262366374101472344811626214019708\
12332884290887253804968396700256113905948051586273938489610750575195128177671\
87142798935237009864340069373317103625384887255785133299448954979007309284762\
95068102236712003988980677555823265821045651472261771384329536341878254440733\
86745849988002865692437937990051005484727550914526805317479157520893247533252\
3331090089335700936678538051195104456397772666011516520644814938588117855`424\
.25408738439165*I, U4 -> -3.2455437381459946472340408450950569256194120056989\
79415257075819574417449464441079017013538541060416028425050196734389144558008\
61158241699082352174970364001842395787642088717977363569972791803938771565669\
70415470214260409892648375999267135120346838186542918913924363587772916139943\
84431447342764898424045952931252775953419679454811994459304959822473183352708\
45082738611551698840491106681932246724710934687394489027298182925461495295718\
022711435`424.3275261641679 - 2.446380325663448738490910262065413186841055299\
18061753320281184904046973839377018646124093583189281634014141222922555135123\
34620921760152962223825983031168347588412094851980617108978136589807688571853\
55791178052236081202615935264922219641235771041395908327311871633723178290478\
76841155159907438795134745027498624860791390475141940039370940681063241118434\
02516590439728356376087373812046231674121252356827941534033162356771288403110\
7254137437356`424.3264619428158*I, 
  U5 -> -2.477481801171679970949253626699829190317195282900554861694900264813\
34423112841995019438701887161062132461705603283778372404571052357148937003198\
46854454601190940503209466002370968742555284199007396898396278159610427934270\
41790564332853290838136750024802263675897716047980377225524910988314791342176\
22374350083833374534131966396219762394521360068848349582077823599402257360147\
306484518464417449223345197616162140372477410449628127541244604770459`424.341\
4496157578 - 1.09922037135545494123055466535824427600920523673389583526749897\
53400086079109689126180510623724764346615883558891448892678837205105536039028\
75769402181668895793341172607588059915129068616176197359594309999812058945681\
32931394986246032292061336577338352316806995004694127224723321795093274234908\
09767040981333565888006357682816366752936834018977069235158666976518536141827\
8394797525738570067811165217517461208191564159585563688828304988407154721`424\
.30649205807094*I, U6 -> -0.3509329574644266240694916460363411975120421291715\
81580841513869446535597844769692704058756491593000636338286674108061311493795\
50032326529616595714004792363708993037888702587679138868308421170212018887293\
92246827881779167400646004600733358884519105011299258560394345802125392303317\
24156157649547300917628750295127483403187706515547291125211824921029779612139\
47023271407265351235278214159684930128299936284233085685451698275750239028430\
729056446`424.2796045458321 - 0.666875641291385988531137698290914451466033580\
04892149360695106379889762730064319613087178814553364828743207643373690447622\
61351956042169359033400842905846192108550272393713972034869012092703937224557\
19271188137171487475085049569674554298269622878816492482598249066697490823924\
47275909794736131823952666951907138046901790721062447905582252191126995210037\
38177799189471347833549235564051899932351481206651275918054988604118124829075\
0901266275583`424.34447284613407*I, U7 -> 5.528229256457076976413881516377969\
04058413377609863530578465551836239308105310843517118358958763453779343217990\
95940946494549204450600102849839027959376699796548393157285626771360658449299\
36698933065888493271315315347850815719934584664815668423813308267675452614668\
86622974869004314719034631063437007739508746468407843888349601456452518248027\
17476991712629138777242513438221989501209612103672427058201916669108322152127\
7984633882943837536615894`423.58212863617365 + 1.6770795630151995595964664305\
35172941111368632845762965880599609042832373438776176050987189080263240735092\
79480427376884202251791150713700239351403316501780249347937534847712802679413\
89081248293028769505064034860447401567888419829986570529074114017633981219291\
95467381843147642247063953718520560247133759078993226211067008665343142427098\
94095532199430489789328485079519242484996580651767656720538788219485096929977\
954204533578892405011927622153`423.0377217131667*I, 
  U8 -> -1.134907725026384661211990631099567027290608121408494022755052164181\
62413320817640123970322407165161030358440868676822846293903875383436054008847\
02096060113243285866996194635182939973571980711752616839959781070599092715947\
00904805388548805032480716768872460631445917441966121324153386066028202138667\
75121931184155699475497917358418116760177552100427808429372500106574173550612\
621111982825995908806737074583639476934488016690323623880315927184507`424.306\
28163557947 - 1.4146264443105913942810092502878168005155236731060129007202120\
07835342655229366508807148772681238237914599099700216396767048528039156590487\
84522526669176184198785012094279681050063772851780074927532078768722628768372\
77070542551309256528978536863017762733139277332174108201986804198964095510863\
86436389263396027235028405540244743097743322058308088317601230452592036016576\
68512299382204016646920594135337204212767334085499742603493810646604264761`42\
4.33817701819424*I, U9 -> -0.712199533692725635640037360597749091409789022879\
40883431568154526672352459433755994059871489412126903275329408132826012573440\
47008200444246275421607586136177108182349510872878731515381449535806627428055\
24719616000629609067287841576522372839931408960044155205005362248400275945353\
66975409787435815086263323533480394539433731503690474952959655073402142005894\
71998454933630209358400199366123509509702239653307272466313465577217020317976\
1668111824`424.11996802427393 + 6.2983248866994992282950628677272713376587978\
94454740414134911461271046562112389878349900273973113853237250720708893417489\
41107414369923538100898098781526583525769992531457835389836132874556776713709\
92597267079721878355626567541764914740221229692210680702941750105825631083856\
05616500445795876705247205952966649670309475356717921094567376303068776308101\
32552401894591501736965618828755528736470985113148734456031408956622507584658\
10537059039442`424.3540701567155*I}, 
 {U0 -> 0, U1 -> 0.0739235806240814838353608862457915447097284615461346465591\
55676818121325353524946510885162925266743050032573785364825801473275183451463\
43895559481159397891369541657398630270242762049082817149500681606104088828636\
97661264756706167475494733743237615524786554160090906694512687009254022680713\
38698347413514009323333851747040372246554383818947094206821001792408114655742\
90447009024424523961246950119327673671904196406219035242443414966387630595211`\
424.12344085013893 - 0.094945572083963675296236447560674121843164378618587702\
32694074611165079569030821822378459295687899852752121126959768528643041770348\
69445580228835160297798996511404760473086423524191059112828869547711009927481\
58129929759033144209801279414417953606724780526444620514254608928862215117967\
48439872714008261663183749112379324460656662170717070362520481843979639172266\
77476689498269760900310975257582380293673489818732181700715125142103108464456\
4627`424.12742347856016*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.015729061896517843755829279320697232535848023475515190247822031294\
22870114750861823099422777919423017839850717035544281003809842198204793896976\
17404383856855988036658290784725266760238537853098443190057552732035338343755\
94159542797577663829316349594435993121041264527593434366228432825911157978652\
77503372235725461623862163654612641569541666367144151400612433962060410658798\
099967551080565710591938345325481810555762393104485945068900806995985`424.125\
56677476886 + 0.0191991573632481293110073437234805932233156133195999349458707\
71474428725643928718042765957480957652009007939099786797665178259027436405862\
27670578337015469216748999594202159337697129941360724613801666024696530179063\
49045820530772250217173344191741780183899935135217487649058779190736496022079\
43319581582594604192302904749181601075237687810023481244949879782296537039717\
39059384601302125360144643805308881051274848971593116325631132210430468551`42\
4.1247016218907*I, U4 -> -1.8575273352604805905675360851089204106976786275874\
94602559664115576138445266881999074619175924333525863882036918991867669397080\
61063895080900337362673082177768111455012376468365608800075314101255729212384\
87011693099711794545429427502264731923962920401642307711263533942555403918481\
21149527147892973269176726352393788832938606630680265681498181618550699629011\
49180171474991774046271647707044059068029537186229063330663985153839962160468\
25275892`424.12337363545055 - 1.558823717000323035360455270355919505773214628\
63115182470799347408433688546589725800092016345334889392813163548469635082848\
97639105916184792032650379226099183095359560542362105414115054428963764498097\
17556619819775718529125688893116759095442303841672335013725903297365269582422\
14737640792482185890285318362818313766504364815152033451801420167039288750039\
89735223198206227087838981455777028720708633449157456018647707240040600724790\
2698937727637`424.1265370513822*I, U5 -> 0.2852163821560500164786596988917207\
18373812895315234048990679949386497809984273816759891410721441423107533745315\
83229737532213828105855831584825193939640630976374406462419962343674464058387\
74617670122431590995068973429451329394274640025756332502874336740968277095805\
04702774531930135124684671569225823010837531541611572529735273025395173348445\
56118794833679737773481471130302029504898624028198886809194646365937177152926\
017834626157460020656198`424.160573375914 - 0.0611537674298141560199918179454\
40235592008690968878384317754620022681195288999934394796018730042024811767423\
25697272138091962342041793476268396100882512647600270739104343548994599770685\
31433174875004203155259698598695214939164103594638276179134627516167674485358\
61883642151829810787625529119581848583335019652141850131451371444132635968160\
68278791467109511625070246760576560825077128282654614988182731297550262865694\
36049880822782920490525545`423.9231320281795*I, 
  U6 -> -0.000715117301771216626605269100192474510882316671132468019557246733\
87017959602875436913041119538049114787233652805760479458425041253166526601600\
69839710112776396067811238998375391388134586859780359793237327234575660898675\
54375386382447723972742570431334876304829379220213579394149982229031343581296\
57942304557793317436495429145837857880739296165177341110881544498373043933494\
984934987750825556873548786928265760580115653514159138057030555612075`424.105\
5874860364 + 0.00131031312665972035701855016403976201261338367862279467425247\
98077425252008936366869684332324484627756686989058306352469433787652565160422\
32842025268756100146779531914887859609565663308640108048446077356766024475485\
43189664344850487403029784662645871606209108980356402622341536196713799060839\
77811360339896504548767714441768315946560443810159090126757094903364548356688\
6191609568462970279671414417323259622614352528277097228723741312996242586`424\
.1433432187708*I, U7 -> 0.000980649228204524754540529399385414674596154730171\
79269604509958785800044818929891454605536767135898506063050163621051703961107\
91211611592957838316845122441718306728747434202833462012516966313692816682919\
84011904263804492842969069172514575613721408958935896605788438785962671435514\
56924026504086428216271491730286279635299445323138417280401488714168869037873\
90735535416731862386289003191877908863510444115549674688636505467838682276122\
02844`420.39151528125547 + 0.000745085111863565972010289634648122647750876537\
87752359228728666248185118569521696420229642767653752378205991499683886609589\
53720870250342870466185329532661809723575568339771647869836987667027401447218\
80181878542426600672421658495500332404351002627679702388075821426073671141160\
01506868330959367728211959049699457114979086423241485230874783810888047928743\
53237903185091128984195071988774075159370877111871505775911622715704880538006\
1182576452`420.3725211919088*I, 
  U8 -> -0.316030963086277187023986223229438529628789516429355004340004161865\
50755089176544922909593046732444014813619321175382779540207050558394373184286\
27395092789538784070043572441181277542463167699634580752047454616658384672942\
55748736540550939496372186012467891966328604265875051323213505751178189330459\
33747432333679099590942298900856713520296447997612855765961201628748175813494\
536795977052656079758484368991569465270100474025399152928969177910483`424.138\
5158821543 + 0.26512883830561996975995177503632841118607078930486890055329228\
25503099186403858800973827809531442115794028150781903000682322914989068343654\
91540266194360122056157595589107783876986779422957822167054683035635027527609\
14335373346070213766909817382783128041501399974801706192118302577696249073194\
67797980387858629220265778516676363428413187410792795210857662225326958330999\
5922164120490719990818457997787456791298679100945192264522384819706008133`424\
.1005196105752*I, U9 -> -16.3374841016156012411203891833613878821245101419279\
93070355409305550955415007259578845863613721253864617030926906333675201929845\
41574593409437587531821351608181857822256266694098378361505944221967710677110\
55687963126162085534689217190212602388997941414552048745907279325428970480194\
45184120185455991709958417349194818894564774591855646761087328257570913832771\
10408791307709638706895655779851125864553221342523470784579709530564599004976\
987905143`424.1614952618083 - 3.087692755054742627979681387932388897170903321\
56358243986771755621699468660046675136839013087610593782306424157891929412436\
29164458307232271768270430552841635846665929338884579200367365851219627792183\
10445504038244573571153531117137069087092063074465983564750966328389875170896\
51211820602069950407316929289010756574402883190060493781822645208081513320521\
64412827538140026293942591320139202476993101806345544602836398321390316121211\
6352794664958`423.942530548835*I}, 
 {U0 -> 0, U1 -> -0.166490957291935947920261974757793528738090390653835259556\
71214027800563580612570991342737114549256353517739704890693009010755606221943\
62572038559533731868853912955574959453922287934451818647098185378695189308811\
81980243342303322741641651361104835507933482945942957416899270853310270075840\
63965221825475317208095722181715612831068452327720023016988848138448726103003\
70437289339288818842874476953813410598598639745215760884336307816249837008039\
1`422.49632360701713 + 0.1281700614426775682200440810819048922958525635526924\
32824129080995740079401753757449627087913332966847375737851264933609106564772\
23370639246641598865556099500328504934429045981660437466604408484984795219174\
35572714486930904442373234593744968915694204111478633738356362654111671330657\
20253347693480856170939985893947533080151740642039653039323941607149188090905\
15294398812973395786734685769316817836667086668816510618592726162185598758097\
489564`422.4800176352116*I, U2 -> 1.`498.8860566476931, 
  U3 -> -5.159501786047823576108735164145964147118177211501147155006411020175\
82906750999179399062493496089680087751239026419967888716232004663748883163718\
34306102076771082874890265329650931699799523811203450523928672832872900441624\
85136937891616025203915829221395487808213594641914425741311580020002914086864\
76402958001441359862816061985524891813233570249034831363952211701048037607875\
214453648857135627293882380721269486112577647702693782226297358126214`422.461\
0757074601 + 6.12363216759540390775484332806482180573049626715257092319370431\
16359970457504856541541424936550210677651370439939442672480864111312626847197\
29760911482479797714299141369549516989177021857961985631328977813595426942160\
43903563619011974052782866011513423157092487339488114159909827184909097310588\
75926009070149192700314843369162268920825538319587214193205441709746413277047\
2260504434745489654289907435471631115903938542902549448507956322687986607`422\
.49981485264846*I, U4 -> 0.00777307850471097735826047676257724979777717471955\
90436942258633656778428689183610283483388759143263254408362615341899060730563\
52634021220244876488448076279293197569369761335348779339224860160709167196748\
87918675392981023069249781865481724914488443550640677862477928594251615935708\
25588181898267420148319212919768069405262005244087302521442955568583711911532\
66953015402310697770335197159631886757863310366641853343593698282081261055103\
45940936`422.47742440007147 + 0.010573939133801400865074575260375660304255340\
15859503549663162756543657372447978459976657981038093260582989495266201077498\
92143081179087832278739890503864105180324382049365645137736290620595518028969\
10968409982262298590946869776458721843030857432863626251687609310381934626963\
92638850421413982816008033296291709167491010608562114028040866096086740137162\
69726210766496837268952302250758799249473343595999731871099482561285916685738\
2098968798337`422.4993909340268*I, U5 -> 16.638665912633279682197096835872349\
61552815614337625816157108981981440153296233590133590360785644078198549062530\
93501549147572954276041726635784108436490651718131090533102547348283829142505\
93749045723458773612275437157840479162648891056930919638699715742627950685943\
38452994479494478943021135775763820518440019044115738019444943675157937275191\
65669680875933651153275346341796439078581807770557254168527662376572864341850\
1848760788599451110931327`422.51265314107127 + 9.2759824687390969465701864399\
57402806180062367837238744401507949488375919734089770842766984078975617898964\
27353357949701950478342930570508187986063115818192761246320221733721160700251\
14721800313480736615955522267517556835347601837451795764539222739115282282468\
44871405565274428805191632400443753688037306904962458142867342264467932231777\
34396804171487699883446385075809872042091985726193381809503066550174637953440\
511749161615338443057396018068`422.41440847777113*I, 
  U6 -> 0.4539320315706126484813208698302776113417343390816857111959527608332\
95122499732673760378885181600149145777917434901845100940389696126436372719019\
19321309843225491475863598654391445654053430257785402916390543538684782020155\
06589743161474262711516757685315314703484379801061732503116402660527110186645\
90064200005970724506897434095892288323820342517872885726945991581216386483911\
98939156956664414786266575407574252078739883186253248772797106356646`422.2445\
0832440994 + 2.33565256814233896695073501527365096119547448709482552221659156\
28689591705171115425355898337898018333741749279337991541036406675548264889734\
52645319303804870910038375900490709752488735117793232382013073938616637450752\
11925532988729946886031945223074768864093071894087278459966516670243240329953\
00768682799976220653748105193299274120584324469383759239356125670140863362838\
5576067468378732512914586032097753545567023840313892716016566863323716665`422\
.5295778861144*I, U7 -> 99.84729027180168362246205343042046769188252506092872\
63471644524813679997930573102692807760646811545610691831174244002865061007869\
72652766344152707817996975905818848255330670972304192014585453766439572315386\
13795136933049862719161298477896476050290053266687912826698172447528510550776\
73797230678587702474760301102857042746943242834982628595190253869931235132255\
13905743569157447209524031040999633309986094933267444667153629324443640018271\
23616829`422.4038327084022 + 80.411367546353466259178074298151506316533688481\
21660120441792582622504022978904262728339417798399892412723626768994699008099\
08546407980654127666711618790417960200770493847193448753220747560089838866190\
92416825989919866230942003781204827326241366736730892560178864418844324741887\
95379750441813263208890017115665722803688237436468841892472054456314571649582\
86520867418048127069440304163419938488975863882910909088400271295697681737170\
4872071852204`422.3574933455692*I, U8 -> 0.0043574865512613758703459213472165\
72555503682268406360228766165180265810378363610123212106406583268813431137525\
90898926180928728647561465242589168661877008571794395278726260159740093046405\
83922609353163493188141530593194128293432823147400940640127292514189160284681\
82908254024406300504276321353396541647473174593035267972885896446099331022657\
24930058035088838266877388783188314997340103509148235284046316690541930412244\
397728253806280625870619`422.3772853047247 - 0.010132424749987841474614658100\
99149484238880814643734153224297893722659629767312391453437551622997209643157\
77072761744059178548743743061479178698041620818982532267439789633111319791406\
74743518791623172622146552973603470595189063766633375978376970962737262100693\
00801555778274268405248895927779243765713863354039221181015240221780264453482\
24487221637385001804421356914593511350777096435879062380426176972106794704148\
1504541753085429592535183831`422.51851785316853*I, 
  U9 -> -2.112687295890142441378227186802665817297570653582556652714673232967\
19066792115876967911575388958273995619919218660823662869736437719363058939455\
84352453595775739624048824900054179154976378623090327464234011186137403982371\
15748013251211704740783763313863345368098276677694105147536618896194876407133\
88444401852963580949081950508619133568737884761174436228039013697632507600795\
347209615224263895358052412344430582926508124783709878281082383642326`422.482\
5281418102 - 2.61961830530772084306882679590940486865280824215908367276917170\
49585060139982967842300094547236601630859774851372876060116291018980979470457\
47440492109562430338843845625110154971903562072638047747124895915887652392197\
63274350558390007160932405630830567725077110437617025500053178585615559269727\
04858593872298511319526249904773363220202729244913488077246468742474846015321\
4532113367458216582770675503495511642530170882383201132042482919336488325`422\
.49310826504603*I}, {U0 -> 0, 
  U1 -> -2.294780893493607288460284655898373089285594345461637074498307543495\
48635320065636600437649288004150411756158070997212400100885476414237861442614\
31471093101247434869448096053377914932142236694936082640179666718997922865364\
78441173422405179511054815688757362247787839637168164457100463027619060879190\
83363011629489690125841401970913440262082179909416950919515313022363265746159\
467475416780473677878709161100919135005380964424014254391111173005701`419.669\
9968850572 - 11.8877646091533692111376672265927495915768922043906708590720459\
95379608803123185215294868982155769013096458285722986987076647627513398947625\
14612192402196920680563092809170934781590970246649253301785865387429176304073\
98178749967022101106248230416735208321632462370914849807624723111620363882580\
00365462015432423415984322937563034641080374269319239134976514951151103742931\
11438237385334590019971245026754935502022074127009106750644866493602299363`41\
9.8018807447899*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.2161513282210576985529250825360479943279289617211583207949330573201\
97279978083694096780260465405599392596781258849256853830524252758989655545292\
31548365764069088039481757419998269012840955608396149894756512426884275921991\
00353101570033349523828789723176380667516726048979111330173096698170592720127\
06893236233206845173200572089710999164021049354048014652596549776100371785804\
4836660203010912722716806608134334881439411973534529434679659945892`419.73614\
37745254 + 3.0126888699227323765250309140737976475101763072895863147435785643\
67496416180846321377888478691035224637836687141346144781038929555514723121137\
88761315296154118516047519260617551960908948632954535066800358283736000115332\
98577897704169046596088408260915736191926843935489166686824430036432038869680\
12490198742344610965853767385447460455204658752313169469754606622490609456146\
39122765750517025060219861767364275945342898543115492514171823426451007`419.7\
986539635722*I, U4 -> 5.26521788636856622430033921270112537909629261856611063\
97192586592900958397748624764451341398226824884647079524811603328451936719388\
11640649301665843233870701720140567973763998527345233846986944553877862103756\
53770799067814987982575524401791476123813312632153066314416302425733007251340\
67790577632263213590898829866196636234045438873051127266863786024803934834727\
75280515638364947354907862930507482786419944513684681664907277569460708612808\
26994`419.804192375488 - 0.22691461742485948229092471807915334111577651523536\
09081427469242832575553120143000128759463408110794204016093798330529427923858\
69219580309524151545266411585794763743224792959921942223899812519664423995664\
00192576819015744650640606993094005878628437086028299174472481123656359474579\
14700351990629710488925008794924199107313912867546149477123986214708095293194\
13491001460556639474858417899572085267122135997938440659159210427833420096993\
21958597`419.3817540046843*I, 
  U5 -> -0.116302766901755382238347119184269537937658558528653147380795741915\
51949644617347430052166184578496606872047915300115044525995850575852852585715\
75117841316629967802793823929327960412971085933608208536008552659166350462634\
05841577977686056678298283187434024136743761191389370397738165235559402643936\
72494529317384497542349134222600583727060879445000475572660316974314888684502\
595880264449828885312984473751857741989081239973695571165518244806799`419.789\
5585099865 - 0.06696263558811210843104100288723749591579487931416727890660807\
20038096451651412281132142038206528528920786027654654593659651679878397889807\
23016861050041665681423180485278578655409158039983242668569167592854025700021\
11115055019983266808268449981160476503990898736066002433287850650268510438710\
72354525505128894381532481029304850615753828087389474650118410330672461636374\
5607306487369954898163619593049834573844312062694917438458654667101865444`419\
.77876930288437*I, U6 -> 19.4252962657263138965224707878809120797435898104894\
20654787719079797559671150770146521076054222933193420517112084239353612885518\
81447673733402384535861640861293577878645547249038821208440564613866485798289\
21096335134463533502795003617992574199998821408555606365673919976819100190901\
63926558770055373110958566655217431589774874040581739353158432358311857512782\
29969087115888231155603303301064894207935629906791446658454380465448080587608\
170264508`419.80225995683855 + 3.04979320303899012011656249114810549919014845\
54019397483487133160163815056736040846104087821362488639801886434791183362517\
25140661733425655319986271773091401417269312826173861934079252002529693055704\
02777384672442168276644768670956381468995462423853909984879776268862972878485\
70328680682860150925702262779335775148683538223504891781971605657846060952417\
50473303276452476934559016583437483861724622720287943368761471851975794251681\
04970265583871`419.7159941301452*I, 
  U7 -> -6.434951263359333021835187531847751240189113148571191422354888869918\
04638279741496660931604768884398505024932296983205874011920903861518025434691\
56799784510525883529500778613071149976767221088340105196709175976756301236921\
47005410495895599318408416588228445673707177845515987622016133581003753906035\
04316528361664499399173507348590743086340827300821316969844473947849054750463\
873745771191696959693850337380219954300294694225976518259838879547502`418.521\
64217913946 + 3.7815333574733172809334745716029055888007079992793607877009458\
45566266639806929414959092660282658045360443482405832798485692103128594067594\
35868447270002510284359493174465490896730095485753520463453249401287829110188\
69495595657936868369584306141938496246955374140609859791044252426803453102509\
58029244203423241907328514973324407398556828272128834353427474860856381711686\
70461566719703083250054869889277131735797659225005162248234707177507704618`41\
8.27760893137554*I, U8 -> -59.01754858341117888534521636996847135416778061137\
20849948548227731125321542427803147277850527875756962239599613431900475724631\
35130618564281425967576620787898617757814906420090107011660071784234150657167\
29295245373602738041465755930558484973740410611744789512558788368970197676525\
25783660068900408113548238556470241182304295830982736326294589742799216456322\
59299676249604660519688190991077239899280941835443949517583578004570628696420\
87148918998`419.77254680711656 - 68.23392272999248684842995334244722098086329\
35831455208412255876256522139698713571569688241472468948027239924504806988931\
18784739944683459212745300180785333639858555962773040269579224476491878459057\
39742495040432930584933399349656949929546225083765338451151761788827681358419\
47054127222424647698047882611458943401649349379631802155919053606339059432641\
93842519530771472481408683886880296450761901628769727181178822492389154075054\
12762009117288104`419.79167065547813*I, 
  U9 -> -0.084864193036942206773302011139649210416540053703399507476927485286\
77017985434778615143591109798852884665800238159082357520771690153173422243168\
40495159647212995447477930434740713039658172480577608927317169132131095424985\
62642520648052244378969943777181511485653809619629795447750122231881224021122\
70114165365958228197570798377631305097221565298338037431772963396682432342107\
765396568028603053789665341066956897351482929946201288239827814684226`419.758\
00846496315 - 0.1417672396418562280857123839971904064111129407441635273676006\
29716469540368377457089558313399034785410043265219370484497768105754864157335\
29375017331366149381174360387001168604218527219862210268952778766825219733988\
05366246781149850112420301727947015154122972024166633275603886285322775846526\
00307159927904140068393442567084771934378361294090732365356889656049558865774\
37473246378156169191717819846748274399968140213260268410528404970559986351`41\
9.79568888911507*I}, {U0 -> 0, 
  U1 -> -0.013847542499711072226013062693490952839601376081297223566577460776\
31009619651266883558918168466503145090554253131297938375776061034744590800509\
16376106901232273924166204596439108995080659537261612116103202198412437027661\
04009429109083986475910107398510977004936878164249863897921785457683446595952\
03095941162808624386580002774846399008184482671082941676553163906354564166040\
84407768392847612704238555099834177604967934247302171973607184542166`423.3640\
916208699 - 0.041915103586194378326025136743365198241666015700989342071598174\
45347489827075554790249762112957473736546706132526298350915146320119477463389\
56327866580179609595175010647068518308885803186719156172274717640056031935229\
91006785097582425113961949618602914043863184077848813173962867402728475567861\
50846367566547614692916319805505895665791642101408429125987251151039175708287\
46181276939154819014315038794610852679455269786306258191472980167792555`423.5\
60442167717*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.003896524797492300008771179836391828302503274639031377489601549923\
82276779431798576828295650282213680221479826522080118803276037570428548058107\
40749432861948274945031817122739196312798674224079996387409584882020714426182\
29774373681594765061686917554241863937570971662434627281771076117954855804405\
99248658933062176511934181886295032917649269204483271120990181637608717363143\
494428320073770389099648454707057434222520481648590334386421691009591`423.524\
6852762586 - 0.00390249169385274609296062970951258135711883686102728729239178\
06788766777416303025483500082452467421148404464758180696412224192135633388637\
04767309890765237792181617012231026991834285291603204768797000178003729297947\
97883867126376848541925571136210504215399798417087703955807230337622623238601\
51463620026969186964483184591007358109289618707876725326488998210337749818921\
3305405457935527785857978788429714984708980406393536521628875922346926708`423\
.5269674885927*I, U4 -> 1.493864484678166228647988170261435037779155147948769\
25261010697131170858297478103850246516360235300648453820850633847017899443036\
63995230020525773414356359269736708821913355560110108345529179767344549084481\
75828297593521137738026140928483299423614898093912250863284933146724860283083\
68702053666843086270045397440785119012231559673076534547775931042523211747443\
28167737027361531087886886574806919530326449447038065384095345368746466355202\
4191089`423.40154130279075 + 3.7131090212711745547639992611651136367254063178\
15629065314074723156411387286078265928014390924530492713264426214464620531478\
17613398007407005079648830353378768886276101958906332628080790867819070772731\
55609183847564085770613811596615100199742938849188585109152790987853552355736\
79735507588000188556875585371730131846988119456994186439659916414186508633270\
35015828077287103477325129321448425792492898122063071632624262442014786149777\
588796812296`423.5567106375748*I, 
  U5 -> -0.134947382323455124478243762864637596991001873762834857896201439234\
72773073387841835008449369148519782357022631709570785423429039065632197159744\
49202560733225255594500064281325856464799531169140976984392680997620360997320\
84744033569931539830537709500628925465448671943634419451805177002909218274902\
58811456600559971400721327673668649688581620072487675519364521847804205132850\
001961497182651775308512656663040442045931226608920876543164171204841`423.534\
43144662947 + 0.1140319214295727014405183311171328448614793104040545422439975\
77937598568372957376918416117190279113880690035188823819380936351749838355920\
08259760389575854439334260310422320751470889172464075514720255721267233677369\
21222472646962437138033940698554199437495820245077530956554467234603337981714\
71589593148808524727888215720173811269824565316097612422246918106974290586671\
2198251379467064112951119937411905060708842762093345872946087122595826355`423\
.50757682887337*I, U6 -> -0.0001129905087510353361757063425833849568251168812\
99113958176677531316219630919485563471925357243902721875526239858539128276467\
51255360464524765308048797987065378721659336875987611468984954320859847490483\
55591492598389678442292798992585831092709730185622929794881923008781079462503\
30182279792075732107366012051832878276460625894884505778862405275478806099906\
75895976449434474040459224768325494966622559725666741149457772736390392957989\
569112979`423.55680180189125 + 0.00004525908869030728067055466264577603583798\
15064124632473644831455311600180104729496063200481021807506276350162789164184\
44342536066781581686799455891737949552755552374685962984256294285307558533803\
38446692001617589736430831372363992879017765388716891584466406884369150997218\
92671023221998483457445733240439833989657533431872047950724249404035664681395\
36753932661351631785739368617583964601388151867545697390206360499333770427691\
462631566838`423.4007506110334*I, 
  U7 -> -0.000040161634807932605541385417950806838601748289338372754269669843\
03824738414650337704616064730478156540769661581114685374601665507327753077862\
02551038173443377043534950448245613783596266134449157320865591526206999377696\
00007184259064053889753339445315271301953521504026913238335118660847193773567\
64114427667701493132307277379100334913256464407789055488079294851713703402750\
750373802649877776092476147464419070315160874204546676495542627022153`418.375\
77192582313 - 0.0000456792649427155613610241428334902636544201034091019549950\
61092828554406700495852979465942497809933600921080149357386969469280943169680\
26354598674132795930010130434357845657873259661784629732268380928924449413380\
59511295058488716517330482617912484863294830657555462982251576374097640563046\
05760588191400933474703925232216833322845382665636379295057910134682507494265\
17329121463735026279239442793768777315653133446051117167082629724729083327`41\
8.34552082840713*I, U8 -> 0.0932582553702864432365682857775073235712027612508\
69684252251920064464332475673093843575076556513918030186608066363347562441351\
61564790784601104579896585475245776417644853244392238112507648884220262705491\
34380630161664708330241533342927242721439007639187658483687821323220252987367\
81625176733296393619621382555057445389408864036448331040949879452925937270123\
81629181159871649997085502916645917266189315104795404174538411407601875421692\
307920533`423.40471978392935 - 0.23179912791619945927054353091916940556289820\
64994489360496395196164838700579528729191478323344049448388096994064359391165\
49741369020054926422569806218238176719265152777653655027968781970177143965458\
97424775793004922048403564344445464303419621597432586028594132157882073565375\
03518914338401706965215312598579552486669571335821592474844616105495751971737\
67761494798979379658058770766549516209788281042701171962586948744339063296301\
44948941209004`423.55671054250445*I, 
  U9 -> -17.79566840607699423879041635519781899603177573832084645785231534998\
52914907192664218937515886697428066421186114548588665572937820566537061796442\
74655810157175234958533824985043508362579468219353517798478941785768469019205\
39341095113678078776483536630935755783415682994204372669596268454884260807356\
55842157995277755807698970397848558070747695720779469290191037485946324700991\
6434068612790534416492808050581948762096889229577991582612011335706997`423.41\
2086603759 - 41.6663972982026709094649485473275174880816803416021985659922171\
76842853224104957107015355753605015404353611441805966320250633242364410002398\
01574852580770234297328262784042393927741008516242615468914633650290736959547\
55672870556593751167859390385397223773401398391607944280863639221358088592271\
53980169609180061167321691564252145196335236287080985736085201485288282846937\
9123163153458856701484913517555752865718622549509667000525180973724220869`423\
.55543302484733*I}, {U0 -> 0, 
  U1 -> -0.378080753458337944337747872470901613408648691348337769386235492282\
33265485517315046613641525430834042231793757697703438098404714079878314558848\
19983030496288747986561189296639916019442396969299493013090327336937963209847\
59685217298833335024099011388278137352481944046857743095118767120051349310918\
94646384532446130865235539744908879243033130569744242785947380176712684383247\
903436402564050130525147681182729156043786545872155734129224242308179`419.355\
4949518199 - 0.07714659712632570895779332507042344889778709314068578194294234\
22431743542134855511626322395702081871351925021982585786012453895547004120167\
15127150031503134271247009033365016794835712914206639448647774620222484127610\
31487963799250986739798358355139886572352636653742981365701365208816293234459\
02044781936919914197095166558019739085565227469289089055089466444824358566136\
5513126763061231806717185514845027303915950706608851048079453312381508937`419\
.05689690206475*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.9912442853365651636887777748598609471184068537398681592943654148953\
33117263845240251413291032391682883430581375910986625362268592292986596065379\
66066246305581942943526597320577039051977718101578756049736793693834888984232\
81868614760710087744851320128591255619419969883654909515533530414942953155590\
08760103517642739890687708724045772248822890971392842300039144861448328887914\
16137785348538256076363460874909578983080964943192540776954428111337`419.3340\
5462085955 + 1.25545176515518623154646330921292107953195179140202861789339800\
51204618285416439825432454135363373070829224052224985655046031515883717224822\
74709521302396358358228910299780027467297876313022622297670495511708791309291\
19004081483183167339774429397240445974871009641707414030641233870275326371363\
16749096364636811090240333412431895481406651382047930275865398145740621799017\
0950249837095921493465312916669001597203619772967602315698219342174801589`419\
.27555897028304*I, U4 -> -0.0784190021954378575051348059877772836608401036126\
21921480155929504654666213920043634525744334304447572290718560670638188030091\
72544167856326630575483307975137433158683655887604116354908030901847263758135\
04600951937275590452516063551160411513937047156470725346388775581825047502359\
79372001398786737675086591020127655138348104758706357324713309069622047496584\
98287337541301511662256666099426845723881659635114295683845019715174467132484\
537713452`419.3486410486904 - 0.026512404163917904088064845637194227007335026\
55497219208433509301147931805964179034003141742829127886076111020077782991765\
46258934880559670107232902524941810961779271356949630587367917409169934846980\
40345797596153619158612590734677596761346923910531070935474689502981262742367\
63332211441412193482460864018645366425640675455052371984706075204857009807498\
94410771589268878433675564061864133342146720470685663310670844826732086395622\
6999161574219`419.1714659448287*I, 
  U5 -> -1.316440147337456721745935694084778382415677939818581051780809607177\
74064621579402271112382468173668437611325707976143530764390458762945449870191\
18312979491073507782028119428565746143627384078205693026230231267677533308572\
89317477404476093625042946328001918968183271071288424939784478017666901060233\
32726287849318551136481160514355183461704442190974867898362542491736622851618\
582715716808340089557800273200634055860438917419255150164744273835528`419.218\
10532146407 - 2.7184505142585210027032926663609437163399853932880027888362090\
37835482759385787674124851916199824168299394008233869762659921504400648322417\
66600640968451379187045754128341244571346901958237963387295458496472102539918\
35286640858892702989515583793915157735666366412903239994574795060566001385407\
33419502302917545451389433762217581889367429565911439222537594790159301812592\
91593105695850056034044681995721049612869882245062182793593944786091662791`41\
9.34128784901003*I, U6 -> 1.1098899504561208302984245941939478025012599677477\
72425204422135693946807492447350400268339907128533654260709716690900680333284\
12609901346349967916543852111838436675194646625778111227746327209247036918909\
96289363025544384471661255192758578640220667422998866414548001544236287491495\
30370705479738480801695283343713285587752942375284162258483491315916062991760\
17249450006731382531209025841867637650100973569433673166567436241073448241240\
815565781`419.3364180387705 + 0.646444036470278968295170242572574332787820057\
86583498785905870605686695555987235419251718371622632365209132606932065326049\
71543875942312654287526569514939889858717815429183656829379674777797289941827\
77306296334483539264496336542094844930950266519967171502522020070525758604646\
94562884107534289764495296039282910048857973729550784009170654209756731934047\
09124789111941075258540799084202225983195852577064679358940073235494358326162\
0663179376363`419.2644821021573*I, 
  U7 -> -9.938035189753159602758410754445397644496536761767079328081404731032\
01052360403129958849370305999847122036953253583618623329112926318662185943822\
94076218408336160917401340926032492778869893291394026860133603360102467386814\
94573413197735790472483453203559986971118293583536745129752420363115529927937\
66597114578464500648591711421563635815392825441974248141701624443081891223733\
13983512877421729795741854381188757923974222655516940350250424429082`418.9819\
4601143786 - 4.65191668093782353284614980429725946613657559611614320951080442\
09040140899591281055930500250081346923775852937007404031069721170137277690611\
55201749011946634475828563908509983117874772132347752248974723680580378045169\
71752738896312103092840921137953832552828330813463223673835133080128077439730\
89890901405612360349310733293134687029738613725279775898949310080880850761655\
1123926579339841632668723107723371020838300662213048578947251704201799434`418\
.72592123807124*I, U8 -> -0.0775447583923398437525467364274182735746030267142\
52530739909658180323621066091514956275653947480463709112830282451192583992214\
33920612508826157203481236643345206229213148017364826895255604585562087422149\
39579106612184937866797258303904746710498639319019646184131548683594854119941\
27522529430716905708671310383553505889708203516698360212382500657422787794864\
58564217740550492914240043679647525224747143565368260166444615955884338342151\
225072713`419.29996786671296 + 0.10152758670700289351707827379134453313924663\
26827245162206573271422572182850324770225349880404433913460404106905489024308\
43425975781720678129710888670732778689316150999816957830739006377667823905713\
68457933773336193410906050717771546135981024347717252687890254259089388436349\
34586489160709813302111164252566023724659153442649215387307406459274179563599\
49632046223417094070162697718507133939333095598921608718923793782872835548196\
99517733349002`419.32756437394596*I, 
  U9 -> -1.831580177025303773011443141512509477433586682058592091467282412469\
77101411458953686021691164623143802261096599820889649207334866851767374754863\
60762638510026074673498376211710551487375228288531353696884103338975231264267\
86488461774249620561398289564497055735304319093745943605574105293646698768623\
44204299421866626492991449163023369382889877375615157118252257488751662608939\
583532416808930158688487316094478531208836046072362644721587744474353`419.364\
28872254845 - 0.0643646537844970044710447073866475995618670537288127650125307\
28494307738550267677696603414508403099022164596656241387655289658553454002882\
75967559651719059472609816167773956646538501290832432751626966216757449378409\
62783452814109664796593295581557528066398864433778572363594512884684059849497\
71390436307285777435700158786555529791875297990089284346708857088514234921314\
83949045841814833481620835489891441057910202205722732209902939862046615018`41\
8.47584412051583*I}, {U0 -> 0, 
  U1 -> -1.403507265677848951493383805135496000470882742237879078270072514063\
84331479082770557198181100809257473920312684691173193008913257530964773195879\
37316703641558398796725993653478050605360588804829617907484406985266611587919\
77081198687458385959416520147558888871562551031198852182528625235848813894140\
19274728022512328571729942781163444935279945725460981294882705426822192082258\
677898640995692129629260463824172246850449642515143639446800745870262`427.503\
4737574745 + 2.37845186348978151775272149455239284888497271031225368040856918\
63336335695861823467507872984340098692402323524379422928351781746063058874551\
62637822660131975763222375553714234591518316527046770222811170753882170548534\
51134287219041005034346014757613445159960173471042810567586148066238842360582\
95060673434648365890784726367799664411791944256897821522109984567196103548519\
14539897080456977034203821667342988550715035392477528118831572472512494`427.5\
8000604723884*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.248106984562640277234161028248438909397969567599768602849204706489\
60874595974961918552468370951077230610385727918514988743098708465775526080286\
23317204396001145809612220074751229929481161216505542544775738258149034320127\
86321626242978194610619412325496315222592753045308639273990673943093636419401\
09214016210394000869628493304585857480574646723165505859711910934208468678211\
184996891120496542599054260237555181700976505593033095017301787607094`427.254\
3093772035 - 2.13196416250040438305881444031206769116130218762277310460362889\
78637929114469656817153384694257563999364520649203360291750309375452278977876\
41244755678023697425950417775633031104152132212082172142429364098758050413965\
58233527443628576960354253395737403738717773396566156266882622273501602924021\
11454629307324249254448374028899024996368179670296850027615152491525474204330\
7011600416393581105810684287068461833977639043016749802743566952053095384`427\
.5967429497038*I, U4 -> 1.779007515311194233189614657582093559254849338887841\
59318686865641262396981181663727774468351132101250642315199444436305392727590\
83906473197586097694478347252019541807172634534219807435459185305042059492635\
03782450627430378078898914198433564666782919040444489554997899015267585145348\
11727523237343412039044711921153762207051102741059207484071353861244331903057\
35958697277352541110291840152429778563715333713234638291092653806599878685578\
3286475`427.58479202367363 + 0.8054680080140564524635976873760890265059209345\
13100937912857039976141584420487335226848169524199906116495305843727620966836\
73999621404668418460037031087670423090069046413095439283006156531004994919037\
01159574197171393634380277945889202824274982683038967821816047561124949651394\
48808473069467020668849128127646491985117271877876767278494693293304874563755\
02029507087606481819326006138953842335751334787060331760918810315939146039221\
434675084484`427.47458285355685*I, 
  U5 -> -0.612842439767925147489047187038744501951959840327250859169155499244\
00593891548971994075283286021053765882137042692007384215393208127754682518616\
38403939789825062693971615737806245032002803976241822024715459878149351728934\
58692530785422992709939034355384270297621974155750911018278357961858437658389\
07294126967853807310351507133615600662573104082204713089621958056031062066562\
294626377848114162569610256542536044448501396045056023628298319181574`427.598\
45803011314 + 0.0421971525914386054490808348364261186982922566788922593110543\
54604204655835159956599016969986601465821745601731108099937294620583976331719\
62686640781094001246362097039134695713349791479707694399777087725127526307905\
82498653714343594246684376987031501682078398832966130762450896021252412753101\
39778038430066919400864142385729054199435675189638430256866309216822314575924\
1077483270656048756178952485382511965429480239870989340943551112702031185`427\
.09379808349365*I, U6 -> 0.51713059008052243074167159773435328197740659384929\
88952354754620656744658601050284127854031943200243298372233224744588506837901\
15305241850123802980539891652354219669338938734978430808834599479180194451909\
92001779522977406407691873965680514761047836669946486215830069376832489987516\
22028813146472553836271264353073489906777462080089820360939186504714422904804\
36670058385233171857963525063875178086418999773619566264327892555023466068312\
00583519`427.47949999239194 + 1.668665717792570064286276731215229338324153081\
68800828985736938169716637048837536671218482048112234431297438962979005177927\
50255508775561157514253696230128321143031489647238429208590292541144008236761\
88507873428774494676727260145961494987068567158720816457325901468355354571614\
44495745338400193027874733186056259685514798573399579758494658172644467664712\
60132617110724098433589245855823294241848697064953704859637528283952828169935\
2797302100413`427.58982718111156*I, 
  U7 -> -3.035220881446102019261088657168529175618357308095963755327717450460\
37232745879705344234978871554837031821718444803453837107739984066963472113845\
98110816225186125758179791199929239296364422166052165288115801869294846575061\
91809232765269535658558985760919519772319950205411803712821396737976908920977\
45643328589807258936563576247317563180289862496522568992772640829405520747079\
010781098839390224024655178976263002012649734649410314738866191176937`427.180\
9870725155 + 0.02397777661851702681789469179842905463883606083956985039875044\
95935206828513402002327552723111049479255907082319656529976907633984341031713\
05349163161411731707783261572959288821393366967774832745585042080790921116033\
09737918059298116521551896759273123557955328252504659360742667551430675326940\
01855867094249542548735514706612728511851312433508673870839540229169112747929\
2910462912085402346453747225536986688928462110693433374283035090211808361`425\
.06440078967313*I, U8 -> -2.5453194154212096460106194510661905638551294192546\
02218071164983199560694208403750515620210432559639282784776838467281843437077\
18763828272236598366651131767149328845907733984344424847118071456726040290422\
25285417253646920680019204094496945329837477620945059101749297008962608074109\
74190812573714826499176785790911121937507761496791895699386678470580448821572\
17755687847318287329193705791987420142758899918448880618308791013100205488669\
279305057`427.51757520011535 + 3.70575939972974944579607433125804051869380556\
02109678034989734984478543792044391177471482574141722163828945713095801103064\
01523437060377761188522560123501341545578942839615222447223418339961064444818\
19144864626364024761720130481138701420792835247036995805364079272797403137653\
79473341922190300112194227537484363246297556830285415393150939169624388968164\
84641077930368712547601657880962710210723597254079709100903133057099480540937\
78153020037888`427.5766652654899*I, U9 -> 1.207731664899315248470190846613438\
82014139089897800376476373050700089202784637370440121232922141912537362221932\
80809052677124536309848523244986906203748703425222459184233538424569266467623\
18962581733845155290373089879338986148032883864636443826389662371583427108359\
53383539153792106679093349944922453856951333775739716920569736633732467208025\
07598386253971290017223437778059919047530362412016332106063243329003522693056\
4496170960298220328562029`427.5942137549738 + 0.22559821296243003414811684755\
27028821258096054883453454171869005089632033248510343859466277912927598320312\
49398769669616592079075161676858764170448554482234752829350366129980384067365\
94684175037241803574071650849538693462336956209929952271375621532987791171289\
31093805485812366709695007098624259841413320784719465626120098308240957442491\
20076356387352180779591809207770050915355492243872731946302825917541092313905\
01081331316891587546729470899`427.33039554418536*I}, 
 {U0 -> 0, U1 -> 12.559659927514787173155991584881797172535546810491546066319\
77369957693827273039962144129160066968562655779958072849550453211950079981709\
88904960492783344074618820653911235397396536432822998154968785105331553909411\
35060722276808436212341620111470739775038102197609994492127680789754480815532\
10515284862108505948631471240369684648561486666925865055136355533602335299524\
05876658157578352319813209666980964863395916159304165791020017639512265734459\
4`426.6310324496441 - 13.6690198610739139421444222999805351462065807062344867\
99558548016270352249116457764139989175306122171914822640945899306931293519994\
04192091081161666422494460929015833327069147106153642428365986935405803831275\
21382667584087412552352061628717414975897219113683129182622051577252987955276\
58711349478508739920849868035794099214026607573853504090942810981552721663621\
29116526399910908238721532616869853216976585798583197532555177666649469106711\
865741`426.6589454451751*I, U2 -> 1.`498.8860566476931, 
  U3 -> -13.05464643865603522906036338388788690391319641199633262074789682937\
12255037656860158352032510843198871894905515411842426262242633359479904713336\
50859374960805235988336045509162671710025077560424193409864818636982986766931\
61204997952620103439217806109787781839594719193864561284878999156235797289065\
64866201328476117202952770793308956508466255422924795053849142676264608482423\
2737429113575360388458205498418009464858313463544138434447875841124496`426.66\
739996877635 - 9.464012763210616492021085562510211990411851725768036212534509\
27484469285113222807353720554641182099109938327846396636681506459594282576488\
91113782118123766142388853162377511182537635720029182680259693739299283388793\
17026366685482250368849957534696436682232808270005915573860673876477098823437\
62600127770470547257802377966874158243106821758546760704824421947130642816176\
751907612425992948742396510622381876784882051069614392492327833801371280588`4\
26.60807592169044*I, U4 -> 1.876522891682054895872987703669562037945474634937\
50724426362416474689359235834747037741435442424154454741672985563821738959990\
50340594506512006614069323790942649122741545540612688074768979797892700636799\
25212260591536801982331071544282260181819773793545731766410377843229187518793\
30398468194748691724602482374249927816384570008637637801147952076857877838451\
32482485301644352487830004428265624343568141206572422210985164104653897950095\
346522959`426.2868275592266 - 14.20821415159190558613453276439900954455377166\
59420439239152357743858109203669303983351517059850315825954276379594356163959\
92927401017312473294580774200937001947884693810349369704454479718313143691595\
70570898117190016614840021504818338196000035752850939015535284115420408407451\
65630575065722325013262957220622702636468252577211560338828297783220839154523\
41712299200378229469117337143168065355548853931203819234030267872021909451776\
11413680054226`426.69432352174033*I, 
  U5 -> -0.166618870494746253334052843131595842704708928819977968850032030307\
84892210538549292402534094427796852375752265036458350867884960868694001452580\
86354973002837397646759239157824840981215141559014658841493554438622321724916\
61460206941171014327127822607628372967737867740805655465782823575605942319624\
01693736957270785306496095830027960387670772332062382284884018218595104660782\
127270885844687179639765202892699623848633315181528450270024576660588`425.543\
1631712597 - 10.3179734722278160835380862959389572665251828527379863357272184\
16606117608494545415547513081250541875158090220874445500147856042294234476908\
77954204788987635837528791386124655554126607418930966046153567907854428766108\
41682808887257159970939016170118743339234540406921683465666121684677515125411\
64016645799656234321792365616935954681686674730135205722688931775828028798095\
79965386668358699481695292381370326239255720843210563263874544913948831706`42\
6.6997886729988*I, U6 -> -0.4482176403562124834852448329956830940841233488605\
78466555412666879742189489384513985507877786686706584783192542890341249965105\
31477640871118030968347693962846905896006126539694515810556303287132165541731\
80737084088681959459029632306514907916520248474642975530851006251442327671691\
77286585255828076547023761392352980011811645250474860897192291684413360586796\
50236778052294692943232143966993079868692891725406107849447208863114365972123\
951681234`426.64510854628435 - 0.55777137857714260688286714635931905823853797\
29410894340854704752916927370615774091172729089846313292258335578752474791228\
29721929331013928535928292636428105796953038340470138503600238809848221125605\
60255126894169141776628017509210390584983176278085761298699812403066973534125\
20139632062308678649937474348517188042427845857533165839217924224952343749764\
38465100837700204981108312430869582874901139527926837386731574785893913729301\
69238139287648`426.65472866772745*I, 
  U7 -> 6.8012948184791312527446398564442861480448956127214828085413148082104\
70647542771424684901382822172520741461171701994643359068630858322409676660182\
20111616642842359988461238982708171714823707350157116181244127686018735195720\
96169568361924929482952553847639857028916674686226098052883943867199089608055\
42361299789375635216246306886482968310880274906632355794173738236791341551256\
63758533144177035830838215427256769895228126846212431935781239034226`425.7798\
2610218925 + 19.7465289976541856626111905365628743629430675771688662658529118\
73861130417296385360024385603708064494189046999845617416081847097465627320196\
40990664807863293208887062370908820800250015019459808719885802527643529246814\
77647363941659588312835827152151417502002317528760950303177661922469803902146\
40907358510911597503175918953090680772120699788079501887921742586850502538028\
53045996190365274009099087412096364097360745650690935079215672123426604744`42\
6.23987844785574*I, U8 -> -1.304780504855820336253173466805116424712631672315\
01643608770511392530373783682154420978209324030998120625384820390033346861520\
84469454025578502153291012422614191397961833595427273612129123219188005892174\
56259425540840177259686104757646057052152369233135146841635471110775821292015\
52936692474035965027052950204598261969093221574988244596962735883496455991615\
15065052555477520419077050933476279242307141324229682311308677960063835897963\
1970997933`426.65764193947155 - 1.2383304740866576573782028839598465326046467\
65160273739743668719054405132238154384747053424003526607530183300704734879069\
22612124788656644738912231097002286935173844146770297957798436466521271004253\
13060597847715495385956954657849686107117305584031273145892763661855040318286\
48271165540294217028619929986305315765765869632045178342825062086040446560563\
55507498343915812157561598126355279538881639082610512920672979445008494101912\
33018103569929`426.6338492097645*I, 
  U9 -> -21.73809599316606049928955940112302423009592647293662504904927656619\
57967641989337410114774762623666481109427007802233261656510487311360124697656\
48764867673636429880310050116044590377126459039275146894234965062301343707382\
74551786307484239404069121613138171341645772226020868442203883820485758602296\
86333662248961799783885133485939856637944062522307863991868872957001511250266\
4662559726810804501759189237971718260058594331984894170870098830926899`426.68\
77665842999 + 5.9365691283930659513047273462523735285642042568500645979195025\
62463194906604136067622487307103568652129293417126254442765007659291297252159\
71605356522489058706041793744536201737157867865598911266311928391277989556619\
66335648239559626431616039175065755583875823739934529227637236141643226072913\
17870839136793529051588265064256847040579012224554663560574563614699735968670\
97260066928689131707941552176784917245181532193751267103294475399876421367`42\
6.49211205992486*I}, {U0 -> 0, U1 -> 0.00800865076613143624405577630796899073\
17187019836447963005862653943102377611268002619941768623249143788411197803626\
09295459928111577157905278035786437574993852875520291375904293972793644910498\
69232065517262147888118300861481677101888492562724259579336158474249088272063\
95360453218519146036365265619451909952951817073910144053298202861980824074380\
44162654885302919384106096481867241959308144358185427768842857172345626956205\
29367215139336550971`426.91975726526124 - 0.086821673559772205603777673826173\
74038001864061863078582995908725684048604571678877558248282509356752803952188\
44205350808920761950603502422292680757470079162874281101594680910194049974673\
17305724151246152568728612485181658396959171909187159191851391278869412186168\
58662365043437578552545784402086035863170069859305168029685416238228419566268\
24380282179587942763948733191300796774714491862321647425726472614374493942149\
9978595180827951378308106`427.03802080668567*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.002560084581476021338706773769136630089759036115483592557923370995\
98941708461643911234755095845910396220825139124819552138672023666981211703538\
95526595080880809010490500011496776426328660933163772774165159562538071782172\
52589514886017680883674299070026236407281091975173958571011210701462728446287\
45913342050762136586043468817434013377327417493053020705394058380855575474197\
124732487113348944338024430349849017627079089250027572580251434667379`427.002\
84798596664 - 0.0150925390837329191181457123321342070300368490353281533176908\
89739162818901286687469498656562353517440929944832365434887156970570828268187\
55604502996612640855122132466766440435062942276323413464554865688446861824062\
54905062582650390375607057082075390775634387099595279239837907814698771105923\
68383180359410712435301034916964214785744600439605011977592987147334803109543\
02678160144033272131826488235097831265383630765820238146469671294886633913`42\
7.0368318498939*I, U4 -> 1.57943168481937410116287569954847200516601220041786\
75840672429697188688742582507094102661628516056084585620191780466270051603009\
14381832990141841461714880624808556671085725303651592751952694415575820204950\
68881289910491145745385495176248812316351554460222144833637701572575188555343\
22710353951467696173653948001118118692174663715095782620084060406865800227564\
76324032942510009043487728578072457980371132008815104497335523597749748063188\
99663235`427.0292212079592 + 2.3696029802926565747446508578596717636882541647\
35773768215364880040312176223324254978060694871032221657865727081097359441622\
57546643469609688609195025592121198829092538643237167784294612899762339386742\
17606625427237184991387312946311078506002374843718989489523049967085960723943\
56486600120280344062189396035762433906807860835626866815702428303119938485414\
20044780052207601214127120687422460924734463457160298916079330703468128413165\
261364540902`427.03061937720094*I, 
  U5 -> -0.218368663075865814197717348363194777403369656346719426133237199239\
50934229540484691306650236772347353070886880029621989142624614194076679504567\
51430897923514589393366645234127447439768324149919321315887832337849602913589\
91990901770260891297269750021195787592895952174229924378212628736313050544331\
51856477382288986786823902350629806461532721966679745446659136829119722933193\
754403693647984795613283075730570721205420394373358619547512936227804`427.032\
17823950126 + 0.1181772069943394914008248508072637528873556151202991162851443\
13075391561874466855711654152815557865624805257009123343661551860448040771024\
21336060159301872304712525464081896003762856946733274204294496902387856151898\
64283413607993767525712169778682487954830170423381518391618583156901679010254\
61935078342406390666721843687252492749381663520453004949368362399462494112570\
33839386953235827245371842111104781094574421211454210215158049938978355531`42\
7.02707654548135*I, U6 -> -0.000532683442819184268076484977633829809254432056\
42765065289523679057149908883342913475308439364709846047294627761962208128839\
88838785500443076045597864317902739129750635898972146679610345088979744242882\
48882741297356269514384951261582858898751588624817787135307138497450115813701\
16076459030065111053419668688706691660948229828829068888560192753824611297456\
95432811111618028725892969462294042576760345564354836935486514799552871173618\
797999947`427.0338580801509 - 0.000402056499258769335596627964374033205201185\
37413018768375294053614130207776516171398199186267361159224163192953910259900\
29970644848772312149009684109633862149213101163035456795741801398087178620029\
02023632984572227337209017386163047577073072269072869608904929638100756548400\
88025382002406948028504857209200553299035933930564686228880356380347302773994\
25206903646781377758460071864399944093952338134759174294344496841699973161663\
860927310536`427.0225230170678*I, U7 -> 0.00022957029625174850082661842560295\
26071483065950183416717024172453081272991582011766885560276482591720046641035\
18292086380473891012850461458342844778151215401661923293043317701717549577589\
34122450332063062330260495454601503350178632472118064740611384322629859799024\
25964792436531716764245322345803292843415260622911138498138073867976157116461\
04204754249120970235605661897489416563744124216115560176116176968921032461589\
6399132076323691231566`422.7001755639576 - 0.00040862192237274885591298244468\
27876051893025354976376405062344689083764499277946922153413060094122491015117\
91653259887979584486836098149459497624892998122149318484964594227616432099258\
79908536218875211970756084628288061515144116731891462303676126824093839663504\
91930490796740836881370465986555784697026910894394104281642277367392281156040\
49999389323789615023839712307512203216665863100569677843084518513996989461440\
74423347312560689531857111`422.92042926679386*I, 
  U8 -> 0.1947938357057857280797149681667663064959261943193554940636713765277\
01948386566038919814106729482804040082384833593880622303510224770593978301241\
07967743494426967944882197331211048666540258301634032317711503625768844519483\
72658851966781654973333920683592479565797786671808557309785702465232975843311\
33532887105848455277944454434798840532731858375472658365909482587864026691150\
54676183055410169517541966405989757411641754314638650921680622284108`427.0203\
958958981 - 0.292173250583039220964861754924483309300657052484868930693523965\
60031703119224840544705698280316203260702491862085950166698005871953439354879\
53570665977921287695547812248549210957712260460046952994864923540014507345647\
44449644640027696086045839881897851462867024195028847882384860030048560376797\
52304706141127642473929366672462799473286780279992859951086187821695181384800\
966228246707738033831388304971066819107947840159601554137968678600537381`427.\
0344091281538*I, U9 -> -16.68556375501058502039149553145018065647676935837578\
21218975010244797289077503320180722113802835239615541758814688653498758358473\
18626580670126577714137289743705317878428723880528979739404906499753828218234\
93750175430900916389226080968938755885812992753343156862252517542172771516053\
93937422470027842867421829624038396297524657696281830117313105450260487660903\
33853516440189016727113480275027474106246912557293340892856563465307300972830\
11086844`427.03268094600617 - 15.73917839057041690430719696882387090613970299\
34754789387398028111278170865243798077433681260212820555079743529885013022291\
82529780313634347138321828874021559601631639144414096495926404500648227041155\
90835401314085473043387131849271836474027566881363334412963095096532879879490\
60991086185301208118584004762829059375293840095656774115493449371341429118493\
40663599600830597215311492172080590033467996568076171071591029053225423669477\
82867722018216`427.02576095478696*I}, 
 {U0 -> 0, U1 -> -3.112138066578042486696838596334701600252079925355011732595\
49560337131714227496608720637405875975964639258750959863153685450327559925053\
54515272365137685863491187710998665106820587821032029748315920493466705350531\
13362210241143730842323972024552214973444433521214446491548071637767360588751\
12502296776671640312199549262282335387235774721662738013987305078043550597902\
87296575727738672744247681259819709524814817266824441008682841786668380761586\
3`426.1669874407572 + 1.74710822035997288621820178566144708369692645923016719\
06163043952640452720183544653673259885746699520586151670196015258826601635778\
42551841792799464299118940599610734992749572480823181086181876142771334069815\
95946523323712671326566491068846286274981892349409906833809029163355079502277\
43374757560119696985552506835352733488555436935331389119626998783979272230149\
18553606283771785911577481528856078308621548162690596739580795652319296173192\
8498`426.14595915322076*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.8258886265149839664006627760495897032037145821381102390910729461653\
00821630418287613210198035736336344551525724124512670267701457875617934822970\
23826577544448349180058837368937384097593938671255511230584196603557749889183\
75173997330656908610633327021640191258321140993645874667517627860242353198974\
70704796364425714166619055134071609319863273714961705992067100628253703522970\
15771798896028412374088734445463078387377756037910509246185362044635`426.1625\
7659851215 + 1.12606611678526773273647416586352574245547549160890388585175002\
35830999265734535980827413644718073559759187609327788053824882205600668825916\
93705930392657359214957906589184912700424205735701289607635908853355144641860\
02504779150899303930798136539769840887245671446152296632153883939945084966433\
59349795075872564880034956126555691343993134730885161960096639247881444953074\
7060629155527904637565404054518779588585468922391894125014663095401503478`426\
.15926799317106*I, U4 -> 0.63300775645543214681164338139105484144380762161988\
76647776722708811653410300657343065191126631222455243916760305698061360986265\
46870630398120497750304575267054567096538612171361430955053276232114928925438\
69415475523668879321182827212524501907598839092524678472246760336502134832976\
67249335465999291873386713979817606354583251696396975844296649912065999751525\
52137272559468242535778164770648659267461378788604513297696702739089759579808\
17236904`426.14527145196683 - 2.273955178238878861819678586289479648801577689\
47070042400177983388076909584651977288366190951017065336069922360735824815184\
46970024681833839239880083175345615137732370653912621869758041271719017535728\
31734039727733886242767273850857965193307366834674727826409307769607309851077\
45511775829331489874387746717232238993689108070728696940245117290931805276825\
28189520089167797660046200655928578946357180658329833131147045633862022071080\
1155784637147`426.16752614669326*I, U5 -> 0.064072746995457430017072085280683\
39795154664745238808131982274774344429241022338870268692610119153873085153683\
97019809542958687615070756899431546812350849781999217243778877412304065505054\
89486766547677437709808590163329371922557076702530860320878734927990250828654\
35501617196519689960997031536359401601538524011844445852512535074209306643977\
27714837049669885496963905617317925726532961446447066063852516012795297449747\
0847465666339686938441738`426.14178196975803 - 0.2622895521572789844698262255\
60154277746882872316176221240381017148796828390818160441037461298046383327953\
47817583935579953293075558189572628301920249858633795565280283571819802756424\
37300810897709858243863300721355021191397912898177505884030222779522429202194\
37117346409958141163147523268356063852170857499989698452721235633041914191798\
50413181701488031866640226902862069931796573988352812590098615288039088748720\
200110554156956200268045896105`426.1680279828701*I, 
  U6 -> -3.138163131300888562554041238604882078681864083854308814069443688611\
72849844851483987419170948670110433675580643898414622717100049524017598564084\
57312542090649189905631007862566542443744733831675782512637962153925752266111\
09030184117791241525964897026092241540345725753456773675615102614817873370093\
79595674738901639295916784605584296255245661166368070382585416422112359784304\
270714634273909271254336690544096571061585404479006097953749062847738`426.158\
3023073527 - 2.86209931738069585307381184533792820618591091363136257114455772\
95638503890337008385642553561653679690813421583683453011843410694822836911013\
35129211015946391293413472011263934050453247695070980101915880586010232610198\
81585042770746827295128184437593343471781993358911938218882910630930010550873\
49964921797031199591959640859400078596838394125991441042491536797950912106648\
57472981962710507670479629264247036034104801475761310462184329331805882`426.1\
6307397939045*I, U7 -> 0.7407833453336681994662542593751282198656139266646322\
24710569766554545087849357474415732803725333698258216742253840466022887244791\
08150851805655513006306762200832236977733668008641930052468245168365966942807\
21002055376139957603440692772638084703703333156746172579956708702926685592948\
27441112582253741943762167219987969321128815030033355945301067451506684316449\
71948805025302676045263550044819415764977865028913379655283605816047136055947\
270639`424.89610597433807 + 3.15787018780455085139605750580859145427777696140\
59363570306192102094782853391454227342649844532466108907903308621363150416530\
14220611902802684634656932553140350445033323862462061424071845929780510532725\
15652926160353649584252188533029424570029741522884812707519608925706326120460\
52815102259546119558207557971472135597408716316023168105617078678304222806149\
45408636958915137451382105141196653627021885047807061525080786892601837170378\
31687130677`425.5196664019772*I, U8 -> 9.021142786408515699326928000182477487\
69075224175739419099231149481062522454825416133620751107994101249148514643237\
85443539510579841467138196559582837969563192361064765824996475103271290609263\
28507127165111752907407959000318102152396464457512154938888468448062589979556\
50080681844880211468379516602435729457996980913680248802807992050916965530265\
30261470591926148255405351214106031111374249560067843009786628739420458257585\
5580977925321113283687`426.1560187937098 + 9.66156923282644516758227918486544\
40450904108052575282248578839850499036249593417929241290473295940192815260107\
38315383628439986341327903522989199843843923124633221640250641280909727224453\
85176967810176087141845435275292740079089366643879091792580775546138746547648\
44862178200661141445680681987721609885175691502424445357185209471968679968254\
86809129289529965919276384850396770203820922895852329525082830167914182684307\
03925142466032414249206178`426.1642605275921*I, 
  U9 -> 0.4962864787197469810813575857428517982229433503918704706749532481070\
21758907839661536057114348172207989632274695614606245595965286557665421768384\
87789268018627366367406051557077603121734370778417393979377270388037713074251\
07148637135025480166210942561787733381924910832250979666484778155870729238067\
52359057912456874699825332368407136157783305095863393903789204696522836960121\
57839666856616713882862559919666791830503640934593061909475285190065`426.1697\
31995236 - 0.0937985257196517732720215489880383220182452468556576854404129234\
77479386762835448889522665204344488710482355189119619718250129244919321937812\
62789030126813438327558818288274600127082534964181909821774316057736262775089\
53383283569468193046208303823107599491709417903098074040965364373847923911984\
17193982105099640363631659834591630677103713908080027875121207749989681625449\
7406734433177114795818658664379154464665380061824030271254645887413342`426.09\
941170145635*I}, {U0 -> 0, U1 -> -0.23122586672332213692804899664057842801719\
81417090962808940521444682049991827750053887310467622415480975820162290971035\
90876342100527888877564079707099844941168725368439213035325885491218351137615\
99505142755030331150172016593214160304222247913633817427502797669767037449914\
76606856594679378748122760171945430319349407453401342618858171839155868754554\
35582312362440265488883895348655381554232238440553723857360013298796462959298\
62810221601610116`419.52605541637587 + 0.032729952033437165016363734975215071\
82141440917307794842663933583412867512020343267449073251535006413709363963924\
69596497326842910609135052171000935922407597574591025375244716961823383721191\
59548958074212353641846289021234403722876173798388771080970557795217694074099\
16045875791368727381255942092545626942654232762592188079486847312796584151490\
73559974802605484359168744112412622755864139470033479539081123148706599174176\
5499514262657650746268`419.16941726337234*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.1057556107299338924655135345324992816213844755288275245606938579022\
97306421425751325478033031058515613597949856956784595393860190255634416299801\
32698737350304531772562051980882092107359886585699417974630295266942390998507\
31911275302032180781786208901894171083416536773586127295997890285331477838462\
03687234305456036819099813981727717508962267345649820963873012326344947993461\
75719813667307568015022144637276214985367027994416131170296631655384`419.3782\
108003889 + 6.133343494081243329993337574637146976146971932067482350463282410\
54034570373408718440619496681884358295890886137132541037770084316430661114931\
21751998482418902404364073193663562760405432735203411499308125593801131043463\
38718703087449243163763703334609295116709074284114797180133378779557262615737\
02530950754600714213919024388575153026978106972879023718602513830647410624644\
043936391601715482451335972033909850576827434377063312197996233076562399`419.\
51699424989414*I, U4 -> -0.01423926233513264673918289035284633924509926190908\
20976699217455291386391282391076106571397323837055524073941254476837642464474\
29391152689565870328772173371011756291009690217537775975492005732510602839837\
82012458082568795652372985087634334025319995095996804073182783806164326811877\
07640030541520837099529071827195306608214188770188403582040789898984338061239\
18077839369059959926977049825257977340464088427908019083033826708761387752649\
19053002`419.48919509696725 + 0.010993478987573360979242574757742680763427737\
65678428903526848384296414873814275567428662675956394787046967372605053652734\
38508451025039153589090660227458503540007905510021200348658596088818092863659\
01685579653568444033864486790260975951474618348083469059953687933104567947909\
21289495970462435334436776441750234881249940220367884578917282804598612508382\
39768791849823716552927846150534708834415104181843508158238880231686317720706\
2988734342258`419.4766257148484*I, U5 -> 7.0511227913966472571767616326884993\
17518300337184316956928568114769871119668042537492558988451158943324728629633\
50103738617284948130241888999956040301273080233287941677017774383713398987813\
06239607243706157004846731060977284209599981571022433240889465140710385403092\
23338479886435874541203316816756028768466087067741653812011956497054653006838\
85352924666509302652588855324594515792250362069050640774412327040628842598479\
683374757591809511066238`419.4181135573413 - 11.97553191196228270169233086845\
47584065010844186260235775759390862328504518725753109849042999300918106067201\
82039503429517577844048147387873137656032572906083853044344098644304941135605\
03662497961544794796995513881734281343038762885512996891052976902071708303899\
33465382856047138289909805763909307097353409561078032534796743385383647622281\
33143643474750741319233789379678684695007517348605398983949265770613598263930\
29557742835266498622882286126`419.50622027718885*I, 
  U6 -> 1.3917461270751273756857292708921520069938109078607393375646479426260\
97108344059449047402112973793821920598837406573375912704593949898774245068753\
41119848410731918829373378176520189557866566991736204419593123469046725096299\
99241999913447653234899958132033767979196044285138868622406824971167213638265\
80690502103024606576941443882934648799542619582637746840017862768559748393758\
05807537545062713626590248677103147924966996022252025861130358630716`419.4817\
4288759236 + 1.62782308054880064360047720251904569426783171014310501117490282\
55887581430581999632903857152246766546786794351776623557201619662548712749627\
73502031107977987315251624027912681444737674969636657819038481722035030456916\
37635625666232901518812807065694461239813339013581095921602730621494289956860\
41361402404258942685083354182341491871439591820138798912402173860551342871506\
7779274999599413731833078975100268365401942977107414185723359464023648332`419\
.4823364253257*I, U7 -> 15.57882889398590764879312660433002540319559223869968\
39307455328814754028978312457678931788358494104513720878831900139749439605029\
64017997334163956372031936797136726492507514421926473855103951689327504492547\
89827816271964335017643514170481764323765428289863860847025118918264648740621\
37732682265863323189863896211943252180534624740104096112995467416940212895156\
93909061365483869055148078272462702029275195193254222585262969521773982097261\
22454079`418.8353902111966 - 82.729064847265770049068136705736802428291721920\
06354686499531763553181475530551177157107669227316173920676665893468576608743\
20459343190093988957005972646216160760570322673580251486399772048052007355742\
01754361511147771870812508360102675188143267327251904477513814585303266216189\
91430500988770008285959892199387867503014267253388393601802751720309999665029\
38354212453902764815290799958494905664432972506545120385109512639991551839673\
3913261274368`419.5013439053157*I, U8 -> 0.0104714067822721509881098345258697\
77595617074681964130865858206681795693586724505762634334970920516005144297641\
37159751410880171738075037050904453825850388250492739156798501867329697439071\
38169824456655614497142157216044782288055319882707772097243615278074004844507\
75005123527431765123719317665173005365342419186736042742951746879995887706264\
92008684382179111138923694378984097077257511210817999941225305421648646292069\
057758091271606297919285`419.47825443959414 + 0.01314268901455984448587483036\
18784692112015515657361478370317374985100049346163912952716286149559658288067\
35509000464725651300356724137337406368302596199598904764585685142573248370147\
71605043907120180885562532010490394553871849914141985459672448812610663438151\
43743832923222059198699705179880097683474801561566526773409936464190846325270\
82522387097256523540996017708683893981079410682412085806067406578431870341647\
32054438762811281337221852864`419.48714122162505*I, 
  U9 -> -2.815639033969487021211040939087622071991636654753546002056134748788\
52350361416657567492217039660229587054130083266250689354682205879796345933842\
34719877558835600050953456765950475914178378391596895391789295702998680649034\
76526345870705656156325626785737883671772381548349795072559588373955098908938\
76374948687434466993343568572868799361703466001641889529245570252200738853434\
189296015919221704218432548769903852569000209046030713232958442338189`419.514\
680158792 - 1.113695420406163496274019210686336140679119305597942297189569578\
65112202537484797691986202098806186427976071923072932787803929272738844344266\
01493954664306039090499153792370169250527807770639637088324481200031565120918\
43022055062458172111844999787761468197702247468192968020223412036643634036524\
14161563642879934817839424388412926247425335170773400568261500424172307295780\
297751103255186554352334020327363500401541889047984283883314077455861798`419.\
36302324055305*I}, {U0 -> 0, U1 -> 41.050206519688915223838072421508332988488\
54880004985669623094584862529520779774334846701347848934175444662535695651338\
30830396479168677580978367489969416483482655146251689844714256779635776227478\
89732800314287173095008963448359165830144895317426046065448910209977493398850\
24958597486107133326092656722015521784471605347943850796453712474614287239624\
34482122733427029277789298594920526688915219885205025556517524340255813343415`\
415.29642939196594 - 54.21136509658134744836054705607245608701879448660136275\
41106920095296427445165327522199358524573858481355074359396347795318539100479\
35170716486081351827680954329622505479378711632473912903869213993989621923520\
98548679499963587435326199115992227693567778170161384883193383882683683998998\
56864492620448791538774676255783229660182586378711175252443695132114874153683\
649090196689553581761795564427069696223725828105394850783332464`415.299949091\
75474*I, U2 -> 1.`498.8860566476931, 
  U3 -> -5.270527809568645644414939528932654856876042666070249586769188358338\
91151616193727972927808363589138330572660430528771122771735093564300705153421\
68745561874470609307346108247576542752213083092631668694217816969819456931214\
55823433991677910248417573761812497153971788374341219908004351459795600495807\
14507427593015053140128463888719171896412446607801611794512027966933304448206\
758049330746759228389631197862989969581304710984530654480292651309382`415.318\
1979517834 - 2.35402921327087922587568670097618185961395218257869138032349482\
81514022116830029565400936791774834214278806854135236698770893264289362976759\
31444156113129885376204857306996923776574404682144769853569183786686186782036\
82648496175551531170197137903324654986844246704683667170688881473870211144984\
79749944628654807446882992990268261135410588262312963204081494260872759009391\
4085260450463108216383779431360786766639076656733764251184410743593977998`415\
.270983040278*I, U4 -> -0.133052134826173628925992006492975574717815855995027\
82901182517502753403168407471253658581018219795946963970037836525595494994812\
24757627132591949243837893881417815503039903223218882957460404065506614649069\
91881296704814808201390041788598761266130105105239237359851377049400374271096\
97279372511977161492701668179602732061812833326589793761306405886813805279836\
57089751861369063917123088362730359163361733610668691917210821793791293535187\
3019875`414.0571976927131 - 16.6593367672396641361176568295512522403665626645\
47261246679784713772474585787064879228440905487307168793682324569731813172380\
46886858693297856434920763854707733568949488325974499520801459161172673410488\
26874501760224887288094704192653437110683427683469674012834944254574778561631\
12776330017745070560015506279834976405291317806229024500286290292895603966252\
2839317015966818557633344311424540297888989950594164795810162566914744`415.33\
560296983615*I, U5 -> 0.02015539436367565360559289563485984593984680006225546\
41056811961691607081738276159042330511538701677899380611895403551715511322753\
87208525795789538147294547968264250714529134651718549678249091684442635366511\
93543195596730114420313337295873116044452893477674952076257739370921535819813\
97497390505145082179279688966385868517235114457301440167014895879319345173456\
63670924794364388408329104214134038538912208584761579581688313974509183548421\
65201`415.2814829514542 - 0.0373575973035146176531895626395695252624217460693\
75608529255358755069298112988638440528511024623735609983720864432053649096951\
81360230641002845123890436647370093341070367033044482379669526747531142836546\
36119002704342317750256469702319124906710614353353734555744193271230622650704\
10208242673149838289912590280011761817956847463350498370392976475311056065463\
68345835835890170229789060547414847507085663559747707247659008773093301491319\
344749754`415.3126594910202*I, 
  U6 -> -191.5090860778828104451227244479215144481317474478885653564057577769\
60791999142249561047907530572663668553936383066869113342678105595678469937163\
91869596358473127713761567791329009295450812349253541130634579126052282362436\
17403801597605852030874209425437424503887186706553623378375644127569676833463\
44992323590033646935817755911609800123126930675508311196171387037034426096617\
2038070202371295564011252357821886071592505949255692`415.3289196079251 - 
    42.8289035469734967138234461358253135769595966143783720173884019274731558\
26846152336800990376455309612450042141434294405980035073152921628081042092494\
79504245727373440232272944861453851674511819484815526913229824470393245720223\
05441235908248108720460697847304836735071660041851780643469857471484085157584\
45668987612010601029723094576648070740427906651168077680352174140407786054790\
3615577175214294962872532233668495452890776488`415.1847079684232*I, 
  U7 -> 11.184722620006780566298007188062751669150807106054828907806987801662\
80337328539262088324877588101711778416953162626505605267919651727336163321884\
75815995109205214098804099799450021579174617621791843982491516434857881120288\
49380500691587962728319605270748897205635958841606566103456789763464357438698\
19162922547869793209558679139095241648025336414301349071067001477880540411195\
9450008718835032928798390669132209407845309742849`413.076887566959 + 
    20.7366924762919645243675546787749376199149922839254261791888633076534430\
04006239137168681078547876242877507521148214770570445276997248402602905629417\
35805751579907078273065706438790516912203985665028118225885987454164295110869\
63836823894615983375464592658942340552877161951463726601369095520029037588956\
68894800227728270856002953531889952976233953226236900280547134536337280870350\
1387367984346992576263384921893463419001175777`413.46539295747914*I, 
  U8 -> -1583.162368504283399731230114883723393265220345353151676963528534712\
73314100366411060232978655801154726477026608384951516926167145661043023212327\
96108058574727490678892346199604538883030354971948020106016162066621710996019\
13268165730165186756754390920633996696229332820447698563659964879456507743042\
40079789332908640294170660638289266052184063544470694112893363721279871479335\
08217003199596022051895026699866299686873864399602334`415.3310494002839 - 
    244.687702115529249190986526937768755416186066842217850922611785781129587\
35508491408067011734039760956108282908123615642622133749045315677072353933811\
89079085128275762242287855664332802090119249997446062927506984013947430182144\
84679262534469538047327625379235045506531965734624658396693194268574046019991\
49407369190490217154882305723468152714634202567340864728651680728784178368049\
1754096138128617286391332089297273551984248611`415.104412543522*I, 
  U9 -> -0.028828178550098133805309649221346573510959209543152554373084724000\
60644862081466057347457371308780229443729408986006825438748151860309934850494\
87363662161608855218917159820602452569664200794569637670775163057523960476392\
79878846573714488091101003283627660693674267250743440499037864144087621792533\
16886935505095664213084190075010091557225682856177509502427349613208908140617\
312281142096063086715741346637799074317420095983474809818532907916176`415.329\
5625294897 - 0.00584489204997082680249102654955412528349980172781501574699228\
94855854281389360250736702888021842756454679119982815637601836980000038625295\
50060708020765888923757508020680276659200025382302190146151342338090359272178\
82522255981198686660073286290933432723415678650516849221683384706423570969987\
26860368662704132632945640407299162614647715026114724698064182196778725762297\
9189731166656215651698567001426223755145205847005807842167875761540538503`415\
.16483898274737*I}, {U0 -> 0, U1 -> 0.072767347736494123232512710328285388926\
20988681127126666359797454025661333632881509321602629723205063936502672149537\
49985778952234769439138272677505169181035547910576493527227511277952650452098\
09643385656858667854963456645377652998553873560601679325526438899967308020853\
17331354789083180123017835188093264945547324182520542250312329470075365791130\
235738012732529071609920227337730033951936333221346102637`391.8246458931441 - 
    0.01121510709804918505241674630989449719986273788087384549363250877657121\
08766327628329591219273091398372222910634100325255621543048714574022194877065\
21398030978440019991377812016039752775671263436515507590604893361444742568997\
04741401031136737178781637689417345380122408432525058498591406208933415333195\
27973219467432376489527103376399304861035700408407578552762572220097189975587\
7033355475218594076062644`391.5241068667441*I, U2 -> 1.`498.8860566476931, 
  U3 -> 19.658994101410897496597859373991776015984721861579822146276181597295\
64781636423021168612302623186270158212213106284578016523695307092014257352107\
27625739230840214300970419204114710076079937087464515224791989899056961343065\
12018280561336554855970782909005867052234901488410455059897192927013752122897\
70946247358791696320085361099100203412402990967244796069739550727173377011043\
612206895339880756685891142059`391.6863769368776 + 
    62.1874652487401003299736188956773393806587727371660680093161181773822232\
33661417482628226703836445678459244316616629519333254225619838122625638540790\
63065010405094604773854335752329669064028266815345198642826895778057774197657\
37048361965496074010234583548452677420502726368269495596751816809986406770183\
86412424943858829534269533758922579691589469860063365323836885006665926470709\
49792975551113885744251752`391.8181057551847*I, 
  U4 -> 0.0004335935103578758035490507435692185779134589465975332023623235246\
16202119791026699277639979843872781446768542613415481521696598936910254211790\
58932575053738951560281476838334435343795351272496710269893612470717327156791\
04131168073997587792198632359219465087466679642887896779970544877853206204636\
47259288222531049878744781267251139298993303363500919380990838003799920735797\
225778249220691385101493099640603631392404631553`391.78383814635987 - 
    0.00036137191275857191581784602045805698707766945404433789360471834511983\
35250929552978260605964887056648392447896920942087247116141149374505241610098\
30391059322178606739752757085055469269041616480078560809197482810782145970541\
35567032581559363458360322565140206550038401580452661557284999992031788850854\
27967947646169122397584115254215374216358714264162639090921695478389330691766\
669612457212709392693702867421050086777746503`391.7840658067367*I, 
  U5 -> -238.8144111438906501367949749939113402212248468528536263237431116427\
41392896223031951143518274141673130110629307764570944247273075657966339214335\
53401561092496884847314771409951145001471831300373401519089820090888754649042\
21106651664155596364709598570907921678729764407353585816468760485818783912390\
86629590160297595159063236377938181556406548691877397085197139027167560238299\
4093038180080035805279811849383`391.73298334725825 + 
    373.018417017876309234173691701792745426902475336367999659847352939122355\
68414004443168922682800539291112996055596684994961057720811400467995465684409\
85651411483266391413460606849201743541132436075901842179783078793544536074574\
61140001283038604237308571188964708664278288189985443911698824579984522063633\
53493649615375006004166960838372759918395335677771825324525054629350473008978\
957765845361495091680294801`391.8053101148847*I, 
  U6 -> -4.349620089003910726084770753640754841699751075799677529630172046170\
19244508981356122844773222994591546730949523991884854211050970198277567450762\
28961748672936750075345490064806644398354210125106423845089264075456507728656\
80656966028094816651211134061044782780254233931754454454241734073660934976867\
60504534537298064479135694207248570902118334453481443349594080986256149454187\
770541801323892120066239232923`391.7840969217243 - 
    5.21525580872637560871847886179983631060177455692216094243077010394594203\
40618930351406686248251770202921326590154951952426394098377313471777188130723\
91495059684707580034725004121134380373607048131330401361736179359833685093923\
81505082074464126282006290265841965962356716928664235708848146276565654697813\
90272748387168411091513996013436762046270684190628472063116015913589942627253\
7928256606806260342196929`391.78379491666936*I, 
  U7 -> 1986.6633136902103500188966276544511066393773573635813352379411979614\
30151977646689082591708608702468675523195798172037012853872192089974243336829\
37575647929496932534194397390137288482002166139581556757420648423830858620284\
75714702063922593985322938786191689559596292999530928352914654359895649815134\
97606214766878344955612224130117422958692345270878233467347257370760539792425\
49998695944638504951629112883454`391.22252167304373 - 
    8272.29830926898555404713326884867024865096202932368971448875109323923942\
07654134199690526425996779194680326610786114751916562573769298874881870669473\
77855326266774508633765356274290364043647359143486525424750793779144875846640\
20187346239147804179170836021471095376056148238040527734348913119929066516595\
69850869953042657737695411181303831175639307547839146815419382599090345369849\
5409508730495183637283560736`391.77036472201524*I, 
  U8 -> 0.0001099086322813700828815732622566382870446708859334147217425768608\
09339990831435808853828985825525483333097732891278455485847493855481668577689\
09983506833430307071760399481687417744521383121456544561794334447544992662962\
96681175022421066597165490828221332154504704168455875494348156723180203517711\
55571689634539493550676823218818201439619509225656203683491434611068910480384\
8946693227298422286027627954964303852161221155854`391.7864870538073 + 
    0.00012471122152759267031181881425925319575700767934663348105482502469877\
53017816939268217950540213584954393498915016448373072662186809498482404358307\
66645464681247496995406042506740711873324316691961163287099732502609053968226\
85265887130114539366124432406433803332663106109076114121613951794486007824902\
81207524715951557501751850496375956373211842274364206876343267670092527486227\
401005675303054541884418449609851344191979341`391.7803074308923*I, 
  U9 -> 8.8865933563273715023006589485863559082674531623110559012925684083642\
71185565700370353749501496766434336317158645575749713156146739348413836043210\
13711974310634291353438829217201151537691377400614437919957604579309840975577\
30032757327313668917393877621293881653499879222907998848395880839254338342295\
62961121788130787051515248485090744266638108923975314325587645755861580375006\
4593854094389693987754734647`391.81436694854466 + 3.6420669629085655918112091\
06621156686427334377855722915301525893721643754402842345988935138899794534909\
13358578271755344056216318351509602470396013326883356423928541527766716505417\
95808626896354109181123070761138285627812293211727396832135735859077651501953\
34176534029340812190620746311839270721456188239880975722928901063820928700823\
48818210346431003804477843076470737307734616704065016704339685387741395`391.6\
786852836794*I}, {U0 -> 0, U1 -> -3.04732873652506051281300862229172566570715\
70891054397001136770726639992914556552372094961219635851826819066168065808648\
12664071696117426542185746119997195673705022335015083557674471777709022780094\
67849225468969623113764403931406079619260936794812125939258470440560376038308\
55831357447314234821166373672152489655830567391700094649050180182689074369737\
88121214746021388804860825320695079874055639381530220900613588076227616642360\
6432084310569477`424.68606844519735 - 4.6770777370284696333269919533414719157\
67859529515211578034916780223104278697080016020371824262764429599506019734205\
10915046003176177143348116111886044849555736672152802054403064402679137300574\
10413762643138243469133208973441362688656666103585370169023876584635005906749\
24143827185330990783612060874034311151131977649834647637195511677243285620017\
20766976687693466848276563563975437303951813120309828333598157647328808935966\
443663193118359073492`424.7032725592499*I, U2 -> 1.`498.8860566476931, 
  U3 -> -4.243222571819036579042847215893882288213341433766446291145197375831\
14231452319789444984699295870066723605648378843336595307916398972764578468697\
70003621727138934822365005938148856765275503006412000710618032258924219206613\
21468383289740209632328693402160300805153312795760880395113686832835500749595\
75935534534316167742650917393011898499243513175178702253678402606497646566931\
40397254808784877258936614102434068917865795939020660471287034410649`424.6964\
824178775 + 3.236770041788919772477854007716193348404399990061284660143859142\
32444302338653533340785937175309919028998430140862544546766441549688274382778\
76040164536864595070559078486828460531298518028468975739307864272243452263421\
40957318854497731712652547687397474215133046679757270807314662903101672942121\
43634285439051945674555605673436988599360428676989035785695750048543629079281\
467781295148888712962109229349840649261982519972777530723546026118076457`424.\
692736717389*I, U4 -> -4.3790976443927489576337728437809986594436772023946461\
66452679536004441737937797811998473410403785498080642506435870427408101777790\
31847297141912193686198527602183328818509841551683282804678391226502805483040\
28517233245990683333986491825104647366721981038322731921159216593070933307258\
74878343111456160704445506656579018944635429147681100544732307853404271909499\
16935095282708719604760346842923943274611120925220775635172930048938340110713\
946138`424.72194656223706 - 1.61946326457052128354931796555225522945906110270\
31970047834784852921866631777811382169363057455740556493699654932223342559561\
52105620173919651354389307407083267624584376881479109934178311286457370313276\
68837406370021140203320346080695154876615038750483673802752168589047367957447\
86785197897777702750408066114683282064363804991336533625102465706021199926054\
40733426291457818814409644312197857802803280164059329799334568162720813739778\
32848971689`424.5924524091825*I, 
  U5 -> -3.173135440057413304276720988775911908286480439891349477944336675181\
08015378588097861814173419772167579728670540570096746711508660247093168914544\
10748501844190909167147272621969142480186925668883310923755336435437880040005\
29043685167381782618080726858644062164833840492381455649122815281343322773507\
66114413861019083752604581934453439085969953365132043595881445698083313032810\
97036014087114136378470731764260533401938717109180706723155935258802`424.7302\
0989209266 - 0.36447428158123986541888009075629199836679908686097895354032295\
87991799838282241243364538336741075526927052958790961361066571415030370653496\
34971958910362221296414141949888884640791236797130662732621947901239079821592\
98115574917906043159551477658202339341263870624530389020009002103568206805280\
49493041829642241592778537376995000774300006239216657810875239457141845942485\
6242129156470154655879160675801512493285181749344966377117825409983438911`424\
.37271272183125*I, U6 -> -0.3313193251936676741506713921620774472003224820750\
87625002202454762343785105975744866294126399292612707853852227603943414198416\
89977961785987436852203943801533205304067916823712497954170468849450823488136\
52741884262828822422222970534243759653798401240184775501585960267953270844419\
47062259909010133856920989655105216410367267139326701216230417999676086164476\
52765872313392199147995503277078945360473073896949821924115855274274647121072\
957186923`424.6759054717392 - 0.623770486971039681632496302644311001001927154\
44392240361282123059697310642961337548529278224342205740950725639102453174515\
26877064672720433177822235014547361181299327842966868665109267962077756901411\
60955384066869862534516886819608598751585686820767615992064198609483175730292\
55866859699575528974077999451290407598343369721953533864024721433468945965462\
71473922551477868533624507928043485796660522252324628937065788482734134802673\
6227164571294`424.71074120624803*I, U7 -> 6.380224138097641129611828523772661\
41191073866495160650333440867406716682507862953590997698231189436974194201489\
88386938025896998567961977199668419723147667430901162171021814664579208346702\
97921270689648867817851490389328121671951070247250182622185177724689709109126\
17067390293178880742970126619807080191133443720186971954707858325327027465983\
31634572146752001415848494935960165121309494082125050895882118637725655543444\
2168772163440902042888394`423.914666610661 - 0.079961484708819881474824430977\
48723219959893543007875144169200228618421480642028093386950665808774828514938\
15278766781823439851064355693504688942901549585093245219707712573465568544718\
87155255487617428028750905781565271419928098924759072563225805641166499441529\
98313607120210741819830671076584471465833458759408956945245007072778639902213\
61826191140988393981868756204956749733665447315817445319614131447729422885581\
1601471636487629340113220951`421.94567283163235*I, 
  U8 -> -1.114945487531243047979351239179323721184642280211307915879621023942\
66469930817665572486490187155244816156550097908688958052470203160076141531717\
39201862475866393588242039090161347698754270967278607478987683242539722956981\
24589374070939122323479495873842734527740267885239289027467993365927330402443\
48607148911437470782295615702492265760904586543007814747509900326377533046246\
174620771007745464904687162252654169097625062685702208528258203440452`424.695\
86374458567 - 1.3458955226257226146297855529282227908733791359100701634253629\
47242578656723998150900463685227146320817532221323361870751261067865505952834\
47529995798895875337219654348735707750172884691065676829841455045803914435170\
26956053840637673932518335223873400095134619579288830216824242706758638853049\
72656059683513115177107151932710305103901787222467140531298651346191514879810\
9615220542944481461538436224083028342961225789765282255550845027751953235`424\
.69252852723884*I, U9 -> 1.22907706716434029809013608394018424945682566419403\
28558986258833832772055692677535834985756944762704391968018231659355319119315\
43002266704511059398910987099496643344940805166972485113727939961269692385715\
00626360669393256009662691057177526810315318068969521103922055196488791186419\
60686078193774171473131847787140642072346889796541338744121958790409020325672\
88870272368159468669028515967915156281280343460966770542391008748796588864105\
17123751`424.504102781192 + 7.45536964870678122705088609071649664560358838156\
90347222776563327938689632408029712880368835916694089417044579699005234864062\
14749218426633446706657718102412831208069456983388409609998146040985697301917\
75509507227824802485492279620709415691792427954989978216605802133408928348313\
92607010433863143389025449654782009071223691811050250578850063780982364823973\
45198125506240276371703403917554960099782993542208630249050054619439032257881\
78796530324`424.72857704653927*I}, 
 {U0 -> 0, U1 -> -2.719443634734308098457718932530447156043716427814770815331\
95013322517174246251603761628970636527999744089455168948486697853498385684323\
29595023835422851277663192542156154742188554420033996105524781299138536589426\
42305805334021704714604951383227420889685677265580502465390600439646283336265\
00401207323279427880958873902732560814774861426693261858219853967683670596966\
87674000388841854322974439182143019876614136333415985176254252738803358205345\
2`427.08784702976783 - 0.8459867385606690867171584029248039015691186315404164\
98926803516576538335611681964124522223989447587346721049102283885317646896708\
99477818218696401692809840387955865783102809655447982712035755213659655843314\
66634108866774194367125343733451898365594079466526526585026471555667647424329\
55637024911569473543384149540271862838927552733353055380063549487173484652188\
00356923704928737536967209825076697678868573476702228714299562172947622873183\
032187`427.0129770762266*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.025508834565836196458147294514976816463439731734928855648624397250\
88449916999360149845701806826198900097492684915450008016711809884362178949687\
45192144907466162715538461125206020264950236528886674921399361126442431600133\
45846392255347682483915505096888054092709341389066714240754243607273013054692\
94685218330591323688799605337592693339531225536099822782117008421958039356364\
643150375898884750418956187075882571888469178688074073515250805480757`427.029\
71095584155 + 2.5635183235941096876324024342509007692728860033849991568530896\
61811657213735455582526833876369762578152728603395260585679655455171563629354\
42794259643212716451170045079972197060830249010197615763381982174046687637959\
40555117611378029893548051037794286976348281680860547873070354973885313436834\
33134350937960328519868203751138178832966928925761885625967933646434920252571\
79464516060926316705066230146017917553706748261312387188007349759058213073`42\
7.0866351015645*I, U4 -> -2.4993505688247775816194294114873029204303940989179\
96455200282737787955200980176761147057110276246581602497230664601406084639112\
50802542786753580507223824002211776633456746039005984225151455587591768255209\
81387754609363525894992607137091717940983751125918351272749117118480816120905\
91476590596069234195307057532784841853622203614040383169403378419490621757298\
35284922576693054744394143426525254525715922790660919127200868985113719028795\
56998903`427.0857491782013 + 0.7426015694083836521711860179765622594332504114\
22476204847080741271850261434198963891288537048084801306234837078103828629906\
85801934824939799259275734293755213256424020931005574998561630912683394908998\
29597506807172992680672611498930389532945749201078824371866150964605342203273\
16716597327447487744391624100790955199363612773110194655669769248460666491288\
96021733566853707544089266824984918185763983586154333605225116331366829202585\
830714097707`427.0480517090931*I, 
  U5 -> -1.459123140765169447046933480435585816704538549530804963671421297653\
81365936652672183009367727461204991854109375122053532527834827449716437629427\
41183032859496004585926132634829895252785462451729550575837842321151517933571\
75220142702197039586893134836363018126858554618926455916630138645626466390681\
17489743366704622622374005926493874030562235530987744870502660875542286307599\
300689361568141990699624935960023986386182140937441633575375561153787`427.074\
55548513485 + 1.0428045536032165696808344928357852992805775763285294545992273\
95243144216072075882397164336214189531320623303452529399085613187818980029287\
58539581059460236637726603532153452582085398053968723881048711893161680852863\
33960822120593240942531181416599980856759630517290317615353318254870945069108\
23387510369990985354336024386584975770250912473896615246677874840670540654925\
01507722711277032082167986014962022025316398447978102959219171785130384591`42\
7.07324894151225*I, U6 -> -0.198664622370295748290186461072595946835612571014\
65520894182752146713768430025066886745218048983198048675708237370822508471882\
34421976852973202726606497168052992814480174585488425816777234288477257015464\
79244451387428535943264457998628558905781836501726134798621809889268220646666\
75953905001465170046214590212409212066437195551266804915155049772190870682645\
53423556850209824940825610151597868889467499209477709831202120522684271953947\
0394557618`427.05489035975177 - 0.5603609397878883472677622000806426860016839\
43147433782631916516438171882317093348509006513406970843075423889790554116199\
96231424107773260465224842599141831226786935497727649822665075553206619822821\
81821899672894777873553065797136474948128979916450295795301543230645447200511\
93576919159657244679527466762981227899873805862340980302394094109082421400582\
68516537492294616935315459178522644269233514224413843847596850253954401414167\
686812756678527`427.084192904267*I, U7 -> 2.489367592190555691739265192814797\
27242509232980123298798328261015659136006037372027147545427586522972350983266\
99992908228406477968715216322365769579826275385658331677436043267141982482073\
64788124030827298058439075427210431309605442191463565631367497000757016242565\
13157932929827248732450054910382382210457902196470735910273272631378348697985\
22129765980532105229467895788831006014206396126918952475154096310000425822384\
6344978458342458691579778`426.6081760691661 - 1.70250963813732341093484988109\
95541120098976893751320097105493304262056425921469884836796076127113916123006\
24667893580416727045198167168817578951344403460306517448809775861050363441037\
73262040721483669702616486362837041675059612440358453211757570368172870153228\
76244271767460333465403635831419952452270287711508220896868471908767995535909\
43517717193121948443723102007939734083552337954290894470497885574991655044809\
30767953966196310132978735018`426.46028545667036*I, 
  U8 -> -0.959372576663241472334729009551106653198852043244537778089200742858\
85717354890177037112944931175009549669008928365859813938243751740904172746135\
94702047521086022029942540320262623232012084601321201100770226690078647700932\
17089314823697684071646147828283784423257809473653230917122401366482976328582\
67101013569243942615568677487069835951954312135045615527528785400559105019262\
444183646649853186918579289071171319279552189737191147085019243913911`427.074\
30837120774 - 1.2654345466270080702237554516782863171999425536705658996365371\
72679032500984759271109191785873026172017665927397117211730202842081415135872\
45241137766147986983109448279510903252674763519186188001381875743388977438255\
71178453219165193792586125014129432214050938899280632880110259560756192141564\
45145543879522043895081956234536345465508326930316808693737805639524808333132\
11340617524557818346732766602390609796434195489791902845373483996858487044`42\
7.0734068998655*I, U9 -> 3.48758362537206404058631661148616977570729868601550\
18442632741277517662464841387426242164062310138640535532989414567482262905271\
13873717099355515362402928313079283748547331429453408382211397932746974715280\
35264860902931971903952168096222841812205841266714053542949674755929289977924\
21495136776661727155897913344843662421095309913592433558487978692305302310359\
31670953900162047248739502746588612501832762817830295287086631623177211247529\
41902444`427.08016329735625 + 3.066538362105775639672236787188166762583505843\
49486637619774367525288246767990230796457271056185183283398667309149429015421\
34135742916521376390080635041752554332674906694381815678336707424197503914506\
53964948502023056995068077757995155000388212955944734766044739056289207441506\
34010648036745260368398331806527467815459809349164920112564011924913992433871\
75431092651474142690771211798593967893798896280484518901994775538735020292759\
7277656127544`427.06351241974534*I}, 
 {U0 -> 0, U1 -> 0.0649527826852820979868309738775469493259702045186253406197\
30318577693666900783167587263418435997364040733541161345878637215429053136996\
66010020043777787239284783871539248684195086039327942196286631810732480115487\
94230839920499520855668891862079965239041619219657292573719019326103963673897\
74762262979944609315834018127707418240399356299398753415344407561623651290669\
87993868765868825087213894778105467155943742046583531971728025642602284970544`\
413.2897129007072 - 0.2127160264758449654820388337414870917359657820791005489\
01870844259646006978021708941846843939730277388505300744744415640747882852295\
50308662161525787528014048497654622014467306236943201616837831599138331828298\
96113639670210569984076745395467535297886379175703010695501645441982563358277\
93047240826241718316069936904037194727021309187571868172184517313524868849407\
7835657095808775425704800428049153929343230027057086004268933`413.29426612029\
41*I, U2 -> 1.`498.8860566476931, 
  U3 -> -6.672958005601120748855009129999536477560368130900276827392179358275\
54548174012143006291944168453287619848907969889034314980423808844662787208270\
29568405199258137245502154893753144780086139473588537356104597098632438887697\
58588101048356217188114904956273660777165466317403707197862761679313798507603\
81699229688741103744920819409629702397564687076381053977251271923352410567332\
42998466407418765762114647271181587402392304016617`413.2939989862525 - 
    2.55960891847053743643301283253097922810983018955553396699042975725406974\
63089811372984399638794165046623952454321616382119051314616088947053022100412\
69127746310444600574348125107782990193014019603272419271912519361278531098251\
33867683329393108320128148732518537857962784606986278695923641879805136146095\
21315331216897747106215345905108591932597637825387992024329577303263608480412\
895351950528109801691408376453924049555982018`413.2908431958086*I, 
  U4 -> -0.009439769460967377036506905811767380899995536596181586863307099388\
04984507027374722800926694752886072999698527767570514389382128076758835546271\
67772740001485560281761343925321964554122652673511036606342901913182106356971\
43992001846422549340089596925175574025472566881040069786381998616203348236950\
34503180062259419300388290720736390149347003107081423554856123607027093459984\
237121783297105012622082013643564974012906301129903082355849496885763`413.293\
04744119287 + 0.0123612453995593082359217790601021869686298873992090598791512\
38443459946145409807552103361609756986471527954887656006760497237804158218332\
73032351644025788594016140582275036803713451156063508248913730221135895728783\
20196749448438530369412590400395878249259363438595447545649183693021077238815\
86915625896273078633982885207039686421300786237067073897581568289667950807554\
24819669869368493808867488912169010314975756233948779131558908436348675472`41\
3.2927034471614*I, U5 -> 11.4550240019549367121356720649899466698550063611822\
20745268544826077267393305536610915884308651655322727835970561727373501725877\
97096547590390264623463201037118550470199249652815057787711766170549036884659\
56366717608749059061291682054054634576813740577250050908515811559801894376492\
65384871392623862962360901023066490046809078985367717152279507827709474372892\
1344315176193451492278562221480166541551669082051413424311511788108`413.29360\
153156625 - 11.27578993770153672977419131281367098259694670822967053529421506\
81727507999445353269815295401199626494796226544769123232156482851288551457456\
23994160647016112926803279107116620087203018426755627861449555590740332154607\
38706860686544713749769311460377169570592640817744278491092430586245240208270\
04825116117831397373731553567256192136106254075124673945098589941021751656648\
883778130179397772122028756578092119935528447081195628`413.2918457995486*I, 
  U6 -> 0.9301543150361812026552474653807003572763747991651876180560233145802\
85533884644436741695097536444828689944066532337650115152707144480651405793694\
93723311109343644026211379799873420814007503219841637599797819516733431147981\
87838497179424750991570077514868945822828236466664404910776166131505709347808\
67941529346307885372054123429981601259039701784789513610834542497643024434001\
2984872629898586404696527198793353217163191303771`413.29153306072016 - 
    2.04654684018195818761188578837382776475998059802807859114792815942331185\
20663082588359045015883522913101022701710768741561069986820751915396238035484\
19981718683035240031357657728435216807795373675568312368119044915083922345321\
49729709959568190785195313003840361864586487206062753886527384645922899657767\
46166858048455379380220744497212465656397207308165227120737328903761937915454\
442948490164890167338557171021416139107389152`413.293756954429*I, 
  U7 -> -102.1957177910378221595948694313441343235777989737172903196199257387\
71013782338309018372006160439239106471755180474495052148096110109289283560414\
84394533251935773677872790421292380611136075167487251857724736203376917622922\
17591391856481135079235215843631778157686925753408354674138682481777106855161\
51316644163908772688231038508818273324661616257335530042659053295826465014897\
7943929580958969985304591671531139050109523489524121`413.2643335919513 - 
    1.06728840040679356566383505886656304335334283038069628461208343596939398\
85949707969823401530855988493284961415606486813705746011381999575709298718359\
34846427196099777596082986935951277354718408768635848592111741893375312729281\
98513526563593800882468312119093712472350669097215151674393592197842102590431\
76308985241822725406825068767127307070984097089753373542079376707338394179076\
260734539196105475834895455079663330722902377`411.2820540936603*I, 
  U8 -> -0.012163510553446347288230282578822907042995560503016398079005329728\
87285094632377364076480919235803641144152440596981309002335107781704389950418\
22932022506673220560365850639312314889858351228148610183042963485513550526791\
81942965758326246703206800805181361172681479840243929668961823420735058072938\
75901810081014298969014508080213996474059259334277767631077650390503625056921\
721340933468012226388898561509815909954008190918941564899914907675171`413.294\
3559841469 + 0.00659647998618531848976519564958621570478693895236856778295445\
77791217366479307170945502208843606607336953071526856009518412680536457172362\
57473041919012796652225669142846980673473063536995158528510497906380672386990\
03011118454285270893512134961742699035920400585496098807508500914539649604392\
87345430188551179521783309528255987647217530120282918171678525086251337089589\
1205474581260564956966441600791701169114244832079892647248946293279002062`413\
.28904215998125*I, U9 -> 0.19165197930661042906192788064577214930843358798959\
53563843114254650681825421877682958163190007717632376361635050419449238153283\
68548319393833026665306268985564235945171202081762199013647481117835001710812\
66254916146108691490990391096669666496221721652658425863816265037781020271580\
91684669396156063311028405684273722211728927902923089855495926192864652955737\
516069625900353174972482821355093322789504179102808408919686394446`413.242020\
81388637 + 3.1734881227963538835517752133536818807335316486609304550683179492\
42437240014258562985205099558135233962787384063453423219391242354918024445817\
96180813952662847011452392021189781189814368386986622682313083206363782305745\
49944517691623079876167301343696331708929131242787157776640026743143307204822\
37748682721361845984574769064422438730479858729063989258472527293886327073419\
0357931988197692013032143018380379653436027917824968`413.29518001478493*I}, 
 {U0 -> 0, U1 -> 9.6651671982808751950793960242601421584392959822596251969491\
57682296754790571980279636604397084977882546443335691781529831114852589156427\
34373469980232493365300354216646381525393184226894510480073810137747623364628\
23489427415860979848045138494916870871497370574951016240095688182572264746930\
80378005352018780767557464521653244013928147636510720222700299190152836579585\
32234505201630411568687369307360214419723176063134978709345981308935123493505`\
427.2980631345086 + 2.6654585050891765944819052917144231103611823667153132185\
85092603862801318478868430966465520472745168833878865957961991240929353203048\
87091753477369689904517915311042878946719649690657865513821733155590416027568\
75555536536469579697194700720772740981176268196218737874612676341879181828221\
72338743517381439462173561285375922669337492670337558811492281460670564215195\
33848294449650333849024510288785047434839569856522943263605957841917449769398\
216`427.098226384842*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.089163121723936732979009559337401546583034369837575494598136742521\
47035292603516413945681194208714769024349750038674764271810185375833801731486\
16877654978099671261004655138593334675705146913320912013571053248468937208077\
17720934241918703152867208920905698469427885323674865872859780969160656038668\
90568400458084487274095291992406109071241845882745993330849064654520127020933\
214059753661892012636118878614207277011153725849727503377936491491444`427.268\
52102267276 - 2.2222298977375619656002838105821273833119397254849205147885295\
10941852191271429321730540493038027644957568696185624376617785838984652493894\
91440243940631312143057246419229613016675762116169324158830544986651759816442\
14554445006183818002173559830387607949237289027289203323597541943556854373741\
62403643988253988069719240476474481854687619308660963748150941497161473399230\
87933094773119501297380394819965122140854418637999697936320031101912446758`42\
7.2549429446742*I, U4 -> 3.29427154107584714165383066180922677593152599518335\
26387137535437448003461197227186396125614510831073142047787384465331850129826\
47704737251283188236355632959512433688676105142643444365823585260789379934385\
06439073096571727047331503518456668808518701131858422315196568453506687460853\
57855046087392086895831125244864439819316639848854261228991940102595736849863\
32451070338304794149372354456287275616041853320719179844350918103059637206975\
54884574`427.25106275714575 - 3.279748005175905359447702505125005011664615928\
85090732393356797246368967858190308747970732054091922718905607500640470006495\
80393936663747076567911426648940574374334144964126776825908205474820573278240\
73225979780773546836010520099829154350329856172090725532859627214685697024883\
41193974950035803794203819300566710491341625518175983821712144116981910422503\
15088928049491155097406892173141467622424689914442556617548880305714412273969\
3309377897245`427.270674568993*I, 
  U5 -> -0.046244579311570551584546910621855600242692529589513077227786097427\
15397947038758827967057354042212096438774711018046191173872044307400442512634\
98612938597655893899629453935209970541868207126422162020558172937835713984444\
44355309529657122987614827405177719758590833149069762836906746321569890675173\
81683134698673626693078606492306690785120216754655492860337331171748327749304\
524160834983859500022581391314739166466711328667890302153997777276224`427.175\
2285607464 - 0.14401072721192945175013997008277774418860463054129821281778089\
28566826441370976607849421639453156961478494903393921794073816747560342368591\
47975955364580035482374945954511996226380231934289097375892986136050098543077\
24695891049891428853352936515078132131880847004732412658019994843849097806986\
46378404562276356073932065204944329311500233927041767836286143669427935771442\
3087170962348789790458325561223111919784994513617705351671493144445414637`427\
.2963075869547*I, U6 -> 3.760877768812229981759377046438278062669213123835170\
89117712515437806748318396587333856386675699327803264452183537597014671612024\
19883711467040135640267603550311167680993083256924691860445207869343328807103\
17466844027300327919115538459529492681363001516691957347869554015270467210712\
71506206319723987572820876577313615653466114862094371186441472760440733606515\
70639240504773462379491244667274534805425542452336844344113459917783929621454\
1889771`427.08196106460935 - 14.909866716876551304497280803459002441591942411\
73138144250084996678077758008383105263223466604604091211881890468895132570123\
45454255327670391103994644444306609265743744716284380452578793552592827829429\
93840301082373647973445508930174553323322259595872452624168379864496340339687\
25388104923462950849811397205666249743744878713668793734214047437648124932465\
07061803582756589506834948614639472648518896411389186767479496199698133342467\
2424496875458`427.29897737924483*I, 
  U7 -> -1.929810819021715904855850485785708312210473431381631004348120742587\
60366211589651061330868066628979017579585463495426710820451627205927259175823\
59976612723275875901796740891249514934063180102526048811905458859199026751937\
78285383103614206306602995322815634641843676998445492668193274916374562069719\
25411071786533187600902251152709765283027149734845351920409687954332924641360\
811399449105353061095619955372666085517003029197758254501173104284263`425.864\
48031004363 + 6.2889496763070624312561529448998268314836694293760348955805766\
98003890536856730158208076216771852188751949418803734506617200994603909782136\
49613597737765985671822154865536672346171795526882527912983419290870986617816\
00711352031968317382246582693921541221017387991221532786651883681255569884234\
39347523460195673712675828619293426627552417168905443118245454233819381551922\
69819846383636610811651509208003724623454500073162700599977417562684989118`42\
6.3168448682538*I, U8 -> 36.3156261451487041906416347555995162245805491782862\
85043339135902032770912018338827362759034191980750841274642851719294097689326\
64398118338829311743999729885074250917368318811640359715270204725531553321954\
68095559986856015003121585176882308479888034066684762887948563908220285204504\
28562666700538176294972747461825235064005713881740925578805515899872098149975\
83638142874711826465111807780387301245499979241230791089735502991869912851598\
586342118`427.21555133612014 - 55.4525798137951624265946210451344739128981325\
51270914795479278489049479612738531220477074681998913147643041368976320959315\
20039296245645181394215137664650015543304131905528241897123281762635813485224\
79221059858614837340965425427288131415285321040259272528501709137382260970816\
04198784729367294201880058572197224197691458529704903935753085178201665491934\
32488370883770344445617862541037856763367996902678132849896464403334009841105\
42001543875734`427.28359755059756*I, 
  U9 -> -0.106898893127615383847085476674650658552236287219813583479450729069\
77706032360173267699851506800109519948417855931922346041769820919811375518120\
72126929248063994650130751476589820251737363198219499705080489027960780647238\
82963043750652036109124673852331668276171926932594593028946139981811810311202\
05317231742029175444129112954382818986170581188764685281199929708510881061364\
516926344946845280640382930870464843457416105067763638154756802680962`427.213\
24441130645 + 0.1670837734302763436855127581713732680544007177369230033072266\
23393568191664198679991242968270311960127450519984937568903473531814478801758\
52672848960820008967024974966239916023803311626934329926328592032743202801158\
28741873681062213712939342291488934820549803170644656895663746238972011633035\
19011041758787302743905231628828952951751433861259480583403881774138734147314\
7604005987146803743321250473721537246012356014821711251417595001339690032`427\
.28416470053804*I}, {U0 -> 0, U1 -> 677.0980561773619533673787479392293631522\
49695257546862385266652384286338335660862008408605817861091531179619510402358\
84289274445208369236369999515410887249320879759076248081486047770265444524182\
02588439640650874654275870850302491891204934279405040007228307850629819026812\
80887136010644184124148728287788843829524741479547231212907477548729515592342\
74556097463993619050981474588230041109020002610573872646037744228991293169153\
36811475212481361633`420.89241655239357 - 2.375131361708571322025344851112069\
57695723090713962168866156056213267766634032237248210205770754254372796376243\
93024159753657067011882421980211642302711995323252185505627484818359955153319\
36646328429521500524547271195545406070796700910476497979330671287573214108495\
59795080964146899783591090817694406887396242419267279820279970172392263729378\
26596566101515262389817052527712377313541936283193064919089534840255991601774\
4168498258521155243272188`419.38025126716656*I, U2 -> 1.`498.8860566476931, 
  U3 -> -9.283338052382153734835784424465847694189311657136650777414715788270\
75938697455820847795086110774639721725344173071394324168724977983264241264994\
95936435522509213820425043941947064229950680238745437063593987954465314026424\
02907290610177126068939638611795524505514183092459822522411397713292320846892\
54521770038510656638208399146903680698800491223118473937365273537306922912553\
324891479399138112463195784066171083099514613227253913248108209558326`420.856\
9123017544 - 8.24844536843021488618840753277471320335993580298824634073516141\
40324418248322106392344539826769062437805903207382776693203698084919268656611\
40922098594931499025516659343010876533617088037006519484008227957563244439069\
32303941163497776030432179297268799876306731286031027844362307509689291429843\
43830820290857854757360464782481134137592562499825243221159564854687319305561\
0647426690406533301110899136219293586726574887872903781470859274263427114`420\
.8662702745902*I, U4 -> 43.84453305105512462302962195772548191501750399820318\
32212756934258090330148183364210606087759223973094011129714768532584432464260\
16201251942203154268430298452205042423403987210733367515909515537132694179822\
26223559841574410538109605989244334748327120696462723601132620336764668973931\
24943501634500053921431934248861966521196268175580472656711105136127686671042\
31437032831319603415702044358261119276448118370863373784609889407271074564994\
48944729`420.85906498812346 - 63.43021999275328261879408008205843145120619823\
43150479054587984796005316185290686077335768504195105348544881140824595266404\
67644225758117807006530343019555124348224979284346234645379220130881861208755\
26513814268971347628307912987616448499603973213178955749833840485175809323711\
08967530943709912503538952923370668354400152923659871695197781071176438211032\
43161645580772928052091789677310361249455727370019066690924462650531551466732\
69124886413546`420.86573542119237*I, 
  U5 -> -0.001080655671939074916760262099634403640525671832998632182967984480\
69252118858469245044928059490835268618841288396058953811163010091313609268226\
67718066149247591096925019243239403780056618982779704453930350135308692044296\
41393083857469408068511143117272048575969822312312600347580665837111930806393\
31097447684000411716083374545368795472082515162631650968501048670676690299666\
466304742194115169927958390731144048124806603100763787416664899235068`420.609\
33461735937 - 0.0091063755991512874048803017028740942906010558473239332126250\
32803602293832664580573594900977421622059594735972354605011652136887357674731\
12098945872492037310925672908906570153233240389842686404351855178098398054684\
76085897906329528095159450659739927279211703531659879398988244514499751122906\
21023921080885190008587089933210041340628014732606735397594771969533966836661\
64252004554373529839843063019538040497369367194486868783741568098781660617`42\
0.8896591282432*I, U6 -> -524.71774382232791100607950923031185107950522437917\
18227298685770594362858687986733075681769988131978264365675016391820440747079\
26114689417818349694806753906644500811766447682449643807463035136022965041109\
81908805775854846542211015014064542643024023327033599095281104997047743408161\
61925690337460511653463605996608136701667845067365948882283511818712304517402\
13780273363235927987463675107374899410234067499301085111699896717726861648837\
1698132873`420.62144071866686 - 4171.3979418939631056268405842697160323167665\
83352135328074408222040065844261056222195531769941074461140014034798233879934\
05560351754647922189801525138672102923148525282781735088191270645600391013039\
42377352361304551828703965143008970814425148653784416618971560873629290945978\
01245862375708254449662706045526516280487341620115582164793094885395287399319\
21709493219591552159641042555233010639535558438527351734307228477394946690135\
944849869065600805`420.88948924099213*I, 
  U7 -> -12.85050855171229214343957632841177588930959937156536870537372225698\
85655299593234987856256741213247446023510404889873374616824695822554720826494\
77131830051109276387074248334750183843963036376931425400898281135660768181270\
72737869139734069147358686601974703262886634384134020767010451705715554840789\
58021247515549510353544828800492627742917910197805735829365037013949525773306\
1540057989942979153208397820671858449784136775756825342315444473424933`418.31\
74447734692 + 108.28822348540399378282823721626638292679236614910697565768780\
02086524769964279653397734551395525448153120858862969292783294663013262746705\
58097811454315711718227705163347977644315339805397980453756628126729891499873\
41063634544738921629811532075161646049449957653215563740444052435123893760025\
25487895487207493151558312529449150045515652166894425490126557306378649838084\
3596941477536753851139580395135925539657888798479946172848610848569965672191`\
419.1167295285617*I, U8 -> 8443.907033928446916332892822883755724385185399194\
90911815657774777825635894805789805733874149517443954597727479907996616483229\
95597826189823535099595561033661759521441713099073301352169746421456616760301\
19898941792506787567968866089135104729835363651516643468318925015320444730617\
27985289497524231120971656382097422986801129838047459577399343917127743963594\
39804392362106898453233858155826944922615314796276854519139319769629420950274\
3369445298269`420.65595979227174 - 73352.245673907399700025881728872011409771\
64533750571981757746318095009194212650199101791781478174952243991006737302502\
82049490474084490104976799752763776821627577847207797242459004832188659266903\
61995262016588446509885438050365887293695121043159116798607852644548216343697\
74483516185499124861549203654503851352818731630994064588645740755827989898315\
95425644074273089871571002986412818944495149887812907973731185405509705119450\
0641397669147827081859`420.8897440044406*I, 
  U9 -> -0.002222161449412276351394921818128709567299875563358844020777810105\
09548064746374984309547000590321157930773974248814392088069840699594409104549\
85135952829325417248779294057961924879821926550094867308963638894768446117957\
23031159775323685902728427261890045301905810359894587169807111164681063024286\
00042919369382524251148352366916591204494123091177961823704759732891335244872\
69666928571761132622440619735486498247075018429775271717440453662145`420.8719\
561247049 + 0.001945949684808070150265611675810586108454622860887624243384809\
78046496499084704296583511571299466695406865026985124715909130608533543557239\
78893193850612279856002190553967066701015174224887936663146779923828738298968\
32934142716860307189578961572043366591250828950189508122135534795450442360576\
58461107771394689432498608400285501454066512590048438218250551703216433781373\
025514012166456438438747778245629373566452230890861601590621385909656065`420.\
84583612980134*I}, {U0 -> 0, U1 -> 191.09265798350622472629369361699267252819\
44786328422368656044099991745108006399532352405997340245632763713934042181464\
78404454947142879719001808089040116092233673090162589300972895204569786996770\
54259342589965437900324753297604784135297494836292589889750489947295691417047\
91515994075083452138050014428519908092551848668151896783162369313478726019469\
85517543189245983685233979728109882306995238347485627949829933255633643404113\
6132050985207079268`422.88325140216665 - 164.34313443749088801856050117324949\
67236252124651685291897609080639110367883160211581664360363058178864311150488\
97028862190859012942521665802769381102234810461864261485171742998551549167455\
10280668785187472853365206566462403445914440636858077639350333040510022656514\
51631056253769797335436342242598518417076339607253601296305969851081261550171\
14731359998361979900475302030016105117675617266185958323882074148566601491337\
32763621458932197619021268`422.8804876666412*I, U2 -> 1.`498.8860566476931, 
  U3 -> -7.878475698569920587219923916904596349433184181192311827067246702504\
92976226124246112612530391823018334284968667699465405555512060318936948526823\
31026035054095637372214810512646338003645282134187842725485153888130488742057\
99136418583642998889665660473726436861400782004728412373539913645067793654691\
57370124539696741552336886363113023539405846339681554303945768702706912307207\
327048494933568625055252977609865801890597390629410773674648790058068`422.908\
4195761147 - 4.21085473733413990296760765345987842709477023917831710121786184\
39133299358838322990049738742355803540583137482365537837776054521921896141568\
05307774825614917248747819192665286537839094245351738916213504763380175434504\
86913524423639512545800629519099207261716880432168415990378334202933434265854\
67841660261833351253403273204713174803482025328824789261022566664434034884663\
4310053272335886592786968070346198684897601458652909049905219412456759036`422\
.80343980598633*I, U4 -> 5.31606004248359597831773692367702889628659016406802\
54685577338497194566875965078338988632529843115674478565808531943971719414891\
19775513663834878593815810466060039151775333274414437337150493047442953007709\
51754164935202452335275895091183643944361937168256214801016388276534443817104\
13519841167356881470954400142545274757117297483188572809378414300329211137160\
26412478111343645228466548671569246557558592909280808086964782017388594617724\
52461581`422.51911048591285 - 39.54507631730705528702445056139203198216221675\
59725229530310956255547515788651444428172950838440333722936795808048487560619\
82148900112756411754753949034189368743408388507661164646261813037393685484478\
50768077912611080562538281722821326909567285807339787196434315682293687403742\
15634105810680462374472757859243132793891483013026767274966024964271084319281\
06079954131386175485769332864786259240205964524992465495725085292245820706871\
57854037064787`422.9271885685867*I, U5 -> 0.006127769393865517162557388035859\
85623682473490711532772072657811604666012578568052703633408252000845649273767\
42404552418100631409945989185154158826042695616308967911450327986185604078359\
88920732649569568511389409492437855473136552283714356654597730936485620076910\
05081634611412527528826927839505371743518318574799800883830017043544595035810\
81962688109176179954951391146352642687390035902467693538831432195954310935402\
3332568286736842526827911`422.74656347722055 - 0.0166285920926463868018549965\
24606659133225693318888043345101770919218370578419294893113684304027380573321\
07746960258864059673596487531103062599236392828669224268485113276191447520442\
73480092300499452872851431135244882498213792449051586308022903940811704884488\
26988151790049048902424713029246572877147822141606023011035730110346327713291\
44111382576552748021429211285350902966614728691524327025075079146866688429020\
154098188801701628259448217659`422.91610810763615*I, 
  U6 -> -986.1623447175886103456357382095173036693853401844011307045983093749\
83418976661774558539019360669919040170388199716152866624984996881792289414816\
05370626165754482182873680916530333366237441430919363257291884683341742857341\
20374037910513561587503808070174248018354399218793000790383312958287491451021\
87192860532942191391731716606694984908855649890909607688670187685397103986736\
14461643159189528435783338859688978664499812762937938137471918478542786`422.9\
076801641848 - 542.9735762426148080954842142289270587514038798704535725890189\
96762593444249034681625445465470144562979507868234716906331196695024089987898\
34518141828441480003978966108925865022687131805364751074448499362710558529806\
95011515430981513895526836435833730023831297499994280909409811647822867451153\
72320312579350266788036484924954177700668026704632203907607634639341503652372\
39744722285833532588134807234221773273669658830496996163655159121552704429882`\
422.8074074289833*I, U7 -> 19.51148010980801890368955016280144864977580070135\
14813789179860749486633645049328272166419868438915070300348534436847280099931\
08214436869570515169150215952029806476656187195627852073171388272899662739880\
00556479853465564822789181061572006963090382273257514963922738523741938940800\
94809130822482683022463863495744500725946584303574713880899402135700048688811\
48027843742334318503368063037941728030403070331357557666239488432283646914401\
89842388137`421.06283602307593 + 52.94767196073926681360005694411559073741337\
40153573473805422742652166712654551440388938855792810314025016723916942031107\
16666412559377044513036520740562832865278121219581673547173363937987739090328\
83006401431441361814400023817982859454835440061802952075585446392262184315135\
93308091925499390801544594334443266945042287612641585894416144552836518333965\
03849214365023907704678666244708425278908214727502977732241513031376796814573\
61975836009708042`421.56004684269493*I, 
  U8 -> -12430.01735964098939920895761859413295864350613333095677045947623334\
29381226769590143451709824352666200031741515380913242659732778805224219951742\
86596185244631133133595562586073693417359288253968337832177675066381340658167\
69417629055609643854383304355894046548577540614524367968673779089237976113770\
39398893851097656368255526872917128556975061083151274294865026499158961365059\
2265223333074306352645913690656591230972396443076391514600310791057290962`422\
.9074317605353 - 6911.2512593717282618617036646950451150739848920900791072615\
52860889870271043406684310987931597379484293023523708626206558358075826134756\
16497223148543760891753942154867676906548212673176638482387757567001982319615\
92501950660857313669472200770362259601780948859467078038529224875008133139899\
84026120485696741612495927658611492095562980729172605689315318625364300657984\
82581599753050283693369572905421388586627207428602031418692531137507288805796\
008`422.80869796259674*I, U9 -> -0.007934624406951024692080843320509971234998\
16668281329202003138470029888137021188576711365895666595292690490936616142962\
69744424860995380120930156586804590825225223980599457701350248362389980676703\
76813718210543032789645059798404607950130426986841819244754794585711678269834\
54565177374858546525956132790965202348112773175940910724449380329266662784310\
07051963887888310375825208546746619572835494610271842864235793068375127184948\
6413345265008463`422.9330766347935 + 0.00009880386690073625363647056822439313\
27792225499065654018252293121306651174665274247796760547621577242580901779327\
40200551018924380173568060107809621817168941800031476202526416813046465538228\
62612385492544033108959876675451465557418611538159086930670110178071192112414\
72368225546982867959490799342300396856323085267811688444218684277987043709541\
06936198283174155486819923973506943351709923108693371973901794773772850411164\
75395955713964072968`421.6591008466511*I}, 
 {U0 -> 0, U1 -> -0.322653185002233307168506743161870485914749265827284681893\
07825218167166595888098453927589753808044335273474353961177326014182321743833\
42678836837539052309053648110816909314803932170480123520731081993039547373119\
08065117805012030803713917089569061029397572203334030468333840967330490418536\
00053063279984358699113935628788705361019708944686316227584727111573223142260\
88043612037463854063189724290290640533902048709833577916806086107195689841429\
4`420.24351463997266 - 0.1229240805546624858936857021871883068242783851644407\
11297443083322454295414917198512186015594362799192558487858839922463306384496\
77827243385436350302320142316829835430373469414744432787058573619222690451925\
74706851464342591071037171461953067460206081783426200976272071356070848176037\
70398480502606972409951291893953838156678958285358519668525965794204092964699\
31596936848484616729043965105252133027621725159331629176828405291948618690514\
752506`420.10294120540226*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.8774810101285592040194107341384612465993587961006836290381385966673\
53927573527615884167876044950663034247099394080993458008989572143253043602546\
32450738997619588079954239924387158300091569860303377412530387867697146446484\
46675906185730860483904445862525138280329884093826907913004644113321306656817\
64359635957784374653140104948219787318086823770705273288672283371489958358911\
30241615256685796559196054312964934433362292077458451938992753657268`420.2491\
106617309 + 0.667149254590015385233943211475588683479780520830335609176564821\
54477354363187367276160309078211267142077588241649086539538774444470667539992\
10070990741755284232925075547244939626854339882383763566459070453249662459816\
03875961918650148828712515837346285441008973807918314531285532099546083856163\
16873264754928503370769629830335294857204623554931611111938891985498764785560\
367558435204952722015990494415483691506928361415840672093160486379868941`420.\
020255436574*I, U4 -> -0.0388975172043261395597080297145465241719698597029535\
49855233110788596884610000347920891574033836957926255563560877173981268936307\
84375138109394513759746467281150210384113045995376587532288107072594123676047\
84062606134542491744610687286555898125216329116847605125616484258460310173425\
30731728667497659617898502428554557735020941884597863984123829968065406803390\
16392760038616840903564118425232817626692374361555047677796228633545864098134\
946747`420.21555679567643 - 0.04494585146238796556845590655017142972342120519\
48990974151978635481149556288541828786084077072586051941154515497241449627249\
01403242652563362180646861076635163384452867514954888535993281018486529447908\
30019620775206027722221467436346043422969068921232138867280632142204661649324\
76047883546724966833350568996171075489766218601556743144480254306331722891204\
73700933783093638356772842286831682406054858970225480832160272347642298120089\
46430895679`420.21004288753574*I, 
  U5 -> -3.499250782653994662215058111218078277807989577485220042399156337356\
50236274081103186210380127843486657798401261192277702605318307851758816493596\
23578262109129009727429266543747341378722542582806105033306251549937738849688\
19273847896086594962099138122853342475222007562926958375224491861143344869765\
13308389546926067617454173113626359635100176075056416863896880229722840147094\
859497714575133756599449489316469848332004069264521895637799549561402`420.232\
9908772603 - 2.33288987120582859944330503464386135716414871509980684449050820\
84210188119300950703913467795729349147791341667460812092781742134805869050810\
90413060297075108593626142447797532121849761568401992315381055004258510163671\
27585137222199527869331566887233879540169903901204264689600458731253517324333\
69746594534199046744625574096090970644667660163741086577547281603665606331677\
6708010002472014218117384314909809039489830526386225248525089732776168119`420\
.1683073959179*I, U6 -> 1.352069455876973765664302526955238586909380097165099\
00516284430839672723549551692857126211757774685275605728862411650090384195545\
24431761329379476545937691826616651408839054979040858161632884080719786630401\
73854173048470256969362708384114925697676947261963693029915453917004513044777\
14278677809461289636775058910144260765006257182942143540997312060523912495996\
59298282613249965943546823046318553768117523998457609964127124979964216905424\
774938`420.2438625284276 + 0.502499391327311484283335143150517945587355511233\
34603620632478564957381757055747215911596421728230234059943227539183959598687\
29239854149468063378024685809874198450235736937767650391714001514906925236510\
32691976337141152423729761849722611313613846329779593399279774960652732955712\
22737512960652145259681890907323357449724123628908972147696939401396741102526\
20717888143287672029877343838466899142053372764288666883265424853855047606193\
6491974136`420.0994019308321*I, 
  U7 -> -16.55647364685527919348925989154690093975330273152006429444885477928\
83517354905250053168552334609054575664013049272464517286889090194435293364960\
73262517008359888318917668110812158176117599308715444441864752111841874867633\
41068446117099862515642277361686156631010123768896074380171058640547733307016\
19961675288741037918042877730227348025278080199593815028860571437720266613377\
7160644205472960582874435720960963774244868425833672477105768892186281`419.98\
17130737377 + 4.5035076404343485106430416786125323453865258572830269753543690\
35036801692041464268746219346525074462321860661260147034902335953347369171137\
88010835433558900375449487563648594259336695152950030520804345146812188445697\
95101540613327152954858294762571100419897993586263678140652155183564898307261\
84625811149275185076499311656243678495295536295841948832458833260290371336728\
75770333400284072044206326061521635894306160285913963067736742381082702232`41\
9.5394857970204*I, U8 -> -0.0800476197808838529774775958612701991213467382521\
69979276192345902214929439501078448554651715384957616267598421835648241125787\
06691412639750260544809587150652336406043653294941813247493511735148746110453\
76236883723026668769190833201637569366170750079171525040650719681260678561404\
05378485718431374128854440490437846574449687126081703908731661166622163981703\
94253914387565685478669203173599079786112400084010556452764612624129963554460\
787917184`420.2492623836207 + 0.018237675665501770566367735127255042524249370\
81152778635897410153456359011551991784379806797899181182199253699215683973484\
07613321756560787774719151947418196334099670584968640810282556120573473706857\
37330009380998508977536088422733110228995012448927729119929160854042660106952\
31319626197090582055271121519631640709903445971850526722847471150947644280031\
41852309507260543103671242824487717455272087292108644488238487568948806910801\
8649685196188`420.0631426528445*I, 
  U9 -> -2.031049434556101822894050148888702012246362896135402706514299576025\
17582339735570705960456175104442959012818491448214452025682078581582057138826\
57499557125355925231466450423929302455658544294609541828241547348966217492151\
20286179510140959707766866299941217717443892231076726217680798896465670902337\
24488247724840555326447920419157608489790967957320270979213198682091563383550\
152480201054509939726313384332021169951256622389439860586325690644982`420.253\
0237129672 + 0.26141545354328816376152372973243126764795112963125801666272919\
75359802433402752716978709592354128738653342193092002123871049566988814493707\
40414574825649844827664243526056821263614901941170081236162392603662428742364\
48203732011936293024553339729765415769398765322391751499143740838884616568547\
75310985422376631322311598930906669264127706003352746115282548352231193179951\
7191168898546017849756458859143179806401417945929211664438322575390797857`419\
.92227687589514*I}, {U0 -> 0, 
  U1 -> -0.136671265637513070124496503065593938171226054127123110315815815299\
43244317026031937907309635493367623033392789914326340305799474263760485767730\
09718071974138007490151725955927821101150914522653949376977804130017831266060\
89040079274803653973163010378266421462849460895801181752875807290462166233941\
37914341786748846103580661273125296880348707610630943704513552708034397903403\
256274539102426532748212906160428034016243238376018322257017446381165`415.246\
97276577933 + 0.2170335581220261053261565550175220338842694003751148337252859\
36401392312112641977639762725266690891765262439836095320431292186033263883970\
92505911595204040409753315606362986354481692518004196693771532450699836368999\
14069672759062278531813266003753757239236497343366377127609402270880789617959\
04226566097969560923700870494657411833226511090035738599736083409780170684236\
23925607862754804947789229022837485924419798374341150334796465746814781935`41\
5.24958617097565*I, U2 -> 1.`498.8860566476931, 
  U3 -> -5.304391331757613935002289747247576472343460517530301730152156175026\
31272017305632407594122127050799933727983024434943763513966223830283399235624\
44557267372608593349612448545754703257790625790482278436406404588468139546501\
43126371148708150563141180581664362608692441904250620296555112960542777695658\
18677738116210458666164814528324290371917485038536587778319322080048313063452\
804847084619639770387935225921506819955949102488298933048733796567206`415.249\
90281831003 + 0.8830062585690222759432632831021145358436510535603361558236467\
78057799937427789504922369559663836535671297172489355301657307212719417283669\
36060432323524173233040422231947354983556548947516220579817403143886795941676\
08512531754272766238508027312699476921184136403215805734273019248724394499785\
52358118514648655638814700661191679493615173810807147270523531807708505358362\
07809056878114765901889530266391457183115500413173195637532662721637981036`41\
5.2440647219795*I, U4 -> 0.02362869937584079149768688226773639536276919372364\
74601814759814774308442334518722851875338881339746504179175706337983040254698\
42163322496843376701037004963273237879815754551408318825555777963612548975074\
17588332275047704616375679755190004318867230516994043700180009846247049061354\
37567000358648364589844184091763682308071027450056075058847609863408650547483\
04661007276947059327258191069235652180255561745529330208779910284498919639063\
88864608`415.24999655257915 - 0.002862604909627931081228400139476779154331637\
69751906141879406189265766397449728669036905801632758118110051338840758596614\
04819675101424529648278113540237350554591283275906755634983925525907049394303\
04818242299573390439195590858359316139818532782639034390719451529236461885242\
63442221173422239399184535294509964467219543761878239293044921745952111845703\
69784556183302613920780780104140377578161312282651592500480300077796701066193\
7065026278264`415.2417781239838*I, U5 -> 0.0500605801562104614426392957047567\
50019413825500490303168234443149882733777581920870525998300259542746334544562\
47181286989410576389011018269285832096537183193428951491890827570612357956173\
98122619245007676659057642484495417327323292124765622627595110492288607215490\
46638225398613338201942085654969938361108598778605814029213465183206323591693\
78537654253485297010430144038441716412774441436755513484240761375019156895756\
583355950030037347939558`415.0072105969226 + 10.50342168296097445920821479067\
62749356503115176585488419435194291615813927521661263391626279650760025867483\
10728680256684574789294829462853116028918845518631346501581404588415769401481\
11389878182875612180680475791586842734375719658958637738468959987162917106629\
29618079405657028391724081707720230732006284727781094413476415111567430939325\
01845654864331479986397267730395939719322995749385865766286321469259778920071\
96377484016856084357333873433`415.2502324387767*I, 
  U6 -> -0.312664569070948065380963340038378595240750778597024717220726228270\
09124763895350242189203976337032105426159637918752738585598192760331783963863\
84383085417284908261764984187375489022713125252602986171973468233405972716304\
69901248071626703156463945415445303085377771137150354933566749351739805473209\
42347748416554485397975989232790855755290870916778267562804897554553625385960\
971254351949883511797628548958548550233168433672119975359999068840216`415.237\
6856541081 + 1.92525953316425465850179746530058999486627244091926691489932476\
91541665475187045770362138072743570797321874678044648479403974594113055633902\
76101503712846941195445178046666886878711521165674740753620838218980281168122\
01213378463168570904072573648984080916636070829191530305391179551280723464396\
76694282060755819059496708470159189362046269817594602837093713267608174663842\
8574316912476127776013857965401638244105845530362820496417659452390986453`415\
.25006933788416*I, U7 -> -28.671242228547722588583732620020324998875715254975\
45967323692809744029262354979590747457422353347634951118701256086693553674171\
12259550097530013173577910677176594173218577282212495537535581056366475705952\
48915996542526843306294801426944979779722914510956296131907358990353344542456\
08423598476861276049623278931487568572373752327015853934308175881695388948563\
00896827764617148680112068654641212543848269935994615623640646985278`414.9220\
270974164 + 50.35563107529484978796522460838256659662949674481858799236167968\
97670904244784224489227618664287625554347940425730360970709567444748413566013\
68448010501955616341667791327955162857704709290301173385935881363939647424859\
87303947941573392646430710445794477739701845349257462730651865240936630651699\
19077819769998748702393484492271936265625260023959323324449183396831314167079\
296385268318393167211797717923668067760679266173627296`415.04994810470635*I, 
  U8 -> -0.020600644022312420067087225564168245650346268011682331698811563643\
88698914695164875518056726829475320435238309074603495212142234155161339133443\
63122324443949872006590433997961569710636977387148544227824197417393839993187\
52405941677737303866539165665385603014247333839521741076267267122029183968122\
85988322839052611923957347275742229649479435930498803160191905978813699080833\
721731821108098922690619283094074828705861971139762250561241712032153`415.249\
5792723448 - 0.01311025587521136884631049078385758502683419957501712770894377\
22251754791965360455200474895205855253292796531616949291584136220404359510529\
30271587541788936405758900737043545595112576249252612807743157437189205585296\
98415664141831984462599092907029394257970378684562791953121340770964546237259\
85188004831934093321231513879411727749203373233331582986915042619083927560413\
9686350405971971876117768340598953906150332308656160018870136822050571058`415\
.24700698888046*I, U9 -> -0.8828004676438375505980026616939358704987348268563\
85220987487505419803559084571691142592780947077046137722890537322104148665434\
18428322891500630067133825857323022103487706384429559000470852033442716154120\
98970834562152287788327116585784491284837692874659501009620901893989239130524\
45858083347491220392236629447001376290709446009789279368862412859644630647933\
20599116145643297993881529536145540628097304561911441575137933535487782649347\
346634337`415.2471863944683 - 2.611788601665437691197951313316865087328731005\
55599763667365434275494439855940873179774053495917185702471195180327582657354\
96010205820864792221166593402334591471226040549870857081148806103623535317059\
17051219358379011918160437929312735235370631313624870363963178526666572255667\
55792317158726024772608481982051879542629750168771956558912026224235855009533\
05111765436597165603295337712272587271914875576559483274342803973058676024855\
2304502392878`415.2495481919945*I}, 
 {U0 -> 0, U1 -> -0.234910941664211785517438254363998319967760465560993015178\
99893253888674532680243914903917809450971966307488793753827624441801534423071\
19257085101588916032586854387610484303518755308394245487156911539716461443923\
08032263670411247891949828698438891713300101913694682045743052913671140506191\
76334872733507778255362880658038659447546118324982256994482647335469079920838\
62165734819293813298290814458916056042971027809658274849754453670616239962243\
1`426.42597869797737 + 0.6740102321616525914766602933939620957528930969475762\
89410310192038615786590469865155104254517111096702146349744963559917242991669\
78092011828827768340665890014229825885421165189018462160752497052335297167498\
45670236883624215994159999620000612505715542554592696658380203307395364580753\
84947995391905374794430169477800740450638984770759709395792007877029255720846\
02400656808173748720850192182189439845383570718918506879053215935377633264596\
186047`426.5641483290897*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3649870695626877288802106503254157035129052135022175697850103976636\
88365850304989054349228807543399342757650172626638645932170723292590349803618\
48320829542549605127117920145096018961131013252982994199744190714146294706046\
64497498622416005289975909633759427707633182297987680876683061905850262255847\
93688260202470671009916401340768775767557887895199421450032774027378532063892\
58902989319081991860182750410553556096148903423636546399663388846007`426.5720\
2573238277 + 0.06372719210897202113372031977980607571624078900913071460042445\
49592140316280227793276278830557319119606792658840895053746500399051681541822\
31313860159298455449669295754176032351380890086296902333108176643696495572159\
32810005971066505281977018391030563513850593331258648543036490139927076982753\
13142105146837910275731206175748833861672059017512391124530101678868790027531\
1284307655843746655802674087487892528501045818015800669393922229811367661`426\
.27071064553513*I, U4 -> -0.5587050686635366479582947643483433802946654533153\
09092450047439754242243159709257740436177354630910067293741205977445221399428\
04000699535942709252024665196780652743706762804161465185524210304775064244451\
87644807136925626065610850686450620428175082955147379154603470582766206531304\
34416571583671446143898110615102297012494782892120101282540939652441952822192\
85591669821929888426904729572783828875832268282705657714043964844573853850705\
320897605`426.521460092924 + 0.7530964375266257462614631768421231570416752621\
15366333435851355116271505505603011860189755505914682952740169027062704094139\
26631743103904557987290819319410679589700615170336809482137431584040542168332\
19051715895382363241116182271238860593205706002827049389819245214288577944628\
92708768748029627741055036299962013133432295663210648416380975930621602846253\
52692250881855097307163983004866550486495787532675132219519886796325988551882\
086237919204`426.53934077568266*I, U5 -> 0.2855235361204030157539352212988547\
85686139957783710826546723497315501662375488049472321923363510155858447348788\
29602841465242421228329291210546685860925416622649817740123928131498553324244\
47019268448563559968604488613169159093093967103264610266601282725917285404471\
61810645375804521121550427199914276311605238139047158834430075604923106524502\
41930679945373598735973031220543829044590881580359078119651281907172554506665\
742689243077351416417029`426.4225543642126 + 0.663083570075779762573555273737\
46345693185637848506489278932963008592710067474179959313709207052546410801590\
30670223059806140649286163797941998744245266209662101590678092769101735134254\
34491239400757404686476858280146765553007362132364978530423063086245900529645\
91286975215523995584426985936824132715860582247579217471344204056378909107164\
11013902082697746249954841149151474511636470549433753009274911636728819319419\
719622966124187016260589408`426.56048017724333*I, 
  U6 -> -0.137618282580174984611688136942812715983578528549882315082459634975\
22070020188865333325305664485350800663500669415182264601324275214423734744790\
98454401792334468019252983955245189586373628024030791235163985243475630063759\
93586543770466970862565464907772370857084894274481652290381173409957554843015\
57830428918896753239726747494923060774358196275284142460716444663548833205584\
583407704438459764464414550493932309083196651566898922802962732461163`426.576\
13906974086 + 0.0117014672321207799177342121569311694991563343115064886247442\
89001510773270068851715559520505568239944683027425490600731289945871706972943\
65437478519814796957572033904227334298491654505965424305506158496823697204076\
04785345745577972528761892176579414041752933972370224954906407910441786342895\
82144656273727833639497446976901932985853920888519948882800884772206027046124\
01120472649124352247189789082121927188550644768131788609836536152098511337`42\
6.04087770628524*I, U7 -> -0.279643952466748029867788237974255019743061803728\
75748128548173561566913966746620370684700377092970819331759685746911342977023\
18197530227584198591667800028297776567049253303515919504753321416784901748532\
68950278510966990529672799507480353326564255565690720729525139984408390122028\
84029831491804779380087470783788769683404056940803569564869937223370503182911\
97843264776846159476111665834341812803989408844554184269668468834920022982473\
3827653615`425.4484739606264 + 0.03657733131780048398110590858589028308259378\
56856681912004672171627465785397857496337292330981747908666345861508199181449\
33655133717706799586805200278217498449707494048152493351798259765894220118885\
58246002857672807496692203969174343622242601966242624137190799095072024422774\
68385512496762853369240843899304022903628974526479899268526475206349284441362\
01380328926792384128783771253498094185839921645666084640771022283413111372524\
74580042139882`424.6099900955601*I, 
  U8 -> -0.728798829169477570704812181476985930031907192500703991265413460077\
79517324980170550593263505062612921546398705734830122039161269953214286609330\
02858286617713120476552814269765085221204333097841770652726254393670181951667\
50552341608261903303677839069060209404875707394527427288075385785204075817849\
68247893258974790144727039275830457518064542176680668999715368497565106945386\
621069639149697903862426944748549869675328913058286722950906070156515`426.524\
7659865582 - 0.66809099257045799655869652348595351436261761020869733782888745\
71381408643540061566983431247278615703127792913629864414730397495321744478032\
36999616631513772703079760384639066528491255942818335819294214537931290691160\
34694625549743487400130930162435951198344442013658429435514049016584139486572\
56847516831256228180260744055006454453134343156933032258203882378499070517374\
0386014192578135986975523235143160980050958887662447818146107768663329483`426\
.5320458404209*I, U9 -> 2.594041132417736106039555003060779259849768316310628\
06513105666824011114420885176443076321682302669708423787465276803051087117887\
92702629358676267626222011190813251410981511972695391351271757989395794544596\
18475506742254677660176764145437387804999889343012583124657418116081015725033\
29195326643313366401786618587311932285578879723280673185267087320210131767113\
17808717942066685030369741180251227098796929167765723162156611277060342962608\
5573444`426.5679795959214 + 0.68363939481602572121490742886926371497129735677\
20904392491165704214489976241203564513412093506728988927743503123787567364704\
06014702327331627699826678639503039985509122663984948420751484733488886920175\
59223823747100745090822445512277772889697676649319222889807561217792593460782\
61162046404648605891865148418503373495451766386794301942602812627453866115202\
97939130533116980464787747567617615298174907005666187616552178123360678668055\
0113536941`426.3694058403375*I}, 
 {U0 -> 0, U1 -> -0.244177354087237055307415052639676466807241443920588818068\
94564858974058743305104242175937147344035993883138610075869059800696003182077\
62609577188297128485916550050558101303346330749544648700830178536545308233306\
00284965010107316165753946810805960008845042167291171776362178862420389596079\
62425913048740861152423996383866070734650685998836592138364542613148294941906\
94209181632772080602741116396149997937805384476668480193194293262043373105010\
8`417.92297792620303 + 0.0677030564499344310400897943617801691464853747506848\
06021321704262354156770069085085800917543829515577875139384570862422456932326\
88220457412982222451721817655851062089510976795048062161378217783548648579296\
26904550587700677992488394198034807358583752660906863994558869202086095785024\
53505397084903164646022357947241378420650483891243053467448133018171350110094\
50854062473598360260759361150376530564037036541319366891847021346568446503439\
492364`417.770893144252*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3930060084562091726864517856489329110557680261653493538611555501643\
34089879641117764303495904111005550809527968570118629672655542019859646213749\
95389302340870658391912664992261782590648094778944845189846133863429102613548\
25426499846529973981716335321253923647809691131228842319912466566963382162168\
06660106314839387812369152785763513916456732476811852884150916949460332134930\
47995511651607188454773330887054825703160941251228117443291672653196`417.4874\
8558620383 + 5.49481100424741438413252151017986749600034197486873018776072176\
23982884574134179027756281504440769345297034030433085181774799908316200051733\
05185975775901417147617844750770388764108299746649802289791567675275451805613\
60733368535026606197579572710019535870859197143414457153312835315779114684924\
64078908040892422211814855265797238693626605379200726794103171121222369069620\
0561603439471023022467670979776231301793754605451205512639214751405476304`417\
.92864066350654*I, U4 -> -0.0115332309729658059612314001305456265158662847466\
94790579771983692951150010159755233213950128009568609170503597839281220023233\
68793497110791777807354947098558747274252826262692923533113707890238680160208\
12428719639873210982171323696132640157263743646938764642233085549191289784176\
62199379212337573930607435918187068452818637372785640944131129149911085396910\
30960084161928433144780209897794532968858849636513687674583758648400477693652\
060839882`417.88510624565026 + 0.01988850393122322384872925113541966407964633\
35176135079370652347716731245046194469133136576527201274115820732964418079642\
95554025091513744693561783976068895736502753394802428543740715521720181385443\
24980886683804617645814016615859023014441439064895406514740994937401985541405\
56620344183182627812344097936699497464948479328836421755662302903516565628168\
29763293011905743956095575761655901862092241495366170068224050386388425149730\
5241881867015`417.90669739123126*I, U5 -> 8.651148068053010451617533377360625\
78270003499078955697421776653089911455610806727763854063319996496975830921025\
38129218582508553788143818717731105970313682553074375052995983844750511833394\
14213514443606245641049772241790450343258737636810097811058658800275891976275\
55480834027280485707338789249829192089561406026914245035113184452819710100477\
51682415581857669694640634900140268508298336334525317582055429520211166420039\
3620402023660319505011091`417.90993442493294 - 6.5880009519049613554076062354\
08291706019734005266356775031900604615529143060381545807389656787408031066625\
46375799335555640141140747188856324042105347307190664753756570962502016153358\
57366424764522704036113446852231485571451658069422021730992925362379221086479\
68188514960606696695159268557916437141783007600525493148408999178513582231018\
92636148058531008353730860988162983151384224294665147392978296188120009952875\
205290000852557101276544711934`417.8696935550298*I, 
  U6 -> 1.0784003107555990428126345063945073568035989421877302226954072783975\
18595709541085968237404457109402578009526342265188530484549205505305105272579\
65172068175413045583990535298908441564368018785481673711066275116970066516090\
39500180940219961707063834108725097548029721226572256326539830682239260667342\
53566909893889874108575941754385729820689370771677609440840858631876830563844\
23875405865778121785034126776026576288070782742418155194573766288294`417.8591\
741776755 + 1.653492340938205626212818463159388666371634108223418629107210551\
24178558080921377740918800950069818267816274637571068616901627308340442675656\
12676217050265913279912181620007601847415285531816499103898295112625472006843\
68096974614085275012282908695432943470464602463301639961734903566731736414222\
16321313497622583495750751400887151707329518136704490740404014353508089832410\
402804718438134816345977066061524896311057806458375634851171838348132329`417.\
9128450309915*I, U7 -> 39.272296587661604198218723558992949312554517786238515\
85448804164105615036167327832396026529963538869670482305239666334132275029768\
07452662314171724088139374944089889247031996793786494556453378438552823368306\
14759750874749815252436361504347743556838746228406419220125931882605966986904\
43239949412641689902261175316582459373655210558626385519334910569663562328737\
92661920706808956430406072252470854873851019842057750697232234196452487742115\
5159059`417.72970771157145 - 46.303891808879019304197345386275841812023418712\
90630362951045425228325636880995633778981229339147426716621695057235054324249\
84293670704781371949308832660310018878519268271755969448660055828160311715171\
96150684470323324779125469033474215869818247171538585588942475343126367915663\
21524614448072146255791499762560910286935911648232935876115732765059817786926\
05478471386726831418344015906607697183552007329307903854747290395796728602341\
9165924600463`417.7784123095004*I, U8 -> 0.0216369512292033929378286178233569\
07007644182643296146711498762452374546260359585922418702793101826389416760778\
07336912583778157578411225199554605807648139019335941514089146167998690637980\
33002954283107686491643355843732240243334708128817027672096718121913209435083\
25202835852737289509843982424618770121302923697018276842424304272367030383886\
73820124861380628090788876330940884389588999847301730331647677368691452730474\
160558033058748744485385`417.9162878263778 + 0.008651013513541929032293353663\
51425628179005991107281995936010034315844082074778187575619444164860100420020\
02793516980586648306114267804332974977381839436800856197665494896147102126961\
35745168101419567992247727582899755187148141172080896747427918478692342092675\
55964487713321878882951710584608252463660671814350166040010816444769286412592\
08485372718732206739575568483738577230437555775363317323241541994445881826435\
8483489252954309734408540331`417.8660667065096*I, 
  U9 -> -2.440206411343177089115234292430411244470034250463423699849220279166\
59308487970849517942488156333349625753535878939063309607423793762106268814119\
94608945046850052092194706095956370059974098549712507307224916315823160643083\
25320094489250667967407012855227757756400235680971269291270098368243975366025\
46170791249308476834802847093043317441337574238031084389548271077467525715917\
600826725195862174093534518069188791947500556569774197862698727180865`417.908\
02165373617 - 1.3538093212901891176723929349518484103490112271490278647885644\
51474165247232069531902057674467923145902196194214840487202682749634556804943\
82591633731805929601414601138964803102323338641505330898468158711175570139199\
02061646958514576028200096928315164743410768908525776921003935725741327797644\
94267834814027740248413676582259378544151494092945356571801546837987488234693\
9654104692944547389039947041808001683592296069938532740089913140757461032`417\
.88315534410725*I}, {U0 -> 0, 
  U1 -> -60.26154866223407427380498828091358301452756632050299372862124713889\
54823097208389139964368591147729324335105186363051089699873475956812073051524\
90247230673028383380976475731892868507348126216452926539721395950761081180431\
24880666686376664670216143254867430611945808030156407872240947346529067963417\
74052568629815940155312592436713180328246210829315881013835484096041661696503\
3832823285115332610679601479346323450302953543958194975339268326685983`419.40\
402463746574 - 49.34339326541946943572372769395595420376668635941230470746468\
82490621832960488545182040955924964992823178617404625311849872572668055578203\
29533990148898995398529349717041049695494266563658377542033400833160531037315\
64640480733910381052644443414669117601758455021375057367657386932067711714284\
82410761778531466517269709959582962744059698963856973765187839478665884582098\
1328976264227337797486677355717777240727779036828639258641006077404825176605`\
419.3896515699313*I, U2 -> 1.`498.8860566476931, 
  U3 -> -6.014589329734767353704663324889134427860178276540338312280741145876\
66788424462118090380053379650648746360935849293482826908680659478156593006273\
84120828915161897749474413306222058513869732703666394631100554158721268323256\
72818221493796649217979326799704219482108679579282984400231943501715365030525\
94689675316120032524286848887946431624113648941620172822497212831359230734084\
606354366561530068546259596884688826112970324859729434208051751746557`419.411\
00423063966 + 0.5482121556456805835668017625091209850013181379261088301722082\
39182154837250276417772105945301041189077878987318243300959421807185324420340\
59161087052672768938272924536366886987959309249172694323286119346440862639002\
06054775191772601936127270062469630277891153149574353505011494454179327969403\
50365050567222913583121787015439691675727338124966021252714275530383059236507\
20003268467624227094484792649448363098031158774087119708240135644520300646`41\
9.3166857817094*I, U4 -> -15.633602953143418182389741961714052106185378271831\
21466096282185541382633224645769424551203483378688273979665255634383374064571\
30647137054152630395390357832432234366980294790019873582330482489716392388121\
89381374094051420414314245494525290222133810059550315402741328699114263399554\
46658126369323186764875597173998546464101633081317464251329316413394092339340\
77854218119659384152449357746487234413844523854309895119019569298315783158319\
5695662631`419.40610759885925 - 9.3918403750601126608877131918873378465141818\
52656744017683793552632684829421467697687780002607243984942612685520276966068\
97923780051557826063524749112695244538791244870065493264881995135803991937585\
82343516125795945454561353097069469959606757817323981984503050048834344995745\
86178299945494294411660704753206725103188952139543565878335405453164030384767\
25106415229307365106516608479318273599998296169029913138965701419417780993100\
326863902226027`419.381553871559*I, U5 -> 0.038712737157263080872809312137295\
29137901114938908750486511820097609138249515261577593232180924848520257099486\
73401343168299412997108054306744850072568181419604682374603251284900718357893\
42262838781256762171729782783683146356521643995220424921041903350230856304020\
46637981978800730410473753519239149053837454915558138214476053252917703988218\
50119390861883089206308911664660982268854760749851955516907281173042919884811\
1739971369027272266880918`419.4113702716968 - 0.00210651278218125197780224652\
08585166644829281270726063192900133015277384615732393868256271484020442358119\
77978662217916180689344490075001215007648431299948389427487718913872493272034\
96937610073140988025448208887502786662583127678136917322499378941828062934409\
67335379918898929922934584461159799221157116046953242073193639925275606179783\
08547650191505271129961074860328923144637831302031856635279535015705924962307\
70138895046121539348176644537`419.21511196894033*I, 
  U6 -> 58.819612847737084095044047559519159307884145972220683850324182484365\
65386058593691186218564375391604522667483797520040398493779579521681165546537\
00149059224294133037180444784241405191108059155172809471404582170384686815187\
84238989200368669182666123598972848997129741245346261484298179179163691974062\
54880809926982197433497503097804876188479936570468437187221011607736864914244\
256427100382714403583876314283060635439583677431151169524211751643323`419.375\
8670942118 + 227.733010592697439709099232082395891720618690407013405485378743\
18746452360708312575393486852007441336489090498979773620658904622835336792659\
37794292026810545629525598692696415134304606129473549767839855423189972164270\
12434233447649792587665817536370746564013289993657452074573169211265379586782\
70051214634779198230431202515430559776162507150872921719649500989321990211459\
550814316576279283825243058767287872048326613648556143798825836064538561317`4\
19.4077794230322*I, U7 -> 25.754359358307658812728504344788446564611129341171\
09712446887951985830804035229968997433452873234377096750316790833303442268746\
44812661321566172590957237358193305410106363696011819888815752582538909323593\
65690864958763384773346207866784772551740765812439952810205238103684135698268\
35995799381849469044983060950936039743853601820275972631338516458571717912606\
01205677965156615768800339726910929145321610808900296913322507507660213228151\
8759178003`418.35776368746 + 1.3984812805336573375037372104337931405247952831\
77625626484201604144849841434845341026929548081202348613346051614934982573081\
77344362286805781972744131831210024037428892062675682608193269155325531944718\
96287215723906804975984992502200372055264965250162415338620171356038444132133\
60915411198033465916798021811757498927247163943882935552113436044896073939197\
33950673705120596357365098904001535808069261749726097705046090578586013923045\
928842973304`417.097640560496*I, U8 -> 1482.886776342029980090641790276392090\
45953445176730603825839511382579994558264913919723376966142071204617957004027\
28507444092663448301273629580354751219552357832572023438406065627404514088776\
65119527034893927060874773658771076930983800135741672718606433190383176967490\
26582160354627160119400758054064459755988475822570811303651318675269862776810\
35650542177292052041261699671237521981010009340475659664416508433546780839444\
7163860591492418582247498`419.40311905723865 + 1355.2932979441341859325482341\
13164428524351426287097114048088201049199057590119997680874097881934492577284\
02870753202967607650186799519215815059143160532287348288181718238671688112933\
43347045852839739263702713783083383060318414670338818926423058125778156127419\
33680127651013713121949469392189749509232914539357122314769690684480005840752\
10512270891984831362669546724339489209995497563257577840507567247479930630450\
507767801792305834779820423664447`419.39200172898853*I, 
  U9 -> 0.0041381280048608310799415764045092004453966400378370159798391392592\
01895318141048522114674167621090185428359561209176755793837057897118647707502\
78995045325683034204991375563325418972834759249811903467662231885751861598408\
31893765815777453902107514939944187917359882865767109472982595059262084145760\
14813829400534864667248104242038648431383853770506015166420660954694080596340\
24499942967251941602267787757651337447015876554526483369391273698916`419.3075\
356183568 - 0.025341895878662464358919154230860901904704255294660774342098199\
00606717021731421506930755357313908069721127681093540649029780567272615122553\
47584013311121145064236884011918336423259067017929017285941960571761418147493\
28187830184633768935069595587021187483563048808576916594630842765781358627807\
90988911635371915728968133530318843109386442668223390804481641007712433274019\
152743605253202227011349324618540073180509064384067380635288430479279382`419.\
41031637986885*I}, {U0 -> 0, U1 -> 18.395194314826235943550069190074188985799\
91990816528412352322402573658523745854245105075056212730443832214386792538791\
82966640467308332026837206770451014771450663902738592263958147387640162443004\
98332867731630631196179128344303614517198317450292890798880397948847060455913\
64498634699712589332634273899404553439544991008519631064080735322118632979307\
75493411586757619008826626562531369663996897037710846779553832643105915587466\
9949308261598894173`421.5837714569773 + 3.46210355276615004194346390353352756\
71520891670162287731675077996698410880190757650859935987066532883481511080062\
49490375433477762584215976557675704471017784045961405572154332009595087424586\
56460935638286336853904010550101326396337731801249935072364385523365926589477\
64668489476026277292006212623271337013001770096925701704621134380536682027183\
02352481265863008680709818987931394220354435754487074880536356319536302287811\
79004004164474537729341`421.25011971932213*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.644798770494195769534949021580202418342920900431006632191821850118\
55881499477616457572943649399057740097748940816217318292777629684340440108516\
58564022985352952964384502057170337043915157566218023511124160101051315027386\
92097369852764029751927636667757368185683416891107526050584225119975673130310\
20457826467823463739676869283853692602181057724516820191013501122741169337215\
633371347160202701302657921774307994237024006012446113649750415872375`421.542\
8393927063 - 2.66596663041471149116352578981230222736399841563798878457898269\
08964344354487350161432255827335827520907437789934675881774969325519586625128\
41515454568162421296428410846031191048549089881870224633577376969625372408608\
61327155669919752272719922167389220745933913128819336880722519054201275693083\
49491268842639708328955438330199870738772146886411344200439115913208365346663\
2135648903717031355666589770635967781253006005680794346434688131414253304`421\
.53685302441914*I, U4 -> 4.70817694621668254969527789222980449966357650798782\
40968317786120876653429229891189767880268654047671908321574155442365578547696\
65660241095214774272483065890433901994016811786307882577598169007092887193314\
81493990237121964892119320562689088985304252175439019306050189328994738187497\
87292547369896489166465132915622630671086819719032277281312422197332017630663\
80418078132125721766494125562904835286580013063899201062945013665340269807965\
31856386`421.52551541547484 - 5.246180199043523538520726945665883314829290952\
95575255592113860091967419619826467504878054409770464748249554492971504943397\
86798104052367898477284024028825412777720867859568554478295089729832734128044\
91939340439684733739138386105455996851432073180294276748961551345494399704637\
26092665499873029309698560150530315571839927283359893515016022235995516132787\
40921035857465386761225744890536835869750078170311095443825875472342856097967\
6801240632453`421.5481394180664*I, 
  U5 -> -0.024528220497629591607906589016462449076720189187375201770385908692\
16298835602116447036632952301132799595694864060837538145704472702576521590961\
76836777164795294157106682896327252933343248985779999967791289494710400488420\
63326505910784537910524015902091952664086181164763979074957553985154914160955\
63002968269993418004208552777644224112940751398980477469030434365958561462467\
698526135696579251536165679899991800148927043257036523576989589670407`421.330\
74258175935 - 0.0971811990910130772408899213235592230458884715762504986738542\
10535049545820292533816410628568732444193322840017772294670077929289804799468\
14084814638213314703734669178412485818122174003404431506720657234299902535338\
75927411495187882371762358837467471690204790293271684502826953277795329177391\
26037139174215457165340843939783704508514062580034371162889295684534285585728\
68842662700436617567252341136984343625244909686161220303937135734881968036`42\
1.5804235349182*I, U6 -> 4.55565115139482055464104955793121204431024443953605\
20359986575669996182255395331069881871041893986234844921630364834449477710411\
51965533885469249119734651643757567764818280732857225563509863053460184817683\
00337554251959120791973657413365542335175034018120854958406477124350267434153\
41026438484623078969272936569651148011589421578323025912086663636483441522969\
40504643573721921306607943468397252210181499301852578581744130768728507807395\
32755605`421.14905234913437 - 34.87917018285951131512455504815126079317680065\
64194638222916295488886294331216965695316045816434362573544208948505760697112\
87904083700486657960788897673028618223858493335047460468654301412949353743263\
83256566467306420152718298656769101535281694754483881544688146616295568769703\
26969661670416621396234867681286249144176685120278459085099423088764735490406\
46531949795147262950890046968158413670993346533228690971653208486497350255856\
02303947462484`421.58679752088074*I, 
  U7 -> -2.409174568799855076652799510316971841003833470316526110980764064297\
72079338027300332557105078136971549972217959863858402260058942431599219655006\
40007159566827569941527680355261009839839012506206683576073265695219702955781\
80266484971195362514554210262014704795829763930791789158807293278780734928684\
38440896042271913844831365049394508274389964982466126942891715154356816331115\
35503687436845877271721276171755437219500376871266541038628620179538`419.7916\
5539896246 + 9.67647945787866645236126790276837344197703273435718623093437364\
89231085280901977038834183356267176878250193945262713708817094370982357160463\
34422196782892161847775521069362687561826327478783693076256435550316908460830\
65213587060208218235011397707951063986102880987014890593165448266198194448778\
69098399638610815336440812023377500708522339302478022829961957692317183756781\
9173049786925952054874791911272279148542774514815134893746555509137883711`420\
.32443449625845*I, U8 -> 78.4060266638094572265504671866527122063162894846294\
01088936678193555882227171033485568699426997610328005989929981259980608610438\
31431189141096902957999859473177937379453541016767546195947892783166311704111\
72994577759411267972345875447246552823055551490961973694250211378479974641945\
14239663756915021456465980804164718922497869206828336576480188800577890515065\
47679954317284262909884750633032491628594680176486107407908515578547495077322\
871674571`421.43884532117085 - 169.498155595371320567022499408462489250200969\
52877216643856329180502924905123044001400145974782788907318701831630951690390\
67740145342907840790393845401893449815646756371794256886153910128949389661320\
92196898957035065342622246103851779334307752384680265862115941186278070706261\
25210737050384317629112627327782151225992212788462900912600094423520742436931\
26818610535734244743077256538125515083729820391682095021345476339594882826814\
6946204543831168`421.56963840300864*I, 
  U9 -> -0.065414400992056931789919161088596029931335058444747087131729829320\
75117033842433347454666501055301837005108663166751103136885773379177407924684\
10901093091238753884402266033737138344151039360745698401660742305959996665754\
64837253866865327474758238799668667835549999022430184349937942314353823745721\
25369035655594499585104523028421472618497666241489075092359933963369712130060\
808887499157998744965658919308437317953283554033072967959372244433391`421.509\
73239274083 + 0.0843713868840156416621154969264184676972806095245171946763768\
11009676483070092992426747701300125636301121039129005682961370349077126610932\
17046539410640158786200653009439653578182185216806289644181259783503040366843\
45775609011774109091599369646781905344885427586774945216135719647057233417629\
62995345720384190655546155674863397668937824439814086754049075107254186879721\
95872116040918770250478787064190030098036548651705617411396200824930089854`42\
1.55407071444563*I}, {U0 -> 0, 
  U1 -> -5.593246085335055734364025748797953297760912231206909670502849993447\
09509008488827442567405639882823099212292427420964329839352431238004410595660\
46570437114433101457938645024486622235170328717672085091269228579196764078529\
65457780679215846885717067020307766668533061378484997397486591482346626829767\
09374888877837209473849600268258573742031755557718454116323802306781077829585\
4119546170799050291778747474292518353649610062758105329198776641005`424.39442\
264699534 - 1.511995302051462608779614896122246785155163209590491391616459698\
73468960828054993580482446397755763662531354768447269417269478410247419327013\
17365272521342676364203041951377362219019328803154832531528193873276479261463\
56600806602328198431344232864408844769713964755329232627179875127508499408454\
56193816128719489355075844630990533266015312492046057099899617072144089839985\
154364486275944213410549901941894542154582224454446420089276691021999997`424.\
3446365696442*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.480735412817927641776201683974969660275010666383268802003401229255\
28297200968583718712919520061294833351622430197079037339635053761182818144675\
04496399012003114447906917221255835480096428007707972235699743218162281140383\
61417142290265051739183748961365387818001534899338582975573101579200510059382\
89617472237703160476024409927609715782864287148423679685874357935569888461534\
738021109228206790125921272550963329607114290545927936023137791314804`424.396\
8314969558 + 0.58932223109609999127381451096004237844415908682686198790773502\
30356161161092730814682798232641138786449324282014311084587251494839278395615\
22726041703058255500845632289219124190985237570607919390474364358799733779615\
08879681233264083354327997642508977585809422233348977565180971561411754107548\
97931920177219826179194842675452211311814499007416700515126921869560866259971\
5624379373341071572649488976271784579362285058559251880559148748092102859`424\
.28416070944496*I, U4 -> -3.1052377703202989150222366414209949999857679783825\
66852807629653470918148677459842893682897017093478682305998872813313929222319\
20204490776765021461322158773532996439793978663377293268408572893726394252267\
64746260185462221915251335031453254193827675672084905231539570245847066739186\
04852344611704897708379630921626389863638468970121379509543222497180966108436\
57757879309412880253314134060320976438757344573775882359708734552390231615057\
463718536`424.3945357860425 - 0.828400204147060413893229848445566502091646888\
29304016665421320781638457882201969222862828436341056027084680308957670100258\
24049028602053437961833728596834700779731023551255948915431774326854949814049\
07585293235016581264858365033457257778576003438722694229615360573823503058736\
89864095981889867557212435517710875651169759426958770380481262294481148189350\
06071762758856132728837163803844426011403249332283642207955980264742829063630\
7852421778169`424.3439377605102*I, U5 -> 0.2205260806525011930386002192902064\
00742093262020571488334096250701433094966893720822338277972151769315129023647\
43780447549369583854353636757846999233763461776258475178977177896485643935212\
05284929722271453312889250727300997305508787879976371768943404931434792650317\
73384767116879581958762787954945733180028496923154839844453446873837879678610\
46319794165872322338146733043630463074031443272332138121550617662089646306643\
706623235452712216330152`424.3969674457271 + 0.042053880126857468182222173627\
66601276284049173180429062704651510812039615702273373852083060437662788053275\
95296815714699874396866827255767975721299668253790392127977343679781353471103\
92280656937246443146119695875619799515736314798538546460930913530555168641204\
68812172401554256087831350025790225855403753228574101029335100905278364079087\
95047192568915855123730563138164356618412708233138275608817366028504953692938\
1972797657035623230369915278`424.3232281417803*I, 
  U6 -> 5.0898357942995910841315823391134271017723740031271085968402725148408\
42087222800676827004550873166272604791596562142720832280301513590724017581788\
57760338963610770717953688432013827824820491675910605656947319325354383347203\
06511114860513925289685060324247232105082542671968053688458908632743226714051\
44663187916333124876707889524058220236188320770534624690500122736697833620664\
6686493337280369548344798831724569250911627140445684794589991777167`424.37142\
74299692 + 5.1478910054457232194892403073011531762825427485992249733448087169\
87900924915755474375975126417249834620931437354466981798424205497212947976204\
26420340348776245976134033636085912652797768520280335461555265737908877032609\
99603937339464317302833676594752103626260822525819469649037972426591036984789\
61739124088764675754557226297161797455306451009615473881170361389021142158563\
11874083426485743049642096671298131373332495738713489550987355462641296`424.3\
849605789231*I, U7 -> 4.47584269171503206872295643621049674260742770732437678\
42712042509699820781483910608571417297208879611587644775334026111245611481804\
16326882995697973530292207880637002118172649901773292504651156636072742838493\
94392788226723439038898047540005752708111644940357396910672935497026628119809\
15186358154853786052811312237279458541947101783037782294170527463152308930184\
98174148313890262113087876486127207336721984252193705858577498709490839439813\
43996`423.5947879945056 - 1.0476340983953331616874932897301001669705374357166\
93144157740551568370952071538873420636682553314498857520123728107459091477438\
20241974556127501806740780248643317333033308761359396523103495292197336097314\
60708899755961489546104223326759656872982593632507700813957959326250559710349\
53221535007745454895998586601657817215664139581048574394352511439248558382678\
81453925876548398492492628154385897637727298447618353683934037358707109203071\
101852263`423.1013857979255*I, U8 -> 25.7348149389637743563671997849115685485\
82257341738480307937422238104424940831188897243708946683466484086669804102528\
51193447650708483873136852906727962745927495092009900278176557324978879630059\
86227816510933785846139374788288647658489775926620386054414776412616764372861\
36949010915183653771456762502341245723565992569640472267800225354423980083071\
39053098930289824968922157392010325478219346570845607972850608074526850535560\
731435118294931356696`424.3994320967654 + 1.948733130566092490043249870928030\
19086624426762586453020172026599284269932600198132811034202791318278279343995\
53399567834391268395261109883540496835741088553237350243742778414386846230967\
51267895132156661621422817067859037130314107238898722643976558849101134390045\
08375904038132702871390971296262586084779540978402917742137045684427514298693\
87176305197256209051170897140965007360610086625939673548299900585101994919625\
3767401855306561134481793`424.16044718693615*I, 
  U9 -> 0.1830429295488095040713694376362731131124869676021086857655702679545\
98555308199157506016448064403352222746949571324605853092880856732661185200266\
77512292508466124226703467022378865948271647239326559852351405603186371896552\
49043498263783679772233194679290314900242734533008674391960815945680927349886\
61282478004902784936376022785475701286362305592283908023800504215330295715101\
10108202493649273713013739102486047079396701581377320446354133965226`424.3748\
6415666723 - 0.30091487105462015955047463098150521927474797133531704240321470\
28075996716901454384065622830665993749033003807124754449305123782161402791814\
85239315167940666486574979786460954989555025487473508119759380277925492808242\
18315753602072633862737903213487524152222590601118662882982259267115051571681\
24203209892175969533951147740722454154715457502556786240216962609619481961248\
6836464888069587107367342881119320450597182800662625348956000624289725746`424\
.38378466160356*I}, {U0 -> 0, 
  U1 -> -1.955441432994785950312015945606312940988261694927367425480678449944\
48594539429866317430473926595747130908235578237493015625791508109847162331489\
88972646528634054356674939444284689915552848339129523241562401628931083583004\
87630105924669066146653128953050601009728585924308203923042289628914938520477\
86711224221482052618414434602400960760423234748209531407352058916821455078556\
53393664846860352726569029296705237620721940860373338954048550081447`422.3658\
281591468 - 12.61939042503880152521932180946023566934188143534986299301771556\
09787465901434480730509083511082419453592262273149037260841442050937222660486\
21707815649461828387067990158824142919824582526134482901552888864359475132362\
12248909617550958238100150517154880956697526973300483461473114876874887985646\
19097218039695356556388673638616811102850379869393308605690652422949865218732\
1855873662663530183963049219075398224065224571421479659656922616221232948`422\
.7539795215169*I, U2 -> 1.`498.8860566476931, 
  U3 -> -3.265156926677751580501509564938868927005519279110898271544834010416\
77676144188906188124290842107906420420778655762449697351453299499802241986991\
09281349316735636411580323742552405992278850617615351284817079883615743323400\
46925373620719428659948709605692153305895872588561755657168240819149816082777\
70200183334251696534866730345996709901701049630422908749609531587798180218210\
411507093642998438230186162573216171153084703784716891415950447296749`422.754\
03779063817 - 0.5023791617730225788427736223958113818233651961667324364331243\
39757675558155301571102114062000829380258825674089887755432203762528530427087\
10400448489081630904659827266328314121158426511985314282201090786562402672031\
49990626755340009350988899055410430257353070177205252914249080029579697050571\
08399306913353409740397062625230940603947081677238466946651991662451050131610\
2800700125529423547758999149253960305340431677773336291448486581396997526`422\
.36525860534175*I, U4 -> -2.8220632218477363648042157320319494755078859468831\
76187803813640733186314247475129220723739012637975121788024842338652588583106\
27214615896809483112488082387453089528067531528085219365268976092609733771356\
15529476384224573928066145325420794520806167598594928643909410512485339829867\
34414011780865015385911358701031223273605930068421893167649042838648621827211\
90863467471467790900222775911313321292391827833210666604190113885275678796115\
01109371`422.65049233788767 - 4.681969366669491813728545103394446145135215871\
72051931688747691703198535424348270100978348183907114178214268305636399618255\
59898135661987531285281130836611382689243841535326259756720370669944289545458\
78692336172915323309094001316293588985026729022626808200118396705647652906613\
05361270097175107808023987119970227221378652155730232426261525170468753389184\
39301838556201716544219051617432116456221632953106850598415794767317445131357\
2903916426663`422.7307756774366*I, U5 -> 0.1104580161440965781157246876991423\
05520417900489651879128950122650362417062674823947288214189237329928108769365\
90792316887221479479560237954663517563197836856090431360799504443268803676956\
46929703134976204146942973998540852204318232663615235748711607147998169084977\
93669750210467194660838164841297412826247957669873213682084968747531248535480\
72037277329440462191238530250236201815844956186991664784549597488919032813325\
015335844641465917883973`422.7310648054355 - 0.065945992509234772094143499377\
11484205442231516050776407595082365946128627599009324853020564472348773524658\
64001561146883554660701197756831764623724681140798746724095576581692068349073\
48370127922064976431962980222692173241717272780040086350799659930865449124892\
44436615937014699306291894342698143101627586280804412620695098672293365153874\
65806997315533067663163431798293067883748390323180284929428676693283375626012\
0308821258640519369301265957`422.6491591353314*I, 
  U6 -> -13.95626795455509159150037993712624792983845269486107608706430349026\
66591347404944074013214979186956621049890347386648328443206545219499211308224\
57746619991639147062464076526214267550244727037854574761015390313516618534553\
61963866874526385171822175064772492959759200103781685105367455462493694900791\
02570330673930001124643134812882054230768824525268839035129208566242130689388\
8364072580903184104125682531165453372679857737389005635195701562247412`422.69\
904678794524 + 15.96929460269172259199055389345802135645303358020455545699279\
89300486693642951808669871698189376385235326597225316174992333749897465870159\
91678057144337470425416565410381536910683954085990924192584814658931165750649\
10150674759050171736043169288838193613356632443199448915617633087201513944355\
60924001966440598735933577535525647612282667797546077952220059579175713574512\
8385856404249735574788890133783371877137733407768108839635784974542906782416`\
422.71730301184687*I, U7 -> 6.61351040919768064316231981747814038657671892536\
75425908439173049074890267242659680079036020291779722365295191395950723888538\
12462289310638993451245351540480826862312722337700771538217941309537359545648\
51517886916759752935212472846142857003535480646013413633912109291927355220269\
30614880968210738443699694478090467569536590693900569831137255069029182449887\
73371962674363485257244948641186592868475390025457026386973009872522680501551\
91392420728`421.3484668169667 + 3.9766685083012795102029419197791643015643951\
04748606417975366670916609012883913646943450915838142544821528118900294942169\
12111531235773728605196143090159131516846404699240232081318758518667833876002\
20188051630222428909437503013437049826319261466797662075634625808960693240529\
20907423927799222689724429464150892977489503079447555621312289286993524529580\
31942279742815229772106604148107366376961862949941830531476676813344910891190\
724507417023149`421.0530080744759*I, 
  U8 -> -37.23321644246647984612379864600966703422574257166970816496384145878\
62339797223879649823580350823303129347502728547153036179781454546495251830881\
29890148219103437974404048127768928659687005568014905205036252037594599315467\
89565851611279947204629138096609105111285064850593140846833280694437371968790\
83734026359788831766259738151344839694676942503229217627880564412071795675202\
5915524351823395567233811095388482039096901964467564307601153373272118`422.58\
9584719484 + 92.0169433350121319611929155719383693506369982691667659188185153\
49478993393435412930202955311408398595726106035331805423830815505733674593479\
50718963938769326417353908191728748863329225145234592387162286996554790251629\
64881182738352421807242250629450257565184171300896886440237610121237441611583\
39400224709357554111363700205636573574921846388654437830431584233066951293339\
29305443441905608566682188560876683289869185812837224206447863326392122152`42\
2.7408890966345*I, U9 -> -0.0834751355406576822745204285094276372525729275731\
60610025795078083617281641619197058578895114441401901581325385641190949285288\
33764756117034741560661043807120735246337412026930407985201647341473547460980\
57638925155168332912010875490758623519320379807430151755593226171715679166064\
40120138209980137051146596098918526631129724055542900335473951159816430891044\
56054889076856284307467799805564164399837804761819590021458572744404483014854\
708735938`422.65756176281036 - 0.13151210618755407343455437695926852288943925\
89825358341383227294460449710965063804387322065563071358234671738042783384852\
64439939434818917509429011970034637980611285913294736844890663660197555764697\
38875816683668592959948602195309059301687463833098662305175491337726751525103\
53654961791275449090923296383625647026532704728193390414061684103122828106105\
98576118532287445850947276861906535776953822480081792656937146010663160361037\
36675460458225`422.7291649151467*I}, 
 {U0 -> 0, U1 -> -9.714159554936375338563290797167947942805959948974954495824\
36273824838317138540925093232597389229399241910607267429900950144107716095859\
93529404843196151757432265401724541391376144932152803686215892285996902561176\
62135745213760018100137273755383718133780965112323609801765625458808505814812\
01507372501828330782777914744456105809620748397568255532780601581351487970548\
39946805448774005848595229814261736366169357748015908233137796259811074244570\
4`427.405801365914 - 6.383518367435860181734208699072754099092164812381335946\
93173105283833680386657046331163890452731208959679632168464452757524861651990\
50764707007014004517953754900972629817859039052449039115757199550614483968574\
22382710041918288510539154526384566974442556138911753413454516529750833947412\
91346962363759014235853870457417772981669661064780746652319751055569140934366\
75068121658816170448916321232927249956554694992879544684163279237570838400589\
053`427.33742381123454*I, U2 -> 1.`498.8860566476931, 
  U3 -> -3.179156234660531342285044344646483376259255798490392962084588693000\
82972585753069680913047611970734068172770768340653209019566263630488443568742\
31946896113015787943865262498994907571624347146913956742931215442674651203534\
65339080784253604313206667923211633473547098379291129849851772474386908006541\
98950070433408767539792854592259225134588563153441831496010149141865763317501\
76520995437710313653514960306131659610559422075145509361981247409299`427.4265\
473812492 + 0.404220912159235564430220121950183678451215688835931239541371747\
94841428691314494178504621926059797375695231914689941062095138785847674670639\
71089706540852352559829293753054859342410988085466731322285504381619461191165\
45586927082360777062356815584013237877985062116740043686515101170546823960627\
83227368855920472962248266795329789797619332567387689007067849016593195294331\
284803260662006174544604382612898987809261653437398073525835617601553015`427.\
0773024927958*I, U4 -> -4.568993259196889331919734891219558287698913265964401\
43409145412795938095635030649103787025924793977512748029361387122620410163914\
42765651366211777594383666347188372642978369353600809120438250013244787200310\
97044912756332720397494422044662911310886445518391279407502332346487021140520\
70951983120577948369793507935128787059699166883898489244955438332113296631163\
56814334951597228637866824019453151726958989569686034462197063513497548318889\
0890747`427.41145328645246 - 2.3312396956440598497427227616286056370492924000\
44081765589481055680048552352448861143399010585903854016173758989284137347559\
27167817782543274004999634634569942806153291301034312349696608327138744905882\
30302902514545984625927834487935754224853881530233125102763182140598844366602\
61216683627224468631922498042900605627730037129111567185154645725804115931386\
66070490755669607896470987578243123626184847916252040776186557693371036555261\
870105440439`427.3097113936909*I, U5 -> 0.13762812601303410763703935445899370\
16669384430504482806004594863897424307390458379085373303229953526911365199973\
37234131232003837270900139327539844106963649351928170017119642056196692437295\
03588994028537058598896611405491654679757058319963869293151041870020984211172\
15401858331092411896870645593926353032748015890947994375971990058577638962594\
28002783771258397526992010543216591727510270186502986420076257037221196493686\
41118976891409892951441`427.43139199440395 + 0.000961779228363612722862109814\
39292615590790996807956993820575308646955396044861938062810522267138739357319\
16520912472067824250134739229307137757456095574606405920086798135961328618870\
56443723632625319639037738137900528746174327963280713420347230607414582988459\
07279073056320987059165982546974224028185179593985793677255162008227000435679\
60964465092783959878940372272959685527376755706273819340910619953615066686451\
0408222173086097707933661816`425.9892966865349*I, 
  U6 -> 7.0107067477187171921521161301530198396682053040082461915905088112001\
30187756522742258177053854839931336894699248565149786809906985301692965086684\
73201185505053659941188092701117957066261790816782103534819318420536715874342\
88806724573745999695227832621095718206124377946543049735065084552026986961877\
38098630219588528350414432506738828102315850537945636048210131519397354264606\
14415991222657827288463009795209984188573738620265731894265762436638`427.3338\
341324769 + 17.28861477116027595778695210899280311804005084670581750115001426\
98015904947109895872096203677178923937575494976050155959247402684599043521755\
07462359344333913548255126645155894518325688061261686005091204501647413006826\
42635780059693640668971365653096661378244407348706706186032093066331264773723\
46966968318655266279159328165050179581191452613695609833626404909449002223443\
1614861636214750626067945041902387424550881045070701794600970617670712368`427\
.4155276129363*I, U7 -> 7.261381996081020755092412468704605064939796330100808\
80979356073957688007639471812641056452602838422426609367643056482035766057948\
49022917051370659848488322224686697071987986738270561306312255865645457817310\
47351945165827542162956196628850766156912756506111328479067911099205289801457\
12434070337912145387228514680236138231244674827813575826795919793895924347903\
35004244706736214103192905677644970228505004545730913706021612988200831948909\
6399444`426.50692897329424 - 0.1226717007349442976876024011662322499763554292\
18854802619980376526015284716615046530578000405762920867250039621835388774769\
50215580466806770944008546401824883871776212930011782806363956709644344039331\
57240023529642576841547666984796036862897112610900551587076006040523458455363\
36202080535041859877060133981455738753806566132313006490466280490912240504096\
42865799594986009866701098642496321091958709017400482384861288720467752905214\
62748440321`424.76682890121475*I, U8 -> 70.9033311987912421652728186601735445\
31055129782416381722280358318059575568774609891207043405544206747481902268244\
63823842005731505710207844118507248816402590805310008859595903539689131166835\
55256856194558465698385212688441164912712532116179655889719595865585016107544\
33921448046920220735626079496130624198976262812953451771522203292373583736987\
52426263615085740461988275387152067509300828801568953765679947456963658834569\
964993503502288142427434`427.4061822529011 + 45.88687791672018092508162235178\
82647313404429995581648064305110651442061442977966499476782570651852862948343\
94475127546090890045189334686191530296471951213669858520021923121047589291047\
22081819361928210924689261205342371599915037493497420723339818341187373260204\
01156307851532596857733892247506436200356907038838011128233653599655041147403\
20608334466959555901090535090974068996502733956143200509292962062225064508750\
63921183736457909027474332628`427.33589688621737*I, 
  U9 -> 0.0439588537454687937278686499951673691029048259636882680621315891543\
85098800118009157706679861400052410569351443312445497370831555080568851988779\
22405722668581242467939510956426230731279932739703210121308413722391430928669\
17089255844721128404107693612219245697968520339373725254556636907649814279796\
27024853688509930823958420703114699734907181733871695532019404202778672127261\
16315981937205158264734809194095443962416694927315427188772995569175`427.2105\
608317238 - 0.166061517367739687299976012213625693352342740066115892542160137\
14568982086323316915490017109581534202441391465265247304894545177892821979854\
73839219700890261936918685467154204484797487806358912620027579069309652044901\
78301272094063270278983643864277383755975505982290270782217874529677160997906\
54160420859473276192524483854491493425581519514298262016186526475249987611007\
310624511529865281117502320556576185167493851218201897576986235524194255`427.\
42106645634766*I}, {U0 -> 0, 
  U1 -> -12.41548799970034649080222522602343996749194342597542643829403987998\
15602525150889626726359816021501162732377909100851232483670810182909206561110\
71572070827169286798022368086758958728380404806219884449189794922095202707624\
97454274050522150754306330425254556219307719821604152789465702618296408932200\
68459890012069217663557325261613659037185784471697236991563829350967895317277\
6338111072206335197243822750826711901883617881979454138959168926954822`420.33\
57828384068 - 122.60254373841049368789530481901597541190979149982905830196419\
98874769972637836483457169576798034488876102567741231563817401441079848695719\
52974036890086662480423562543409106304955686877724440682873458390878323399840\
78751646118687284021716193292995256959173597549126269428683860187455921799462\
00405351304769919362768740608823261690131970361014285540822394629925810222667\
1025755945449763157163421550969212979736244486857165642245559246091390419575`\
420.8313619585023*I, U2 -> 1.`498.8860566476931, 
  U3 -> -6.935619121475577857122212607765092355329891604029727505793355092379\
87994891011881452021330306570622787649658241884575381162063823785489431382066\
43309818605597810619248254935751143221490994626043691726170813758167752245864\
75531317117810597064591364969015094380438759477767172871946075747435082616480\
10990406572255143051053220821419557372611073142348675026403534022334473362861\
246318028111880962208356569126331261591036602341186675471425166040082`420.827\
7882998772 - 1.19316540019025626918236367074992023674427233159887592694369457\
01338962548406430622084570994646828251855653748418831348253090289315993215836\
73228187837490402934098376725814919493376311259371272397847272431702214692452\
22874409904865532052421407088069252574680242998081036220515862866433954139345\
73319412284823316556817429645740284386747346196926644622599306571548654696593\
6061437887112897846365572250739443634604222506816856579750919627659329468`420\
.47680630914846*I, U4 -> -12.031171062523273418448311755237528353596388949869\
65081739977768805104872753106700309629544349325584532647402221483420926725420\
61136127059469476749822358922327577417926279682076808694163747540101634840841\
32637816123396987997467708758309601326144638923640258613377245974776065641534\
08312231562677292981016424544113337163932487751525986057989461206599426167555\
34104578075550354473978170100171853326189460127642591594281128712912702317890\
2927408483`420.7363927501054 - 21.6443955900532417267946520121085838290067808\
57698377490421949419423710556561173374295539937751344510113578933631018135229\
51781705374240942145187695626804163729545889532075366471905250697142610184491\
94618496565916311847797543462609490739544066577443451016828421854268368895608\
90893886081806251143661003177986035653352031695770974349940595175393141648919\
57379484454332794236061944559469758576639251267004033035299392506003752369866\
119330958479623`420.8089022533439*I, 
  U5 -> 0.0239348162066291622332643355151803901401534655588516047222297193769\
58862365512609318916082229758067656711557710475899407764401638389787429482777\
95048938462433371150584355069605548950311761609077715414309976894477742342379\
24966583377197466491504485677807514344887447958069688368680494790275996334700\
64888939933487669103669298824099040130137946903073137182038129431513809945398\
23704431021528505575417037330058957814291047193103113250467740992335`420.8043\
670898061 - 0.015570472101581099550385847116626079489163221409231191199737229\
37123199129368484977477850334444968452101443752423373943610375325008816484964\
55772444861964345083984152520661882197345486936840824627403267665894300005834\
34988361602480323172128845071535464916067950423639532612114734097023193393282\
67903886291364975071426149225514514553093794512360534763926519816241161062054\
490102359352139091614276868529426369780289627547551456470709675472512537`420.\
7582725243095*I, U6 -> -308.6850289257039101081033327783113004815633135958847\
36747858491252404844885529189023157149057019939558659363903782797490205359727\
07465582527666325730289089375183756225202679955703966602749306729143265298295\
52968322896307151063445472427495126992936022910878595063434365374759682528665\
61873403510629248579216000365207096040437217120548592483392180188060482498598\
99721993785523627817100915527777877540312733501546490123740259277137287211724\
054327234`420.77623166504605 + 304.539635336839529197488078913730499966325403\
79187388368830172433766454178433783178860623679943558955979263487446754191732\
42555800686959501977603945303512918048010741752044954383326562637660736702291\
60956003110721361362660668712346592935188974718682858684479125419433085434111\
03796992850532398607684406521319792710222273895676363847998261101453478311019\
38653178480955575661310403801697895901839007334330575714901560231275389436620\
9745105347371304`420.78740207191737*I, 
  U7 -> 29.355116916212531628480237429005625602583681299288485541739314277715\
92379335917416260554292823964397340277351709719861367643669799622086465514218\
86659869675813856693059421633635187546829875039935550837000520556346741593802\
03959771845690041152938936269434890004084288448522110484564993673782673787624\
74576624979952470413052084635516315608515711616873381219759905989691523256803\
851272865822556000802734546544143719303215365301233161260479958267569`419.833\
32595036563 + 19.097435576352747633360379753699990474689932930645734127702483\
45113305290086208682189206164921115791632200651685528105527701355865549398794\
96794873214093497973348054140828670192571421789922081892489259829032752589293\
25725684607375937420107766652905159770834516775297770088102049708651780094859\
38747328840266188347667619051117461450720331794320652333043716557279553689252\
601598453785431305788763699654307740828279147269649193562699219161647965877`4\
19.59851271374055*I, U8 -> -1976.92549199286224435961811598148900882140391727\
37525517164356242445406192843746524277121266413959111654504081726928393439656\
41940014445097233554339984948989332129890123277493412925634515637554374840274\
31629975469733520364139526382732511033061649448310250595117384549504678484179\
62097192478900177433857337638289114075876228457325478773630353558207422585226\
09220909747431415436100724022567294842728997005675094391355765605452347619727\
20334848232843`420.698426227623 + 3836.28935044839651739408699317620766730227\
70047626407435311495952441559423468646247981515718510776350133728287578100380\
37053420791774891438769297353437571333162730849463417475206276548249498393556\
88353381494267963723986651588286312736850866185020616256017919838994039551188\
08898813786556727813907396050355960234346436844107466441976789753235493441293\
78706395286470563288200503788729104798707670836474436815715545798141316230961\
56740998694364919403`420.810858386702*I, 
  U9 -> -0.009453532546299744909772867107728960664151752229628638877276551803\
30960219060251385575727982165066318947777874566222736847139976876349392852092\
63006817466451251898846348345349969648371295366818724992574196125743238468036\
25523424675278125169726272545929030907228734027425992084033523718907347561574\
32705319747070095467077858308604906927406613142508452619766070932722263604580\
34041552488196342839843943279456106002590541839973133014701411765215`420.7702\
4781359125 - 0.01319189585791486802960768026734223237785493765278718080869118\
82181500091139295082874470424394076004089539913672707652662434137250006229814\
94072620341435484738155440089073580591521295548030593556159692189320287968381\
65269590429486450055199953549671773848138362533896517629398309190693590708403\
13626781335211874817656727944031292029627054804427659276028705643545128295516\
7464668359361099513793491756664275916273252834720332611875615942420484968`420\
.80103997452926*I}, {U0 -> 0, 
  U1 -> -0.314105885603246654955304488200529955362617256912098464751553300180\
17954447841868200703839471946822834983812237795596741656445323485962239524710\
91690241211315086324120363938598820244131968652592490660126461877741210346889\
45281925338646416624650878689206835168582380079608996863213886965017388455129\
14453092886334722398183685509905721463611672740685205020121578174563612303052\
162006185268781649235569704537464020656228834485612692626092514398021`425.877\
50008939906 + 1.7658282324383580875177138444661691937074445985428403566054589\
85630417657214700279721105311626882306511396959637030496262731586984826373862\
50936129793265432629938073532746673193763308492279660513325478304691774255560\
90987684498807969258872128553532586084701424068951498231677741855670461336276\
26597192772099374967642875551386681164603062089062680053745173473558181022200\
53937074437805156682892960083390071526114412838637582288149192983339816794`42\
6.2035969304229*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.927075811821663704148087213733788225239529441310642947855145103036\
83212261982867072167560263799133192678892818529762361670734175735736666395289\
54473498895108289335258902242463879876300505298570114055790752914581693605585\
91261392362977929490909273837914811333814179984150115545431955476455113365647\
04399350757355590115343409039895517958648712217805801605026398973144235207446\
554568366143495422511625656945602213385977088247291918835349262188994`426.082\
48538214116 - 1.7010275218978823783575663778004268797922619828576186404910025\
51078029072253544136764388222860524754685393988916874015256534055830920425123\
80737000363401322182985871270953692533341858718414713328380095914922312235396\
05747698253414785558602600617819316084418693999325841581476024112040338020347\
04589767810856738744122704443407214808821520121020458585883662118236019594355\
9522735586993397435958950857653318645825426942733363361871942955152669689`426\
.18551973381454*I, U4 -> 1.37359520956801850014301090445991085701776193349142\
66194646870165516377815423100241521930223547904564761093079181613979063132396\
38692926798384118775512702777827603487636225398127750626038070608128158265718\
26101672344346408844534113813080835734334679543356772784923432355102355152068\
94269041649810379499775729874409334419730070792702077162809355772290911760916\
05317704494565529867431085104709601232381254950287696854115685729248879799570\
18148678`426.21122094111746 + 0.037866989768369210200997164651712136889006270\
23928025910967104238971202194753789845133904267951614199316289155776032633116\
30234623026360316296085404371427379392374884706317777409817441392476607762496\
05251839364544819361701017892810005162884284143346843284832311501563706161695\
77668956825085458566553404533561086949544547972716332193227884127967760698480\
19859851704365087385266672729186034989097730068717476451693061990326822014127\
3759078374643`425.2390482043736*I, 
  U5 -> -0.486688357940530511154553761309979635928067859624337969059431779287\
35363399473702285763277979160119315314894958579828365090134453664116361951391\
76578902520079172560919981083369965106974355527733506951116324830911257225460\
03671878769108278601694064452346133655141276818197781978105153489044446653930\
93714978262662270487435955532711552563981880788525296302680370490326397116257\
189764446665086174346147937721289093451020264861525464396671922200375`426.150\
05501277045 + 0.6381523506901036897041194561774921208524029859242064683965962\
21579142347643662904188020720462621836358961231050815836139208546384136649321\
43288697334614512846201504425016820818268764492593275511224028560172555751781\
71385977159114873052410042644034170557426898231364006411928475777615394407524\
57476405918310448577751130369780082458835569554549027080331270457352154208876\
84970300999011706687969431996096344466266545694731130943992562354368083555`42\
6.1728427450888*I, U6 -> -0.2293240986568471716221400156676633888461955671563\
13326653205663283790685227395187237580610651374986753207548928564989900640252\
65424069305892535569909023122101055204551720606927414728397644638917777090697\
21638269156923379168466045079447034330241209059200318338947324277376020264629\
83689119333441266291411204314612656951916483615133443877659791261631832954652\
32485146248005200838160048742077562031374991554861240897122903841191816932368\
802839113`425.920802649836 + 1.0900570365926026625621343211593004894064298935\
23392260587060871812322339743593258228734827344458349431911113264359043488292\
10199765053422163272994518637063801227774753040986337903879168132028528598948\
00837983439746101798727588094783854860495709680167131315019010970138985951001\
68233899700731961403977449242363131205417198664097271938051457522876998881151\
44749394923338896394112645429833635898520787416102332639160819583400870894503\
104342611797`426.20196605261424*I, 
  U7 -> -2.374821037958714952883736258070868562413704896423223139844973136640\
47135857264969791433717974492628537192714575659095663562052601368494700577102\
56429600612515530713472500441619238009622318801678465061631855726192084764747\
98266335842372659672757421862216514977018532632943813364139017995636798413002\
27742386862502766315780780227492228733890391246181158080468924755007173771569\
016513190047823255614558619980036067622820248567252079899305731572213`425.769\
4409492327 + 0.86829162009479520130139819314532237842762365307533614057482954\
00169748343275639777661275057632067965995495627306141447287235528194657140238\
06147303788994064150428012640394571611354095953935445480027759975355945421832\
34582966454623728954534481177888878841877243807699546210039896585577494596724\
71559077608539563374172335865023641938253266978549072740125967047489196307298\
5463742642834969811874315312963327347481879239133087648817957829443368337`425\
.3377366165209*I, U8 -> -1.98685174130230550476871004623099804071088288837627\
96944044479228305057086617754015493821746349440985362297918985632356191911118\
25139992685539764159694866421139492302591468634504326220023400533863600235492\
36801628432311312688889313484909686448694065310503888624261339322313734207903\
56870183150194023195312470113497020217976280725197989437789101157308879483503\
69207392393005266973650353119601057838541217650024325322213495114802363758090\
52717998`426.1869734291005 + 1.0230656129941929712729381514651177537314610894\
69892063037115438933973785036139895026056175391929002095940223345897127733434\
94799632976323614273777831890248872084436939453000808739567691114044479019263\
84138362247744355401443301112475207466304587622701158629827116402770777389362\
77011804975980654123207586548516632653331219672843096969810738300301246776602\
10025399449169587791218152559825713299046716352871928457982114764531965492324\
25412294942`426.0744027491166*I, U9 -> 1.323015654696173706980204535719962698\
20124894301635987582804283265621793461146114878304958344008218006762647813509\
33210821790270958855023316686377945648150485686311239318755975142117417118403\
31622175315649111200402517962337482177165101549927150334176636938918127992064\
37964845725567952102517797940123825592423660300374571568374669559900540383158\
29002006462604818036735089908440374956117679896385966071383962717792849461276\
0490337063131310345482`426.17090409280996 - 1.1288172481231726920092839143712\
58714453615786256567094242334242256032190359252871856529356945947007026731141\
25246954696008208781800379846784800530262187187315800570625596655058245070999\
84647513259210555050015901731636232566413509953542949994721165921495561035103\
48309837091847405026422503883689794958985401099628350352230131616753059255713\
95298517507392502646534413851329779320871899356746926562744672087531448963210\
28418352024417239733207125`426.136090488693*I}, 
 {U0 -> 0, U1 -> -0.003759204404594549811053016769062409028379976965243916198\
91253128225046502419092036516509421230171557468783105656759663285753607929064\
93617632236938326274016794634391396366830559115239795134927293944108492273134\
46226894548198409503707837274943556998591439606723700944142066150041487090470\
23566772384253702490401242797172569249926536904677241541942743257476896622776\
21376940088058388151346514295646958627892922929890030956904793970168247152587\
9`411.9673462048952 - 0.01343778328481714205491963064136561616046742157260095\
55794253144449891358427394490652112742315272972517634474222737310143455445357\
76666985359733700782967319448398795845210727807415625686080108053669037099193\
05653311797597911205663786583409945712920728277316969334503696371053038354414\
39619913219892995056330345077676461733326067256626369867750899973161033314874\
30833461672627234063774479299212408301790200407891331954254244625658828953762\
97323`412.20168285906857*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.000642686872378045282916719079729767949584331867184587675523585162\
57979026014581163433598991979086666798448253861480487464861201464718658031663\
86248663589425781000696813594793878541917293902588488080696112993618091289810\
87406697349456205031447317560916181055588332427529946429619024938544908665045\
37997144277830943027469671320614155305772074298206615492220353110214843714744\
996416124484511052520812603677835777451030663235564978637846408765764`412.142\
9873210046 - 0.00073993907754455232489713270355594443602697044620917128322409\
55187773764776580671867296792170794935347441821557059837464627509584147004175\
52186891345137929547052685738540620318438744024887136310964824834025295485717\
04216129219002956494721996799733061341569417968098637388781254326728013198441\
05102827845945337683237792899227529998623799109484399306692836413573020329757\
5659480790397122338585200402798262764046698046766555517472821900731020968`412\
.17257536804493*I, U4 -> 2.80921892918187937602875831301070272507488869850106\
92158623678601145056147735984592230289839345982677990710698537197555202183264\
31636678312169976907390557748479074619177262548908744173680310872239492956920\
70960864862189244532228614667411442364572971348417790203244987918548430302507\
90114500578439462307029332631022496945760554367637112136644727257160548614644\
361863535662823790770700960634928615489015740287404700426353417319`412.048828\
8624508 + 6.54091275664413498627083594853209057915817514654271373332847668681\
00137849635308969600596361521684564159101218009794725642058920354463832758376\
40485243904453872971135471404404834367865494258314080691400393571403171340150\
32005543568108286204536501916306388759638843531879313235597980310600697438249\
70561889254377759206419952090753302204714944399544288721727396107237121237996\
229667503832942542197055405318183484623345199280484`412.1940938888525*I, 
  U5 -> -0.077334922253078098407844213283822182840766845591171342139213566035\
18907168795808544290068854265600337048271723677501376511345913301531989693333\
84032078229684528249095434254659316025838500494282959761224810282645048024391\
63256590372607715137658950264230628551165240818432931239817658965160750040938\
01105986373450723586255489399902585585685021490468909738693206823076677058806\
84569726610833905655781107128823276004896424017961`412.17557332970017 + 
    0.06233829638915955769556949758051885331788784512928497969449482865992712\
38289057984159578091240576713894236800118237336970671504731513079850601917432\
67940268490589781273178198203738570404596878941557972335995998540704706141304\
96670547176948230705048432827219574171154541865217485998261175510537566238908\
98956011560119157858347109440275903100732029898067308566102189094570180416339\
379956746604673358724831287359235069227427842`412.1350872473956*I, 
  U6 -> -6.598784850380560589114503822949680030653860993295063596227427164773\
02998807551493984073169018124371833486020416604812940517883875861230508815689\
94304838012409320524298764782520946826038110016988377945970114741173677191277\
51309729426958900769798194510883726315756097992349145391825947233961663016307\
60774581169614342753987078990201472908098831205069392411874802974939127845427\
128299650809738278504894043753470543348756732170552011043499743`412.202098912\
3462*^-6 + 1.7923306232695622496791771438341961055200555036908125568150936765\
56671360985544122188342347106568799586912632137670519594508855398799080420687\
59508686184159491538716435056511560915699232827655550471976669067294474381982\
12190940500380504949765740283317624473359203652986795954961879989465257405299\
36451984019794665130099675694050255295057790836401055407903329919971216258419\
7050504403232648036322936244466349195865757387358762996902009964`411.96101129\
402393*^-6*I, U7 -> -1.056489587900312455599020183706372406005029395442887455\
34705138256022840081100321244232621753332855708485174055058512939014836051087\
67420585341927319629586458170736587669380136266755680972382570435788100453336\
73807260407147418441897992470114846546638768488545993606990137287087921677175\
11125327898493808119986731639165566394576826733249663385222798690929227163437\
00827972753914355865863980345187705778396659389370055258`403.8777704446458*^-6 \
- 1.6045253293961144950341231021185381057300862787249607469652936764629023808\
61517682801231688088489064444968476279176763982921283718141002811305823164637\
73903059979916495156863873105079539744503329753223494994529335212806407372875\
75834690532277715330068111924595020490440900029955231898254389125018368011483\
90635464041269845104400333258840170513139492030354454138489529896013323591017\
0981381683695039151128163773126971178`403.97951385987983*^-6*I, 
  U8 -> 0.0554357360394132406180130502652399255125023265346208763955165661722\
51195913313116402127643141943408428265853568464272810488441430416149784100257\
11662983920625792800287249127493063572105332517452294452884142736879117835692\
63224102374804574845922142613058796619504670739091700816965806514047169755849\
77177842205593668980979051832817267196746452311590201024311995614540463585811\
2753494259008395367939279460561699322781836546303`412.0659270544904 - 
    0.12907511445314318361570192465570499420415171384152133815261796178517082\
64688292685387564412130055566250403906890180627164144144000491664283936039561\
09751668820490090340293216110162579141345738940102831870718527079043968600483\
77902843122212605351606027587423873095292372231033833604466270470368053349678\
61598609053442741953128814649437608164516901601964906183616695460186731048277\
338486493973268720819388745568947352231478755`412.1940938853875*I, 
  U9 -> -62.33876582367453130761025180777825539067973257077415045812820347088\
40482262455097843282179254588947919127148230246596825409971253278946632244730\
93167506121945976567362506354063789520315650898085236111205104494257234626989\
37101542672451105993553933497229070469837715300284287316776008826495521333481\
39987399924796150409999428459457180452268741526288373029887543193301763074815\
125924052893218616051979557979712265533233961872308`412.0677913365824 - 
    129.064786298955816478047429111446685166767198195930769031349875870783134\
12332352685128647579876547461856522663859354574517198875097015868008049274582\
08884181625761202360918850586891246797620745478262763932538274738579687352221\
56930888878815095227222752097998825975695602672762961423061654596351356213395\
43628192275509592748072679943985418237372143577313190381235541586447484206194\
08848506088083782875563417373344465739818170377`412.19141323991647*I}, 
 {U0 -> 0, U1 -> -13.90255598888519684897252894537868642352649945689667922828\
03406541445670442428748340528792596384500633336138124088868422703383672177067\
25819017021886863193320349852360154147913498623671081326230287780547924281996\
83534777647897262802842672367847685032073725531201254295721963499106930312262\
15501325477497195871015179386498248030584029804935566022013927280222042761815\
83098472676711794563838911704900677287733782076548076687156124310419213833621\
05`416.0632231068112 + 13.479810099486417646147656996434819298204666346657741\
34478828628942848300155752921954429486229740853986663002391913658995216539541\
38575556816597734040321864675701692483342310190015836335090741567956889999400\
31553240622981337846942379664601498239719314987851441188555534052545317269483\
64706239350949324994401708190190344160370968354556431376653077018787084460417\
67882548803455085710495765628611661143883809718802214914713938804148740965211\
0765017`416.04142956815053*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.199871802140829749318105520099654613067790595664304704677619487059\
71548149751237279788123437847479856017139911443427726347950750985126187480174\
48242842524832156245579067727416168471870668984048332428940440108131158663624\
65071281081403954099450525262818139138154062822307997364196244591698949844074\
19992999728006122783195754092517085065814574002772138503074134586639820831972\
625021552601968025705206471034764673437739522438827351516211837652812`415.532\
55509265864 - 3.7933050420078838238487467030880657371173346479628111142452572\
62506068616918280218070172691394596010996476951761476938194401926222111166261\
16336389723050672168711118221906642253145551978668992931516262549456855956274\
84982433836730309576359705748852213302820419090530185089712506234170336134906\
33221701469641489283526089276492201327808935245599547192898564617454313509941\
23249491080015616643692345139404600510971747897050502866558310752602349489`41\
6.09001653002116*I, U4 -> 5.8783509422591908491910925685810668612957878017450\
82566228365343109871521631947208516147300258894695073671476389888411218497643\
85963087638862027697515191490134299845802965007619272543687394364582016407578\
32669475281555165987793459486620846898642436080899742375269207549432008554868\
29390399279922881790102162414390984275831850691959767944942070183461195553292\
74055792012279884931395741362209384988751897619179262318192856089995875765903\
197968831`416.05910425201563 + 4.17390563057066751559059292512479787828561311\
39914573683220617991787581011858112689946048654684311887590446785190238591938\
01295184256168603262862359181712514643546798864655630977294358277753330851773\
33813296800937723018951934123594667506736914763220677715282464040937718005677\
77863738771167128975084797310119803002590625355589999672860851788282906003614\
64306092308940007161737523106565251848085548916349874787652128057870826353020\
02529844724233`416.0509638042877*I, 
  U5 -> -0.097405656514475939102259308561333271869001495041763680241134180204\
18307967449975615236808866002844104763689007234140912182359180423869735408503\
40297022201972949478197222425950663386719642659793749124114408078214056561605\
76448553500831873927956478045421928253073370176188060656798243068471149095966\
31579206744991153977201120650378643875978745815104220148499171503753369724387\
918226522221201813528115016541150696961751427453777694229328477095536`416.087\
5991249561 + 0.01296615722191754412368712855502543716075765133246080203752598\
24256126314051952278003584067424890399492347036139601660408945719144480816505\
96973733776980933416987701892149560963224866242065171376976039156252574683281\
03513579895039099663300669325972419678264031502998355314109766677073041244570\
27121856345787963970149841541482809727639608858124752319881485718740507107457\
4301012214226979301174001054456748284061998333428884373641780003316267129`415\
.785098703134*I, U6 -> 3.6017928611537712930095864688690392704829230200432423\
24724519399916082231388392494533338465614140255617594101320479737786561440525\
50424458183642537198525700003198579397632359231704322049839629277959552828279\
13438057087011579910673550432678955094427070257255068394319681672968886808368\
92518367914178923670583017298646400109642222850702427463096771692320611086609\
27813205290265602268584114323422507899748739886983050394253224865361853727348\
573968`415.7128682936767 + 36.53257163499062114421567390015186000849339741664\
97731975818781528839257853725763331947568900786084431956683330539007757819173\
19270075219308513560177046352311858361248774963546320757051537089719156671594\
11865090988688043129802427545224893085036887813090143921528862100841252396553\
46862343266771632822000212100674636339937708242955868324613298215813226977033\
98161227362631479505512713346073263452396212223918289266063686037775034374252\
66892597967`416.0886351963088*I, 
  U7 -> -10.11581255083975049909570967267152996413004820328497395319542205972\
72592445894039762737302059361208933673990616794347230103982998389428518410297\
75110877761949738217587771414660836230451595635182335683968656737570599454209\
79006153036934052509043268912744823410320762930729914756565315335189665474127\
37028166317605503735152560532566267991613970511339680758042201297914188719248\
110960069433933140084712965997407622738872195440116`414.5163579100103 - 
    1.33029737513115430176566846220218849803871300646140087683426932011881364\
24126408376866270449931951752811726198892989782629080600887335990634057033961\
17028096174823182983802601295358440478094333976571002450137811346802005792158\
33827103910209191979587085868983368209495572191361579486754258850232453121065\
81943315146932888667042101627863469294979026928998274547477548641921366043415\
941513523933229643657603298529527927261104109`413.63920668156527*I, 
  U8 -> -158.3442002739873592623064281038052044921923837495108770227954807937\
02897609769546250441760826043220434105822026222044568274180129835478208274573\
29633271517720969831696390350029795815336742790026730849785055715348285421221\
85925867336861321219318790280395389184360781323545813283507054207466083894481\
57804794017197236622400312012467037531960390577991645924785454025384879797978\
2920631159765760369821625774484751803406510964852823`416.0697539978233 + 
    117.310377163331583346242189381255076569536095694163891475386163205093322\
73166949051993157654703908815658984914847256859288769468744449305519456744953\
62019604728407415079471880660855710660710356339900869840566373336274735965180\
87771618378419938843889999823740478334063622951781820261801965061992968783049\
32785989572500495296215679814440677471243023528887984757791237093724333176688\
430423705590371801350843412096385974293750911098698980393960958854`416.024595\
8480556*I, U9 -> 0.1033681426756703631431964785145614391318767672774518812157\
35768313800130957899471826787347885456009435702623311982790561763938086374229\
78788117944201234185496595573063077684202691447116897493105009030902776642734\
49119619270248926903317524426076688735841669945464227640823515453915854287699\
12708181747458528552655390603974406917549425924620013971082275698079673035917\
17535289423648039977082062036189671185091392866891779144639121098723638910744`\
416.09022839770654 + 0.004720139549496253947568313394233491589772347889487995\
25290767472654895048847440787404087185292011609173647701446916172279629107693\
79378803388879471526571920519000006282349029824389314032217203242047874228879\
77359986699790283111751798932300345395964697378236980903586615970014307883310\
40866399505857457542480258062638458972845919573807208065246549485176910017362\
76484444929117477808560417727371259292748621414392169792255442898543504945237\
6877`415.50929518903615*I}, 
 {U0 -> 0, U1 -> -4.228483450820854938612802885827223305172192623825450946249\
27119949780784363119612486120382801312479915990403452118282278384280666866064\
42497643239337355585952353384803609740351997568858645527595994371692468732584\
15280367940576354050791372500664446304863192338113576272014073012116408545488\
08313444535719841601708114191221872089665845393556685007549846824219250219641\
83203803874700165950021977534765238720970797621088997676064779663988062326844\
2`421.6168873801348 - 13.9721604601608553562017330789712583661338369762934107\
69047343883040833529052931901684275742656466296061884933458784887030652530496\
24117204028348961542934679915735871171575325604648714701697144304904343823858\
83691470365201896997352442554645063304437083474969348021552734712244906259524\
40896372415065818281746999485827971360508420803168319016441950662042233478886\
65144325851282335450052422139690664623155095724377079379915400843293037002434\
347141`421.6746745255056*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.4029267764532196811821839023216254973159639558470798942665351555690\
51065730941781661240671793012338967997056520858451737067096407753895239741403\
79429073822311395555893020465635376526701736104090830571923514265002051113552\
32125548750333477511053980829307502257252215634298806509817998757103274946967\
47040802586284512936770609418108202592386450130245144246506583399741683470229\
62199703283038875110625094964606455986026519202075245444016781321356`421.6369\
1491413687 + 3.16021589628072989773052909497428671198441835387432224891119974\
88714096960116994145246143937264522142265421332845126273310720081157233195455\
71537409229612505440169691035620189080958293421075019229241435875129472195364\
14605773986991196049215973224489678593535563110321444263211857339653943253002\
03284648612938185259518790178770250149736116704488978887485485278194306221033\
5195227471767000945940602096826599080296575126079167981978576233186603736`421\
.6687079935156*I, U4 -> 5.933266896335345183059493554683870426132703422033318\
94285194679243203811739357043240674798937139291824255496722128536411216041823\
15008963702571389206479277756439860249526763295363584319108710715386599713406\
76091122676634818306246281069518273815719124873796663619941322955898460434391\
51419313457617389196701053136581734760063515884742581190327623144241230418469\
20931925309442585121312291904740826585492001184284000927830587937217548108966\
056737`421.6807615288852 - 0.668047414627510865913271987499410914585650111672\
06129042561296232021943736039840663244557975345526838067611551991981234740334\
20794097136864374675201247428833382709010520071458292053490767017970627840099\
61888667364074717441006009147301080416089233856361758083080513275408716378658\
05466602096928240828130704722261470466223700220690178455944435509053546867453\
32827854805890342514150415613496302946619387363841417285910700562946883835707\
4003616326`421.4664642197557*I, 
  U5 -> -0.098254403968486831262015370232300981412951519020665768497502408071\
95063613434165250109118581610924799356921900757224302296084970567984594424364\
56725854279817444197517401815780658919710494592235432959728316777546228374260\
84680814318308704324715402497572817745288496446752555979769235668321615296466\
25763849037339404828934148370671936135487966605387488381200000457904516846971\
513996715523968033676001802119892731200381262521788658989174996813185`421.668\
78801572017 - 0.0663905528179884994775873500611864788028158219646100438670199\
28970400224004101526831376497505644712005138715975423164112823371282052586706\
22963782199977820598327894179418180431194853213410176532615572823581856942206\
43823037489922261934184509251412645979982351260750849725010950917963702049806\
77157107088991934266793702646407784362647036045731714926923691736704688828313\
83347525147410263020880688897941563037786358374821573675894406939533760954`42\
1.6272982147213*I, U6 -> 25.2014458359111768081068971400238408808351719813625\
16302816987859204076890908228233063642201960660294043670113448034861934331794\
10068331778310233880816486409821504866212897234375311712623833323407947114659\
92015509917963668863189324360635159855015166750715825176107030123173674318402\
36081093245164436056619325043935995778031542296099048422797184872402674198502\
37015147294679702731903664635646213975998030802706870288023648081532611110152\
278193168`421.6828566033941 + 0.394389183835388883110272251513395061554421164\
78577299323175357641007115470204094995868024419950861827597849364554524684962\
39134830330238744859472150895777506610962240971606475038354968200440764440688\
91005682281973831383825402098105313492408318604589723160729280511007878174857\
61320094392255158400043474464233773068983240394435614693578020554069109459096\
71443670934758590658038637666905268842320533087703593467782188392522712675178\
4658422260911`420.8157598065298*I, 
  U7 -> -6.979200289406062449237919197248398850098175695282375624390067555854\
83445209382686016673152747363845729589357002139850524345265837524537489307569\
60274908271455159006334083180063971787005164787299336409956651892764957942777\
78482131623627542757934650586239061514970110507222000999742933996833349264256\
28554919761858872473353863512403607415696941399520427133721149439959063298447\
342713659820502992713014959551490368134730692174391782789021618247117`420.809\
8311776167 + 4.77012115549364835504427807103112104865441686520862152118926533\
90773639198472568720346963423061590953051457886800245816412429767853041423304\
70219376884846049711345021733208492940509626795004069010987591748785240081233\
61884981720160634721755401329782047938796222569692496639990074925655538504765\
66458930081979530042214617276327214836365841572344694162679547111131005699583\
0181887774131052056424936096535096685996684746675589796934115112964000992`420\
.627457331329*I, U8 -> -95.51426492932792041193824331666279981644440349199546\
23472918385332298586728012540867977513720876596440240400858965095373068694281\
98538330857264493974470795038947691081702200346515837686374098507329497260037\
41109323976855587758779272898455335820074328186623115094215219183968925869426\
35930780507843890645782250992375890339591351021233489425524365995071529759675\
69163412699517585186882281181392298789124040522373560263845604361175162365522\
68086632`421.66591538932624 - 77.66487100106403034784816746596130843867801584\
81686788849288323324579489428456515247933013046532704830004978633906520702641\
82985914876806405163654490993867060981532006127909081762816706385863125300215\
33786221058759413579672710740324343477617492741107548251850817223612623503813\
67287392522099243397821218322516840907573017139216182395024073700484172978775\
65264739675798298495630607690834321416400820691103607034499914069829910690304\
85854760662333`421.6369400071195*I, 
  U9 -> -0.057616807745443529851118148451121284575040916833908924625372233034\
67155260840858459547271582379646497415045807664229846791635007656362110738872\
49829949453978979790201446842982622148645275005087927945530843956393964486928\
81061918452083526307585613707473440241057902889917702584460508798304110925272\
03394709209174506210199303816517562050325417901351842777428025115020898063455\
426178296129185645353573302387641784300863091651040735959686025492537`421.638\
7080783161 - 0.12449652575202598745636357183170461602341387699873179829406420\
61699922562757629021839646075440677731676711126457048849652054686789138338606\
58553735517142112108780553220374644112621630237320928993072464770999117193756\
63150244580330377204670509102729239147611479443066635974498961674890807792385\
17444918537737454252813243077806086304970211346220126756336349476929559757782\
1582847146921328691169428557502997577649131913226245463731340452566748447`421\
.6679175664657*I}}


==> anc/Dependency/points_on_3HD1.txt <==
{{U0 -> 0.9689769942458437704951046285043292607946980403555939415139669628928\
37874465050965290864187460417134893990302121090295864817838106738530205986593\
02185055788659755862729877335442767048468364872187060612161250785915138956934\
04324882050519613065269684515967571607199031789102383630347736265827493305491\
08991813403190244322160708831572932629485163205516839447449729549559377545948\
9299873481828339295999896033423147383997800425778`398.70775214527674 + 
    13.1331799849443034911764212253107835337998770929016853437844012284908574\
40184445077775334896098404190311921057076285075446586247372571878367158041313\
10078242031712731270223160550752683207695874518669361052555487871244077272656\
76781480388330878115814577969856436825576809192226687004862448713736327468837\
67088995016265938434504791819703724997834211647603896224343721056466741941266\
8422689719920925203409256754244123674040648159`399.78941624916297*I, 
  U1 -> 5.2340550383755479883940768308806896644090921224699873702276714507890\
62440510393827339050841926542022304904795987814593172207969410573369372743089\
54903954789149120771028794105484582673303419264218069539666620311547084071509\
70025895241702274154471065374904303321847507194446990626898411105763671003352\
89718972789161875283187053654427404957865294818142868925326107579630638135024\
6811840245554533730032511952217809446727849147864`400.1787542542763 + 
    2.38048349905289247301467006564975524881953789883835497310275282385645854\
60056994269756570153589010570497920854956878567626476770929419102448452147143\
01995940714764154040275749784001848166512033701930796560010533669880223406607\
88758874723935131981216761019464173847930508838615988657775908625122904042116\
21232164374227110683570398762987980295755439035965263972773360597316943727674\
733362069254698897827336271261456816791977656`400.0471078017583*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -15.16308132784041669955621474916083809083564768237216642468085293317\
78485761422597871227176409068924260301705032992598324375597898464550997644362\
05108257183940594491179565972461222141267727550863337703790764037564940162604\
91193365471656065494742055358469357807588768896930585282089086635075952752635\
87208210776700579081175878657476391753035948026257621923560040867557879820936\
303597887079743138166667271906068571429764627292422`400.1851374586351 - 
    5.02286045705962649372641887963761744554641586475403494681908152295232279\
38874646878704805575601478632705591396673983211511804851708048940579671009770\
04930295257525648801958466546042889089247984635212982555685618745912670365252\
57403804343426846860212213459169322415661478297775046162253911737682086708145\
58082426961870234130410552934537486057169727685755888715815121399773705890396\
347659854147896967430644352240216090467770698`399.98904609201946*I, 
  U4 -> -56.64759439538842936580466889475973666029658887647463784520497097493\
25446470933879587634009955170838255289155567006336065149526835662236129302296\
66000967022345498445865333163221001981857349479803015566872075414689149670135\
40583578597336723872757217951643138932151357574936255315048885687603772373337\
45633215494357888837046202002446122445673175995183732654715533154150776724233\
790440477228455708086547433833652344455121713839242`400.17019974139936 - 
    35.3060633664916011411802106697871928360799161502290164758463916157175252\
67889191984684259755926558352197980939954928986226203013988485373632616391449\
46329579041345428554495562754651382232188887890061215693499017027344783621248\
12199325126563966017954119649530324196812288351947160185537900948577089821408\
21988777631899697381361059561115372445892419782588886562559003541058821285337\
5645510226924411410636760853192344571404167301`400.09463188717854*I, 
  U5 -> 0.8620331506080531044523371365439838206061064474524203480408256710377\
96553984168989770099014812679012780418470899540155918691353278638308828826925\
70994716394798278945016350621048375157641597317300499492848672090858044167135\
38880597277424933206793750588949211689005856707212404675293954885891365046995\
66124615986798961117075923565216319883136949272458150737768702307408069601479\
2602008655319565772294124642851099790587929496797`400.1615042472184 - 
    0.68783341908928091811247778746147755649229763322264248573148972103827756\
97401097969402981776864051763555986126184481335306147851545919525832746120484\
57560845787141583288537518034640525154378998168372150390613251554888017293425\
47146409528443752355074454993263532484931443210358235987434318429020252960257\
47506885976639049355989502055342809747372327204776537169455795742206831339219\
264890056871400963554619788926285657669763496`400.1306118470907*I, 
  U6 -> -48.15396674156737432252542353390659180562153324717242780084673696393\
64767727898561732945897170418622583364920429217341069925818435413470833281662\
41929746574291380391216891922592241865406685398866512569793995712501988925033\
42241010465401374507808066700451375070075338967145299024447543645305622674390\
70302529768051393104371640395620725195513374920689705198744187798218412035617\
911687627743236193574035601195487212209148739913054`400.1677554690315 - 
    32.3595606049360810357719908615482006432687345561439229514363246583543369\
43733692595571074559041482706323109864033756308678162378527730176535753181949\
26481608117118537364043608263116584903959771375524895339507488134226275485704\
88145949094124341131320621630278094293722300329274326038305263035070364585163\
73679428121660829077150578952938015851337239817601287351594683627385045895974\
4450376142789271731643375221553910775499467952`400.1045804619589*I, 
  U7 -> 113.48966089644847764360919438683628343958558857713820746191056211682\
87679513798748757605575425899379227530468151160715832262743098638240541820326\
76510211425906461593758419515395867293608050548342873649515116961966730445538\
19497439399690955821154224250482544336273885257773549475946968737988065689677\
57310222736614765984955894420769098155501160107311449308813915661730872548265\
203953370115897855935292642465762699781745619187807`400.03383017144716 + 
    71.1909430463511162175374249295782461201254814594746295768126229600435708\
15240787119852026030736881555535482291801697649412866285939252579706046416027\
96156061767208723572386172694729454093605371245648692346990835713627593562373\
79414884150821892954997531556909241370324490661773993327689969479525161817350\
29345300712386350890285313173897929047530191269609577733416284526087454527395\
4832326787620527782593299613779205416493829021`399.8707210546685*I, 
  U8 -> -1281.801659616905096559904088434129083773236806907893064624884063014\
52659879718447693213679362920834055524924415373718235017567374083637694705990\
79704484243719597570184005573509202942592438755566256145336244992429801275534\
66601318081039235592431821078176067366857454868803268518392618761730832772711\
54392943360137178086318125256838936594846511832488510147722931373211530575723\
52548428038478853875084326957965084196803051428762601`400.18170196478184 + 
    509.549863282637767012136621416406144334979836309534895592288009498776690\
63050063844323908523719943440315989670199069327468026837639987491674852346970\
48700161302696677187629052166662279072812582149524253197592702476099832260370\
45638959307986861933795828611307730259638826673330819568050739402218231665836\
09249852111118476902730601631211130478792471275007863284848476457297792962733\
917210333608555396312425669513915079143124409`400.02788591693405*I, 
  U9 -> -0.260094995414728434308326948312492081391406149516295063809902931560\
14765804239099021321476936164579986606507719517292433487263896881738616598663\
70240937672633853315476330984223243344492614951598402353066788345318239834169\
61014576883981383198212131043189584058734593204449188140870258994691506817837\
71682828629990817172421069016357144281675630082469537092257972609236749740392\
536693618849161485764303796151686750850066853832`400.1851454832979 - 
    0.08611790501418045057481868806856990631895685672883076941789859152582357\
33739396076255635488029410819062034284107634195362965050242319153014722541402\
52713871352794785277247465288383657273030806521298473847538669256443620741442\
16956814576645022221219495947125058927700944857258974644824212164408218035589\
83165963403203991417785990955233073928831259167997672004463705456381517400754\
474036325427647391897943746697874137445965364`399.98895294054785*I}, 
 {U0 -> -0.171218685778393732189554674064810244847008630657632365188571254133\
53687314858662010358386766081751362736952662918734956607951078441473937877723\
10253535335891072060555645859237302635310431792900535835399071557036269559699\
72151014117282280914256677916218834256196879967236236357814693449511906712954\
17213888276772090188852046915984163263404856313739862585660633244585561430890\
17845522375866140690139829119780933617084393487838`401.9429088669341 - 
    0.64558131213842121279851660702963724418162696882385600224913050080663911\
76692395249984160803919846693148607313145269419789285579558676456824669034947\
85731071843276462364990651643702746280107277909575243312922926563997164539357\
94835500005989616801295612019090555521149506118451119049854845284060569708764\
58045533662840275478131310541998751439380133054526972802734347284074178957939\
813547268032092098663201189801896155732118311`402.4595486924148*I, 
  U1 -> 0.0219838239094351582090900688354647581417995280271088997974038367463\
73908716142180956231133699300434963290094470571658359492179683372027582504616\
32073229112226004723653960522677335945539909899287781789432594034560622960311\
68921867616341919322619025562766752146136179680522687571528856661163740144180\
33506615073492679191182796484005857128220811467821359098951371817592969426717\
0164036972476644881883683569566181468865952843664`402.4168579690568 - 
    0.06719914127958551794662335597170947282351597221273196961155355597809717\
40156926751127166912742136043652882386263713697240809019942079310909573119421\
64724702449790155988087033018838441157543972281935450600557016626265276691086\
77415283908620060842607327799519830080644964329505501501633241868053732078179\
27397564126628984855814210781663472076117961947581873523605136939910144072448\
428193501824034902944752520449662276379676053`402.6050786999539*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.552167251717580071311772941286551428245521096417740415155556419280\
16310432706196192385597555477227120426777233730219161739646623360052376340040\
55341142864124341300003104169580265587350454972387675715697541770760067650087\
89441758528886702435910966526003187085884278919732499781181410557775635583687\
71110158408964833936026528496985180247502260771271602966800443557993962855465\
08426350016670991960028043496468451268593684832116`402.61045409790205 + 
    0.11534395371995547403774395024626192747684802580484814626894941909532421\
58113975152112366615990016762943180197393400011845901211379325503173514719068\
59450049041599183727716152228099071116364059374229346045574411238044256866895\
80868541562591496639518377486536089042744487652744704056919247556890000067162\
15261091784426993441594937093620464828031928442566725592408250387089130916392\
415288517840498668930111045792175641856102187`402.3546892547233*I, 
  U4 -> -0.023745215034100072526452707531837891222224555430116786627458495467\
46583732471412406178161711135489890733395978751308754459153611908314363598966\
50719494883913896449189073648539227063473319151334078714183806153779609298404\
91741660431099319292506252751468874124885245129181797210708915639035300647344\
82831158124996663935326426749083896953910752547225001579880394582504707348858\
77924731259623840215161833461621105032848443344483`402.48040761167664 - 
    0.06261279759858078278788851951322341302846757469897084736308879707623151\
92995491634801884122815796742952079539938883477837857527560077075374796739979\
78186454722348699068111283632590393199006874199671774463342008187270814030879\
99216511378746700585990907949368631965342663205354195524052778010012822171980\
30737919925980691482992986982467705995922961145408410383441654754744825668881\
659136942800927496205676856945004740180696238`402.60273156328765*I, 
  U5 -> -1.349982285530880286461375297176983549446953551517979905363079064792\
37155800593020644637836445632512157248903882697825284466146018350419967539141\
57816983790581115727979335183062119943053676989848727734085469555141294511626\
32241465461251179038879581862203764384613812192626388795757380546384883761701\
41513691205260237903794664094999742578760074123327173471163824988644537735260\
48543137526806086429444303750134979023462016803616`402.48425820690835 - 
    3.48339109196733154779813867652347737231270858496100225331028331502460558\
96313502347905646102932995057709869832437561575573505065241087832149289065228\
69454854022350877564336853496407853287339759665850841851462373515643567994322\
20321313233545990279601123963768766102561357538486003069552796188567212113743\
29985119649573827684483673397305917801886225413805840549454316328146421434154\
948997262456458445756341287827766648077274286`402.6023583559591*I, 
  U6 -> -0.893093470510166485893621742642991931877967497391983855771325108058\
57645308599505161542950649462781470912571400148944095803406238482222350248828\
09083055288996576850665962121086802056085471573366651501883738791403422590377\
45952567989935590963194556960862604694931694170208825328514544142670910083809\
94806055720677020944432494136675414515087476466659577120559216511034159454629\
28816098736439066439315365785559738664379444320171`402.4033760995776 - 
    3.46508599820275124454723256265787048622155963022235846985060473696952665\
59580856427045725817425039844331033262414077706615843075435276667955721312525\
66981661904641892297192895786925964577764804468148002726882171797923434755474\
34643655464257969395891022176306839096414140431137154572189457803079672483848\
39533673578154954687787977008982370412435806199204251732195778908235738444583\
757663245923183297128961635525809184045447935`402.6082255458404*I, 
  U7 -> 19.661008685512931028111803834867528111084166988974674876051770773632\
65259216176695692870326860349971754794220104135715336231159877437669451540822\
35887609716424125648067686221470360180363215258236067705273402108406256915467\
87313649308525991376085435257054881666938810275533837345610625603279477937892\
05002130022914039866801887477342167153892625627764430108975316263717653021911\
22637732643261484453425882963938110587439320392801`401.98367952472165 + 
    72.7451820480274806829356468101630606636333230065196972802058894281701534\
47004755921765636479727153921910828291922202918630726103728141251098121509767\
93762114610767288767963054082752535053803913924669836228899397234905608495134\
19203439141528346655090595951853464318576622329760628086035789914459884541937\
84180124050238708948278488488309610905721302037908543521645572328735394603144\
6439874031207427316702025513167460786716404653`402.4456809933956*I, 
  U8 -> -0.009127306874812622083399507916142060915347168697007644086430322882\
01621248586931221116612061430248573029623173477005646841523723817092045071622\
53569171639197441421991352746174870863872330012448437693509162273512068298014\
62844574313621440167801647161074048357789902868264876572613629220895296452734\
68931260862431766282776004136082651786792327562042548913061942962911430532483\
52606399610767619459616782220399375413926044411888`402.5313590732872 - 
    0.01759609232673803957219082231754361806721978713597156234657194807384205\
82342725811343230100150405796912136007144888755330363486697147383582001010162\
26132094314455023588051760479669044122448009153811609093074993862405547941625\
06111720848935348474561780139038841499565291718973641946946551366408457197387\
01298192702248625434039680148687276302366620839420798154229301535644502377984\
36678070447940483448571710286330269984115102`402.5965092985817*I, 
  U9 -> 1.8381193139053719697833343382786377670210018392475721431390796156155\
78623773736463426087318245613108103617292932922820310262458041517265326323018\
36394267403942964159806122385693025849865115423146569022747535659181930956085\
67134823232581096153106171846066760787386182777969610675689982526860364910921\
83195776158945887008709088936423332607668527339455391940661801261318419948352\
4792972400640174556976001948339309976915419272807`402.40990559234467 + 
    6.92189192956208525126429508621769365961944493421552435798790704074961215\
15528713493909121336828572217364061635900856546989251094404732596587310156915\
96745295808880675160117748525970580856363970730666634160795160542513947641419\
08990665518990390923214695916627072534582380237257785029922918593187097071796\
59826938437941164530470956254852025645033135873402618368923642620221617807010\
364168535175301396537662321463241161471593149`402.60787024817057*I}, 
 {U0 -> 41.666878726949201383190962350660594315116393761254035292948627892533\
77409654246916661852649041186403829561758742597579278774519367771696668726983\
21205971322220544446883336423194855871946258358849116327705644283367951272714\
80848793583655534734137451528194230933373748779549314440937775374417248640762\
13533314621167410297045141192703724624153579967978132438111426719706390938306\
11795137172507079152437826273391258594754438435911`408.43557117039137 + 
    13.5924105803672567662306572794304782739892716477284955658944911966491238\
76706499853227401740880962695205073266703936179486238254980764738364743463369\
38336247455153041777896083468979629001938961801898275562878496174111121156638\
20695131141627779610529189344147310890759742001143113708625346195151662478263\
39509791528864727826903690862899363885010109387209265507632120269927710140888\
5853446884513270770503463383479882441392169427`407.8932706436213*I, 
  U1 -> 27.238689496774306531282242609478139870034161069076929433515490644490\
62839141187600356402560055071455178822231548665239637547098233354222364720964\
99116113865408737012793019075371469644760106593232172792319793280894029148683\
35053283027719367932574166674634140207547615500311356726057888688688955511981\
86609063533405429079760587468871563733576586969211668580778563366021862480179\
84985257339633564861862024238827096333797233722696`408.8331652228836 + 
    7.78262575720448561971692255100931501319957710914258701545646882010267809\
31165846394079205236117045075941668042879518352203864767338270138342548721474\
78364449166072686328069219021195634059492848928545179029063924691074766407882\
36327102225690248682501769024438129655007622740834317402903980722325783334246\
82586154123643019620456660998530524741269762142381243600180434028450659513357\
735610203151906310576999867933870769375565654`408.6039107086741*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -47.64594370689532744619366140556888598628867998236944644442299246417\
10981682227120172615986215026644497946005089483691379047219159275915645538247\
77667155967562126311808846483450073980186595867548943599486609837447691120437\
16035432737076041740639142335523381767615309657829797371211550452067485810436\
24328911176175945924053253859137049451171642031523893580755555234695107975163\
352179280210747316094508285959687014288992077952865`408.83022121521947 + 
    16.3793213526524874115537537777318957042382463254610557702368835990241058\
66462392582593014551502077551008404199688651117332486715477812705480852605230\
21500310803912246921640008243239997910250697358868482607391700474759142464239\
79528357905561221813386787253237293697074533305510485679675951022082938766291\
78855823609978086451498943908001724206732124567743615484452216319193697394618\
5793766605697613873205774184139419193343965174`408.6576795459386*I, 
  U4 -> 5.0982037769417659740392862559825277267078117324877768600580198544901\
97436083788122902040899944832147989109892639123002698973779481160977377708185\
08181351683582268432118771622886499514123216258331209369730656239255590438731\
74960138033251223093898021638874431107839694079829654970780175314043618804673\
63633494182324806438206576314765281776733935217798161978434589496375643624554\
0582882285455386513122250387689110176451883794154`408.67594110674924 + 
    13.4883147754185897088237089279559580440462661728230025168559212905162469\
93263949879315393671294870333701277490725323608145296487735992152458947460449\
04201956318094795491099672493193451851591989003775767563949313087910771742832\
90718580893455000735065905443735753880079713642191571949127943709126610388126\
96272147772864427745013134371912378041847827356334645703002860419173799254160\
8685808398644841180580901743119934200053466168`408.82849610277566*I, 
  U5 -> -14.84463332686536870944066581196895995358862048461929604898427108770\
84615419026587399023100151359973629849524344021738886236810555688942626450199\
55057383083336539215455823693837707331660663422485524173312451901858041790452\
97465265288120926481828278395741418319827032911342786264825227291631645838264\
72934497153071462509651918282042045761943823233993803156781299214970899993128\
105529664175787525052933585940219346853119674045889`408.7788141084417 + 
    16.3530256428334417063601559132027363646303998501915666699945198684497976\
90102468259915553257610916929552916829766505541800217564368649702480409976931\
59011263511590886291552825749720623888468816589127807580666158790709380771779\
04274023230216649523087729570367107583773309007892035091628825746069360689336\
00841001491666375238948942986688598520240495966670796734783111820312331352475\
3517954989795590417505421046773660894470358867`408.80261266825505*I, 
  U6 -> 21.388981906096673247161724199926304707065515730072295396174255669914\
03644740831328280832321214204844424284171282859137799451856106104260911937083\
13888724484969303354319902763317216621995152623006928507430445043956345643852\
01730026114139800963990335123960711872794240224834496257236471468429480076092\
13100890227605511165674827983289993498750205508497306664914837913991527246123\
61656214711488070232907795428892671097165664878609`408.8444262820047 - 
    1.43867024439446803055250226323289849087340241912738182784736530752034701\
69400146803641515591126562670055405932318755363133805148339639089174737508262\
64198421067767155053146367858592401125259113141166342902932090329774061899395\
77131239827260744313228778038459647956388704427058081580263092436104959841617\
38744659629195611559001811103935025167928332785125940177446486995467846757195\
051961066329255139866624873217398900537775493`408.19967944897064*I, 
  U7 -> -37.53435223778423350730014301454956134121120899673447043102287218075\
69973293370902193240624382961869025201968073474161048966458317835037529386339\
35920427948154430383689530603949456136568442269251149951430998939952470605418\
20133997354271119272922126861007480148688792954504222942085407499480311710486\
29703226168046061666361338262317926784763760465068822000195681887411890690207\
700100894540679344473557879802608066780123883227019`407.8594222035479 - 
    56.1964245779781837554100727950497398005713692783952982749730306433366583\
16407381664993955750553857533447058897934391438434193218170154992705098390906\
21069122138662372806147155100350649887553494750555200546302998865384947082635\
03941285023409902879954392084536355406181341133957687199926563414679849767973\
73129534564699331774266070542081207512818074107385644489165288038773671619439\
4735202060214019031226698467311323109059842577`408.08468132839414*I, 
  U8 -> -22.90280857907967220386512676016773582274720681211793514290990213721\
14171340469368730067527548803222293062892516749369081683937897018379316182790\
36425935775267823206946528774448853922992318143037372760738282719684372189182\
83164352714630945149507679427007612105174181965684840705124251977603121984630\
86133557425379698376359195670372776216739773948024433436116326617295304476659\
775805265077252851856328028623899063641530359284687`408.77728416055794 + 
    25.6209004778844565733751960991200536731656309204748840316677542016036226\
70772794044263117176236965075435408229080331610862635386971742457881802193897\
80853475492977366863868521988228747939073233469480760496676342653983109303940\
77951168622939445632657167129968569967085158555121323041722962223122705500683\
35896180198437104145785974027826281877232624883332054697194783813733995185571\
3332854805510629055730946530191123226014626141`408.80327003048956*I, 
  U9 -> -38.63771388846817823975818855646328963438982718917203703073430402965\
08798995018387681826865723182508932332847702921175598001864013427705285784683\
69472882293258016871898824469132953394180325498432421687876072726441905634314\
09144468792561169856783817511238381395776851194718566058441832036252451122100\
03968607967636643204907449218290144491194934645548151123195335027342564845283\
256871598890270654778381144827027229458884664812023`408.83084059996946 + 
    12.8093836014710023250381832703393276181276950478378380586896370749985562\
91168917328417190521581587333337139957160120093644793735937727277924464002206\
26465865588462726850088689164780860973220980310893683481528598762186767237401\
94080899951710981321605293181649340926005980528586633811828041586586106776811\
10761781773028481081568741151061945652748131994296600324759122930827628351278\
0209423211713665833274367310747939596080008135`408.6504397310305*I}, 
 {U0 -> 1.7448880805749392948285873962956744349458269022997751069805126854005\
96869755951053491830051974231270091315684180085072381330864882251406737376296\
92277732137175685179994484338704241106363455278482740325140157139668318665624\
49338759201602669999607955321601602489883314642526524607738208207461654503816\
21759389024351624195963282881052168831457607110580210612447457314487750836983\
8383469617063777088086362135870851634273157999358`408.21529068441106 + 
    2.69701163861524738080735283911157346182923738132367864365846944808567632\
20522369466757033171954430084061281825305800463977119021436709730084658479096\
31887413924343104986047395754249476165584829213329811407849574376752029757900\
06819606251355737736321296521748960422785061873688565485083017046136572086289\
10444296611834378820838043237277166525140301087299118131319069797402055330685\
226549019782984501366630888973202174571622054`408.43747008234396*I, 
  U1 -> -0.820846551995296330337604915402038904866691989908515369635908485826\
23019317910822146122889816106489733423105944802022948872518053368927644578074\
50362086445584382280870417082821442038313806503831285575381158540215703214999\
16673114129399830761666710940380954780825705719315306282594619400838947789193\
18829934573063423731446146304495657014448404057359288685241262607790949252295\
19686643153580468833031872404714826314512535850933`408.86169818403454 - 
    2.15694641332696648728927284606701118190561098308020439144200473107433453\
31467912495627318568432880241163353472996300269439196513719234488072688561040\
13405083261834451370102088706868276234110140383386890956851833382381104735376\
60180051414227179956971256004553005041344259409798115269601317250529647668152\
37703960455311518201807073606272904501970704897797762750261386719007656068319\
982504677384170207822964302301750449469825693`408.8773868819065*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.399280987854126132541606721051670493513657146457586795292220743455\
68818532162508487228200953553716743420087514326089521526965492880870357682216\
16201114337997397113949538614057640515409559332256254417518678599158284274669\
94031007512299625681928499124259198914597776886995511034534437612919368159231\
29882751831641794793426426390245267900518426211182533301679898686222336169566\
45493528233632155110640846999002158834186704350054`408.86573480626737 + 
    2.63682848538368529821786384675118789974585932782421337957128675046229589\
22508034587588591506868190695813892971282867770174478423340357787273558137236\
99336743120815681812756153256295714535401873225008297571307575292959976997504\
21893358625658439231027377176819002223417857654097855998077173123497286446398\
36485565191816459720690263333940630945902145691111808538741784005486150107423\
028714257059223357675011209536452074283549572`408.875533839417*I, 
  U4 -> -1.828901597045284349234463051593450850789695444034160138913109709745\
22401530591267705446655227372746277602893519300889620423205452222371974360680\
70327519956114322863872096066310125137435124178780898735118188224117548157277\
41622897113214033027090748522889273526560650313101850638044307725334183706368\
59185445877765605926071820246918351342612145610901562510909122182123035598569\
53006284136827161661737183064407080678643937012918`408.8564454704521 + 
    3.08305968618379766226571992822964017962558620978016381133260849019713694\
41416144130708979294489601474575743772512222821495234298727593433881217790375\
12232822566072756692302461800648692430896447544754898387657709167541189659551\
22863815676930708972935897731645517025155820364373920769864050635611426093016\
67992850251318879295343874733624416969118497383535241836087859468785811759516\
171371823395668223667966449077517807541514013`408.8781334808938*I, 
  U5 -> 0.9776998155225915547848512230035847290582043672201726818050782567598\
96247446142425194725416168593128073441286003596998417620934876757500264430538\
08751134077457805210134317966481764633893309339617194241185457108763551967481\
16860527159255730776536419427951754039135850388847588547029075845841468445011\
39884292156739540090242380928430024141497325103677606473940221493780168113491\
4553675492867517798865155092155259606386309883652`408.87483169926276 - 
    0.52449891969975392483721062387759979048095358728445980925368605804572218\
11209326627779700934951805849445506534189738598006746105233727408015765345678\
82107213041953411807787937830578565570483017226216272641838660468816615611195\
89111464381570669245294282220097325816420183906654838615308652058838382764403\
69720933468672107538542765547282511424853082103004438835793862836111148526495\
745567400350768462202509629292133477349104108`408.86779445632055*I, 
  U6 -> 0.3112117313904869446237654005051558521008276925051298811082278878663\
25438647934088093953278923061183813210959504459187107785059282840261190999934\
35461186773148545668690289914087269416495134034961024035762198150097093763846\
44016884068218937706643009834987918216117414849233743835223244316043462295437\
09640284303103010130727449151628216403624828287193979828639765385196108414425\
7050117441511108217004929715512301196442537089409`408.80624848159874 + 
    3.13969163363064076820054811533243992896282012176362436721551600201885581\
32645161285363206026193234512024907136515146711545970890784779112092086608831\
20548574493168611453950463574858542282669549038408832499275698388697950807287\
53346993162192086113624245414458332557246009356197019650379635290392278325736\
25897913284332017610405819769316343711778340572767731204582869871277474021561\
310245718987169890271094283326362975805219042`408.8820379506346*I, 
  U7 -> 4.2654365668226383141793230840025869825770805688245499398965557533145\
46287643259493179701220999975319443602474889897664926385496742404204430279313\
13693649106817362819158057371695649724470342610484275092075202906269061061780\
06021272984771230630664707304073035423616180439059776602882726426682611733385\
18936905414864764913316327402324107962137516732453316400154813572755869167360\
6258977990491752040263053029941185346508199997027`408.4297002256745 - 
    5.97570487925272605227653597430203633658109384139181850292320635370269002\
21381601410257741150036227600236451625020846491080092907598094324301545326370\
59512604820298211266319153010126549800317969762312974908931504331328800898575\
20020370713412483262991568463533724210480345553239118955448878512734854641903\
45762724687701864131208801709797780484993375716952372867867824696912092003859\
450286828081260896111066432283972053927045479`408.60639021317735*I, 
  U8 -> 16.135799504523160904858948332984825374628880712431068508014073025163\
85938354109391663110736493053202769654661508283759066355991326503515377786620\
12806578705890513110615588749974571999396364850443396262724505073443886946413\
85314882055458041884259860262840391362605601136185711368635867358692235929539\
69041725560672658702980065392157141689378995896347367164187099484210390780954\
72315140543243086107919785425994778540618572575249`408.88272450463984 - 
    0.62150369359586126855180301280528155585137394472803074889250972784335032\
61826830449594864898447901901347879007081030415498407305975374490337009282734\
88020208373108843220886417144113420479094099212630724598605871149176428104298\
87219865458988935615562951255888034509216640137317845127114959594297836195915\
37318858402706956312414642120808575625171048487389021797739551451409339342548\
723964479020431805213419441440117436359356513`408.6407423933714*I, 
  U9 -> -0.827404055030764009087036368514546107420261470947066061246504269737\
15573116183402854769016735856074086649520929610013459492833240032654502033858\
17463203813708844983763675919895151824364080851749393809665355784576455522597\
64761583132989645594015372483604039590703612271295927316088549940358194597808\
14642928012973737802367623128339231522856507482660462799676435028335672550772\
62772269416360873536916178583549511608435782101087`408.8760150471957 - 
    0.70424113767255174044732831567576018302515589751572447810665354768656328\
41587018684836719264208815983130532259522632017347142329233574402852633595989\
30995679345482059240899292799516983338440468109449786483898611841813356578624\
06965852560624585858401448216620476052141158595978599969756074843311558722738\
60632796551043426508220292040167326528850733078160022601548644419277264655631\
052260756579395677045694525700928079786822468`408.8645222173125*I}, 
 {U0 -> 1.8061818089199501935292993914205256434723441075115374824434412036224\
23516890468496777996571455739257619750630971099597912985274656908671574504395\
53259669163557498215974181153259140356728437412283727030066972184097930979180\
28093017618936102455512424707956936231710605631998807461666765699353539230697\
20815165455388482404131269524686047609240702385839515265999409184698634312813\
1362957764416016721841899810134277231448168147027`409.67485724712293 + 
    2.67592313265000024647391116175664716979415717295041278187919676958369663\
32794662729900967376660170949769813685456874586716329169050402847555990394887\
08820676427142134266059412719258810850249942427195459742387901690096507061269\
92495921557358885631854023918790295591740317967197785646208443937442493395200\
71891275976932499374342137701204973068802781019143082815358425423555932305657\
361918616053480221068005359322910722217518241`409.8761799481119*I, 
  U1 -> -0.795892984059126028809298954237971183843257693317756789936611701993\
23390052784160596933740019532290872767119411261195194937309689711533573308027\
48956607981376428290670985837020540045523618605751369859380166660733142423175\
32164172027711212446021443421162253819475019651953944583148398925130561089711\
67613177648032463460819408341301075499922527632954811961981124782074111726443\
43229458424148471463711146936418716634896339670733`410.2845587873017 - 
    2.20818557019297903433434244299064209564780461313609820310195097054113368\
03660187085970865659259882259346671911662071215183146445140125655968525363385\
54631383374231671153933782964472142985392828379501967937270326421587676374195\
46587006832208420922315402287424447857725251315522337052633136187449646519004\
83449274661474033833161897674560620693390951391570365032066216102441267980749\
813649432496011132698446122130908801079112018`410.34353239115126*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.425609252300062647456393534067169770530764401522764046789049596547\
27816185446202377757897850884174362418688158247663382659882985730774637211806\
24157290497506296680809725712449108274284160971308738823783660406420389680524\
10782904544305122167008110404581236672397687409025965321381479221210025783881\
93455349779703073426735491912276159803635585662083602538234499889816982112132\
46421797719390024813308218917752327517452470091233`410.3038362886205 + 
    2.73388175927322198975993057175746355035790389832346261722858934252901624\
22711273167256193430958943115971065866994264846141684874995530385595511808713\
12204695538213689095488093315049807755343801730102849282681565219891740790910\
20652033104481430143093479462558593132215774089182898313222454669450197330396\
95159288376103520584566554327854944791709651886966925054218368495275019385242\
375246488047773789210044782240081324575000016`410.33169107645165*I, 
  U4 -> -1.639023152372424612548382979375639292592645801766953178506500125601\
01554902729728671000056481183926382099604188774333719125621727054590552958339\
00649877399449916627721697385323595062944988582716450458868784469867250054182\
09913016617791052862374410503113796598631146670010480656486591445352403202960\
44754416693955158376846079414511638780100449404110021199863188989944849435539\
75682031321499884205240501148635289216170467864673`410.26476344372554 + 
    3.20156930053309385592631238840029985631409599892709254138958707109414392\
70249298862937569317311840822569534559790328339852420345370025639138225416476\
04526279827889264232116820855660771948535444213018414025053476394190150841279\
74471536849993587871710658634713771346511651598703667017687235557444376445963\
48825784237606513965252525072893816012062251094091121372401875564899649058651\
534114383270358534656301740656609935504405728`410.34170591147944*I, 
  U5 -> 0.9802606883506013947705802725316090152059117354062894740085133574779\
61668215399805657866927498894638599185111269805744977775586251336102966531074\
89233272817826098063422775122044329029071447067891529771103677358283762248166\
51173932909251121200969285492044335816178283891047807711107045076946880742892\
06111141458854860258302725179090066245489727111522703814997474462645857121308\
6463522554120803540798805073569380939333197748325`410.335517507692 - 
    0.49956843155798649321266088450159472288746601173052670289638965628818315\
11082871908814992047515065912224382175148677882990143624853122729468662375270\
07672767700395305380744777249325816730885592870354682836370781699469313559617\
33464857085066404319954060820003583574083414216967045659681668383361492268041\
66925777237798595562322519924230120595111900136333859895123017607022182398625\
521631917500745724606253987840508416170089487`410.30422083021097*I, 
  U6 -> 0.4564324826355343858259580568080559857372012634561250188912048505015\
82297827241385200727184293225755615874934395224158266884704874126619036208235\
49811939196485391514082356353099963223826581421481051778684075587458933600735\
75492351408771159602502104159299623233770962995139252579439981483935582321978\
68161756459433752008719953874401085040044893460668498056915779213372432735263\
6774663896433129405636442512960930712602851585798`410.1314054857491 + 
    3.22951657319328043255706579925102217378412501898266413173251757982803078\
82198903419009553660420535605317556352342743316361582348791639600610088626096\
81153082716621032205804521245513154818638983272042318172850534451655750969256\
75849312985706034694518303333924014148371866357454147246070780577570471518169\
84399665087828426469591292649239447431843498124246660558071514287056450131046\
971844135473075302839658836021478184433567706`410.35182769983834*I, 
  U7 -> 3.9083484428475650011326119538450860654550798563339350404608039773413\
09098966463811953336090416093561752790563490951470624842987017745591563348996\
60793277769543647882703735241184074015719577388640699899727361530135728672344\
06484110267374199826785458347536784119404927876336052702383251194822997865592\
98944432432837379130843338923020486672891270075003273750825193343696336677561\
2803722518323881949510657580143070667539854111272`409.70623213428524 - 
    6.17353853474684812216152075236266724376001042238877227799543559340045841\
40433431710648559958737753542664804860293944843933301813354294517786013675972\
31728967264125626173136986296125969479946386551780878401190856621854832252003\
15851839711930402385561125782066194366107517931717962413150812221691567597663\
66247910505738010495973279148260078879056214472764316055013127818551396779362\
645208507648659690890367788194930822873566042`409.95032870202647*I, 
  U8 -> 16.500695192131698615518496245881346485891650141442313256498045434550\
56891538812527735250722075547230504731237256988618369546803276483089669067447\
35463451219983702938900523748816050012811386360650281558317153146545641963830\
14933073697479143748088692250590758695853789542956777098500203067796005643672\
21621254463850323225910860366371703689923584595378523099879317753654460117890\
05663687788988713788984432102688277543363045746656`410.3519841314131 - 
    2.23866976548774767050903777700777054342876703336203149069726323598613693\
58313881536640843982003164363753924435854195420583422984446149278540072291673\
06296181287199963513823345795714821887725816143320976948210361669142281674415\
40418536797884463219183727084166124572353343812666853127748781613178298342777\
41032878999089201906354296873145363902250085233413385409919977373207483809429\
004073642806132604952805679294893414635111859`410.12169451526523*I, 
  U9 -> -0.790442684004488690147080779052549760403199623410799393660518505962\
89920434751943760778510861304912589386432491342105537895237911478521074878418\
53150780851782290332829779876869917628959783375611717004287523429667985462280\
40750545110599517204529351591809299857857999560164223222675491352110521136036\
14219898765545349686083781754977684291131074985573508487022593003460132824437\
42551907002855909562741532038938962136090669268429`410.3293053107908 - 
    0.77299598288986078761367994980323977636424604327103211080031091878524393\
39965509664506270980695592590479990651782972241678833611096518652932940356104\
72827692511558558087341365774983274474627981721586095627332660243331894998845\
78860327459314513499205960933085462887865336923415605322049441874727049296306\
32204098987846077781074761131765589556614598761119091150275245128786453888977\
891074241663270888005434829536215112858356958`410.3090392106537*I}, 
 {U0 -> 0.8817490619600342225175506418246423925369945888604856408992904007677\
63683050216426519664972457766931267601797499258318906725491306335492911452779\
53839486167013077572143367638330632319546662745754670528730256240657500183738\
54480897783359253953389823333384468055409736014824909743018373497742376469131\
98730466227290413738557247333801840869110561893000849475205130082760693868740\
5495096672170579847317820171674061352889223167225`407.6157274751969 + 
    0.28828942685507324083424336931988022018447045649843873297184597585478413\
64964656096110668139810704268463996905589483658853186197079286773413909286134\
76551015985019464734869462407894256199012203445065938985689420363140403010419\
28210414298742229657978773173774091465746431694580721943144651856708669345004\
87342524845900878657636633729690046643883542105298300456554566477257941916758\
37294804419061929010987130752806791927968192`407.1893191115251*I, 
  U1 -> -1.298536702799729751917893274976271669229624557490026075115035810468\
24210647141513270965362320361983378872133325606405276925256088758773652277684\
17140185861483069683870438107081384578907320860967390240576657383382945021690\
94904655742815339534741090022726324119953432902960342473719044049654815289473\
43970424700039264413760511258754814633001186437504151775867163246410459934483\
06515201580780474915396145154382833379160166093848`408.4582928300393 - 
    2.27600239511427513987304166713427363929892116905950367295690632582100619\
52738007234247030833219386957973068843430430435914401149307294681701901907148\
88777779022898713292316718599973060184082163422949112328112945572035616594386\
89873656078220214143681481728938955125379140280714487914637197867428482861277\
99129395670173296430591231318587094935020324483357767653406485667132423381556\
642935237330757887315416333184144889954955417`408.55370037951997*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.112586094957246158275034303306879966318211693802701405825116272890\
35664096567408371737081795225677178405965231033800095533083994069501897858827\
45703179023076416755203510144986456204515982841432117706589090037133203001680\
67316138352194825277913620582594108631452776325279694978989931552277783568504\
23455735322457836055359596698087557623894721405609441172105140704288377974873\
36231503582084114296457057328737258356441703412347`407.7529711661259 + 
    2.78715222257819019626871075435551169090864512433428846308965959305030029\
71875620447385759844423182841292457059491820380851259073298052535900891661469\
94181353712453704248518760261594761418157955712890926916987015587010421492706\
96101565296409747745757464182763302363414162410884152807335306842374206585699\
95518647872513982714512907415509482288398861571204459012150934381957126190751\
895373225710646767744548957688349678889384177`408.5802360706074*I, 
  U4 -> 2.3156902358399487255499134105031622342617122395052429273303564016634\
67614327824407847511252217717192676086873133259044948439168561436736913315582\
94213274067233033311356867209784729627352140800068996586182374922162987978740\
86639116123675995735538984866980511504797988473790113742016605052309951678642\
28277880333723837189206955727325011350790747567560892441269430286722683241132\
3317833619329078084796704692474401128851468484918`408.58013458274195 + 
    0.09809529712159022625193064495298167916557316235293217353737366888903292\
38527297489298226105048793189153724949542148015905155399969340242126641165813\
73076387276140244220334791586771362231219759965042935597711122380158965014858\
56249055689353984145947135306228758320056488132285342433234267530469049161643\
84260756575384519305520555045223571940915626742693558623402565513803834527860\
055454678496176067959554771030953830215677434`407.77099804016467*I, 
  U5 -> 0.4217484489521569596117535638301931443500873272724994951693296535027\
36953556662477006362527393204773785179271233729691998834816264527104991115654\
36283014870773782369017512428833710437598337994564242686962895924883413162891\
06711099732815148556545215642200299412724082608361732542651973303310012665838\
37598805188853689083157636557910142905402689289385744840031123880059291433484\
6802281152327896586828964735312699873129656441006`408.53199520840553 - 
    0.43394075313761844217516325316887430893819201509617648907850559848225403\
91701162845423892713050080526030762532561079636880601318144257593328266841963\
14933994932341737503771749845913056229438380934165587836809301614278258516310\
83840429892717726998467421637038626381921397515976039596898458127521196026938\
32041266216778983349737773059552084810571470620890340014796437912439831352861\
769999785038523746717215032292156719021851423`408.52387788880736*I, 
  U6 -> 2.2663741340898005137293561261880984886161029119581130956041109857613\
83155623770142573329404934479816017513888092857077095617159238992931361969668\
47316935118252486088879311368546627569389887457270232625206955591960987261399\
20908845506524166744842038709936008236407297400472891501371632832511215810369\
36645982446426238823532328496911744176166588225488097817109172840383405103607\
0044649051391154189110091157107058795378179529396`408.5717819389779 - 
    0.46640049164329932100292702441608477883783711802667211772610826228400705\
55680225022677747826537136789663739790325599734787467907356141405567103921365\
11118932721855754049471536187678423383737769283457374389358010124439563688686\
30577557775973830523940032452811477613031076744222737729006155457018337244842\
88674184487179240856138186379628064330084919947876137243804175107731968179041\
928575919049130130914896389243961095374164145`408.2658251022116*I, 
  U7 -> -4.097252706115591177146952525085440900146765228628407731350156907841\
51964486175550084156220301861339020727990028267681321504233321498642232416858\
88091409053776861523084951942626975637762420849536724568926381068686591409027\
43726960083165952186389690586740725635533963540873523778994778558650576060037\
81527590201092899857210657277376237493353984441728319741857844664364271001335\
29512468953876043328852958242921525715556545138668`407.7282066729615 + 
    0.46679154279981402131437524747637041739712478423563066761046893006233512\
52747251206749424842489520965421698655366376643277550244437764246181264332066\
60798711364124909228920224693537558932319280531320939479932227213481387781443\
71205831819217432508773742781164125006690079230389762769581555259668564549733\
71743817391597964389521509408790627114014396811094525338141486887617381917323\
062861819822966874633245296858623281234292427`406.8452899616421*I, 
  U8 -> -9.638068534197453852600115654147444554438308022318283648591085720660\
38879037318753950631000443410166256654454648107717314697900564846502266396965\
96958968039711192962145490315689506140101320013604879030515330178094952100288\
45890727864916699218291941528866931752433635222013809719348882381789509239934\
77169463806802186420873248329728969522370104955987829674042792296389598739637\
92689145151302120751071791201573638864572083204311`408.565596032586 - 
    3.16966080004501520747314383402814949047759219434271273398087313908025974\
02628705895363697299561778318561883488491266401750794457064452098732453731083\
85024016153064194256955826896017431785068694275346162840255917878461877123212\
45552810478400599108354473552177780031755557843416723663551242113916627062134\
44423769254932434685529388389420529696581038732517756409307311841596303313235\
37141441478645080834050221734836255581855704`408.3879983390527*I, 
  U9 -> 0.6471851808713574687713477769000738824245234752616115819413496412263\
63922135380869449777709195485543576459459878148323740296314053574827272686900\
24611745779739281264746435574814757149225651685450781967544236952809163391301\
30463142429268102786477161377437703990780497972756011034130522614225811813008\
18830316838715629938019675368849734347859347096648871312160113463949994259304\
5883916915175059679631029212489308445829235210386`408.5053319723039 - 
    0.96436891215209281958644817576510680445770268694558913604959438450575464\
17785415181395115001650373910585013817844491110161495994157834117667267881067\
44560112877748698609123183104228102717857643677336135767668055510220405045605\
59132572935071817368560725178778131106771432201406014584803682360222002606911\
71910153321231548932695226362777325462132600381987219397025217591524958407462\
928473586772699139077696260469119441939879486`408.54884471409076*I}, 
 {U0 -> -0.344983270872217754512428886007059984342582708481714461763612035968\
28086361218881223919006894558092561935671037693080082730271273430573837477265\
78058918783985633607935267637863440769573917067707345957963742690754176283147\
81675839906601356699343402758448136245812745057306723653607500743883017984585\
60749644131840572192497731810386865060555395959913012447854959811150983419335\
70645778872818721518221191734938480840569912633847`402.36883148832425 - 
    0.64473141435244471799540381251498753708980444386348688942943607945135773\
33141361540442268318476281782303809957824014333864370014869816557914138000347\
08354004464185677210790276786295167325814903852431514044226030956263458354886\
36633513378607268527126711753472109267102479652049342563070297937399358033478\
89587623834801292973334633178726724575911025424359914512356423397516673789771\
677262467063549992966486965748305074952357396`402.5877089573958*I, 
  U1 -> -0.019997938861342313367928883937138043935955768653139061037899455834\
45814977440300700900856811840776477742370204326986514801369303305629478111534\
11947920828865160455786912537963397175110318521415030605051505057022772042633\
04186140438932096534849729766852988039604268936749014640250709731874469296871\
31849097436247722012409699764417970345967390342002128608471911052672861273521\
21753493966758037709213642165689035527857347624048`402.51674004817096 + 
    0.05041647531317246494855137735308113979132086323957099578032124215634241\
41325392732132340595715875983494083355231822503232657119413340398935922107455\
49424265149656375102002643691998078292157580656491960355187673414701484980310\
62608371301809961351850955691928431536703159395256917186450443536006254815413\
63433689347100897870797261945099130486377299174456647334526987401572849793904\
542476472786448672519755160611736995227639695`402.6666658720889*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.467306497218726145139131085681361690988783026030730558008835700095\
49632563265715806990328890139536326270485394840850542330327371336654837072030\
04606551113239396393573508918792116057415992241765695753808471810883479879353\
37146400393346820408287579743082562351401355758109537349516514050087021237034\
44464792139970765825369143567987597917549380333476329583722170079473207999773\
45570683640898808498566738138095555900422386955305`402.6741800517453 - 
    0.11741860702644151311408799765718077582403954346066466428352598547258401\
61013171225415597175899296477683708363272298427594387785041092373531188726160\
70132213171260381432664499444112676217084682714581946156549412043501320087106\
56754045846167514893293643094144265227793988450679171047894764860292413343578\
94941777730380606409178806875206669927528364695809507451723964680923903632563\
891991336768442348061614507869115247973068141`402.42201532691774*I, 
  U4 -> 0.0237573000497661321058106065880939341551714244113108713613203380113\
53338087249974010717528978048025122257882521918635411045084717935364585491690\
55037519329479742625800231988970847511445574423921555095415109361493076098722\
96995099057939274722526915035578520550404064910455079403778279300065459182488\
40281051236622366577376092031955568748741008018779290540389436837674853897669\
1048138636270485035386168683763782053080417716374`402.5255752210092 + 
    0.05367960347448428648166492437198005626061488556003469032492973861752977\
03534707986102714525516688561772414753974756683911032881225911538511469664601\
91711659777111017227202377657368392227754733361936431794838986936427296662110\
92101096641261706311818462859106965190439771685867083524252096232877758462906\
57077244358142649536247388753574681512306407057156052838267176846394651183220\
207318962547824190265931096573677901993369908`402.66431926960695*I, 
  U5 -> 1.2954579936546661610945879890246007264028693868588502499600243371360\
68582515681359022450718310773599758877657734625118835119263625802531164176675\
53277485883370879167460568081102623948406970965196545295160186957093332355295\
18405053608023830102747891669617168394725740932226865856409911576843431368522\
67435206937160406439621032150778374446828660002444133643085047178829243410547\
31484350732909283729850765177849402155435586255`402.46486983632036 + 
    4.06685373056268014510946586997220373384899549144170778421965805513246805\
67631588740717898450290321870627107734472612205212838923413850762781047094366\
62238132232096112456269915079208988620851918261878633182899295122641382530262\
56956262307626635997128630307625162525572145962618559069812269370795242125513\
84838751083212812762796397024451002751497917185335575927123784696603787784723\
022375397471358310686619970153607821189130998`402.6706869310774*I, 
  U6 -> 1.8189165683543558176886968612025397690734175824083489869160744921592\
67729156839367129387805751575443794784661252337371135636838177614995169728075\
16616789326727472571162365178227768112874105991255124451840419691775492140968\
26377139079264683665771684222000947271363685132572197597259676345240395560265\
69784540778779650405407247980459271713253112348674874926043819946404685861429\
9457606907008162184438462870920091322134272111775`402.528928502246 + 
    4.02779302008655964361857148083326576234351779300515811047904650334894375\
62175222423750367380412635201590533148454549686186314539075173261445536032284\
81855237031248515775855178783545272397950725770056098252842289824705852867443\
48873519791385407275858512546283156028070421406489161944486734234924212943409\
44260866529807358367929867405257906877859498733460590917833509487213251111366\
246628320560385078724594950867848450032714755`402.6638600586289*I, 
  U7 -> 39.233715497999813359646410997526746819269241094797185597735733273707\
70751375769895895040614518258411524871326785481445847916852818306098781144749\
96496974792311050788453500752247300188760660754109868086814527573969978738415\
01444850177187054676722326434944337544193523979491728254542138312709877493364\
64152219362337995150227846936055133754504059824684108592837229795315857742718\
90473961899557434601726768146803270456962851633927`402.1194778970112 + 
    99.1106163371211919932773012226961079925738383435127181771778434770540576\
92773030617237712777120227112419314831375846810322923576462466749027588489588\
64737128114018652391718056359463237067970271532955800290101732321260846064789\
75806569137595339877147976002631588052730184572149563626283993213210763229420\
69518248312523158600818030999878544237375207926430589376280235261509220914086\
5958269778379875613795726104073404591261032083`402.4372778002617*I, 
  U8 -> -0.004599018071938184147828505854419779490434181564709008658702614148\
70173059756788872135031903261473314896184844680285231055793092243768323876605\
62554748357697373040626837696831827511127717784479223965784032422754541383589\
56160330485827641368316666671564700040759042201469190349097452568445710109613\
75874392957469118795650367940472658305165025616811576559022863551251758045870\
19971619299961018113423449334821640662842364489856`402.4789728264312 - 
    0.01344669710353290163301397425625275848811611217360478701780556980420997\
60351097486484536097183823840949902492034372727502002224499985311142089883898\
55570941349978506878976309781083252466293259361315528361938513567162537761700\
89617066673623152484294939547816052302864725045365192155234955253372568329026\
64482439852394928375007885965504682846862184340064302357627648252660143176550\
392834270339005081133101392730226071931898609`402.6694744533103*I, 
  U9 -> -3.674687413377450323095366990049930377614451371423928544662300801430\
94682117925908935636615024504337608440979325314899769532700235179765354862829\
15919098495085181637236064857766486876882125487309436779282674907655201505306\
09500240266514618427728081460945892071430728497166314848698229320132761310869\
35462023789795738324527212933650611966522682336975174804056203386042287833407\
20967876947122143740305856148957802334813048643135`402.53048512629414 - 
    8.06068336110627755598951188861346844035629033269570474625482791436366187\
12746991407751447687463597465420397325049455859916850330031198927090024192897\
79396020883840681961440288090100230991083899241668720125634170399283790996824\
34987691576466000529165315640397853907825240282244645643964946520194987232854\
37734651795018742738295056007881012654225531696586533046401560166004185112833\
114356861411886223437861142127564600323918644`402.6636418900001*I}, 
 {U0 -> -1.022827514342730520001503409540563058062901582962285035055692779442\
16807570619188343259363039018845583874594764169739812970495865105822151355360\
77578944391052128142670074202841245523565838232569014068194680160176512588285\
78367075200626901677533381465724657267798645077051365615559693486344796074190\
12190304490737342851429010108532910157236691478725830560804703303204499219879\
81458441619413711978164455920988441026073582285009`405.81885744235467 + 
    7.55234208014057570045488531661879896017155829051193579660362338262251168\
07360522937049214945973611864261223656341547796429742916325395145392048692198\
55725442824220161723859260272976332076040971719558467229053524267390423528108\
06210993039349249618717287315178747906876367636556987369484967573480419250837\
67123363648031427218112501342405143825663721017408725875164587673894764951210\
583497182439906312867288925899156695796685001`406.7373943518798*I, 
  U1 -> -0.438080047752246649470090367774350475975523115384836899974824027196\
42223351984747333072797656522935137862173358964247897305686315557842804213571\
24707127750175769831075741738800742210448643840397550723763333939343923322751\
99420754426268624520890518447557813989105865320720933506219189834592914846444\
18510643062602066291179579089675298893627573545785647258948059673942695915085\
23411122819729466019665168109785669534556214498966`406.88268316734644 + 
    4.60680723997065982928304107085012346583414406418573945187466639532044183\
30247548391365438358601065545483139938854737223099667042130200286210098890074\
53283515431687572860341430750305314850384507069201070334074452850324446122390\
21709371188336643602518577897167450478518762799602226068826454327857908152220\
44536559971093497828137426555477052910899607634778163519951247377350054918093\
717146323089487570650377762890654759153939648`407.09005313679097*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -5.301617813697122085129468018466032856058609164075952633829048216781\
14293781280810709410098912415041837520886148977853762690761763684970404092332\
36473623975132128590132719967327918964419829465549545507922901001665918894390\
27552466618969990714486459171125015292790925198059323127353595127793892271097\
10231482218328957510900668434461108189822868945320811856052133214421501173862\
71482254239723217372123463772559422079565514868448`407.0488102993348 - 
    7.17142956927210765683335894718252789256974949106263285907919445706929275\
97821709748170851421224621791613651012573694702583162762610071456533280558925\
93507699144248722486516160581474278656824363323591263971608102173226035569239\
82149555961858655200776175819797555540075555494992413086193626109065410065157\
33141564108651406829964552557275190531691283750409541031783065007325167482358\
417577497702876640857573368170536044223769539`407.0787868364527*I, 
  U4 -> 2.4515321224768854406039224622665806940056978381185559186753594518393\
03467282742261428269277112193206738016634751384507346949433414232984144780582\
29944039841959849946885748586338126178403158315356233512633342119278902901818\
22543303081929228718455090411465854555456905144414458759634924334490235349114\
56797913003304400842972182465100761839233335264133335110319403604391065523751\
2536812384615548343195620717263619769822692747627`406.99772461353155 - 
    14.4673130790836612623302804450772022553296488339234000600865249211656245\
66439410575479220023385875393788604302144798794934089659806787968676938981985\
14248470271088838208415705606065071971082595628491677482112931271964674337227\
85898187125590265811532292013786849761225633399988405833704005600093104546185\
11324397260372677238054834938322832589419030636648150484416334368955621742499\
5275252366337033970505326190284349512957215134`407.0887203791296*I, 
  U5 -> 0.8960919267388649861023591431752134555498523004352060664579938890617\
56826685267327860292130323090726413124028776375454892819048593474268389400634\
93429416093029649717257444831228151891124447385085208027631737084324988662319\
14260980415660751908379104629936178653971253444111745860814640407042387440230\
85945298143044367930852581539920712212827929604215210175142766884668774886230\
0285537932324407420576869887226172715529099813752`407.0678414759488 - 
    1.23777460898917372923487773254909006532561430203304154609104420404593870\
99040435505088402629724677852819351395473390044032462585437577632118139119470\
61109248947106781839602318631180331362416029201933357383846964791451145700999\
74074984446745709159353516183178321073897353462388283159141659435917984306595\
56231067031630022979417184215627510071984081351383214951133667686249719406684\
789217886688569198955880563258153950136220538`407.0695598887355*I, 
  U6 -> 6.6765283998216952364973098870880994075287337190324901844472776564788\
56111815128194914568947712579849316448888455256371728637381180738280997088744\
42870671865294307917449957903558663288198372981551911682445750109031424535900\
08341363642183521301647210033264995834475229937427474454487002246370663768942\
61720095854700136757498000660980748709062404055434660472311797800498570764641\
0689087669141150309443981674450493735140406869494`407.06282581563147 - 
    11.2229919302492134840209436978972699926131615144931798121065078608298693\
07797635767303201800938313027809244141605762946754911572156679661446084657623\
13917559184747944902088958685546960524179416007526584946609118698683651426512\
96474754569971465118093548667408774767961542084448959271464201113817612906477\
36356141349549444934791511739108882860385058927481253588602449191085117033924\
4243657264153984422810365728259741298241927142`407.07394449167583*I, 
  U7 -> -4.953816392735219214698103477900122577393184195759950097615813984935\
52490545709588813022211774853307908421933381634260498519987089316074156379007\
73397365611166674210786593975164369158094251125449579531045453444088032517264\
77038539639348529832976150177800514901346703024914601128487246194975072842800\
00826314492931908944472385208423623940986356920339522614199893363332719196307\
87496752898784711433203228433689628899195864809835`406.0416306273116 + 
    29.5571719129871844272328334060032497550507043711638797091062573958909481\
05957395540985529875017835388369002680606609266165923691527219995725896138988\
98490814945010708623179763229881665643335894614989878948883438001179633499823\
24623538620307178104885936942679513621084030770083217768220666664466509883430\
57353137941030996001905520980181029402471396822464214231292265270944675593643\
9965129285143247308322359956132481636050709988`406.7117782187783*I, 
  U8 -> 10.399203408505563860754994469945007088385998844503536831976478038087\
05225306667286829111998948737790494617175254627465271390919278765887245202758\
92154486818767252654854999419695959820305016021476160407459328708778705072279\
84428123406387141241537799399504613923266282385240807983465119598677890238472\
65958939072767954201091387101429504037764182691771045371109373947287711111437\
02455921494511048703435153903429113634490933721685`406.85215380192176 - 
    124.319001184411647408842229711542189606519026758346703272037796721446499\
97156300026320895006395948964233701130888219249177102034285325900681313686887\
74670098787062706626900842448928938410921247802247053174379491413471925779156\
29121444512790319646983967354091773385796282379169859807380238795704237068521\
32077968201033843513684192028911265482374364272290850723431519862316633979500\
81568395858764582180447119785204378941753491521`407.0902559654202*I, 
  U9 -> -0.876399140710512955150887445642840721657727024734991728944905244432\
02368862267131890846668130762917754443608126590896236128201253438956140878926\
32837255995218676857902926256428486578006596109506927837893501035256539373499\
82038555879972078255544556721123512281079805490802317358136015483507673108486\
03666014774132837527467765120868661621503534668234156894514278649028239671237\
26902372445422882715826271543146307763928021246884`407.08231101344956 + 
    0.46972176771497473009966057310326354216562463101309479131794950727243420\
73102161263064180535235751963020338115241257993968134292395174935786747899889\
40133041847889935910773215192140318258521567423836954401798653947579010020445\
88920382047507606829384590203462572194912313433991388185507865891144752274021\
07259657175109549535548268753005403677997575970671828719726600680133397604085\
254728598025854223752351475282393970289465184`407.03258213112275*I}, 
 {U0 -> -0.212342263857977822774947289496700483531119651382720686093498880897\
57925637149370738242867618314476600251728355357678899933491799245865706620723\
41168964719158568322381245202481405572063051771710167930431460983907850184787\
82862405896889681979420091768134090549493267419452761899626996684316014221940\
75922022053681582651833799840588656478737149624760744501523964113846590686634\
65279253068401705884536502880064607477495111923942`406.76616107829415 + 
    0.78711839029525049460614320279965090621255243960195919013057516713124530\
97817581262121911038406128063850675434948029385163549565445000923539479663706\
96486857848707598239981138423176859399534560724963689336883212666274472453626\
59523225726635143015726872417672099667852654439216586489661916632951434616071\
40306212637881064890643179655958299126332936769349699608249691755084523360734\
957583634793183638142795484862178084407284331`407.30158770321253*I, 
  U1 -> -1.319143813434147694743007643392424820795297588196292173485655435016\
34639997244283399561409088135903268527918912169232861226425471501830044990091\
53836905115863323388647967988889581995728284627373159923169049449633190937810\
59058262141459352466603851078062025668880272409335602619407150380642473345613\
63245865609022920629613738566252945533951778227315009537413532958920496877539\
38964556639068640024345094919150113298211196830932`407.80300595667535 - 
    0.56777978371003592608984747051893203410363021875273596022516394385711607\
11491053887095349673869782337707307625810025748892890410853114334441181115079\
04439643323986514717240551795086892457066320932882341338970996202594056625465\
13016402009698271709710219380711130208697130701714573179682103025525685609558\
13685566802119357779486464247428398465256633525590350322376506007577747774499\
263642459226053223783456285540498596230451774`407.6587159081152*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.148400498873035128263618858147547925568801623508346400030016589287\
12214043407360305095815978366193658410732129869763185539710711776293289441818\
40355304459777191363574990228996157926789588130244757805516982727754800414226\
49315861668205006848163617454493178133163613809966101189641855157597821506014\
63635036151146292854745648211799074319690778305607119919914902710545201427179\
16519774648336674978059780302617750405367316711885`407.7189440899618 + 
    0.23054898038705628878161688540993746911474880038379970726465829176268238\
55024521010379862754716858700635195690979583164925019538686893563535319781401\
61928651286402133942045256841931466902991223440038817850890101019046067953254\
65462790413538693501530663083434191717607904545662739326688884320996454017037\
26642811148544435954609592978997152047686016539962725517307562224977106424016\
841831867427171886845881893368827881909180383`407.79227893731195*I, 
  U4 -> -0.225717847504020321673921289256858245744519568415005755489090998147\
04358955250899200412059986763436916006800198241706684953421082832997104537429\
29457257002282083036994758574780120080759457319697655435987236188174064080894\
49755717385588495049837534066734689726806123630968729468756235618651534603540\
99857866824329612796072182308989271759421287806067245719186831000547857331394\
63822321862348533924031228173206227624089091668241`407.3243527754186 + 
    2.08028095309861001263798844129394881194332205895315236320848932848514930\
05097999408866111175356961880843699890520067752498945986556649821428486446345\
12606144187512770637964836151178003050430955397288750444248112116588179852588\
99456056873865481005571401775707424182751162184986290970420746925947437787019\
93321818614034224967479896998201661001050901167519929072438897622726507524749\
418361242465179723892656396620594668284836924`407.8197166254601*I, 
  U5 -> -0.690026133894265020495546685148010284109829548386726360262000744705\
94471850744385432775692461696178858932264310117766214897250970910622694273387\
84638079412961383961845244338113306824803970899026669980786197216616639906422\
71638098970393404393694630921010181141949671750964785247337029465603103024649\
18522572327307731870004010709746173227496655735524579724318138413835736700286\
9582985091413376526409115314934434694470907348039`407.6330079820581 + 
    1.85330243563535731952307449863627542819069785965948491176759430234809904\
40953458495985939227006302607177445888053991354834573141045550017267575747445\
50193076186958911440251970416190149690812659728407121259253018707690764160842\
13541233885258720294907551412796524618024535679580489105436372203425031931717\
82456889407910844953269866066500002704336444009383258012109040875703619178659\
508435346099321783975664978368257790395976259`407.8059744418442*I, 
  U6 -> 0.0259309824196565979176886895864257392099004227909512302237830297452\
97730969163290399967860257907110831953974873676292800489501585597584056186104\
55437771363201790808413167457485524334140588534537149576050931634539395599521\
52262224801170726451854823356564764510301092262668511987788331406900378274442\
32652266061373469115590071609390071053477350811875200418241783939893166054362\
6733141723937904812739206848693883059544645593648`407.3333295782693 + 
    0.23624348271492107742561519728613581802724080441057239632113329778168654\
99250144473270548605902491722301835185277462125139540972133118948233948996862\
91164991393375967029625487467865257612746489908949553011749876930360379810275\
75801953320866132552443090862700289050339930146473412365663018371933376364380\
13063712285114385578088108162825725208771573106326443427767223668513158007153\
476032313382882251792888721354709305060682172`407.8196499346677*I, 
  U7 -> 0.0731291224802576068085630013913741376092222672253086621464586179838\
56055879619704602578533639340693402440883261762989639882012399751860562461137\
20875269435515786097065721924880691286589566484177761321518096920756294121720\
37991094387967205921601825705672992360169498381284305382854526676631782531911\
21737386008683291878425241862012726380323301459709499312001167472794360124403\
2093191425201877755636736589849576632236625095567`405.61283794315943 + 
    0.18038036244671693795404263056983806563916773038245053794822933645393697\
83935085485224742425342061705527758783221105990695093739963293548287977171160\
91759969170674303931304627619002400450024208162434598145414638571492538256588\
69375581218141502044362357754727525890365126520485957403328942059871835356853\
66944194015956919178494874374332038869658147842207463270843472273799756183948\
302990749131882197443588300327991552179653722`405.9235034840112*I, 
  U8 -> 1.1644420103276401551223512207509029904373047010680027858635168151269\
10404501703678246269016363308338807206414107358580872962629377111267991356928\
07567987416898603103608290924705136241063473162942330617885637600605480395679\
41148764935151773194674206036033740285961188707270135581384944698330345785259\
90382329717537750870603577981396721784091899558033270348301344698337568431123\
7370311408192768625518361859581468082615663045822`407.6002939407465 - 
    3.70209056928137169255473446812488589458384519912071879493433936253240906\
52338693142429697701305952993732695158978442298273334322234844827667883420369\
99425940527299520637092155599151333847037226600318262067867977968602841859348\
57460866523834552317517182673659315836738294616429598454322833048767812042911\
64783171797714640089814056862735515737063133153732795746053594782161897826667\
199863462340486617001940782596703249168448717`407.80894751854817*I, 
  U9 -> 6.6632390851862505240593461089103660409590276060557713964584595410024\
45790022992633795964719290168955421711132629531644068695948421193142247297243\
49173738764996140250466839028904012616071404260157315441743337111509297643888\
97637215345937524160724635737140267756099716741507879992683125224421815053392\
22834330004978431965024739695362883871216107692982854343828905138180896256316\
2782966246160118161806109546190257935476223948835`407.6699631369539 - 
    14.4683194342696424763186671278262009109695192904635529637692995683329808\
67201017358300605076510280176005771537721914859370557096664471872961244320844\
36754386743187712052694567864493896367781639217780304536900946585538770965612\
26038301226949978143424591586728284818083219199813821335084039566693239487485\
86313790708949620869958140090454494707080540630760934351852934925602833804729\
938358122515303947469057413852844911390252981`407.8014745755894*I}, 
 {U0 -> -2.617443563668000681392540529108000247160288622576998807398488907910\
29975456768428708062661711566585537627908311838864516380371112109330006991802\
29012680431911667039147338069453886947428880294910952063523097678781847901236\
10875917163226250608135636581811520229270348282661056676661011958707194051208\
37913156712167122303243768976455496176273375291433489624034718403915673508572\
90742806372771422996985240858686202686384299972606`400.4261518509912 + 
    0.41558943110661596143545339323691289782088785766450821991119252579357653\
97801485755062813170874539422569123131269377453613962101074229379537190576794\
88878652542323404863428519736579315069819246542646109951099578738136087896357\
74129670461481226877443327945836683690939261458794043796583274762562976052103\
65580713932442521147934531414831031695299170317066433726057125435944788796328\
172010106865601489768245528979210132454527098`399.69729143236344*I, 
  U1 -> -1.163854254169648309607890756291137263529556014154398716183174730258\
67360305807078037086784488632464350066270200347399601681357179234634608633480\
69161896427077784971659699484973036975729103698159234219724349361494361432322\
65445857246250653676721348707063014039328625944980318418948211870575435622490\
24948341968892180927148972999477828933048869309792038300663035458003821600719\
42659851594251841920832203287152353364270322278362`400.83213370549 - 
    3.13618446205286419953794411429974666756065432861710163058590973239865055\
38707814382194689049690024634154276661808613698994351183508081836500058380310\
43629424818680246987771600959881489155018437414200565168636792560816499409041\
02360893030843480999326150972409039409331936555192071553167741196841323271695\
62166999197650558794821073397202627205529315980912510981609479696148268013430\
622370653242523837272230554105492342221629822`400.83644155118435*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.543328574532919348080330103423749655315\
56292708661070274962771944670842008543486031475613847631838186881626981860097\
17585842586596948108942880871891339457619173113355632010477877553287897103017\
06975107891361354403742722441247527157770836815230529603514193869874122316692\
26189399991714703172746146082839128535860388927635449653814401894395081362753\
6681196370230448436287863945304140924629490762835377007282010718360966835766`\
400.83278635565296 + 1.301010919223163459947786499881211638237714397231031572\
17536272260889922133319057562371306598464884090497676298424001835772906856081\
39979370413901901142330933814565514065468998732505336053806390751018865706689\
48430842697450071470778056749984679733383346612902389643369579606423134711699\
87834475669586109987281209497527090074782108741494665821619758389905020890537\
35967897065002648895223626457022262531517196629599666558921876`400.8362374391\
779*I, U4 -> -1.9805956598968537116843085798959740498347706088922619797003844\
87069653535163097495888067277973503123256401909872054526864506136311334688100\
92879694189183823731537356144905442408920632770359875391194056491667396205802\
92106146496917787259668865204820449085163839529330604836852584964735508865386\
72230349970095245498151876677225356044722648586601851170070618165471797698395\
7251647820665241800761686153154974720313005037871762444`400.8380216389961 - 
    0.00637666868241651844467135567901381428886940042065962800826234018722778\
87237400232046917583669759102876213389303745159663354565822964636055055525092\
23298127376748260592861675945672646814708050449871667344248562570271448747065\
84602633466807060419552727916976358743979673529079127441794353351670234223896\
08612174758095477816446403191569067397497000182170855225175382246684002844380\
913442344294782088928109776876974216412643276`400.21993782505814*I, 
  U5 -> -0.190018351948541312205146427477655360638882413987338916657688159674\
35494488740077615501168986556163486319453274793387484418772861775176751789662\
98206015002874135096183909602831504962581811351293353332317023300138040860648\
04979308514429071182995017414002322927561787669874910598486682796634897623124\
08937543135360643587013169371970950524855998283692383951319724410822540055559\
33698361945133572703260421212829385388253455358349`400.83284623855536 + 
    0.22681528896981676205654360150612865517763660502278263036401248857912694\
91327974693020696379547999949288732310223243786840798887927496155292413369190\
48238310623085301101207398958609294060688577043499382718397799776081960647695\
35981010709520122090145368777843110176697576243408854244995250094562055390857\
57150106647817056674541192373237652483239636018129331261730553869669804075730\
511221635728627010522472500609253283548287344`400.83618738303653*I, 
  U6 -> -1.426333536846826067413739819097487885636696632914565130342587355186\
40387720363330201784982348269463416569959486307753866880019130196500472153787\
86702839713871827998217910820693435571215357208680583968792844788031419174413\
25154678989553823383963006804370984787454863812679720147580606163553917311775\
24420477444405831318086058961578377753923561221026624400270898880482100043818\
84826453438769080699571072453081225202873718109282`400.83356197229404 + 
    1.46820897459012132335602295384096282515650694510250571356405287997012632\
93165687769435738931402592442592545456648418378278621300892645440604537294587\
19639335765668848794729878406243256742526903013656160122119655082951835652252\
56283880860123809208796807184717707849767242467253188451182637779801029080971\
90932300684987788372445875333842757139850603057185759173788557036036996791533\
60933795920170853879095562040591645379033409`400.8358942163154*I, 
  U7 -> 3.2659266685887180385265157264279769911927910702494127470110726351082\
31209715801933743394327647002234914552461251799983506927471273703495467659895\
23501787427442117646182049694714262251801134108455720222813296938173203377658\
85853693418219693797955429960609330972372390027482646345144906399862765577276\
71664820139358150464869338246961887388928064071299123316645246779994030077695\
0943550270969640713841306555276740124588256559456`399.81159214826715 - 
    1.64150474280843304139011075200447857983364932893384205260393022636271328\
38146534499083057168498500659549482945554722638510450255464151629641456979250\
55999722088215933544469408131894203533045816116789630336447434591316238344939\
82099130207362125003741468528117622668761307472569369114921915917465494498409\
23057774674080309626684199416500931064572961384262963002091172728099518274974\
97553739142089130179578732068079842970454036`399.52627189809067*I, 
  U8 -> -2.598389404316729685534546558500756099434271340783072887559605653928\
36789322756959409667215127521386903554520925128405039496604213151897830723428\
66150522315930583108405819723808224942208400834650933773239736952274106995867\
88712024289854976655237931600116181050546012473590124986753024392091443616036\
45490967552446859881605658557426356483556774573671373310489469049618400514602\
11562022518001854142538961194036882340408188865581`400.83360059547584 + 
    2.65165865385090095643876090885173142936110781562405205891717174205933814\
77703091068529510542935397100497024681744535566661024917213091670784819088991\
45034298055883566027097137383092018834428351560864223852961594210749036424437\
12365254133679252406804475205752950170808666228300017238464410234481014882098\
42234690106000524751181142659010110039026259961842796749220526601827247448712\
179171397513274505597327253211183968534959089`400.8358757346295*I, 
  U9 -> 1.1052635182478758735551781892486310557404066203875480775392700256659\
98815454125224160341879574850668192586891829958782306843063181485657446078905\
31415142272778187661651394831933007373922780448763503771431787090248311906695\
50866978471077147303536129507406113848959319796057911084001405242265184346094\
55704923455391799365046757755193268858992357891995916485806064485869918363194\
8084871972812897857593032191142005416291842459204`400.8359206659952 + 
    1.06040231993774960673383691630325096747263009201612360679131735851820321\
77014492379283024347090288886876963497898029010832990555144317210179646789290\
31655085751843696639791710870320442270110861711213106184117223958711710313935\
01702609612200055688475231388253644437706186118314372431196041985197835571534\
17878607345618493936822482771788747201691669271586900449934988527598003555868\
159826713131586015493553903305718059337789213`400.83350552557937*I}, 
 {U0 -> -0.056892049717902063556759588306223462797808525885283941694124305757\
31379554383136827842351564964024881142496455552681109520872353840109153002714\
65048899512978770102483650335806376400858331901558466091189934047864641706812\
24839134198981291254410696371351113483039861859921427832803717899021256572831\
46650780013111111405138096808727895191068656694976307579412283395527193384870\
54634229713886991475957087154371607378516552972493`404.6085717214778 + 
    0.88859617001338284215639870401992061862789717031165682480413629818036583\
69052359310761952869411954537005142126459458345417734186857641346221933244483\
27733912565896666230228324480807522072517527787725018124869948037377560399365\
24999925104443703301454809452240589888608008512419976849612918644160296243202\
99098145866000864507735727941651272953282320422964044877191221152486664056636\
740215456682980226959655681913147238655920452`405.74755552316617*I, 
  U1 -> -1.421489349913621866687038990051848492889981547676554658217740155551\
09500237191457235437103640995854621370293122044450682798941917247979001208381\
08181134350858321054907490826208416560723595187855381827096936020066665959889\
27724055420268306323890005259420871640381867972353533933479161664170089969805\
78214288766047997824638814400582584505291520458316013249347886229014203638028\
71187380930071945500907943320388995198988934081785`406.19913414101114 - 
    0.43076297802063727338205121828577542491352310590909162494919903424918734\
95318001002480867574785645784864880310926467560378423280819152841226671066285\
32166024872805762608523823756960803136969265582602529155456441757619960482042\
91342297336764846817308501677299720912147717049985195395186037301572251223651\
21697104919343350494109846599489765858877850347020499346839592029573846106414\
150882058381069861486531471419014680237846933`406.03101470945984*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.152038758111872990803480233214692649358415082074444472018808709400\
06998473207018058092447047169543855114842887242768313380426286274488543966620\
69825923657680870954229967476892109746325346392960864941093214445130127025695\
91571907282246315256708683735193143822989204960825713927673962975278851631768\
27212777494754041794236594051775963024426536175438897247824362116008071449256\
18222972026843214205738744007007873143874230474405`406.1477614935827 + 
    0.17098338173471874886519439730187344186490110519009951610914176656737162\
78914121469065772254299867930860628037521340395983596511230649771558014662211\
51054509811787360939000102348913298796801289483817293987480905882403665545029\
89207225158611464137089166487728596467236899645077183517854290946879262055812\
42907245754479676561878838550142840959912312757483872854212082097161572056837\
22525141143189424637436839879619394471963359`406.1792823672197*I, 
  U4 -> 0.6026665516741824855337055947850335393370878056124058016657364004156\
83691199596955772235060724433854923985960855984906066519675306204465114095829\
11675510570566018823746878996597449173670270729629285581722786803110517771624\
91163594269283787152535197126008695616011228409371172480143972800262163386028\
64277385706736084349623558291615645296699835998845922664468975712674508682872\
6347926550904150363471626718985639886759089633143`406.03610736810094 + 
    2.62075587346986936871520770479212945343005533690581125721419412224187021\
04541944883515803391533837372873844585143646259905453815430551434812069976014\
52248240253873995924435680004312172272199216154004397032553905936066919911932\
50429486502523315907820779567472109963482046464897538811183177433839123990517\
29245494462212508276694700310214896348187678613246106561521825230784197060976\
175274606218843274091637786316877490371282735`406.2016739119574*I, 
  U5 -> 0.0291342514055910112874285891704098775191805239293544190934157871059\
47426641719379101212112250428041846676193156390812496166211179941086976265531\
02550493461199050723090098282419604496342127861990263959947389080025013795097\
84979859546308088804865363100115540880364358625934309618586043051294896240038\
56504644504127212963394979768953911650457140951599851791025132262029672171512\
4377619903170793251675302934566414729033562525441`405.0466515046468 + 
    2.45453305570737020171524476476439214826703900025313391394351505319099540\
57786089140016160449021564856037444534470079709938247817431486417382545335217\
41079689210948766332951446991835663200473089104881308411170921781542189347199\
76037816567206856334280721069152807080486290443001423466880844249973528719761\
25374987811839345322523917693562610159904425428134785297306032429670550112231\
043601614504291929330517233042636672034991811`406.20934304237227*I, 
  U6 -> -0.007278456730951616233867358769343116238251072487586762882899030596\
41665129508332894620962731347215876313955935318431038249963036901496138858094\
51534935208738324731416594814715316381983977621268898886990968475720311592452\
85576173732078929699944518660975632566047782520244958849505022874594175157049\
71090715330103446979280604748078613308541931275072940616068676616072673077867\
21500398693856848378797849866185765815862909612721`405.45789351098455 + 
    0.20820652778860033890144888235294182537473326863482939039214313065355351\
47400909809894919892848230532527238430525391163675302078080346042949217362440\
98258560526697468829799268096246157589398677361372466070695716941944867797183\
37410500911781144018103009221562689481982988879378637945853028090304223327479\
10830369118395171326231456442399711869961811442362668768913439934866557781260\
624278309181344269275040577399484565070838621`406.2085247013469*I, 
  U7 -> -0.001469681286771909348731576063254248416670777292334798376024821803\
57562603618783476346254167919301043261844398159030697940542094648952420850052\
45335569225174002928225996835406558342244610846034734408655578312893270782662\
62701149793072745759928303982153581949999398139025257278049559832548357430660\
13762239409593730346526741503027771707947786835864354911855813759695145359332\
97792615760274210973368709960919408665907735217736`401.8057674062677 + 
    0.13486179907421006893073910580235579201921330389549505107002708212265235\
82719137190196331453453681521187078271993370569716771639890536558682240261417\
20855071429342156773775306957479190737758603946549414074544804774598803603396\
13929779840022947887029183377512575457414886293320645470999667918999151503323\
30447090170307739928876796047202663154242885622095620014402953549126237792592\
493483392968761720288494236562373140042518588`403.64754171919816*I, 
  U8 -> -0.237350109319014753808427820601296688214441688101375660752355973035\
94531790857150873783981411150405898675670244715435095589245090622925506033438\
18105900975820446079217923801667236536701344719603301869305486323840510633643\
94543248200749901573296049337659127868543925557245628943576462358916237018948\
91909419067395530134832787866359198929947299670062334430342931457265240570610\
58794652289325228096391653337075344739829992922121`405.5881013925423 - 
    4.94071746644615186704293327148205934627111852264287912339774445657933451\
98342614707938886384039453817407845285085571395258277138296898854054414456212\
58664893193044348332897659623913299300740993377915528158739095345045725391592\
70356510303723285482748761584258994399105076731034854754448813439044590022437\
33472946669779559597352158473320567013382259168456146979599861083448600361333\
170029546741249553865540718322166451957341242`406.2080617162096*I, 
  U9 -> -4.367586620265197747281403480810212844608122259433397548222033076575\
79904021766929773078993602522125800513911665943581572283106792647462975002483\
71484308489014108741481428798878341295289642589124683966410893277962839301343\
71570688183295244350429764517074361752381919101603355927975818981357827163036\
67689223442642248944897619730170532073059804696434442311090231637561310516747\
01056229499435949290602665597273883591143334937943`405.98236563015115 - 
    24.2404217269523197396078257069013140578029877619067181653661769212433990\
38825372743051522170844451653234613195046546082177733028731929273916190809533\
55630484629302893584978982318966187259052111069978608877223977014807533580278\
32236982970884543667165731964941885569878261769033334124232086285020066221118\
20222253897300985524883598596105092203598161562679255776747293044335179411448\
3214468982659054796161679088694205034891774236`406.20341258173266*I}, 
 {U0 -> -0.335328283877603210254419866342373121952158369097891020907029082706\
60079250686470968141727922549188876386166614843290149199528059183730598881624\
27300851338111000187913617590555326378078609198883666382944780833168016071633\
86311520161595155770554019947832912934467178589717302218345782810921366816806\
80759903347243035806187862523886156740172738005530688801651868918627968181935\
6121600066625130834066217470159563454696292643908`401.92825444500033 + 
    7.76186390647260297175635875113887628734955926020999238076639698822781628\
77831322802921725497392421386278055278439837572339046128176491665729603176609\
62343762087395914217784615230729063593618401546841120143623032601925567403722\
89308728644871661329479413241297219355285598988454060893190941266029292012420\
96470089191045699775558465696503419764269586639510953193040785497074666862936\
094304762320158721536887896649230044892135665`403.34520083139563*I, 
  U1 -> -0.527382848459395950111118062894937370314756233815137314468672065750\
21842227146673891741069428484849331206523235144674495558328053858886602004373\
21855105038927239456451808280289524534644270991722593745559957196258286621387\
86088639413156868427027453144662307950199018566499959281846408032689488338619\
79976318808987012437331660218847897152624916540867531096858917915697122117141\
82524013488141787415081349646156685109741935987317`403.62322049607036 + 
    4.70396200384125613067323498561694410691391887063520697360070274369076423\
89245173862038451377229231450191383920560664454285840936612875482029352352582\
94414345797683690671496488882402803235472388325744868227750085838224984494718\
22784482721044088594860799631741381609846692565210483289569761633517313719416\
35133112935735980174285034794094663049538932391075560405595189163997273212292\
134030899744362426065303583428673040165407821`403.66911503631144*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -5.522775482284906765130058369590501840950706046607885293158072775131\
32871170152544724743087520400234139514423661402051577430452907770545562320207\
56891774571894834282990199844163550003090672980443500857639843265266568229483\
43299642867761370529126590265506591805990288383066211733481840102889881503236\
67145233580403670836497847734149359275036790340022303262793632777841464893798\
03178455685394382678495790679352950508055154004937`403.66603274258426 - 
    6.86622679213595885084632163187412050054684276524791481219145860634232963\
64563320503009781682064196617503015926338513669521500097179378913530519884237\
05725220436881241441529597566560807692437567791876343640564392837473546113776\
57915144767972208042544979857127660174256350364491009201376029649378258052390\
40489878588536070123047862652191441309975394344037779532488139508812503878437\
618285799434454892567908399739238750318955245`403.6651099778058*I, 
  U4 -> 1.0513195555682204386496652707437394289895461038401617981525339400883\
36438040975817519160905211507626939408154242487322313935958435529448105776176\
81419204943269938243323263844802545630253066244327110910746709518769358494694\
58583869029730566093360102267833658917051175337195556036064831834113668310575\
05270633972094530937279269006474542654868379284267174721541045996522533059653\
0676642341297610569117481110905664978551923998666`403.6055516626041 - 
    13.2299516837207151794667937463373965835949361367858929499899876147972981\
68452916055728779192637495726788791693627172626888183672627180887756517175096\
45976397440385991597709031618422835826461087479628558724166311524444584871734\
82605875130895599076354523146641282404999796139879950485631422695461799609245\
56709545840464013414942429651424184438701959553253408502590105748230552512046\
7481249145045834492991593595052423183735601198`403.66920432986717*I, 
  U5 -> 0.9262996705609210750095883030576593569279183859381972626554060662635\
02991952534769742311065012986201864031677068841891395847698631323761530083552\
00362735649645833511950362295850855498544581861105219070916357168266342104438\
10756254444403553163116426526929630168537956440833353030801100040593517909061\
45747400501309379027564657457023648041464957637286605579059377961556422433282\
0690571100589118900099258483099413115908160944576`403.6614373023012 - 
    1.37550499928119270290037339531182380174115243513928442467201920550030610\
54260159973211653388579716073957309636834719374475711797607272763549565466730\
81098555601622750442345656790798855854199207371343495792574666216377571162484\
13886435404939295881192895179699901102729872859886668953635708219819677237193\
37851213754401776908568112822590894487224025441229436098559161576239647833853\
565264143181009156231547553991411023408519255`403.6675827644767*I, 
  U6 -> 5.5656607208416400557924086857500932599108562490064499641762394673516\
23902272827542358117092967736923534727785291392639107777743375581986034563241\
56105154093721579181943080243104073671412019223538781128857697403958585122599\
47019402007951433848756582059664856266426304547749732677246333890941476665399\
93407937976721494397459838834979582216668435124301557550944059484425787535112\
7785337602688909019498322451402899264772551998259`403.65950333492424 - 
    10.2723278294228968547307319004365338929363006648737707564788038933680069\
16986107848257698437906664006349919269137650898958085209181987704693480681161\
84105094877635000907717384646416672799363856220996267902411718713290339904627\
10897079800310375722962260348130006141245446095397229400873246367096165572189\
02464652468646019410887117936890856946995953143048937632316669461395867176458\
3738334400850780533411022359375480528172889946`403.6679415612535*I, 
  U7 -> -2.196970739741893066750539982645253767287695772862541681096346025330\
34185898258171916522793185166970225143163900003954489887243974152685382482090\
84313845745426084485512897490527649033272242355465055076364592149170787496141\
11194121301236988611569583751981443439762447671584811943792438530009384759031\
70132406301471003177247634238574380409241771397644303499075059970577943287009\
08169498048600579630677665520564601719836926934047`402.340577970904 + 
    27.0652485627099908237295796256524026681245453764097363021025253152979160\
96866886185080742579199288560128643248441572296002240256885216206897133149051\
02246335174368693323189428230239345328336243974641807376679824789370898977426\
06770127454971579620996780541919108317128608813053445134624101798684288805343\
22112163058080233971562888511447201426299976836658102735782708329363852853461\
6965932199847781843144516433503855893743016365`403.29738455562125*I, 
  U8 -> -1.300814760280594139813285520888671597967645191267206535262593007949\
92227705853377638861680108535798951592952796463880694941135973128354454475214\
59067381375661280504859275433383171946908591042552523429586516185832192544063\
59036381517728036124843355597220176200949098369154041759929256629887658335050\
96079520436965844990721066888858277722213017591074589963385162655522635718917\
73493232232483697532902274340134958332262372565908`403.4264625794426 - 
    103.170843775409456047606083519103123415560645022204945661985172938507762\
63467511880708751738561661106883198350685889335746423393857906069364570537150\
36757403654304426134990889938075507900387073567232442662695407475943056489284\
41866668377061278870538029688285326854433870696394592319429383620927658156176\
24446288391244296533514397538215042112824201882393206704067909335663102946270\
44573270742831843471926668712340373652694303825`403.66938723462255*I, 
  U9 -> -1.045054487848528329983904912156696821499556260860123605491122763072\
88632636788549716655142367109481545450600538170428763525269152249451905434714\
18506483085435879674460548785950141289924343720541486793873631686225718514182\
39960714300228635941516787353427150015398000166198649550637471805850771393296\
63984029209345214194058277071753043124798310567597218514454516972098263941078\
21956520793800514767488052987090425998277817884606`403.66661194013386 + 
    0.55142824077197227410936867539490259425197990418496287315226283124064902\
20213707298738323595491924470900789112281448888315859604547384473469156505064\
51714705230321547533906473083914567357490740146334730781240560381273909982435\
82349807610367591964509841709225461802938982225524723360675635445754423417509\
47797177432260551879518766992722849044662405384737986757667200643578481442542\
770389108661382633696432799266729245246168138`403.664266183564*I}, 
 {U0 -> 0.5228280683957878082417398637556444439233421766346797015339013210490\
46309521669579318523107795710678974419025837747142065361706926983514166739130\
64116089866739550779504978793435880996271665090612039977625414544168005390039\
92803935236389078840932104209379318371100269390377728762029733848538929345421\
30810948805969805637727284928680065570364175342150526742207545648664974844455\
9911323330542552330355854242123500866535102182107`405.1399541987097 + 
    3.01599646328533850175182970704273139882955713778632552102055327698703359\
22329390410362855701979682928265505074713859891505257883115842948268795263844\
52657728891365402017490616247577669868885905345508915635393666812346540907110\
61022507579058098129351516063481626816178167450593731667656764126430120083060\
40543585138852689180626337042123370830275948507684382675677705035890751906049\
665982654216760614088001923963876468453751366`405.89718681936273*I, 
  U1 -> 0.3427692373633878032092573009745153286796500382218614384602988117831\
67968210811848815016999706889968558329477580672231498074198380666950487660371\
35099951103695552278760278688595403169712668771202610050576787549546181702275\
39252609851355855539241324665457443080721932892841949414903506675353476947761\
25151596231737804668369298567179973355776408710985697301390568167371715796388\
0758744062899671290316457262115362784837721073756`405.9623969976982 - 
    1.97576311793301010855625122499312226592519158467989805190895903763292584\
94717350040588640783025383134624977981707503296911698857956640802842620563367\
12784172238417996772584278604011337491434424333182953998345517621139801311732\
33278454674653846002008030261336363940401671561491798511518308872269634604148\
93118733245368811242601337380816890240107811847777153026702847047630161217752\
54578581706731153044530753765272839341293228`406.3127136362626*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.468370403688172930420458250698211028487520404337245183707385180280\
08320215161322864261676466772262976236839187667905018095379315243137533974109\
66143619324324016405770407174688783914936872216823540216705477485394422043660\
13273120762766038639496490379690431038806205092074315103746313464563183708405\
67859851471483510865460309459761703322654757682915826255065733102178208625741\
53348677579304284496225638561794452799859809709166`406.2982764180993 + 
    1.56758226396655624166876953149586701837327955144375010565528938415178925\
29261479824977852390438768278810141276691524562777816664078738311285580008186\
93031597843356540679308460014659264033021659069383995718897273652160791186399\
83398915753135596717974242405595848119356667132494014449963414961926230880438\
64362371912000653148163182459899929876205742047413619768934724782974133982868\
999560259779612377345248518010944324984345606`406.1637371517113*I, 
  U4 -> -0.556743046649717458102677769882805618293465577485056143107817470647\
01263993680502911819700148284984826960523832033546485574387797415685398919873\
66777720271428295913432476906779188151234221950323643390237750338589248076822\
58541242759182128652481969579600976152307010644919062899861181588393353080055\
93991402476191329898630844614919972396718075922850797807193509935843090159763\
34091984846920584155179491888758314743663889828327`406.28628739309636 + 
    0.38435350309392627333780221491619781932078107875292701609653327948391835\
19730177713451469736020376411192198905239261458037869219600105515963146445231\
62406094072073392281016031778577460432194941449301266735631907083863746848963\
25579847081860700956497641149194070708194666091929415097280338456555786818329\
97072378237657588114896114198270159005553214096501350158637058593169278435089\
979349163609884265657135332389074610041097268`406.22502670090665*I, 
  U5 -> 1.4866489861548985294549521567129785684385579503398695419258365221857\
93600167195885090573952061000239250108384231225082277566689418303019873438806\
92462188608003915734728459226393462800455303459465561240130169931121364856807\
51793117934031638702204748722670906226904889663910840120139760222891102947320\
09583817135804451096088759880796126276820366607771644192934627264624651060330\
1288814637720831182051167509357507796213714501878`406.2875957875119 + 
    0.98716890488706793776297985754995440870861213748573636056199232152712508\
18416442622235504883539931373598333996440497778480944521859565543654284207682\
04793779157132852088343804152267524191991749502890973057860157207574343133391\
31896200712187591584440311095519350678868543733676858571291595650874266001989\
93444158307750421027101452095307031952828271547741862733350005916290505801539\
450232907026942975067782843914652939449799589`406.23113352449906*I, 
  U6 -> -0.186596154775471732186097412437917356052906237847963534571963760746\
88003667643018452916519406869143933848748431794490977822962623345703524879784\
66781241893731622951970936856060213201988636813143139561900071061994999269099\
24938036142570801341147251209069551838948385427040294291056608375539323081642\
87065369080485666909419015190806650085869134195593842858389187607899668923019\
55139957563031737348297848773317156280623968900162`405.7314059420596 + 
    2.28464530231258312786839881871465488811231098888706678329718312010746980\
74585343560632202739272127953281433988937972061702842858314702091334569831790\
36099687827244293625942818979430225110590992749390123898862346521923918944188\
14372245295483115181993463668932977970418746148354810983758801638859627133178\
62152384211526599263900165830494441354451736176195710267455760594005646345112\
850454493983298810048483368107712338196575699`406.31758069469527*I, 
  U7 -> 3.4140545306820521915891171703771740102689336660383519193691459729224\
01400420363853215408470261994646568134484100103558208096402496635952931437659\
55308505879982248961079650409670134705426236969174873696206451687992034970058\
80279848946044163298784981982524714238461738624891073192116104224281398194701\
18033986981457317477247405616921298426335301609255074800172110573172580072257\
2744765267394063027951890853258321718723218078854`405.0990115631461 + 
    1.13942206637355906147383015449307384822457335617765679084591625403871013\
59141640515601431075812486521581215192261174936501030521287984641751097628164\
74191591470735569247720103499343897722024608229924094116689754385232980506936\
18799700813707072443749001559530592352180168794816805431622566793496751769016\
51080589997762670761827905927277036006688836197123609601041608377910897017250\
016700404981879523574257300640605614425892076`404.6203041762464*I, 
  U8 -> 3.3402508216235373738190494408122178058215048606834882110273131966292\
25202397996486066107209880322561792403466137037336466001368628630512055117658\
49774716047874843364376725880116775812137135679030065325921854262210633021236\
30052059466236779593912571572801132515982271222954174641327075908870922259393\
32159037842721576140352451791769067478572853874984376167330038421374454263149\
429209621351090625254753685136898582829277382294`406.3070630375005 - 
    0.93987849956215591448542534962295567894175298706463901457447917018862393\
91911230918078739247031462847174434121771068250509608536165131175033343704784\
66191202013965187174965313915893761392299354433510671413333045038411964559799\
65785579995448463939206311298601410867045741698024665859013062740949767361939\
86666156177197658363318402793212493693135840928867248435946624855640827299993\
049126411361337797308623364670684119434425283`406.07345416689657*I, 
  U9 -> -0.852490436640921468214532809885627639985605849595603526814896297296\
15097465761622767124669245907906416123909463312259308273321925299255733611337\
98032321305002188538731713700840050714204961002494715169259915951871975148883\
21418263753115443010857212082943131273744603880239132998737953634293384014546\
03906700394446851527462185475284640574210934691698541829856862504660317914742\
81803975943486472816811269352934588568624893378218`406.0626920414972 - 
    3.18253528230528068424578160090930164969175796938153739041947721359373089\
93237143241571917267929363281873210924354549699305159876986571995234475587117\
57213268550719607082273971708374410305408946545139726642760763694975088706115\
69198394399277249865543006707954308834424944414915205689997840752900146963964\
35547167647352884914172776101938247162460265329931522563948025956890937963945\
161183825667893913804567057773975997918879879`406.30776680605624*I}, 
 {U0 -> -6.339790395190993511094437769443083662856436227999559153042601346647\
90238319451584521848382113381673091646103760599810835692164757746586612755923\
48528601606730198831170398242621680171912769476852576485665905973964384123691\
11234564618721469107404666263994578496750615973279391716248779811272457600469\
56128895225283154709361377633370451532454841560195854548775491176005172483901\
70945198998542475198671451213503637097995117715016`407.88703230275536 - 
    4.11645374565332629819880548623461625138468167952074069624731685734669901\
96700399171514898146948056849730852291138171284461700381261241473365086021078\
29235929894203707967098538962769777493002764206639892951520690789325565466469\
74339664225579362422338265889924826368197505811887681702928053658382392811306\
72194699478155900054336614401174547689895414175023205175946304704249811718204\
089967053910975351377752434681770144088030015`407.7167457544719*I, 
  U1 -> -0.471735282068126173477848471019016700731587806713008118000208506574\
53382380574575067444196649631484656147117731920250092958633357977974810757078\
41167838924088707604952380580805990433755940357055813141398846637796351674075\
87358974841564523057776074957306212414824442857157401761182397571154928188189\
72008099527534589979959481111796406036735513386403941597229335679847494324176\
39841970722746761751867066594545624101723995168955`407.6667344416046 - 
    4.34283159332707950600483488085194833819263482591019767586719402864125211\
02662797105649467870772511372982125833943628507537597321941217659396567860795\
19313766984619803633275626125811526622950472864366182215619259371648271944180\
31491464883306269200013604905861782624927347607619228767622377764587241352919\
80223532257922967980787878479635311287423883365366805302426675379911000920539\
697495318477564270314562088219143611698843212`408.1220720123181*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.779461104490632747045108634092151343001\
36950504364376682460495164171114316021275611466689231919970976418373612045089\
33359348194875881571345202301365149286424342885526218417997448042325641384554\
00869160726436526594901011248065648839668497717579820448875162280044004377837\
72813741138473960726849559373278009904105217898305259943108440129512994290803\
41721437182355131690449133897427632781622366862154503564548025044061024485854`\
408.1123882835015 + 1.1785678422525935848914212664410047715485382530082300535\
80644771925432831056482769292601635288077214771762514336034584397462105627416\
62574309564798875978960536936930916127197394046659757568990344759001402165121\
01860325467455829921853715351329074531255804161365358581691604260657150220508\
80706725540711291815577660924142370432462376559637789588126346773923653803617\
5751834267420700639601174904549101800868416862824504379764753`407.90980038385\
87*I, U4 -> 4.700795236995437292810146854247857752926036021614539832572742391\
96348174598806362133667579942300912795676801433089769621868808083120280478065\
36974980466844080948542261589053634937541230974338303583423157741824775014526\
03165112392722090649719054044160446334400229793971516685773020679781992627161\
45733047393447317766744937403391594811896990595060593360093964464551126986608\
59597138663883498964412280599074655596308590526375602`408.12402393584654 + 
    0.32063677176587214001615524783883018041536413162093703433190695727085569\
13807847681719349614375560303669121373264037145505819181694472352110569322651\
18849386634451125873580138576110220044067923620751191957682587871811614831526\
65582149874832097383970381747218119315848506324911394080963868710602832025247\
87690599273758585293376578746151681813806630607797916965021139421305453486146\
767300462931956162641302596943519415736417082`407.501711291425*I, 
  U5 -> -0.134906897637174200902628515269055681058064077246845663413789045197\
72989667305544218810228515408015712747970278406705837871787895509992893174069\
40807798194242977810274057638089051678345136363193945663240149963861438327999\
88320586671269888390684282642613537036993194718344748563103354745984193509443\
97053832279036389949723051794289868344510747595451053469831488277838322320340\
71443240411628330768390882010065338809435782504541`407.5713438274932 + 
    1.60211132334358809507719229058817000336698549074712898097017453135274848\
33388301751773590041817328189850335097947535314113895276623224171291095605684\
11325373499689392672306851226623558911980248361167754963293930034617471926498\
61457116587586816235193413484989286052783759957118042202995586138106867490382\
08392796306415252257041236358788160500790578164007436207041527455257184648712\
431085974429213536889197665111274254545991816`408.1232502934489*I, 
  U6 -> 1.1988738079486026591815743662474198752157338108404770153768506099031\
08315924734971728412424341943428133309508575281663481809370872186692396648730\
37162520139348669030996261430724053929692491700007209047336463326063751643085\
75227588117778987214496160885591581903783909286442848998063974447372282366917\
23039257271854463978721532316793401539358292513906575690542247466115851838811\
4080776669152173800949330072667088026231539808051`408.06309573637105 + 
    1.70176957163780084657609822359061766060167155935479470330952876196640902\
78971767543918343853107644902027627839096656466823555087206710852212482197532\
77910871830652411866267358755184940836084777569800767291626654236118909500112\
47248521129593010097864548618679759943556264271253506906578097896575824995067\
16891153263556388040817439346323096309594531175246988259887663451037747468052\
370672007973839727531978602516523388080974188`408.0906626887456*I, 
  U7 -> -9.730517738806746729969024211729231443409988745003487395667456953130\
47898685310656804645846732017841408582822718605117405856554602534845808514685\
21323153545538616671729273353577784944844375424868840397808851387423759793807\
42583815517920545664564918695411367786136981819921802803991768045545599206101\
12656016115965267571899814127013741964703867496187003676903716058249999525926\
24191551181409687318652449726790407327910075236499`407.359697090602 - 
    0.10631590867583972785608594432642381094384829155708678366592595689164610\
82337705497653717080372524295813430831525419154020821289244759550160859261424\
90791274770324146944316211859879038098091788126827599362736163067113132407718\
50633689875372540153881307519965466429899462391025744257914172120763296088490\
76168063158614591147753928589086140980420173688101034757528672596273140722356\
56695408726088276635130348814520339267257581`405.4449064059411*I, 
  U8 -> 17.385523650800431743676694751215354246045166715234548758930180138503\
17680795221583508656104225759395490781869025581883379852967094508054582239505\
37280445202658818714791084967834732072501059694654230998404152027620136913921\
18592452988563290123494926532085046594681422834276361831544643632709979232275\
49037749713159917021887378843334995462602344367841435595239567749410339155439\
00254638322703091352787354318005395555692542229196`408.1135808313195 - 
    4.98206867851728272321602841745688774309807653960695309011879307822201157\
51958217948201006221874009054173648724794078653118855669955134618743050658882\
80888782600876796317636559206082881830698539785318614536203869249929757596082\
67596965305305563442265069248833092000466381598551628266287991970993791576292\
87401251122182814146064965853015258053103894294399992523682116611735741069909\
546166799779544071247241114377266357938515806`407.92213813803363*I, 
  U9 -> 2.2595046909126778752588062604260157498189098618382369488320976120638\
14044705694105149184324307219464172657644416747325439781702581498977195128901\
12700967822459935399898966152097911299347035556216582363098931804713500797161\
08921413106478283355004319585553406529132897331621775644586016516537550463074\
62037413942367475261778443576250048591322372446063114098826615849279048761069\
140694476898493985336397978606467793040179713617`408.1178190640755 - 
    0.44583046062521540686623491178230122433011480301600170265906118969486692\
05715289879488699709365152395948356308357622175007975059961965330814960442643\
75709859055137776255244566634867176711973732997204290848179207624530204481268\
54563093161494665946048390815079806679040275851318406210037418790205624554039\
85989823586735857308239688436045654532903692671807079733293394843955028360841\
044953184360620306843995210338320537339369657`407.8354044260802*I}, 
 {U0 -> -5.117110490432103717703310433987042835647323804133092477227831998691\
03040757144911793303174914918340728464396080438530852527424765395401165613666\
87414677819458524257757784896722641323290630397351302272025600300353125958781\
05586913386844195425780078140036209741343203668430670843268371271650183744325\
54217859501145537688119179907782898590773858354561514015503088311003314122945\
82514610644967093038352500968161967979034187831381`403.608283465957 + 
    6.18555858601679741700057019895247440169653395976827361914555003434980247\
78059051624052767993106633856976921544602938490596846889645269680981489457268\
41423327957087263942573031589549771534589517744411045969628084041534974222542\
93988084334153373071915758119397340283648706581470133775884065300318200184827\
99135455081017459228062063422939498202293838057505669609292649137268984249812\
244713390930463623691622068149763694466656216`403.75646869332496*I, 
  U1 -> -0.757235658473425361106498939050522819965657740483136416369025223946\
34396305911387641094609748415374507417405850636227425169348306247612753003042\
12568958783120429841201531639880697698516629321673869248497454063650414275360\
01172258704267385249633339446696347312506205243725027200140354326614798637304\
24385937689168904961433436801205783452919142144611383864239244143999524511962\
84082125471112609903091819975937670393561921245064`403.8745133839596 + 
    6.02030413208106096809946495514023742137232576293715096247829513857394425\
55187266854361795196784411795802696419591799911984487257873809750078411000057\
18643103483355998092019576719133543385924020822886128427937565234669632755052\
38311636455577795044795990690332112793239237643360069841576179742436671722486\
68404442024453503613146783688991956051291263666294327422059665215084709181817\
141909041987399994594908226283820985754787854`404.32001928246933*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.054849153573742938393632607079015660222347767408321834597458668086\
62384323923988173931107473781794306503570695352555186464583860848889121158131\
28230232418830742267044045159868337929245300776903760099716699938113191102387\
55558994808840766557557778806595309702121310118430889576361870989117879578175\
32692515353546575672278134994537752057660921185600744688840766225609812424917\
49131214327165082473573432223894462526337718813423`404.0929387525454 - 
    10.9513442258160374613097399196139342811867964789726138270476309765651835\
92712455961305118669426978149305790265383653693914588621241208095299570465862\
32888117679524584138565626398526385946471631436980078460973486057635094616133\
55909504347670876592225442809844499424194017458696269771100928231240907832339\
97660329530216593275907179788960341283722918383578390623590041054369852798958\
8983450703487957759693422673602578353019000432`404.3121546167464*I, 
  U4 -> 24.545822076198853586992168911872488495223084806742398439836401900045\
19005487530358994203323795406977717572110783240520048094431601985891601360471\
46032279557224349837252894912734347333265496506509814579199245648717147819702\
05641904360317707476258671064753077971496427039218413137199167603085023611311\
62405809257253267669675806240900659968924417773287115377190657849975637654291\
62848143120956944342221670234109832169456412322119`404.29381250442975 - 
    15.8843607155541128764330504477387661618585475071350622108038185755276530\
78256859873919189311856908322687426065119200407001409039504813990475110866678\
45375331822074402053610271106160571980858112527282327809517702528422118598216\
73928221429206573448335689888792515735457603147917263079220972978717604028124\
43678416394598918659724371679599009657510585414539838219955507587227984625128\
7622164648961669300872466159938005335697107261`404.2407728443394*I, 
  U5 -> 0.6989866711883623384918087215884347302138651539835503305768099233331\
44403137688665904624858615573528023786172424950985804918275728599762941605048\
58906670258729445165552905812666044764069975370265033388773959703395279279408\
60723437936044371634426245987401923996347777984895546156043294833237492644696\
56573385026689292552294240166634251502972103567907239703455625040650419343165\
2344952549294748937157837668554054141825976009447`404.2433012510216 - 
    0.88151670943187723807382859446624198930280035276937027505468306127921597\
58976774041032222385097313118393408123370339833602279577283714420426555544145\
34333945142136710914864924535195813821621011311496297315281288045985305696739\
29226357354177021181430850550584137925305569417521785149284766178164752098032\
87653984017808925153926261643800871423833699772693411826770894765554929062223\
779835553613935141176719637950137943358142383`404.28675765437504*I, 
  U6 -> 26.971692650242074130375883388621836869978650746003276912033515849610\
67345198260437551223759318290706709699775580267735492880565169593367430272867\
38932531729273581051221057296069178957310116567987998749230617696711946511497\
21832720230491506828649141022665364173423430249652003906153330028394905162860\
71235425055106307098397470363551023710752414591199483748317698671412873055510\
78446540355029296936887738695453465781951772781518`404.30653631026104 - 
    10.5210340112047257760605064912641689186243179620432876623433124741222094\
39659555897140535811242772919843146618960985013936582783282647015853363558292\
92665726992358780527982133803276580887142440085802939957127326139784101085016\
90471406316318974260310210529353370141874021352456787547800145130601919079184\
08627901530371524272197050020838969485427902905830868484679592357676883006696\
1457677111082316567998346501401000587531967485`404.1607030355209*I, 
  U7 -> -48.98819431921214644984683396450148835235776575620038564508600201514\
36246393074008952287489183044778653120344079666511672823980040311039103692476\
13288204454519180697963665821241509276352139577781245102161464935209448010944\
94674543474276519806288420786670660718303285486143551289279038674956698722701\
85901459339697061481329063343275656946796340814138526560696971389211205509931\
172047732514287653332903324416169437488117048453256`403.9071136978354 + 
    32.4744287748926022490212792085923405589106361962951130372024592294945513\
49319370418055386818140697766907214121921743197540332898473024824984024879199\
41661944508413202479458711617213002766904713845983049205543903288249515290904\
44918185273205262137942301778418049259689379594265505141727825090898839046534\
16862829412262231240658799291807302863886834847727223326495176831824327372393\
4944343229058096593174539243365153398339357512`403.808889528036*I, 
  U8 -> 394.89077005329755702695260553671763670264920785335242462083143562718\
58045867908587969910285740659961712960117431880781032200206659601096299908387\
57020514533632758175502023085462421722254792704603960981372608336655619445921\
78144277878537415214540186848939568020571672593438995603596063811966942580256\
37091577109772570718986190188087768942246860737423675252251006070821201137530\
153560798770075792610564392699483158027207068737463`404.308915044813 - 
    135.388396340433904084699359238726940178163179779999846549513274001503836\
67112216802081258125658077620365422730361131909259170160608426039133251753476\
24370452319092140233171985593839598094454095180317078909395426745318793575568\
82639963369247388308530151591621252320185486032311511412307003455825713255902\
58270953369659573607598006465870517746492163707847001193405794241362428147265\
53233784429606640845727542470951447175912434086`404.1360586092199*I, 
  U9 -> -0.287869403628875909467476408138097289115166685450597744837966518542\
25627028207308801872066894862116661128805451917464166146604842991946496408805\
97440286124050066789851147423503151073239760589256695187298067391608926594082\
40819979625160045607591254622291756467961205765152439882570050118989749372936\
73428312338895407952695631744984305552919328259609053304079080730650012749036\
82586484398431830227057186660187632469928940561271`404.2394030270697 + 
    0.37602144281287794390782198873421257106529339577697491692186277152137191\
02196552126094756242537599739862730861799625461777325872120823767514607163067\
26350430530244463661487617386795866459129273963259608760775064138197716819401\
50976405106265225388738037882744131746871513064352470025864885433109276332190\
78465602364559489439795040052653633686761857567113342852843583509215554733832\
158908191781404815094291539249328538410983082`404.2880732506567*I}, 
 {U0 -> -10.71236007218833379971930315756155057423171905882615546079897693372\
82170171077369793226448108220188581959236186026134038357486838564277228580210\
62607457549986367996885704503846182914994255903724769911161484181317451282820\
90165744094458637746303614557676442750946157518301770519921706291901975868180\
46953740503416874484641082279553580330314966606963985469391873366937335569586\
144593076661498192531721177960557321209476750581701`408.2987999304465 + 
    12.2052887716787074995430907361242875393650174955698371756485752788509749\
42362565703250245365464340364282855536005260052947404942652753702369026680081\
50935804759252581287082479535075591796776114445056212318791573067597538113006\
25317812913251794880874880093106812909012562095446519258439574028785887388202\
76948208120689195121764289298113852709276878135970539370637269482013303416061\
3084856115041038372989197375785482310919707846`408.3844506678908*I, 
  U1 -> -7.584408974205478044552502357665620984369430877636835655407436108647\
70935465647494116592879343904147853673866819653339942545173272424193221454870\
31280135781832206923239350842709311237147114447210250459273312445981092206078\
43184455372878626700366886996081973131937722291006070437578161644928533260088\
87712860294683347064946400524728753961034204921736611728156233573224246264233\
20888199976473945552583507770572886821975002225642`408.61789091953693 + 
    1.44935968025572547950322363791299578851960571016098661109829938511366462\
35424520670540273500212483319003218687085510301174471287482245402862036584111\
91117545973661587156220477454608503211311489163747673946693990174017719687554\
81545302731741267837096719561063371281256456450390601011295095158519292716733\
33327130972407160315482351305467929157607104055548517275819825907466779995967\
850589225253085863923871049053190882914636092`408.5441471486112*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.189459299854844782805545059676978675468\
41245250489927606783682683859033571040766144187255763105180647415339297759464\
07610959746522555318031506304275156384873098762855807666262191450386692002972\
98569267738473392972124439471583092205571732495657514446209532010073622331228\
34920539573350873002144115991824071284857997578205698768403503817241368216544\
98039148964084836667448399714705669020605211255298223226355530337265024398945`\
408.3857963777748 - 11.586242049572466467449379672751966897653955966853680135\
36353913335074693705516301380817661328102100559929372880109572685160850539542\
81821940089205377816885731081331453692100632243024968240584903227348573120741\
11542704647830895719131196910764364743183664388446834493119183592827474896595\
73855413462925015024503980264893884226315648927409713745795491759675220088502\
56887831385981952275611891948179478142193779168127584519448732`408.6199331484\
4676*I, U4 -> 4.7471456328415315781560026445209911194477075468869653764735372\
16497949626692557817742510076564574484094581421160245414354067866163430674916\
05166630835688648441807881355657523526034823795042196501972371256141048002731\
21064020361373954604351919603072577210828455111321102808135803438386106591765\
46445198648763117916371147261020320985437724622352590457558564379060746798192\
777439454229618404682780150855214776284770359743138063`408.5321671841438 - 
    14.9101449641569798206878495610861261063717016179311096563053222835266638\
64071393333803674247506978309204828806126744703655515868338870236293612089568\
65473867348522258171007195236852155892270861449167400016431473128936254505655\
62431227495835894728757780166629963523362085685175743441683578595230577467850\
81357485862358482341400841513574202419904175097419225888704768002312132687426\
1851433804260895270674520298164456783345861958`408.61646536468726*I, 
  U5 -> 3.4071631753292135905342724061592142772433645154626642673616254536973\
80949157398938471571985879778992933669424190825789221834238641845391901117993\
14939049348019313737607037070174657515982805718866787209394451871383604128743\
05958233596086032708821078060811257719762726501793504603152820082252149612508\
97475915519605451783580855898150940042032499217792373945623808836305794228097\
4147526420673088457837182307201184482443546068399`408.62045798391324 + 
    0.23905493009275812500833973285307306410505611852383461934557200353258209\
12303868341862610577635150707207445608901650476326640805933617649564884346373\
89067139505778677787244112407990955354660835765905449786396178910445495679496\
12339626795782319606301155579952035752398313216660686681924938742686682718183\
11114746499363099751392670824451423643563650167035116971958946405720309947200\
633869615108134809259454777006143600468794181`408.3082122567857*I, 
  U6 -> 7.4263864794007640037341708061994043747675838098369955571858282441745\
15544926109451416190845678718483401241834190933571934586226560337196804817806\
55352821046844164289196622738413092900849932570363460802355022751140018435017\
79710324633160286476154888464616755425408751782432623327505724113050481687015\
39208645936299441270416572873923945894306503034442451223306507952426136168450\
1942395640654635520105798779456813799846286523635`408.5999547808899 - 
    5.65194054116707418875277224394708872408489220318608224781827645193475351\
15914491233271906247893472889173683228946861578184908178294586085826053947858\
90527207370322743400475549382864105789747558645564770813158886491452554880554\
63781113918914285725913536685600894248315286692268684210014564628784322856511\
55163866352956335119226697525622126343891760601110692574311272436594042190963\
680088540746377503668910341916986375540112817`408.6008106491492*I, 
  U7 -> -9.356733202949495836350935433723453130911825350270980005717721548183\
21312159748410530921219636774392728961495397367853910357696990101796806345161\
54848763094188330292898450152250197811099918438743038494533326844235212277986\
26978296066611274860268338763414631538564281986789385146268403974222026373645\
07081714395275069834993469089465074845502607905867306707567063678388472452657\
2551010906276808383232781209820952773633228600806`407.88249854487646 + 
    30.1826522217863211211773326383579753532406107680833448400663303473691185\
51934547605715924545097064429844469381786587082282935387619457221244296787402\
26947975393927922507642519037945003980176533332419487858121758606398505644950\
17014474839295085052794908886347790573250560608195844979472572967210726606371\
41798439140680118069701336419472185326054925258244235793035179054376148969385\
8516544572564627416470205177664259856069259623`408.288524118455*I, 
  U8 -> -6.088894515350759939815057546124158961501743858774001253908370446170\
60200641995810833403695831704397082584667166803957847570822977980414469655776\
33253783035562592758036444877281297435894257086014721870403994168727246758126\
93168947125836271026488107079174267377459874134098195720096670485821705682448\
14364263725890292891441235871392883111194697605585653319457213110459129470168\
40572124036110810344235282387328410426155215894357`408.3813999901304 - 
    80.2121342771484713530207433099690399190040851868174213486544660655279217\
96248390123153516927535414328369612253075626503712511480444105258792894726919\
08411304265542210397472297831155886141223262225384786960636264025644987127694\
99751733920451358203491199707130853168438983872935404138933030614550407869263\
47323069481290278712741389462222800848173643141454384842985120412397028441220\
2238539048177391836183966503720226556863638567`408.6203651204516*I, 
  U9 -> -1.388355479808061931211672193143018285775301549399878362195355384623\
27598140125018523450536541423517811785443655955865714392930255047055777525562\
06153330691362913726847023605442409276721886948913910579075427898999360039582\
81073507336988390338787758173456522893088068607397229018382666048450022410980\
59651158474220958318289193893629831111218292235779203831449463389106128382223\
30494363278753569382610407392115899462545359022648`408.5883871249326 - 
    2.95716273318242201744814326821310466555258421551284678301617918817195796\
78878529525319337183233762879774589671080093319398746325038482621116024001136\
51176459470077574526147465346134995192542982141471159249453032240977883298451\
07697797527237340250121924846929515686640860166418901404972787607914657370834\
88980300628841956048968533447987926435021938390274819815585622831055410773080\
570812441078130721161601846892277532176777755`408.6090376809393*I}, 
 {U0 -> -5.499802911667307031970802460900206730770672149941490640675343174733\
25061848407993471296931721240658965042472800253245328709250021707067174112027\
79940818431237625040774265429706594091503223374006713595536769816355964612626\
96173575508594750081378993617716270238122536915512158474770701942528373198942\
22342250669748879067230765380094037098088812433391731992917627272257544474875\
75575426244248203863441820391291784217368908659206`406.1460101618066 + 
    6.98987580150628718613206811941571675572281873732703957152227230303512936\
04412961007918947067087302215214217826891718276414680956062261534477694464071\
51807502002188011496409941817857020340230615744515485556952570521484107194770\
15352381938829733693203044188667923316717703691986148832123253299011227793265\
78732700674982763632421805955521734809727566378306055849148816935567718781788\
129303868049481199066412765405423323293068986`406.31528412643314*I, 
  U1 -> -0.377964795448984960360038098559783565267432968119782726675587483359\
22527588911037743436212705067036593329915085415983828083107271526866820851772\
04588877639357995534641806293661530081424755868136049845155406299395868143982\
27300491199691629939807663986566579823769998566170764710764617985320004519427\
58214919574101670487065132358331777053335271539717290997960023294835140389135\
30162663199735105683629098754005873311530389266946`406.2027631601265 + 
    6.32357927646815622034357740474250874603978236901514773669119460981116466\
78920900161696336238424414611851950557226234584610306385493796037147513783433\
43728978342237552576992214468598920238324447850749705940711819463298505935160\
85895416554183139968928432508818372756919661493455550044033130233188310990626\
83349718768437902388560346189378552374451541878419430831563213194018591126352\
096882302540877691446823616099532430345185226`406.8567583118719*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.870452743137667107398177796756303007002449693893817913202121910691\
77399924534880529595229059893303858787705783600325077964749762356234305535909\
34121406304470422791912680103207202680459957788352098466318460137531709685577\
48992831374665976015136735340059941850287077748136535373960739553284534961268\
98403543223251991472983873943516598736684571953602863804769868557049368853543\
38174982556272741605485324338486962361181223928148`406.6542112133111 - 
    11.7088259178798855902224360725860094961679173009415308128154169420228266\
13216319679603423542045376919930423364306244414482167413423080410997815300619\
50244007317490965849772226589782200744740144412912963976628357252685553262929\
73449584301967036710619434231468383113930578775663941786641088295547844780460\
97731933263891962378039649225972196908999466929569341347216586112671192806340\
484051386514752633971948844308037987138273577`406.8439601474019*I, 
  U4 -> 26.973931015409097679639700471141391726531750292926223019121268486723\
07159889662340563507145050738014300767201264896481720265917721052772242721394\
56604639401942085228594891717698536094543322821878242867034769265181474862465\
41750348948143522030559785134779096501166345695750337359011624841153907024369\
78755701480202885937385293648805809285630133100706029300520630528875809405689\
98061329627922326481077358038954514322770324830643`406.8220986688757 - 
    21.9021603153687019191187475252256877704101822692366583372376732543004640\
98490127362004525051434483255966212940208461918312179852740451114995607432245\
43672366611628559122476129643303668858727701434478079461955151340797582008242\
69909107633382502527118676990961858970980685459473942219691235895480901038193\
02425669229346316287526826669875305790334645351959812973929745932200701197897\
4870397327386113975847143568202411383027226405`406.7782939174636*I, 
  U5 -> 0.7276062254754467809312072437482363633308764321525135991723086702731\
32397858928056401152103346874833851645699382819806099149748267098729178627417\
32486788714374571625534365387477789263846774319423611803637234600409659712514\
77934484238914509743605789149691421021647465911080340537950210737605383156066\
34305899168950257419937252607082733628552843663459537357163276933489141775475\
8769657952694419655799460526476833425993344507232`406.8058296741222 - 
    0.86315816602029504245846197461912333351812498681081827818851660923751974\
22633705679205697607616314485871773571188534460516547019096346714252115120590\
22704269730935482937584792028556605030013414229359029825982669909106242328971\
31937808096867945728839029269918910393822600287515258371177066270184084964991\
04855046091909354625963302643648922164033567157114257640165070604189438030940\
237840188746777337242985026382402372656890519`406.8105828440817*I, 
  U6 -> 29.822031145944626012827918143038894297786786919295101318341757458184\
16715491621187226781146412923681837346776209782522397425764370826328384315350\
97784004405087795680763133321336078320454119723686165066030508373900861416596\
81258581402283715055764028326830439843528471698075070434433569982934010226462\
54024432877104125230140383086676518976487047638837857550184371446325032182717\
87472394903899884558435964258204356869943110547057`406.83432767941616 - 
    16.0947708705845090449185817520681790536757926061557643668114564476335749\
82508322755234577851423310485915912177543431853634417266218486527450685390348\
23722815815288415236705205609430934362463799278617536035546480710085320271132\
43002923969606771693869641980480584009089372844573039141655210467140844083941\
79824626953040566623745681175659417855829133308427000881167236736409766537560\
0628767714384890732962938756525827857619079705`406.7311895601804*I, 
  U7 -> -53.83553249772961723306512549158811715833596361774084553381756211082\
61054826339979469773990440955966001166090431420570211634369988859438953179095\
43075591111991114350254945505253986903224632423405628894016586743492336052864\
56292396485499225933786870978586045009644505833638088464596989965632667802683\
83921020696493312684607901074139678551716059384382543472284857027902635191927\
592591807954826275339300403596573379670836738691629`406.40200358726366 + 
    44.4942290985925032567995175814440618313098864845590928000164675703405083\
86462246981518080388109707377242609081963863439853550562447407710462873614080\
99483245513995812315522511388122746692123744518512234123325232168407891127469\
72267378633862813878738942552112228759887329627143452831796490000927208583618\
49412168161262957467166283349557878644713146838707124701764624417595164606367\
4547314822508561290105311826390033039299424858`406.3748869911328*I, 
  U8 -> 468.61016917346074218404137588479223316181793506229318101198068365049\
66132150588898178169997403041916085123434786504223783835725699579644606239027\
39226158944476308728787803074652301556311110615028208389621952183861701740900\
96365510784266929875181847027560927233176774101269142594096187160606983870029\
51476171063386579258209366547348647804491545997436824737234082872621187505042\
703865360719281556205341975409546385959364499590724`406.8333510310673 - 
    262.964647440363772930186021751108159440874390514838173789332148134894413\
46381614569860614178204880050563643521734275295239818272709549889138378404791\
26365542747244008480595428169800122723688338049126769867269429171278940064496\
58926721592440130067288818590152143585033725067613497280653371270218989997315\
22846454417168328564769973243184956382338449767040550468260719136564282772916\
94159464457384751028998568955157786250815828108`406.73631160982524*I, 
  U9 -> -0.291523382431325130261934171111152317727170069386287958504958450178\
95897531036178572266238383453646786220276697831430314709454774815736439856190\
47040466005122866722925584018456506888343838653764411913993715074437055055521\
35878317688156511182938793289325910065141711455009961094176605015370848051017\
93777770180088604965519889903575464084094453563400569146184333727726654338814\
08540793438905706521486498694575894177413877344244`406.8097851896871 + 
    0.31892487040958674550502138222638064470535463222621936861558073814418281\
77065874582162701015972583413042159609312720424329440338493084610373793137258\
49905081890724144633056572814003252738116499099685017333922695693243221940735\
73590750679788934169604909199230825555418978087892790174967064051694857188481\
12502024663912264917866906651243634544209827021026783351832665500802756818579\
436605420842698167817539737704109302695305552`406.8044909613567*I}, 
 {U0 -> -31.25341613495064936228183252064677065465821539563830215729397799959\
21571205832863306265525081265025728971830022768071402290607940193358108647437\
38313625176503946492934643338371284858725736139302461590309586718182439389870\
76238854528500536705464969693733789045668842727846506428588066664828491365283\
94435991289792610011865259015330000249164337404002112222208032187238506620666\
581999455328679363837752683983663190914447812759863`398.8681222140358 + 
    29.7294537424258371459506928894452195277602394699472267551706569040948534\
73108048421200651880881429418873630974088051978147843780351276502719622733038\
53805682419755518670553585944312424841247042954097097343204454069395670025726\
10325615474984933133761304428586991464660532365209264064504835155706412768361\
41738438136025217949071118478474433235524161832774453430690191704861885072992\
195046210679433015473656328546278351693368098`398.9147376676793*I, 
  U1 -> 8.7221466608196199518566337982446982914359365676300662271502372981016\
83003879907147309988572631935620729397702826596499622226159021275321468361974\
78013929572705701716668308955942086759242535161017206532915063884142046959668\
55256423808155804892391634954752109176914595694025610830005674831482294147171\
42560411119386074271675350381561992826121483316393873408782969898490895049854\
7237745598353985405809285832304464064607960548888`399.42314535484576 + 
    28.2211517815704659226179973430168214637136377547875331472080800853615162\
48577399205058257148966743270275143961235134389833681353459391700553299149216\
88465183351045736796487531442246274847500329268499827613409468538982511056444\
57340386676482076312039938773187947748416028522255897186081221340421785281225\
35683827933469772764137961118319682519933049439319448918138952662822625048888\
235471870580927225076635547022681293577090782`399.48406964363426*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -21.57297793114627209170750048068285727652902081906031028735680860277\
06015543878795964925057526346056500810796210623358035449548781991702840480413\
05379577270799932391959308144037390927247635489420639249860539916084132303007\
20467015194064615812461919213312661490089655721380480376342896365088566352108\
06918195267331817563686970322441785499079723201423442258516749674118531904527\
090594059599290239282727549234136292734169465911492`399.4350229840493 - 
    56.3257068957501527275825856390059331049778151807937845584845573783364974\
05087030989007800291461737664555036073065051808630012556776124046599060127509\
76070535491051197268974790332705727837161949808034165350507427570165433273644\
87794809023062269171398626986025335453082394754427614017001628265174476344332\
76654565281389520674509176584199081775000019854750345474521080304980492434716\
518490426149068894323813884052374701265990167`399.48327247128105*I, 
  U4 -> 662.41656579294374153237553401778125929892157939592438837011893233941\
65251291762627694380963064717626658324543201287534770776074255299218884900877\
90162427392302693288369820148860531740346800260776306197675727568523569476618\
24314809426811507582352456153119698370292231042738817384690330723771509250321\
59510226021685799694195399786450627539039001361279276136515606303602843944689\
810266893619234096387590440400292895242833019778226`399.4774642184474 - 
    613.299896088332675348724097847964968478518694352565455164023806026373034\
84339865002797145591900539615283601129900824378074353819102533115769341349035\
57061263973275544181929350198231630988277994980952467526573428988521451519934\
72587456254914539222165832360405137041200368237705898953969818220317662256822\
69368709198917818205601387929096851911325254291321251530083396964891357215857\
68067006630579442383809790903563887884983491631`399.46558482728443*I, 
  U5 -> 0.7529597050349288312728452914127031285538676750487804873984752250955\
11126644582854100694435926357746294929542520726681054061695405037130133862992\
76999505117704330426412205598000183153676270987828610903565742878959063316257\
70675306573763446222241386698763248408154450374603068967433634891494793408557\
52837247801806659719845962908971576774089709785953075040750237592180676802824\
2886197282772219740835246894708452386242032738562`399.47760363259556 - 
    0.68725434337873999656565900529590029809065644150541579168434184488860540\
21174536312060558417274627331389092873587123858549746356354191227110459919859\
08203043328956307558345900831987843885766971831221415174908392357237544541787\
09145144956809354411138638474801402609006111487396034630549109096737833299097\
63912937162943226008527202321657737789204739618525727679435563235924172637115\
670331921539113128012009998023642509928163878`399.46526394936285*I, 
  U6 -> 673.88328040848004207009580980168474316670722710362565833054092581027\
66244538004853263181486554347264196786020125341833769296487185676751878000602\
90808953885750431358269316674937309922508534443552488275327167944545914568152\
82105487754567872416457172988383945903065052633082258295543641230442004441401\
80232657564299782314687241626100743493299981899160697059996868897596849884554\
643007614274851884617728299929388592340787148644038`399.4780807130403 - 
    584.855727269041330283812417298159111670031812007132876839641682844704299\
07475756271064837349852486198831170989383959655114032151433970152307737914028\
36941451085236880343301962792297648596065829104045287189179819234430671690883\
92191195719754541497918451299979314471333912862443938269732063684691543421142\
58284012679076806411549602686659780721304209906467819545560473973269504418955\
97285354026459288657477066685283312398955794004`399.46409539431113*I, 
  U7 -> -1324.607322627621358823907535981271850541066035342110025777071348099\
72612082207039674956090172432739466880396743079635588223667698809595361889141\
61981646933485384871980252185578405021944833894025141412393269091733645106809\
97802439267536569950823202715980532626433647259483658402930354443771455770043\
54156985134959451603128768538675899337895314213642549702121705199458259626958\
21654422603297625329252990458054075941277347249989711`399.02337435621996 + 
    1227.26153571226410758390125251964253192289836393940803330819763520448985\
02398277063234175713352088118513438014883485427785001168430523287657965785392\
14278507885614030775902509969543613184409918272218265226912581217861404319942\
64972419869977758229696608241888028251988498285383302017316727198645227561260\
52648987597382902472753324147979857803967546678272090937688232580250237776670\
88420449455463974158947460209890341459173329788`399.0027973493318*I, 
  U8 -> 56036.337826688870265744353860549957121568685468881792956466916412111\
88652810385244663578434021336846985169985347608516730199689295199242363690010\
00833434511809723238360924697097665967642545271749608136890207858363979132736\
76046306099428483136953292516671476174274756711923588776577070886646668707538\
86369276893120515307898567364148400780999197340165119227060269085407561450619\
02940915194921276608255405240656287295414025692764378`399.47769738008856 - 
    50652.3940735482818144217806924634249932787453884332438045969413988294028\
39245606314758081981973406595807779249544024361966536588260072496660622500809\
98760021022723484136406323189008557551722295958630707939250617453167313413626\
61739387348097825941776583429669650883945089852849570845428563801989849512615\
36262082184441873218500598996383765462408711646898736643677637361982356719027\
89509290654626916188735995857`399.46504314039754*I, 
  U9 -> -0.054716094010286949547267059334696366397426504930728562482310555467\
76418037883609347224893916586795092650347618620694586472576643011506949796166\
63212573083145765798611890606512726024637242124531712140596490195450651742293\
60756697316145248020810937578719207200586375069723797828492921970968822213655\
23813265181875571822830274801330823538647215140326417784119917756737688318285\
75661871744096915456894323835571199763273041758434`399.4780936373646 + 
    0.04742104256904969339933763418185788064485947597530103502776184094174050\
68357366418887488921659175721385025711140428480231774948748664491651125010123\
38230874764415152626148191285380038517241326013314121290293594295689716571350\
40120833927519973950609630263543568418816676274089538429753844689295510052208\
33471537455497458802289151971036382388181163667349497602473620064553606462125\
859860499137545909734601728483519574049526541`399.4640621199788*I}, 
 {U0 -> 4.3491241956433755275106492223668232477774998799697959043763745373631\
75478896890962725371693634212639390622670929686037138286585074340723571354437\
93707226263137283512944377523837634015351710839490498476127895924918980633134\
20995920899537434647295207242494155383425545300303159177601465486077114164519\
16034269802140491912534091355145788100672429645345470248914690791473352479179\
226827437451377816376833975449854372163666468506`408.4182964061465 - 
    0.24249853792983708434620310576217309264553526709534966901702921894276651\
06418511705353122811228777295440536083557098316726923382077439667111686427209\
95873156594012947252855132470242021079726493959515209606751112674860300232013\
02195908239099022839275377462496974233248006481501948083087902154290412798054\
30385115985734940434035647794464571507361900151392901008241847101633897452320\
514631250481949581919801310368712890272133224`407.19571748837893*I, 
  U1 -> 2.0187473301427734960865144061984329850544825093601845335835504903273\
76959462679384036899136084234525099169548264339470976443654882985627502172758\
73664974628682639135191444273951038004382173699953700260299566787965934605855\
75102800670258155629635248994643391936754740763458579072586228301630817943714\
91711348509340974782427238041404434244616818824927278168352648493409628529190\
5746629586337226661525389250881329436798505780049`408.83168445515713 + 
    6.69744728628158029430996184096698102749813952572778297147423238038377734\
26031750709297283192005444415143309807019246146803982755177916689013055098108\
43293191592078195917502395146027084682595666254873660680428097113201499520000\
59639972578582618371074243364243729693072223799807231690081298509061413708001\
34585886438729559939591094355423432956875489715551070742196706844152275290491\
834777398626183223547504670431813630913734797`409.03567067245643*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.945630672888839174042663939869029760558945273675924329946518678720\
00981354551977336582800661859508273623716895836459596855518972059491879196832\
87474092812052354297437256185701950127186169905815561037088413123434368445823\
44120281610183691650426508114114323323526438604479333799153032530156494229497\
75368107079431742146458195057519811430111838494484672561794882481047225308367\
98388417710137287548102297363515957737593587790282`408.99120860104415 - 
    3.76014739114757257563888931139643242565272776760361243025663893553539655\
47143426166238976586614967318688928725510153257858087981061371049470414670716\
44644275473911282244043997427370360429355687271437336942338563703042944685236\
28812935718448539878266945752968093751137660010053582545972867795200687151690\
05364812688352732249826564421850564249716339730001623423644179796322674384692\
942792117171420611111098411522953561635394456`409.00314839479046*I, 
  U4 -> 4.0920773357675060736410817388731423946512005014890705802402713593137\
39346981929135736700975157958603420366584213776573110284611305123145481557314\
04679752138285058065015709461097845013652049385110526478646264787269165167197\
06924082078456673516182177429853833594946605455217594392365006357094804948314\
88237665604276537373515321200904647990890878258814081261505380593786367892359\
618049463037180829216776910164808366341615523802`409.03313926307766 - 
    1.46351482902707537448146178037141957223001997480633973792176242497518880\
14697993597852169831237814020064534278239134145285984410388888391995501676864\
02277979456161957751307524385935212614569650901087004383764501682224720867487\
92875759803774460868064403275391595428082338219430332668519022308520562885522\
71668575513935023277974495238909722837938848576612853207798732047653817960683\
668024625093737557905989681497041479219759681`408.86217772200433*I, 
  U5 -> -0.648361118501890488372542621134689011946028181726174745508942736182\
59383364369726680376916720569070162044861827957547466818683646383203365695759\
89268485651965987524447892811744847141476352908054713723814644161993292179150\
78575415201801911644961242808104259979610342863775424015261948521292596621486\
58442255152497824169170786682017580171751119726112691132261646611595412399393\
42423090945537984320603021822975169565817686701946`408.8257431713226 - 
    2.21971540859959499597002290846837707039327850697901656132925593724545246\
45416271899099015178285062385668996869867292317973714312917217999335010531344\
02222504792260485842647279834608372670270511760678798268785978392888133449966\
02641813242911897317067208124299627804706164570653628380203718268577271641721\
70238901622093430343711641360977021916709100659157977634986296300773215105519\
646120034235751932972272506024240301180365452`409.0360920909304*I, 
  U6 -> 4.3306098955721620051364388709978827648165789977715793654877632121824\
35507236344044087222411299117625910308716250560780709304651173671411759309279\
09314957670586685319793237644918918821017484656835174898928200593951970630869\
56421827927107358100175026990698927213194353665418376221152114106956523234373\
77040993950645436933474535427792136349451712679097165791938185840156950447343\
0290081601309741831809309138088927898703544533185`409.0060229990403 - 
    4.24807930542003498662570602604366509985796508241607353892345595643483453\
03265278370260542563741884867074908965249915486040503094233353172438060438175\
11610577888525861752382013519561237542016382647735877058002627168186731039943\
87048706188079137721245922181783025984759815489999857397785669675066931135002\
38407551567950797803049472075582243472770904651526853651792492825030114635908\
804761139140611691100707258563368818168445576`408.9858261186114*I, 
  U7 -> -5.694775119749114305725177622935656562751148487106141374805977557165\
20256546478013485423569853014173484953777948823213061724117110225865052847211\
06270290879670560144027272013789337749153636881620833512424800140042562819187\
65529414711451615543141798583007563523967565869838546104937682575520032865433\
22835996952028111147836274164335081093152432657808524035919603875916883041758\
39363342881168914811904938499644789591717278044081`408.12568563776995 + 
    7.55774082784415947312877290886745857723241967667601877900296846454985469\
48732947921733366304568072380307283931872076688652980483477520935421715596702\
88415026858248356152507363739599532279413440997025725231383914273352928539545\
98710383683907259101432101162264805082758427024430349170057773343349083249198\
42876875619202624525760297377503303865219991717599307819630538447477801482778\
288941465247933795808754847396727286762552716`408.28149408291415*I, 
  U8 -> 11.126225017471811208531275246347475412790844892266654770410649845752\
55029888384657062057481406438002216943688625023513446402569619951567083121471\
52560038634014459593469715324667797350633212802678229828096354984675844156845\
21185825703611639374616170775961791784736937079127920958758934134751671869677\
00072790606021164282533231859857345834577996531091539137955438393991105217286\
92091578298110998627766713177501060857874231475068`409.0231739232748 - 
    6.47768588041725023381457208837355120822133634048489996839963868107491255\
13389463061352486247230752320821249075728599336626586598670216122613834613420\
65512531647674518394005394894174270925541847345037212821003196796881811528386\
12838596428130346505690182726994577467750536219975104872708726906734704540569\
53609377817864400499184832924107743115385018730325448256293108490204012329841\
886605045783821079338728622197863328515503771`408.93296238218045*I, 
  U9 -> -0.521401057494296520480989225372058703699584061751153768923361594457\
76851406284032172071120457977424134480652881292489457052210836120831113721596\
84244249450861644738296142294957533791450728456910424867072986687892627314983\
65016785942739795225893325156836778076739047821696100942814325857638197914086\
01157433150705724238341786334001135809953228446936956455032419740066257138860\
33752386087656676950652094679029883513707041927672`408.79401929629324 + 
    2.40438696880570322796901517796110392378618967870502955122200554365517993\
87478150338472286038228803778317956456571330825560439912767852250038266666325\
97493356184585128928620174759856687161777037810642252741985893295902249358494\
91830061460354572529173729634422672775446842904365345376660965647623970818012\
47934200064554928896062940079803447912688325156482683622650749606171675170583\
878516310087844528393617059660976778660742255`409.0395060589031*I}, 
 {U0 -> 1.2351245701003042681679912095079007505826570303298114600377820193269\
52081106803870385470495052886939101696350723920600976905552235289061219702443\
95311076770295563888203360835957746484577417018985191297326678407033629327390\
66468928617373718818413394227710174541837045188389787770051435625542790575232\
51801355705632196423831075286675316308904635249103492629930823258794863492771\
4129459322234219686576841449055336712375175709361`409.7438617875102 + 
    0.90760853601045754348713952595519135288343438164360925933246400147517060\
04333275279467300868167891057517851258353825589668764464982414191060515296236\
18089373015629833234116620674928768992435427320182437500359216064381837404316\
88204072224701889402269992265402361219848412296728030720538802328781738940951\
63046180329418315802627884948875761594958117115680378205266437781325158178681\
424285699906601179703052272754935914014071572`409.5512740345852*I, 
  U1 -> -1.917070104683095922098330146952264226172922311567721837924245724022\
56803461510761011608321379804607789117470702919432461466787875388077904444508\
93131273062884446770798641727915479931923622663856814677684606639901802270704\
45171892400507285607442747177497374903873489534249670715277395112658713455239\
97944249577373262197695278602784326934669903901298743589337315672412439359055\
88958241299626255697105972657467427011572720473605`410.07258765096554 + 
    0.74613887644532762935956802303918710121268184306497258761858727987383395\
75986370205086426160399857305229418844375541931214135717958216393825315531575\
60178813778972674589754331308110690202644724159390162560139445591933512646007\
97548186253538226967754449512811915636598324516617290657009064532136239446784\
51649521945084477068570696435794666712413525752015193377650072616561346493418\
156442392907876351045052685163916850739243645`410.05983256143566*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.007962343637249423387292006790298402477\
22850432795395978713941452574932808813954657479494558045308808028351068904296\
80957412870230389120333446702624462139891118154051860622885278993419050590717\
95996590041380465337543413284802482908697980961633888783645382890210547634542\
16028608766858743418263689173889211023350811606453908693180329587941549461038\
16076405300394681795829501298165338546909594889606665491670490097599626289832`\
409.86386710467565 - 0.156082897780199804148805088347553810297890443646470627\
02269136464278564003817552877239731160301271946449578454435159916364563443153\
12334144794205966740384506513943710772061643919558259034323906085796099372772\
85072777423934034702149959478193565343493864934779858309635280090984651781026\
98192953776324177631977352360793549393443112062126509718334354560751752922744\
17844474011109335458505773298177784883085634397501070465372767`410.0772300110\
134*I, U4 -> -3.7466736497344761259492855710628785953841027500636119355363998\
71766027645143975555408845950736468113625764704890540819855713481989249692881\
42318380171946750846360207165958132831462924906121520727847061963837528133290\
46967208909628385391328265233130269768462717308035132472884712832330736357751\
39536588914450935106311906442311114666272158158940825700751855184532153187532\
1039949422434804517157794447041343165999147913987848715`410.0689785556938 - 
    4.61909468909090706152398866421608031255657520642563981218654090839960376\
06404223248527435385247562280832236864859146374638886825451803221009236392850\
72032150226100444729678762989131359538949707291031710793578092439788435247822\
79292045182419631755740006475589990368236885813318763215065375422009611736636\
43041116587314314415906110890316755009594098366291189985869360775415003317925\
99108145546508673198129611291254330766932109`410.06674249830246*I, 
  U5 -> -4.716792312002782162728706889177279410710449331729422543890527652776\
49331416995244093795037665320224196087996304909598881426585017500356189834733\
24408748918295058331598946146523183442333597527055041115076112307310053145076\
61942125166547733912872472778572852469518017339851428963417069956617748454826\
14111795450213432568457805366536650498375056926492427694632074272632642577447\
727320399218259589042424816683396563546434701782`410.0715038448653 - 
    4.09782148744262831438055469419158915460571797393785208316211887208151234\
22936808755122671363575597609370506177641896043153756501011292121824835003669\
39636472772735033842582468633823598363853396371233520784212120820867113936869\
36005145052435502103719549453155717179815270289705506397339237190012595377430\
04773604914568340381161921292665223571980361998571524512244939754786291371849\
172923818472425560152243348240151324720506589`410.06208988073945*I, 
  U6 -> -0.126504640996270783086976596061043057930543729597137649490260598846\
12570560618658791979464037834685369650370301298220996030885301820112468401015\
73972038687155284898588496510779715535431643895745798979009002792708976793544\
49539505812405999335227609931378741295620351005288880452000633890787610048995\
29901581602354001226624864838270349646771380442825024933590642244644302382936\
74189603812185215627160053072505508295936225309754`410.07059969682524 - 
    0.12636342319665040741252808221241461840429979401887842016767060979602112\
44988287165388403926118467816001996563813783691330972307229013849190856381758\
77843762856591142697229323747451026225669309616437862299128649814453802130294\
57031507304223751618149684878897260300873778624355921332162838179679644009077\
67674157870187763906068615169399614084529790012314411008748493506476478282212\
782744308721749523891478696947257298858155389`410.06413589723326*I, 
  U7 -> 0.0369743348640055332201846321989452289687383342137578964790560484679\
74523064004407201312239200995872343296401012440537825262792096935931528771896\
21053799915427999631230419244111182799412808659719263848652123046728937879107\
37004870921229663067880541155395110993186467241258306394070275241176677008403\
78628689094798171053256202850314784196484757016110507141651529894393554689977\
6784402950723554376191682539566386278962775074679`407.1986006562435 + 
    0.05117161044635453420519552209884198644980614420736069414653058469142219\
14858240577285185284245183142018537431890744639056512665271684815728311527713\
73102216131646230236773520927200401195828710006134939089018474398875257826840\
69029698519205837499630811758146021808544503466420667781158815871151502865624\
90576605013923004835109713740956446499563553410905964968998500258660147764879\
645870934741497059742198943593899810500236483`407.3506927321584*I, 
  U8 -> 9.5388299957945697519478726501907924945278503100557849287109023396603\
28884920879024079613179084611942988188125008892603688553830339387418231797136\
80615842648252478664005072984978444913466580489743540296435012395273267413869\
06070734633828739099577619237237787598974356589235603118359408464146353724217\
07540096843506916941515987156472046204795633743536135183833066330352589572658\
1417319169662734634844064855980013463538170540099`410.0715800135838 + 
    8.18264011024107123890753166227884952377084174820628733984782112415846818\
65683008746993334454547125165556812454836510768958972384287190009428012471521\
36889042239586525399337553892290049526184212976759498216988687980781587736122\
55272762374813294253809503534904291534395102460683472033773221733482293857737\
97306817508848989240613801758158167784513756235909215048143550380870339948198\
512618813599799344647636401194712261470170264`410.06188991758086*I, 
  U9 -> -74.52073239666642084561714655687482617990283198914538992802949558368\
74839960034487458953592725528536086080159998878490244793082039162615124474121\
62010896260584704857523165860070725072661470016204504198581431610785653217618\
30825509033858223550918602968433697880874573152771395910949058243412556584455\
13832317347528943477378071857638399378391415409172692674002606744563444030940\
143538907663769147133189634410524636116046530435864`410.0710303584631 - 
    69.8166754553831267923041124231119566508347363094023153805965524389829272\
06403258308572266104809065573626462664390298496118459523614306146099734776986\
84559818362612083104362321385341099852807995740505024003186766502173883755929\
13825523445721410160740787287340973981563223282642555482372675627790034802382\
49754540926745185436492460776785114711024075939493679241592605180083147407829\
4993336776013599323946244410746515834116564022`410.06323050383963*I}, 
 {U0 -> 0.0114680091263357565965392427927050239983547260460919240623440663581\
61655520963519507597520849354506167183999767175074370023454654089403085404157\
99461027100162688068980743556944977409562361542133532921391723929833003732797\
62387409519049816103678323386298874861835917649454201918820726709341420351164\
31256523413681525693713066003383574087966550911046019682112523055010731953818\
3269189228216999433470415757676609455630232847385`401.47464173376363 + 
    0.83015558970924742761628853144975460171874938412308631499518021451340486\
81145877162541302787651229979938496610097205659542603450989274760760239629031\
90457290761085728305327215808362219893125542456319363666304976020237785416985\
44936538205728678627340108521759206248880708675954908286661185461666099963354\
03059579268871224611719297592524984533628640407474207120597071529692616840242\
685434914224311502475241222878024429392836559`403.2756678623315*I, 
  U1 -> -1.363866096494425405851136067515284767734967148350657705789091102393\
75375796385136028044390620007814736990747586298881084824731529870315696733308\
37680485023972066515262369801182870235399590602633964172300989715302659539465\
48863669787765319474819986080607755438440618426846805493849703945500331041053\
80449649810839653806666177633105529503859562173858952154828761916732785217925\
83965653540497639913450688665141939585255469994911`403.7443681232912 - 
    0.36013885687556953362780570120998262533996186608196416887153430336988342\
93218692594207134173772161280542635502627292277058796719947680279172989264497\
78992166231667541297814011755940165321036051742599906252444238128101471526047\
12778995406944693609794190254678607531260571062958522210042699748962718591717\
56048517385097622308680373418214464026082838578991979817617120045036056811329\
323914579298869051954398711682588011391616582`403.5498138838002*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.188097215752368465844676325336146526547766427200646571071437560798\
72686537371450631645662404534636989637831910212243145511060978193628168209856\
29829441624593735099940653824899890501275827360264440633484057054447225541457\
23860488693867728221983995719371699532193908338587639945212197709468486905722\
83093325162824054480812703881181399907301394279321681157821745433639631348591\
25129883271154810378864439231582992290982602374027`403.7188917996355 + 
    0.16018533449358355625443820454230955171082847659901197671788979801703463\
97059435211062875831394804101660137681153300025955184043503612800760538667076\
20659919191835974267590858559096529796803154257745124822149179680883250236614\
34042934630465519914690366888249565394594141930299992265014094168284486603915\
80684595471474814988114871629164520319408871030913110227994225930141351738427\
243127207799840317830914194045514223497665645`403.6807906485616*I, 
  U4 -> 0.9471715080540781367318167040929021705049146173073494568112762098116\
40739860125613988913392360844479792280137742590472661302499185663215025998832\
75458957411044373184896439074044729669935865243413869157072310388534514103086\
07444184818040336057201481018600865318645015981309197965831419913329842003113\
66590733507576120594599044415003962970142441246789713979458539952651004826950\
9759066559009915768900668454892086538657923027323`403.6075352390897 + 
    2.09185551991111806142338191544945421280354222858727209164869244558351485\
06092130933748165428406347478217719206545906439669736913737366240066382297603\
43653800571786835856331863461741546316573114927652436884751469103193856115257\
41187663041520330786643831813596375064915892171302730144985914648933515861532\
30349441520126342049927819845791467002330881454145713043859268012062142399231\
793354605317265593269163796230972725667823245`403.7360205968495*I, 
  U5 -> 0.3878441009908235273891901174829074231930043651000160777996178045644\
30715040758819604533344711208076505316519156796252065368477365776304604915218\
85666126979678425927832963505319186346503211108816151661203134956228893783996\
68766733258554001538637817863319691474150532697900838498735568929170785123452\
49737069638554711826387024380369709455362621155645031924254309182617621257759\
6553422025716855037890942636860642021464622041228`403.44976981152246 + 
    1.98857169581012989159422110898327728187776969139863545696556264589007314\
10317126937267975668508405528182732969895309888680596431167890362900313196311\
74482219482553850620828300231070686063799584414187866249752658552360228837518\
10904426148997537813557699599950719635623127193179473761550376049341465493621\
88989225473363758089151381089688280860958437318380328137655329961626123596196\
619759545703767345086496192421417263608020146`403.74746138578143*I, 
  U6 -> -0.035375575504728917829667598979478731643831568418509497962112135218\
59449880038733953175467212607028105366422133396444105973840230971447873972825\
86914988188024433717630985482017024161814708279318242655716134034160896074430\
04117290181357107828873531405952491881270016103344801831045054106169898003535\
79592313942398506448758505139662004553502746486697506926358940221152461321064\
96794936707470444163915113324976497331703643175306`403.42330151492 + 
    0.22501521413352036323948279245056705679285222993561313141256923425862262\
72087466502746392120801049684792412504627821890738170801604958144080319265253\
06249506853099186184284203867767164132710539511227866587621479971935851676552\
85212885833947227834590444106528781924799900235939291720283233628360439967157\
78242360659938851828475773901586266762210261195161693251482687053589646058412\
214332349433729714817016721221774639967784238`403.7491658381382*I, 
  U7 -> -0.048468908360920275964670421336122812014199172881197738903153329684\
57881466755767007898650884860316207076884329453996251017076441459254339364535\
03906309375235628746884988172502309540082769748232594962315638083531572000312\
97663697626449693837300431845135690570078716215733580569593743386611749163644\
82122175751054960522231151855265998838139391342395502599795418083922243968298\
80766487817789639110351810834305209201419702051744`400.62773183112404 + 
    0.15882881508313298272344868770111819035476969130666017438059132849547565\
42370731429657290915271533787304734232838985429429598623109571823515472607317\
58555228692563790690974648053173952784143256848756353927067928324989493702675\
40736070045043186225007541370785197970071947104785098504756932619475664829032\
11761701264210443245522722570428740926839759142477557711663997071505057953844\
493368727825149764781128749391200282100237303`401.08880254429835*I, 
  U8 -> -0.968615303070363748961056532604095162259611290238888411198569188516\
43490337561581007493360438218617299175776704728220184096541627657063368850863\
04455597722111064123683639891896972818530622980728081861227721772893865031426\
76236429452989054509270235034477398429030854921596922467284570297342896581477\
90525557845745191421621446215481640863146507726316986864176043477938609105160\
79798856373945767871498704166706836213625762848116`403.49552218319315 - 
    4.03828733304568074712827715047262433558358492956437099066363585993013955\
71430635168743955811247502896222110573354888894161457397960347286120287552347\
55175458890536610085105586804032080027367413403488256308802091792804810313164\
14522586449642523890670397883838956987083324268886110049125670878688659228076\
59849821861780873399184785017160480629854845688589688714583268813199981958834\
252314427666201475883618700306654223800401201`403.7454501459781*I, 
  U9 -> -9.223279938239557578278968741351717204680448690080600613926693268310\
41839947426994069041101142051710887218434279665184849143719284015038819697851\
15861366951405915739680629543081285366345861106907139241730201460558177583515\
51974640431960006576872337157242489280170834577100161919838907044980826936897\
51274146835522078776756611231342172250496907359224296751474639253788085129047\
55147726930098036871718349570294399580016348275426`403.6424951737044 - 
    15.6164693092236524523186785801857551135331285289643870354381168007979118\
56046319870200308648659866289079827511937671218485236245967327124010387752038\
06165406627785885709742547166129066561524921431580631711124938253215485768057\
73626407867992269449073915039860835820948768074808143230392694685548252097610\
26043239133877212220738886219676018368196722080182843066717550236815898339715\
6829656709964140347615266472363883549621252483`403.73002460145807*I}, 
 {U0 -> 3.8883876206790655042695165918490045812681890888512016385754506407299\
03877477229838643296888461392529732053135924793647320153392023880407991653517\
63996686198189169637845316806149922954269919028648326443296120987248727265849\
41072057484234248660587546522471174976989491747457653509156874801591080684744\
33115751056911568378286973544324292710319143659906746735337449129229578200018\
3431195978962239534704225007853975354192779779042`407.32580124712115 + 
    2.32651475852348496124661253178007236185807221637105930092970084199040361\
65126275583447941576514639603331204085930146023549127484791637880142230026959\
93311907747719644908970511571918556508996217965311280041587870979505471535655\
96120683401584005167980112425007518921723039360054612427101281458274263273137\
13852394451266568495706921935946882716385051761298543910453016251333766638918\
50221115211732405845381360973612609975914768`407.1667436485458*I, 
  U1 -> -2.070965731490877536516286637229062534567637376668252064415032300218\
08223490774181094115734583806643759101394455432029278961130407813729685774496\
49178775368235114433008910853888204993848584353514276156237041409444127852665\
48031084296480502211376659787936186541007474865435676648401809124693163577481\
25628627490869413320014590647596011212666412874764703432299241271139759102305\
38749902821218681864362304759343043701036182398772`407.90987670574447 - 
    4.77624865747033647364251723524415991917268082950168148111878993134384376\
16121233350631833443798867838129138531353517377732059441654910861136406651263\
42557959321973961279460721919952541632651491052636014706575139559520508314238\
12705536963622218531977057057625974692551528365840690863757977367557498899952\
09034662107532761066809986414719401594143452130860605310594922783515668626255\
282172553818110588115430793574681538379664304`407.98117506594707*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.439976041822546270193783804912893947240597093280893832737118720526\
20599267305874370269939503690918833355691460181356682889471782528679305586742\
87456656959776863977981897918341664908421061514442563571613544791996715758377\
60828401753759023262057685134771979518782139326228865415389236974132850029455\
75077720623312522291669252652718962883422461825765555951478717492838681999485\
29332492758434411371046880661454524124484089540139`407.7334265216758 + 
    6.76654662917420561350455988944380970885814108021909298538211084614319348\
27359119409455845174942411061653876254963175331871302074058266491339733846603\
06781526032328321217125087830015549561127952533156604297288361205541715288511\
04150991301146271316425257515107822592677171601541520953013731107914742190474\
39272488947813953571079223073201229979945825273052812499368369234501218671799\
372431052593008295321681910626349111172499723`407.989927447242*I, 
  U4 -> -2.855635662258062449503289268167328872333169811084100769311703521210\
46054854503850078328461933221498941073786144000544075574919263150349369820813\
66742245318241235617582716441363798915506293338410601618868157962302319523466\
67446660689665861968977728561420695853773781813422709170368361491511094800184\
41092572630675701504598692996087131224044840578533588831780433253880176752744\
09182387361257988160453684357146045260716266760012`407.9673676019443 + 
    1.77717659834438511946593353928738967190861791623566070735016563359796801\
32234964990409910405540451580928091702057773336403405079898635794532339314468\
60981156535560359522813311216704135318728725312907170659382040460296206231855\
36121339290742340319015109785737315272658822047718819479840889497031058499356\
26803195624412988765040991866269935776614904303018971279336821789035855828879\
574975935528867417763498765377362865289857861`407.93741245663*I, 
  U5 -> 2.8217142877061432331129640388543491742605207878753479759774711276885\
84076437857173170791874526127073406688807846276455990029408702223253203667944\
43522854877598120747098786335912082059466677375851700127947691412871074524186\
12857443103796879453106333631834423174248819673535338694965282587914933074823\
21842459176795436419883963284355057920982603937790563236337446330453987020574\
2966846155244824970533875875889460059804473810097`407.96363021234066 - 
    1.89536502152605064797725463367053922779432271992552355388205809022131848\
02811494232884704711650986659088078220694575430326156643786982527002056842113\
37462527754956974737781161707071579461715306656800363145298216173337627969970\
34186517867353610208678469514276008740804433379345928059025480060057087713497\
87824438031368670621403589134444344904552851284825611727196924798764951566724\
326908055812888582396896162924317154992998274`407.9416231079412*I, 
  U6 -> 2.3163342205808435805279179543129753998056376036667881272687704236080\
98277228245881180427811037010050792381122686859030802117231619804825975884232\
42776671718997272522861549024298329920212130439395218883847295585746440047119\
48734454988630126211634790673420491910434053597520140370338223966126790930764\
07555006020684902271405447068741225712695188783289890050480711775816646618641\
856515101033726230237479585275101806965959740238`407.9480630369525 + 
    3.03515640024833301932698135988930502144943069647672267505003908532021762\
23209101216760236903852742549120103797944752660670850167315157529830452804074\
12764148357938171127827313285771735554758732600609499467371001026895368897492\
18708905473431886317198980370723032326970024909572343231713608904596926687121\
78622298451687059347731905316961150275012772470668208209515230642772334320449\
798822447603955832233101351619711741470645262`407.95678987516595*I, 
  U7 -> 7.6968093355540917517741630766206791506200655939012441368524221731635\
00658555311476829989913515828436443084689139552357872427554941220409506932981\
82851783493426888082584083457930431733414140945005171193539314484473189427935\
59290843001703532046497211653342587225825859671157142562471872196865210386948\
56184198837912600939076592463936816217363405250610473911977889090814258366897\
3604149524132438176492020162242933699987852149215`407.20380080378794 - 
    6.57138927905308350181075467420099507305759412662062913182344171872477476\
99312634124739519500777559869416125147676505358848265226309081038620863998025\
63017984835412365510054851011235748241745483247813990167977251388344563145340\
40747666989248609051746817454052119807880503810331193630633292595722050784035\
58928704479147433298271216464131715527338097999668051293093541367492844049133\
678511567015319363491849076642139454449525957`407.12147933748133*I, 
  U8 -> 7.4299925713974590930713368116293338656503021875170949030292167504711\
46251169489940485985160271354168435939500575648200824220714588132084309289229\
04219186872591869851347406980289738557107864117326783442964712001152403409812\
56073041942345074184907894430743182310345125640477068366282186902338491568920\
95646190470331146772769880708005848752184553739485534746984409467831956096008\
1779917597316312624117930961697589858515046451275`407.98979167706887 - 
    1.60635848596219021516405464752397901570070967981435667315623692814528560\
15141604784903183367937596295685828732966679978699929975007108037565730843093\
88273128568779981493294035669537768178989712827438827000033510916845844196581\
07249895103456568215240810359092942462983527909055537974445324371777583185901\
68741202016209520308162014718141890201949952987164169462634189274479942909600\
796586024535681431442144600660488291749230729`407.77772394707154*I, 
  U9 -> -5.441447108162039346802444232224486183021747282983983978194970235251\
80871300788594043157916344018524733968843822559868720256077153615393067831374\
30243404018154088575548244462030602449986922855683709071926972914193729759041\
99496706406047791900681301271907295392228740005266162744001414970853139867645\
17729371161579452600254020821802001269376711405868391237996986715446361916386\
83017104111448176849320456025148798863501128459403`407.98860895145333 - 
    1.33742418672778804926931799774960127761042742162204513954584154240555098\
70069091506256925847832622988946010247888724318439438340004083590590466092166\
89871710551450518322520636467873070026427055262281592168458874489304409864456\
07843053553641482037102969839307885551137155876442135016075356822881744508152\
98643656535083102723889521549093317758200309747279390140222517628994450011791\
632635243363345243915193727440463654722529033`407.7623400329718*I}, 
 {U0 -> 0.5463994629636184733718250907538459466379040578582561956263889559160\
17308696930884203597083823230222331540075152299854205265415864833903075598313\
58386620371799389840206092423707626245587136238858470627615624221249912947451\
93273902906601017060740616787525878969271315839411783342526551818327471638123\
31079572935685435857705033497329355472156932649727094113495360373658289853674\
7561224989796290326068114814467122571592191801001`406.50810525057165 - 
    2.30921762102236808645699177106048423368922788923111823907873580730215716\
41550820012191294395086999129417399690120162204427874556345625481432993175910\
10852397872325653407201835387935076167766904419568679420258928859741725074275\
80954602552811216548224885798540777278941992582623340749752006922193884216360\
11410213808209103310394621677427112470097196242488680145410586855906039377777\
869147934118101977227635336529933131503776141`407.092857850585*I, 
  U1 -> -2.808197587439795866035190790675672271254629552265170404403153204254\
95085484242032101879312662075090815004472978399848365395585100808574247242410\
86793921819695674864737470974975725760013804458473272990316671644704564268877\
90674683310447688890649376339537729658758191373426623030508357050159346353572\
96441577783180993136261980191184838944874033156665260712496947472633982765558\
72028444484772177331906415584491063611825939581378`407.7266825479002 - 
    1.33172760322333155466411959590087151160665439254647338353892411468416384\
96215301618540763211069814363282298755142458496886945934574675320669426121284\
13524075001840219439194240480823825562581477853017350597748663520722187941129\
46162511681714118319614609078915720519215027735542211101065517932442879004664\
88623015332767013327100648590990821409358019690348503289012853791300864415689\
674623556558626657691973530332877511784277073`407.69680663418563*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.199001608787237561393914122633988626270\
08620398257307335655444820496031572091920262941010404405634613082614306143057\
63871664495280760716077602924478896250831012071609504067577783004847909273878\
30801313200629119400194450291871840388454660270296133144534331365183052219311\
68565150539947791970746637381036605616865666058709251148290075860893768183190\
04140403454963971708948380071013521302139578772419532691321557726225865266203`\
407.71628759906145 + 2.270441282354169022575845205780305072285202212539925176\
76307764510245439229006992754611612137639326698956307876500902893806439048558\
09546016164227844766778894799644036456586829801494182139409348150997659388502\
64584084366975810806126221517117344188830114120109058571389311231013079807578\
49259416061242291062483883285238521595785648955925916589242889681361637934987\
44073818295921987727072755270628348710204641436708427317852371`407.7116468324\
175*I, U4 -> 0.03450731523638773695576526889692627445153676205195893035228310\
64984490452390990945171923614982472000411142703179658429569122549197881438270\
79130448966420710276733127744045426938268329520974086178122908743047599358791\
33439093943770820308826138127895636960660895554792870337920772937661710810074\
06422815799599664853273663972035848020476866853235393102397900596645744264000\
237363442395065994991496192896931779486430223876169996`406.6564529304576 - 
    3.69751862967431366415935306037026410802218752315948022588818238059830485\
33080873701003516667812030537594645064266885928618825144475497077499197662346\
37983617957377355216268419949224016794095034268697379243928688554780785782501\
55406843635757465206680076548424020900036322108868438114037760966796165628052\
23608226410801156368185696526469257533745963702153523142702736004226986242311\
382236929890726035682194653557500847580559863`407.74294628475536*I, 
  U5 -> 0.7527026956660269907595049944030660104251780028622480983253934117459\
13173753288531197123231037797168865594075232830096545272475480083206066219809\
21851728938230109484718467558813396718112780017488017353323801781305774394813\
32392445375340243995018577458620344007692661699546929186698316679697626428616\
02053269801110455212370288333106994817371077648841926247088977722263832936540\
0673067459104851607717443128840698292977857150413`407.72206751011805 - 
    0.70132476689662997913321307422088046541776576236805529262313259693343641\
29279436598440173414524917305576038572283094072461346742370452912216033858196\
03049501311998162535624064265661179457016977569833816568280511546572822451477\
45495167842684023102615051140875316204787300620265030377074595747635355727157\
61538217359652433231845236147439119821883899796376757230459946406647929123556\
203602090798192756740900133453601585808067522`407.7007151321023*I, 
  U6 -> -1.535085366983801957171887322224205467260578449182727279004798094730\
81535870268555221751783691852942173051653334852703780276182100964070420990859\
10800489817600254092541433543877602406164908342923990976140076004008070538027\
88975835305341145090896183813762927077875091950766273809696813967584363412092\
02650824276065640272866443280488450209493398938387139340489642689834662845684\
52494853157789631933053376233455497149055349692838`407.633535923999 - 
    4.29804826422269931140544769064841178374112599502525844241925231755438100\
95029659833370344631566179480510124183602284360323472629556042075334764385400\
63828362964543487743071213510932362353534954226104007260410197019938232377767\
65636581010810818576205929729762316405161038851045995388785739945121479053824\
36836070814731991340432574345475232484740645576046161862495956684048155773911\
214398718033336096159748264664241451928332124`407.7349548851928*I, 
  U7 -> 0.4936326555565554455071787605529613955300065562920464879902974588393\
60461810223793068696507102280442944023627244945178426469041235742269192804153\
87753351792708502004935627110950078733593282149245133793115891297810835917187\
42921241114664776953624973851583302263375046156845578338065629041537708325393\
46306833601614579342564965842371297827095234834420065910106480234690541712950\
7925003826401627354507195528163202917895916510256`405.90069011030954 + 
    8.09424827452398547652897104041573976414401560479360272066926181110265924\
76765215216657493585321898911432502736070588886579017209878124008889822201148\
72428334752056435718116778236614592698802387293878120596269709596674861309582\
10354921212600705731496325646899734155577145363651109076745749398577987271397\
81652918155229427867675517300189795330892420272320733274732588043138600101555\
475011098525163760411371968412640434438419492`407.0729741576889*I, 
  U8 -> 14.092370707369678938526625222149263868439757036053312237323210207949\
81165515583528782036103132544546177139221985007518579193837349688785476237632\
36251688768696757001497754493624176588493465519233005302271548874740693723126\
94389733808524500860397999419328380407782531450705581978202549098075903769879\
85016808318095083898201354779015572909526461011222910214871746557878510276236\
04228698266027938885155411606696377757818093396784`407.69336935786197 + 
    17.6058217491452700901781459840288170808071131102114558914769830323927305\
07574962969703547699367302123492329734761533736374262633984684479498728526063\
78530045502094666233905439134485306112803991515598701134729124774503310531338\
57088462560166382642553787042323712700787473835361657954624309066464529335068\
57911471817073242251648330557033690702713196892351169338232875864361855257443\
6517124182723752572476830017820129369237082013`407.7249790076214*I, 
  U9 -> 0.9696429860324126051501694907684780822747065954198666135981936259240\
38559033933748782253759348712608561108539184177892432960956477794238215108129\
60081684414714734765372767684724192272668325829263957549293822851875106060505\
56728239530192386093350793383258190160398005971495796584050552288711151662075\
96086235956482847687297237764857566480477836592877480656844669377438284425177\
4787846958422137320581072497344649781786645793971`407.73396950207444 - 
    0.38833475978007174994077754551449318136489481714793816432409749448114065\
96779385028179411503405115733886893926146819465249953980718091868465151140603\
17305087267930939025257316917414394582370570322020895690328391882793865407972\
17261618914340513604045746377191931524308871362268250190343850058574978260825\
31171330341230344405274154785845537753486946472893368748748624888407533665092\
614360903823271692803608043941545781620651516`407.64459634765836*I}, 
 {U0 -> -23.58306651594707324278637300658103227597663649173801976656949598037\
02702868502381373592734001495916404114110773283443907565592843647106164183555\
43362508730794008980826717033065550208329126988316895096472268788101340857476\
82733959623234506486355727151107253091291370244518565812340971443856378883199\
75814414262994343306197783212736931697540502764942459958853121595631395890782\
792786344144547472496410066819878640873152603714159`407.71316685204874 - 
    51.9705514836642814032528339020560691479172712091371299902600054521505092\
90869978210803075529151696724859336686966686710919244182473317595846804816057\
47057875377856681882470181210593304841143826442098324997946990979932562734959\
24215616761242184328334970623337995081066877280598174079613604318602015220140\
25889000885920090115941651678776365318130560517894917613935289497123708233145\
5493647488423003002545146843797886037209509589`408.0636556549207*I, 
  U1 -> -3.885838083302422022870319315454382196097261059452740011160882573435\
02168486545572999118480675013277472788311931065693801986296681369735787943697\
93586509157500818260980656109172845427592024017830856877004771183913799206210\
08674796984215704442140562338563164172981098000713526512589326732638369995437\
17832106196495076313169234843092099832256469991365214084729578461582526299410\
9391654958364628794960438025090935906983747248382`407.99422903746114 - 
    26.7762905851390073484969685733188513201549716056162789633236535923561454\
31568528340093327493864619421591617836770834897809850133981795843390664974174\
75944459489423762769355465671770853748220966346185390774069122657822886622459\
47107322890575954286445381038393771571375671130979191661192214904829273572483\
23711045603979450321013082223776369246620012267808115017728524535225293954561\
7162949351474794645120224050150582468823327383`408.3589063172155*I, 
  U2 -> 1.`498.8860566476931, U3 -> 43.15689339345283438745531346912925566150\
52487813673671340676946124201274618722547783083199890042934270965389462155444\
22113928814014779008394086808405066561056337792682082385466104181417181592402\
34970653829883581718138504058887010245344865985975049104332019115877233934396\
29521211816573370199548918297485018032869987115297000372095238941294231046776\
34959749886005923436599391190851352390756467131381319212475159621403286936777`\
408.3395920816913 + 24.170196167682473791605434241797078196704847969995287336\
70621379421855695739644136375482660744352413845823109712421881534607938811888\
19149759895107374644211860204986948899723676585939208251903249936966881594626\
80387740029274181620389792652520987614456170499336924120627775000317167787301\
55099535918723861063339324187206895308091254687193409454660556829800294717311\
45119943357624393640838338638710838851415900535676489134397121`408.2421897447\
169*I, U4 -> 4.91661684837277590563620719400951711215742369513445447112104346\
92265923795406909109438214828906461954616355443395312965930500513809779683817\
04464822947669701153365742466975619510135567090379074414367129222801556955904\
96140180648125296027310184126799251061526945578333468345189294218522539557676\
82543563584367658292401185427046226504345044443840273585020011612981880047241\
733449222582148421262992863366561153991025881524471092`408.2028767401549 - 
    11.5591792431983677884543107059415320321892216944716806186257471386165125\
17036744760066343528220659933905589968943542635935852287103363461644543633796\
50637563599368312784012654091822732123217962129932934416296555353284135556841\
64959248944491045804097732289045336756960275587477928199832080076332125832536\
21744526751611688903248743862679850229317551552774767110177740428046626122973\
7514672808220773267117192101121307304205743005`408.34576893778*I, 
  U5 -> 18.477198239570727011056408793999014448594007169386626924034284003805\
37137953960273383429206733063013149451803578922830089524103055391990330106035\
97888342436922309096987119476030067550698435258288302509783375037339306853144\
50696181687855397427935367857872526972687812583223114128611219687484014131328\
21394529096869038572488913336776432593185513338619761771608483575177945904288\
55329686907252671182320169954378418450742747203483`408.36267181316686 - 
    1.22605161163883585306188805572883682852951532645112611010291662224747074\
35618939148242955021237065324111284618378163840886109573249662720309879402531\
09315311829716816346360616017553779102760977837171005879583500420414969189707\
74540345603492817474496407976585386300527113990519022971113556273118845670692\
10745413961708022883594303263847487224895187611602944459462654877258723874833\
938523114427233365771063869876065133639780828`407.74520503065503*I, 
  U6 -> -16.90296962135272948122298312194446924290948505640274875757703356052\
42711180446485384839366396864258974540314052501991809529788120161935391475553\
20904215046805145551842576322458754019817330050777832345356573837450831207123\
89139765093872560565762309939874209092369059244605446457055761070344091956051\
96496536279298465964691939201589325093078209383430111586078139903610049533443\
758031912040756807551706862339958988564285846704687`408.3389004303759 - 
    9.72356808026991486310691794665023091815907922069595105490836571298750653\
43136381143594664225493313860285801146725840592618209358632644767100478669745\
25392678507549647883122372670599780553823392748381691451473480207797457248359\
33106000498982828245348049973158840713776025250937995896016539312264627731753\
41906572970472270191237602149219566066190735520073663272090762211506056864623\
32834466597445587792238310552017280705282135`408.2456371365191*I, 
  U7 -> -25.19583811687025154431843268615985270051677022164434748478565660530\
73331079448487006363782355826542078372851955619352455625934622717765272984895\
58693192858874921887682205864046402879260418609664814052974816001687396519699\
04852348352335191553151567721072848295444182782666199064490576586883738041357\
08867976706243489748337630888386058576043920883088613831038557076838310104128\
031280732954943331480871578574919802338053412559628`407.33770351198893 + 
    61.9685169818371987694426954306457903314335833717133788260916709922772928\
38880107696720524561981871806642102874886738789573383586755165499241220600380\
06271294863202259428314715112033964137299201659638030577909086382640633946849\
63038198582949078146101408163942160425208064625860877653403819629230964369650\
53413353202849326711694932460124956749622049174267195317272532389315270183394\
1912053736829554996066612894210001504371796257`407.7862282840126*I, 
  U8 -> 34.851771432086166381402028444058819263298767480102926703522991378661\
10822199105511727161746760103262365400696444078513983115766006753133440585462\
53939782801723860367752507532968562211784071395309594020336503753307892899090\
87328051797271254877205200839341116476706533523291808135820392269837210924490\
53874788370015205447001215455552966625256733183377910251656873131061553214764\
51680266873379171505637224600749468425805086339363`408.3649312685514 + 
    0.67674635580419671459108095711494081479739372796149059072128679551676385\
54235782964940430955009547010776586293925017934188762074199199003051519869342\
84986652902939621173838578244014051705724456818146319321988393213507130855041\
38565311611501975054011151344939710216438335498550687930944770911858322817636\
57139686327113822622305475613087545380321596744123913823721497129642172765469\
620919007676865672412479334359003595349407111`407.27235099418647*I, 
  U9 -> 38.128920157688490171063526054929354281259831778233571349934269913430\
89671669965532128183992084201986791123279838392724165605129771968089446672311\
49753582702682120068978635410873915765133271270248386543658277943531351020451\
49515837545407109088117199666857031893438007899285385585349885840773275261791\
34118466465514607026794828858984699949135316486564655729995333946448267258606\
98781141291030432279347005087519731318151284682832`408.3361286585288 + 
    24.2664069302563363644892557557724191675439321154822948730419172638654736\
36017882246431828613266171699350026683232860057409572319142429930645030216578\
58565909311745332257812605809603917476322308636999347387019295148546268175148\
02747131753018342580435546921508825284427043695011515499080316693377160110499\
54421013487575150807618568740776856015855871121747534426041550435264331752789\
3931027980724817478947051490372829839181874549`408.25806789822656*I}, 
 {U0 -> 0.0136495953190674068078263876482301126992161344034365488096457516722\
59389797524145819293903783709846420797601027549789513809412166002633390627027\
11183376387482902061052817886746493509318226666018856131498210212030097880534\
64796170607086872379198906379360804594181950785836057856857087457142832094326\
21567765046929153125367327582991467009448963924458468742122564554732412945666\
7819354649353931448145354578693032175986855674078`402.40400205972975 + 
    1.12601527589708471144901319558471874225128894810143012713981128300592838\
89771003941268471325874408417602064589344566705954671197367917396552819173836\
93949368731239616580322959691925677251034144039102010075598415081180290221455\
30203058041135828738381972035223139237175365499584772715949913659476903496516\
70092956752174153163083930313598416251277766748154444245056638307985573463340\
223551588631784247505827794492997657564584939`404.24528916695505*I, 
  U1 -> -1.668943840198591099036360362225142912121676052607672836827236944890\
52409822253463600678579469411216247346249300550836925928948424465230422125711\
35688562943773248535971770601990839555505324824151617261628685062278130109569\
52131376780337137733577243629628121516550826122008836003571438838656904773330\
77815431163823041964316797231507388058735838265822092850916150367277882593477\
50184704724638837482860640952939505859013962365012`404.613707198621 - 
    0.39713919360052480217326329150937642772875452912774083366859126009340584\
16158788852289362890546750969073116786890061916226196361546612905839031708838\
08569816837909820733475235547890510615067267378450077747246208626627884806031\
05463909895210187636136180657281528619178933776579190067166331446330291916762\
61032704590156291254744452351045720247428909303970642232102476260983476746137\
727931004448675089154066084284438212765138237`404.52121067763784*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.079257656752042894660175198160783726993810730626767563258142783964\
26561068103470914307961832483740595690295799125660783987627447071816519198078\
83442362149468362663598502675158060422266971615985759812305933282802723714660\
69045724926271086027682796234477854438179116886229036821833340839558573132337\
57639811846650269423830148268940743805475738535715837392721864901853671892825\
94024222772092215357586950282198134690090263757409`404.57939058042706 + 
    0.12466373330398454688124590368295460945030771283714230284550213616405905\
16707016810932719163774621769766925357785282434816971498147026172210394610456\
05991191751605668520908872324630046211414932937079360144878649693309197303841\
91699161775459277492028520269720940247093381900231901883162292054440163884980\
07417274610178663781837080236718786498368035008442589779439956435840284281638\
270965497582884960342246290756474674289435155`404.6086403201063*I, 
  U4 -> 0.8513427976070452934387003253824943574522752594061305197015121959832\
55959876905473827059699244116491149874424136699970715254041809563265864915031\
63182741307943997057574802384690688105678993953443656784477953150753956013639\
43580741225947632386670747373999088031209781707418733827091481962386416112181\
06668964869966579029162692666956221108660356754975195360627550039479031103135\
4598142594767224393972995248961456573005666001967`404.54376037717964 + 
    5.24592037646568360626734944437775199736925850026218641781910232951617203\
89123469628186005795703513339646562932459501205365410867435346858994557039743\
66515560857113205662740631870507234731026038153991746240135093158457491775592\
83817431466831354668074925908220511579554225023031192014460124562604987846652\
60812330803273619803460536126341797288991556224383574832593388877183792358791\
135474027182789899458066186162364135135413769`404.61414228659226*I, 
  U5 -> 0.1137182888000756452521340044595161454842469320705866562982552343130\
61924465569532547851535680827329270455008334711348249248816454654089248707398\
04216292292813067756680864362819887682541541866066469375366692232451325416877\
19183282685572124253751987531592383412669101384121691977796083550855048874948\
69616659427598922191866142400911965558220259271733086283036178027858609419347\
6245581666348651453317085280637591064620907702816`404.0870049144963 + 
    5.03940223627012864178317530920424049539185015046724700952346269129306110\
44974512279435446671170028040693874957979460583936760375606030178638841049196\
92020638237897194678161077310445667937308480577350127307906374535236100270081\
47151641042623654413557245397664607011942319208343908238652672585991392942844\
33363560686594568459331535609789124815734486803273748588989171865198493093404\
925351181011429702397657280756539693825253053`404.61647548712807*I, 
  U6 -> 0.0151476861058309065501334084474119556278153158942588515064802467698\
34273400168731406393301946672169761571211020082030317051365768455069051674376\
16624617886226099972396832724073019282950627369239598591841261179667537265294\
67985856987317997815648758905803427805342265472052364799271187855606043141119\
90792594077386678406633618415627088668680935676556518404833568521445524883222\
7465956201867860585389039914900957044192441697302`404.5048144923782 + 
    0.13778969658135844972642545410502821504365815985019898721721048519247460\
97406557202131701605233382462281631085196110976506363249234696604977708802990\
52180251127875967198940273481147123906133661644278477480322079004421407862637\
46687237941452594043953853789519323145068083217858068094639645807210792467790\
33623124620736120273859179146652351093673012474605545777431887447019231846661\
458983956551735078951692285513812170793680459`404.61535048581527*I, 
  U7 -> 0.0108628325513894056795014193655239248153968351742389501318115753284\
10109135855052769470148101804967505705392410208723055893016084778507662646278\
62561145723879263123997289985077957844200285200121837112402155226762780852103\
34902874143730323588323527182958800019717610666998170510604400805862955572115\
42542055547300157318592926114659694022461466008780090804730851690492611909863\
724613400958165017749449452564545295791002844176`401.424103102303 + 
    0.04887055363331106922204268264649608743187747775779555385102035378985461\
47861315212225856007390162870007882008174067920048663904363839971823873188072\
36413439079152516717183715694657642297081800361395250658561856654369232120838\
25338041362228317760162306188560380904067460428231416551929841103946937307241\
85525899009264505839291138786522489560545065951276295860094337921542308662011\
322385323095106135168127122183232480073388143`401.93093016701323*I, 
  U8 -> -0.338450181301042599903586944729973277274323240694559404779460111586\
56054826757829433281594430867302807157327252133286189935130892449921010662511\
73767441702829873916156954461656451521235562586002574944872745928679952767955\
00503085466442339063756622844294029299862995266131277662038375296145613957216\
22246753634911542439845619705942352509359144375092929375523508015788525767295\
89799768259564216069277234406229890382226019862863`404.2146123633439 - 
    10.0869723445859279015128005335882516491622638308955068483307040350016863\
29274122651127347306445072746828405278169696522565229025244465045240287412079\
64419940924538421366307982236026942509658098877196604102770219051076830862974\
31420595698839875063904149080937738146004468669294237033344238400642122109899\
16888609108571944561970955209579392975719658574460080242443913727027737567267\
784388376184213915959932759029093089244145088`404.6163338463127*I, 
  U9 -> -5.267894087543787790238982130882563191420923053135109266995124966279\
58810550882522088943160311735904314831647322614018824875710795479210567456584\
92829112281819623143298544393549922849705412701251658279369516601406537917389\
74525208862829838528040436663072283893675876363349847566977162442903862803432\
82259291033355367448497432521393457185701286388617896323613489269511069077496\
16332492043863963633433317666288793057587692928899`404.37551300792757 - 
    87.7076576251188510437519138170903216635439999388511567327687400231067008\
55286523003395270591578512472183913321985778433994280445810467007983476653258\
73294204862166361732970646901906707521763626483941436043588286519967804235340\
68936557840258728422471450414359551294396650447075847212569777583839018651318\
59985426432691385059249630885016964978319763999582947288527079956996818187366\
8146161883745732440157292645063132716111482651`404.61599230550996*I}, 
 {U0 -> 0.9629857323577576773410841303158180851002672362769739842439226856354\
28232198369353807631239777244832473624919238456558881699761070743575338422051\
14556028649026591098609715893222145016590647192409793398839833653255183839937\
85953330912081867572113316689988205515235048946816786228999440602861782059374\
81070664633161208583540383691836586717770291758892611411860489394026419088586\
7218849138845372810629905753240987335577691080165`408.8229224385611 - 
    0.62143308705155168368053320582033973919485910378133657419095555310014448\
05224086181423054588193819695817778180886408543908915870211015840948380786533\
50485754858347062286185533905288731493741944566547958916288513233895112605094\
25943518059276059920660425504443550926030235964420876606826416588671044541640\
03022360710736262139830957330926001898469695100244572986366021991546450484436\
631937177456964019444248943482172449188543654`408.6726172140146*I, 
  U1 -> -1.594239017836720532786935228753700198386400060407397402640208956284\
05510054221328317742271567400570977537720734171672580437937284589529018047480\
28692782811475813699460389679411893471342728064629649029989192839640744101442\
13521771045001620321217741696309346113975080067699396704434967757027898958061\
18937285177274110690946759125806321783199089191466465706037249131778998180890\
16030412452923619598613755465995857565692091009444`409.6890690632088 - 
    2.11642008544727048081795223865851483201851911957954979768556421465960506\
79057009422406928530030620253414395585208678043082057728553160979553629451662\
84974369280375917445484422054283840235680679313787847748391717261598857818042\
82606684289396547982969735589626731208106485832254976130130232185058283806829\
88527312329826877394118509483532606670967777858460111635751334312893345967791\
216401628595834433180536060470161433225109157`409.74120796417543*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.764531935948670793884646632284833660642\
72517496130279237845682764648740106396296540500794282995882350101618407857131\
02387377664516562353038909120787831201094918550957915840333224167090530425797\
36716044639029863928409188118285169786179964873401658274542028791600688789526\
66154899723233182808850103910804905544214781756653865465113880070014980804531\
0910498938190915795167608148636154438570912162755783459031452294743194590311`\
409.51839106211037 + 2.908733548190666479973862241433937904277029400923063104\
85714575955004110700570787271565390987666936180685277751524511422298882512279\
09093989764313546863523590492042236661149077126144713458135720814780272552651\
56187221783174817113233866006081685960168903899450666303089849730591213521703\
54351635833847308238228570445796956556021122342940027196578497122436090709975\
5344567303891341679122633204166386685535915162955155537993122`409.76519623264\
58*I, U4 -> 2.487204187364404111511530206221889559866660446438247797693296915\
20335222018122742420452425988813343689159463998992201380602856712009322567754\
67683259007264132420544679417768510179077744871736619439065531556350645951846\
01822487485675137762038103155598929344594145634102812943014984766314870173887\
95303567742886349302951792868349391722537455105337191157811627838413401583661\
53327285062687344159765572844940558120220790304645292`409.7568317684776 - 
    1.07144100477387316985627426479874735149018334982672251851288778291542405\
42550984163809458867199215193375582703516052690004149433003313515493624442335\
84157829876274494560331388997205020130922513815982852015648327230498658693810\
74174582251257194846324599636726197803974535119352943683323688715252184842647\
12116217521817227528104139839158941725763129391035458803238094106005803192359\
198602876096306224049158902138859492604666071`409.61237369448946*I, 
  U5 -> 0.5117451277527607602059862900018811321961917349846376988036572407720\
75784761536000278533016022361187851011904092375094845747806636180846702970221\
60530056036920144690522855880299117116316455133955965468666571205008237687093\
58186402715544503293568157494966868567409570956190462786871309581978905163228\
39855477229748864889760788969541811941765532454948834487949883474240708612459\
9884640988097134747974249764635551695431488373654`409.7202987869855 - 
    0.61584220088114088766611608878299733493285271456538400530255122906044737\
48720888387780331807750357191263957184803190566375618204096810626097624266696\
44213763599547927550825540105678105486555665829668656855938401700842082643482\
45254444288379155214502858647589777612850208340798876385130803513350662822126\
27672047001346106322597054833639794390790040670083105502978872375874397218764\
278042382793241169807440313516256426030062003`409.73314578305445*I, 
  U6 -> 2.0932146137903527747791795710645142618790287939098396103657803461162\
92304738610962931154753415157951381547778864856999470169731726580763333140666\
95070779138308086391889389542862947123451645051222224793274799265082444280829\
25690300531631898251186028684665389596505776931720722303631236430762722026555\
13880789975748169826321948919997627193434711964488157807166894950047191156487\
4463730091234072635233150725493454735620678060427`409.7353129592262 - 
    1.83783506443770645215944748424579984168733248533976282809565216826847107\
13703443460161527224252388532635476773042251636863072098273148911085614186837\
52002439697182566964665309475863354942386763988991514346952353954428782803197\
63106777398671183560150615751498979900501884458304829144358061879903226145106\
95715622499701860935925415758086120173385616464420157899392318852695479653566\
904581146456345629023338580545313647758760319`409.70528585481*I, 
  U7 -> -4.534150265849468590893899965039048191629074427693264929683076934626\
29634531498682656730813852114335483403564062600388043417735418326300167365012\
34966533296535229794406859713747877143038084417167583483107313634712204831503\
38833967842742925312824238276148273755350586833885224078343348574967637667638\
74437962937426569546276973197580914665957833040013144575598087896888823560390\
82032416329996060854666674300780570974206043645798`409.37307781984924 + 
    2.85856153438610417401250634257260273548403019084706992607087180098829060\
67651703740294931867546440306953491720435030711429484965896671994944198841171\
82255356017446245479378053235668009427676481869173332188444932307699554491183\
77778757061063176483880268061462320893420523181774747530789076225502183313801\
17705733845943217751698476923896356482060974914124496231274908930400819745704\
688090063214372612581933828159614236116144797`409.22596834156195*I, 
  U8 -> -11.56414174512847934979919418890814753549690892903149219982557356616\
02108647795995528828565194855039132074027520730783464092095997152422214667337\
22643599673357547271781523035186000086640129567136630011956652012075384900484\
57110942027187643970996407550531116951573748807510451329362674905849581538854\
12595418943237019836556775310838221429765623635788776787630767649706348502354\
941503755615269856676494353158163520279283182143777`409.7531871566521 + 
    5.83960683774777642382221563834362378114845551703281274707855772439595846\
26253775456026860930959350238612709249116158843047637155358777353721248798049\
67122111360177059395943335556180510532453012376048787117387080154628535757302\
72481856768135017574303732473327120635552176707449656010653169552593977851546\
95721009311489139452207450988500836105685219048125956004518380703969025714708\
312507723680320965250133780279975519594640802`409.6371977459102*I, 
  U9 -> 0.6998142377844271505577083816146882543856567537282779403212020416388\
18188268368865383264045237440411508760150191275428734882273872978488690508128\
05864679661156791395254210030585020069465275668399327867253843714504521913306\
63223631512967511816380566202289230660560783306342648115914295115585421283010\
73892587253661798415544351706409838428646924002894531419886633115113446416910\
7316252814709896191354402241692863645923949467961`409.724629344877 - 
    0.77567230117383522830201228423492132495790578154308841457616638862206316\
66784016896397000289510747515281954029872134711565083046746596712022642268233\
32184351662184505302791474507993000823512399274815260774366606710530472023459\
31255457563123917341212356042018082710390185686658384073338539589655494427444\
51285499048038616107769232007424287883303272874921075961203503430331633297974\
978125944931258706890190934836823138815333485`409.7265412869378*I}, 
 {U0 -> 0.0525480599524502426934363809642860634562057163927508671634628402411\
55879550330528403234329562785558418129929592096109237548371074258240014624327\
69062916964548123263368089452911931355537782628452675655211917217056717723256\
82232565531383272705085095752517810648604718433717610715133499656800306523298\
16086207984200117504671123211880147971105506938465722837245332122362781059382\
0503965206093314739701512622079636499183212410496`409.87804971845424 - 
    0.63648321622908374303467746564769488605344286217540834112413869776422583\
80405343941244093481123185360641785009072341325554266326668108354574742258513\
79470974054346833144135819932903639599109972641982824000995927398210400823869\
35506371145835336039631648378519689485762801712787250066501492865304461193101\
04349377656124563533133475448447684997243173343795940268807156107835314840833\
550419424507284612808043387266762328483456735`410.9730209308147*I, 
  U1 -> -2.348265406186755355816114894463415457583995602352185830534004446840\
01360067648896816155722263954635399180657622209005168995709213850633006618591\
00627370458356705802798821121119794072176569461028373821876291199780594252885\
27899308910946062823096109251393933327296304595700219934180792560432776697647\
81735565070236771853444938800426882654829925836490703940043336176227775195125\
60747225580653081868732724626828227296690446364365`412.07196966722086 + 
    2.45313591851202075966019292801126472874363015511063217319014277704041450\
29826556942056336697259119349655170356849060940185951066109037260509698946687\
90959631182771924858726697065225665305486754007694476854981567537051423060382\
15921661246361404588084218324391940343783905702500078402467071770143487587746\
87567729414828742434738538419216733014783810620908910762445269102410098479122\
991703546367007303302576278300400822318335518`412.0770412502857*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.756122467150819199203603080599608094443\
99884217271108925424780897700651635509330779967202043263252637790455997050290\
86856637521556127017300898162962567186256270274601179431861173726235090607606\
45050507306716921955903505043450637563523268052428512620842714305548683056448\
70733804274563305398242770198615836370908800958467082504428077644634409883529\
79754300687866830785444593607393628275515779478905614827152521787038748800174`\
412.0697346268333 - 2.2592578398264758395289059256373667798799229712007355892\
20193512249181591128901144727186871255560583666536516663608361607789366551136\
24108021167097649682103326254814827479458242043212776507515243352030173481597\
83989172492682798639569739472639272399260976083297088187480264594788208390206\
81250354890789170822978545190581115609088726514686782174751320296256290063872\
959059098771819161823475845436390026185802279718139337950739`412.0778855207553\
*I, U4 -> 1.83609893317844172770972005498795977340807305658344127818465251475\
43293305687109804167766162020971224633625205284807207453559354315438523898301\
34006040769692010927930834421065165261287422039158872319243795328879312249767\
31018254436862533438940115549230437616729386386718393603760954990548525416615\
56464275396226504476473744434171896651252236632731336614791726785849346977477\
645747343747211013794353587517705708090736526842303`412.0780159642897 + 
    1.37620891282072648295235204667575178047406966301247552217107774375352761\
13664183487605575898573499043104807448088005870868891490987188096681691796679\
19558130523701471808177127853849584509791635442409850732025394833216483371918\
54463433746535662254159422127055402569398891282703023538295300402644475636445\
06002091893285258459353194639645922445158830423327778074330364912134425251885\
364562102024772268665116852529421055440673173`412.069295449878*I, 
  U5 -> -1.239959536595659290544979084888859459853730799832946033870557840007\
77463226798705812981905635629563624086451331155111834150128866005844670148787\
07705456574820067642864117693097999867299791389461323323892551367981904383284\
22083238726962417250999816831015189464812389382114335322346116439269110408360\
61412828708691824205926772803294547311331454440483382116709153904801509324254\
93059480380315181609122796259279541952631841210841`412.0798879934378 - 
    0.43632318616563273546319672972435321832536941164038688694985308649920632\
86209819625034618283007746035087693606302176756763775255471614008861818586724\
17118491408664862055726048745870781296414946685081714384368841900416925425248\
15473576175288804380854173542164971161430223890658559578374643860316735103100\
34759567436331033770481516200256215613225741236785390524782413188297042222737\
608121268384894652465932746661748645647920323`412.05562929472546*I, 
  U6 -> -0.090323933648315262056127726155824687054472154750069582318827921751\
63031312467752331143517461611998938036194769526348592265263510749104860875385\
68389108053832246597518541099943600397459029819578636518217855462924367390792\
21223728347157851669741080788894894678984872890982366914678575232883874526235\
90892392785767133909922043829835047764593972533719470166009879401859287409470\
97502671168043401394649172684517259235540004738209`412.0780093592751 + 
    0.03588745601560308351862028465426789021908661412494667486605023988438824\
42632735677992898125602597928890596332617652045166390895274602499474146992395\
72163966818571906024708346447877872456975388153497335913103336318180591932216\
69638399318705560638502300957976583003524203522555448270712700838347681839204\
09904643721148631334215940907911510882721177879636595784980154952994738584135\
325222976470307047273467002966141747348276714`412.06979195010314*I, 
  U7 -> -4.134949369583667693943482878422831056462310920098355770495083152655\
11530591508581858206707480521786285466816193391210615912230658794317188420896\
43650340460547051583031122454894463309164692452932023114960805186403676216309\
65670468418034477393498697485178468116144127010342071447752456172030867813373\
13413134149033452646238719264870005985516752112084946049431684603529566518370\
28954978522159771708278615253579079107166294028209`411.4970170627082 - 
    1.73266143104636595260568611269077616184062753406912906427018253023886988\
67828100459898413764615475750079439118549033745169190528667464749991340094276\
40858601313707778616545947017078229920209647605032629315282130394372383218784\
03371313382527045668791876142717368450713248048953353088571509682276457423442\
83423350089939156979149393044126098099169862948806669097842435779137982822967\
431486015850080712155408874743710036133871478`411.16906839967714*I, 
  U8 -> -2.105495763276531305552843995961751238005546802813851425036657942161\
56091849752198407230512872811661557602884328722799954601396834228521939987558\
63326341922715885577897700498944639020481326091092599558009520098936465648175\
20103937824157798755609002726960332312307109393213426842896771647197962032820\
79741147147349588069641601589178044901055782629353363021542834347462516367849\
00852055778133352980224140462801947038628147067084`412.0797602837571 - 
    0.79789404048298599800328973225989874453416124460748867957021779890291479\
55609834733094131990235453541908898211340197174939779164784891183922567312671\
11131505893988588030380825288781990334552858643046914291176613075194905548364\
14826250364588274833974925610690949347896079551764510183997176494617639209279\
43034541654217765224344612619347490918677852905469243897201226102464348710857\
577613626689645990187288966155052804466801368`412.05744470476503*I, 
  U9 -> 2.1427719097893793908252624957486476753602251019739667420916775336034\
29881130336435882532201642738413316922813171557369830501013748633108779348485\
19469463444510636999590042921005773716571398311438162684609385681431912509838\
32844991348939281566786306900028334535938650502346483219485358049003951595318\
45341241037732146542797139319276505158542461194136825391989238027473664950169\
4389544803429425761161752455051645442004414706131`412.0770736785782 + 
    2.03634497408798492769358278107237151490502148247806387933792658679515146\
58481892726349076622318997482207441414274403560132512145013461753946870503578\
37690577226668721800139469611312883855209662618131117693925571176724785729950\
43582489396315087164501390067170221841728252152962949542342855296914194009157\
19133509185141272083576449996523856961664463464934383388365149930843648487088\
112428055299846865716504458902210998303345436`412.07189920925936*I}, 
 {U0 -> 3.9678189090430801237003633687094721786491392359659921182794861390837\
08347304324272895279894737702389356427677837174447650749749882207534572664556\
61172164661492663023083701195523002381275452811721347606002356649321192526081\
91128128906302202966554181739134175794616003351082359622884782584974531306045\
79312594545850300947780019380935658854971101411129541986446227638640490599693\
5585609271543002229917300254481869228839680516996`403.38811481544644 - 
    2.88379640522733076283378302106796976816378020537839991175305031553147750\
39615093629488106835299107677765964227932942400532102518781537578550515335610\
51367135294390107205083678672633561233850971012159885496120787931132343210155\
57385747786626475557012927756991147162185266013406372466448720490432153770505\
63140336950435425006428045639365356426193401620309769227090408534658297797168\
848114182767643017527962380167462821342230461`403.2978119727385*I, 
  U1 -> -3.150150445834315080705431150357245503245512375915871180961089547429\
75384272630026172360149786602587017040369239699581812266804180454735347343851\
14697286366144482245681035221195329003850489865034272541490673173721969063535\
12465898531703908634690030623373778054021580885381535633717524735633082270313\
25742982067949877789097042055561923860014852854856862273127008708339052511976\
70432599904648407449959858494456117870138467040232`404.0418606965753 - 
    3.91554222827262355947129296012802917833029412386776653042309657542947962\
31260095745137207352285805736760148464073707386340088788675311655538374293531\
60500987259965111298466389339370374506197321862463670636036245687510058091706\
28903470035124829340575651820565252126251200956284542285513401092918641257482\
61155345674548620036529441211496116459642981898230133036281074025541230774146\
256292655412325331704435394869458124270909742`404.03992302425456*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.065647748566935982654885705261628290067\
40786354757461793638576067806274609243985347407712923405770692482418252132579\
81847022631494787701700217878172838858830352035846993038879340978174557186967\
67652225812300025898633777176688259316578789555411323955266015110163454260180\
01614701357387760963158305670899942627733733867349350547892629263497652507812\
65189974727982983373087076807328606421969272259364615507042682210258288730984`\
404.0347853363194 + 7.2609568497463569399539506921225952700221654669365408770\
21495802794427621512881742473320203746937488651144233029857540159672673368704\
83498773501925275533565354689735506017907775544117891706760732800791225754167\
25250057977015113091480161839286071942611853709801458263724420294513510071781\
47721623446963344830299259335997048891121408206650335459456593877379970891582\
5076055061327003456256218325923963180024143275246617373421826`404.04477450852\
11*I, U4 -> 12.11007281507447133510811924531027515833432242924871331190719258\
80875047931836617154147822887012393409286280518227431263569912767298558942149\
22853899323303831718575880907016726503247089039227062996634544004033117489636\
78875347560382199923417732124672033372718630997372913512658495727337684261293\
49947519825640132228362894833513694884645619879550570832929454657914294459690\
111145348966940744515554148993347970642843067853383427`404.03962300072203 - 
    10.0308723541277779741394175567355051045245975281482433884404807603427952\
24800428253925749954809906907100839857899867734342182065694365826250749671881\
73424691649827569966838540567191824249946607240214504993327895037593617468642\
19413021228106307631151227634539027544527546103797927978061366773683580483211\
54023289087031691728399854696778260422160393317444209241164580996257636702592\
6531557302135095067767706045249355008710846163`404.04208694981486*I, 
  U5 -> 0.7145924893222082860782108305478045797043852489125037507207063463325\
32806716552585866800204079498448644654346816722905351038755052504836243881235\
24760642793680511360360304737880203803844006977814457009916250235597704788255\
82665710086231391738338852510044870338283624356778296220292470055854862279515\
00104262064647529333313851646509500383758051134337759361373068636629693623783\
6041878965133936014386904249095396792737580999432`404.0398607561836 - 
    0.57843365627383643219084779224828419229839884731820179800459688151419504\
47600926933652649922048227618569738472086792510709261573606579374210481251755\
42421218501115413272121621174996941424795704144450819196548952084530489478648\
53437023702239566181655711676508800696837553514337634933045828341558480953291\
29621313221640281286582837625023424684783078509126030011402412963441878298767\
55427746994261471559022917477429102650778253`404.04190872449175*I, 
  U6 -> 10.874225774395572151964188312493163180924723253503686224395687148448\
70707754749288659869399746727517972028124844052269540619885856067635652900264\
10718415325370294333276513002170550753539580796491378065333592626710208042940\
37469290837521317865840538524145275632789942679067691540534465280755348856421\
75668177614775131321845236312141716764213807605781100593637915680194771139892\
11670645668368978184724706308597375512728892581633`404.0349122198198 - 
    13.0915209428066011150677531266405427743585675977938796626773103345815894\
29789954357916286292910424328079363951583596859715515280649119035868042807460\
81708590728189842271299035801932372509363103164326510720531868528681435700145\
04828092943840886657077302263533684405282410468590721410994737382672508663006\
06364745957616567829257451450290554920839763235724968999601146733534197508957\
8649198651793223490953119231535315195953039588`404.04448190614033*I, 
  U7 -> -23.82467791249189594053880605509771426922668605044225057770465993016\
59102253665571107054097762728951373845770657825614659460647122064261865321548\
65884353893055197809610805599087228634275447927078855379086182911601901919475\
51303400889274640095575284430286295092618626021653471342088632718080717435437\
89003653826574955452456121581789693566815827101549218733330352652477991322318\
817886672336375960282666726105112615996055592517281`403.6441323882383 + 
    20.7346278035391942077323692000908521629862391847189220618932925980576058\
36396844286616807668638800618682893458689228973965189939215437523002227470765\
32062532640942643043487016989990115907550853661862430048845647436417719860582\
62817102567043028921915082083356417359557671113449687544319081576898350826508\
53521498060402773295352706718191695944996628066427862406209525267287796452570\
8595626928628360808967702607602459561758973994`403.57387952552835*I, 
  U8 -> -130.0482174474992633041491847340965700681362537139527644763013388194\
71880352505981116405953726039603053994617149737296879389621384239038857368038\
36877136026631453945890736831429667426841947328990550269337673618540809172121\
74500960613975822811809849695079991662766032688916818456786763030403778416347\
74394068508280610305624693235162803739233284665546211703004498814620106203524\
8016991271090452769594894505461466362555864544813339`404.03669299503326 + 
    138.038571542142678316544728634682792965463984358172587052471269550853073\
92001835963242261487371867949593173307478511668410656347841301409853865168999\
76578070099107281974320088755812147943365482400473829452737134609576128774584\
79596108257725507379284247427003814872579975985601130698305530188968208308746\
87871296418116064088505831415229833136239749541904652125301540004320765370551\
03817856835998455741598337228671111771392162432`404.0437716488166*I, 
  U9 -> 0.3640515374567242107733516619382418343456659272617596537942970677315\
82158953208098567143460540596774331594362692539195502322851041470339779994351\
32934539665626079308868651778373148501529557681364315701576420114017755574867\
66339048570061642941463943405023275411904873217543083102616322336688667937864\
74472202874790812663712260606225485887526287880614340079999406687706043203111\
5156267867615787563342835080938251501063496182414`404.0386324477537 - 
    0.33017585114933682147758057221068305211793075274041084013453194777261033\
95545711735225060511824170740067942714383487856842896103045812319054685898942\
07212856178813856536228595046564540842122505997608321139396729740208924048086\
53351074033872236029555757981141582365344833380111238459401088518974211568419\
06159539522549246845410597520303331833069933195772991292792365036471131229500\
423931123386522239175448314336530382620080671`404.04275125057563*I}, 
 {U0 -> 1.0735027724426207405506136422715659780967161149147765986183291176847\
41865479457534588335652614091157278212184342853728440966591753594261739463710\
94610519035044061429942388311409733351064105927886618341544554587910406574362\
45625733775900356914334364487464374683961434313624245107423229864811856287364\
33319790048197321466963075560121458778013664712240620898882064897916173980675\
5157388497532997244297812148156185152652247224676`409.16258761345205 - 
    1.95264745323352673210648838743167547749461779878538085317991647799998255\
04986565174264070128130577870646295558789134978134802099875002925724873110438\
02379559799749601937235757435706930761706257230608261920215048035533229949660\
77500514334264352321896633935310187025264315949445090753765723547086702476772\
77326912258882092517839125216367250458323559103068775700747981942219896353776\
67790916153679807941634570124767504967960034`409.4184360983706*I, 
  U1 -> -2.548687824886021002578066868395557491208343480032862390724136175314\
96840216982167739678323759468324314362434663046790993992088032401719675491107\
36709173623514046965135677146651612518387991988938689852187730552698246191572\
18315785355072337394979889515676059048434485751009125265411468766474660837732\
33665036989949160651715774507087876298693056326035896342777739388073105134497\
59056971503753752414715261512207175989809107428097`410.09443977436166 - 
    1.82215266021544961436196999141193084466579366654295177010098641928944986\
04458656678575848275518559259401607882630971234964953265244214534749700331555\
65628706137162824975515021252824065098568894048715478474259297154320367303916\
87348856950482099175081630325593426746979518429880608904314731468396855390521\
79334488973866863758992230592487930470850879562527770602709777739685715169466\
540429911187083026670717468462039615034729954`410.0826820099685*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.571867021635250115607942724304335842701\
07437555528993295826236435905436544077947217848788870143353301575261627291138\
67450792842029524611881238353539756792500899128506123309208437442133995096571\
46351645928915656434881920861233109813879716605570975829931407781466623877526\
27449601953831801772576024525720992560549874377732960341610932156232654195751\
36632246588427649744194292124845712947000719980154699900749367391063207856533`\
410.0917475606799 + 3.0203698654292154660297839439962303280310181798067860429\
78225104771389656753896851900735954710255113889215220328485945027864924589847\
74376535432188749606317405217404375763998604184017640958622039077841284647918\
43860171078853434966563124592407804731845225113876107208229660477193238037358\
08681116570710095970296865686955717384524122319249454915707906748923026226624\
9626481847497541308412148614173743148062190094066829041673721`410.088988654203\
*I, U4 -> 1.66789525680501516455814798130636740516495117038897247097740075051\
29585017402597801238327410805596422827839314092064681990949504692792113041630\
30416716427395942405095938034675757166561371659271137337222114498104974780938\
35822008881355829333540085276950889511639583171495522788464183294600496691865\
09222522858907046209137012970533096069063759353428120051893686246911494536766\
282154909559129080362115116727521829769215318146961`410.07265518286164 - 
    3.81157476054289344701448271082754880864857708330059674851068965673409911\
63021096359444577960270867978572896927566848943268337786574062110834081835495\
41297953396981007805018814876029900334544180291364284046975254714231581038688\
71981503069811164099249202413875247644996342319731462056477810143786762936499\
49114343829649051160745174243439232005118491856989451476849110504779652495057\
095458131092668657002338378266754189308282646`410.0960730639343*I, 
  U5 -> 0.6778063606836221113594877161657080899283966548934997215784235907568\
82793882452026894935253372444072919675584223019419409215682917301053738672209\
24289673553659470266106095687131891602382013141633717206542727832647181261446\
59246694577499083265865629845294558597502494882807356501183488777115871446042\
69156035655711885540784795859438272289875342046111427512248944248387668149728\
3318052544031153123648565954704390383745870705872`410.08746016304235 - 
    0.66655687037015813193296897110340068870170109583403198135693963642538289\
27864482303303290519540245801322993604191837155975957381755235342368769420923\
21447526320969896899045177067636315983697088132142131844355003062914671294839\
29356618363616748808696228350892976188800928341173062847032377460360563540492\
11798040250772988369310604842204610535875529829728744344246096737104598308086\
483029944142258590788232295654915552042929315`410.0926686395509*I, 
  U6 -> 0.4518857573347254650604750826853581132978264130316406813435799093864\
96405912254063267990928053913863534126753494617228131951787786024099089455637\
39660171712411799643974012911159461825417466338775590114320158894993186950819\
97074276692290740623599804325405828125320013192866341330918633316335436512063\
63590367801428953530834709182079761686961417241893930867043110639612138349148\
8389180136812768944918031419846383335261027798369`409.98934183856903 - 
    4.74463068239157386293882960750032135523724030472814205138247012850903854\
52977547539323818681501880859554716226263210985368649349841239926127764156346\
81959532192773689847805366788375478158369770242976020331571810157218889379836\
80054864206931887429006242708851759638659835179536738913022341638879085754935\
24281647702447797314620868122320075731823470627669227937079475367002160445380\
079773374401676546728600207456169638488386542`410.09809760835196*I, 
  U7 -> -2.854703728885713733858554179260229564464865739564453004285684302071\
55404258900538619315414854592944613012595845339198934534136915899823130212476\
90043494932958951384070872785731341189938919607986695416907223471026719836297\
01120092517929754824725039614199517507824337654584889533145782635005102442405\
89133654627239706758730221816585622862866010627414938628696463510310558890086\
85140614382701967795295688553710490263670217459725`409.4987990367144 + 
    8.28837607691530127482219087738046635836850912127184282891258959609645059\
60980707920864306698286775259188956974166544601535277020591519281220646927576\
80696812637480909762509627161122045905195043035286393744891771256350643805409\
71778844770435859452400505032551595694673058784058529099163791505223764131130\
08806994685592348034722135026291687867423275950639451770717666812932609770311\
307937696981033450008172637790140194783777801`409.8337788026146*I, 
  U8 -> 0.7201832131821588040004151590074885397658734244398129250203580291498\
95836035694824300412709658148648421373556312301180276686702519988152320504938\
94914669354679806926255284204226004522945787964267095280843486829383509314088\
90669970203052015404739841379789190092869318926540077369134022932464891855417\
01583042754666492708481304164230047330224595855040679048974585874298001178498\
0980816623422025110506352768192711753737804204623`409.85599669717317 + 
    26.2893165878844882602806090670933984169705960217637912435053657682710231\
44074740566565374658079210534752751415775581800966477098481978521596506182327\
49645586022814157761039461760346129258651792810187873416748464437185080389452\
86537813214722488774960665410450230636543147183260495009625924905169634211162\
73063595317228933132445943107550988033805878349015053818403777245306301750616\
9681098599006439972588917799658895238055125238`410.09849996127224*I, 
  U9 -> 0.7819772360046278409094198743224986765776199434340296619311753634715\
55892306757479200462636333821318770667663701206531251126607531575772965235628\
66339817818116028522533865422885453593042143087233062017106751642634382924015\
75861645476224769250096749961990778941422227179286321527044837772487696681154\
98489879919495439573384091776411581836454717457766959278836238460550204246854\
83803099845159900365493464853676721730178066647`410.0915550203817 - 
    0.49350044531643845502972863434763154127849504790625102457353005131634442\
68507716146376674757998805018920881976405302493832760209793689393901553415021\
26010874775443702575717742540984859486478046550302733307217620639766860853179\
13205491722948515317878829871633391839625158743611266852923217792779886726010\
21204911029890033508258761208439382652742686350351039228602294360222984762600\
936984248940182489214187191781857910460330191`410.0893581658573*I}, 
 {U0 -> 2.9747399754928722429348323240369276173756931252286343263176344882549\
70168254628547085305153628502316656282895545579301317596034838324965879753545\
92470092052323595370471913139375975680388928007472803219826380024168738864669\
32483658794958055048267379694623172428219708738514487990408525841792952117141\
26589559897942985852189822313708663662196608962389525899480617425274960588869\
9952633608036651105226700978930217673362938256763`403.80294674145836 + 
    10.5911869104042450424388117100332749173957525052676586935509258671426437\
76362836202371025345261088885439120673476570634458923664162235628488500948056\
73521069855905771365559608676841375050544175115002969160074801534644011341488\
80995485865939639091893128665887305240377448392005082376204245232344169964207\
70162780531471274412324731567674267281171034579502790137581926132829096390463\
5137256882917137018661949465620954280773642818`404.3806625482054*I, 
  U1 -> 2.9685086881193663086934822005260143880166436018016599565781718821027\
05370678621966844180572619232733475223000813740688952995324977668773593255500\
49894996323071018527141338784261874389180914894446202087134205278939438439659\
12681675953898633443493065421749628792181056250260628498101893766072502346334\
68481889463509983724835428103336424940203312972427369922647818158652749227447\
4975137162394476465060230431316412114392689834537`404.82445392145775 + 
    9.44082789948488547513696421404369453236517450624239533633728994762990959\
03688089209100985728718029717313342025693062735118147712000218664267238274498\
75594024722893397567029652413723789102271791722995544374508050355485700995073\
86820015458243662268767310853905481547647112226932510540393068062318988457066\
65121243621186291562842849416361498548844409470704411801806248962403560005261\
81311363794851105712958381581080326450084565`404.86403397641334*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -11.71760534547562483884062284375901689687421460961747617061268563743\
46248581840489819595394535018509345909845270113127445314849602440554919057603\
60987260203181126569925709308604993268304717704760053249361554605734612117056\
89293558121435995892947841766560455359564175882555892050175347154710915678807\
21960000165204047616647047551066044411709904775271558958273374892403120787658\
178984720622433358656215063963288529775161987902846`404.8582087564703 - 
    10.1210190795268180308701197159171746600071333506300701025513997756572641\
37567761565334150183451966686816189730455434854088518679911091693768246892541\
86187658671689513114277583469728056325814420516491811693140238150694664799533\
61776885642702360116489876793056580795093734074614078623875909067942039266959\
26149952923161457999334521139396668271759732101773299934475481961233549289751\
572496786034983647069555340118674455856327489`404.83887569705666*I, 
  U4 -> -3.396426327831249822789585999160260040485768765369109367896166711547\
51235337190091982954557969866330494149472548964048714845154323230566580843259\
98643174731782554659453710869682921848876286792565134250567820405390838428394\
75013699318996429951547258490746089258424193163778610213275651680835542029554\
49938441998676366797387972352777562841363977878827121540729940653518383863440\
76319341067792736800857361679432447801041202876685`404.8440198322605 + 
    3.33298168254917078650287400699616666533039214762545868637816168874038179\
21422269058995481412677740899230852504269196082461142055512358293516607906668\
78284180475408994535733072252565869441435133896272666965089646592099663938739\
95008066726107438677050862090284875912774361522608254031001235043227908381171\
20349992139248262151217902326358271485834408349447981722322193017423517777536\
472913602190008095016159923221684246832751583`404.8558621151725*I, 
  U5 -> -7.189366386171224284993109195591693466424335026644448475098254456013\
62033426122785200745716492261306880187454294383200250892052559384733188972204\
49000302509142208244386585171669114471264219092466359444268896687295750414252\
40706341225026087663948645597627084988819258627274974997212802400659166750861\
84351765557732384543450976469621316333176307244757308336891575064927055851914\
74391524964416430585005836320751715467228089635947`404.8673529047526 - 
    1.91644139486393885690259545229504925380061864547884908165152091125859908\
67080576894690348798876502088987165540256490990451625265078353443132449526851\
16504164201818083757923645693604852732987105614959421166969236524196151178925\
09293867800244249063019900273431055512561319934965569238928270377925015513770\
04665691932070056051967531580882034960543415793532067383305319640164701517256\
090427604507719625957521484234218886505903226`404.7695400038651*I, 
  U6 -> 2.5083276899379011679916597866374141830339883332490643951775415036118\
84221619543887253403759304167796090275671373832883048416381711281437514331914\
91979493906508156309382594258216034054380969344755902689843159270886802821181\
71367700607896613850693750556504647003288628989336774363651658202831684079142\
34416881118523821922080339575612449591245595994852806586918317142490986529319\
9021497392184661633708103899359671129581730150077`404.8346121648912 + 
    6.18085867371319346685732154852181648429396431652414223811793304700271588\
40466460012188131013048895567607875537109910760955825432516681086592709455540\
07768751121259215993507209946476872673116866840817731138588864985659796820752\
69929934308730637231520996145135892125111183328763414402693965141903344020603\
20800839300468560588181003277910648575094819976831930024722254638989025365174\
19759735417900554064335116836496552225448574`404.86123613254927*I, 
  U7 -> 8.5896442809230909163833596975408499875348338220032378840854258366342\
37239243543277940774415027455902575735086235134266814056380847449194886439610\
98678444082732595311972821413459315382798087850030508450548106181371522494722\
71289277799551073532150200850126683547944162621500227468724748812417362488511\
68795195207059251376686873515032158727589456111105934375729858656319588850072\
9531890076792518413095018194746429945011894916276`403.42874728128857 - 
    20.4238746193660635551521382647945942559383734206072742881424817841118828\
19407454069512542776623545238593600017855594778560625162139768408576720860780\
57853743570428814882876468295664255541589237161084634556146161854288241564792\
33341236993498541881920658987193532872879897726770046299698997316700878709019\
24110007124889469809419791829149804430308486427956615706946200495880899173331\
4598362576528265582374355048428431030798970661`403.7974105282158*I, 
  U8 -> -9.069786606475573487190944575170214241370845386043833488140146124831\
50002158422577888296186363354901528679458579187483828528796519660510665082464\
29648920017879662083272224915599966436484661083422855416427986596352066684864\
41346698774107176684369900106726775572120579617725738943285021537444451059574\
43770689791728762484919775949671836749782239228607491362824575637144034898368\
36737411731808894865323727967500254019868850646354`404.8668706436303 - 
    2.70051196194999998664288683279904233867881487547380666207689735041025694\
31606853438877379107386660763296077005897781865359668175060112229422018314310\
08455709470779680041826863687109081473697909578327225785019045017459909651244\
99904505219227329260639705174122472930746926256090682562651534425321312568982\
16097701427183515629645376791498666009921325924361569492750643930790712286800\
06129228022928459374142177782481808695198485`404.7793571639121*I, 
  U9 -> -9.367069846148168967148261568297873268152764170939678432709247977415\
44509995625238430731320775237907546932448659588107410217642471911548903280586\
65478458669957230518670816019287264514395108589599726846367912734003679301031\
42786470115948981488656985882697803011833976068347467427117149729466190729772\
96937431156244276674727723669135666892338396131012730292263698133612047446061\
67865674411543998549037731179299979057178762569426`404.85815860112143 - 
    8.12176439655690554777703697692982283495317273989922427455281277374503650\
43687382306483228984944186375653813179098426025345449192944248502770168985029\
45190380464601864410937362761028699728138028433833187197936447755831884514767\
21484996970431203784030436128573044890623951029766128747960005233294693852709\
89272804650784813723001590774659709116811586898816674826285235852438569450644\
532293103204976847030858027533668289908641263`404.83900383310606*I}, 
 {U0 -> 1.7732899429091457298007230550945928135572875099881420379631041184896\
40339605800015206929694226990120641055362975139458602334203160572943573509981\
56439562999141095420904655616675779410335660297017354441723239116821081375656\
20412292746708674352144103891965605925804580412610328980844514162787893024108\
10154038924649946942851017711110366646909444129824722786345265167316390792407\
7801082047386511646517136727612449877303836839748`401.3292340898074 + 
    2.38096260750620569846353673453484114726160734180990405723893148408177688\
13695150749689962866826644320698173633030488338239131551008739580092590747546\
17128692680055975743083268890040183893308910360847350664412805673138934372976\
33521502502016080486777625260616950492970883563100157649831184352634659950100\
88351245745656199223824923966185162943809079501792405440025228691554003452920\
994745615568224764801556188088704987545193635`401.5006173889062*I, 
  U1 -> -1.228084979386014631193110652985259398027780806216655132097488666648\
41446296751225996243384378463638160269482272717466812945163118192511153881523\
56725060623211169211286814209770680743986768587559316691473731446701354998662\
22755219406335987474975156204494531875743885109245594038018832493771013285987\
75196791121723364873634780690695660357620422345363012403131371162162947632694\
58994596215641729890518377615163150636476303599593`402.0018843403612 - 
    2.39701117441518877799458384215668518906481970209213794839613158482882738\
79732547211185013017881291435107754771033209500477362592682917331819405477471\
16878442515587651736559910270060729452490731345257820889905220971880822592535\
35668125307888858935286442074661932894152968655820735374852039457429240613475\
14180827087403897949577359012755309430487666988754722567227296946102313516767\
408723545393243260672589328411175505047172509`402.01879389605386*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.790096241442599288288736512930504021710722114642875073588444290658\
38380265348049110481137731689284783615295453266451793370001960929609472854683\
98548993256399812004466001998902788138790498093877705415431362571470778143802\
84894480473401398053972973623079633927019223768395237965723390295855571651337\
18075369986023986338083316436615190421455529398625558039505962395620229816304\
13546121028956431193852399580187433725957780156197`401.98363399291253 + 
    2.97469157037601868164204790901836132217143791560379498440821560621669908\
93068641006075676837290317657242855803193812201070347824069029968115045359739\
34251259883985035094441106783888778873949145848592445124708477431184323124479\
28116965078751497761143898976474442879829950712373118046293246802170704599438\
60189285055671317082719129277842169016221443013946133461886856584142146163472\
103627546556203168964519766699815638994097856`402.02307952668406*I, 
  U4 -> -1.604990905442321265411390724237272224992227754883061911357385473873\
59340961852750423238909361756400644026355942726855011128349163378164112048346\
88302249228071173893627385401535809780712302681043975151251399584890772954897\
20529907823683600399683160213341360360660816107285586075399258731768631391990\
62338421724812292523906669840678143726404642321547960706965199515089586123499\
09833739796968790198028763404219826163353746190846`401.99381050541024 + 
    2.11770172079983560862932415831675857557462855465358763125005592645310273\
53665611658762040794909851403357731444799021645116545508969002936090488742280\
22767078797184766104338269352031065133252269123070784901204702140679487594337\
12987800660691864149662668258471481048425621228692076873395791173598256465642\
32918081729678788723686592725514952199673587510031182751835954378502336625909\
271791816815680189792370010778845550524980948`402.0205750006679*I, 
  U5 -> 1.2322728615828174368361655142492739478829088298067431495591711296411\
38330020123729493231405147815569859584897063174556980992935111325108280900067\
98170041895479474279190314805419570917983085669726727913586662136179591679965\
69042698066403635289958794313154597715030387825507547055920322725923656456314\
13097955621449840624641555290678813928799866024872659322887210038017719130031\
207178983307286653905509234631468335239284811048`402.01704768233697 - 
    0.69901438174173204721867391872833516984783588262991762979121382694194027\
91483172381915662433756012722475268051102183047982356532924910738887905165418\
35368308186184205222226906609752017185552375975989721581330861413191071421164\
62647852594185939731275426203698733897486878670494282089561682962729973870563\
13103858690779817544386346182150287603277453037621642296557157633489678632635\
312608716333495355042065846731018421368193241`402.0047893350527*I, 
  U6 -> 0.6981678920311756699075977664796951098010795446440979613685978605621\
80116403452077065114222887195190415736211961934033891055193876252883726440418\
07701617264353434199294302520964973134162185329905374021344561881530039942321\
26018968543562922660741588058802836283087349184596911590162440319490896428536\
93187642505173775683262514483480670284419680434368547289436794851926052788419\
5578401533998360158416269946007884103185612769179`401.9786054077277 + 
    2.45234251739477887348896979023599347908515183726900224975511380606956279\
08169262217526810566790877349381524575061423627732371478146001169252695559573\
47322571787365740583438663274882539680737362154965745156961251383630422796590\
03927540523835099649730357090693595769355041747449331335595144893870125791021\
03124661099758485582075679672550992813537243330861571736730434480873158594140\
200800180691288288307363056794042861952213148`402.0261083731134*I, 
  U7 -> 4.0882782878113743790936060316678680868300564902647111451317218044056\
95128287989925990011423873944566711179171967674374331430382776158516613106727\
50092978575016029703129845903439928323995118497805415168405308006122960694020\
75789495165182547963056839800455014178400760941969047329536099829920789414545\
84637379591912591623779561886461405710646238256765748283518308492513560585118\
6135593561466132957422758016051116367782466998781`400.8419220525329 - 
    4.44642745007160065960295238518473749138833719135685941011261960657060712\
12153257107318877661431166392701179147838722858944301164086757629591109305996\
74526221952573712039516153912643200523393372136874255911089489912823113755165\
26567377846540047485516867085688243664824153761739131623297176662332637829391\
12763032288204163513845140880571740342526634040748480646477822700460634500165\
618889241223524363069582394814627336061064501`400.9387437623921*I, 
  U8 -> 8.9877377491895997847597397573200580608396820192721624066828676994306\
93297216677710223783415492974523316313856142379059182244652118959870972889587\
72989788655716214856485968918940985841336168640674914779160416782491894540139\
52023560448710614988211920082251067016647842346219805694196372389353972259424\
56698824116380982893071979296775375758083753230703627469645704072407399339816\
2858139168905006131607854859997466128571064394768`402.0316033627625 - 
    0.69336366374601530350858340963674786907692897748449420724612243278970141\
14940605512988180535940471491095834721880459897919491146203235076560418041397\
15647622420846402640767738722441814963901594088027772629891672202504420895766\
73199972010492670388111868443199830149532015876895474631173071209220621536221\
65734623775871671738737633728473305408677864661906401160066950334700059101301\
155219469248879493843328277215506914357751986`401.7927706155773*I, 
  U9 -> -1.606883271591715052853820526137340984331005759516649470828870868267\
38479555034998554523593428677191010177255044483715944509235273448362266371655\
76040897526528619167980310403134936124513725362313016001270465787609966430697\
49328854134764474103438019428002337964942453314493279971065617647077384056748\
02254021111101464225641408861503810925729024449604743056225934227462187228988\
31122239690023428057190752587610587149378716102424`402.02529672869315 - 
    0.74610387693390891057940707530312079545260225748931478794523496406485820\
45892686456645903462839994342751982403562555492082499917581470418661353219222\
19874811908654145053278803603383443407136088474345572291385119134029639734945\
81268586684212639495695975138830380052303975143848167156330466382049583986626\
18028618883605152810416001392827632733818473837863831924436558561669606687639\
493711503841441338666713050040043004921237563`401.96941389000597*I}, 
 {U0 -> -0.215587908783248212967520252238110691240487098341482100323037808271\
08658118809256170802259085077968472009946948485950220352538765531241240346165\
68671844156132509152978008328428331740677940764788683701641344282365899787670\
11071744860636817050313932886008740001368931291241567346775757245516137322671\
18552977372260614501402451221231622513043171066251270744912614261537501129771\
92215216503269836112838115702`393.578919488169 - 0.66078391280755636102951012\
98737484356685375230836523858540750664821497473327597237783482516250177028273\
98605736658596745103133065805610200995562379213473023273325922083731389006317\
89454479771841213720444959618035272681824711228010677950121728540079731880276\
59225357310093008859249775579120730597437689276772552837669827457669892233287\
0434376353667695155215084113469690025969234156039285834423519335163491`393.98\
767285127326*I, U1 -> 0.00752964162141891575105095949431803096146689978592652\
50788467915642907131163175137222158763100869967920055795680512026122284258722\
62925694425090776706601488362609059092228954496916971606130136725569026325349\
78813173439012686746790940472615320303241214337282991319904745654346640717982\
89350090120350779280703965210387607107812014904170529540542533481989309908343\
267643983076296458910486818972176876894301550604311455567544587`393.845083828\
46917 - 0.0254625924158098637332150760527695302260502442795636661655737271038\
66923101943103969938990506683456998112996728992601509284899250989830384136413\
02653164542535826193860176934667354768530303916412109469480536937452574065393\
84390801306194979039252883381257641226622635990872438734013916092501092177517\
80984015590637498325498697080353688854405896975261378014342902063113939293440\
3535473543996460582369616168865405555535347847109`394.054675862414*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.516565188515361273503564901926275111055004826748475971183861955894\
56509684364715616977574385003019700110029999532817289840339989394735395333886\
20562634489839580792288919434719549390320679795727868654025821051508041718703\
62130135442934675413235357989878627259082479402174522540557680192208608279815\
25071535955515898765276887203119850292244335744631728620069125530758755674463\
587584398200876384707403128814`394.0640550729433 + 
    0.04806057253946087283295701269373888566268108502692324130391843660008055\
77685480234068541690772639009746106224087906605326244485198282383914316581164\
24315037270840012006404523413753846985238786899435299658473327099519097620181\
47257387691414832343390177974566225286995310716991954953443057366353628266020\
46607989839033560159006669723778418169723338914792033603279230598950127941297\
763715256854026024087772667435562368908532902`393.5697862538155*I, 
  U4 -> -0.010397250774644941949970659442174580043484179155691954953133688332\
42228339016803132954065731721304574860949265508555986273409524863029293312970\
93797032183170399200829026680778144409605401114405786871859688857545573667312\
08954835275439216326514049045129175401774578162740232952473766286734321495909\
82283399037855038486810949035117089482388793993960052584131361791495554736155\
16463688513513266897519840677739191420497550606958`393.9508888786384 - 
    0.02376248807885535543241972504033501862013501475515001965403778050345720\
56901304493740572747122230789987028633067136979142603977910960903653552173211\
34111526395548320582055514889154393843904276127880951657157490611742341755001\
06907850741472084951888246795279806048688317654236735235870971256467745952550\
68209799963237928567903490610502872081613004362417891726407624487778956160751\
432282672547033322661811011236739361805712683`394.04823058536675*I, 
  U5 -> -2.953487344482958396289943093360089559252577463629465992053958125578\
27088074552675723990150270707746947671880102830228196817803194550751575184471\
88165882084752625160722397124959359567099790282387851655800665790821992261599\
32738603746101628390278655432480199259253510432497934484475585675908376688132\
33729623401317052534057417147343458829830051581798534785109247499159572810690\
318858441425933067354937093922`393.89537032262916 - 
    9.17612812755810187540543704024651898294922349030330851941980549604277304\
94456844555210349030885979407679420149130905308946331177702303665984254319797\
47813062947585100791748583213070654050036801627377599672557159961183437618777\
66308667067593046664027661347128777378337195167288629192122219270861886653415\
41515193144542605952508943826056228839262432425364208397702921882113685744354\
2507892997365053761594036`394.05348022216634*I, 
  U6 -> -2.467925641696569236122969337181381462231964018940209854444113171660\
66234586041395700039610798671278869145799833690439346657797294938723695060504\
00210027686210777708679533904990121085563942981881714190222083347644372358310\
08475321895859490067019275212315472691583696978051739041589193818595873250099\
18796532864710914713873429268464751683937295581013017928699795091321829258524\
362418366227236201887649976761`393.85848083921775 - 
    9.16516381962977815294149231402614629916509465603141463333216392179057917\
64119098873860945080632686556513589489533633873657869565179561336318015844549\
15581306512393436524806201384375562348973811498561969110957481300612335657269\
80537183654534070701914936178199739344705126399393760521202796761412880272931\
83257487180618797143803238491563396341478974963106553258685564285067239020728\
3723305159833444773309137`394.0558880676901*I, 
  U7 -> 109.74473080263983499509253200378454661577016579906298466474220445575\
49330497167834478810410777723929012487242274786318592074106822797479460046657\
67407676337305172502828483656832161792803172362075429926512438425693149994897\
40656648388420691252502786837216359644289248755138209182286333206217808980477\
24691517988568745587270561696733918076990855119086625730336206425293058929188\
4269831629510497124237669501304`393.2820426962061 + 
    505.554657860264133596518744595268804939450609002051362065194024125257828\
67747772608915965165212348379846649990026426105461005392736745831274655764172\
87725947334538528747034088791210896824366904707641406891760576920080677994177\
33050946235569488912569166772923924715303959516818686105348403822191493120413\
65094111257588806912797324060429143388295293842453568246813832888011266362299\
163100901827671036947695608`393.83382165088335*I, 
  U8 -> -0.001428638439922234708612812875152191850682529062823511867009071878\
81852657866050413607432855599952465718302254807463761936110277517248238807288\
98701051991764940058224555453072676417494479595045877861310556610414336149350\
63661005865108087722920911294102957693977760341350918406528933656561913445314\
09190970017111888582553960236463291126627617809658257595658156712893918711193\
94995593070614646068857675499025408183124667673071`393.99059024829256 - 
    0.00251329711840928489079714907155882429129732814638055371648115345890538\
63654786846062808052003042584638943896944553027671288357177616648796926346210\
69531585325255321980686961895057907423080595133362418231095417685275718581203\
42210294628903174012116537123904593397439334498689026882140838815005735657930\
59022055465333103447749886618823074216776625692177916260246494401747600307730\
851770412556566622362598423854256406391397357`394.042366671577*I, 
  U9 -> 4.9548009044685235468629691735407886365645898782223950873095113071312\
28811260518509547023005173253231934210364284840656249040449014581852186828698\
72989113704448600735000364574390589255046993321753912141850071638668217506990\
65333210720697193007852771806748137858163354659496372844729677934261707743628\
05164296379952172962223299643435359637849795774210995271195755733909567377445\
27449264040358119095671633175`393.8593366590567 + 18.328013338555124062130057\
65829861129897475549247994341253836099228191572432011101588986560061644202811\
47089799301518684429277661992866733389128959619102129647940051660380493366015\
79757563427718871216486529629198818510692528502128821453229196042976595799899\
47612913158090121360482629771619473844172306251610943579087203127730941071038\
239456024510796056925112505095661399235552463334079954246282632294029626`394.\
05583904356126*I}, 
 {U0 -> -1.057269366258145240470592580501645250794824439095714853888629810265\
39438636498121126274933438406120765548005597147969381561297420910934525122570\
78737498275384822002843165455793634857089260013593121285936138205106863320094\
62498135745962067208564224230761707576801245667187319406950892522620614763083\
28088486936715116182514044219910509167536967678527635427452023788480765507850\
23729576464273225844179511031708191340957085081841`409.73266581305614 + 
    2.28256575759406092086824234731041965861621248821365822269150370169627678\
12739296851401202801850757077475132302771759310970850815802072414358139140712\
62106200259230919483245321730396849568982816370804965568684304038343590145198\
40828206327075321933875975820552946584450921464381203826692383110029930965869\
60699615362460727696915717908772487747575236631314536794330929724637703836409\
235695696417559823882728843851030292788567878`410.1272416342427*I, 
  U1 -> -1.176411999538359834038649974621081893364348363654037523392627087773\
51439013842489433693322510899841685532383280024631904948524188132136717208433\
53600500723391260272031077408447542356949852623854173209395682275590704250288\
95480336675196641994555475665108157564125459323603531804524609387218208629825\
62115920528750340737577875590225637866575412543840987237222658606263675343817\
33477022925226278002204372992627430287379779930814`410.63327348293666 + 
    3.54904562288907687008864689787258711816302930916937447374316797084938212\
93590618432271962378471209715926680713110910816366635476624475838915151253899\
34008908237341900011660620571411726143892060584603008932430845989183957945841\
20853671055237267981662994776052976092745830198333476165379394904563416370337\
88296248074095789992347779112478583646812432625989930958437067699244738022204\
403265836737521265107519016061167466141277958`410.81979802742285*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.069045995333510645179398821944456173007000028158768114745919138455\
75330451567938379910129849109477032459131728099000003963177364857495633779439\
95776845598995456519945743218552248257076308947502496886011924543068820873453\
56255742304445366826290755489136824451478062265056591299680221339301183569552\
37539915237880563476311636764598289989225195369421605761509263935041410752893\
43064959587477729678618999663730053381436580145304`410.53457583448846 - 
    4.81900501526907124707804829473820983149662606837478329876433279294254236\
75262101725463571142962453739159334260296084958426085085869927250632853298512\
92866748126597549004936970807099446539758386868498563030745508082383268195658\
48087385618062115540728042910519953904930861321993685449396115837741624921935\
25704280920843973903177185887181195665717508962440725425993336940964707859287\
873562580623750006668201895653916655356824312`410.8254784557421*I, 
  U4 -> 5.5069447585543569076445277695572536114929255345747351247590185338953\
34256581740582413522290623772890723175538238273846953151314910676477498674806\
28225808951375060455391390984225381598383772019766100573161611181249686954288\
32953364845545133457808381985105890688332151081166048314674737992510061993481\
09937187007357108414706792985904690890645313499963927735790460818433702048249\
4527058551825037000991427868617163837059726198762`410.82523750993306 - 
    1.24710710917468244361842968989286573841982023155029287220436597486056751\
64670389345166452457157638417852162827142554705596107445690254192916226342987\
46190804505516872393530202276778901369109932687259223462101302996491216371439\
06126632592398663956580207464115335417334815001409098727291324675262736203900\
76534257952475441754625301431835524493903687191412281542314588134785652753808\
628499501067719799545406021421252121392357268`410.5395144149283*I, 
  U5 -> 0.2835543075998519088584031535159755617098092071828685658637135569470\
95443943979810967106477696109415296104162004075709522497554764278812082658120\
67524277007322354538807967866304110499407789037435840967290838936883364575666\
43990969150969078911229793374064894901920147526244457820835709284062666939787\
85513255214515219132037594773832073524831248244986615562737964096429641557799\
2803034734485188857537174215925993086594608810754`410.6081415327807 - 
    0.96492952714923186272035704580655724108913530636938028701110382723178365\
70162973634973816819324164837458976391306703984569238713749279447505585963192\
46971953149948999501200457614163003649362234154623215850283639295606238840919\
10671556746561425976401475542929390718735813892009803951356980042503204563118\
56754853769469546679829098049803640569411882600127722114847257082614068595678\
629184033707161264074429367488870872362564552`410.82173849190207*I, 
  U6 -> 6.5730731155588420747271670324520297356156628452792073257079501777493\
56863180907829666552489358323908276367257321676906911961934943597124385830346\
04462635298808831339919773503000226052765409101808564472985671139424042090995\
34235387167417319439059786201233616980433461758229911306339879390863787626868\
87062951876952145578981510740109745733375219164428697749587269042576086091490\
5367813055387064129468425639445561644341200174571`410.834114349138 + 
    0.38050547358693591720400145004099387365303571178361313551866015690744070\
84631872982356427127965224477938231558845660193295768530290043515552277863048\
94206130949457692410402952866743980175435901585219655154052910276021781217832\
42747062409842055866101320507324663426628051483853256449813536927210206072312\
55716113196016462277489767033534319524388475665174291589518108204402120087494\
735330673629724573537871490083201534183545743`410.12815712121346*I, 
  U7 -> -10.93844978769364348551398256827412370704628101968021729676241177548\
22328540833585871859672879787484706290402908276168861734401954008462630623991\
56537506573576877168673424182821828016133284982421858898799918733925921582956\
69070372510877420817335367765454304267137329664426608523142509489029045178562\
67743644711901383144735405193284163137119824194187770160944014396935079351632\
876552220645955391834083706380530744333538112155203`410.55419126092875 + 
    3.43193408893656658438333498222806563231881702827904236726688106692285850\
38716571580560948230814572326045043760646209995406219425070945859567590461969\
36233377675815373357047744001712940093744803493130326709102454720968503325284\
56638618789724244278649834027949767557782867348660160430956858034042861745172\
28253278694577346377583632670358518916254523645118373487547040760597738534800\
131977499595369458636562586658275585607426148`410.105594792286*I, 
  U8 -> 35.904621776757692932431017349511006809301207771257963431688806554502\
10849764906897669876998726792065327054269051945894948931897139651099476541426\
57842313325943810259311405526386347253787407702811871910613352819064109112443\
07113274605080595016322110610135510548275733957639170446176753844016763481645\
83420399156151646777121822329232020169966674330329041032431654258953841433939\
96977635163050400497583443643977861605276429459704`410.81793839892873 + 
    13.2012893269516193362361702587398905096314286531917635956451248280058682\
40023958528642314867162789908969740363194529922813020426748646277374558472228\
67944457662470174743661580420140639994528322705357510732588985128638217860702\
18644961980512838903162964162705343512002558220770448159850946829394036890339\
55133371511682517369752883114531018544088991090604452847097532722153457473309\
4888825601687838129833744341373304560173973553`410.65364838623856*I, 
  U9 -> -0.098268795370706990078520767976503286214980620582558158570456805692\
56425106292279048520351709976205952956235044016238155447949675895426576207409\
86019502653371612879700280894140536751740582200679631407998700132537407988806\
02205745826306998333883352941471923579615804338799504321193140192076473970659\
88617568776820040901146088655625570096273415480309729218770082960847843086712\
035231973177508617944538384710019389445134047817`410.32129398529514 + 
    0.96591762959592882460482714542821544316438955792881644129937700861621562\
02922895334363820198026324099694191700049869942880702993375222724249458017247\
34327873491449924377317363045940428016041456072043514541644089969924842536433\
09084205339726602538060479130071528480421146135412855640536377866172234427142\
05239744909107512871876969513317193006385651290917925584124718641002593465393\
62396651623607205915188115168474628278408916`410.83178785964617*I}, 
 {U0 -> -0.155678615968249476657056530561862166112702783803267309411210746593\
20536641763193256125125834706169404306229122644249702441234868364704765441653\
13230665936651332844379114765034104479121339876828337795930367493343915036062\
40067761783723308989287876862394332502859901797416168537775611343139765044562\
14956189646407376619298122234883271974564532446441980882318290063547416503179\
60462796449108676648711789194471547739520835100029`408.074637459845 - 
    0.58273045532313551518004137109316563870375517306021102028917601469068478\
50065212641944124847529892221935196009830959538290497912156149411860916396056\
05742269697721696876851386700017215548979314133657978107534750993148155690508\
46560323709945948130153130977379698723624471302368555057572576740689779588081\
36417439771891140617150211431359518261239425878927638270685443045195768792207\
141251104674828507160804991045636881343188614`408.6003168123782*I, 
  U1 -> 0.0852194911287819847227027181180835837670482005428861793783307177426\
82705537050082610109146423842226376065059136626403756701564407796039996696660\
16975980591459679914133206386369755877224846304181651550796587616542311096539\
81472170249526390607952987370660462774195273069304828458127970746666129134859\
30492963685732918584024505042151998339020257068182884085773133603331369485090\
4282226348548320000704858911628081795443883416757`408.8649255826559 - 
    0.12558597850678607400328619698220368368755288713834678421273002108581435\
17750193877067196977836191721397244558029092571581042355966863753807116039055\
65560681989798631756842094951308531820748172701540992766880063055959391869877\
66317001370417777230475451638638010712428131309473854112564304761769271327331\
03230454675051737804849906055242884159807818036240142913698204642599722746605\
537072151779878639081710720107379342599852105`408.89936767612545*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.660859870594606710025725685803898712529820188298969365204895400642\
06263165953539653163569004538923717147765525379892133391551441035905502150066\
15739057396647137276025729187087668112184949686637019056987511247509444596424\
34997342401730546493501167441060623665147668661970038939490603387999362471849\
46065786732951248761874075591404944375529149928203386622324737782658943203241\
68664881437775371790921592320521385914057151816713`408.9203331696601 + 
    0.16829686676189071255471286116198025206115185022716693254297944419824990\
75453962694353083321892935712280974561516252798511094421766613005915510048372\
58807789346400279121086215843039437902833905379268623534198429436040710009526\
53153890982431757874644726193388491457001831910091866361080965476367514063541\
50000739202879831682271357796574373338091094469817008181728821102372105349718\
25100666817424302835192626970644539046539372`408.6712237390295*I, 
  U4 -> -0.014011740602781255367621202310947484470242972376861046438413719155\
12956280585106029381742004665952870622476627023159462279402686447198037557699\
28084761505057518198954545832590102871947551348227178820560861018170912760940\
55428993619322836824640832345054431555482173085006281135791181952062491294733\
07329035353171026736107969622596629011689563766725644207242737936342420391797\
6867541740239001753271657827008939384771466815372`408.42675802650854 - 
    0.13919538372898067292445508821698764428983026791431724114105727813879635\
24622793906101577089046545060278031299811934083393457815773558326392565431298\
65781212252041466651790630544246236211045014322273277201960651628220565173959\
05610938176995875181031225755508183964672028769841214484035618693497426536543\
07672093486686828431738787083323471754791771068255317850375012877301454265085\
70057044147328754258335200462389624107954568`408.927863999478*I, 
  U5 -> -1.146172398782196536917614412910304394330607884289685889380496500811\
14754247988792569769619270552812931895739476331590116051175701888536488407013\
40406655634728751785615840953156116242431175065826826235419866052696563329655\
76642194559160287785614449077627171198529006755995323319282723860413204539644\
77425421513544278999612239589208668491498165747419724025756849657677307517667\
00113231038988096516266375803840361865148394985602`408.8480911305636 - 
    1.45296871787552586927021734805308133894010177051378009627572519767823013\
77619024134879999304020702719430613316573501842050665375284360861349643620346\
73511370050832867494473916059389326058242661239285472618594568694892040771778\
65459106781228452057889950929736583145969591017337551584092184949097183107290\
83233332174708112995844039973720922575396703223125339728972198856506520385635\
003144668815033481371552945130618669486385062`408.89517882187823*I, 
  U6 -> -0.732882720246355180811263470489700611240122508937243795117898874120\
31569784016692870921490625989907884844944294646770970404478859455123596166989\
70456233438233263259696404371903697069099759254358194247549115339723276741518\
98848309911795441617088754996334160302374501412122177998783710344189160228979\
74914864081791672306605437065388163862170641116971047146356419349099211206707\
26323244017169198349365626376850199827481534898395`408.79119771067207 - 
    1.47168724798288211569291577965435610051348924308486383356525017602370852\
63846686190373167887194751948302548277446301957053032198571802682945661776095\
53923283245108042950380772015257384085741906657588437409907510607513645043243\
61984525813058512526174385467202312685011564357469496399598786251521427056525\
02388465215964252548391768679968172678572951719239456345659436353201371752013\
749374347442352413884955663078571376468263506`408.908694248993*I, 
  U7 -> 11.933732717659738726568324448451565964512250819301538188860572188072\
05723451284674242616497910462182478842606146386139651207788708892922129633269\
92552518248344581775554502107286660756561436200341688689229497962891253258107\
84816608711513475943624929082324827861867569181709515778029305048342262009626\
31088769224497549766334211583899510208848089192222234309199356936043985515666\
60955016396518309728844399215145009557273281654372`408.8404378884207 + 
    11.9507137176279840781975442202451600963682805029243572473462388824092179\
73722218749494199680798837042214398242956850643090250820476428261549854958350\
71772415600868074868125425093847387719527415660401731760838901853328059139085\
08304293008187160304291884705889640842227898932793534964747263444286625447037\
02033056716992282673909231951129596784204246974414150741261164434102794187747\
7384049162805598793791617747906250326718501723`408.80183139841625*I, 
  U8 -> 0.0028621779361256808647515222421888091572842458164039437566268422529\
78982822390393053326486309034670183713668270449857558909545031928839997438916\
13281520387464993112398425822797872108335793392563578283312597928382401498409\
69757047399978815458538109256122606972507223349306965761693308217874994571483\
33702448500017527478135727328805352411409494126010770078861647929234895342979\
1472760915461663416683519666795964724162042233407`408.03008057988524 - 
    0.08928821423323664059275914435976047593238119560960836005996862516670019\
42001649259479007123429992081366255389999508260939608807813288535790519166834\
42735683993486745612048291799381806537446922595945275157953281268376171141376\
13456018599807278271773415387104822476541367388570709423188486582074044470699\
00957557355646820783673485844910698885267889027552806272361246539461430760932\
4126247688607443651350919103410893677190942`408.9312614673286*I, 
  U9 -> 1.5885994850844687376308639619848136835098623533977175325018807313567\
26402659129297377314955907727457248881310926650334780346033311237449825067628\
08102496116267940547875336867658671955075616521004105192609754968021485570714\
96424925453055608771472017335670448237393030833286365852822747263575930609455\
12458030961813324564759095659599079189716140477818098295855808870793798316745\
660661176373832741866445567120011354478865502281`408.802197755092 + 
    2.95044614677220359694831177232285833936903973834347491670158450100739894\
34794523932280646061963841711437506937840740858979360831023999940700587962403\
05459102348627753419893361797593601095136680551855458671326974367963545597818\
17055163279405807380236712860769726653943802893137128055521930120723517292342\
78178049331830132832998564127734169378085795188991364906042414860837675521989\
374282338725302112450383519649378285884113267`408.9067898160534*I}, 
 {U0 -> 0.3662938441487273545885785971740759799284237857288567074630526271889\
15968522582139443604732171296507348489487508612130996549794436759347121194371\
88748231216134703273961762331415774460565013121314431875859601778398231367470\
37896202524105769262455617199661355076697365135560392887994757673351113590808\
41113498605229274998314550051643535329015307193048841049927788545906145622954\
89073224953782282252901933983603617672993266109`408.13293575486574 + 
    0.16388613234634107045328726985599238255486945480281741492053104042488900\
47545785541811301806326410961427669420785041543895765096831985703433825196186\
86434913905722136291324201294020734109687492819843974366571762778435404001863\
76098841714558703043842583255118051549999730304503009666056411609389656736029\
36491109704998577174657731411297441437832667208179432093228211838925362492287\
244374140309113212957797929467855820648148936`407.8468520882707*I, 
  U1 -> -1.322050237569303656807318088173102161896305828655028815813247386001\
80019830684850301904680922372988175690692661502016205632142978252980253739194\
00880835985029374788147786853595862834967260587751663179814579329686520700950\
11747225195065308249659514852304541904973408062004762341898531228621326397047\
35997107543893861305023361464246912765681495351445130614196104137488206152929\
04084211116066176358385548759705676260733318493321`409.33616148911636 - 
    2.10893348266189535798913579520532189122304622347197129601169537572302421\
35385246772677381095708413843698346750167686248808458588424508342071474115864\
61371803130088991716396444796859864358737924444862702592914738190527418334434\
39866883082990751121504872029905818519201251020335864237731290194364993650358\
70183698400494574425048321186876024677530930295769742881510304566902492317905\
475956887051366586739751187023171068045415042`409.3948970038785*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.122076289151962594343122369291871799131\
19269020555467552188513779217936446484652095713586023129914062455489114249388\
16088722802495337359859298819775599271375540794902883435398156392432809078921\
48588831646360542383085482219789494365521894210370068333542236221307481262350\
54629527496521750786394466263637647774791101672921811288978900008094571499138\
61391616822241634312969991225026112747494227670207079646884254154772756102522`\
408.8699364245172 + 2.3102425541731561436445556775833121937521522233067405518\
30536740169424695905469990776864337427772573951588271187191945222050909590799\
64157604037513599431119529225255333342779488755169414501472572264130958814106\
43476546178068544574087250051729097881115527076041686215932145954601413209220\
05611726216713263519755083518749038523175274271617086022784336910023081588684\
6021936121632020692705367874429564608789147496582227105730328`409.41105107896\
17*I, U4 -> 1.874839664638818140152561516537308946184294279037588864587556818\
43741621481988207340054453713840539366273391327752187481859785489627515625302\
34513745211020993571066584336253394023176255076914087799532212512905023597456\
24726252855517646660999897088461880835631389530422825198822688409069847227025\
25540185439366940336044650405448993450681126592797310265246170554684438530466\
36245836420480633049866112932465862277978173442597384`409.4093019945399 - 
    0.21367504453090832086194463455074921439485697218607489218277241392505718\
75367358827448624130325036938067063682661050713515639508294075574468571079664\
72949533433879221123025832437118610762949812048183920043542783592763504801050\
53023664596425455956754669165430581597456817673957490329303991083117715455566\
28552128348040456223342323918854868999693033047920445968231434204895510875666\
645339587275891815339877267739509738159559638`409.081432633789*I, 
  U5 -> 0.2378689886621387492309625716758735324601760787775366187669877830013\
35440059174897278129100503972394248023717599997539501798921601646715898608785\
95445923704884756623878866522562481922039906595804437528435649403957635133536\
18023003916419318097365076182157783549018774961352090521409328868288456027507\
55683534839773477831066190539868813593061678475906979209775958397749855203899\
3377688336266068833751248993794321748123301445706`409.35815405500756 - 
    0.47927565097894376888794155822524947044861467532490814424327215689117754\
44890039389631505465900738292929334280958867794733067920659722138396664589842\
76942769946901536067581891188022616408575996418828338124284941685887093646134\
71766596941418534857082245867887192405728842983054874383272896317858756581232\
54691278669874427518560974712364395636058058734068187876463886869994750935155\
040174770524584446691034030725841787208426312`409.39272157096997*I, 
  U6 -> 1.6176634490462750642664840344177786776735743274699748982175799098765\
59722947838967514366012311312986167183771807602285897348091402893621480372740\
05576368427669007272284146034576624624730672093185694565114761358473808161000\
59811963231244932705411559749380761070574316475069364903605674518575170567098\
43541210050333483669356624711653522099230840701951065103718379453973200806232\
3981970073109510820868213200516580684927076127425`409.40165738827307 - 
    0.62126065287630521449322156814985108186896405881051170051490294763807524\
22563314855184270847403074711008421235680500697545456466237708253275731922162\
62794340958242343284055621553770841169950145079294957301058572249976456831692\
65779815113985212476119697308570975994512123272544592631714081212969554682761\
70789297643449286669484097381194438739790632258291413345849241859199305452706\
819568104330665105450772312975923438939056991`409.29002476559583*I, 
  U7 -> -3.072415548084768732967191356573179405854345739388268669368130043352\
24893708234709463796507415606942303674068027372091390452646928497354253038811\
18715554095183708934445137385853064282961194215508690310544381951975114393226\
66078169952282564716172981910335000698257848831252406977203860615661035485722\
07562780660673363632542964961066837572912519844327763676648019708241989961473\
0019599871603701517658812743232176705128371077114`408.69129846959027 + 
    1.08605631994219674739989308488001365526417842081706393515218414080111639\
79285154923159945315206712009445591411766476371813772419680357485000841106387\
77015657634302903173784488978366783521017216734686720643469860822227449072561\
32861557610261271029558662510603019670647632886472443128970109643581320139920\
06921631681214386087061921654670873632866177230831107100900527179626449559504\
471634798284172802409841390513699435691680259`408.32340478771874*I, 
  U8 -> -6.302594882071451228499842891713262986006414259807408413087013229951\
85692560727586584538685579167216422597243409573720402061525436865548016334506\
89732619441867988050912896044487104357021454772789606979957544989149411633269\
32921136668765718680902245512211722545156179920130267801510857011973926538744\
37920015137572271167224388370118973106260003885836601971257734754215369199298\
5332777169162118990751937706933590433104530380902`409.40854331568073 - 
    0.88590125042616524488120736513871582558177359691068784445992035697178647\
71784174813349049361483940981386002353682168448602088998204448971133751726440\
06676939114735554285137029953631470029777925943987414318184067185130004096181\
25733914771822025161139965396357977207804380123675517936930126465011719543482\
44544411088762746679115539041403233850805593789071225030843429076034367649324\
772429774860021910354561165110318082141880155`409.17915986889756*I, 
  U9 -> 0.7206632693769519095259565068515810888865707262946093181899255163070\
32254223917214543273021721032383561645540102814391009157018632610454626761656\
60457641091711698077987710598243816335455618722145106760272634623273888274545\
37901574189682252587254863267740904809903544579313717340412504736534204086710\
67461293576236077937501864514895538566432860619577131026739515618062176181238\
1282518610959894554021943744872076607660973480082`409.3752087563448 - 
    0.97722146079166162442869815932208021370778384652069013025679019107341148\
10708208177942612415772600616010963310138885234419748921911114713351503269548\
14447836176688266171982035639437648628133317640154961856472221111632500773028\
04516343507584637981705134054875297350863101759265370491907082856191802822968\
00347857455015048928781364534278444992371748176156700641087210597103841829174\
922124353871309281712208754599296154238345175`409.37966321512926*I}, 
 {U0 -> -1.212159105502430278556851014969517800062041838340809671505036036722\
38036102787495908163471458569030371810096176419748395086028908166252877633536\
14812017758231621494750430359835768055431026399276578872325382453056106197051\
23598149346857110848914637355638438996048285474026980166023271343817966163698\
64556965965968174735195376538025595332488240787568735005836675080295534987280\
1741877664263818076708259795139417940520782136689`406.6494623617054 + 
    0.70796699421611588184585278844978753933790664904333030630664181348942359\
95960950588192898267692229588460567219817413971446981095043966649870820090119\
77487045609797822312063299138992617672979861316631985949290257948778590220121\
76824657247754710946606178428910032852514596355376631938092965051335347473352\
07781325675655189365861014984599777269069597829606212290354695273436009801981\
372972064432991894676095448110814232390015522`406.440776506983*I, 
  U1 -> -1.080750600294680090590079959409970614943354804488140306961816167886\
28385532165604824380105054184652677654673916567768142297050350539974117640533\
90391722360602026868309456273107429542289427181213041701552285426086678067313\
25472228753085287652954447811280270812858537471672618431635710972581244955150\
90984219317668056017003003206764376057009548581193954785263425319441638455630\
53947021356170310404148711651662089186470114988228`407.0036272813565 - 
    1.36435122881505037717560795652387386574270925497037899417976582439726394\
62785991923808459244433660584881602428489953168928966705740798224520979138352\
01965983864096407271435259734179526372992260542216583112679304463134271254578\
01308553193629400838368885212118192010609494786033437289373023571440321231044\
98066475487077928067680149698271156083307971608343498894111094320036889417100\
124503327099069759011772739068657270877154254`407.0341477502269*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.084485774114148844254122043004215898904289952698454117374778450839\
41717065386914789920187011669546662720491099027583916052762783290884239984900\
57162532101181776541942432288329649902920493251373681692897028285817308724968\
70742009577806043573776046981227049452864750292846949274393207434034490324534\
33513619412408389962155722419765497600780616703332141323324389889712392186228\
41487669026706652528968666710716807585277823299246`406.76911168142044 + 
    0.38559159461053733281809573884882021754040554484091237935530247456726408\
92539082295685430066260943694076198356237460846027174831401183930735475787357\
76398045100486099519663188115966814242322787331946084351750161553377506511238\
71324028230580664492412334175045260735973922315159807803233274632446212410882\
22894380879498316324445763059227326997447662344047353241616650350710923776692\
326886200908475719101118253559403379719500028`407.063314601626*I, 
  U4 -> -1.887106833916092709402980318365226965668528696844503290794508589731\
00902000370571274988857557841431965268310598703218461489926552029112592794994\
45946400267213335433389864699379180925183698039892732901091650406933319383764\
73189663977165498653671185611443537765191616375046282652145949922816932605378\
95123657271612002807282824830755529259713013739816170600103694904160199548884\
05083618940561785242233240275664620166029320618249`407.06950156674424 + 
    0.19328393388362595508147446033951488618122651132845300481513156450170824\
97001964252290054253387165856374312775104518035200314946789062376534951393147\
39820926449168619161863009609062347607203252610075156745296598703165981320098\
58275603575388943715226603390395481311995104940069782730003702824887869186210\
94068059553961600884288553794434683402419115074353694218709580828441760695034\
396346128983758731222179606374932377859171513`406.55702612109224*I, 
  U5 -> -1.919813591658315553279446114363451481247301312566215017196293624750\
96958103520968385291609079409573748164089677103906760387427412124932237424603\
35407747692694334105271779696588089895543366787912540978448451423459051311420\
94333030272816442267742064146477084588872179791966968761671892436667040503679\
86697017640345313288068789905644908907722844238479625261515255473677157593778\
49846931484657021693301660868537517771552717603027`407.0577140657751 - 
    0.62619244594901529824066235843708412525022362043208315064363824198389420\
74814505729233802556021202998578733882413401151646282450674825424355316248448\
13180398652702586363659853926124874409206820051058897054133056740121776361760\
92256003110090891223134171017766060041267668847499897761776160626011147309502\
94699500975132651717246476194335564769747713320738032142347499926289237095305\
778197512349604624417454140101881805082669529`406.85768193824117*I, 
  U6 -> 0.0968549975266286670515741482599075941024248944830960226408535389003\
73777438113974569709796259533351479149660346515578589908813973850682478748184\
65904083012502151856042822122816425078236154712666973753460379264466690879901\
00331104821768684949139692261507910116562076187717031862151629077199834741439\
26855437362397634854463791895975703157212240127955175247172913263891417385267\
7024469109211422095345475971179655791508983008911`406.8136466918004 + 
    0.37378216114158446486076891040077802920759036586111827260243193209243369\
49170619382744783223172421060152318790667126576165972779979581074798344397001\
34248191957390509930480726366341524654578503912800203036474351656495846253856\
43626124581660430760986410167244909231287891437476035995351091065685787708819\
25976942965697601500622031521063895900677739883876177417017688622459823382487\
204432969699998889954554535204886815532135099`407.06121302115474*I, 
  U7 -> 0.3410020295967235832367604716954008904329070845905453904045334986946\
38219044822174439327116241834433387876176533861124314017328617891843425254203\
12836101082148849283259380603992461834125318595108166019588269043875850551523\
08229014790697642046132426502720404499099601090704732283539511060324673431176\
01459478204220111400631700639160775406088996708975464224381792698272650073141\
3498401871671285221663901926469007172938676269924`405.1985756850897 - 
    0.07029166109918534578994660246430225182057995220451333584506126905821053\
81310198713077986343651644326504826354035752990865465269963932634436444290361\
79035920909098956335716103313333131312496481041310484912067513174378815084325\
03800897411592806494766920478750792590871435511429702992660023308390374827754\
02101930445005893449286231076625036198903777090015884591264766649021746649662\
075791068964939003951353812120213613545900002`404.5552625988433*I, 
  U8 -> 3.6259231105722562829966395026015567910552385494102704705456202300958\
17156451320596955150244183230061123411214330276140291008682004526118799720334\
54306916066769676682004268917289475986500794013289347595859222053423375128549\
53597128229182438276803080757555444950259173257401313729708346140916805104599\
35915749190051646525795610131677280143300883623829453043791699125991940380137\
8868321197217542761298768875945120063952868425117`407.0543049062791 + 
    1.42145788947659153410165972351913427040460633052387057480269437276093126\
58924133476576975286007171782807718978556535131453604546339076171247345117371\
75507636130530799411181212508435218069492517728858475598006598885615492538229\
86337092225163717861131583216247161188134999221054712693923477688473215874560\
53379386387112376679556979786321346513744930788378434838576654478879320772867\
462048492309811260605900990128686481559902655`406.8928418748399*I, 
  U9 -> 4.4526238416040099843664246316702641330576378503508505120505593608281\
16630917168996046243576486173177471399438802757488719118253224174300781257938\
40662505856830575684182272143871619132790485237427498269188308628121008811254\
54481047733597243901178971767533568810106645583068342516763259853466059661054\
55677620375586946491952046736666443249794229952935859625191771665212263117907\
1796567813883785604880345674090500405896016369685`406.89767459515264 + 
    11.4428717323405166344940274582982628454085544564053324301006972953889985\
25039330728523351154834725594138928935066712458037637150518883408555595245254\
48955908968101451126337736049740673397980797701711070289475922400906152948237\
74052409047044651853754895971573181441369561192803414931213637721392165565513\
54816620557154617333982665148787274447169183642926998815147420848037825843777\
9952380217157739875533915526379249634293154003`407.0544549288192*I}, 
 {U0 -> 1.9447648561418380392975177308455721344187969692514528427111152936769\
04708902129807437484805780209872892617313504811993112417484723391806080602557\
85516299807606146476889326638011426574437414126732970691139249821843815520140\
05781619526441018103077606027120167940446478791016146866922390804231369173549\
42822235909033496827145464064946616237231376666387583663344604371512463687164\
1699311964431055359093207604067408808018892947161`407.2177728362384 + 
    1.57700259577250928931120671651462023788783529040178405400745850125301233\
26048852957874026992497583395519637047970467837189216187808530544345291008774\
33679026507595040822984883708784963760445659918129273817989586607455517425911\
64073795853395522870249559875322622830404215765063709957214819403200710943645\
02098090483032946429376782614524965544011838469933115698676428691188309667955\
801456308646742089069338766548698253960969271`407.1851878804182*I, 
  U1 -> -2.258645430647209062446885419695684525711055543020021099981194755657\
58165772381168398287281666470274792221478373312556460489120217528420199093466\
73994016553010334177681959654173053469432439217850618571302010897154560055496\
43017478645150938315971084386754681342578296057867739853552214382057649011260\
61133771251391960474624429555274562409855402853731633002823946227120608078259\
17880418433808073702914041149452143017758240491626`407.86337622095556 - 
    2.31435383633878004694738250896130960853440828784637422786098600232639497\
78602313336676924394485590593945072618817759658029977312073663318311768097631\
27566314595056791813268384026305153474759275188623203120931230247948340720692\
29226288461115628298549708272728299381895012829902488916614921379897667005493\
50066412880041970470957819962259625730469314484833256987992534555331539849758\
867319191870887134552948642062056874861726888`407.8564786895572*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.270634954717595207087076683904996156660535706983006133698334149445\
03106984594472715887707421783817735620507100299604184802671204751681526837183\
62876139310580414328553801237065787723276371359782145972919338505451589245339\
22031295369699058641270105237566944204666320468468493258686597328702806545623\
09946380806853286855060886783515916964654442499741979477229114439358270965560\
51314506271202810966873728008162898911272220887845`407.709385136638 + 
    3.20644422935805470083609787659211040948350628983886295452215157500243617\
45452633132265345992501712991944636837282967241409047606440470332909227700290\
38880350313414465589571247555247726595946298339178302406671457305508781214179\
10130460118102656013520482912698016748328818524479362232739498930500623412369\
42975777964177280824425868477279544982014237404705583084353450117586309771769\
706340319184181743989597204643719302784990188`407.87113687357254*I, 
  U4 -> -1.655501898544689467362197362932901651550969720878617261980489577872\
26631505443199785589160897601140212304360267208721587623187369384757774893257\
70980790307875925095203924075889794117837418838273991270617283672462104420123\
18683030873110784706168438615009167966715061872116960725028062081916057052804\
01042059770607044222191848170278272085539442555405870441524146735284064814949\
9688873729463113771328894510099021837902375234826`407.85173546802474 + 
    2.10596080229454066556137916362235201122965888624317923582094786738640103\
03795802205710024338141914058488169751716718053748208918981978841878692777567\
48299698284440588138143989871452311673141113219263221967851676954564487424142\
77602711871581415938805650586319109163928497713763931161997693220922660550291\
36744360888272119477161569482844347212892335567819379679275321036254486476619\
129386640457158508119541385645412247098824447`407.8653321514168*I, 
  U5 -> 1.0916737447098635707115391291875195693801265209885839004645332221970\
97393634492556709535420489333369204944393873360153445314589412428860803295728\
42286336683155678341507027871757930878317847341771600982362553965549925424203\
68990244110475034305684736759945403249374468740924836553735008893246974562249\
82346740892320562832265247474502422141979962428768059639017872715207155451104\
1927414041130000693184511515238736094020624749862`407.85183652051154 - 
    1.38179100391579579284655397031838472895687111442324166075437350594624928\
96229811571813086743057115423571396484338885317327626226609197451353659859974\
41061174603901463879812639204823285759422466456312331208974924639765777985142\
61675856709534449577290669250273758731156112143176631738946196976431701381012\
59788766848388051999267528565212864890089274902381993778247013173952948794766\
652726068058222766372136853872822029948681883`407.8652997788686*I, 
  U6 -> 1.1215279012409817503231811256354806649535266489141747937771723898841\
40440885007733985380724185173303001960547013204362727585295337140969407988644\
94566056442385200321148436949721409577264120263404816649406197320644193957126\
04877149081421016066129633944954320810745226237471685793043327912274536491204\
45175557343212956734217340202190346527444660070519840233439629474540426697914\
1337803464974568682768907085969852886973171141715`407.85903699424256 + 
    1.74707615007820909220177948128847938165024498578530317229531115299334193\
00017041710713008006268208135364773664915998428405899165072109671906740444608\
36475260804467128189989878415309364339502750612071129154438238943832571201857\
15026504040727897717052912803625613101566065968179109625209916524857601805918\
59911426496764129113634539340243940267595713229707746116777340918137039054808\
890648343199334537334055864284624860764010877`407.86189041590325*I, 
  U7 -> 3.6430812556696350316767727969225231929657538839031889511824342605270\
59503196011489169895818676383611220320852624584850328485962677208979879936436\
78952526882924462471787275234727941421967364778079983582327302847448276260543\
91835660317607388340193096996283699419878748455597210239063764933709029462162\
05784932921308262283775591157154663146055478058332257136017501575445439318303\
7077800327061869414386372787264260421109975713472`406.8403747175267 - 
    5.15682089480464675732393311590467158118270456485555461584480291327926383\
69702385426426122711706653550293523100824752564581312400470968632954326716411\
65539817369438894325832766276218402117739363727708496264813198344394276998844\
23930680608653638122806674676035210976916868800084496929137572648918569548113\
09981188374804511919802734051217542047708470336219435918517303699707843347412\
13137854148498766224366175287483693677209335`407.08564522120093*I, 
  U8 -> 6.0134773054888449366459837179192458166005420034687450754202780131272\
33801384175435064373436450053231632254368889076057778097163185923474661276587\
19883281935934539119821812737697179684795988436657444596441254819179392995218\
11361630225094938179362218588593794944778261700827655285883709822524903503230\
72050904037100837716873685615966948598632819174859597959901944259342343521548\
1553574833825421244629372549826091481448215239169`407.87151860877253 - 
    0.23203314984344112690763740191459270598866468935790276653336865535495281\
24037360849679065163071828180010950515278475553479865771729861164890979396315\
27984294866027554461343034100569764611075127830818975861654486635511046388570\
44875158603094730391101709720804134467419155575883145245859114228484607955219\
86553316108500371404794222155808550854862199123475078040123252494046864822409\
471222943587227514293978848815045756596841305`407.6295402448942*I, 
  U9 -> -2.379026437889927869232346348713443995862867815727694796570835605424\
64935000250659250501680631199690554650060950934586952526013452386252749910945\
54537831764818663208309776432751799327028313183775190728654771721472709923303\
41020820514471042466348519502244764994237284993417736396199604131029299966944\
06995633718612769355583204166581685717504450771072150176409288393953158488590\
20064692622588691788673569650669924115280312540476`407.8688964340263 + 
    0.51317098115145085304787805626334721791915439259757506792533080601504069\
88420291317523844973464718493724155727628348343138368237056376412725034795746\
72284251833576868969797539601412746501017480863841156795123274202793305124133\
79318144281228861957940509867936966861296291777918033098428282326814895984855\
39271071444097269284931831366357564182603505279181748277476440121304317392311\
893448047914666510583877413808828887381393123`407.83479593654573*I}, 
 {U0 -> 0.8671359878382034359380725365213104964967430106305733424018505206345\
93091006362949242589854800225645411518902199038085548840504537834207564800460\
98116826362985825293222507866595824151431827979553737091103278433220862261737\
28853841536490631376651190978075337088592136277983912918243612452037068731239\
76877572685276948801092286254710454735717356038003503949028902202996141796740\
4244493414903300287795137136007015797996999989655`408.96438908876013 + 
    3.07150042083439477019766827521485882072689587255358159991651220807787620\
25637539747035338777005189043866062806352014159796620938578464183397875857560\
16486343394490158736009270371877645413870912137235389766983539511109358729938\
46538274824671792432841088578318782454535884505524082204297536466179319230219\
01225897912537027978843868313130454069552884584380932000688095942816474853177\
055897614008117648206179177902116464847618606`409.5236979705478*I, 
  U1 -> 0.1574457651879855610783996910216027539730201252657467119404020036467\
33820400793075382973495176021197432204735417480674191431003495767917764902829\
52651895143130467510004338088018470567059057605446133774502189137171737158877\
62282132074627095605612178480661921040472649918622298821503896219029235958434\
22780550616420451766918774228680253459518388832213231233249334754979948882349\
3559813254907925816618141078608885449534135895183`409.3194987227446 - 
    2.25004358273476493260760739501703587739286204929228014981991188049510005\
47015109148631975237055370199042051750226202541086892529741832556177875810161\
79747612884438032587140746091032889576129768920525417085317673434435477131713\
19375757448542706320581668085589566107336385411966503179408182773358332287652\
71652409710222168586526403518431999201668998269593995398652219901024620247356\
920215502533147687099126229900799423624968098`409.9542936249257*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.405836328487046845825337679450168835517783278332458157603652500514\
03249829797985892060096110855122605064220223344732280575778117792770806319609\
46346035670550189819563857405529793593910730981712706464796113393196351952571\
13158270667062145642873757601183034763108879627065859024005982985407126305277\
51608528030038099521018501948492398846898657395985909034616331234871551569014\
58271513481963121820119608035563405701755984334959`409.92747332293555 + 
    2.05572502169972014556257317242052240060124465489418210916556219662054881\
01473527755780349413081579916542241810619262053933280027381109466434025377100\
12802481722887647130923877766382537579587470751278592723859727436525117835456\
96974881966755956409064399872920064852605142145481172197783905476597723756850\
59737523055471291490305031644592852336130937540282003116958185468856298334384\
483812548700520840862955510800881931887288793`409.86442795756113*I, 
  U4 -> -0.704497435957709233503023042960788148841073091857264542366037816423\
08317608869920420936502476154519451210235053710303588674504163398881735630331\
46127968500334243094160191998707523277261362262231860784337715979319627684444\
33050452093306900540260447937106436322086312842163434212569578622922331485477\
87779400741039906040642189634653004484155656400367770828814216334098032640900\
71502063470229112020112920916690926913927566498337`409.9164255466507 + 
    0.56076940208009488704449882965379713333133048301233034347018412260459227\
78614681150068881485165292439786042379206383216717669714438844991573232304780\
76848388348607404159387199588312891555261886589547826247975412909718801024919\
25070000914634483610938089937868618399553115454407878278068445790855928919982\
26498402355703084244549722557094262619209557406980099152082497263717354013972\
255042394439914871682884601805982314172920508`409.8967705535773*I, 
  U5 -> 1.6104425544605509860554821062926952403533871155565349913068346776631\
23043828824293359343224927479217750953541193490182000034482712108293727669656\
07770663128214551574809592296066713272802843309267796173491534059192216631549\
41087197801100259802982422060391467439431758330070207391865572825324529165383\
32629539993873072786855744711553583041265933200859279356599777124706583044310\
5960439930292740106222532701974593429636526849797`409.9343310513403 + 
    0.74724016068745897394474605211396209689335640969674671982444917854967542\
45496777587694504293281648485118301646499278845967635051861645608167763782775\
99791210444363502811296416479390031748936012197377763343646595666820739461670\
37438500830230326350002302006494701446155212124234580166454803815176810660695\
74665833864005301382827961873600602069591095757966370135229494138328995440381\
406633353622190303547036702071821361691756578`409.80334338402236*I, 
  U6 -> 0.0408019598316663007649850734968896150997080918008740767390321598892\
76201234033423604319537851324775780221398114647469086527305272569555475939821\
41020447800294105257169298256861010022044797429996839711534599652239129547815\
31029729788071890351897163442340887940716680114016586858904660919582073171652\
41121649733030079227070487009386285624214607479963372366240210452547235417460\
8286362529172477295907442176701344731078473691382`408.77641466183655 + 
    2.43136506050967530342698584277070081130521859423702087788674199105962433\
76894235379082111060911901575063054977194353797946246040926160253966309350985\
06266169555785461067569139725876588797968600317043160399527840281722511052318\
40795830691469982554567237169986070893701482479776730277861058602428442622348\
92171947482282677722803808041756690023667877123353444781820645163634525662980\
057260170058566704539061557984227003395346254`409.9570602651567*I, 
  U7 -> 3.7358113736219191445116175141280041601545360033119737293748810948330\
63654189055768731558315258187999080894226263766473386203831375209561001421026\
47568733014908192120319551802170468419728138620006258903344677150131152708841\
96530628888929828396000731631158959157555473726413400717155517822752642231421\
56752439211739883127956399755920759180291105933256141747666327649918726952496\
6748922605257294428173285462505539235196091263913`409.334497340408 + 
    0.39001641229371357875549959238077655105600766314751803332640854261337792\
31685182967266347958732097174132518619942857326502024741011259401201329154653\
68201047905513062030010235550753702245569050026870320270817141217990412583522\
81421516162941180052106646580651494462774358755242940886283012283851735973516\
66490362606434168980800854855722323632891643283490119031804865312113085767800\
939327174325257834151972934514602003839707389`408.33988139122243*I, 
  U8 -> 3.9403531431484876541116608719224145471493173553996056207108243052651\
65541418744864392819309799993749765934300299612631665768462356805786354783611\
73034765597943778190861544158031185883325912206324048027911878633224913326589\
25370945529618688921622327859129522996721611625334108357160001191502820426582\
80004543494244422028145764159008741362744750718376853453087778872625773506728\
7937657107083318431934379662484449677672975756748`409.94069284286815 - 
    1.32575475084935542504511913413174396949466522982131748154498224591085429\
63177823696445443500052199404209593509911188322796646481663558662929854345183\
24683072760218234559440141643657387317430648715535763936167087798560094386568\
11411420899319747779596484741639348867252885415780685879973859654490938704451\
83434045196094267296952105966166069495756883014757699652172296109390753022479\
895771686239265548132820069585333804431857514`409.7656594992335*I, 
  U9 -> -1.104140731055878711588982615840771023860485469305089309014703544290\
41034674707228738843101888549564130276315137276249247759981795978468832792036\
09471410941036838180153646305356711404879916383415752577164488616417886610094\
12375764409974589112789334278781406838594191424140853597165698070193814460210\
04180754631710632786272228086465453352605830036110527812143827296239415171257\
04629460715700785507642882914859094028633986596881`409.77768413181843 - 
    3.08670271609304014512786744630668410457634794790262708415823333379150946\
85050931222235161970628663305591738229722337657533052860081119787969832146447\
15545994502570908973351845975678335276306072958799850708524340671606068317511\
72712920123813412861549077943038999192279178482059025746294372908528135401598\
30770299520931552622699397027221738845371341767041251674930085475794654440239\
943933368483636617346324446085555344468761777`409.9396262443308*I}, 
 {U0 -> 1.6759577499136430412573830160150946438572726074779217051489810682494\
37675164095293577865705398992278550929872606381228367575310477674446481643446\
33640222088776222129707814136862163179346689903936316138237528348559095797588\
28413679431440222179001897466821057369088235792996773521082653254563359807217\
42395077745392753242542304534499893032419415149228012112322719847944840675267\
5693559234136984645435563034939758677073490504128`407.3095301091739 - 
    3.93095290306393242925541866908859516274839641265501594241718126382290862\
23692994603327707932034810589198725903144815168502936494582480326484170764717\
45691376796938429155838247151099164217654850859523930304045646576611258550086\
40348795233718675434958501781021342485497059515408549650933331723068657071348\
22182997482980402429430777197715471098234101779792389976811837223894142226552\
430543801027763932043805030873415657865309791`407.65893541625326*I, 
  U1 -> 1.9095180108011523115533706369668620096445278533657716899622402823206\
16479050952003287551216491083941263496852646177948977266191750994936956216887\
91024128885912556817505382693787781980868908760699956967673803933014300439994\
93072138513685130806401958388206602833457665096069721942299025607844993778831\
95840627806267383615621975237594626740623414395262996930263188744405149185569\
5545702245260625555026211088601511616255455112776`407.7118782950108 + 
    2.05450010696286161532343735543489475463697305892583464835079663819419134\
37361882026596589504957885227459634113972125010631968329495826164019449943396\
20131877373902468503028673265585560117930305352959797327772714089872169128502\
92447813169539755908748947272562097136700225298051402226464155770686537956897\
72118348550219483677385402054274491386287303447550582744865258354419166226250\
526349742452389390915875659852441946666919348`407.73149539872185*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.728426499025923644177496689992730751002601003897557155174650284243\
76532491017811301113343221919621506659552129148169686870682247714891387725885\
25172581240108381831862604264482324754287558107613489170208946061942861033182\
02452910612835170497560042111694169312632867787492375342111351399748514718122\
19928664185819537180843912853708125706331292956050294156351267902860615518430\
74717611402861434706857923003604164664412170754777`407.7490078291267 + 
    0.03677997233384207046927472831869667715777287039950840590815500697576114\
55732356927315186936356148575958416794588435209907772476609178441972956325826\
44654554922078562899544830534297654129570175753464400539915683410076015097141\
44864402388240090360381414918105817833035043733095626123717382075680896789326\
17552131511280981203499480316719251062610042303548044688862263397515872510396\
120483188727082367670282428655383844270690874`407.29525069073395*I, 
  U4 -> 1.0601756777434565722496551602205628198874158836583865748048675298299\
03405793962142781840953241093970539668107307970390276306328191864169937756700\
38639880666899595902299799164756491386704897746315814626831881119076726053452\
85118493050786288723039274180052756302282687523045975640599644969175446214354\
62665967194349613891522630843570864010745109063103947522773296271988549477977\
4952918494351253555330603847285576402732287324873`407.67610692863155 + 
    2.19955439657594781643442779579113850583759608363348024348626215306070805\
68754319241066983340248564413795907706386922056284286767725281855682887851489\
88847525350551336688739959109909165586995364012369592321484226526257857241207\
67486774449621530773254914340090505569429858428363064958013634731753372787824\
70420126631180413251612915056074564738066439681803675028790016724943168523103\
819641974491398746474626082604355128268836986`407.7403220845261*I, 
  U5 -> 2.8466656329402009390501826902738327003945536245517280157977650256520\
33325581474658285455536047079349860505318161056897156547993170756125426984313\
99458108119447898396669020734032798385025848964078509669082467519940438449691\
14367835672093675770773188820906408267193746152920350829925706915511207119405\
90820317586421986582773753469860551176771361329691408877209428544047871255634\
5997472792165243494651517373339733163680670001931`407.69864484761433 + 
    4.08743729871185991419305193251428336145076231915564715904868310110283867\
05501524311227038094022818486786244015951962777688096654954978844746056931454\
24211173368948395696905790968328154219892264819887478518294970250748697320782\
03255971824443897613784467631496524184077791311332235497596923057711946217881\
13320587966408269722453426932234852504999810599362936012196382677005029546296\
560735736835641635201279254911246480637349507`407.73606924421364*I, 
  U6 -> -0.790096237246583885221394518616953716261423098872813491935198042499\
11363945847649556534002439199821740504036664901080345063385965724923697102456\
34972191646507430923418180387576772394206740434298376460050278005040191688909\
92440570309116088615508279140105580125822214316339791467499768215620629883686\
34594872568698675349287109837518781831789810603558019092715571363880682423793\
18974408807951164704715645332057907575771322106182`407.74558090049646 + 
    0.17359234406516598042433696133587215132140913617556355759175886327635483\
74916560093169774840745373694074358782493724599585857262333983386084425474421\
66585928095668919607239792907878086982356967203951921782654694411481834892843\
23421483540194148964799789082470002053196422045680191768248932252726088135336\
01661516277867479323897247401627719412875377500160135093848674512150390351382\
739530489415330311546585698115988454385689135`407.5983524795182*I, 
  U7 -> 0.1668022607278462489129270676851760864979309854234348074435183625334\
11785824650934872323599274106606865926342169418816022669555305482269346850710\
41739324247001009637004905603479188691799981593129923267320892671548814782748\
34623112668286341930982769515717539520507941187460980284201031061849863381140\
56964104191925264034849166928299853171321523924851795774730549985819424992977\
3314981928658363790972311056128310976179785087357`405.77934759156403 + 
    0.41054653055515638710518714460382145982442816768124150640306176592301043\
61165974692595627653942534498472606462519087928779177819197493611265880631082\
39665973268921825687328538172224233977788735552275510722594111220079852060322\
54119918671343189674606614939239747555326663629166483138222385624310756504913\
76342114480988592287198342458536006373035523114428008111357258436585249781273\
723389013048502196001994921321526092245389483`406.14750450411344*I, 
  U8 -> -5.760652808208744431599576747875431852394878476793474079169334372953\
61669280886330701494127386454652804349454426468405632070159253830590964554638\
25751748858900845232597061616509426079662391528418237490185744250190550455240\
18608264925196422018207712995316693169549470530283422699306950056850156878360\
41979420446342827816861608763469573969245892212602271146851825476037027624442\
40611599050938785637851627460325202510180711742`407.69755070654685 - 
    8.44582132017806942696714403371401022772535420780224258403752260618049695\
41902493977373172706262505919245820009666523382701102236696579232084372352060\
13771072377014186842914861538787939160567158190898926831483517712505763753210\
47897938853992654501433579865059452371404490972423891013074511934933847951880\
41486396357854956595135959077526005532095932112216123395229208274589697434223\
254448286299356311892176837353090367042831407`407.7363529524334*I, 
  U9 -> 26.196206531468811222002890050115753999255990975059742922388178020420\
44502501657182009149322464193210486477407077067158839450077636837250133550286\
79146375077405301218665452902284351196375547454172224038389221708720961510998\
08526665543469898862530202658261708116700460185500868202340113227142672065349\
85834782073512364520210387058646321907718333565662154514531904395391513152599\
50587158955088850445363992314357153420834358506396`407.74807326289687 + 
    2.52814054223821650914524279249891224210518822952297762821250841928663118\
62421864764353325991422172323071553965956531698430853228017717752298426049675\
88361646787190123063878104972516061767381319276396260036741294583002796903520\
63710400367447235340819899109973222775735160804341198210435884755720195171807\
77436958304490070279802005664555194390750848228976314455791188899211831279490\
834613561265234176331893291601388858456941047`407.5115806625079*I}, 
 {U0 -> 3.2175344676960659081433825488209969137227080090720347794613492359110\
32753796769857291798129880504274842981415409318856317369339857839144049710970\
30970342265527636428527028685081475942573164696474048960226297981676498286279\
83906585418226667090227165769601013859727028490932158683635295019694728074804\
99921111569452701203198051600425864707603106051388402568967108758034223529633\
4134897962087663240091878669878597383827269807032`408.72831405405816 + 
    4.07439423390446407684900722451064461011937918709258248602801406670206829\
83393306609602657871684061514326774654689891748860783676838677226768160497903\
21561585069539420007862903678600279002249110932281798081193340074481507937548\
95692071002782575524878086656782948533200073433704192034085109918622149093332\
48999105118748266381518496524133039024841690738569752260408539039740955474738\
08266982482011374531197146731244238152199503`408.8367044011319*I, 
  U1 -> 6.5490552721250366777208649608680338329335651669778330233249016629947\
67150157058659375657390855804261789150967185863889888296242939005094692394535\
81716554563830676063796933199677123844731737651820881186548916821420883554765\
47159343900603516730109270619489828045363011989685114359856815191710702140971\
28154364907408878174437647795365275810097304297213010293130928618362508211363\
4881711445255435230231496886505168533571520812763`409.73987415573106 - 
    8.45422948186789348559758612996011729958720420225031069525811761203633042\
88097738456334174097590706438875636358365966215398716316307604139212890313044\
96460118205252525270857447967401476761877339973123745815189710595403420911202\
30870154608696585803512104572073669979066179446347924511893266489048141295014\
08683594849244724210603746703737930803658550052121097410017281186812004909667\
421077743368781818726836764529992700516695043`409.73964230340164*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -11.04839736058573915715169391955289228603201567147637952555379063115\
08799630181026587895720696742595249435343530938227886554492215537149384867806\
97472480447534040318628616843887373880084914103040421288127555587447294050413\
44861116137927297872719839315147492563790523307451057489113669923494936782463\
70076572595290116141153640805979057753612212183256817242742368107176812649368\
471672039454783853683425756188349184469193195800789`409.75004269643097 + 
    9.56382993246737146069547201610175607241752228936345307313128414894237119\
12773154009322964966899480583979717206445498416570711747834010223130234639578\
64344185163743102346952708300647024933490531134889968154241453707953339678000\
11234625457049273620179209423363517302260619502149730170932569505684227250916\
48499607803621679525770256020279294297912613932315530323294349513663523938936\
025877580015597471078226281372131805854331791`409.72202592915426*I, 
  U4 -> -6.591347267990371716700419731011448782871757118418761391418116587021\
25869979897208941837492224259412527585893929929331008874604972890488969004833\
64389893296788518860728486205475721106166522638785277979292110441643249079831\
07489318062014340266868747927762069335573875721943342489203663248321398482564\
75732854356256630601228199799606041188319346101651786268359641533779675789135\
67519027268950378560291673647853295578038879641482`409.7426679997158 - 
    4.68527145944364890123651249532095723337536973335401691321385858795452059\
68262503276308004339338411599888408950806329025834339523749152144663010763085\
85039572204816605251007442033416210867741862974706998056909307784863480702829\
46730434662143196637444675715031545413740499101358023037858326230728775573325\
17538227269419377237189136556321803420662078169359188567571679202001167691044\
953885259205433639964196198486998115416658499`409.737143393186*I, 
  U5 -> 6.5414015840899319772339070874205296840334992002336646794113773210255\
68657067155133369436470472956472812948421627515172612346658373501694157950639\
01250989109934152381236020071834295236899797123397465385617824742535686755660\
75953426985015982764629451309289313732076139101268831985358132235035798412076\
29244057710078221017094207432605630126864972869427664634612384206642949242565\
0373932046184966889682332628598188364583560323877`409.76732027283134 + 
    1.08245974322284169635594534762526841332757162620582502814038145130013823\
22877924393770244196366950175250912947377432286918461712664388308886636169943\
96150439925308777407862055140936116786649884070554218439580766122345981767126\
31284448132783078418215086545257418375935711904074661252391444191759579258438\
21980922656545853470499708534442341824531782878949201449731100724463853230757\
605652229331973519773613610000767655422181742`409.6036215790043*I, 
  U6 -> 2.0296602141882097546276108770739718487301974653286943828139774902432\
82414439771493100400930469041069467263160684665041890620435992769050767541732\
77916651661868256351890768656035288540119239974468339390753215338524406530517\
30327367622405695873759897644488946718437411241119566055423282430073647636768\
48963862348084872629938169591645145093000289390534508908192253795319485884532\
3839983510797142919327092510980589627917068117498`409.64260754006824 + 
    6.24382592000708640101525117480829877509505064890143896033314445538630218\
37931100765727471237692409089789821364644685229208754942801653779179628898054\
34876913287964515279538656498794398830725563496965756716538552302843643004628\
04180206919588949952178434920440529843164185483740806163505962026453156685108\
66285778623873224997509190691752173752056660043400284670130543749069339904248\
52711265678744100818663596839285785842756658`409.7633212096583*I, 
  U7 -> 18.133135029566034921366449188732999634638586189087578530412859309046\
10186333440314979631917995270035350921707610166284768905218036720972857464528\
45653833207240303216239186233899119766176036697344289429326714826363019124766\
49417613735302702854475391664674382959709536503502347495304787038164907652792\
17042547219482411975319959370734074374476810019355763909702351325488678553014\
05021653709826528928366407604687372909898676857385`409.0569585697168 + 
    2.43062301076672640281816675027981433968758731549508842624635963418678982\
81243094594279823568883017662396963838625949933163375931568323753414032024463\
76471122425701471924465676171308390900483094357439434432659594778531411473972\
16307816572929473296408847426143416390737700489468530914686894393462310708607\
90987387273511870001235198678407038271164982206948264706313591983090992899871\
495470660579686965966480010966810697422331557`408.18489517844563*I, 
  U8 -> 8.6643964858724520444750234110277274202478534726995197777523442029464\
74552990005060452709235306376054840870848908845012175508257952593174289502919\
62202056451327623919276179588847988745354188809510772719080917949964775453040\
96994297769761446987862809720195254931755860193200769040646182237945517252001\
23500921788130100740259145290341790822464352590459654162147879170386978960652\
523748123614838875999893668893465357665307791412`409.7287201714781 + 
    8.74051706260627907562105348970826236583320065709278690861192809282990024\
98467689860971796140986217800842111386547894706892079048908067638548091938236\
29220605930370116340860580816515650876759482366711623091741405569656300315557\
81588718240642647285019821940165297747085417725682699957491579933382909818363\
49056983551057818969040136773977863175077165146685717830198522878549571590701\
441001136280410578854015825420079989468898003`409.7470132482629*I, 
  U9 -> -9.572418216976815222135690525928932720958306464224689997050730823898\
95608124743351402119579600462934119472641851687460470730891049280978048504088\
62198072912759149278435558283988085877866231368591850493096199173931569812176\
58506237609902071967821560901375531144702825218197927033918747802441871621272\
24374279770711801791908051608113875950179721396297513360268674271567180537102\
6838939251618677654652645602918208375650123092593`409.71644700599734 - 
    12.2431898213883240013957484574834423802874309062924943204201645750630683\
05882563141920548629802867848277676247804365057428547121995319400700309699360\
22963646548827542421731458447827113875207373200207244838035368683555035433761\
54163551394547587364944986339582770081519545054454947979880635730877998835359\
57328450741001514048292724170588035575170087679044754372537576709444286966288\
544870974894082449707002486517383542145985425`409.7520741390761*I}}


==> anc/Dependency/points_on_3HDD1.txt <==
{{U0 -> -3.383556654347914209695207864255224844700736321205395761027573008748\
98622528376586655729499732755322665712489515529328535905982564787055380462017\
40027878445305791147816308739467833311621105724352374801246290290828029908592\
10360669834777354749896647551629659972985871330718106903626498669399348432705\
29896619755410860584936367019276058308544938093122951642391374109146983528279\
99256849434321454742917523699156403960620005365594`398.9159595703264 - 
    4.27679914078718249882995715737987726671454247708606154728248036555019408\
86420786010959547491870891088693348395999815464830681364798249943912530237718\
60187529250483943206148761531308899530060163729767220864102571564105096346007\
10402809379867218636057125854802113580508688006818098509096213678949762350352\
81011825702363853634727152282416250031270781897733366740141850395404861486225\
488679681105201387909042301646219875211173183`398.9162363368308*I, 
  U1 -> -3.603882325632222439376713543579462140890661755063514500350652355503\
24034781507963383520282225173927265692962814563568196893595085394828070065778\
82696238602216483410808556961759664565103040395569045200587635642063171502821\
41898215515368236102600031222074466080838219109569536039713544605790133838625\
28840497200712669058974185851224782620347148299383084752638582452659200784187\
61778510831850527721950240438089048972798441405882`398.9199910010876 + 
    2.62205736277522986466823140425992523527980253988847652450408415593913947\
74573985889315844659838327418099036848935883032689459894902239618355161763980\
75982490000017410612938276437818454966078336652870535740133535725216086627541\
28975093889972439949086265724951818917339157626093596225259984927359276434354\
69044712322592747825719472184492838049107356175366001823812149294501177431053\
033771285663267155251379967303318103264793981`398.9127262812584*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.832081145282133003262467458778553440783\
83689645942802046411428199363635699059435342536750314294070013568468634774637\
69688355921323351518789307741068502585506421144217696632096722408854478044921\
81751412329987322649817529115494217867859362734438881517708086451810565279261\
59766125472806823894225740821108539150886821484175429127944360404688971865452\
75916436943265817637779145851417619970433676941344009396551161249782137917849`\
398.89584641394225 - 2.099872657733621511332873573151330269662583102581761864\
51686904110474997926215635225182893385808133326550423166903616192063455551711\
34182438844969248674479010508175289422229801708870645122556318026416309120277\
06844876940788880744933151117969769810825685751997490988182284870481454331359\
10210836916546788912200953981129657316456905653919860982617331785307008460752\
04706044165874005820878454813692403258237638811751304085718642`398.9276184607\
702*I, U4 -> 0.20774248479910766955672123503498129552030579510468876859515664\
57790178995736670753629013859858761279310412003084839143923760764807345985084\
47811580221880229123060547914975727886252152970757705970997589496960314189409\
09901868067755527266924234046948096212593697230149812086637527937591587375953\
60371807336861367256686408165038188382346213304849084895522638663787745528263\
6856544538762289227428820245745669469047046675924586`398.61178723154535 - 
    1.72293867038993910122371185658708456072154881580293215013092548599025781\
45282217049654106283456900176554713888325890589116898968713131256030831257694\
27086258072195910326155950865079628588642616321755649773042983797576729712046\
54547164244482361234176559135676150681284133212937837871764033556649682529963\
95142304298101514936714744671622249726784004186792601450549343322880141534822\
474853979381336359250115900433461431309085304`398.9509263851849*I, 
  U5 -> -0.905133381406065438835271159095758151506720009162831666932732243193\
00667277140358030385844036002651275709789426826615590450460230607096998989432\
73936778397519081328345905731834568953159434521065197416003312791098074030231\
14219323327582604550091594468467924554522847087282971886023739349715307716932\
40411025095795071841090855397335954932785246814471858099470919415227874239916\
03701557815857851009995285640266250236999604876862`398.8663405251397 + 
    1.52999239083078928829978249228829989677438719691728844643384189386682396\
07549830839136434461436401105250851895687609266978823109355386906359681008279\
49432807673820598494800825521784808121499993435327923091369764136107912225987\
16215615489007118446252717654812896070405603784427766920054461185246590199557\
99108867477699059740310773120319833880999990654563311850870182541840276999293\
605537360264631633378315049179798202354985824`398.93617968471386*I, 
  U6 -> -2.255952964900907059931351785927597708136512730946009569760966918793\
31878241372527803138004983096930484629122378288778489704874779068484849587759\
39309238260626001166562598101486240815501397923502818799723358377108565818295\
04020963967240574197701577625364529355028562548996540236074436823730311739313\
11739947504238959881100070217411580873572312168618141243533304987564765486025\
85803271594785316485771668310345945905252079253753`398.95250726502275 - 
    0.16022428651730047840199728995073404598966223513911355520217308979603618\
29700798229124219528879759444248575238683873532723700641018266375092343730114\
19953554053082042507871411166903469981198202696657388070837832131631110850373\
68539261221951008701755264972971998451557951945164470089088519428536094140274\
26784924108070966254216025321378317130814936080262960383300688778173713222068\
846789930314693652353021468413059223932937557`398.46919367453603*I, 
  U7 -> -3.151322870559516662136027060737216067689045740025133091723264326009\
33231208050935725170563195055823129911673022072753565518550161831317863351472\
47541663436180716835374843713721368501307612957728541858014370163224210373685\
53912868325336532767415209054527971083672026287481219530488941351354154027789\
72864756064853180202911962312301449170424376924092763005207708889348506259144\
83409795824703260959327980279075312333222390369379`398.27380301937126 + 
    1.49198310978781386736112793064824958776377038425394088208600094726190790\
61624119222948325515535448915937582638013630544723667988357859336727512701604\
30428738380873820359704198432057119438432009702741965230765243489057477337145\
22629968902268390789082090405074055734208891565439490624802023667958995953627\
42242500639721849088914693408185247340362586273571701052049982237802006662472\
035394793330797260777752265316930465904043062`397.9068814575414*I, 
  U8 -> -1.884736280805863517361581922732764036434180615426844862221667204951\
65580792201444787132526007131062419295030122811826047136126367676877287260796\
28034520813353705638219512077541180036188761328981112331188173576412067116756\
06453811237424414661377351064085780220442933256748258646641332343498318942482\
84911584062640773028854666797942905127148694454337729965177025906955008510148\
63193533568580212491775050370191162220283746132651`398.0739308583284 - 
    2.03662888836418740096200978123708876079670786918368747423095249855572444\
14231079945201002262554544920028291094139365967596001456769757517914660789146\
16198366892569667337528520593111419057723191460588314586196626111322144686619\
44051179842439453139299572039354870221702491226972831494928889787638680140598\
11902464775081805092762100308689513086889724098002273507367913546492973510665\
093726632992396798060366441428285716566830571`398.0964555369926*I, 
  U9 -> 0.9217833964865286558853617763706504784717063896891806467244159129134\
55043997405823501119218020157178747826615864645079134632743586238035166886379\
55706218294489541235933760975746272676493104383394699800284786948749499680354\
38932995263389035599867947159286512579914761514767284227809797709649287080598\
34038128894463165006998291105551264932555933390107553742130637081045501510931\
5252870870057826673895802262471947409328912706679`398.72410612182284 + 
    5.77285944341199929392147883764381203423866638329950421067202813806435298\
51954031078601181724845523895059663398622720530705757046852283726115141374380\
81539303155011488747370770392699006732238988927146868042442484814216316648528\
06747550049946725237771371870379086897420414717255964146094707553875933662365\
58506029887865425474809297882956979222119322223740800274865100965200077791083\
558197932483047661518806823156903585618751576`398.9496829730973*I}, 
 {U0 -> -5.361675912816447041632947870205144167040894361029365928403485112689\
06834758154311874624712686376834440309319082241128142994761358361270708233381\
83923304872522548846696366224892152663781369442222360539752588928203411292094\
89298928195607650335106978469875417804294335803417941476343206528207428467625\
97577034899649848415217096560609173678076956519915758132933308964347848555505\
86878584522157045201991003606034916594848924572978`398.6546979988809 - 
    2.10716209315758635403580771089041030430035048993656033915726305661802928\
13701134120345742254855052262493873329747861069651324356532684969778971266965\
06007583355514974789176877379396751940894907941590800357918441776914300871816\
05978851132454399420379805670488908015777407207090818881695539995076708892798\
82314873076141774670780797810932688498058347244515702314741086858914992827199\
563129896891246537591866676392041583134835472`398.6007371273695*I, 
  U1 -> 1.6170653210982939797776960593579564322631055256561367306466959537765\
89385307337765366307499239029766171678764808174461252862134953332341983769578\
95594098566920090001253615533386636246210859708815495440392777235604077070533\
68277688985845472577746733605536998848693387503487332056050310656123909885860\
01588211848462705605388983344064448581964573186030932198623446142178158298922\
8933730246538269957592974231065575702513018894848`398.6013293296116 - 
    4.07146098111272121136057503424599134581847513442486800091146651322703451\
60232158327084149206176764939578410443851647319895458349239219457588505025167\
61060265069662511760000381300482455723246719854894508265722354384529851478229\
06032847026993978613881057294680047211815046337286475393331864601566850608973\
39801054130812030338000278068851974140885592288421087745175692250408053476991\
271412014080433261943925689557410032802375879`398.6546457046981*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -4.390877767754795903331284744274478978205468000989633352055733870234\
96931955117307663096167959876249506515748121025835885362785178290883822264861\
43695946457921830917293704359823727149326975023792251503503201271974449171130\
47471706374603887102710003981050565823247206526597095790964923843327987921351\
94350437693306558249672990775555691825271253023927315640437944012049819776032\
26959186529943145772622003251259935108594610047828`398.6485235135545 - 
    3.90096145304897557617200736764129949636276111521681836056295851954778228\
55715286265765798103654282001884262605899682655213287978567825619255246459576\
40390383178842695614978135507087583938507291063695047304931037883723090263172\
53064724171017198676857065079990000331927186491768387787094067115235786163445\
03801675531583718336732672708895572487333425875057699510108151891897038384279\
257920050132766199975188281621918587597760036`398.6333935799188*I, 
  U4 -> -0.460663496232886080830321133117647343292875441526388448361643253999\
10109280678180443471689553642728052749970068254484059102451881741836805756629\
12915235458690308495694939267102245982816540937515935913755526739362589536377\
28801748528638481299992454007049555894956120299824656673548738863759056833539\
83316440040640345226021256185613955861788093966590078379397190345219933023700\
6680003176673182362588954224120296952906838542121`398.6280189875048 - 
    1.19086032912455059994012868264344228861707735486084107457752008493747925\
29108099370697108229689241920749085062325823978100151694882967755646811258177\
26200345634760147910025557499763507419328782693345236547643949741112361378757\
45017498766233213383839489496021423956688805367840153939941761378934603989361\
13959485665086193213918781145888400155993141279625203147260405177110972432356\
484843523983551820436251201033059073284552259`398.65142074606285*I, 
  U5 -> -0.245545737840549883639710883440285113094967615658709819899666140603\
41668912259957171189854059472236789881555445540182359327315691302534157012113\
34284934580624552708839944865909535014882647088668506581453725084177912202019\
59138322156387352994326475223684585900538686660461361703015797477122319624949\
50793735110257609937529636720700478008220106199951738505252471421250973117021\
07197613542887577718823211195038342498844746024637`398.5812110163057 - 
    1.66284002113598496752029773620642893105479324881206461769185165617003733\
92420340490729953544525477796340839468384122727722198488392238234543260456085\
91394224277277012592114122237837285998586501716587781647613048578288802214779\
58480528323005693803929664803504223838815397433947359694406635122720145715458\
28262728565994639738856924459420583997230157652530388470279689640951767956056\
982491148150121251234855500292503740300221221`398.65742096783674*I, 
  U6 -> 1.7489326160001607355525188891469758240933128996657423158486540484859\
78720938060422153382359111032299943021717106049614124088273320790383971422779\
69727580960081976625696101739373364749351643193223410891999179457258229602298\
21231365614906655569184709104077718550520305185594117042859600280018793812728\
27727844272421353798022129417524344030944248215354262544967291227649294725280\
8725877807449546707301967622354791574884870670632`398.65450646926723 - 
    0.46071144964901257889481043100242536439794320669536722778544891591206651\
09186179322852149480840126265232927981610861246495204669823972771249077541670\
68115390272679455550136373490016984875964914722188005988490483778386392692708\
31765392963931922395683641581348458879783128255804666948841249453563648505568\
78117168960984466072354995992685105824417471479965395259275259647984650423192\
571083511191680570559966945289737863175721384`398.61395356849977*I, 
  U7 -> 6.0220725852755463261110488199432410712978720249556191406715483984538\
68332499276823647570255798482491456534164067699456436580047314909137288016873\
37914724347999456298072953818988267842207189701028225573329064385340380243360\
05852576843149615786499000951906145732440100265205496768210580124229274151128\
02473646762880834091396631102477556807253860992888029380818313029218509827119\
2452444816680213489358932528517940468956749912455`398.19893745460627 + 
    4.64522275627923140428703936553132812084029137096519420998591664348577022\
59182380508980240100254167725862760741603428263545302252250518889212163282091\
79875419384718892735591135506387016938935142260980466814199610865560365948478\
81566474114725824328347519315525923742105214077133161566617784520396571999965\
50898378309699406037457016846248526081923727529153350910416761360075996285193\
427198320948325115629796810024376808301118957`398.1584514308681*I, 
  U8 -> -2.181869352419426749310646716404995020855777826178452152213298031910\
59975425748334574841594712558922602471646634459353451875569328222223918508867\
09928448057801228402623205528158169354217781538722859228895265439117080335884\
16703892750609218039548789182515128984327244465831885088099124722977505994961\
12062524049157747787879472051042903463974678335403586985060395232164160961907\
46320049542440260392200778477209465291405373343497`397.3497525723029 - 
    4.14532969551139544832472187286550070229181276600003151857866258679319296\
67350731403659098374283671807911168943743501318193253949127374531925982678281\
29678586251418102504808179282550635478588446464478223509561587184444705150109\
17042885532251286741707883519400283756792552593336099905324808888882385618736\
97832968993964648966877010444329109414411233168518384630644907065737950228541\
814793510499167090919611652768489252513793288`397.6839690855344*I, 
  U9 -> -5.416480858945499683055422147966228762331927790336258840459799529885\
76651708918728923322347735364567870356655181874333837098875653359611471095994\
94473868062676289437069761700277268164315342884432681021560622063333397604695\
60794918101246678792023457042615359621147292206879383656848622535086264007165\
12178048827317211002288176994881219375687177277331242935628024679647675838739\
44524974164559184784525554482095323762423272343578`398.65327799666574 + 
    1.69237925234397212452192116110749575258066390842336041869419732216672826\
79369587329446557589481748152691962106883618953855406052968760325973872581805\
87563136691104997487484531265084210324885663287844400214652918112483138071533\
22097047306962705685444971292881063130973025637231765787726624766804226883554\
31691694477373927630857665859453308196152476326551867029385008034814132498771\
85631397099164868178090527397171430562404761`398.62081455441904*I}, 
 {U0 -> -0.757804909370219706569485957891254686781590448500981872640059872094\
96314048057015681079164851561847400765515168501835558671247201748855071586406\
25245199436709334207380204216563320386931339562875864263081508526236353544727\
42692219927213175812881311783326338921761112640080922986090031367793918615868\
90855464916514932087783751956916775205318696167689576798732617426060465477316\
17959327124795546315473680883644277032172701465384`394.6896358931589 - 
    11.2168241494302873956721484979966776798535957369600265210934031349773982\
33070988444481303015190770123997446389354462876657846107743835035599846627080\
83389423631703343885091915159337227071348472813527918248943576794230680650924\
09722897775401104919755670425878790580314464021827020211776875095833468645298\
28312539256001001785067551748359066857606435843608190997907762741960991321111\
898169133174796485476093`395.33992973020145*I, 
  U1 -> 6.6249825680703658566659808051745258788366447031409288243787020639191\
18032562862333192211768816720102719801527279323966629646002654120879242611236\
70935067292600990135601619108412501210407849440215456625620861874112749910883\
62788999842731949960603768906493607154380652491695949586689473414960168280056\
34662260154064672133856212005134005455824301555452386363943070674582329972005\
98848055836272748608821888981`395.328406512837 + 1.92317448323065765985050108\
51163692571111284918424589626875978956636590476191681234138045353336572812734\
12261300670358542290162065133469710047573203390336973834479755801640699204068\
04456412273962714974789726255367158811335380377923194042064534528636401324763\
78731218529168329283266662480729129548866737853837319763868328270404113556832\
28516075515371474332682266198622096299717116156387632497834528160293611892732\
1644156535216`395.11686431105886*I, U2 -> 1.`498.8860566476931, 
  U3 -> 4.0196554628570180745853477216549300206659738733379877264621477427447\
93842633015229462938588620095390048844785940252148059097823986842175890555502\
39513846605471439083193857058828510739436726564892131856951617596912617863799\
95376877823321009329100204286017312222749493169674546088905977332246509435681\
07794021276453009925294310724784851382019032111351511106033761410311671707607\
52352306755274748865379264954`395.1544919469959 - 11.537639350049168986694584\
60275664500463837137444156300992814890127951149509652149270824782437779612018\
40992528913341948210024430540524518275158807143492758348135801735142338476221\
94139999195554241639938577132484096728088862015981513605334358724338082923173\
57494703073780578116981689868957260945161238914691265437208939234109484336127\
440172102221699965505754110988017166801157203271215636089772477326485549`395.\
3254500807016*I, U4 -> -0.755168762116437605073910185137511250546716428620454\
06104159667131547443916939890145819093457940895077975986270129223701576992470\
87162644825662860669863539169930712079884208485406905950804813370866370812480\
94698897247955941938624219416514843117840265031446395649675541589892174490873\
57137021387604184920726602450857591222960008735260655873393032764424344627941\
15661986770076503014590972769373598953550405875816629250328514325`395.0342841\
437937 + 3.696213203525900095505598778589908089370049626837518970518334476040\
44201636528025653379846909929013965481656335478524973104622663173188321703877\
08701934190199167818215406517736381751365028358294390475200556603416814664818\
50671460228884371224955740127002862061532777956752025353861904743544400423124\
77367652153534501363993681864220394372348612136261523074920198535552696160004\
79135194476252634579566773952411444476954701021591`395.3328187344071*I, 
  U5 -> 2.7464374955680494446922686202712253404874646758320512144082384668616\
32330684134769074143359131621742530408907257594711266968533747148305830634777\
09966216332935660321814436949084213682004715389562821225640558281698190427369\
81655414235223877817089265208455889251566680281435650594379563293077588371945\
27541915939582080144057334803122799199864000846404086840258320193914820177150\
85559829682048440439062588698`395.2362565144543 + 4.2487589805737600705413006\
14927799941783734414084772729158957552561741749048427437733910756832456176104\
75649980738600098294497058135655333380274194556206514067459037941985798115123\
93590245644922012000728860069259796902722549928247118814247441841227847913794\
50118185778222719898743327594860233560235479849135778924139641128306995101440\
47255468652829204868605768573748843382791026129530104565967142813862216`395.3\
1059499549553*I, U6 -> 5.2209902726526043307793377561546538342582810688732350\
47837984902391672068789183212429721055025471247813429348191366682033710435127\
52188283151740864682547219509094577711769101583208655458138668726931152044998\
04951846253326566728235401236360790401128158861445776190513760782703238185170\
65934987392386157105633177068959637781337832014018420121942843544404322301260\
9377835443602741283708480083022288461323695`395.30898252973606 - 
    3.54701172069838778660956458908567192238745656398798506004774925364561907\
38213189824318324518815622054243426936160856447337524977197186667905018460976\
16974857308142607037659064191334672823909901186378317781475523150114831280533\
29207494475802854381057442044933882580284204666079188567316329783914273926133\
48558045243150358059574854173506341821010208779879284786167652369565787114440\
9659096291782537684494884`395.2425008982134*I, 
  U7 -> 6.4610212481217291196622341740968205811587991842385486627344468729098\
34153888936525271390993347462845581989061084256068990845212691709701105891012\
37024960613621577793598951015509240881128416287047807500732016941707089314996\
34137459431421655222199157511242525701301814427336001829522337592294666048924\
05601755525027122079288634624096056708886167423082066332745661222450746294206\
71069983402391806873252796261`394.2073312453114 - 10.736578353446518158430831\
82063764676857625849924151682394381429054718667091871453774081061642899763515\
94452940482645316294591624540121697531003016194157152770130790979767573803524\
67880437616615332766154927274189233768614349581808824937111357756193774165635\
51148441103784672778961597310526614327471533222788536334514340244516001953268\
658421853368018870610054752131186560247480082066604794428833348543156415`394.\
4056600838331*I, U8 -> 11.271280896455682085089740153304164624747534378959773\
33884137647689392359296760288244731604583731199578509825280322355818473523603\
06907376546248971565840806691493338828912814850322071551817215185054107099424\
64741534709631993801151963418587710958999434467789850904585535861296755306789\
87668409381759284353320370383522863099768891749196884456172443035745189751757\
566364104920333511658566039210976649429699527`394.185621996803 + 
    6.15720151234097199062414198612930730126796142215121028493351050843295239\
22208500635543965390882147219398289926898217638844883766190572144827361810071\
68538417041491543579162379686723924577630459695473135565678261324711667669086\
74221464379239485692787216453812250359925660016322949006759075524021786524590\
00996903928587286864577830810967602505638125593895154216594082094449857398126\
6791544256204906215697591`393.9169131924185*I, 
  U9 -> -7.270011485778448918469812048656962956924973025596491761124383136258\
16538201539457746316611879574854560293878435550683965718523090404738074962361\
16260265784144541203257261475042057735149854014141771937781122323839049177131\
21472958720857121767702059806272234261849267133089471554605265081844034410985\
12738057215125760824551467837500251573032063931958126460773449850346567224872\
131377288877774982819869508228`395.2965861624028 + 
    6.81157271383443451049504720563030904383181449676600536861210592084343354\
37438341766779120535314681351948135665905565506342759942882050108433870780214\
73632380418109729073236847850588242323369957573939540012929698650162034697025\
50581852766848061937187309808903044707204872134799433115269492007973578676340\
40639670411685658541100267960737909783306321161483391112984467542880269843968\
9189885838370203189364238`395.2778000039047*I}, 
 {U0 -> -1.551367600657488807478432560721057630116840912289442211982855242728\
69453553717165250905807373884398134393165094413876286228957926251125595033477\
04884553004495860379518732002429726087862020688117461093142543398600392272718\
72005594240648798604931581064875681017947324824606051955488598585664697624658\
46404290328031295655703008505562919647291591104590304681704218640321989255614\
15353420596`368.6598904801492 - 0.7960696285584545108643940783713449770714513\
88651730765575856132703846105311430818385535687557928140786649971315002803335\
62193076387857966948200280615595760596143925811126503269467508657054398663865\
67490199551458009599590326397953769131591665563008782123367862085578265183015\
72062306073767197246433012863705687320919098393038015940656167294173653381534\
2553083100659760254282262500693867`368.5467104382429*I, 
  U1 -> -0.596046502980702849647887652387701236188796896176140324436274959294\
47308012824921170744081707912592333784724909469990100127336624889927234110639\
42010164995223988133118876359352217627634419382101359857875947958468364317326\
92203415187155805865315851711191356207710224746376118513673428699630325973137\
07015991895637012664108362321460649920745024684279223884006267152319078810713\
83837914311`368.57855544816783 - 1.117899653432609160782425889263980374387505\
05647910471856912246596143633611964954713148130320013577630306036010633865368\
32614407887913457452342556068015499591899982195711594161611047748101788679036\
98783161577080625915599456103800201911758493044725190060470881670974705069447\
41695247666359935905520269229493241829157546092991228165260037862062940257783\
44682208132999620915597780935038325`368.6589196974538*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.058762538175686999332667356144061829182\
35950068305063404198542317575969959157063624403509172893402956497467850382273\
58428115929012417117577824513538729857403044289831381686428154527725894763412\
60682558285244544507769833426659622979891945866065874032961199199988253902001\
20940316646884193978897703859853145859097192903020127606816523055083146148191\
56524932020914836174181620436817821718`368.0298592960461 + 
    0.91552620916284261484123607620165554459643193083427274256631061780082684\
89191099491556409600668775959569242512022179402950291018095367958207407063737\
65908763315306239481756179455535156230772427571233700318655443339023201664458\
54637039372707452614505232057286845239862170005389792778244589444533497645029\
18443578857246781890132217982273252914097715012234984182616173406108009062434\
036588`368.6822237369517*I, U4 -> 0.37427271005173823911348996378795600479649\
33054172123659855493229477035494578319068088267677364327780694998315138108185\
82529726499427278316668590639675934690151567697645816591322806561924023912924\
20088170841927751262383244923277715757627100224723475711609303312690785499676\
94594216893024762543703095158661943676711634004152462053049366976560284428300\
425357102436379698940211059685971224`368.64034869454724 - 
    0.30750148979969711978011504017472659673798754037955221986980079045106638\
13850358011924887941609590806193756619913845903468585128632556579609261519379\
37992269897636158848211867741378390129648594061522927665548855704496333580464\
14611655756764859856780087339347877949656147093797817253033235868989671593850\
14431815004186692124740152966470593194390856806876942214284393310792591726899\
252463`368.62703038837594*I, 
  U5 -> -0.192065913745006933133747218893534467285317925468206931797580503728\
00873089125284629732027562411686669469564920128987503610664158375074629338322\
16524823380424667095191951870544681893813555340393417450050891649231180057794\
33165090901455871471938978165461210861322298951416643024103001103831857432693\
03438770030599651744603829419818883663007359677832442305520327447326705626204\
71262664421`368.4009347431848 + 0.8195212373232657004964740779873631053119182\
82735374718047507503688275737762871085328791054536847323952123640505111300818\
57783062371106895602564739642036519959996769926097727341204146970690966302157\
45577090768892336335990312928666850161049027320470231984736539273562295461677\
93234426121216610113407104294005246293336055764980442706931943946847104611791\
1965568295437483081696828121764897`368.67362249429124*I, 
  U6 -> 0.4261343094903711124877204938484987847219959876113969647585460386873\
13698188945807438057826730755635116502185602983599187156075634795028452392216\
76423955900962533227945060441337945620407106014873324332677703296648326808532\
19988564572205107356207549097940896059732897677666313912968425386222418629761\
39496007548278407282001266629915186977655065070031292396144002631200326031780\
5860073448`368.6295799325686 - 0.40022843597299970443070725917523964972151171\
92071673188933239461801614808839112002427415225552654652440633849957598987710\
02618043199885176760987458049930105672805718491078110051222897973696539107911\
66300287065494696190545788000534611486704785411007496614233480227028859609329\
68733808650521736680838715390373974955906250508390372108069044374500955325814\
010190602838945411381230073635368`368.63393661809107*I, 
  U7 -> -1.354692882816328707700859911119195866158202586550030052338885488317\
57314087555205247678557019493997517821349387098593846399012790231029094134348\
39577013211907950230605243622255240933994221157659310455807598837919516343130\
71604597649052265053928158383223112637509945746210986709825183217946339074214\
50487947105584307959761864825760720029860172781883485241963922325937874141627\
00207568866`366.43437659945886 - 0.084735783660086351401432968529301552493625\
21011194047207196004583385846694724394356183689408370543048219172772876148617\
67303888281338561644242364479969245152208371382554667447307332895197136718379\
17708460204647595931122954451161639981444739044743648431219253736285880041618\
52836253573232935929543481057691929737956090737281236430165342567443866818518\
69814265989398661461496209281973156`365.2285379526916*I, 
  U8 -> 0.0660817078659639461320784254566744203781585177620057906819079815780\
15645514933070447051284938476618679268158989025679799531036548480252891707773\
43597240144956956235586074801909306165503211695943651627906513058610030533006\
77825861289364699886665929285173232142125287653430848036115206145906456301091\
50849130341891556151268018917408101357439412403515815739968257484117888646581\
5088049866`365.1374008672191 - 1.45655333608571061676684201432780818411000391\
62188893757310844276365860952396746033804082459784790438445854657412567031420\
14724075163620009719138695765296396416720461297405997935930922444964707059365\
86455156287888881877816245438098457378289834442213240735392271920706637412485\
92413173677376327406279955780765570408198225276749895953516749190435275679321\
485203400945324321054372621871117`366.47805836545*I, 
  U9 -> 1.3603447970652604293289919811322999283808038927396188671541945437244\
61753680650139020991880127803802278743194821922666514189629169070490173260205\
62955865463264824551131616812502905247378988671714672599084873420960073771640\
71209201916996808989257943336790178427863509063502777555233811148089259100266\
07716008821251340330001634148742787156044270812657426353931697261144521221448\
1037266926`368.6705156882094 + 0.40356844044872850340304743121371237446377397\
90572265899338768532950909165090371065653099522389228350187887729182772264868\
66350128965084206854622244334564599206213060268632903400328051302922194971949\
04905716224868460508722221272174591957290973412734427593947563881563457316252\
51138887636433140517643523935304633594562002749980926235228477505743322517236\
436646259751249347745360421213395`368.4516530599916*I}, 
 {U0 -> 2.1851948207667548777800141026021727430826899390441805053408117218791\
61290977146706910025796695007248489951771610992104245741432914639490713201481\
96935375618273220628730993037973859005030041981677800076713218451808130288436\
42224146683267617548216744118048135255711039690341768438666446408980206181860\
90982343957692749832691876577953695676484164948329339941588373375596902240874\
7287090815143412618358617174873942936682240345212`397.20145341342493 - 
    1.40912484273085561537357169542704222103027564635887526248211452216155860\
67688910236913341825634872731782190555333149106183819930663201028241768612360\
72249183432495483826664011347796133125760994517078716774238834055478354427999\
00251206478249483002168526500796046620428596232572134824294901329918019717120\
64384712194590707002118480124020313248814334343871572469185431728810306256572\
505906762489804377392208986149074667533431101`397.1819691985671*I, 
  U1 -> -2.569742722532180021600592816375389587914540536748628893871310688890\
27886964829806918236145667083319151555375167532095621069165190053516941784662\
66193299826556618607256512491057595677453692300764046821904775829511397478073\
54127324450117189347154728224690605032081606553014187112860533825854022354292\
53477072784410527403548064217479547047455864974179879175584865294123747238856\
23328406598528227280014076324896809603531553737139`397.201675634612 - 
    2.37411164964605197037339755045587804859988513648121152131518606449935419\
16867787544417753864726858453653055220398844920557938837572157534978784284487\
11228930583265983078138415760830010806295558123678865999466148882422572659776\
15915017327211754737774471393195095619727206252764081958273077312341657191220\
52787733479661314466318815389559338253377844329969454004842959026106938490979\
505441705290902396197100808535294173555737502`397.17419785376643*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.160513800038069041207461332415392259323\
78054435859329669057763442497510538071498205432699531454135626552369123965726\
32222045899611483722385991185763668093872782968101309360001544263254965332577\
93252389816523479870029341037154021986610461681967425278559496710542442515862\
74528878298408329931375455733911841526953945857940121506890736104071375882048\
00072957611618769011183245832882425159200671794689782133139945533230042932323`\
397.1696125658398 + 4.2315358654607884367599041228540368064877984030984335578\
63934249635943514587758999829979784504532606414375049093674497407549263937580\
64684143202786145349908661026843767402038783200322263200698088159112827528388\
16013615661273006240044343118454871928987512457334382443110297927558230455904\
93124373694439522036097717246173960669547503875826945843020283939987734293976\
5378292696210318419787873020311553701797273998912840795790127`397.21017263995\
503*I, U4 -> -1.7587605406876587398855638143139512431029473033687460952198290\
07255217044308431603099972601079171089264374621382967779631388901315933987108\
02850509722782171723427588632141995519353358714380090920891795135379329379745\
72932161905952048417030631740421704495408707439075878917899966115208326474426\
96042924744391779108818157688588086523757700368464705509455760346959582495547\
2524095473956746469932390731966669905644651786919049342`397.20099478565817 + 
    1.14669198753540018321739633509811818742042713533859366132679049375469047\
93862979147473526447791257741720625889826321337018144079572956319154712047664\
39640266693858349894367025948995811977929995203511697542391706000890076076240\
51493717811757198516059930716663579926772034137694120138473531492024834353242\
69313229224353285467062600352407397028252933873164579744990506879425505585311\
581466011432143185307280865465362690227850322`397.1824912786297*I, 
  U5 -> 0.8937014401674020383802346776018449597419646387094605163665127899969\
75851118449608903702147871022765682293612067156349939279556015081726748597036\
58344951231913714990437177745913478242752563780996396473237223245108185476659\
68515006683427219925305249000371707627386733370301568093742048815672577471580\
34098160434356122566332995274758000360731926307606398995494160385529032929424\
3658920117995848199367223620152560100599135516717`397.0933178935951 - 
    2.28326796352672189164215779118726171456955656424846214322468463922914688\
04358007026301742446890648932518917278602299883840757211896012864944513332705\
43931757254361304792201139157744212032473475645621761886895493532052542319981\
70472821534550263640034297006491416818790690415973197737646834044637396817909\
88783649448861924381100744799951342983458380073318268503190207007699980727057\
563502557295380333442111881035992655937626928`397.2191462913885*I, 
  U6 -> 2.5697478918146646756574777124993006785749855873417389127826268637360\
28930618285064452799317830822942050827217577183732461402482433881513962274653\
94448640049995152019793381597947656316230545590055972422209758979847755457906\
78852995379291821888482896480336337650806361317596860147307754648113519656194\
04513626231281429953972098429235652879629703855828694877243870288656679378456\
4118854212828761249963482515835082065630905749926`397.2226072657826 + 
    0.74124490163253067244413455879292505046821351336224827400928147810488451\
28048157899898295195306433349650473070479961141984206438071481435069691897308\
02020083917676536357646385745666853685552876172844903774946525299030878653534\
24297432058350381636123617485296624372973054262228873106149438674528690777863\
93300388811631798247792864973782348639803873191692118818575462341751899987981\
663977305844071421725656642725396928494549879`397.0498614213025*I, 
  U7 -> 1.7513054869343056308369201527729740950277870511170108171819134168478\
95267424382528929734499777114582866159446244083883948795093264136582054519594\
63423850404547694358431920990910792114562637182779767967429943598553558882792\
56215201903485307781879653925821918057153157663877457337504075414857219614341\
65710575535779773246331198390473379017121114657262453103980979275926348808085\
728109754499904358428927861312966150288809055167`396.0785576314102 - 
    6.64173958855530627899109442898184780969368541385676600844122599779427186\
58078478992400378128626869664612823717293646417727782912102157172425443978549\
36320136225734646703366322075472959514413058043027741995654522735537615744342\
71187141128870296543095830984058646183822254499293441196153386807435067897234\
99208941098664244942249209369450947389086369820040188285675252446409795675595\
455740958078715369253460741929000638838098965`396.64498849612795*I, 
  U8 -> 2.2762862424588590739335408126728088147850335538168686541250984953200\
64837792983387889652490664668298242199909445369381619589983828887851764497334\
62413872385795936456136493330345094050105039092324361949039160924169495907012\
11531484890575764793347141385899810596291071792484968649797024952334975029971\
14516575310701161122714289203187232257077868666597092097962116804717024555590\
0921400330218395136493930091908628658873040415786`396.4360608993546 - 
    1.38058299158911122254473881673030735376106386594843092453355793367145306\
39054301455118246132429896882209999528019916026900695190311272038187277636835\
40159597024361379044489311941500522784219784468680140826175817264666518287624\
36170649620139883452331649237812031164304350306246222973798585595105618129022\
51303396751880404442149121836266869596646906619667302493358809099690935064803\
413853309072822118115293164641852388916956029`396.2625315505731*I, 
  U9 -> -4.789586426627513337532429173567255924357913803382278589231575708517\
78571808612587654872606716643388824171129468313898632170876318224440122533498\
68920403526700411649917762251400050919207947073630337424756590460578634965620\
43123863795521935925502440158359592011994457897471328601953977499159368775217\
02265889407700204610231710370277509744977749055334284418142307265433190802878\
73104940047336330517389373243410026337236674938853`397.2264861929481 + 
    0.83350575902276152264377713879893516036846332031794459082470597632047813\
44550596786134791395240785482498140325597443543761230927923949455313873275127\
49519930747497206313911679287334599935930504134610492787983131038464719791483\
39481809170392096015702452033731952891696125294262964854197048672449827664873\
95118984418714548214441825930282805761512252250684455443998604684307774073923\
612222644435152298797696018576000445268131358`397.00403299232966*I}, 
 {U0 -> -6.651431198726532101520055398156228114136580626796438318872331447733\
08959709934959942957759187808588887561014835158486070158674499958023332410379\
15741519980311387206325227824352428724287425498771933581739385067537460330785\
57515662695762668167627624487912601340457676979300193089917971026945790886261\
84974824326372322219180781214972786702187183964338209394239099845299201056833\
147515398925630836003478895744`394.69618005328846 - 
    1.67902797667956880161460811109324285720503804392374601969228383403371863\
28898733218890781647408560225475647855573272359508948513461228851713612197202\
23569776381096618536195728057864337130069434424848690102991307553819845601482\
45369252002743639845602264748504883700378767024812505480822353308011017762797\
59977598297010508101359765528753893261103409721992436291103207068146634654938\
677738799368008938574075`394.4942877264025*I, 
  U1 -> -2.084559330643817265789098383292524028377415207248042103623123769121\
70253515253473942927940450560268331751939889642772073783265123804430644660434\
43538596065276684150235006595523065215896830001231471512841305384312536975184\
49048955188946258667902048224008666621482043409763744260194152742232841263952\
51739791359637633738312535941357127202689694386262541078615378627615263818298\
594812884407928424392053305412`394.6220323972011 + 
    4.10297856781002595664288211747095661886487515701505302923369679280464627\
49185011621580711028118103008409081847132389838851191758844434051636369075916\
72654560372962436265559312964068641580982454668424498794324374047815792547101\
85481347930133288954367490123088258241718004062418502713057089250129257542650\
48236613588963216807728566315580449838579524371413501979974415826419291182735\
8865955546242805787561749`394.6850276871514*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.961494725648147301736027253077720752191875689501860176412439286993\
43914795531219500031103211090142134233585544486918964281586203184734445452489\
45638811624169114762816524684738017965264324192660370972902015646615349593063\
37367836398594655067419573725290597505485977456177358841356069187513186129935\
12112293372012871443673313127042626825622469061960882663488401878518266794199\
163701009978589893617876371045`394.417604022183 - 4.6289679943676024766294087\
58503248483354013813390328716677560781320485039456688419861804105714181413370\
01639866720881573579035669901386099483665353312363409053615721175394112199107\
45788452991083677571107596637324583463593654675952252163391465114528606078084\
86474927456394777315994375595969941360274408858572438595646806759773362166789\
61489420368349349844851511572342602658557309849026732383515727598277705`394.6\
9816077154394*I, U4 -> 0.0913551368917805933513468769795531278549933314064243\
94731277055167838008460309603883572125892461302416335490949507443105116146209\
60166531834672728320986180527714373749730278515992260216791257951750412137671\
52449773473349668667872781800197576133100250893376303975182463957541228870681\
59037089579649292830342553915998188336591936619550216577878651805448417678725\
3215222168155876617912694962091325153274712675165521295590489777`393.88578480\
79164 - 2.5482792320895481688702133945265877870921956419478328817188851787346\
39425515795419671280500063718391804327875074104845904747093071663176759526647\
03312480340238787235748468870826258189925735706541663486265981968548527476527\
02320575123540167509795543203210425324271993924390050755465846832140350980840\
95570615556687265181140665423862398052453469512479031713815347274941958973898\
72316228713213414622586524584`394.70585829177645*I, 
  U5 -> -0.592285746865999261414146476293211397588519581728406154226469140608\
53016145857080443272755862962118732914225123944974120010127303469167453040417\
12029369264962000247442901082853936541007999029770892449962047358328126821523\
17634966689232450229294158036669616353386486572471197195226240603554314463677\
30270827779597005994072813633498320773006781324186672272016024746975886284392\
769597637461819520122824035926`394.52111164709515 + 
    2.06884901727306339865067356974283076892566980603608786937565302600202900\
83174615391133906419170864944137217078158615111620634261524848960790919226336\
25590564417328805215368128178486156359885658491633857689600932871416673614329\
12285540454940052806181301939076767581676723739944993814565490852547651074283\
42052178240967156420266591089570906391646638029454104260556784254150837453771\
9401626274968716739066041`394.6946864338854*I, 
  U6 -> -3.233175354508608418312378944152209821273970529535739307327435691182\
99195884660971115366566249151476819440195256215145017144483202340313597800070\
21596602120629121863498601964522687521703170417257115721520998526345424993958\
81000313344364962401240780267925200251749193121254617612679863129025626315760\
86836027088507437743755665644950580108862616626343560280335627396343919776754\
07704595810947995039265673303`394.68929756734883 + 
    1.32369975945873577542945245719414330367042582126269818443126475484270943\
81134294704656512802094354510860240638975520221169454438634379499470504989617\
88191472089049978108497849344231370476165509925572328554023612341192505055981\
79959329593271956426558995070504064706720940354038834769985812956100515259566\
46420083686970595283781385312876907750571234884315935451254874677846863275199\
3854337031805867062884942`394.54495448957596*I, 
  U7 -> -3.173592246929373569119180651987179480668625259072376158014340751035\
59626290795927138603584970221333402274640964099167329156111646684745164942804\
43065367561601196808396616970380089719924901040538408746957033502752938921584\
76814010004553181624267000905258626950638840677886371758922382823831040593157\
57776982470584238804113877798119111675246038014953284048316201724207504892746\
421786228491213126181894254989`393.40799986012934 + 
    4.91087334763784917238013103018919093770410405142921064402818404487350134\
10268762237455302439677613014939895719725914928226441988861833015763247222642\
66437505949676197534940453854744900281230403205198805528249463875325146298381\
85749508175625463545630865821792255298974443128061324766689508193387114977658\
39410088688003655726810824882197084367044163124180524726555051945044976781010\
2576336138156789623887901`393.60841532462626*I, 
  U8 -> -2.215023693982116460789416430446376533042021214631979027535461659510\
73132569328357699959946289093588567270999942945147783416058724910561471389812\
16290063731774566521440981687302531022640734601432236393484885572547459084082\
06006803562868891529398664651598448343238697233599636542240258683177810364818\
63577303598935368968066922000064704856683292201476607428633692638112027623177\
758313011266988277829499960304`393.5695752890019 + 
    2.20525875137182655885326534477640249820134468628151557397757884233004887\
51933427061329899255314932178528692171351573731904487580629747970433063648301\
72048652520358124820904632407552576109650666798601849345088620608508630470963\
22283769275211674199107040514072468659976107833113393487828997654691290292807\
59451927905226868800390311753636226133465684458705254383121002971595345570901\
4867644313261062786881398`393.5905224817324*I, 
  U9 -> 5.1308563054713311846150118180148393452279659756442319224746006694567\
13888695172687380535751703090815901826936280029767028696423781030083935624855\
16829201238250226678965026387925453219759883083098871883806723995371694902409\
20806988927776511261017312662890527380939952244305223951213686330020800605611\
63355865807931817294929089431015077687884059130186249635453528299776441601943\
80773428760456178876437807785`394.68599193842107 + 
    2.49204543535832881031369429187175575400115241307253925364471053531360486\
69490490603117118803461242022456208043823868719433133649258055523450602123940\
06688682443117641534517544670940625132877964499639273019884695882164671900821\
03540483473295550026546748359617216429579842200007774811492736768996454328762\
12561782760404373180082353518164835515186918991912011132524139384144852172826\
5939181927680061442139656`394.6153318971481*I}, 
 {U0 -> -3.596206244700696965375942221949290374232556919635420653281659042360\
33813305343888877567426653880508783181327704192015692362515984782961659437255\
79374915222149939408308151203106167621611308574493658056400404068902245737927\
69285952488764273134445288170402059129949372492646804897789899461579285383312\
06029442962636989750763771898603563567639703174030574131766763148325669974994\
274279811694367818393784572473`382.87128431703184 - 
    1.95234666984585183086194556575192568727794170379818315212217275341947598\
04810175068275012716782871119858079689182816788581240403716508855193551863883\
89918984727500403448306968988144593313371570261786761706378695742000422998970\
39030993691009179969269480172808742840719263992726231406358410295451031751430\
75949911843641062788052364987663132001521357451977634751032878592170175766827\
8760672323704891318549218`382.83556162052525*I, 
  U1 -> -2.747561698727355447960731550218547565194168875445671061553120646822\
15009983656940138166042622200315474215514667299906848247763796053331487515517\
01729746994015021219647184569617579782347465696345853089090838440701976031676\
98120404036329947095172057200437090525071460379315090060364169322050422000991\
84982168322834356154376019924470747410149973451319117775757380655271345496669\
049624067497119127161026826369`382.84980183406986 + 
    3.36367305215023445633012072485111336020461015272254033292756076408319496\
26103779755496645709115207284284151770996308019871432063641348123716820562922\
46850246478157965712681476135699609693732601852033091279132043066574712457226\
33194114144475438031719730595997141596923559295386443277033849691297291918473\
52307120373701489541536873315509167639868523231415442568746851394515299791652\
626687375759265976749219`382.8679248239993*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.5444913006190925638061793703544468509333743405696837187990382898044\
54583373839381830068145315670423951162395049796423527545350385217514552482565\
44982718272642896498031916708458540437185299227952151910733984955864831301005\
83376078985681714957219112221074178815105469129259320934249440661439185073060\
23166045720150146520758404975569415437605335588998616373667644544968504276035\
73896549077295667335902323635`382.8163810492122 - 1.4737919506263035107967150\
88513570336957217565453425979374309520852114016346584208309592067000005317715\
80509486857899159149511304385943450675773825424143926934068242494175085417937\
70510697327092508214486902810183181733969384571907058048938361697818367971021\
74608167511127338423655050850827089005767590262299926062799095633734048128926\
53093272673936521178185971484566419035719569255073868431103581026026171`382.8\
734248244906*I, U4 -> -0.6113658422495393955468061718334400903671639464752481\
62374108297419908820108099016049063076151198396483194151931508257169478713586\
02310943346406164148734580504198286664867578377740807799785755022839121443346\
63115138146107167063388915568941703255816827790743978299681739906737506820404\
01242329910455327555577787112583623921328557316755484584487328389737128385430\
24545613275685629237301359472121278985390792`382.83816084595315 - 
    2.04117152980249104096949887799893309440834507501945920380500684676378883\
04111330486112516979783065654737962484733272696485845999598130876367613625988\
25376634480380303998299624852034184433060163929031301556592256895100255493669\
28120272612350532878515060233290723119168487842713480167339736873172696699245\
85987907793840948156896957446873957626250889114732704074975433406150898171851\
475302881514415250029016`382.87203084032893*I, 
  U5 -> -0.610662085159614643527049401619068063568467322588449398229575572252\
49188111911209045964910630308539801899193284993071907254941120854194930088564\
45200314566451723411820601204629881762867408564978160592534885614040763046030\
47410431105977011560411861548687975589486961388593014114511615159187810131799\
78226854682098369261108680862948938742678130427545224201862999419711216922265\
4122990517968987016832709391`382.80781728868624 + 1.8963057640214043012663101\
42984516371712936101793542317173875838621441380009964634849731870173703514456\
72844203263166198483446226195645961399645135794396165531687129955399758806074\
06368221451205630017479598788143488926038796132949755240474556330598152155882\
16320930432567343847692429881142443862858288783078718791333613333876025166862\
01353325930869351004911095562259467946494377563018475927918325859802683`382.8\
7401191908396*I, U6 -> -1.844136444382041732052319965222929551693883713597836\
18688195935698472186376873145982038703892407789397670224009223705384594008181\
97488490879271372286805953413276971045537920447987202874716977362884618969762\
77138518579303592531803136890776755143372710726170175216804718475740500494210\
86038439378313069248685138002603488505938935971698294374849888068257602291819\
05656080820953817705434782744070284109568733`382.86917274726164 + 
    0.76675232711220726284220890539571463447984363420449842219777861592883697\
96209792216374457511208829130152063559168669757434785019236205561530722690347\
63572753008149795717947927917322388506094729609192526336878663203929306944702\
04317403492290560756788607182712974469129644188140623134384458510825049260773\
35331301240286388075471754401040088048992144669890134255820803962739173120594\
0547025758762684892535472`382.8489429215028*I, 
  U7 -> -1.774866991229671802688732096463419944948008389804630854660543542210\
34099887535690586567551725359152556998590767227810889719324277803526021123142\
86634009075404843403153974194272901963094633298674643619580157191544353727465\
16548012958417405547446859663558203102540080939074856789184832126574871192101\
16316334699594586040360031411716435849779295949909460477718409434098362060552\
9734006092502993063502021212`380.78295478362367 + 2.7001617690556150169041967\
26782585479553800964952522206571253889367441855267889524839186242520801887616\
68136730553508034128856140049139003738241922319548245658725458486511745865216\
48074882082698045158884562850738565339956638154854873666963041329936218947625\
75457621008784847626954391098294519145557013489233236955370874826084787110069\
53977336492901616291164683572739689963533165958706429995827344951020188`380.9\
2268205821466*I, U8 -> -0.558318883412221161492065915350492149869806934335583\
06206053527747892098010377496759017951553704293854663944292218125249836942921\
18694927976301815774517109413701542213392344500326861779657008429442320699734\
54740576247490939549040819287203355185097650579935332425125697630394325416433\
09935599965231322876133103782263178889054448637485124980455945716529190254212\
023351869848981782598777636310544787746881832`380.32684135901906 - 
    2.20451620065021983848566652777207290975355459856829962311973944880731910\
26706369233861779428333972852830079968963956017718658852895881337262790938220\
42307146753320346413508998538454300483086580117047735660956641837729693035885\
68027420749503769163084748676210906358967735998400227187635552662445081007103\
76142081472909919343337738962002718004416676549227560963499790424491637683237\
5377771860579859648846018`380.87698364824445*I, 
  U9 -> 0.2671262737578303729833538774750295214309273636851125831825837922593\
45861555285198071738285228628103068785084193298948834863715617343463534372314\
16530370388515235768369885842583266142601794469869689781846413634281327500705\
63356753020722150564386373520342347273635623578386854433050273564543327131249\
43192856878233307795924642794249356670235979497947515758671069672338431320283\
61130399100060938815672482803`382.63665584672316 + 
    4.59235508439095783387364690505694101385144461603252164674822356088017975\
63956618943616440506328264085956979804268241679602124637976797828359080351394\
78359915871057142096735183005746784768053108378796103213596963457684089750911\
93573362779365344120665248956632128378384063090584625104162591319173643511232\
66720470974602439098653036662243945341880201510665880891311601901430728728389\
4740470623173014284923825`382.87729313100135*I}, 
 {U0 -> -0.654094839665500224655459506283624499505384933106850176300075217472\
98835655752861841822100871573108649679797721297773456726121129150299790482006\
37505977283922196248667418838602684343166084727301428117354024846981760616631\
41440354700812534335221614738346463430166930779435600409012986838717694725252\
25227546833934063787080821543180474051214586553818250686860157239255916287902\
49080596574398769311965704602377387925454390528313`399.7576075694063 + 
    0.83854870454748867958316719671040422963015171479508233430265799982332126\
03322294835948039788256335450237119912473841887010681407149924699736562368979\
15683746743589402839884603656006603820283558887167447924177489839435849583769\
83921786979498760549176280739365537917551266803417914705996953502772599284662\
46549337462678937769064898559398495508279426512955931359615760933340862946848\
896614685808113365259039560166711059244984948`399.7596206818153*I, 
  U1 -> 1.9045534350403675188875502214576513238663030493158978828762953519244\
54184392782382111656734016864478529886025539110031587692315376420248324721740\
74205482226791973840696917033434861729283850416507294651725364923414451557324\
42387247137572467175607973277919505192051128087156894089133559927542610366319\
32717017161630605483577356446650656455482841930812603206889627846896485121516\
7325101346454423026517110301011578368319446620516`399.75938236113046 + 
    1.88465717374148039592362597888573680443542993774364413068608728925031524\
22209645900937995537076311720712338356952948519455627571429025553978263331698\
48189947900410942191587787156663040723829894317861909667814927743709098829905\
38428595210854447163184871362270741401876242124658613615725978415282698817054\
27991061788691234576207340490079089971810946960032934603083134847479297356951\
850442016252715148098466095501282234723025908`399.758222822416*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.561957811062757342441455659124426831568572479073800637343961634889\
53940524423639906488224619409840077255236845673275167482070814543978465154164\
67677365346335725767511936554182805458617184050933217159104059782362010253306\
59127222799330808959752278769075959318872800393358574054769604273905012180912\
98266893057698848982018551382725260037546219802598823784008940254191615213610\
84082280402429717798261985289572163369401175206949`399.75937983963485 - 
    0.55733330554442266633097309820051278004121023829482713440319392191489710\
80312348031530725196448965596800631105200846185818838814832967463658167037020\
93722891650675515748172030524238031098214508958104254689152383998892325713082\
76462803897515264770121581602667556458226475608280444078162867204262594756483\
57501138007833071303317365428310983748182049539576756872517636566123258279154\
142274826277011553607960998986449033918638552`399.7582279472761*I, 
  U4 -> 0.1749239041600358135342384507793985621209763661048892811055494333364\
48316699370725002349308238838956029196037720375790951473304318862877555633806\
82790897351576115045404370989976133233232562159695928306984289861325664204732\
79977538440254912022159203855177748019560837202843306855693834851447598214175\
39023728538114427494293100434237180936402094497375762359330559046750514792249\
3020277297181392750453770721748032450732917350021`399.7573941539943 + 
    0.47963915299012220506694820861127059506382177795319996976238470133383845\
45505704597055323295524730514894510666675295290481048012810785539744696575281\
16333410563955583709944607838312809340750131013507244410362892225933678571262\
22560384057764581446259415140733450319218011656612843801477219741241294277704\
02550642500703030886493025259275187117650402159290996362002840011133519298934\
767044445236388433919562903709061837666339773`399.7596902457059*I, 
  U5 -> 0.2982944728170047513595470427748344127998299668503813287497654134005\
58266209642967028241823634492584294171679843242785941864934702363144716406826\
59847194282012841488711312518943429294989920749640615506968019915920917774920\
69884462446649374933577463778080043953332747880831053556244628246497709648624\
60563320282669895649783943234901971205415709572898784955133763985442107663728\
0062119246320812969404629504081569618654426008162`399.7602305827595 + 
    0.07289024235743770102997424156266545797078905719376640701198418963734258\
79503342015989289062901523966087097148314848616568547573075394472573585355254\
93064756370267086152272808932270837717400702031899785415840985166663808666542\
49096227986977778505921875628648729658678743973681177056430536601292665825372\
97117978856428968525443420301509815828032906290650069529339497768680453398376\
83973858496712931498533271615068026719172948`399.7512882376114*I, 
  U6 -> -1.420599461115186009419070153496690952993649985710946520433691077394\
57522059869326316955704013009562377095389006518367736010271971310414534057590\
38006781276776500618150555862882191883880169311779974529847102904984541224512\
80158681098508378025561316535069986855047306848574904770737034104280946434958\
59281107655433666777042749333402359405818696831856020202423788620790444146246\
57989573471874660132730053623920282302086199483868`399.7589322836326 - 
    1.96831988562023117508242256509197372615377156881024608680826153800957244\
17702534770805204092616001373626178303581270965339770542025747023862494546577\
23390556123976861798066288031431001360828877783966169347185486110931162992427\
99439802003388128330411596352466892852808416683730894866190823226075380893784\
97300336156043974816385814678014045374485486841657470664504236613750437295496\
220930821779904568480103173599590009226751158`399.7588784350984*I, 
  U7 -> -0.887460419627953070120987109468727854984208622764806383691646774460\
82053128437932336862366282268794108486087607897273767780436805822883406933064\
81802982546282869306897587532097599112217553820390912123107948014912659081231\
03240086304441305996068105934380904676128641244501939370167922061652502325004\
30670653887906529139874029885447535653663914392839359635761098912002586236664\
97673515636048115422195349083968925631425234680827`398.8745402247508 + 
    0.65855654441719512204852769248297802106984354730324518040888004427492237\
73682383104001297956952507880011307359603374480956096026180849189480711763945\
02655617945483328414804182994241863361737472553219559812289119206228241041493\
22339957333408374624302240373892264672557260156014674525522844079529384537744\
36008603164904360513481863917207091184660857543354987890353646428199424069556\
982414502762738759644529835643490638735799518`398.75117401988143*I, 
  U8 -> -7.333237233991453945272825084736424490308931967263154383741760674516\
43435828266517821309165684997665642645149178295209358700993102493658443732405\
11409182082555290189163393441294888979208672095837690228706587075777102402415\
92197460590745049230670362505687378737612930713727652281436853069146699868894\
34829957452758938262091253219252732683758941333464278528425693495603224961393\
62412077521786140598204545901827821838262893278155`399.61203619026185 + 
    0.67169185652141969083161439007452874864004869937459708438403505939333896\
23625671529945878469741847978965695766839876411341173051978586377674572305140\
30837921497143057293511435548956645297515878445854427439186998677379035541685\
56649365622660850727218332939867430455262635644273284052138144052882925799037\
01825771463221019554271101416220761817471141644143214804067561623281651494017\
754345049797274567181240398089948103365691005`398.57939854427536*I, 
  U9 -> -0.442223432361248038748205429305125722677989170362885035870086365171\
52623306320499840239366303554866487359866009626969471645491904332572848462551\
27881435352034053815668561329493302287963554779085427390482340275913048758573\
16187950640417238923729889589422114917811745710847958316843828305798762004927\
70670616436640528463567538484244374946012492136065582293283829215422221865361\
27173485827829269923198243546922002190675767284031`399.76014948332545 - 
    0.13954044402621085693507038854146027893187529888120759135529529366979624\
00043039254714109554147453216869009980184119700076163280327303493349487585212\
73050819611803909451016413510269793686208648632576060228029766411985656188031\
46786128656884844399380773702240534755988131143041010900287109546451784308395\
12552914108671504682913714847184090369072297278115139466641779412959458834883\
268717521341623117095039831258967501701915855`399.7533540743469*I}, 
 {U0 -> 5.6462833633716069347013533338281881128384797784063370137553441544274\
07108353171161062435498990352652164473866875257225535690489045591584888224098\
45728807317337114717399236999916777226098131944519928387260883921022788085453\
52460227413090134145226100412913155495726012527894959492850268916124104526274\
59473236623909854099826237676991937145238208168994118717080695925006552522431\
2960089683389614921341435147970825951711703771226`398.8001928423295 - 
    3.19993969253600222142545837976011648151462910817842895838799907110921305\
55652954329906763562110465681441163004179620835302792820086311953617744361546\
44261468989929005292970315010222198853145530930614087770587051721400168744036\
92682451180835203092339500746383847266858822422972983221326071186307963589141\
95355653402887758208937646793722334009194294042179824424567972728539089792504\
747790512454789125508823318128506754871852069`398.7121768771853*I, 
  U1 -> -4.272482665305050993128691133489081127826112823426082121345557594138\
12090493083535355125943339492070524641866946304129667500479478744600342602918\
85580399458889203204497954206708665843067673863810365412350884659321474550423\
91176557078706211427618924208823944089053548206451885937296571380678438394460\
30164402076850551382594118952979320710566624512643923409359720962935820059434\
54096143723468585297217657064645261480460534437211`398.76328601966094 - 
    5.04905171936525300612834893113085771972605294764232033141260893443138416\
55731662747718414476608253647836694224878990662051995937609811211071394157072\
88534058180051940704089687416019328185386930130469267243506335118097991917131\
60390580031664290910484637412304095816903114794143497819901168626345922771844\
20578476407009046811612279869386231481656253494074385074501194588411794092504\
281252954338307737636803893604907583423129663`398.7862598288374*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.841320595634800339754863200775829193592\
65294817540598426514758593932496458859704325356974586576123275489672920704596\
88300563977130562748437069340855097454440055274566108646628128363153381203941\
28524748774980904224556624815213748215503894042528835471345923642776042614503\
78995785929704789962279272550336210026357389810364140720111824506361833273761\
50095239142023391466562795957079989192874497643459362227105520582057225279282`\
398.6569147538203 + 9.5139565564512741096289801491713966261459191777736863345\
33570677777264380640200231130912920500558436385179065546533982103793443770440\
28523959777221662557950774483959155064600648989165579029448471864720316164113\
27326254804041562007502696105716823241309451074671133092932036586691775643471\
41765613463587104758594271932829892133507230956130583609249216628636809731046\
790944689846527855723646745250504190033735898400042507180645`398.808529611663\
46*I, U4 -> -3.21535386371818401722418522483652502732844528309589106416637475\
15193429985390441732681496492338344370925208463323838395499549515402296872260\
49499504499863401580424627023329615813743672289155984423688823533939991622131\
05145648650735126271634416597657581228739191238262737991597786736617179700707\
27547428114175409802662101571082664945373060196576830994543882032543435235926\
838899037093243838193917972024805710630174636979073169`398.7882804843117 + 
    2.58870662809171605266034754665342511958121498737414441551954071075886680\
13043373412244068498743272930870962915615085349241506343638765276162729329119\
61155868499052298501761255116094967610384051390655822198256259960826482023193\
45574498643733333262116611411383652652682414017506053390782461219422668337047\
63362747021071413143681444858029919795967489829793172907950701031648977419469\
576835074187924269640063265413616488550399116`398.75770874093774*I, 
  U5 -> 1.9670293281724370246472517741554895994590529222982862443812802749361\
91207861210002574010201589442484347597951151361815662099728078565653362081631\
03901957405952984729208961021888330364194349027763021368243518663498827136584\
68071830609856642709478208869839845645349594256928114082440124092558746782032\
30118574535485985039541974206628605796708515481761086421368576639397038234105\
5146883961049686462569938009614396133972725236101`398.68376920810067 - 
    4.09821814528135359042649188223981179159976974354488912214603853033512530\
95427286535643664400064476976166843264174999864999986413323286446214146328781\
86708251620639501928658150239622096898907292213740267462871870706750995766851\
86573589956859729939884199432606973289236243638973586759695939392731556341654\
15552591732226221676514056175817711953134785049700669522470763889021119474469\
717326730823289861338969667053026937895235126`398.80461104049596*I, 
  U6 -> 5.2207434164391065807111753621728261803787607925341344357557865016957\
57628165912810850513148991194507654416104694478121536676400127836779056586358\
89385451728390250988803517486103294252975878478042094222525827206856345635229\
31049930513353316968781178188917026040692864335836627861466067869986711127023\
95292675510190720560395013663825277673399667321049141173973470652216709168838\
8000794287352039776361093197277012523520388411721`398.82046052873903 + 
    0.91828632648483203366253968871535287864114924762356797169412632371022999\
13185314076196745288684614656713524789706105370915912072352184794727180933754\
29615720103270629429650139658132793558615724353317227049348796905315342464798\
69428367855296496966273938657005757314226473406728884554828194268289962772841\
22719098097341159285871385970051764813223875138211616461848756279157169055967\
444739246908857595789984115478961305270341701`398.46819192745124*I, 
  U7 -> 4.9830630727215552054990846247341413191775735074398401000767462979652\
35776465195125751041883061172508028078373321886670614081651951432513725103877\
00507185690587738335945956346788980451312392079184485094325765642526704202422\
03511517334827526943033890114593275217807169209295022742579829506381050606418\
61144535503142582510596132953447156490641966671415284508360516155100004262748\
1111277094565703245388337679301339824060144526727`397.81529185478524 - 
    13.2913819284342188140221426270517435337631601686987412566725480183093189\
02328475510187003036289941463406101064351360817735460216501179137787588504102\
26879465377888348112553062940936737782065071917256740311620230818092056634508\
23757268183829570626748832560890563545986565637340481536064830715656732576672\
97476532302100118300075185634756424256577049367083622317934738777596664936822\
3250946905414182304183755746915907205835573848`398.2450942903045*I, 
  U8 -> 5.1037946749667757593208739297376869496164499727594490443957903816101\
80026543575995009240768433113009832605850212114371845250814330051946514977018\
85494310591557786174545962675295855181974308260576308275995237151902933278569\
01575778498901835614758560014138114824806047579997429716533178114073803533058\
98262520372436496156564466609970263510143105191671842909043464574066038494749\
4520395880901455712019587805541355174767852608823`398.0744531073356 - 
    4.83978646102407831663331445381049742386255061511485431146917864929597936\
45250872788490146515333963148237362211255310771714977237113031695099534509149\
33476658886882945930461188590456565161219837905164722370614985273477050581277\
30053891869498185863190012981860771027803695302249336488941378094944790405151\
41632708322411202548553839537120366238075701988395569237962745297365644211948\
923960123721043694484463862827733358277151294`398.06713137592646*I, 
  U9 -> -9.931407218930651235542617121634441819832555546813061485755514827569\
11188107230653146932368824488866205587477283576198136304799942138669681520110\
14226563983070559947679880031987283330275157371824947980520040511351920012337\
30976723377940395247697452257823220007382468391130796560681118241178920190710\
45740818422289628828899073236618204916410904378062423265540801651782904947027\
01704886862582131410933204772867097117214445579314`398.8243359910857 + 
    1.02504569202892547257176443306684211136540459292441334089809517357714535\
39265637723445600525991386789566232737566495244210945273046570751993154428861\
18642534956671906897947341487968180213419726965969837643085852890555371262941\
19113770819638373998917926284049050827609308492470882018351767073673564572034\
10776318051857174991455969393334478458000767010784826538257373293171081526799\
747492797358114641256321135739934929662831949`398.31255159975075*I}, 
 {U0 -> -1.744177845653488934063795511240309125816121101660856051214012682151\
89733982747343213690651518563021116676412903228074170596882493556667099924234\
10726114013923584801901288199951135453493884148048499459346108137138465905037\
34384219840860333587693631427096883453978502791144659033203090581698260776265\
56209658553169546716419120862888329851742074587758486258928764910719317367683\
76668128862562008220687351578696660352769011246378`397.2616733948928 - 
    0.87340578017208523993973722178862678935475859993416044596103638384371545\
79300898516513600188550227884237299945898624558333020002086494962616356225544\
41543552059762633939247393193127916533865020335758135698416839525391614472704\
62966837721161062914573516068704835761336118420732544092435330639968517131061\
67528779961984072597707489267486262689885677673265477090829165768736083529603\
343265310517422543921612254835052240980372372`397.1442257503963*I, 
  U1 -> -0.818789679536793275460341041616723237014156161647322064109293744483\
01940395855523760878492659573388490432302740767386645950620727689223188323135\
39417918282192735123458030607173523311273812334437534843707284158081365994451\
25333040926262416746368558718781546621754497028517329139069929641160678895857\
28041751388079395437579582055798657310515426579841101820876936979520725283324\
28508085510711190649615509523988820956188213994976`397.1913493824099 - 
    1.38837746598908215762849823181285093924276646348387525161235269841503491\
69295915622095230309671605674555933666081347807874770477341680794104738066565\
49350904073637143368120087646010721553441563933761215375350997242697733663061\
97848316979430806552724866441123819756933575551286907471283787377735041498579\
47584975129425120666667731642291948474029562817598853555036530891586172550024\
260881391760191753825530734952458906958949824`397.25732328176787*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.118512017626263881771478543686099215477383645214903119166364363677\
67875147665580936252103797752384216348575136591498966288843584665413056791520\
68818548978980842962171335166057410389342728493698638070680284586848603699683\
84440362710684103536255433809623088597075994437424827580362584910051133559913\
02809923261688556434528794183930854979214511817172905482990334235002503995076\
37233827442354274622571133411936793566306079842811`396.88852197269705 + 
    0.78708314843744691412784066070360291703521410836729872347856792273202986\
76234583772714409673718988672349676282582334050037840661824726181811304936823\
49562402445647416582304517663733952891831296016395026056468478077340373579740\
65818594782504329675535211282163098489342589243674489603222826749437767538396\
28928832104916069053815992123138650094046315211907096725304586745459584385301\
901331467840082798338709977499747480587478542`397.27922740006346*I, 
  U4 -> 0.3107374043745652395591933216743205379217751747405100384899716637581\
29307999123469541910283684412390881131067816133342036760028294495048321392070\
92873015964518243037630310358652597451678548761378459736660391864275332468773\
00547142207350892582221308733672394823809570973830136474385732813983591306891\
12982944409873301326067977478443457637480774808328047772527989514345159972889\
7460962815377533514031528285129297941085069380716`397.1659568094181 - 
    0.53268831778491520727683739719870681379583561735898997289555447392039034\
27926776293444824194202660977154049862926931753925628173735092934693242950031\
52606719532251573454950469542886124997221953209657822375870944917431056944256\
56870933461054236188132267934768027097287113890028336164205924146852618961684\
99948816433652021278509072714676822725013975893363653986762310182214435559230\
44170219141698781186532532086572702553032062`397.25763505157386*I, 
  U5 -> -0.324005653874813142922558233671545363715389121017627306637461610905\
73711699264636334973057202143070862062347712886174491650925591798122095701366\
07604915302553170283400823452130264856033729438448900101258141364285382912613\
50935780763921771005903365660926378574578117741782161089026510380411051483031\
89189576090998858278728655796165744213742557470283521566657744229479928530121\
64957676837594660894610413432523930054227169881147`397.10583817267707 + 
    0.82047994221016157053368476518706023992730860280750102879102887261455085\
73264623373582301918979947182455991504180006998621294179259540993653890528400\
90055202685123971533119611165136390173189496945576491641167606318076228298354\
71557339995912815597001384582973505479330409013127282554143619716955193538430\
13685577232659929333812545260711490091293047265002426702210833318738609604554\
468691423955775528038983898001389826056907383`397.2669053836328*I, 
  U6 -> 0.6929060658865569057604924179260207817390088701040105028624291389828\
09799658494479822131405630077676816438407900528310365000167036178564395315798\
40229990190393578855704457072192582509466445320442023060770335099407105338120\
78208084201725315858509915509367725510029175022392023742410776877725272012620\
99942562003373849786692553005451242327423086222440370010391314212042429511135\
4632957603824377169060015661947696252550594375045`397.2592009316008 - 
    0.38194720329094431694680053035670309881562668979839671416190500612171838\
16167639464956051305178802371561126518931504579713647742288397892802389470079\
16968139086962284010280817158440094951174894673985642465416554101193895898432\
22946491358604372919300588015694534631884059179221841319775887789936186253170\
39026394885941405540317272170097607598893707608414707326024468099175196035339\
479905854474781823091535107557043247783746951`397.1815582332727*I, 
  U7 -> -0.972967319828457935170945340330856759980021661752301884182998821326\
88986991172026743607607137044797755626208898699393906182560873952315150955257\
66965183970701678306979385816966448781383423573681073566867276157260959596354\
25856690463374116585421561598876845616613362563289068814267502764732015148679\
03466207588140865589807149508342452012490841490775339841319558610582419965558\
72655111134448500806073153904620810674429663558901`396.77432551108075 + 
    0.16019439543406377974974832664866320738404096563319728218992053850792265\
69563487282174461308076748715966779647289053226075709987875063945146212669033\
70107587288523803871276457127011841527948051379816973307464927414448531136711\
52377750446507991556413933607912671589680145919286131999353994224069763552187\
39057481340302617516918558699791252005243183302923737024335938094574293974646\
156825452500402757696688812093319945029774488`395.959415891207*I, 
  U8 -> -0.042359716963404599475769618962719041542286415721777288053446689200\
08027641444876410188252158730194664655951533329781398717754383178558728078712\
76975197300795008495548625310264250629224823890016759339268694647293753818852\
31063231991134058286848473804962935892912709992827530091330556860510872881643\
02463855225408991479609383974203479483725409017010675874841867608963927952459\
51509351764176373034418327476342386969559651829053`394.7899024820645 - 
    2.00579843168302770876700136790721819130550440277423961133112884217026437\
81844972140390601161712984516399529875605803245541689543993300628763826198656\
72640409393702178351592867324668653934898710959913842933373184534598194340674\
04557811269888521380196437402125384676360440424809734517793857152627012050193\
83123231936768555216084112748579703421802515240306210606981854362750514642973\
91288618956552376078406251027886622555216991`396.4661846809701*I, 
  U9 -> 1.3291540742401367344048991129896154048861227045104925147911415964597\
98378607976621163872744327930005815675404230595014397492069597882652732407101\
14386998663473326319608279382053335990431462735887261820466536092038150569877\
64556501021032822617915525401558053140573304490240741874616090195369385730056\
59677703141158513250626404884208661283127302589170027188992637937039609592397\
4880585857946991976010382345999320792094573986554`397.2667874309362 + 
    0.52803329475972775275968176145626260833784369870438360526161676873631113\
84578374316297092552442460619942943174608436914708146370092472172203338711759\
10151009835735613272189658475014228381385945002459644445576792640034890570156\
25304949617065752434261675639043099864992610377067626443898700849706580078890\
71254127568135220606682381986681308070838957170367462765076851126124603711453\
788127403212618945136172158823882481956094427`397.1068773233122*I}, 
 {U0 -> 27.559733167009011330509418701853558754106529777825373960193244168424\
03325358046762386152726979409827780294572486082668943053733877979032395906458\
21154289189634465299173697057458917504865830892508027181756899418491976155708\
97742732182466438177240123411886555203908249975094758966992457860688481572652\
22265933659782113737309605535748325701604415793725258351460130205645193346299\
05899593349935191430599552486897176768749828588891`396.9675080491483 + 
    2.60002692886873308275435664628753877102448320032489030723982220661700995\
50799468727079474591515085246787158115493688586508230418826907282932313685734\
68989630938991133879972550021623535940618048170818236259208887300032422084783\
06624659888392527780300698124578968562948525535094441118980097004327902932791\
46448181052398006166337483696847649407173225033158701209631829649168642972209\
256168748184287271604037003094370552198247248`396.43166764435483*I, 
  U1 -> 5.6082445273343683599037131021585826600398941721096051147083979394779\
70476789549748746167620181901564813973907055941785034472822013688993282538108\
92172720199776519498725134320699559620513380955147487247225070756562023397076\
10904350472313272416985576127567815742736449835811910677036089916712258115285\
84720669793486827662166764957898951038257810096795817214647683027076327351448\
9821691204133344303448505849995089686368073990454`396.935029979001 + 
    4.09585510405895958990965434561241271089458286079507886412656844209962859\
77999702157407503240872514353839020836674996149803510116893495440725079945178\
34932817468276258471995292691229745138164392862658701754722770076874666432435\
95868114484892296102020042156241134442872977245547637837773257867290317167291\
05852395206862647859302630038636200798683705549304161139382445802301538095907\
949108076513656527300282284435779997591153436`396.89551263377933*I, 
  U2 -> 1.`498.8860566476931, U3 -> 28.31706791184981734085505981270849332400\
47935990186141773415946841942496874978998997155724257057988994017461151707541\
79330976090602265337322993998789136528474178679125465145231832039158385140686\
14484938811188714314730000439438868929525424263798880014518154834027881775439\
65938716072556708093660832992242026644232655611737271864511067782830487072249\
29901390147214247763227429285127958787132167981291277928559529673697461961681\
7`396.948533371257 - 13.02913532269246911356297822589503742965019738825381300\
71088335731933124805458285479833580313938921304922112294163386177202529075243\
28433863385834078106597712446507210585323128118669944744636598063160190385347\
15554043131684625122676517944552894025124201877358943832733117651196813499498\
76700122708035401412088183962003748073767248466891812891497987470361281303616\
146636717187419051976411339415397995400970361704594217458942377`396.816872397\
1091*I, U4 -> 11.635568182385940835250696642329020187646619425006813872800381\
84700570291938337835140412935113881105457172365389333457271081187277112506563\
45094728900609238469241316100354356730505647508759887290675503813469138390708\
65207966992281595302317325147848829404008474650088812535783610088213113983194\
17568430537921412771830769157625566620387510068501175484411653601473922097342\
80808698656507934292753668182219181984086011584255655633`396.9461458027502 - 
    5.90253030332228904712367720258537243361639370701073670569712664345951726\
28819504025552785146352732934330444563223010058426036090301178065181642248769\
84936333619256183228785881187972685860680983427711611650155031514225908048950\
90962803364044256104566291883370881573073446789049744948001529258565297246185\
38025801033434641894451955608509261176796509140613114984053421684020245710317\
734639523948835521909379369095116989655816568`396.8322925440694*I, 
  U5 -> 12.485162551448798542189109457691606918021287617744349912542967682827\
37480800336732020080096523688874637832435380678183313015110946267876298279487\
83455761097986470481206881010043604554566019750375859253244580509848625436149\
15289883351102916209891019020700995507820154539273743868918615024796858064579\
67482881799830713245347106081259241885687980196082591461819789672379773467336\
62870578966213206842875646276144255449775724332774`396.95839525168685 - 
    3.34620908151837341731519531734887826729802289495278170145712251347632355\
77175913315486774710477112388456294477037946584605706932494880867804804511985\
25078341679682124324496786786260382969042526926436184805178633145804174577120\
71088025326250040672760575539151669098642953242180952352830767619390756199794\
91731125819192284063901614151947708668652154406664600108452727770692199598232\
397189908332101245455491915503035946636123006`396.7134437607758*I, 
  U6 -> -5.105235571080005001706409587558949137466356435647215449422123765260\
73808174197251648607991120556302527631993487661583674725705553167412168307635\
68706262700119314842854409317943434177455691666038342188036121445053347397080\
01811937368825446322056760444466627988903570957347067685762866049228401777368\
12691117500929562866693833371511410828370916468921268606871999940444867706712\
39942303683642778643107356022049710981248120414919`396.743896126033 + 
    17.3002801943641870825931143490723751935490116712722394161639491288406956\
69099625216353355419602828900567523068238650306693788101970298238432969197335\
37271426631248022800023629780353123237499832927829221722329657383356252501749\
53741275483660611672647618994225814505772118667898534254336328158103033205975\
33522066018794200027632560136307916263432478574876580817896128660951155741092\
5356569953931369052327323017976570722922814182`396.95699137936424*I, 
  U7 -> -30.22953393834913247664660547918633209318778368264865494335854802358\
33596792951479516393574836810843011266939793708619027514202788203427591624541\
39602596884762037359008514514085272707183076754897638007118812633981409504288\
12242536256764841059527518190676479443547322891411043424781098645507655119747\
30901561874907789857071834252677488736106392064442897826151324891885660995063\
185010532224010271679551847713095165540667902379643`396.5465258637914 + 
    16.6540663368990288864283352159306615700953731714122758036182115019793216\
75615234999976165217908467527087701927514140921194312833239882899565401483389\
75730581029220946734413873699808530338743134082883518550084239111976257265409\
80447354530354976633178646372469485243543952935177050070479615977742298149044\
18937284640888670185941110313514417537203561934048255143913936450890426486868\
2336553685975254252933480197723406804409206804`396.35766250171207*I, 
  U8 -> 24.238491621896409362735625842814017241157113841639020346353967254621\
20184316513673101911951982204841574161801783342590338234419144745803865711856\
55470677758446685169765003941665942959329303879149034775930965567101663185853\
47644997204993585492723692978050716896336034603838351828449394593778625918286\
57997297908200084256857189373551316273025290379946531758124919177150486544043\
734811257599283192495537835499`396.0467715104765 - 
    2.52650675482703811196883878070697600471593132554368865812002811257423429\
38152273455191118873316887616781815926884239854837816331184625886427107695321\
26571579287811814077524279831380915978170725822465848126104821740480800410697\
31669259536927327828876201565272006481217456602224442331629863318106224397027\
63817274816743500561325835421239977596420942668611602139141637016904959828664\
8335646961418780563963866`395.0597444346748*I, 
  U9 -> 15.451014337505643589274283342711602766825390612502172895563120467369\
89863380422410318180629885865929563804989651654229642264443333249167001013111\
46967802257324555336320358409999012986477465763860023712144122064795915901320\
90171776865490476369099808389233739533757214801301544421880690763371344292948\
98227462845911636256277071651634701246297964192556549264138043855288931684849\
18342033670576354937600282694336064815305398193239`396.8936993200213 - 
    21.4687602306121114778087798270969261427283847283904835001853615160197101\
59998709629892398674945953048038448285297949441363608630339042673568788092257\
98043926361543716055601770905638452996799887023802021353981975576694970503384\
32089278407540777366628839653975785296718685254001109894237350409197568564548\
34068162243421211317927210584163451372934044348448163583422103299084971175939\
7071759464250894399021574507575288621172331609`396.9355533342726*I}, 
 {U0 -> 2.1291155907446056773308082739764199987168545338319128442719636520556\
43763124712193136764910205627788510428884748202363805021615655631330512497056\
91089116388768169836572303167939262994504187960843280408556248924922785126137\
54758093573354262471473612181890222910370390286960733825655127939115157292812\
20150880774233930421958799372115932824435770105617064422825227567586125764461\
8561735709933109413814282162122399777448233164011`400.24260735774664 + 
    4.68311976752745274904687189169309675753586782437037177636418960244206722\
02359846359849899197926435073194871603204365014899539523496215576734650560308\
27061204453423930883727401205874604715524007714137055420969963212564847615809\
84092040496741308518149351191728491280615640726675042213958587810659172225384\
64437210012738925230265259513200192557743077760893889280012005110025023580031\
016512470986737564883851705851924867870606162`400.37620271266763*I, 
  U1 -> 2.6401683603474980384722130344194935816113076544958485843854303025687\
74309982511599252054031987595541899060889828381631112919636375095655539704546\
54039495424016372996940465692558726911198799954200367055225278065617595604478\
55128154494887292130729845547488065179810704795416726620920822733716766569101\
09471776240280287040096330701512659748483360582068817003177217030978633534808\
3684523426843742516343764659868473076355812451403`400.3948994271694 - 
    0.25144621698858396925048304225775619837859071590871502688335238907867870\
31322535522418388531053876942354712807996369347669535615161547995619579663787\
83379120845213815025324740148698035398384264414800407591131986454510682150629\
29469500903828811755516773194347760717650710518594573496307870581717798452336\
73977951534324439416706813973645133577077020809555134862747204324392659249437\
688058147628180348953019753543111480245896389`399.8568319861879*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.114302304772466316087220772406601254135674166999631235978913470453\
45779791577141033310679036925214252475692833904325392189769122442025728824338\
35091186412002882954022107413629531993745498731716818178302336138342226602442\
52843967460732278037795686022756222478452770592788175144650461984441120175211\
21712542846485110018158286830167526417922141797666374646691458258100160296334\
54255486942954602174073534455094319607333786258631`400.3981729324487 + 
    0.10554382640997882657295745760488650506235040756160149250151961471027340\
92299389680698592840271263015690297940485277414068246452752289815297031849051\
91847666825029721135818846522971312032379573304861770916279711385661451765730\
76358725622452349662058185237011059528895161548786199552008956882172692692454\
52594907186473902450950536639382939718541423598585875175333177393995434123259\
212938577315582482188319088772505035458975242`399.48614530644767*I, 
  U4 -> 0.2242058534132016712561818106070358525295977947163382022488074810218\
31600692150457239588857205509822390574624124661519345788299038534050188042926\
15236411648648470340612497374888006992998460171030620641375089614548318614261\
48501958257077041758495687484169523052512199205065150072304219037120005958824\
86234781433131868469061362396383211857749584693434285598827769734787579149629\
5482331700365948231193606004742998628019514255261`400.30838853613227 - 
    0.34104470032717960206963198896954854852809622335902073969840273065897564\
97316939708442599426495374137522806636393469171133245346856450514154703067666\
49095293308392435762912727128758286401100094569918378251226893783624894365922\
79550836578911774150488173882154334184171323177037038828324175486132578661152\
37954139129444101736557460209807358274077018432205878940584614298690765286650\
93356439178188946658241390314848788714732466`400.3659986474226*I, 
  U5 -> -0.192592223869715971324197991786717129338697118646747027404811840847\
05778800184488502128142298191459999139330046217219965964441471752677820581364\
83104197892196516149573980693478628538975068304336748170814209060911656509110\
50219653786415527010988260357818268225463371749546698081411038140115622011974\
20095932866598245373127523801003708499265873485000164385655258916140960900283\
80954723022070788546757362366924311983822486906487`400.16531156734067 + 
    0.66759972018931489435305890697907157608685217614244648289739057016096491\
13133819303127887595622855208345917289411414831928169631318678610481563184944\
74819595755824168836093649617224561796924106244767301271161759345925347649792\
93847470571683759894051372052328982058499472854757195200932178221582909221300\
94769312659546059147872287237583578815449726063395584891143480343685951657765\
496246200735656574300616524458426122945848855`400.3847463891556*I, 
  U6 -> 0.5287356021200181999545114367048542199453644767522126308122775068865\
02384830774684079473919713919157256088541191551087382287838805241362939061552\
80840405676286699934141155754651144723249834571862057780434162518598902484887\
21254272795335830601940604759539943357057286525572574913202028517758577734195\
98095884710935720877121643681217168953358605293688410687145054156077756273942\
9003755598600348126615329581718015795856558432568`400.3356167126086 + 
    0.57172415813770012338931358982811435289717294708254816759130377592518965\
83614331881367092197328310046781420752089877000567754764677106174194107938249\
85742552901149618851688914863601844730017680982037048035085973852716486406034\
67414773147120546704938079756745182275105561472029104535510480715875116384260\
97541539212039513180666102445947363813582835735437690477827915600264568690742\
97565118434741691463700183153098041136901069`400.35289879780936*I, 
  U7 -> 1.4028034471709901785980710036858675394204454082506561743566317054153\
16679041878556464866669739900506003497605473604008947237707459860789606965255\
13876887003114981844582806559061350299501546942324887450412654362417325345016\
81972861218633529074886490121847796554993726900543961813958606928446011142206\
40819188360017010920378092010428782246537327074388636634728167930842348836754\
8078021752356258172507156047529052313576514566896`399.5200314575159 + 
    3.29093393147891360980145243872558450701200413542098769521759357674237162\
00642594686361587768136421928992780029349753719823390908389969223948823211902\
69438628413235874790105680997355555665474816138225791096974193515404309830530\
37534709332319930011437725711113995323812623746193850956017161987318792478085\
82167065455909626994126659982938439780507307705479547757355681461296734974822\
986945963192953427458741894848318134347433122`399.8418068422537*I, 
  U8 -> 2.7676727995882174353868525540722223492468295416026275371297869039242\
76261669612066813603080834423889843774422853685016100817662884248483076521852\
62957860169267031038396744315798243391706577495000580155094746431548017476361\
07808266670489402034571072626748129489291572405884288300998263998229486904584\
37221258949558278443197046160090777103941663064494538146052936010484021820000\
3713900677085641420083867924909623292545723115973`399.84901988690865 + 
    2.02373274240903383632386898756705715222124230865755941684553458383521818\
57810055149193220172144890421382262512374471644704488152101855221710770225955\
16329248591139961071834683188464776681054658228566934791765958858490353652344\
20791330118899684330972846619760616356247539529609196639535388515162233363075\
40485570239504276919334299561613642818253465565294308326307181866878343941663\
765356524025169853664404010138260254913535715`399.7498231690489*I, 
  U9 -> -1.262052013693054024815899326683201174524810132338006004576729835329\
87951181233907117522305216953350853867254822297885467902214638128086668810312\
38319539505007132136257617891784030630263035178042020351705993985553777246651\
30394488804804178244246329449336686305223190858161783725055990811385065078921\
57822047860724095468578491616781667436548247718982779282165450953156802286173\
19523710872765339234044971217171063626745346202997`400.16551489268403 - 
    4.19794657861524259722727891123378723796729035088384868529338578108173743\
12705663756592616643739805637453176153808209745508530716420380073025648866226\
29045719549767720994863359882457349853267103164812914714447636732121150093486\
13157881145564686629446002194334485332309808611532629103335200090375619689728\
56476514802260688870242803220681977120691837100342597121235206098247530613740\
99440098663560567730706094029939873291792425`400.3841158455179*I}, 
 {U0 -> 0.9029470815641702885729382117442763920243933663812895042121832242176\
01986860728487222754990586201562470542259793195716661594291706959135351748764\
69771596951060145173792798708752528215824122295347927028975997396127585938117\
14134882967059299341434375645017099109088661970301646290946187661207143894451\
46364097816031850461225420012966562995261087397228698378885961176298435867367\
4579653069954388718587125570585679599614707812391`397.6307833212666 + 
    1.19820351045169510342096609515150507411369627093149145204980177473876621\
63675087213259868502470499764142014806641730751363991324825990978454741047687\
61081476413345584325167056912459268079407888410665667219779938414615187435516\
93234653210596483609885079888130018526525021564094589411904165260263774564863\
47494723454572630053750290617182971571694581494503948777380816666663310547763\
573023590658117268236811157658436633363978199`397.68082787584717*I, 
  U1 -> 0.7132696498109591663336150168400213172232019716966556640062082772110\
34150909740631724848204674755503420483095803037796439487447612036246713218652\
79309144915922167875841763575687875268522735264771882000335081499972588634170\
01601565788468121320415189485392803724092053829763730340456943278489583652278\
25000289878285316148179708978262942339705861974838699716445872923069375225838\
7838703630880140369521478451693783865204444999539`397.4862018591351 + 
    2.35871098121540238941122986953359239240571305021806671497847188975550975\
98233370915805862726750843243673754676964929231461799806699882077082767931630\
77145405701117248175844007699888195693972600399115801530056460460740888785929\
09545000780047763307031491488799874078540460660923125190493685335847313786058\
04900289231069771906698887511782377646850567309119243032956366476570121832279\
832313347699079913998129361115102377786631138`397.7033359185349*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.280312286037524781192601123781480699802\
89689381291844303219007205278570766586566817411616994047131715662333153497645\
59135528906400143003282728551573644362564609626919466249998518050671255588482\
43712198737945286730590330391547588326785628841963023644544303928210024937347\
96870353000174927997318053939953668310008868100684386050594007865839682307675\
30674019747914778063849146253312108815945796476095852821134564208143476466575`\
397.70070320437287 + 1.161140949185101789122471632476325638136499238098261483\
04338235916023244399389990227203972505395793502824676344624376356924768350746\
62486922435068181892753695140164072065806205648169301347678356685243980626710\
01339964710861525013102788062220913621091925320640272219295338335702523637744\
62886433786550545864897439359612702122083322916173342955397654336953387168330\
95552353753254970051454384181417461641059035105581644150230871`397.5316639105\
719*I, U4 -> 0.76105420814150896319003762574445747201121255511404279812011047\
51554547970515420552517658103561130110005378189479052010273691837175481177026\
23721040712248252674621495717084459872545949262476292930293976825421515657865\
24883972727120606918266474810158588838882911322940138390265799208999370772676\
71869962411806046125000314726272496734948870781746350122087281254385739564700\
266291844661632033884790336734882964494758921661903465`397.65197172897786 + 
    0.82827734667370526763007630288816318639209245731955670718851901114363913\
08120486758550440007689373459027936715368001254576822755870062721685088054007\
81582470167025430355924261085238518282682747280593311479445875051641751331922\
92640528878345227881917074958335583981052079456086623849156757163895617990007\
61354055216164825826277445763229730560585770378473366310676625363205168828443\
216426968091427331199199345392588679213298736`397.6728672561429*I, 
  U5 -> 1.8148358322952231723874660537560751451668118687369107141397923555182\
28206712456597935784975981546092299324894959388679366311772289104056065665315\
99792952049424557226836336568233386517167722281682550803256272683881435772663\
35520347471967366162310161104658488136778946344942074600826374025433349872486\
42651212954731673072458142787950938734345913327201299006520479922559146590754\
771034380613734891836787388740171472351142000301`397.6754258615729 + 
    1.51969767120548319571838635320672544769608025375654746991670600515745074\
14351480954551711843507406059417721709095550858755482225681520914317979402172\
85348079078955761141406736137403558891697899875191933256147966417597821481985\
65835276806225728794451968403710134545321617681112050389392660210875673457212\
94995074820267368148160313428058181793667281162943217828178790968936918129078\
731220892202595571409659567289018530903094129`397.6599181458494*I, 
  U6 -> -1.979364043104247770636032433421522249844426708016528796879997053967\
92115906213529268771169976469812284345660593870635820967700800534448347383795\
78141942123655084776265197566671941106064585868294864934243413961080646062790\
48029263724769568218678712998766274434706029345095783107359982894594437713486\
52654469416377624718740276599236089395222445754437522607820580632355489057479\
9343252529342141714814496637924367244412934126886`397.70295038783127 - 
    0.61346638420198590019702665703562213002816748267332221335734886148554872\
59076298490741120698776555021038620156455138844300238080733705362495221004918\
28968007329050209662108127269861022293247153105827881212743241850195207213082\
46036803804502483452733537814069246911284998758256494921744600011510569701371\
12121545191704013414261653530520340815825064986667420228208443831176016951093\
453551136042291125707268959784831053056233479`397.5048239311808*I, 
  U7 -> -5.503130101695944978064372214336360501186651766742163448914065986120\
46394459731496116747264473995780109264950424006593468515742455388019542304653\
09582261210101125301299761796221001798955634266714552552748644813040955157455\
96509842559468523298548002416875703325350772707305309518476951111396299249332\
95880084416855898292610437840616351795213278431438616032888930386084127569569\
67621749890827850579069507430377976205393642394316`397.10355906877913 - 
    0.36213072152490364098485344037192855517607893312748241620780467287748776\
96431143403704564932223706856349322135382315763337888397538449459952439592717\
23656132848657688765362396240526212245185144030703926384852651322775747803870\
93770886082215441552731730887346034700142934671115143358192959885569006054802\
76105201900544404169815836809096001720569359439252043024039461139419332310973\
694077176343214211975305928719739432194429785`395.9168829043009*I, 
  U8 -> -0.244367968071908841032942045090794476626260103824135682700179094355\
51521047157075537680676475174812999082799395144138517127697360572441415029466\
77662136037409196932779334409432086135434635964612115615326628976013487316627\
94179115647188566384178931750314017379673879465302357347007789381846284804831\
67177450445359789907798151905436685131498490708637504029038887794202971154129\
31710994752259564808245133017918897085484839833278`396.2679084250016 + 
    1.42068612658643996837752988541528618474831750043924138275472034960008218\
56111931821027050841354836428523578630725554543097741593032620480886786418881\
26528990925506667308831493394244162557461551318219920085365265395122464953911\
72414732709917429463736304039085181051869632124688802170744713325265452075801\
00782558282456868295496780976385255858263884202883204095857685305267995103568\
907602771667646992295535768796077419299989157`397.022515769263*I, 
  U9 -> 2.5886986943824951909042483356430580479809446037861138029072233260651\
56981296084800965208068701535988113938375243541586437412243614508279763864621\
02231608361807084762670800464313519546884977934150805840615577113416047620515\
91207286788432677364955665964139637550324775663590213869585542685471364311307\
51056219644698235660230135162048707517826549560674822575880871283939014440770\
999491125737856420384591588160968377802588523051`397.68557075817773 - 
    1.69962625787867751253014705235440299127651747196656969490601472569929818\
92048312731598340767496472523519416677916656475613580937464324114520786892878\
24460386955943220998642260351362897305877440928579794018016928576429614045035\
56595217071767802897383823822827560625129199837166102978468456635190830678296\
02383324642933882102464582797441710380869214239611178879035631683952828531741\
27009449165956538845541933335153772694435507`397.61411491748356*I}, 
 {U0 -> -0.479240995532203136334751860643506536084817416270352784655154388987\
96656392183542881222459170707808552857048702453118288811569143942385275701011\
08910795759006244826910745424014605906842559574400373300083786658273192066712\
13991657993704220396932694024644593423306993847631480539127811884228863305139\
98019232331330211198905857729666910014624365163826102415772557701746996541618\
639759516398036761535391224715105648399307265088`398.01464276336384 + 
    1.98635874328316272152858728471541610578595319250627945773241485860637889\
47990581356222478042411024690133113558119522988756104831240788544958289985940\
46769111464609797318185610021647811788868863718324337314923042705765130147421\
89166454000565547415801745867103370375921636525250415218481259598770511901111\
48124966213811355901155983013086111496887058527783478764244269636308875334510\
663095373648700973284470354743082129684377813`398.1077121910891*I, 
  U1 -> 0.7703192887266319222914468030377550269111460947851979537140134556567\
33755229718113035588251394101333546825499364213417403821286800857323794396259\
88527973074798305436609834023712198090349306174990764517928639417155448691327\
87839349711629467308070167546107541510168282654081698919420840148745911267113\
66580075152486080679412778777370813178974070140478781861947370496438041049258\
4044447450277054734941575356239854254426038516695`398.0921544040907 + 
    1.11748762471695735103518140537826878029821616856275048945122907041531214\
48228936843830322827914046710244944510293334017524741396936866402064102946150\
50450394755190041251246085081708962120185405352510357941978557248363859216775\
55292777071806846639514111986078392875310255725785257674092703769739095122070\
05729831488779049603428637826395440921293509947519502576507561256969403358400\
440070731282042518573899841236207466879925194`398.0946303137004*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.605133299549866118849259626045940989054173819199715900019607550702\
84289242849857627706445846910386267992592280360590079144644041431160767356712\
94017565131159973964325917533935041994383834010526192770787116820516713241650\
78074786586825312152417941213571071277419679012872866607607139017329818787600\
86009219957878890244787364226811923482564783371867275423917874840597804421895\
26452124270741877992960443110631548083810660053095`398.09937198845336 - 
    1.41928846524897345924493696752841345453671834061731251401081973590346351\
41372381537125293805063133909303038511609215176828365796601761112564071219053\
19605795994976339781411762974634657630923745794091716052092704027540580134849\
69962573482854067190814528544697606006503746477326494315839310626480405165408\
44766020857529359922407165240371676314972530090307039455735661295956164004095\
706213685060914563512079721869413816828598382`398.083548527016*I, 
  U4 -> -0.782552130149373372353757420321929926172871794864670554727136826413\
53311919346647848483060976672937285740876604857751257253219746532767243982650\
48379988374803801112737302398355337081278699932314072999451520045087950066200\
15170891995451509596987035514337517719872931011126946203527404135812427720767\
31226236996720141499911556547106950234152159238454425099743065939381920750054\
02581186245155597572617096417528018762722513235857`398.098422267331 - 
    0.74985654200931705985467867981060598363977753831572393342429191495968631\
60314720001694482292323334248743677181018396007811988027269415123992629791438\
36818133982575443087795366073897411880037583364823415710420835826535823988251\
48626524294647825238674029639543980589760531233096410504448483760907973290689\
00309762231332403421161775079607693258655458543244917659818645724937121178070\
331983764814386187399380242125567616712250019`398.08571791557637*I, 
  U5 -> 0.6469268321944285777135350442684828988726040832119306421110781813337\
07641382760208496489265209176196102573869327780289129671459197182740998905849\
68324678146171251895802386144901949385881999381411950234868659335293297678647\
85202873225732835263628222129322532249577203670745917306411306313232963332632\
48110554777653020591152045642825444741983369172178083716970324914684928109038\
6213555310869220890992685679184003322417848487692`398.102207293857 - 
    0.25476557062359215105276703177279181434398235177670818321639292056326650\
40635792417413373662062451622700753980143751259875152621040750865695225384518\
51814934873403562753444442095420651174782694947354782752030923109229952526918\
28656011351178877454738645867829280187423940925502335018578601779536300491761\
88809344333964724218210553477978531798739707967826507764583430167460470676524\
525472290208778544408449035108213663300492123`398.07861172139644*I, 
  U6 -> -0.894942039108420212373608988051436561796300727309767254270465533820\
00459619701427665753788689573031495891842912510551156801800426319685154918696\
29472569313850168296624709372881928438928783742548366840451924679989786626123\
66758419825217329306311901474855893722696376287176219875005378704064447801781\
03733805177444863417974887040117041570926068503237862022621274270558672466819\
19376682902308447909358849125323269497264682973942`398.08808505423644 - 
    1.58783604997442259550406507480340489730881456116368931471196650082752283\
07853003915219785047698547932525766439413013613458678945693197900056764953406\
05980964890913392329657822081733224205945937972993619547748817024948213814253\
99786815098434024089566406675290010065824759190760981997429356546576836063834\
38591117692253784651430893373992251844656507530037232916915977868486941806475\
385097911153910812300654659492412884673568452`398.09783722515346*I, 
  U7 -> 1.5503626902591305889368304413706850799599515503054233265982962860197\
82649486953324311275453323585797983703812365328000268736558752085416989866523\
35375071954982858830065722845250488606436454735280713744689381636965848572262\
92096376686357544789916047385940569141660734734237090290917578111650486868055\
21035020451778006464879385055309200665798498693590119907764180855865493034166\
0168880986671568986001607112884788264618981961345`397.78840909855745 + 
    2.26055178489983296273517160062687629349621168577437963223374951328030384\
06812014875909130732738010625030342288984737746841541554344843006623607234381\
59923715177493229262374137046988800633225100494227213103772129456188648535047\
65698011026196171000643234526646419674884123512776590392661621978975757595389\
98381991453539349123402526727766319033697934363129074700148801606903598996684\
255616877978966113895713916852038265704069937`397.93424504139165*I, 
  U8 -> -8.713290224265468761748764934205879414121916776862638832412374463941\
76907439903966054343215132494559648473176966943890541193418263363549593078326\
56931666792034722541228634101832560639962546119633388696652229816399805051209\
08736405492468822584417631705345240936936804347503552170810985110662395722684\
99902532793300635898640821855352305770306775408328708707398769273219223235965\
60142867106880691656368517255357370293901377611221`397.872407754556 - 
    0.74836293898085838123203267967141044800005593610985712269866111754094873\
24933118544187980841373407304059138134409023856653864285274630377578194021788\
61756709967524155909972053628125554489404514807597650849625696549644873304485\
10108044759485091104522559701017173034284339774904050947228277126538587354277\
97555097789873893884239435842068417796244686618806161744247966770640295560463\
982283020207793306730677039029057526681677428`396.7923074130002*I, 
  U9 -> -0.853309628629988318618881647975399800801327004238627548314435516192\
84639176557626511581859059119633396801828586657859218184598673522177235060572\
39862761731975729496872177182471367388851359767352023618120427924827800136507\
42577832803161331818074559327757178970727295851233055314272042665122815449504\
42258522052448107762978512134053263681432684499016918928990671038641596598701\
75948307422255077283271489780657895986477111820376`398.104820248277 - 
    0.39492112700627141309417552006160000141477649731682620879502582896272816\
40880058274562414383207286880000081247556099490990979234240674361652223466078\
78278784735658837293503353500927341635586356581991152637740753735643515738215\
66236746143813079150459675289018337455647922226005765346940859637845058067570\
31860622079434534033388827085299216749861217973619185523250491787760386071655\
206435289145608769873121390017009608698383281`398.0587557922792*I}, 
 {U0 -> -1.891151937554869125589343514881403946615151240345227983727449760912\
56087460474312460715231059154719724650613578283912801478774607999649521087598\
17852379563776110092589367643283568075831110211942525922885752208554993972983\
30003452503039849490234609366702075586408900341193155948228563044431488667437\
66193217468343038404513010822851287615306251212257539469380668152221602321997\
373366894744893973971460844014`384.3145287278204 - 
    1.32435166014981552440286162709527085347693650878872085777862685939022260\
22491774826265292255074504317471629371950722762827746129114588328122988030714\
61190604721047837569796057032311618006011490630715302330960272887920045684140\
71922286500770767241499876320592962319571037604606001036902979874463722380518\
11925213959573900483550200529652303027757124753501987442779453506620961158688\
5164950815776548143587497`384.25904788622967*I, 
  U1 -> -1.012391817772343774702305297838931836823712687185087442499501201879\
33036496899100968323870269156306417115538381719339273544818832943105363083413\
06567093768821615451665644862392803047913823535452512204690260487534751813137\
27429883548683832420363574082908172748494612761816019211013938640281749300186\
81000575123837538162799692889203672282052157287811098044823359854862165114100\
30167571700223811955637507352`384.27336639812245 - 
    2.03242522589281456333884836334263473177234733879154400877707567915919961\
23605134787050631129245113665267122561783481273873502163564434319355359466039\
61332708172171017087331883701207761993066166374309978419106758137333008855496\
41057645872378669545280575134286120157824889556744853865914153948541431229157\
51157953759265519046678125976734907585617870088767834658636981464018748379378\
5185550975335044474016809`384.3167769910831*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.483735539739985838349802691318074991077676076194670153047348042755\
98961860635570689877753289830341855136468878876309951065325813380286549343812\
34799062757341964297222629546584618442179632874957517615445868790787671308045\
39460486255888403851398895868774728223085220412158777798238964866782714015701\
25164609832185334167631832611814067592859572759186601623547611232138580250063\
743523456562208491628215185923`384.30228194094104 + 
    0.34834134401407862390622045633912119328235221084731026478693337754322828\
09358376012591015680729182078259076016459111194988234373457790539748387526903\
91966254840788376671691848530594483496180991351396020316706423795411109558113\
98031782679538290415671752279856939404738476009668533914844898790092560343005\
11574934591013339039144394538664466583364118626887491644373404697373517148612\
9766324871869106132970425`384.2923676281419*I, 
  U4 -> 0.2414476144159710259381071010782115767466234970453740669221885972259\
69223932354766763263284007231457994880117375399878143513917704315349324135078\
34550951704153387434811783498335611072320671745787884250068123283251882518228\
98500193157762529014084688245708629430288135317867515005172878116508315018188\
10369204837082084439438081567775754541222631097074117489925011204213591300643\
27329717517223643538792773703`384.13246469683827 - 
    0.95515685043115504004412959561008562823948518352488200265968478801269943\
62783478500137584005824651098352259203114620655792916930381083987917469736835\
22046131043110840798304440184342250331021113386957018155626949691028273621973\
31522143106422304874052112233983554431037004000803166605356804680320204548917\
03598904912929973379695712499642227429912910256866600182957711829605338785910\
055156074640172593963015`384.3295662707168*I, 
  U5 -> -0.527616336682271792275509330319029446138294014166726923419077983750\
84791307589607639709948200745741252067267858792078055563596715754707336721738\
21996924190610192836640967858658501582230644295196561681589786681956126378762\
94940730211183852757262197861951579841723463223051766024787882807634059143458\
63159516101012457329795507272211125112436104328071653818830677541467329529572\
533373844922584323795700821291`384.2660449863584 + 
    0.69043147971673122836828897145210024610715558118194485729034689246512367\
99221121033102763388966489252658900826950568237330928516749819534474735515965\
15958052103294527881207882566864826725552421930383203597682676714747227209412\
42796475640091279756720885767446920791188256723012832391504146860965686028272\
13125830362610685275481854814484963568620777577495081955080858774465332204562\
5272830569513126005215556`384.31242351213706*I, 
  U6 -> 1.2174049937083833188955011843540661264628743873942411425481284461889\
23623966723665887390011749710326987072078631872925449905665884718696300073796\
00723915287576008710826023296830061350345233379316470913167474914427284124094\
21287547592058563777583728485118606007471537157891182018180805918600841697532\
56103214737347369079242412843630311843252970994938739068064512180717428356905\
90777911352309549904003293758`384.333665644898 - 0.16246642866801021219011250\
99661783114111436152905674469155633202606231254491615306512401093440444480467\
31595393008830727265095771678047137402326229469930810768911951933226171674044\
17427720091901065705390474416318826892443992866101352669809058049040135199171\
06719011910798367651845690481274801954173245824207847203079059031221706252774\
6430912685103280765782419635810693306594952344174604783568918577960911`384.04\
0960373481*I, U7 -> -0.169456910022335126799656827443327180621749410657347470\
01279260210634394585939844904882114674331103850131759795346459946548420092600\
93948831013107228238217001298856944047516904750419694495869402963503276996954\
51125344421792270078875280860358160503382713945461626677283416188387189038456\
54651154390951201393217201991242574362226874549307478240999121383454041670066\
920586524570649627468231541149432929846738`381.54897691373213 + 
    0.73243581900330042726557651977987124692197196649624697796150544731472261\
95703708364429255212555235637225198138776030945823577471029915580070234056795\
04632037075554422264843016074608023726194564839652138548566850012722564382527\
85726007488880171392694131750006515116819913613050812248992630567844792462256\
20450710352061698424235474992141123539780689182061576326723061231209286184676\
1466244808921732869240555`382.15948967943234*I, 
  U8 -> -0.023575723996261376147954236214001582856977248984709847569236445504\
87219879173768592281181722284105328204944296343732384168899020732128547911377\
50401280286056510986038938681947942590885072144310652046826804663623867082636\
03668973752967689521700128432367010665656173484944465939350731486047927801056\
11187978174510362067976719204659743297882409125984682020007060956343124977679\
611961672777852077693429442706`380.7463832419242 - 
    2.83358862023988476751583794945980331494584084065864471678679719573333007\
18395299568969898026817572743872831234371288653692788377606008951266837093384\
29646468529823206061450181983666774172626557573334266241232771910218398240342\
80366354374380037640221300608535741838158302695849330233523617445075857655858\
00592464815301105598153558571731416527836007365367906814794194938990210633406\
1021309898787219993147849`382.79919448267935*I, 
  U9 -> 1.2553136392761100926199723353676680290782724090913730290225538452114\
43835505308279723836363832015671848858976862863935816888915038445499772566074\
20033227776036409289242949690878111260102363570083249750729746777726802862905\
79317355303533688599077332389488072979605807201189706162381251550566376624537\
59179820820365483950210015541447094574230255810079947976816226999658957339735\
0188434402645721768092864052`384.3204381171082 + 0.65600095143801125205897775\
53769586112802652716536936223041516461893016712695073082327057624358356826234\
00564843733771731785136261624872010789322742273392922807269873548761174204802\
61582381099378874781782652764584246980002354822537418925689186132464552651002\
02089862689908834467235728152712309813702409316655778602169874949638894407245\
6886749519500522812097656064223643117607017006849784526611934082236827`384.23\
169744702676*I}, {U0 -> -4.46199134659034121457724803138619257938472324899233\
13233402214690921144848593329460721895462222170529143796945914575908126225146\
17560174026286421036782727260415528618936521507913527180136807378685939147994\
22369607560991320509548761074451371580142845633406188091562804936449683696863\
68107761989580466275745113900136639865412678010792532505052898216454412051478\
5796442422085942036463081791108098728459840834`391.22416689207733 - 
    5.16908321066593254936038889097960824113017968567883578311194458535133670\
02603255305467975084851743376422057156554590961924106128095916822393839242935\
05465903810479279987923993075339430671954665288987475406715574364684353448982\
04691736633510105841893712404565402883388547999153985152611429074300466193481\
57612405728993799163878540316129529888114941992357102052754724214882540959775\
6973519593012498268317016`391.2169477584947*I, 
  U1 -> 1.1574224675843943567821551561762700595039222310515325913506028375846\
77294651361046447011316971275555136554798477093204445383974607207907676326178\
66261945523289812922814342642763948294324603032296727762773228911913105599308\
90397156245108699187612101512523232483470115541158227761890467930906405373369\
73473086165399407212638703970683675820687600852659606589763180056006626017993\
32712032104206614759013916716`391.00951876588897 + 
    11.6780873808001146471115227304911597096525021975901255561394275447650729\
51518832238252332023214085371228704061231070528708850778091420806114726284535\
20085687765487112099840396145811650939090665070344973400321096599644945613147\
47333650275492371418117343147476954677595044139286616780547805975093623253184\
85179681352103539516616546956426409443174590753074405906952149862226612995457\
49005159742113772052208829`391.2456592231944*I, U2 -> 1.`498.8860566476931, 
  U3 -> 9.4070382120732308193344671009551894406776611142813495542946976756566\
23847152833638259919827475479259822624652634487772355186470119173272557590957\
75562456765975902065991892490243010732237495330419001423435617680739800011958\
48728424459782431554721429392588585358507706659858946474078000057938541782445\
30374811119822649571089184268898107162516439767490936799520919869811914225537\
97785716496784641001091293957`391.23858857293476 + 
    4.15653539754163945192864761740973533159886252899745381034822832041002047\
21425850523442374356332022534204921586668344429901058964059543612618267769572\
64271249031211840911696362569072351898949334287877997964317982263021267372781\
06515376341693032684314690502956398639836116916893408958918203173374282127094\
21979444832482511021973226849904660051953840435896013891041124371745549732755\
2919216412438920876059257`391.16559730311326*I, 
  U4 -> -1.774635605698563216544755033000828908517813644839512661358829503458\
99169496594677477497918986326691787648331122974903288243071874083747140311147\
08787555603027616565139646566592021075649027079380512648961094490428235214497\
49022566320217837577585143056301011799594042085213851679031291411968286034753\
21607473989769837282976574450154531844034219597859447079113060781105002101082\
629654155768642495344907856028`391.17876625387584 - 
    6.34658889195698658762987982447416454753619686469767302251319688771221442\
20650091475265039760984648349759279649851413064359183534027926584441828479638\
65243194247495853946989342357928737447568920774308732434951494963177267476470\
59671462366275473447240874630706402770283589828976108104191957951073084032573\
41181847860336345374268100923771924753114695384550636195195432743149390183666\
4831698097387559720922421`391.24028620074307*I, 
  U5 -> 1.9638500341438988533818279493430760726194408744419833824787955964795\
92179686451357839330681593946984626379646660453358148643156540332220296799620\
51869174098451121435280636458308320110021342653379021547982774105525901618822\
83344465892855520047633770390957955344875979391328886312061139452963428873095\
66194695820481845436250321207698387677623319000278448880257529669935409335338\
91565348498727067173060025523`391.20846529781807 + 
    3.86137179858255357237123334881606410808614097138237181810185466067538256\
41903825833051052257769063749399122146705301182405631071625281359036513981438\
14934897739396739327824257525544799162785201038748958195894524062630601685200\
11481072171299224568236750380689222976541475988899160662805820394978693878406\
98107515621659988353678807421771825854622031401044445122517355604339053336044\
0675953351811015687021932`391.2309793807728*I, 
  U6 -> 0.1811932486018802927522241358896370697814407649575871246356103510734\
65491339810578530149465291525199909278138760836153412762854830815190859928277\
41895557456362290155998244108917666021345037294995441758148043772023707092495\
69845666444130455590441647345149873852309116252899341055813074369053943151585\
84555158216096457370076386214213221627964163875896090626842805995129982259096\
19185172470903889652392848463`390.4966666994808 + 9.1832682080831763838481458\
01835143165516656940062456397739675510956468231183501734136079114590498708440\
05361033691203758371597046173634711905758637947791594194461128184798538349253\
28886967594288667276788732516093598543798445371346081400546404027692888362468\
51267241786579109088059297768776297663868982820734832608602690337942743748881\
40080207323445905654529715407903026405615046912861993199357004779459897`391.2\
4731334531356*I, U7 -> 14.046094332576460367228085548937178073516989909871655\
30312880593772438446995815390524413615923475050577481632220521027357775940234\
49601664704330533576157770189722797320893154363313945236393653561326106606827\
36784633061038169222320986064626363359926703809531978902625227241620747276400\
75593021127985735501847478912159223782155467438920508486408495546835716519705\
235740141601080122022678349545901158016720448`390.37486405585736 + 
    6.39270744087861464962224679609521589757844633765076228365625080412329317\
86137435217700121622176745409347774260435854908262718065885139861848145869913\
85156647349637070325478073118696624002901446636141430271189502830909057566078\
91309182249580764859814197981919175675389732677347446078421549251395988813771\
61107377688955512783973154307611121083261212477713624869630990392675459743264\
5282019624098730619594152`390.1167506900476*I, 
  U8 -> -17.24276585522958993956146524812900703389390069383137194925464779145\
71756726197246367840578664208766186172888872456975053975495571629654716719810\
25855672970025578880032761719485489360829079562373548089411100020353107135570\
99698338386780783810829253821819557292302690520893581797884123789521208911026\
76565940303476429974902551242468823770407419235040312914015140220582436853303\
1374790925965036854585618563985`390.2071725351169 - 
    12.2849430755829685857853237432751257771232229235103832394929461406378734\
30276672789261589971675320601351154371604218647550582517127220661571252190738\
02696155711791576915401502423708157013540768803978821252031624215704652988923\
09559857499341346260358253631752937330084903556522811082782821981079921909856\
05347738462616259696669127495243143692016578097340867494543251995610850470344\
15811598513980698965043494`390.1426511153611*I, 
  U9 -> -4.756235462203702531849791618882269238878166827131782818411405696771\
92493532062249981778796953791460494965929936825461803580081055930584879841910\
44760220502125693670644379399034085038416118061423528483413399252696202791676\
77289690364590900204609450255271861991995645276682450245441623478800332320762\
17615447886345623544575760617887165570330079416437703574361241694490508918334\
87898113951956973950967764366`391.23977530746197 - 
    1.82609737211687241533827123933048507660046451983570539897635806790866120\
24738353953618797671961124799799261690479587656902190459398760543295103846420\
72416350009265243618953454787844612682726461312037604476568463557235393880972\
73684186742070215258308220378030931621190516622142975000682729305380126342256\
50179399794068480446639812758467839584324045034784784809060702193705843987760\
0053889843413993410939616`391.153944762786*I}, 
 {U0 -> -0.514641647379023216355185639329664714770194990520692238122588020282\
55506478460133818530215548112278704696705154075164520705065020295747009820318\
34152631829621325214148410206332608648945802201398084186967360587200601041163\
92999906046554101732982461130878137612138050629179116008913377223285386023879\
09272949870871525796625099341377242443044727699239361401301340415295013800942\
74984146238044320327927009439937584018904927953384`396.73609352764765 - 
    0.39502590450469136054050072234524673577359720207148156205427478006275837\
46829622227360431623716458539098529406255912626422227945714732074210764607227\
52047610689924880962360249009835813835970918140706267417149064474161639307625\
81418659904018628179860750784092914154211231740115495308601028797918799188756\
44142518407142685889493348747242017443526220926498777066285981047065441779268\
272035555228088799883697872400075871813295908`396.6948911510516*I, 
  U1 -> 0.0625544329089414404908989094893387578858989169425992784833024948196\
33870885971992226361050206466661163138642110665419447960498744098220814282326\
13493828494092437355529735722578555311550039855267055806921643312513778290318\
05627170454476434991778094768747388123510178347294429481970040489034715296589\
81932585725443751032807221639179222752287460349844042312978686125221789383751\
6519528692888665495746347094329897235119497013867`396.0667975512894 - 
    1.81284765863382740604310196304384126778379244429107309441819627438727633\
79604464973783023187873353056131675309076956012868573139484914159682225311251\
02910376380278155186357109141698207286749451040540335204472150221624655427968\
23292144430325429737903406139234260141048291717585044223510505671667566039384\
25233225934540542380542174979901046571719546710629559457573758949973022297748\
758686748799910816756340959638764768295807125`396.7571287149351*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.562313023556451065816231152272927719680\
22432785088194702818182277033082382198955938703815778786901536949368223342584\
49727758773740817634528258814765326091091781156344562577991597321181473070441\
16267100389936457482357540700826826815578896977325302813186829002280067592187\
42868310215734813311470055017087059144305101600943173106794456608058524297496\
88042488067164161188273227425903212236176398499893507707848052118087917535102`\
396.7367349052378 - 0.2923328695881133279267522928461859839709917813505768295\
69751016843938662036129132942526922304458913494845317599433170529852391492184\
18169546572112943756548946383831154638990765873631615647986420130663789659108\
29914427247794478774056221382905609701318917474234114306657196012959588564096\
07296181670776246461960462821537278091102604045481311476884341616009841792994\
7592378079604406328699513638783651580772215578665930778320811`396.70486424206\
507*I, U4 -> 0.76450904437433416533625877364450019203063389798737137006844942\
34370289053849889265184479090402349356596457625961281340979160248493861635257\
65210522231700408599517825725694564354529871218914625110640283463986960239769\
85019104084490230763631992470258045233361320695459030145259998942552425498716\
65579162338165013352706053661999113821110770011852611018874495075559282242182\
095255088948967673388762665281156277472045191979742987`396.69326101922024 - 
    1.02051171729072583612052185478215524303576812913536756312562768469850188\
77481481681608453782630761357134936732198712605292624419605268365538083927745\
76988427536806117127352708765604493271668603919770584394735190817714215469732\
10358256866637868118322621632091502364661182743063489319872147243820983420895\
64276921609910672506277857910141661568065241304926020217658613931359312661352\
839615030816530709033950583170414806906475866`396.7366101271501*I, 
  U5 -> -0.803743435668411507423787432372682297493636301948729556684244795259\
83019212916467956490796623612509908565410745133887392735910945222777790905190\
55132804244079928048756854455441565814006428223317248153508262047542872458265\
80192420575061634452304490229472553744366792552696027874072870914923903244138\
78580170689485220959519811695468594311507914541788324441335449595163552763586\
0023198196688513599281041540157504762141872454164`396.70983041496464 + 
    0.81546450423841008926712493134272252196397178087719038794472242602826521\
38466315163479615477926833531424114406265166735511095831376330028810199556226\
34388859419121593848279158437225097334512011358714528508958811765354615949240\
78823437968259541744426088426566606758730399584040684292197769939229324826807\
40251107982712158053204790755061070356233604206477054155806404748360899472338\
824079689461068403711181738760383798657340419`396.7300282565053*I, 
  U6 -> 0.7802599005906203777778055315413895859353144985147094477632019199597\
32051643267401139717804250822807776106818727285153495967397876952095514790794\
39257825298038580229178494160303818783084437974097570590726746605578076258294\
52079745341342646543778617544387971862093485005421137756530772811928383927811\
41820817899364020961060822163237804892002758372681001189783658657423946798835\
5094306386042763192193044307781077211493964738795`396.7485897294112 + 
    0.25577867222161243327324273896692563684108605684059492644076033354107704\
77291944697833888250523827474503599398284402868762714737288836314927409840307\
77535107142665082029312899134400428410938201291660641190288408463096162785423\
26011025860023737054680066561776014117086106572400682346247629559187929836663\
92076331092793820579625289319933365796618121158563859367700213758491936945439\
114227155785506865111051898789706829659963586`396.6138890182613*I, 
  U7 -> -0.484492295009294547507621508924536908378949522375706459821537174619\
61985003352312218330203657061779332617890413019519086135386749650408446578534\
90383228162021709972792069818097610143478071179327238211294679598563198700632\
12859482164614272506670284777677274449817145630450188964943796608181622754923\
40986514037378181340836823565171723966215139014165079668163245548067028672291\
20155858368196492872616248704187230498475172430095`395.4757437767813 + 
    1.93338042179328292354532570120252092772403088142539020341251651526526645\
63067873727955704594874101867696123820257938247934460728328730775926650276856\
36739668481593534309353027142567078588764791567673813181533063346099047220884\
88600839465117692044661122539693570341912648444235374454649026459466702538307\
70038619117105621627074632206333495907763959980345197351588642470353625655936\
292564953702304594719633542081075003333985362`396.089478529352*I, 
  U8 -> 0.3012600408192276318902503302428095761927669721527626411564697395545\
62149974745053980501189470091571449159269079454943681658469345629716367018868\
60129841907419939378250277709208333882678355586819863611369060272575464626967\
81910658968111406955234611638151422570783724201957398373642107898160139317010\
93058293198403686079950344890711915829165904429937384808076666129488078325776\
0010188649216744703018198165642961306099097730301`394.8947697922336 - 
    2.25154310422267450207507659009675416739152594554796392847321124691173801\
59241100987864797673708636228933528892806955021041492175055712435375377821207\
74587827574214366155848894130945650569280297298294056557196759430509075164741\
20780351814544779164997088343258901496683554063286902711464736997970517642915\
11292414167993364069211059785525966046516068935539127286834566273707557653020\
057102559111487764493706469673583970746730767`395.7508932450974*I, 
  U9 -> 0.2911818913122117306068061723354580691108332798899349401461794863974\
41568464884579208033783448951909281176241591182864350709048132099007793871203\
90384574626767202219415245973569862711253188868072782296760958554613163503328\
76501182881815303397057209936426918824139915122970519270209705812797127141667\
81106488384184886253707843340712517163259315090185998453453635652961800280304\
1644975420417590908814835869554936428882625236576`396.5252654135405 + 
    2.01579291380868134215700106351654127787475152529108017020709435895727751\
90854727849500739305991276211920291588955468558379616837024248973088591497520\
88538473318690618840444086871378823224421340902845917073893078937395341416821\
11054410824452830359971746972106150751155829786460092748808256914710237747392\
80772437977499500971135907055716414155241350032810319392330571277493599766830\
788481018744605809691339931437419942536888535`396.75390821974895*I}, 
 {U0 -> -0.144047385628514021146297921783516399193526966747293527909136800494\
71412551644826750633777736849918979746728449129196977578018784117081331438137\
60939188469772158118480086490304349175044048355802562314192737568166170798681\
67356216951332954464172182404636220160236553411566923067280438593653186296651\
80842711603704766535136978027247063965546232904455152380052734840220497357271\
8192176902764811346816664366008351184527949733538`394.45289384050466 + 
    2.70942744976695818071379572826059031066057179794122016091357006337598326\
45513616516106006156862756621363555270805990697423537018270537026301440879455\
93859988526229411088084794175943338325250192110608620607800303175474290053114\
64468085560304058213712261367071972353606209429905293820476109574006008189551\
55830576498073824625481125268018955053540027091838657933135265744500634172885\
5694246097055805471562187`394.87356174544607*I, 
  U1 -> -0.969940494053855481986359208804923901045329046043048589859458376876\
40101430046807881395596697260364772945055884255584343648805666577049687293197\
33303872902747932625602046678492606332072262941110654763223864474368107501079\
87334061258376272622447515628099593637642753860394557948894494755697905470970\
55933111679742143351382993009973324121053226084003825716379798937245811060158\
98777853707740605764001034786728474632188853590858`394.8104153070894 + 
    3.09566402350909211270682465967422510005107811514683329328303457002210121\
01024699044396449379734191611700336643693398638135749005804430261774374327345\
35996930496602553495835070634265522490436965383986863170605322495328547715077\
78874922655545484777697642066258954081296343709232055203248560370448870762784\
56335633268493647964138426622396282799723848089223381365858746475565744362613\
3216527861120874965966525`394.8657329846132*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.7590713676366435667536833419724537890241539226072593708623742819018\
86513629012993159401919262382027293510352640001622203440509988242018039274323\
63992412317934629060563373444131780853115275590410009364301342894630551491319\
10592372534154845164778487981846887571049166791979430117179259689177198850243\
96777799304934342914481787813171839416452786829859830130035723568502272681597\
97434352349748191060636054023`394.8283805162402 + 3.3943583710749448856726625\
03269770025146635456228194945952149928847686347082328995088501362407209297865\
08586424362375444345354589366997343773447743012070134819450610449000051842255\
67900436865209927691933546360615528570830569643968851944672401973748672861341\
31754722745646370983553048895754210099911770865979933343812558620038198673431\
79347134702742680544229335712658782379331890386147122890346903630819819`394.8\
574136974803*I, U4 -> 0.10146498978996636812825786588329976220393726754309367\
05495687937946618684071646677766880105527434353559167208399246065164986794952\
09085071870584376253171380372134411679151143905511205237215402971664524034297\
98738880286034806854112307780802712480428562461398555240072532295765431669342\
23004772173259892084894817902787072677623491450162262649427955804401106700298\
902558122584654531460648684653607854953956966306388155479207828`394.492978968\
4754 + 1.43969451079396270740944430793460969717741665051177269439861954775033\
49262342019958346706964000857282188959609758532920283275087903282162667419393\
44611435485919129684381947860443391691938812047371907814224998107836692385987\
50018566116351816819747209622985784443555470123421485213061078093774042325236\
72220921720885706370067618375504376307452962282285547687918845265193733555980\
6462311193474133438780327098`394.8731869981398*I, 
  U5 -> 1.3044706736911413588599536473801965750671777223154209841370821222570\
94835803020440036489929591060830730562035022093349058345992268590326125917856\
18210526295890533928616463906899937699331187417115822287609360293368325102349\
89791939396425702576609919499788981139400301604657978013058431725490597531643\
27348008152312744311593516580832786936311355605450165953310524417209205084544\
88410084168035502938362103783`394.801533472 + 2.53034526429259832780872770360\
69113348906421522184333073988730787309090639618589081108231536077771338781575\
61643763162446050448841854969772460110810945227072781919050935206060475535668\
89616991262307634263783827110873411534812513443303764700157008205736588090469\
24071571812199706938206228623755163319039329406302174956292017718646132269693\
1857665637895149589673841433310011138016697408336438491095964550853`394.86366\
215171637*I, U6 -> -2.1541412778062735951143937548737287446432390226753731068\
65116738226104849587719584402851984304023138957112565201337969461715574385819\
66751293792117641891903904827226139816004071626618248506544389295074569706889\
13916904974299559226858964439603888874708383939159991120422209459030177656710\
44265312221615504685941816566979368996976482339859864100527462425416193913367\
67301534487636542585593933653759855449269`394.8396352229811 - 
    2.03700985286840219543577352708089243746590463779435610477396058775452764\
87247425945584226104565683287339451351282125669092089502177966930622148630479\
98398905746485640034488565369593287465937615182865964596099013141089436759911\
43247164329590717238530114540617085721116082177191850159926051553445813504846\
26193011440986070019740007349886449507618096616844973660891426324644264260845\
1610883587091669660498501`394.8523383205284*I, 
  U7 -> -5.118755937174521609170855331222970424945832835135467260146222259863\
71910237072316041761648728155113324403034681997743806738526411935243677286563\
11810337378959632717301647201118600672833587567045460756636348203253247189071\
96262560549147249028855285537366355505027764932016528516827351292373766751332\
41926681769597830508693287161850170357812636841861935623113541650980031842667\
149268656485847136035150173939`394.2370767427146 - 
    3.37678264534095078252863832886964822638533782374529474279244523912817931\
44225029064083685432005992971797779820948547004855136558825816600838139050903\
33024988777051339919310398864564421830683366283761867777241508140408493702435\
02464810214794600507322194428513108235781234015144054273823251208779063710514\
34008345882167703823449641987098077292955298007552342430452415792814421102682\
2010378007906470326424405`394.07338561019344*I, 
  U8 -> -1.980976483854270471846180418093219991219080720081742133829950465923\
98533860245503505272338064024230268142703704292746884247120488512492469321786\
66363147490637573543428653196830355920295804665160547163455002877933771330226\
58451819075911136207227758026815405562524660231183965444103067109614558719663\
33495310242664675436903633273490748811093683776484003106877683554652373497573\
697697844824355589311387326803`393.92106994089613 + 
    2.19245742120058257523613661839252187540552554052909297207543359597423567\
81251574114968527042313920377173260142958006746615659951710113129447436080042\
78037962203294739402687008321425763439209284480632476026707419802583458487262\
23228433653137617448382433904840970270824072081778724004771101532648378863626\
55638464295192578885664362525748493060950833717352931913916470936082221635932\
5147925725752358851061986`393.97542307436356*I, 
  U9 -> 3.6506715045264725323965252887605372881353520048219389249320129702123\
15258211954301250597666323566062933184313637384007258269307239560837115757669\
68284529112396873172749066137469258549685887087807938867127820452277120050519\
57025380581645217471686601980222906605301952948034771561529185429892819789989\
14464262419402848196881195312715650329450227101154988972467183324860943800653\
07571606411169447606512882232`394.8717897021031 - 0.4934133330049875242829917\
49964728705469512320543527964188073626709267642403921820310455621980995759965\
88128733108616565536226358165144207061117683353175818334944640623629675393058\
97770570118995069894613304172450522221242260079969022080371157043566678357278\
84220414428441150008547670936080118671038899040421629381317508801399431972071\
59821544054706339217178005467966566577486140118586154448479684008711971504163\
52021466351761`394.6368120418405*I}, 
 {U0 -> 1.5089229154535413503977288506258966745519328924540739309572103785847\
65123129892504948489518804160399169451649675183394072501159516613911355361805\
43431718588668755416991603237251575551141695403704640927247893338735254396997\
55177892628174178820316755515793424356439515502588082198280113193514088001154\
69627339968759745292078596755622066095128155432807080283324023906196248378333\
46270282343243600913009677495`393.4330342885736 - 4.0322879053274538669954515\
75090982860318457485527285995018862473720647786599611780410627331629789046025\
68808405527391330595989215621073428570911983067112771035781143997587464759522\
86343479647967744868820219118497925303932701351213548230263023192933280340851\
84707820091235632660327206316681820303565961968091360996089811844414839301790\
86232229757181125428064217680498267162268340709913260294838726910513784`393.5\
945756832533*I, U1 -> -2.7718313375704610082211720927991929918342171727420717\
23618040748022321548680379947296324491455549763745936846229181734940927879260\
69330678690020120825589955095211579282685777313230703540502890448492585698974\
80307999155731756176931142088573115031777892320597967684974250801297038598375\
43896546911909778933024546100513177855087502399716132591816303794520053492075\
02788696054803867023613278372359411638722392`393.6078902686916 - 
    0.21720372150082015323553496107568623702936270892077813495986277709585612\
45443304631914179114016028392075062343836436095493623148207842085912562008351\
88252064971296946994076406790827985846090037020030904236379737896630222921944\
31839578348915514652077300218798549383894830801354464314018729954660628326767\
58511052733095328146432094161764868850217210312813545484367189431497856699177\
1231076575787015174015567`393.04928503291524*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.0885870431426290965982209612351828951034157581382054227478972041220\
60215071175592929297937902139659364358812914036053361613632511263100552142794\
51598322062379753731534335943243489196997138499495088585504128901199394050193\
34408615919777286126924992395917482834078385721216355117371789919728410159030\
57418476904837513933496131641614898199300706795847760853788986246849674486355\
01186787732097702742562160582`393.5935607052562 + 0.8294554037999736710781846\
62606320824836430308191110719180479879992428244630841009478118008363771533196\
37923205072742171272456034326989559217724483598534854396542205709269301467501\
14861108007833771164218410774035526609631227734761076462372435818847677300981\
28505034790843200504014973704479296253887236718884736918582966056888034158291\
02681754825928757336293249747611765331001730324102437024499621629118268`393.4\
425656247217*I, U4 -> 0.33251872349522286048837762802666745199823873154872010\
52909354663930268035580290437939526106896154294248314455688057164322014030663\
39862496693167516525903679856546025723311587946841480353347977023488422828319\
57797208692475792481938940909601206023663067515392627407519941639442561096994\
54960284527731809389073619550394993911512310579481544919400042898362005210463\
959443642581111626247897119633788278136378`393.49404482906135 - 
    0.57886993012037377728995170984629532499911357174978697356722339974868420\
76720227701700936829975016306948281693208873421609337425723133115731850629056\
80087816384186485855570681872154141974239747692804091089696789435311941571201\
50771594784407021907155692033456698292859052785784441051129605419478229684826\
73493277774957985922077999697375633367817125490660287485509966196558696292508\
6590708179739545860944867`393.5857911432668*I, 
  U5 -> -0.651989663551645748308658828219317413720512775409648729820559404440\
43270149207268535958044707995977123676807862138110687792059473721745108478279\
26961834700606845967952399496180107015332769268379024816489779478515024632308\
60608564453831893063648464518007947959897907682628181707345029905637812429232\
99977300260412467077805177318307662498844118958035736749256786436161086865184\
305852842827012549422970225845`393.5400714685336 + 
    0.73014805421549210163350291032739343534833184667178648967594482750357838\
06623340121096798396828598502406127602592074579603231223053410780434843223476\
59464954201336223543249595623079298168369283078863173260067504453752862757946\
45500280509761835910623271531715832353290492442141579364503411009828324704522\
06594133877691936166318295959259560195806857747822596089506540512412000547096\
573497711475631499210802`393.5721719002573*I, 
  U6 -> -0.681702072228451975365933012832320785841102922159758551212260584104\
91941319681514450201666097136844388207169210324752337088042599325633130386937\
61194084152126224369633769304680146202261107212877704353000478171389525940673\
21406039486367963354480633070545567081990505482590770771882304506372305891612\
77193600504554605628402115777242835054412148664118837573135001730282211223481\
5580501127235081813305800651`393.54866358460475 - 0.9999394878929464770762729\
04903915044529048379463152951777872296276225159856481419343277074046808001039\
88043027054180235679092662639976671920586651208700443452150048524641300771961\
89608517049337553620005578103612561467950244482192266649796409787413064497020\
47127046885688936178916890855168464287145060104166895343862278502919347894070\
83054342852902856930009150891927504524901128158733480253354390647250518`393.5\
757550987061*I, U7 -> -0.9163231991208197003418554823089889226480794121200821\
07182638675732236757940813443577807431010746606259576151269934454321016611982\
80758877207562854369978006939547557140312794974884746528400404984810933385723\
02404600221440276578703231172494665806805943750176189646979845142833040520267\
05359567954981114996524743828545058253395123756425956952585409978428473536057\
50642062511642919066250138774556772409120974`392.4753228343398 - 
    0.91399687900613670854551051905454754925720050601267745360269223754710788\
60626274761995591469574752575726395258795240483972515260486112007072425040704\
13176716974021053353646037689861744197203462782326102302727440741594535503011\
79296134820347261131824325669581826371282812490925615184606614848799628942580\
23389156251267701281225724542345378242763611546671016873355321748625940437724\
4101798568161598458707034`392.4578154625003*I, 
  U8 -> -0.001374283013091667814829418798153981785661144142305559929833790435\
86958658029932555341634075628678021621813272290753075207904906852170072932719\
23582568721488811252809068249387860655793041834914240941752569206538909634737\
72951312333677844040442926670700299770379802330824849714510103065709246144897\
49641732132650536874857378401648726260746207448566880592644161832816250695208\
637300755186391038438240381897`389.73963854164543 - 
    3.52658022485405205655333430214355568598299278372668362952210842245714102\
19207448811881613477944374090454150154456371247803659418272694646697117745128\
40415094767167168715238485748540947430349199820833617079118632303841158838105\
53194530117115250590753386258706201746024661219519218102247841986380301588022\
00855224681398784613519823517082246282314451526668782820514961916702282394223\
7214965469982369499952468`393.14976534084565*I, 
  U9 -> -2.752502771956877233499763715268215789225110005726569825170903688381\
71144527781044763936915890326600608250139818621000242986718268489370643802026\
20201302621122559986146909453194615096742960365759993917743665312258381938739\
39724538974346944147562191456586980015295935586477310025489729960951218124387\
43120676817053300693289784601754415582304396740220151613532594118726352741170\
202787945910921906225190803089`393.4969888102722 + 
    4.67689817653793666986848225348511770768891397546033256292571433047873548\
59374990457216355205752086150504638070440697913494036930597249107826220110846\
97247548903343710655772586829937026156652952788804512209985348408527631084960\
16131681174000054127815250771507225225007398787581230006394019224649386191952\
65504512709450920643688601594051097937417201812655077298281531020147170345269\
7342363043158644240202049`393.58517896341476*I}, 
 {U0 -> -9.700167783262850929177700689702380871470585988249561692233220468650\
63982673789948470046277180778649904825018594224851510887881697807345834540600\
36710174061647917390914604927681281865970376938359934565245208068359530790217\
85586498945455645345296079933425587363541588239656544541260025428300708693884\
17402921950326520165447744938977880687013693787169795311102259225237916710933\
19798949229378577101397222972`395.3255978711158 - 1.6814126491850165544682592\
60525680363899224033175546107376098357353114291090162213575846411609886395073\
63299402578026805030171578176137098932784660456323531370279439903897223478210\
80287355424283549471596545432060977621360174571580902790617564123412084993805\
76431550799841480123146300608693259027531776079654400325052589996022872715004\
00861149406205763942348312512624512395788664415108910781888407507074823005589\
15991828163706`395.1029903204383*I, 
  U1 -> -1.375020318607599377877080539135167072401597455337391773226832834973\
97780191132171038845979087443581389480171637327737183846410333366583728326286\
12656420098653066763055222611223462004771810590128505980207750287774561958716\
27167629609929413905873634861247040957883678706990147144328938691769227937491\
53764049241999056819120129665559829529084834941341853183749328036702073201801\
9731315430384021154843045703760168789448710519478`395.1853883662473 + 
    5.39456560234390856579388610587017422047367697796554741446947273875103835\
26800397159946142222057696220937229428712809179178867969358428431378601133762\
46626468750186807458332526765417009330471807408595631596448369640622665746774\
01157400166889313299237247473060814253993307672317860196109265279490757715953\
70849140424341050173060445396193951496627461059406391346418317549453541837955\
5818189174468170950779561`395.3228384758983*I, U2 -> 1.`498.8860566476931, 
  U3 -> 3.7730315565673127671780510560516415035015676899419330331150169215188\
09647989638476922273818168453433365239270208597678163372925330103063686304396\
43573229348612032847790220386769247716062463926158535744748620451488280628442\
55016374628395954373786500174769996678079901465060752029611042821763558430194\
84936561701978654177728105926133985116558922609482897450063367675926372127928\
1107816463419620914556053661466462770998342806492`395.2547429741222 + 
    5.27864241603147506375729681517555867050832928984859128706651441079865505\
64107379111116484441792740686012795032960411943636041234883804493409280577755\
30218981020633504642843087975650122876810158974204101027527273179538253267458\
81556841629572570529643520021594190490127499704497797128479978769296917044271\
80520571941999008856346197421875615898254493359934240798983220304315447042702\
6616807391351913089934681`395.3075976540685*I, 
  U4 -> 0.2633713426707892065506895618875583173673028420582819999728164551554\
51817833693925413455213842845313020168101221406821061681867043364333575682278\
88892712122129676362505380562676746684534756975228436829879814078873201305520\
77148399290335556007318880598003998803214416716311832177817496925453377213705\
71219186347688382800701602372594805665836804449213876307055504283421962739782\
4318402780864818980822737957573214341049309047479`394.90535007269136 + 
    2.81917050773314557668110473747595810944147561023860810159833548426049183\
72206630547142894775009728470014381971343122458069836994799724395342660213111\
69721918152718780510414291031092755564940396364483370766473322639615478916483\
40979047363203660899246777369056084504576460712436938394236716635549693547852\
63893629494179671568798877967044913189781775211659282423811579980256069359909\
193490748612848450012912512398403713016694807`395.3283190787598*I, 
  U5 -> -1.803454821324797184571278265403123175979534818587839277159350526846\
44134165931592320176666379831800436768764264925033790445090192485003516498243\
52768195418971781790611488636396209602732983940745048157185908863059391479497\
17455217972387866248575263591445642370887779712923201080802506956327763733244\
11880142531940353551254456581425565918052086458193500464942442072857952180556\
45813023651699107188377363979797909793719570571049`395.2780694576071 - 
    1.81287462246086046392062895851809845033151052279784839138521081822904497\
13166892154270943244333323999387339183176420935094686238883538501247356039166\
90808818087507283010677037518264594004921597866873838304726815621214196259273\
99412923398483062877132675126758188408660072655941956972094348209843416432390\
66956745086123341612899207437233626420143389185147931408738147524212857159374\
132684611451478943727037272680038289235408038`395.2985726317508*I, 
  U6 -> 3.5669430111848516296430187143776859250397459465579377179276000384022\
31196311689949704987316454513970350397972099379829866479792648517144191190913\
01075913632288710488893495548027721978940367279478485331486039524027211909292\
16675379548166315428743538664256214800367559783070412637976494667622371731027\
85582846202284868889452506977834708068731598661711183723452108992445004393026\
6634538995137800606221758771485540761876070815905`395.32412977694787 - 
    0.77282164907773024443647511062994912062612448025894712699689459381356348\
89086593832569544984903932843089094491609582220440378412356174853856473048380\
37657061520207854417770961352755744952862201104635903312287567894619031856776\
69134063455766090941195766171263639763412768142893618783267399607734085662803\
76755138195816672589813261584309033090152037773206533514985672628122298832306\
818640402849599571584055239478059341929293251`395.1002888928579*I, 
  U7 -> -8.125330354194805253861251010809031901086981740214407733594451721286\
42388378300217737738470987724272900890018957937163778756025469442348077458807\
34356713028875051760100230442881331420088192007766038327476261632015364184298\
55856436989154423352553810239813537605957273181142717628399269227430572670072\
96835146499208757000669350072850919444497793106553417010537586219840497062355\
336369948365750681142790678587`394.87924957569186 - 
    8.83191936563352991428505025773219798686220379372121630836761982288015198\
90733711535593602315884232078725363277940751918898559899797736734880894470082\
11397633500408396786064186533249572807213208534322263545280596272123242328048\
99626507289222288187650173125106056836659654384260852738788783552909448438624\
74503788297961739977007895721504590411844347900624059472631166808906028068454\
9055915163905794016648742`394.900537911466*I, 
  U8 -> 1.9255613404176711054066500168061192819362049895784277072222961508008\
31227839275240380011372376789028685048272816133852758173394804269921754109760\
88986472075675445095791833398191388069543096153837694843561306955331847791830\
77383400994656111702810832671881948023783376540677567223309917299437363682562\
39272217244759761549429588990841014433133935024769684115849925206635094351692\
64082394538804355264901255438`394.2313000573131 - 6.9762260639127907248219615\
59985404147000263671321919822604411082654533614303726125267239679584486452741\
59451012516350140986815175744530020926276336633077675051663531481368796814061\
62996831110383829908123550760239877397383923913182289949986951799036112032628\
45441973522381146460144175681324934016844088394424464097514360296460204956775\
19265400013490816828091067611512378598011901175936710478028920656868727`394.8\
303824534908*I, U9 -> -4.8878762074162722702478368412743509935714490080519274\
23125509439185468396936580941795257895118674585501504575794234045806689112815\
17601363350688502390953249416764089469691432216413937814529236292106367651426\
31855067187206886472447640543772737515441455366340637308747713911674687914329\
28115576708806385593606130793937302489118359974981459345561318363789124775563\
09926314862565717256034686999857382887246442`395.32568135636393 - 
    0.83523661310081990708153842253625071668059739905697704320607853044780684\
50094973599706213617005754492487140476709361457722983981764466910266828314346\
40032156022852065516355224098833417955782435830721489682011345446940530265763\
04369805417139716699212302272202296403036251993367164366059316709678083592905\
30221787425601203433204551117115480222602188973958397769070779488894590225100\
026961820603091337376991069196899192769882181`395.0996273466335*I}, 
 {U0 -> -3.866690284441461842348689769843793724420866782855202501913885175875\
52787930184840882238170448588448699394320186086080600156611506117652205886751\
51491959333360839593532917539207701350863332866018583205477326724671193567643\
06936651010335109052254960860800228928947032231399221211930119679863760585166\
80435683792135007812736139144107097547439321698958881806272373132255827785168\
87246909060882935636303943656716931105838105030926`397.0735426939193 - 
    1.94356834278479069460224824498576251113586692327520107881449254457542612\
82747186536288216325636745346186819956966955678954067729855367107745057811228\
34014365246590101239098422934911485066846640708718246374271779780091647430012\
40255764828907681813282125990334097457936178395342847092221176688175616390845\
85113009773576834377957631787865900336212593770469310628750157976358569606808\
307208050060335217414441094473625974118757593`397.07018869879175*I, 
  U1 -> -3.033977852733200030605121491593992814203753233848944290006822798511\
26152246027885133188892741593705695717160367141616243547971600273783765307252\
45660526452146516271147735963291795337104154615129411294891457357805317103550\
80947042681724551992635377718595164607800308111740649931627735326769653772541\
19311324450843087448509925812206993264332248355201996386904471868636763628906\
53386054458568301677488258429267023943628513033584`397.0700495480234 - 
    3.12889744875314323752978406930050281486490815576045394131246116448368007\
17537219582251845324532988236164522824303067245812654263598687608726156548951\
69572368293013093696347232780157569253161868478786480125008387653731859911213\
86397086132875416717982590007313752684529423352998784819600560244803347966925\
10582153391578024336997701043353852088117551258817928978637517372095245130160\
874256416003322439587569328717570773528969347`397.0735586608938*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.457307767009489448723151597765733441465399154212749521982704523778\
44564242447492619486859758683237190559926110219291066418584928015200960610327\
49339383465774376877877958307594897572659562431899992272193447240146903248915\
78750350397933983393385244880796925764291859701632117244032323009914477617434\
70873796720152174868115008731560319496368093540639145726123012037525258020736\
50822090168238734050279759156227810698940135404093`397.07626017104826 + 
    0.38783480686284453198931183387177155949575923064432647004402341321582714\
54743054921644985011733929269604002375701085753213850641484145476131313278361\
97602710571550797654691460246110074190269196639995539964849417777911876729582\
77959343031110394011537720837102023739238233426635250769848840166360341189852\
79514287183376125471990998253600260589258772010804475698125594657709750985566\
10181726026741022242902118099366056040243229`397.0364702731545*I, 
  U4 -> -0.789712615722448957007890506086729287308635923833015447259001846147\
64390610961264480004978768094575241722385100518234575221088832186802859718147\
96494112833636625484754683956665027840670246336652835382340240392956978022667\
24442768203913698074961442860684689944562540200313326208753788786467165565622\
96280870184600196195434269277797314987579758719861660155275820670746212075895\
78565860100300259782137487445312864372835348967479`397.06254977289825 - 
    1.72216159719053757297711280731912983009022997094776001198171198243119993\
11879700697149757094510993125827885146968869804867641755383860422884198202384\
25194580157468130724134701764270131606529780359016522195260972876740821532740\
57793551715860077401934178124250946237810244238885627392774652031297388545080\
21916438997770492525504178698507079298134061643124675381925436746446452477172\
155262476675001733039670035240742921758683622`397.0752574834925*I, 
  U5 -> -1.506517111754233844025587343447139501943106250269396875840433219683\
57820473425388351023382446658954110157073012333325753039716073587538186055779\
16071481891287058939834815637820713144068279692347215939206464145259456226295\
97425318285531392998446258588390227147833691889487104709918838560716126765484\
26220167507268898081125644687551631371135794359388235897616892535789708662597\
99888046866016598375348533782508123093116512031767`397.07503772671845 + 
    0.79026168415207188639836255998681340208473554268050467506562150031179583\
73660024879701776311295220771469777915190996540933589625407542786067867148329\
26977155466761985518812899531060044310839991586002807142647471345657452706706\
62623582706704514709734220860648746566369601313012174908301031847279992008985\
81649485359728047575691037202343601414164680704629032863428166108727581586009\
534119215598532317933310809845952696721289548`397.06432834464664*I, 
  U6 -> 2.9646365701842679047455494366900499372531513884680594178918725094594\
41770937097264285549940951953868952362886170493376580106792632868038634931923\
17166479896272009882517773860474606421219463582036283677258399913933604498632\
40003210414241472217404136494915612371859486647470282808600594749926907860849\
57422531819926158540233367414515846232212997907164386112181478828356603369544\
413482170370711850528052685584688223564958277101`397.07563745879423 - 
    1.02135770225156275852091346801265502417328068830567393327824824045943109\
40398991019389359345379007676243626442676829383635556068672051222117177837344\
03703748167776160944513866834748343030028424992494535310810736985004507760393\
55008147876131256952388161129140033593824254686679045242837884372687078065873\
44525530535700361765313926709028625219103037555814535685030902633968014643044\
348816924517593302362976433245087849572385715`397.0579050302446*I, 
  U7 -> 2.6757260581641068756711603829247576141031631553670284973146045785541\
42012137645718976585486509062483561452599420855400934111185754660650539613181\
14211639795429968788859080523377213168116935604328873907287449412826553491008\
87531304396711906599245854920242673484243187988020866369948772987706064487204\
86481483794708817733018787935809672252910713662585954957029098752907393964944\
4061034341585620018589083322899104804027846114926`396.238198692377 + 
    0.15006808381253968775162756938470682577952482113002909746677974132785964\
46220942647232565771507188736745271871708961817302985525803145580785773195656\
51103590177602600712332188588059110713783061175837009529730765004248088592026\
46221957281392426663154377843344076025526529810840666675245656081998597737608\
78012580999810327993302546449807312740859512411742810798516645788078436369024\
903635773933101034136240879328636720386699591`395.00115808984066*I, 
  U8 -> -1.581474388816260134821946616680234318810210391633529326974496727983\
23472781117435424498951078390262245732735119764224583076141387594128578216860\
91823619544561457442632956932265330605629462141750730349136423644765967791295\
26052202175873350296034295772118418029246975227114655899850958261535993514781\
88172023002865213579161183088164227908765202687133374644278366590031894071012\
08428306400908934808346627671079825629988894808913`395.7182969491386 - 
    5.11489967053714159373793120754893654154239372484047042473559197490805879\
45296501141287637585134066937333804582859026995438191144657020627098298347477\
88428086191742594645038754345752224152388205794493429426946664139825288041008\
54982565949598078071089918701118842217612549414005749619702710009527954241395\
19768928250619851569940907313738817364617715063120689094772480480938429670906\
486325430529493199219558512936036724917846202`396.18600880935116*I, 
  U9 -> 0.8667982500501033280646693634851726237153050772759901338226833689006\
05164832150860487952857311490077636475047600189921134789793784232548040929994\
45406106717377354885364606574446508618998403173021034289917621757318799629038\
70646464535484685055148744355199919617769435216216233374695813182490087198028\
14134603850127670328507203446821426496106113132992240149018254160031634670690\
2691017738713627715427630911851388811031437281115`397.06763461294736 + 
    1.21286570348317155798325988910990590838414182577988111056443614713812615\
95941552282111944618526927081219724464880118527707307966556845238652600943127\
55192382053180560155640199710870476988795969438364133760318225289818692919577\
04427449113323514722242075540871765055863265207077516520639678818768076842490\
99711178794605238643301262131994824654661736122511768212463843673203571980241\
338806985036607580669663747958231131258407708`397.0744053857028*I}, 
 {U0 -> -3.618270569926241875792020900324292978545358702447628439365841316357\
93640361660179971452189815822144872538332689672070281594098452212465173673560\
53544880633472208044912399543851105057199899489249760698401761559603025396330\
97593013564083976887556860884799851312944408185589997821325329842114978255760\
44826002553889517205028600430509288623706935506569347001661602107721989989247\
05219603695292833878978856085106002709117804412236`399.8086855840301 - 
    2.26088903328952697109816679961943982984527094864441200057851775034440369\
27064500023284622495468668974732664855244769001193384428961845894978046420658\
77099418429517280113633056861354596452838906257670629877744973836480898818044\
84703072715173957311617082972870980969349768622712829475566283968741223279103\
03082286360579030335446784677362775597987313310894503194660802898283346143897\
492625355178863868003566175718074327582838193`399.7317667167218*I, 
  U1 -> -2.745042153803378972856583520336961295095196657322805149166974313111\
12079248837355952004182495126455408384254737543524193489533858578317026475205\
07298653200665978936973185189282035866053691443533848113363020743980055638577\
92064536005964878562265895853259143746217545879529218907619397820232507555248\
84358564383490092061703237669667654845679474442226109983522736429072768992895\
87668874749930615749504160620890142352310843109349`399.80570104896697 + 
    1.62908368863686390899985660821678051289590826204790597281706148327553505\
79904492217609480439579905719717405361111592015398431125649513254337171165075\
47893995362017005948099293720332162509440094755282813680384367878858623161299\
01495741801795521145921826760599969483912710969745233647944963193449358983051\
75263290320959996128640135392338976613443366957379816246683010586456377394584\
892144565686390855527815207570269573211371643`399.76793432228686*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.921158958322096076976950973972515126237164330528307682982774488345\
99797935982766007911829149838540802571920148399340844497807063489263809685981\
92803695888633446095282634591355966457907220157171806846886224708364080775531\
15313509884715953258813055903554852459619130789367920603292308494646960152743\
01322378215220621688238815878502997719804553046705178994604807180680985169312\
88158526807574997234146233968907818042869676693842`399.76045755079537 - 
    1.74151340621545970878273348014436187154187368787642645364634591976945923\
67889812327579770444341254159384037741916421991798809602750991973013278800490\
62929939207589339754744589287557160512556432658171775801020356903756801838642\
76606344348590977370181911888390696163588262131843562505462339726537616837377\
68430860810566294529132664501982581247530443880863380637421137191282254573082\
816602290915157050275297916084117919472494236`399.81089684413763*I, 
  U4 -> 0.3188010911039447393423273509468383574970471546036325039050203231357\
05986311676014225077357367269384239464433791826383765739996964007490422313276\
24164881288487377293776091011409610738200187958126233011844530281647098293353\
63061109236545049425730850417679842822710360244640736247020139876751027402545\
47705792853683879897357379422196050281243914764259608312600874216874300112484\
7353199270662255395309805292758515023567947159019`399.4990443603041 - 
    1.96395452605200231071031557039178228612337209314000973103899881795724684\
57828179878403251638561840748952796814483154288636371098728990526796000043849\
19712892492795290820108221898001773138141330401332002369023633221678869198153\
59422647649088816441946473530195647970125451903572402876913221942394743031365\
68373700149713907717890253162093512948967537684357194149595591969792389341755\
158697097937731735069157418530139547458886393`399.82773709512315*I, 
  U5 -> -0.795022302370906516709823922504696330110346598386795160265337307527\
11026821227295882531565217252558457484977416257039685120175797872131721059651\
00166175704615393303012065164901342232064108001916282148461015211459071783412\
96487962049174172396077903010296818501488182631298066317937166911497407296644\
23752251124361257585127397411945271084232127248379370484050660989877763653428\
65368693342225136989755793279335812873723441614183`399.74766088105025 + 
    1.08856079077761726178779317876452970449806560406886313821372297800227512\
94067557776562429871132804068797537232772057774654306153065802894236352665452\
18351428954873480640677036384952595538535098136871300726988815574095759105649\
63118485924586045753502172012672470511217841344247303710138759951333550480254\
31034778529411566374733375698913979686357588087485839393448322838920660423024\
994883477425334939542846364917893253267653669`399.80445508508916*I, 
  U6 -> -1.970163469077627340568495323762713835001775093954685569845073203633\
79721808893649647500795437591145282562439055355954315064629114750776021547587\
40115502692222052972480623629588659776063562280430880203508906843451035657790\
22094815213852071262831282482401046507356419482683027311287792425469352872028\
43104200456130466488984400286966332920138857426511783950412816099343273090978\
87187256229495948412126712421320748385518288841957`399.81892747668 + 
    0.73621697065978949388663210623522682818850869041601534361561407993815897\
79871640872188849248622731863552987459670784954038194727824545159381948712356\
85585404481952070007276133155659931775643731951272768120447127120178072819229\
05749701366894077769365692498326772422681188270064044717061961641849383775536\
57237079396150328768124873444942020971097562209730280114089536042531645522922\
075764703206519043578114041538094409364650238`399.7123262778167*I, 
  U7 -> -2.153403796716348886488999712948698946989159116575242176413676318790\
18480414540949425087787019713373343507413484314351719791161146709634520649385\
82592808803172391498647818324910961943161717202664489468786360886545509889784\
98551326560868588640600132244401867713247646425114971554541521712663060970074\
37837652935116844293267203891651205460241638413110779359254642128071713050398\
49288479350443112047266526212608691504899695026473`398.7260044457043 + 
    2.27882271991636359478884665302191335262389315090522959715506080570440290\
95113740060420345998547632085202881555810418975235043971586134397582430767018\
73436076736688198103338291096531534126612525048891657143567301635663636414746\
83514228565398098825590051936712940191132974046233654412135363740136716266662\
28254508743012711327639600908692549635101502284582070937828679890990347887043\
973891776187902531315361236429559593628235818`398.76780334235895*I, 
  U8 -> 1.0548399291685525260243010389029693906917477060343394740830593166731\
93054107694759841043612392100958989165268501771475165961416025334229795299568\
99995425204675783913670129048577883452621621617515317562493495525393417476742\
03169112644607356231089970752839040054529996060210876355736515373524667610947\
16300493215172900854065428947823080779276471408706878418588220199033308703057\
8172887597189975577408623238225563163007268816175`399.02376729788 + 
    1.16384674335406801745547042539790868185530378667739348632130652400184633\
58204859070673085576302709052888482911620103707800045423354322364862951129041\
26850412507581418829652553549785371426383904500686220914694717632517334659597\
93377816151385164561108904162601576350014656472969393674074042960696365345798\
53728041568569565040176294599468910098890959102004978468974965946151133017604\
955107955116490550012804968793756787924043211`399.07651636515277*I, 
  U9 -> 0.7865010956012443481568220374324717938913505143064136923345101221157\
30174357105196631926691737510601038762750345501771044870428749771000053286224\
19695773136477412913096402810314020544721987845143766382690050755466833299914\
31611970538510936814731841341778477011675673040804939286415806965086670151892\
64784132999068566425660845510470684805433242005903521114928167720071764376713\
3067492732347632512290327854757182944043505111862`399.7980055130653 + 
    0.70246786416390058285111638493152887607656283295611874179437080465116876\
40342022358527352581332177316943961574802852632537258736721405053132476636466\
42698141197495170029405818310766643920782437952768938365043456653509086365328\
98387433830171354680579927401567304581055072082677427936439816493669342465783\
66995199891176970764819304917603954239505678870914695128114684251271770925128\
261401286904258469789764680011922235923724443`399.76550240443964*I}, 
 {U0 -> -1.376496131947377343405358031267310678197312083492825031017684071608\
98947581322782834810044987993479153426921288488961711913721900089860157091915\
20798849669764418872271892500558980718687567883390975919937699366655263621841\
51066045257789813941512764515457319783631939640287225533467516996214067793570\
58557884190480074323354175020798520731950080382687156201088672023196561969190\
50733662372188453355410320263023237924309275893363`396.4984446859912 + 
    0.69859691931672900306699904656034063110591018576854419640906295332519890\
76019882374451842889553624370610721894744356076685607219157858733135823690281\
80039993763648400825466377079075690635019472653793208868832055443304612069531\
34853000917967160335782669089575439087598764666447451596307341667445564146484\
86885409686858067297774409190740172503731823980468983043946555378544023864478\
884928418118690315263197922085612117567715415`396.431484393352*I, 
  U1 -> -1.198759864884337967034955931490545745844722137547604935705955386053\
13423528886442060486340165549067994832710083278743721814417530142908590034687\
56086189351427977932256034739254813906594600191985651971706930361907525849363\
89339491576491380341455190055587256933606315467606369053738630299798294499038\
69781776456496072183496168595436081131941015702529334731449542033616519028126\
49396268495671569279208573373800255712382910235112`396.4984070524418 + 
    0.61039229106201284883295907606423854888301720636089132781217413140980359\
05455607835606176091352307297664861756770471146524637411512652841378049424187\
60876302847181551798159089097163340431766661046970196155450627973484067235175\
77339366186594014615645915433442573725241909136968935646218793852354010893447\
33455281805734636329079925939518171818663093001352696702794931581115257019977\
956726250454239450387000774220743151790449529`396.43173411721244*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.574498686527574642096002796567071214412\
61734221864206062901791268606451781374878660199947968501000437831763953933747\
19774471635068901781411852832983536071808951074978647319288257877476601675943\
71502060669987196238861883877843697002065095350794368722591723837579225651783\
52315550098014586821601210088934996716514772636400888242024129430338945625386\
0425163095036515296187635016205398141204786527050733103033010915415421496001`\
396.37821218114345 + 1.973919600939818961073093175414266802595029480670227519\
64251888446609437947177580421956886628422091165070688852035564143172464268934\
98903200553131174217551043111591640706702362358275972545860155569518084659306\
53104541845685083176048511249690381245663372943346018902133355601797613006944\
16557142691297072318603854400385001585685824366755174795981919287784143392567\
56561147340612221791816888992915323027500174384525721576306195`396.5033560712\
7255*I, U4 -> -0.150952710485434651211601869663043190560090998699069684106085\
61199568653791103430581606704659574234899936544645682575045068500644959009050\
52625935180394931508391093770569237139379678221999856351869721645123844775247\
56973446294845358033868870408667113062942859909934284839739315579727665761153\
51978013126469324780447885218064720436399224723574000185698653430793658673209\
55708623050547274958931990615480691234732973704903503589`396.46001437215426 + 
    0.34547118123977516392494330281662568204306543922610416997511898862516834\
70151141159023784306304583342192743787735470323103684548580026462342145631132\
94620077464554747481657676569411048156020345218138354790360225476804434933375\
57584705112511677658300598239592388902141097847549397671958637594046104780664\
13994848976455793966095702639166033747316476044475897037314952128170264574703\
29883079256586240841769701165394143529091674`396.4952474968414*I, 
  U5 -> 0.2555168632198039387140242983976565909261880784746689595868991115396\
63769030353593411136125155207803571674795706257697521038162393679261052945807\
17167135398712407583778070819841001489908610737222209176223862818895384344889\
92263412166317245672366008447847671464307702372142358886821775608478315903317\
95664838265930343671682539188508210851781155309534130255358298465713264046607\
6391214182575353719379760333591440329507407625803`396.2953957599336 + 
    1.55941935010775103119531322192637849409899833255967567074985106764342436\
81615538226811881794639823682418637492888881382072441851644252228458176432716\
46051899844400266287398503103808945117389998730729542640421438915135040305896\
47915809519652101837989685640018081361496345413422580499187971586900973940840\
34268407851429799783418632484250343696330211505473116282502380894579942791983\
33155947057531855081442236438935914454899375`396.5062679126866*I, 
  U6 -> -0.340135867120539350396604119511882015015304624188310965709982057753\
58401719862827828672666892936777474416548848292188987635153797493172253455674\
79900199380250677460798392054251214690390132397539945693653432022244146793516\
14293572280071083326972178802051226022374080137896680953496042146981409199610\
42078177302729690830389416475382982894915869205375143592564311521525947382248\
40920811888389066844743756874751475448400610820853`396.3507722000035 - 
    1.45030674646420308171811471441666098238923941988222168712847683339204144\
52821416374823578485535463444674210591016670621486553994618196862266280445160\
13953797850622490614405602941412664256126180472073987585959826558312200754520\
52056089262438506719320584429648899228040293103251357980518463392342413276892\
26481242712953295979647544710095608812489701407291541592867353919132288149652\
899825597103727474617467390331213353088563489`396.50464755117997*I, 
  U7 -> -2.023859526682554542627729955614151976708193810286572696796059298053\
66971856366116466565497917158614931353389396967534475755498442951393912615281\
48090301708275928397421361022339239992775128250927976479317658439786955307784\
15300858680575209505504215130737555129108224988963813083597975924207634838401\
25314233223694479925971494305146709431190641009278117800060985456433865897622\
06232937545429607101989609592093674649107406876848`395.880428203379 - 
    1.71032421914128518076546068205003932208506712473817566990127861393786672\
36186374191073262832766962403627629600898042629089075823883741046051361172218\
50102306013239163214503882442039387039148722794667832715163462015445774725414\
84123858904357761370024611079082944423782531341986280332698960244155276407575\
60939827093719220310969947551530570756608349802308774048919256169339350643451\
882771777610888066698769666951241980477923567`395.85962973779573*I, 
  U8 -> -1.654759651894054160949520521954976703589370601124329741272025431326\
58762139432391003113668546184600316733219248365657028061013471884844794445192\
36638441692605515072420195538722297746445102990501462338770893073504384547440\
57261975716401800551961257621262212996757683950509642170360350042568551685529\
40169034945983638688722627126247241208518747787071129884775774686811102745040\
8291534930926112543425142500821863995883222970122`395.4879974421565 - 
    0.25400201844108249851260409882037118869735729927782284784535567599577757\
81710182868940837272423523691014834276088887121862158508480546210740650889423\
72153192530621912855585581775644299397036788024062699137378941397237110209893\
55667238758934436404174859679136462094903643288776944936505274919003837894286\
49857222004149007274054317599006132544461929922044392133541142326405562752380\
7743660170821018191879935270366138045083037`394.7499888709779*I, 
  U9 -> 2.1226039048773896162725156998569885037957981365170986620374635727283\
42807799226055359359433992260110888662108187757526000946899875842372359015140\
79894919746823090360102563685222836083911441202884647417650025754935732703248\
67200143258564748798216128008469657194164892057164385974305730154601756345346\
95682115523641118077767710859515520115312191146797330694527833898952027986355\
0342850935485285943443059181745608258499177266942`396.5074907156427 + 
    0.23496142947464045129589631809809294995919273115963098892111640570967206\
31453133455015525379417570566863401405835205336554107026405921497257934708459\
46745529466173138029402564673938971079686391888626216644377513176840632878547\
82918870631926623806402874650128022707660376053648448706097894245629135441272\
31582228416659779686780355541105474838392514295801189534117447614838441527879\
211055290015437217007500060615313797962271904`396.27302330353274*I}, 
 {U0 -> -10.76942017209992894667905233744319407213793408972119926561083236449\
38104659862934139188534718292694499241580956019322306546247870461219175038176\
02939050751115040304114533335331046498533913178102252462996403307201760681515\
43995939884843944028875027253510359334469457193473421993866038844612570374230\
32042741108974932020233917183445393992466471750232893456927225464302195423722\
088594557795951116320589558569`394.5942530167126 + 
    0.70124693021095334187313381278943130055570853021317458691742863048456300\
07660685794884508483323037568784468689747841592779024295816354557216935715207\
67904714046221786212603126996006651800913730844858162626491204980554238964395\
88679350707883373053947146456143316939995662299012807783531010995515172824099\
12895715986468677823689347948473322652710427062594901390964141031687202379986\
9274822174181935370761707`394.35421924294417*I, 
  U1 -> -4.720077066088178906453600211056209179902817739552807374260502974988\
49569513600801044947012388215431549204534849511794108161182003894922275423609\
92781499105082241137949494975970836187480329441035561019450670915279734408020\
32048908634688606036189005055200594799170799955717465033133728758641896503501\
43742454899265692110659971811112542613796052681221742647829907598205800502258\
639358660219372312179820721278`394.58226839133965 - 
    4.42429080918948763985015298849457812147577897478316632078974562122811035\
07848689748586661928255523635014577306642474206487186349743724137393565228108\
46040953143080934505478663257272364739041681658596483110359676746718401859057\
85864859760135336601161066701858636355288659726934982200271212632062743421371\
52162035173367202296920271972018554071717961152231569575560082990735952793682\
8358964524651762750651799`394.5680618531093*I, U2 -> 1.`498.8860566476931, 
  U3 -> 5.5874310283843395971329688468013958922518628551077955487540328083461\
97389738011431502289571639422367958613787990621065823990638276995598258466807\
78707972322990278703485574643062755089629822323345070421830923201352364171922\
58503110519244978455432982132071592312531862884891736974607034735863778747615\
43221320238373241058447322570289918365668040758429456742843422912165444297771\
99136513812707173843093393428`394.58238635441046 - 
    2.95970489189031479340067715569939038504727546564685078731088047545801925\
44113005395651702032930612098926167516579977999388293848386385360342471296926\
12131374571742748868826334751937263714532144763275685517912911181053625087480\
76861527148138762590480405174818381824863131305632753809166914734750686924746\
48756408740897222791852808006956086329020675762409119849154498080992647659421\
2946008824378725008324434`394.569574078029*I, 
  U4 -> 4.5579961521154757208781827351261352202030114744202741604521465868333\
86203388522522579395399784032196465114945404532642375403145465205398008573311\
50364590229983545831761260344595342072989115450050125291136176538030817696126\
47027992215620136935747532966357665876957727168028296838616066514954058676411\
49292096412099723583099489296765764997534386458224703860986044817580912970293\
20838847067210668780679479616`394.56565074514185 - 
    5.28282186622021688136944166346149488894672339067918410960217422661680739\
52717018611596610913770139626307717413753317144748060863528730627660284702541\
24149140845961783041463347549222267130201414448234287174647930654015438202915\
60418861442513496799432950982691992337678175097244696868352205937048040804946\
75970537657511376209933786987836197508251369203045272014418689485476635290984\
1764491514165001357552746`394.5832797552675*I, 
  U5 -> 1.3917535695919129460216155722753872398578022456865551316374366360670\
22948050981798022525116679591248876822787542157704754083977082499274224003072\
48431461836651485691068809913714550555093010479570384288268341882253407141596\
43944258260327117324342719892569329187383318335906789591256459822808186703492\
01331313985274472144359864298288375639741080093167532557063849894934269138337\
90600125562000598791596607097`394.5726479179756 + 2.3035211339231976399539279\
99908673404148297415229882022646986249751811102782841525282121558147627831695\
52155205432652198043959745148988021867753718624641321649221822985342002245195\
14626878906331468117296656905871476751878082838594286231756025011437284815827\
92696924171302834579079196979125408853677800929801929642864145524959305384056\
14839743635533360963776069548435218325154682923534430396144296942046123`394.5\
803717665929*I, U6 -> 3.63085186022387228421991107706243604030374996142608023\
40705382638764933003422997047766090432548037291073489593850459068964696686175\
42732871762275886965596439900342381740308893489631042351223565963000202989816\
31903364901593117734276779154469316646294998756899944064951383907477434557316\
12752930474164116240205424140922969618575759364992380981886826162814596819767\
6459611752366089928300068044737465841820877`394.5945775858504 + 
    0.15186475281524525043729393303186932564380898615630209388583227778766435\
71086368088386213367816282414514335429208424098066128725045596346788728381954\
60720050174276196873810496326501557631901659476161949541846830923515856488398\
51232693661062131856254272677990556819572601131262250303808536695456170405646\
53355275993900089360186367716320362215471285981911133299997141581724155454725\
889135340062677624226465581582253874846075939`394.19153904995244*I, 
  U7 -> -9.464107900782273120958534295407674672758474295818662700880140064329\
83543386062569254152793848718428372752545491751021188241169661864354440191192\
00106546856318044651572340571139404074444676981398264527966978602726307322758\
10394873280512555693837815293517306258626248856183808122673619084931393073162\
21842591976680929800159692913921776430240237259265254938734668948878346030296\
655766181301763608675309979968`393.5461144483287 + 
    11.4438218163842935744245823771816589043928394148956731439040866589493273\
73109059618489338541245991018258933900913489290611655974813951962259290191744\
19895327860629981545215708759744314285906898485304200053822215941846258618561\
94295171280654198543457371696543804217541242582076617499139137517487568897102\
90395908296347150884476261991707070864611261004594652096280905541444195648333\
29751004659514583893988753`393.6715717531049*I, 
  U8 -> 8.4321034563885343578361853526591860779036551350427497097129998601007\
73336151619251033021512351445687397977918729373017075692764438301710616920730\
23192934075416642695678493022068066351394605805270646476123659291942805172874\
42581061594430052285932562655001760042511006917772271152467046906257361527088\
80030428615510839213155240048854142150956457611807590313001760939411511640431\
64752812753087909005790452421`393.3710288292261 - 26.710194323422412488995801\
18436351373726173773559896877187336069400259824081793454145980147921374392295\
32988016778596499747841880733463883251200655576615074945767715163588078727374\
72622137046000187732068871450767581856223953101508218716817004131707735036326\
14517711856840716726094417249536370550072986962245651793298623278588311066643\
901766015330065252558697976828251918950867876451618818850649823538480099`393.\
89465687350196*I, U9 -> 2.989420157521515228963642940298046420328293293870832\
71895349332888851184151137486974763863799531221013246581956544611407985273080\
48403417095202346458975177822465970290033048091072562256029044610161100145441\
77853374537759605080784692877758952366927957054578978440184384337250051909220\
86715817656267423210075306805879059808597131932218376066377524680598906464728\
688684994139062856575076838896515980556503614`394.57621789445136 - 
    2.26850776123160668303795048201618717693913109206763546677320195486422428\
13825496592747213122826574584891303882193696755242608372914185915340382818614\
30336610587720398698533405564668314330207514924040571461074999754156458615535\
02105418965372573824480683645853231129652547315484335356341357631535384690288\
70968133074093904232939131727571149878490698770544096484052946907993282360895\
7492740811046740466493881`394.5771426088212*I}, 
 {U0 -> -3.019605671678112502788447629970894832736083051845243863859571225327\
67358296019357904268393658997517788544194141771518195195617031615397976533879\
44155116979024589955897665740740248079912178829125473485706057982386279205945\
22317828982880441616183857183688281892146177527597425457765704069012645373863\
84193872641789573801301266709860801615003746462808576806224649809024013947467\
94531874762320492286503965785`390.4780720378142 - 5.5893898797417217848992064\
84699797381550554734463667566995500912932860163770935446479662420822032094100\
28693961901317522169899634861870513087815852543634212728675855823800953457515\
57093514007454475638150015079893387761045234940477830233206299734189597147197\
60179099772718617986046915329756381159351113147553640577006509868395496468403\
99042629260878142603587980785785269679992979077619607062576418536439728`390.5\
1773724074684*I, U1 -> -1.305892415383494399553518037296881385122622010580088\
38769620294246861859961932853208305570961050475297807746000741469525578302359\
15479173352656658491485004781689806499145345220011164341953404173125263318699\
53372366327595671246732868260809490758570172278784109306851252565689972755910\
76832735283405421134518977394472588231424343820081823890940268776630627687315\
000810881040493482482600545027416931723263926`390.3173582431883 - 
    6.76136234847785051562804360088982989495073123627974801129636048845057038\
64720689223922852068971742705999856465363028509603663821705067245958862793870\
01799500392019305011489342525194652771410967301271882668777942811418896705268\
85775972047817291838474781836202702572770683809040437226992651511857329593449\
18481066429349911848595882944043968743738774526782532689933236953913339370017\
7571749674912233221438461`390.5353170396371*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.511289742980526407393136625191150889620886822686365709557415990741\
70174211683695072998684497766580226807016166651091814122271811874160036506836\
54597706406354078967265522875070175951301468233565446689938015262255873948967\
75159556287519669127875598759775469955815341380187036032832829006033464245115\
36086299744352582665973726201676450088007886676865039492264069320342808915583\
865250513654468540194122366965`390.4967803819678 - 
    3.22700750206179989423512831190420219487570070587864745692723573932088665\
01177175426210874004173078129624984892494572774973187156456848728336949212545\
74299181383093216830328915123427213147985226323170374316191731631344740525949\
41988632417338582488323314063262202018434341008818925679054909998019623526567\
53168121465525555062176086864901274151212499475542634891622876452018698863437\
6742619868140589381465838`390.50118748917953*I, 
  U4 -> 0.5560510382928060248629260972840415011219464121358940344504757230489\
86334477976712680295767689041029917107964792236553808724144200943287680571168\
51490732068786965638300942783827207804656398937088591815596704832326208520835\
56309990474120894608005304181718398243376002700947274645119261320659406387487\
75658367509172392170868300107713936081607402626720959780008156991654614931351\
81355577765809071007884608857`390.219351422113 - 3.66571901358935266113258175\
15409774406417882732882932200185525741793266112382393808882577844422043642276\
04054929007084128283525216494392056588986300429091038203443129260645083801443\
69730234536869345130124661668339961741940208963865700929318822283819088377745\
30544670283961575775934898153169440097349371184590411369705901790283780460363\
8070412193806006821718625028672111368076811794701790871487288536188013`390.53\
68496031135*I, U5 -> -1.68815662826418309030876560951385537452337526996601343\
95738049372783320935972453356115357588753849253062380106131290180456401158846\
24634738604920514054480252925860920283010885341523337417652059655070738670237\
33805615885338460771576897259097792879703497647945508280820044819145350864694\
00176810612688971929486470405868940131784882624817964931108079702632586930866\
6102330451453317652395303671044260854397897`390.5205988537487 - 
    1.01079629140578041947817104440511197049294591851531819190174148406462489\
41999657915045284285974730787266553281336843870696841606090848703150213266232\
72460817631950681951733237779216362066723528241834260775614718685381877836149\
84293971989331849843133684945887847737811848421807669510171843172404190814419\
74077957779863200465641770067703936423054383777047883561829318721575925635094\
4930605610184351725044463`390.44422983402495*I, 
  U6 -> 4.6938451477853766199769680327534377219648193389526374803983161633394\
13206817196148058082259159489096155803642742467345301577129854764223625677774\
12615198980093974926711252141513699632096884490111946768506593553070602546219\
93929512130611809752298242979335527420962275940926788253539284625115647141853\
41854710410915969476490494257979753658311430414778815671943432283804590712194\
40862148800571453081879695114`390.52647698315656 + 
    2.04234884574644651767488393356716419316606841490982921600326014691469716\
63508392313979097678120299637990087945926813969338069710286380746276924516457\
77177300619026343877433721041874377857653260565538851707813695433503603474645\
21827362775883764352364272153828302228887117335621624692504159438012465241644\
12955021088841960648202864160259113461103313270271974829279213784659286849554\
6268380971692045440081201`390.408175265126*I, 
  U7 -> 3.5855149518022089978336164316947496376447008192838093320715113601695\
33529172383628498772438813883495858676384022124740204823230837499521511407105\
39406620292015332775078135463811219114759316996708031897846803495883000132823\
39088022393799881725125696186064876141094108252089455394791607837101181989567\
96085889137769613886802782333589705535029873721786008034241490617626075252485\
59034039092006744129531163225`389.1064308332715 + 5.2592587234958017838622732\
29137223535151578373117982461115302868789093814134876421093618394513736741128\
57290799011796669994382261128630175090426096805364565114166300941133659771328\
08892192827408210509033578874956024739305319026055280615714524370256151769328\
64646524991107889890750619660061487949058188083710193078063482126698399097071\
74189872744965197593871281343866231218969926630509238227845136423213704`389.2\
05610108407*I, U8 -> 2.657542751456308863969836496389325220791550081358202420\
31088789805660426308377645198485777778345743857464614307818662221309345513230\
54455882637530940402954684006618439930631882151648944820793611679238827298199\
01976157977587203243714847148046683536749188607937841397977599401495987548064\
35716706740883639022031808191169747752313131995546577853659563168350536657320\
821133194282968749481247785253335930529938`388.8722641479855 - 
    8.25925145046891747469033497325529294111149162144662218179992887199912186\
53284477428588986191889781550900324895780218927780033442108234112536086477679\
48973275183353354564696918047777144986023943382993072187397186534389942041962\
49376565858950679419158015100154976729063518090740078070063197105029110716582\
77363613616441216422990352013002059832843720889792199921076294799795462688375\
5637536871571865261373505`389.30356205454706*I, 
  U9 -> -0.277405571662776131241183572132119865666567288076181498370754613104\
29036655376901055824104676641621057122585695880433864618311999185529162061376\
37911462460853290916810059171540158514664921488022235987499879957351761269647\
45105414805992002103947864157722073862738682090251740766496421221889086670282\
55659144075730859037512066127664487388346605961735023618880679290159161803781\
581648245732024705887153985455`390.51336210859813 + 
    0.16707315895671193609760237138988315835453863293178327676136253014498487\
19333774415358726111767258058494142650509459416842059826569307606299299968689\
65177465250051304728654202193992456724564220433441293796724674616316201528823\
25043541570360216413400458703095149483280396096578250281415366365737891862520\
23186609288185566817056996697814271623822894150850158333196913239964692637762\
5204309182580504068731062`390.48428373380375*I}, 
 {U0 -> -12.02328098341706179272440647020604545063946019853672900079577975764\
39946482255976652460867138661021844494152336019635291969886579828072366305183\
96373950017151613926872041563154902243770965636598579693674186015390133352032\
99605773614536054440205213185950526068782805646588077668346224930332674119915\
32781208547563426071668753414972866391330733896000397691278901803214020554613\
3818244742732538122635722618378`387.0778228940574 + 
    11.7930158357564697736795921475755783201286843002928803471428436267813753\
78370205291100881695891341116645780170758838988448248925975526205223366861867\
85385929442728350942931994384899150080281228164487379983557537963990267306778\
23278432984589021371046428225341927542255134425428543531363047806314424099224\
28036302512441217000986760273408647522272158292849650659275334693347347132546\
58665334989057871249754695`387.05924295392873*I, 
  U1 -> 7.4163514236182795750073236463445154000308364616381463390576135338450\
15430758838748872587993404469790822348902065781869624628519237117560648592481\
12938207930255208514903093183835411581292695990307507073757792549175123741637\
96521201669849883794025716104175632799267879998773260881704039222597092585910\
78231650608981030892322862782797734256021029222069229832341166666926671694991\
58438303989845595553528743791`387.0511645501643 + 8.2783437928579471293046840\
53614597663046084739003596844697848143879233822628356849379796950817407198875\
48772891220914868701540902617501164045395063659204057204762455421253222529915\
25827765637705613352191538630074226828238938317993227368320802081752477955685\
31256012152869043042847374475011929620092479068726416847999147545213291181953\
400509622242063611361995541298923277967203051839551477022214100115138`387.081\
57820578447*I, U2 -> 1.`498.8860566476931, 
  U3 -> -12.39323420429965622659047183187020514668379457764513998652747847410\
06318704526589938577526370894045635276822969445925800379528905167053133894187\
03321761998603491367357368712783485055460425263180815721261791122058237199124\
61034625520023460432935414224277895312930515200140301811520659580837211892651\
96626658111736826093570177029188821732033837905524360861949025683169304881858\
749194927312326971901533326569`387.06077948841755 - 
    12.4097803834685646167615773236633592767448671649720178724510643883028970\
75677054462280657182484824652080606802158456333489410932559948782773718053195\
47671162370025093370491620425381518770950359641676605752858424150931590553457\
31355730540706493925632641013930449422846488460072495668995069196022027629528\
70804855786643529339020439650151467690750510167437104832340544604986836238510\
24136684681459285162314595`387.0770395457134*I, 
  U4 -> 0.0944940828767904324137154818540038902601357347548365470602104105512\
52237471002663510763478409009488900952108850452595914547915070693500076175044\
04146554206022791871676963649095301003101309677557668662230333621916691315244\
05591096653939008126401640855929332723680124101683822718287684367989281122084\
49628492641075871047240762440217302104550334126770641302200874976192752344150\
55314329067624105422479298287`385.9771188154152 - 5.5354749627027607436608162\
27031945662775362472027382303466752417980847457148655364233882583448505951127\
83143409232930465605351857426961898619118716270876292175327700040166940341122\
99140276649293180904868778258607082656065657881036068225622645148035235658084\
11008348815553912113402101238648908903672841388844326039357838476057045708087\
94186226819695200690398524477799089006954334936229181413966575380843967`387.1\
224479801095*I, U5 -> 0.27520260804972726269353521347884572435195356258094769\
04791934528921215746473058730174493128510384183802535951488684176796622921576\
24292515245308515489603187991437450381661896434306188644999070632780148862859\
88535313397992303902309808008966686583321631751223055679479490601449294746395\
41880286685108881566493028206592494547441376982597842308147968415671212938349\
9380492157306861683929544901702775875938519`386.3756462498476 + 
    5.70386751072009126471084372960630287243956798605962574694374946984268482\
62524664601978476537183056656073276820585489487539254948459156234657643073799\
14532560297148419651855201232714559174481159469967085357018974168570226676863\
13479151618083736987485075587128096063384110679897282674966042900314937177247\
01771403855784209088410442537029621731457363632502594737941290408385233022895\
5708047296986118823554211`387.1209302591467*I, 
  U6 -> -6.306110908240186251133164233318449600605278425841467063481014083341\
11025964609496629199079307874273948747118436362414758060933893603016189417811\
77379559602458441495838477316775812040616641243283592198173847892968866939794\
93912672327708231457768257906054903310203192435666578750670185024462101390030\
98314085747656156183727883535734395986691478190081314137751306415068768167211\
637500804071533339505399075262`387.0826196781919 + 
    5.50168700258683215505617995924946983257898969737801011871333259455502615\
13507932460261180663600112309687058390057467997014286773792879045647003957722\
37731067331085263095556554372577248945210142293276805365482065987786824884429\
75254339156494335339487789821919415073579809156113840437157186227922982236476\
02542786014624127017937838921974704450936377505040090289880554451972736988403\
1481270022094778997057539`387.0486898395765*I, 
  U7 -> -0.378214113083170915116317797600677758967442089363732070461463213826\
63648191864599018396851770405634646965620135138808817083104895267554435828005\
78954181762990865790101743751934090963837265595044163783205859456134579805092\
96824190116201692474338949641032313682598740951253734244713527497433536818656\
91140316407844773316223579518519075480063108461475009050067785006111385947236\
283285960452623648399066948057`383.7980249804905 + 
    21.2690316900079359464454257200826413518460057523277844769540116980831267\
55375049695378403774314516896861055390941104306090895032925983805135115129790\
00102992641081258576795822104121377400210359808337423397008647098037269224122\
41584167237901040708013799706825329306604649764568879946542808903954174248381\
80014274387731218498806522322173058484122994011370953822915506411740120831989\
89124913062037931856879838`385.5600462265408*I, 
  U8 -> -2.378779321635685944826176809614195452894681246154697903723961099262\
79979183682214126906021989344223945289676862363809077243288996029516334082976\
43822119409335307326353614758811207211831380844478861138120154421985208046222\
10140946859106241828688854393618748501806097427064293710902805056506401065083\
14731013242478412827470546766515561135859479435336734586334018790855524947175\
246362732494399567328745501107`384.5841676979501 + 
    14.7317484774898265504785286950325779848448015879419682882166827296319700\
12879751091158262025721264760578438147427051595968549591188736092691264832168\
59886320309272873430618508911980169874497390965919827479506526602019520820973\
41564722370363961667573303694771747226071102752004780798209620071753937254056\
32008206597942899532921193170437393141941850978108392810250836107226957173291\
38598681659201316413583506`385.3941453844574*I, 
  U9 -> 16.520171296301197558185871238622218856169781525942782188870463653407\
39996057248612863348160250839299323261495721669947371550458336481567251818086\
51530921330333435632752399354674688502363198084099989005622480839437230546895\
57479173925705020756511051174146797601936994222884864625786783051781124386266\
47044373087703506498234157595025541428733106890454526036423096353683447627576\
774759179018078827617543351692`387.0970510874555 - 
    9.14233592894558327708592325472430106191707459928891367614223893823164837\
03063275580061825730296795988600578215418846935037199365928213329834267035526\
50910108144442576142907937768855037101410412955239378264210489556609952392517\
47319865330957879047949598591067794815816594925151242296970947835975750880325\
52628996469945121081645143263466805733004139085292532434447750354435098852371\
4257743865844136747423121`386.99745481576304*I}, 
 {U0 -> 0.5923173579581453761588601357023302419744621778364918737048384087217\
01133400816529964239079310090803721099395208851514768350183202154327118471641\
32612612300351192168825576774945600408697904660888956326193647271132020660975\
53261355979097879847997733121840347542649402208410439589999481342297971681459\
32951036577808665727484622816871798456050989874274427169294336365757228879677\
9521535658490681050076811170945240991684937769586`396.9594645149751 - 
    1.53541136896439970410740119591502322968437803304182146018874975510016898\
92958971570484238298639177206758728700221288985364849774836140125144453848928\
16864476073559342186886572868542997731089470568636680936035728578395009725898\
89878951168563087208770428722539379295578275727658862403902762583317381130795\
95528411959255523257343007322965620360134795359463732064633306943081987948190\
93014086594902246322253191392405259299734458`397.1245839840169*I, 
  U1 -> -1.827679945037839509327992772923337641795347239455929384114827476341\
47058561549967323528567608059629882368948496767612890185998751756002629377119\
94057146642779215031263205476385392450004293350870655322192940443903060066546\
31527518553883598551330868970389973672756116544324727050403989846644585443396\
11158476310560118096748444443861891513839184280597615825876932927026052877805\
89569687959398513917170596384216034283317114895285`397.12176365477836 + 
    0.80998840858773100330783164029218699656865084770810561861898090154575708\
72168910061875610662787468371599968339257120887325335752077722237864768329541\
95852507102338687742542648103326665634877790388313468748883796860775108710223\
52012085641349990284567984176059412054780896287266855694030916921788731867674\
78767178415991435591301067708713853083355738536612477968647271614261264601264\
861377052527194793015825222901513700806206035`397.006865246715*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -4.653499668373205898432770994752136008063987720471435098684210952904\
59983344398414065982211241111115830258717340911696227996185513938096596521863\
92929584527061411728310486384424712844418347445100408021828875726686761148245\
52226920648615703077906370667408006783460330630200981476633362162344899993452\
34381123145302393659845155091006937733370405292435669206993079354717202843517\
79235482920534947915756007506701457954503363690196`397.1184498821998 - 
    2.37844032702709526441520668374294275852887402361861644663628113124663468\
60568419537920203722638824477665543383898225272229329705603904373725125225152\
33332361988933254799696655443613935999738654628400929819042480419749361635668\
96780090785188658571570909624955202230363990620540461259557969909969561387379\
66709340080855224118429536361779315200439801948331480209024508461000944801504\
164671750439694228208792488081201290195663743`397.0045719807466*I, 
  U4 -> -0.505225614535790328389098830986903978880561732812115644194506466327\
86101203087468196770109951680174154353909861026860947778293283363077443365001\
43252540113240329758740440956626558441097922799662752607008187469806970981845\
19269125756204693206997457580885215267760135659498811640149462096220907860151\
56580854245990832419817934404428281819526781062017330036150565981647383464030\
63880892302423441486080261287747428923091808331817`397.1345145962208 + 
    0.09426336608533003044702714658756792016175609690201406736935677112109168\
14077856126298633497007897706468155507610651144620685853133093394532805241455\
28100411770357900615906158193415421959855316564739484168282660121678496327431\
57497107640798270894778119552830560294804655880740456195108643547870638332098\
50612119514998152985317422952438400631394575165936002813118423567095572760312\
718202505209008016896777136410106341002050902`396.82014975398357*I, 
  U5 -> 3.8259251913445673276681759104003007773606075857136964884717634475716\
27583706667190975393206917204252503775539130860344414439741984160657875557066\
40014023506322309987081915036890585689245099229318321489192285925288055437072\
73114068336706470082078957024847964966365927565081560152730343740745664130051\
44882033492889859988491202076202575880576426903392480477708457558901012836001\
6342182553710598875098208479914998147459138881092`397.10983987517307 + 
    2.64007014280894919937652939127617231972017772304713886328325752012126974\
64669836920174499428364812907909616994627104874013161473613449698006515607709\
17764095377262902218952322999136309790069762909072772084960097081059430326178\
35621591585785913117748047703592744479840486568398839158664175719209452222417\
03023761685801392285453487431491099321316818217249412568845723298632090908756\
478813384325525269342312241388682845800984985`397.0442704917209*I, 
  U6 -> -0.752859170421837360673754963393567472587934706788106460627685265133\
43808226167529035131548496058684971896460808805869219149843226190805228458761\
22735965034811162342076142842556215894404472405409789540469508431989397999272\
09431231299197701891730140064345622786046401935839139340340045350591879354125\
22518926003042550153047732273516922522781114877031349181844664730321079808681\
45109714226667679263287405271565150786640561242906`397.0490429764584 - 
    1.29621782990398640226420944102961945963317544962136935987967987177445921\
18623887902225163369532824423809780873881758644082914458245097441920167464205\
75960304850782557193778885852976196731023180161797591200529096127371530764010\
86346662096294087740300457780055610202405213270625270062201512536878518519271\
08329809429619688411940616363685564444222738787524004292125202387304821511496\
953676184042065228205209537011248416625447986`397.11507560488764*I, 
  U7 -> 11.897897719197966003241397059573631373321495312415906167803840596434\
14427709155090896836247735076836232643539230141122522990707514226724109710764\
02728209011465194946405352850165788745370357945721992612146728613735937211481\
24581278983364200732297599782893811233969269168761332596081678065304790074496\
06429218347160240889371278437110859006670111253637342335787070545467742024269\
88614251649053546918568711308731864798413714952988`396.7756055303675 - 
    6.39860844215045768007851612718646162391866567439678907102924970319907503\
94085008283812920560333163400583103769645099157037046940578085440890866355323\
91768110489662747847061137991447243788509492248415865739550796794744081556907\
30585138757403815632954057686843727538994596243104723560723109512953969629488\
62841922439048754801968230120909834777045312270219074109817782800240211454219\
627472114716977670759794781017719009469003991`396.5096974630346*I, 
  U8 -> 0.7608375141346048140097320013801870936109807964968327121193424637494\
77911824265073774458711565752965751873969156834648428898003364149449808789271\
48035503436603735044800803981766546822562364323543068210116906573442478750152\
03954574842166629912041753856954344933022713856016692620800697673310368851734\
04455113543795656306646631442229381674579156249672344223289386380268525527260\
9223698338518542549406681566660483183669932020577`396.1178517958942 - 
    0.10609182943936434789529351869323686689659784672890564783296926483100971\
47421418242741181748198124629826590750846408401090073181945675910407699033918\
81628572314873705309744387175253000227443068240552363626932927006756479817555\
05608828578649195014922573998048058045158620201155245221672624337852925971293\
08563558155013562640049201325177786631313430967257969273488947767268721656951\
839244610235366568002946517349565356913854715`395.2620179395077*I, 
  U9 -> 1.7509889023470031466537110187166494217906091183838191932694246049329\
35582357517894282894802240873122333310705399101099497626773409160112391899042\
59431752390753130373951488847580210459388202591511965673859570194352361256895\
31049912986047947727973160361531818512022306896476130409285600681974335902698\
23505651762331238572742127062559201398008829671609237993529348903442651415758\
8346605377487141956112862101288200231869862917498`397.11831517306194 - 
    0.89979865250535119372461527489180184403851831189457599571000683995417716\
78583136695391403059151966877975135258702462967888216801114349784889535735707\
96200894834319754350902224124318612343183489946754596520812584351117278619545\
93333873324708014492957762659938788101780717997368350418672265779455088927473\
97387767072204138924754369526743035045127634892797066129016808798510970210905\
577163622140943920216403231995121645536690856`397.03085262484296*I}, 
 {U0 -> -1.871746878498129802560993708040555904667254856939928588774694075098\
46312587740365715152904732876054890045992135315267370007520560222523780834080\
01940474717318868434521029434919527188620134478605750116513545881227811329540\
38035978027374859248007324503329131142658195036628360539050972156440458602883\
70101441859268593199483788892265322809315626927803105023682953981379522819992\
061448116153229087325230189093141537355451655289`401.05700101033585 - 
    3.08150818728500745288988728206839553220950925623191195932488079857776883\
69928220610438847225531752770395706795590687265135908251571907264525315836731\
92093337236356926531392920631305040083515764465381672704294586823391450950434\
06394792813235810774655795205539492665564543294295975907206271661064422248280\
41034840122468215802960171568087216859008332250528847461530571666195126535483\
315465315848356488920821707969040868005215984`401.0809421242428*I, 
  U1 -> -0.653233476724592891660492025870533950909103677789587486007892915834\
62803360677867552066690700476949332578822887773506574577918093558582419265474\
75516304460106372641041830793941558440839937918800378119911363267182923791136\
46170748694001298192625081976316376576915809997821536530812245561211862895182\
99916663959533391087010709755197168134360376831166733482781982475147416239654\
65029897137114317646465015974746984607029403681868`400.8799878025508 - 
    3.86485257346913920072720300376489933911172526879797277634439562110621785\
23547841203447027547455290174619953851010265465683389901278250427690945816935\
55993377820389446343265877431162183813493121578042636842888634821051904532560\
72541334742587148964316536343890868851660196365621907280689817353505740343484\
75999904465499500259714925369245808808395478128283964974589924943526370260235\
282219568122785689406623677826882182048285576`401.1035557434876*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.935586999467327308001787053348449042632608274652338595960781077256\
78933699935068274697336180221185426959350123845593930940501108493474387498781\
68286626012657334640968750882127453114066261050656601324280979224382957388965\
97277154980398438347967905551679557020159294892734230669007845403638277864674\
16460400187393217977716996969550828074361627739247777680936773692897147633591\
17271561028522509193520823227594325728776368229324`401.0706422972259 - 
    1.11983333880083349462737408122779956207973478829650515400189866212011672\
08526822838973473603004292544251714744236332775591380575180612649976022533231\
83887663942048914106957098305809370361035611064717493927743543337154605973073\
75093507338472676881093074143852848663558725822871788858874217245427745644572\
87432366488425807640243247699954938272879306736125586018166189253706441665287\
009254317035362058415225910771327094387104392`401.0667732758236*I, 
  U4 -> 0.6141880306827830906011002427450672457749306422929857871964801197562\
00702003226119216649739870341695697232277832481064413096372420252067184091727\
62108028496895756251887913512934410759464933809976672300333230025471280598149\
54007453080060210061703086382708696328293908835195496389673097679367636705391\
12279156956362390167505217985129287437792894487807959830022505167214241515266\
1903994904131063054825632300929107599776060742281`400.94700957642215 - 
    1.89880032156571192005448753280968002660932712201078362067490596103377196\
26952697334594511276160233045721419989128282031441979984949096054098264924931\
12227357966639986195337140677810752374081095945976291283353030685380141308914\
94755154383273850726658279288960977199992098522735054076003747297899437695101\
78250520978843159235667287488794299858572034904338453589465208746239499159152\
601231174983745624518473127547274247920526179`401.0984484885664*I, 
  U5 -> -0.795293971808799299513449448667055099279561322129612674450185734626\
16600392825311147854781025168382949013269102580258727494315021384328846565635\
82019652023978879420209715917385453691219615897416773888149563061137850739107\
91826948312536573662877675866393771252869491861248725841797492668714609625024\
25138470380811756815389259824999249031910327030578137968933144676916819113270\
49798405425838634300183410754421254329556137311788`401.1073615615494 - 
    0.04382644981813229526216974284148492651412929463733339741559815335373570\
33115485677083811486097409168963437515607532682303901391173744239036341567407\
78575975232771246243652442201452085218191346797415855287863077872786463291296\
85541233823317647660210724164120727838503987632739554933095033790997729629826\
04184226157318108740859207506756706166300414794966677359589854690413832950750\
83426980942986925990288167095144690708415779`400.53065967790087*I, 
  U6 -> 2.2941743284027659060760766384980454672663376717741317944361800637406\
80951286090565684360181878545513902784593882639884283443680605503992868888886\
67467892613611786094326194162631561364810883792085070799761553555634431453238\
71403621103100391711223232186602918842054566090545906193011584346024457532302\
58636065488275778289758411955174548187212073212995452167905746611730738923016\
1031952892665378826665814744779987344865129081518`401.0946473583288 + 
    1.00849834531851578043175172408829174877010611898217234171898347221120957\
64073251466170747297900318099991298717275834101798458970140149732451394330788\
29260264475902879092533463606307054895612450396345201482262207193948104174768\
93899657732742646610494702020824140168627803447874969528728920807931576515226\
93355574267120510641294023562498214746525314721439332890884609059186799186917\
298945810304763946759334067578635901559423744`400.9866563212048*I, 
  U7 -> 0.8667550699101332990507354402214530307752687937324073186179025278285\
48856268910574213958319746125391301854379798690070711786007178677855522723023\
89814798558699528733141409739615611284166250423575491453075177148037220007115\
72378510538159160277724356188982328799560947339525271510116131612509432144613\
55633803810823335080161503462521978239544349058767386675687357165213066999924\
2718798078753443227152021026368487590029282846415`399.9260544979758 + 
    2.64817440589507747278298144198397311555588946758503566500440906963310172\
26905935608039199440022288987589309559060260210299461240900352809935959467166\
46916370351955855586719712493149087314493663342619784745010972263523478111203\
03007171042136544921409002594296684971126239525757432865280367098442979139162\
75684294288718521135248612258360382705377803221939031903727179735014401787994\
014425262168209967414353652621014673330221954`400.3560724088579*I, 
  U8 -> 1.4965774136718516204522794280445709721282117781901632672520632533297\
72053147315077397293951930270496406957415215329261537595033062633280633902933\
00773810867091584079614674828539915601939436438427826908442692539729675146964\
63604024588341884629563146604123097655750157030039392447255502650062971700737\
62867496389648622016278618462446338045383145578406477328662685517781182320255\
1471794565719759185491631910384739201080429683076`400.11176395841386 - 
    4.45230923898948911688076964057075380570261635032880529974069041111163465\
99403116313149715331147449072069715216409008848563127979038807365914804448571\
37421022145729977074214737151794281977449883481847275881300575402078052403271\
78851170110295605693942752530629089558404832160301842483072380939351880589484\
04734972269970272033949525107727729851292551194926444247788304215915657483605\
538538935801047560621206971150253281589975698`400.58795822144015*I, 
  U9 -> 0.8434130932534561545138861847466501471212751108070039929807619155066\
66717643485906261371595792616780971971069393074880942016889829297559184347397\
85509921606457423299576877322278102241776272459943178946039123373963535365720\
21088919347015703500185578101763272326357849191971154243825815433752285050208\
94346214815874575361590340411728077662754019612216680444476985628484547640237\
2468373045796949054980646275648085494128981082088`401.095435992277 + 
    0.35036515782208429465921136432970385103176054304075638168686725134235169\
60997557587016668020841497662409364954454539431790861258053632941889902453447\
77693109893474869002195021516525741244350095896358004973373730090988823085889\
18646359465648130064725776120867856080488223785315717206539718159191779538975\
33722196498226688962535032527937102470747211208669206582647770302184071601723\
974791077803306509418524763518781915132925554`400.97997830396946*I}, 
 {U0 -> 5.6412851273981574239055291572385264103194329110065091645396640516659\
55810008955295649290635664029288135808021563132676552203335338781054553041035\
73062461048178917741079116532746155853367655766387515070220034305810589153571\
15623631146551459851196229949020623341802921296990532725722935239820711777493\
65771373032506818469795759280182300066667084311693584025839657169960204609515\
4743144514337868447312635550434877592486492969575`397.0152186011266 - 
    2.00283491497771346854029240189178869200109601448310544503652552325404102\
91301681452366255876711386343310357311866720179701884533735881631824072711018\
28733884391498361495102514795555887615857988396798604354221861994209419145926\
36178042431309469440849652738640511657462395097677838742474483491985402531229\
88120894304581560718361482386999146095369942261692582505394706442956091792507\
408285395192384602635956426702693680049093181`396.89477509393015*I, 
  U1 -> 7.3051587952727585301518841194464677781174612623848713177681623540440\
16855059134196276453523063769131420165677500079163428647801375878222891203367\
48881112372387726253017726021125254635282145872815699540489655224514249024282\
83428406187100074465264562208542760635927230241345199662749106957784978604867\
53227204860295224683349133412090807108083040680477738584816035291444214344516\
6796217874620774532672467063690110541108310185496`397.0201879242087 - 
    1.73691290977726118000926064604677850769713596890912029160006630512923910\
50480171389155450927713173149443812707393094973438817524586615209715263214906\
39794714767654388055666443287862798445744716682739965145322681762021253852810\
08947585441456078966109097165436528173759071683103386877793128754615402605002\
41965113872302958430063712417340440419203203853346002839985798425584119262636\
290627150035810632975177917581866516881728304`396.81405172768433*I, 
  U2 -> 1.`498.8860566476931, U3 -> 6.997218311784055482951468355676710339082\
96609001660084908718679795744558152293763840306736040339508871167546463467659\
75492081554316192295714430276001384097258964356859577464694207508231753125541\
50213679122386245885805297936039164402888322194979943419749525836968827696285\
25269527345754406339965528858447963954869765840450344111366136429853850147488\
96554812816660587899527210650728756999091180706001195351723415500692698009148`\
397.0245335078112 - 0.9538038604728479652739739815564811120837986613872156669\
65291140994108589471824755842955318337083478568616284252475289285987602825983\
11230686803730438450513321738713221637127215883553625397487428844338557290710\
67345319839786014801045450167391848205612662213757581961251478888419649386521\
62283009601161006365022780688630912464851571633228629318715099043013820767680\
1579172377303285390367373033102261333027313615297470485857341`396.67347699532\
37*I, U4 -> 5.542614394934398909429336622050021323570379423367256967457766663\
20395436181727813204358910398369161735950738012299824966262152389705261483874\
62345889827919157842796042558923365917601645463554359972584432196830275579110\
26074307470344641117130528455725501761483304638043215717518440040156533693690\
96824986635145493127477990683789887394394105768096626837595422425487476831121\
70876766809851280968291420144419473299193277080631388`397.0247239783483 + 
    0.73100575034477698292458887105240336974841223589536032525069957655699879\
80931203726661702874488418144576503290094678780740263162622654409087578776209\
18254875116450188932177940839025431949144320967827433978234998879574304404885\
09946192658722130054887590245606620546257211967798610061135706192565470390098\
96043920318257749907382324123300178762053014260147684470280832121188394840480\
348085123496675282433715191751710153818523692`396.6372050052162*I, 
  U5 -> 2.7278553513047604734909141478917313684147465009549866632000725123496\
12021802787079257373035971521286023157681490426297053029340176521637241962370\
82828169003793628494904204420817344914628750046773310646427976660763454069593\
38620231443869340566062160854916338513840678090489928840272585625521753783800\
99360783331973576367217948545014279377964879228410484951848563458645984031841\
6655367587079954373831865138119061954997123095262`397.02279429642033 - 
    0.48226913851044226558924204677816136873612291019195370022821255076615371\
04084242400389492163452231847008438170118210169887464096555344704830861386432\
88431491666380149295397999247318649161242032002243487574250223996981875720757\
64926605691713321927223005257008202050849874800710542997695774409929380912118\
83368746849847939553256924308262732509460979849127555209050517009154930658394\
957286143137455043955449556412010631553645283`396.74323711727413*I, 
  U6 -> -4.003557213196693998297256606970454867255659342566860224711469436194\
34807075562116173905807374410223695984361446368589623360623453985549624134806\
99156071788949434222281445516125413826221256882054659066029613032479934086345\
15095152991294914320267349001363951827079975343352939354288293107994147003705\
19205474125701246521818187380308390598459287896217265213157553036553596002676\
7720019119722620519677171075952162082895827854027`396.94090432233986 + 
    5.57028841056564591347563727814628669090507239018548975665079699007080248\
51591975455348940371743412779448291904338412439676943116020191737921643637145\
74163631781843375673631655049291983321664907635562221208838927382941147819139\
31722271221854975994994833859808635968847785694466924151473173771118376206391\
61796182528525850760708796608464157811115388196515593954183460313317410632420\
034455290366259265181564542076812894026646672`397.00015822868517*I, 
  U7 -> -10.34373620233661603715388763144642770111231344024624721528185589861\
76086400828452654371713974596624886339264791168620956287233017878497832590029\
60819470186334335772037441276022899192910059660878948953357100431313295321351\
34194684383431921821906240156047005961761364411845631463794187936207715102287\
83369653953135659206942303496446319347185560437610829313127023445931118182798\
257982163821198979890562676357273045224215689848138`396.3466431235886 + 
    4.63584861899820024388378020213015024127345940582882515335794540444503329\
54658699407674681938312409003963729221641187797159377689109845235634831511487\
72945760442017837446373359557592256430851628804804274776882696302724744286790\
03587605530241568151226952677435077424101520881215900086702858275532273507057\
83383071418350404882958613417630295274709597013966437711526287053070162225268\
585571697602669483630702926171776316465665128`396.0917346056658*I, 
  U8 -> 10.379849632203616743296593782636469633949995338582282578441689149981\
98569127018309732303676735558100076406244596120001977264371984819516840500567\
08807076956541510968848065470104013676831460505635197446533585483199442056423\
07302178471948042181078746595696811564377657053475367879827766348926151954114\
96229125402389964981605793486235584704144092411293982535218516861901387644777\
35321939063391024825944576740025920576561242904687`396.14293393886845 + 
    4.56692307531498134490055496282425774929848443170352238274992483850585546\
67606016048895700649157521530410845905963913888639120156893598398317635537822\
17078337203633338241209895190856507958941073042621146462253199879120893208094\
12173341011471495377917624895663434931135965577112437863611172637287250178060\
55459148661535369594376185654597190830985433917772722758204147448270089498152\
104179443755952951214916766216545377532665147`395.8381393668122*I, 
  U9 -> 3.6885839389845706642830560763804626173966120272960548267506805964452\
55808242575123530152235667994087679210237215374959099814163607929750358515121\
48497747836734778996496647461440031617150453362242402826441726737716539678522\
29961501667407229977858754290046267030310694926277816719499149212679064603903\
78164184239873155646749396306062625527952032661077050540607407291939555612173\
2087115120803248229943323011186020271132795069221`397.01090942112 - 
    1.68867779298994325365210175734985738580236865353838785396728743962389255\
17141400169946780871170014801249975617961421761764538880942803532325415957005\
51250733673944417371341704009527090731541165358728391666820879282275610844884\
01702294414458404869939549542605883225284337424183068285868996191032651535633\
88088211785396336663956945814231732139928651471499077045895837931753159896491\
312199775350513283666627404627088997775524756`396.9371591960163*I}, 
 {U0 -> 1.4499917571099954622682290169078039801988919152647206102915524630553\
64705945583017085208575208328867406261837512472787311197400452763226909982302\
23064907766995753019965664835466744091708353541830995357149864616103727446442\
60816993260744110709552455923559550946305922169301705018344094755212632654688\
38623476907659205528548380936524072126989883878153287339579753330567789408530\
2161993939582809477628206595538723323891320899223`399.3520086781432 + 
    0.02042995028404530192838046602072585228431120691273668013316216306947769\
16009537851162208123768363897170686798582373225667908742300521464203986795039\
31233195883738826355548508770475360686955392840162265605054572613421073301197\
78708684246069237445013185963804175704650752343572668269556615637196238910808\
16738867515756345208328403673369190301310133731180737493239082091755287698202\
440934888603641068871379856738566866661693258`398.50510323933463*I, 
  U1 -> -1.213448311012433646023708947521270716656220456400104280168145626806\
08332860819659765702451940024799158237912910927336534609176726873179115794258\
99913238512040813615176232826587973391040692638025470300305087173679550441569\
64523564428373063188596441569006169610713756886011187769532298249872678198857\
32434348799186772507598937903893274929536587427267251811128080568242720264657\
02382393707733347905419905375214763220590486070378`399.2960108055744 - 
    2.00928237822196191641027834808266100018257856219173819294760061409696234\
79927705519917000517333747864768956873226394625738371766301370307248511423764\
89239699907361359219201573774716468135150577749743515719454297081323515844934\
51328064946455797314000351719383895181523325248855143370662135530531709889407\
64478370927155158671856004771882406944274349220123915914460287457837622480533\
090461964860566259764135666599483926645332859`399.34083585230826*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.335508061041236087067102333792260919250\
29831328293213834320058941964177508559893174435473892798005103678449948007693\
23233872658452029974624718606161931509050633972632257641437123585085168693555\
04781666846506199884602785066344443621119353827249622156977389629217837179832\
99034361537605104396166964352848619335814864645523313651189990700360195171026\
02176685832000265889727660279400034742710897458082888633921934665569471317917`\
399.13015249694723 + 2.564363874674768101066649745320142197846505567786914615\
68086523322826565539256442711483732802262991697797564580246835727259110266720\
56349169100454841629657002158864698956555099054136423937811196514091985970773\
58122011939552402599860124045532420252774157425475294580444292045618913983376\
21727415919403839887308965637163197215901014849286173733116894720235070809004\
05733845341254137320330018352151635218012503198970336827779193`399.3497743113\
987*I, U4 -> -1.4832224751499980458918693743773826293133026755859386481295981\
39470528235533359501353661578833508524489623389619940914090539959572318664469\
97588580886969044652034493209239354250006425510693319331570855578304959470373\
02933007733574714388551263482739673108464706549154803546573570520705585952451\
59002121943476797900653908237697422772908112577563856578373019171066684870956\
4412170908025819190902756020959351898765177734155708647`399.35014472412564 + 
    0.16528924532764278861819451633527596627369416733469395560808109044198672\
70839451627042197260444231781305466863252673008197106502151553060962268725352\
65562040202597275313157022128029953164109854290030609478250143848671933656826\
29957707531254730059772631833816240350160625793583271805702767503684772829381\
97387496394739246322000951431119315667466215374033913086828250462137034639255\
020025385425016054314342197161743950957319071`399.100554373804*I, 
  U5 -> 0.9248738379584911910891999563933608302864537191365778580501570877682\
43877258860726638675292943855130204323591427101316861976315159701699264862333\
42197356217321916549119463799678950500705778946676475237434039097363784930540\
57825638316804114789189277755251735859092555582975313888079261097948633695940\
71012881632317622988128733170111009168345060728568894786010633878681843556314\
0854877415340036864118888605972087922358115795189`399.3254856230177 - 
    1.33129289673373378745244121259857062138108209111582873048832718265236093\
74810061535460841801506138607081422062183849776360435804100969141960330977781\
10818005367992490476307728023687367256742844886220670652162927500380059107867\
60619331239741788560378242413871466400457256724043239787400051055680445484732\
73080081836219214181434852373268451095231400719803039169817592798154704682674\
11344682868327711705834601909910286465660738`399.32970735686627*I, 
  U6 -> 1.3783642271130590856096895313965284722381954611923896792512863781893\
81435837304925775482131110568527737209104991862807484773400797415972255525716\
33617871990872547966653600466755800094906135005896037182759816709488300653001\
33248488769058481937646071755693665965023815903978923325346564959411852804782\
99684082366688628760657773985366187965130433021849575336773181486370197218017\
1418538171166831520078163082292125015009305794323`399.32238811377846 + 
    1.23665780554837053089179085866631601649268967017917980849272822350530097\
06546625804119972633878936136940412102656925844970950234409752199955289870464\
96303480879868624592647713100017765314542154785549813861809683494013821071820\
55628609459787522916914988589386722130695905929023657722821572755950320250424\
47447679882984868701896883489005658646926778197216517587576665160716511779885\
24125362170071036874968963311776611407151062`399.3313894461845*I, 
  U7 -> 2.1215806074727641810517018056734256658359275764459986992337676575260\
71731292908002197002800605620767635261515810196080170871790293435909380518936\
29980767863241826433209312646401812398981685919345557804596079238844678401535\
20907241783158825515908122453057848621589789225015150952874999926499235901051\
39463832363869072635059173592237992152474321397486548967383662418839739346693\
3928293634547803330785762849862977826958851252109`398.58408079524213 - 
    3.21265901417895452869499213284881097628362402567562533543949729182608096\
63375900204204688824755560569093547291689597411271893253499868236732564127324\
72409603406036419861887369990939581658115976355449192852288677562566909350848\
80198290086476738402138807700164944160090058931219750378357603941284928859985\
21067375843306924403911109203059382655689389472699379805185944449653216624942\
315198667960401436740793068234501792612770309`398.7536016684832*I, 
  U8 -> 1.7656486672304603453179354851287534104594400064893406775803488058336\
19964213508290482740229602971099004216427541595202909882559877446983169602977\
95199270752001011211013325603684360654094098134224279225098141476453830315475\
80798434535703862743630732435941032120722179725657609544823959316314312348002\
18930889602108225489124110420862055074786920599512908782797598829204910302534\
4843747862386193756835445691498290835580411981095`398.6005569683689 + 
    0.78101236219601286056975296677631560995127673916587955625976874097681108\
96771122268165211670786834198303170917786379293368586132457425974243499908362\
01385468614054011996003829254961594604469137905074181072068103499641249534202\
44172072333181352343425182747567476630192078566794804958638974758683285642581\
05373808289947693362679416233619794633159041529464955207634647431693541858574\
634448450149562027920435070504698063747537346`398.2742446360864*I, 
  U9 -> -3.037509011333007448871623142820162388832749461529667950850443516210\
19289002450121209129459997381089479158463174845276625902188049499893941066942\
23064974827411848894718907229710973324251381333343869168746093594307174678438\
03677869311832020834786151760146387882903122953470227253479052526195489662555\
70489990597527411152377625675118771083567850791919298127956873600835356997395\
90727233604974712439196548010455576519784519659487`399.35054263587426 - 
    0.27526596308139563377144815012490722426080067839023182089564467131130275\
71161420133511338726971506827023957870294821229678641712687372860583278080735\
66469904097119565879426287312447534952278781949147160358584276105891260301552\
02194879104523894246251153843077254502292428876540139830927283950232853346051\
04560933189237217312751958877867482926061626029926182645839082582464940766842\
649897722675454410132169551717355806693381553`399.1132862948676*I}, 
 {U0 -> 7.8503713688302671085707527173221696257744463834873421697771125293381\
67400558242108954263295367493777926113382678429039939169511484523378365021773\
60237377143695506422411070150819724686089480331571433962639943214175597444725\
39255876664351286987746131640610530765046025496881679316507128763059920812944\
76299098085898182874104854392125960454875595248882744065378337950421264545215\
23068424931596151594419322231`395.2238144369856 - 4.1952849816547697619855343\
08294826838865298606171524998662989272660861398890644644315747305476920083430\
20079542632060862205988174161996138693664552902735212686749822702625774146906\
14972759795396127864783984454384985724431314682818845699397353427196896525117\
61104206707733896404654375394483221681843150433226641804951547396324321646766\
69398934307650459532922433741690038253169251005716471051018034331387619`395.1\
310727675228*I, U1 -> 9.70676848186515539451067864062578283242234619144095975\
90740934543398965198644921990700019027597779895502800231757241309495709550048\
46708887192932935351556750709078183206894186438911617291689317947218180700659\
44642202565919995794293990578935521096532955703777278135087511212239140501539\
40734048101367843165455194927866480629991737315472813103796480555268798021582\
1878093255894295698357274027402095817189268`395.23205311785404 - 
    3.61523435322490395271665186471580087477216470099663745768479616962399498\
45064116688827264776818299350412783618292315786934274078245574423117888619998\
28234964015742776608508697838100704192994985114794361513988215135100584458830\
51300526070188841699057400222627891222462741692008960174109621387050925492229\
08476344596259692065694209933513582223059028349637056377210764326857040308166\
3037040916652153272938875`395.0694257498553*I, U2 -> 1.`498.8860566476931, 
  U3 -> 8.8930618451122750291745253578905496940527429208123954421598401386347\
22911891503969881645972098956731503162025161487059690519430914579355147055930\
94810657074144648285422600847217855515690910941026260132809151106697201245065\
23335349381670276304043799311168816062711279225014461656579256474683897521259\
46617165878887728501265004875389258108066094303475144089313340558103344259030\
32691006234517383242144940397`395.2290504334121 - 3.8339576541191666255371768\
91601779793169777107201561301150138500305806224691693510852499322925287771463\
64938596331666847556530937995174726320990112596118777563599648133029833865333\
12739371105791746744630353471547589786100762834449152750761502744176202694282\
50000273762505032496866944871694370538795507448893440326299507355276958573283\
05106944928280774527905316041184312847706605966035284459874781953397667`395.0\
9603252355885*I, U4 -> 7.3740484356806136513858037147728150919458072257314367\
22319013184792065787849787304631842876262788101029269298933059709785567955535\
58619072169687979155515691005646409593116705925406355171814784453581216550956\
29040862232637180278053890354317369566002969784663341180321308280134156245669\
59097232301372397720166129719235796482866109014124980592388100890963886758377\
15244651719692650255647190697574143088076098`395.2487005750911 - 
    0.40120126986985488496657881234209454489020033062204086373021442711895141\
72990859522796493051417572182980974416153248569608875255762607924611249605871\
01583789080769190896812794388191557562308094784745027766001361275959255436777\
67121105582375129781581294799659573408420726622086236848219677676990784339930\
66067718503441942729346786087270519262428345869129539031144157772120705229093\
204310008201791228409279893074314022068672081`394.5189022708243*I, 
  U5 -> 3.5104965120316140284210271710470036339450406178727889087917983388059\
39460304103996493474455645510747384648938512737374827343505653101009838922585\
30894360103396240475793605737016419622801168596262368115840172864057431320017\
79404481695729956698617477443840303689120861280700789250824767672351074528345\
36138173261722559816104447570389225655671118037117613351622126981936918669472\
77649105140261833002886139741`395.2249938268527 - 1.7939755998253544972566037\
34113255656489522487588923729494431128161583214335377903445622189672776355495\
75426746078516825101571253436616722818047763429264340839101933916298907390991\
52164182208821680413558971010710074383322337837307641353807812125010208175001\
23256765119528457806177906129300532015422842923035622367000204937574944072714\
13130509178795801267581651689159433598890685680769924270388543255395956533960\
53644566984175`395.1241612002623*I, 
  U6 -> -3.845491974433849071640271690756807829809374222100310078909671677946\
77027290095663756964667056616533176582920575476161276819228946623842580663134\
53474340257408786824089440379927695102225880795803149477535268452989081757930\
96667303652977868913490249627978786766614448594961485412545253997743994761877\
07059050728689447980227858064264100140639978025392414045735677512968031143130\
652179230486472095466597010172`395.09109604893564 + 
    8.61377484928517632266379197896646211193357622251663409274431985800445610\
23611170906328855414971792496446549122045777464215081238801309242063951174184\
69974101430644707811085020319642798265669665454145357110452195381637200934832\
88200765978070195172978895174462686242100701863707080742926240773518479182680\
99162837952641904351916301337170181428015133481174168710869027227354576904570\
2112833131129191990716561`395.22826995267826*I, 
  U7 -> -12.15750946814384353047181284546330205987113393702680135032676799497\
93487376016749654903369937745198423667419897045798535390303461254626888124635\
10809242180794548290375435200938348419360916153945180434755700178393962971493\
51234751959777572430456922145919901110143670211554639016059002608775586296099\
56325196402782993042063318629089824808359944637602012709166661296201674255635\
8625021584665657002753844475049`393.8147938328656 + 
    9.05218716120481401654045698021750570942156594673674280863114394911831848\
51579711503435370793863512991796098326884633115847169250819418544227453462359\
14446718293284509284328998403225007860816983848878632148255182363236863951488\
44147417649812658546736823932059319145621223712791191113230497768775349323307\
94617869885923609979065837162652505647643332051721890135061248372582256992350\
3716211478261362077024073`393.71258131030476*I, 
  U8 -> 15.003864109805249881144363765667501586468251725118068462564257450813\
76203484515383583043358356379818887571616497822721399393184669376934240142142\
63270811693907480309562435329906632146152957262954463048229451050924283705947\
42021299735928210021603496268785888546325746344847217233538080053735475110972\
62432507045689065661662213784130888587677751441652721865294252598675512617494\
107828502700961657236970318423`394.00012911494116 + 
    3.37153180199862783311166881408383644065391497680540498063443951444067865\
70964936661096573192670888669245841977340220478869755697625583518303094929344\
88358455857184656517625563005752657414048385917970506747961465903027888085448\
71083130748729299476384795026060027311154195682627101376450765098377542199810\
26421385822831160700400050326565391412841483166704851535170213448243466468281\
0589434596403964668532386`393.3859000394007*I, 
  U9 -> 3.5646946647500493315932529246559993005983848760430943515943952705252\
17035733728138088615032999092275183707249740467914611451370619690383904604680\
17611443781448555749981120513355325633600360430371388737356712783165874208656\
09493784212227746943188266143033971839943714637497739700145354687979111517280\
95601585569390172836971911569962337853850186348527358990746186696579601377574\
67847161506458780955045199304`395.1988745882494 - 3.4019666564904389291610071\
76107789063348390594427633415733726751360100334627913492022050794048400444553\
86814296528860015133158835913655758800459350813271273435982346666812559977968\
09731540834794291244624834769570228533045569930711116627383205310694380651351\
34020006374878366253080805416283814254631470685946206787302199999489710720047\
86511335993369824249530536582637537633835315890187304290216673606824748`395.1\
9868472454755*I}, {U0 -> -6.6284579263325370918392494550902080637211987036265\
15960827519044356732606887997211071549993497547833052957924541960794354936462\
10498765678115880300376784779330584945536871580040329198354534104967710446992\
50360680558083048853010719415653035204130094465974035720766963855271797919494\
86507884352992612181919970593749932652675346063391638951963026744294825099366\
9935761228484084554269615048588449522529418971605466012970863294923`402.00469\
83748564 + 1.2632471644010234491324804552079478117934039378753205616702080343\
62509168822119301524690987141432147697291145271380101225287475133704332591874\
29117367374265431114115223423740320964411954562159879501713065926012811727140\
22579737281476522590073537977201969934493598734578311918235271700695070671846\
77037905616209764499737804606358142185590705225944909296207393228770862262198\
4956259267264951941954794156792080408265887539586292`401.72973327153835*I, 
  U1 -> 2.3828128377347127208236007549509721019060455368518257291976609848442\
04175258257213991267191726620591448346888716086807787213418045001974115273403\
70569984438803188553143108585505523511662647892042857479549786153148104339445\
82205849535248143106861120046520191528485864538199152181213945692529318451374\
30681764499151026363369746978545474926660310837504152225678671935678557706071\
7870449064132335752404845446173989990682438295237`402.0062737466572 - 
    0.37110216148572473786097841935396013159521723196347717174495772920344832\
68463526565875712059962676853254266491720519101973010203257562520360601669792\
47373961534366260682348346156241998104315629734723162299472101538300315293327\
09391193942278587302969256424533784540181822725440350157095772600147483261645\
57579605938322648369392309977368719252191221598093359640861571611281167500633\
028527396062938087279323392174146872636130481`401.67683246763204*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.380835292948728898169353902243290348123343282950675820667629452198\
82507180735138771271667995987792464432944485136977904189829111661005914584607\
51558490635179493041671190361753173030638482743961380856167931724592725968678\
68441133965188588286595380718900209113682210620200820384081944931706700286531\
68710807625377335681231971207708535738923275181227993866107739553762031506872\
3086007026539743232728768022373093432075525734622`401.9384340294638 - 
    4.22964999146495165424849372513494882358888576250990575481548652230956568\
52303075217469386033662147776119451008940929907226207786313851973870019333773\
78223674072658432611205604867049481966369166289483335697908217091180056480180\
46268202123446806052508418039442565038268025888250352571731018524191025584881\
48129910305882503451226259763777288299956193297845889436544675543944786681719\
313301456358310361407540520388551819154873115`401.9878491738696*I, 
  U4 -> 0.0542254723300518520763233468817456593277948236857076530390002568223\
47265398664443991883362903905327366205841923715128271350639881517551691226591\
92160359990306833256963397422397914291427841631827850270923005645846166052425\
67328178193418492663588405079804299457772533410289339086119359430105432802736\
91822178763168771638522999397567531612297027125560662453125639951904977155743\
7628136706350440331922697844227946311161315097572`401.35234561592074 + 
    0.96476358149043557127028929850799940547138559463948498878568784366394082\
04667107951852292232713530568041877637528431473217169042413412913032377972142\
98515143445569890556634164095442948518557542268555636405739496517571704552053\
08377562432738210290236187277203203136853233028854996870549880401156273153523\
29682074340468089560535695490321807391709235404127367111469463802297330233410\
474976433205147244223710418298799111771026948`402.0108064511326*I, 
  U5 -> 1.2893638618790005855497351868489514323690430976333249892294275049783\
30362937081614548760666378865408930008237366177281223028950115678584692232752\
77724662427771372141685931720367600832912477607924468100141556276311055639440\
36064251606758838831588956058214669805383388962867167104176662609695787342099\
14552218992186965485909919102950491880544964772985000269872014574870503852288\
4669616655991598465762882949064231537285653699657`402.012097537862 - 
    0.03615907340887319401714031803780170405436740200980007594366853793873330\
64733769116061452144520012630353976867237990154304078558810146028393391173485\
91886954069503396118585663961222668835341313291091377271060501264737293975430\
30572398845568898577197228114000502177544789142246554428380491265263119098994\
63643826135785457793575456545716449729466882948346264672893019082478369717269\
584543217856494968534468236661258659248417801`401.09062285158467*I, 
  U6 -> 2.2851182122159995800831928045726200945340919152800026980239589199242\
65532335514632929541281984383809990933875375298354310791238039941963486254066\
18592591666584862463309315738197806214376525855306131350698368496747303206988\
92236524180119549714475262848509863353628944069560823019394574196371745371664\
15319041098178486547396157460146653586029837003508560168470874053060403687517\
7239748916545265021228300274352774816324978798491`401.9001705667863 - 
    3.84284233175351202185429556518377764807258499334612444626211252225332575\
39309135417917550962538450780013017328944551468025988970339093555462290035290\
97928708360574883934351649668625323354604215528164047912801052035623583103239\
75175584236316912072671209575748452317777924603230062792932988603957272568434\
49231639526040910721290430455948514753654625819847860926193387256410761879331\
444314877928918979494988541887450822558745574`401.9868324029814*I, 
  U7 -> -1.296567725398232234060793113675833769408303346865802302002365521249\
45636376240022828218966545799301515536193574312855994532055351265318758522444\
73915073821093354690204881789261439010232416119493641837536646885944829864383\
01786465443475124087416075688725700618975327685924439869395848846163018622370\
02516643069705359395116655673491010718470835352352572952620378782942243917060\
4641337624177843952196384613471749487846393817289`400.6195821294688 - 
    13.4298014230801614420521988648252386850471341503011849718660906472043903\
74573944202133888243805709010175044587871184986542040609944703648829073600920\
87072858561355253812108096585025735511382594162222494984002358213309647202779\
26655704584946672302690638404243046103115579333025814944558876720677865709717\
60659211983122095998592226464009976567788113833189626611133044287971447616055\
6336863865804505640219795156786011673574330367`401.6492516515819*I, 
  U8 -> 1.9785702908140759256576860283517159097382724457095081082547130881074\
32515293499096634681450115209985549814365255522716100737224018234012381847633\
67380763320801633745566985690726629269234202402539375628794098320653895946786\
88937852960653668526241395310286282614003242658992499349699819219722121386531\
97643156728421858334772821715850721942096372562071316916400891066718136233010\
5118274931902657778308643615727867038579146854642`401.25838559719296 - 
    0.21787714501356430361209552208848658135815343767359811679335256523384253\
97278450079029976313234862456774457270577784126722580889809802601751139102558\
10712465628078061122264499182910914147093371573149623677255788353282945429247\
17124801390899676915341774332721272471102596874414609783066607963588796833774\
04138525073486054792854401452489864142384701546533787854361402762628245631200\
956518700611515578904330285139106845008495928`400.30792293817615*I, 
  U9 -> -4.630118464152363202920082408495482912517023686271541283033986115673\
39740699145704346910906860948021511645667125508323206973496768079869264002269\
90144178001569444806996200702019476540184393599708748990858051322466999772836\
06528259881803172276422395945353008942573107324401932167992741345506114220568\
27078895701201483069134869467509109745473933204022090560126034916811502308005\
85415989708909856181105152697858805020856668110675`401.8990089172424 + 
    7.86228082898002140982923551781828324656196479818582786259243847157294443\
84773534167168877950495235697843023137569840509434011507924311385860116247345\
33354890615541111868871050155199924322870128100368812358624132965001621043934\
54209971948870110340980137373712486890409376054899322776319114076299176187926\
00891419671808276228475810085085429740291763543857199976824273217948465115007\
90072261650594734579878794685406654851465678`401.98708112368155*I}, 
 {U0 -> 9.5770041037970478780923692413349060098746463025334178459052691266396\
13517689302126202267137269886874884378489656825336813716680096946707467255460\
85544677452413613033242282632841275655636015584452535474551152325362641598865\
39035835948306824633935289857883405698844868003769741382677026170251746828472\
45860904942162782431055562139608635916887472610222801828478781650241399494948\
8682191279516877844766848344902589748514093836339`396.30728189852437 - 
    3.17203437269052766488101567326402434083725871928949531980067483137136426\
51066605669389053967437818008830413711772527348892213782575057010263960774518\
90144118324988279874216075220403941963601151782060118976353730929910855326127\
49753759077226435753258716785986781191180086545451370829901730918283004168485\
97560336450369117498622193896200913489225968725650004656836583371907157039442\
113727334902627513712203138547365903677367076`396.130474473371*I, 
  U1 -> -1.553880017912017134229363027971097887820757856448948802099932465563\
33008695059846559081413845709276699538988481175484840828172880694611509020433\
13898910832618127802011978208411974527600354970315980813763711196161313883129\
21359754704327470373159413076510687306990430908652885308237252213167115224849\
69522673949652545939741506627200331970768438919176114665364737606894028460071\
8653332005021592826950535614895356393526541550042`396.04646865698504 - 
    6.85463572092791891917258152081147780841689583408193745037890784588680288\
41143383394805655509145518081778017922782757916661384363593683531067109703994\
60312946037234355638381830529216545935734429250001826039761302308083972031482\
86258680528703509304186701604213941642112329100718298668007475752468335438515\
24842927233235149189999352005915982001939151301793929941478249186090513130226\
821063773270725567751865067423303514343872298`396.31254128262043*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -7.338954837821577126558622873651094615621028318727249335494681838481\
05015075488958309125785199301898830465981494522923888339684673454583920743578\
72311403424182644780288860896506137271822634335926289908737026174847011034160\
44803830084803150852484698491329613496575481743538790250746433810553999954156\
54124101686975137507034464604114403864389114709150604404045590372378540242046\
33162851416108475868622876033853592278156255687431`396.3142149892857 - 
    1.42149921524483203507349268099814247233866981501327414854483553511126529\
75705260594949695107960428391837159428217120607683271801860597505549709092370\
37117409415152082929858430492515309859118933292393913969873478434781984932594\
86379112985012275826421521453596267215303498072642140090151159513722570388276\
81045122625185008355355787951548372143224185163260495898880601578725423041803\
985023276907223925840243878405019733959343695`395.9922994215952*I, 
  U4 -> -3.035525119188322899064687061043717891665188701165827880958985013344\
56356004743934531419258167466089404875286844969649275771600019422263138856589\
55674982794542368982375478472680004720172836860574068769756092758536444738583\
14756062992629984907257038438033885591961378032291296908383724564964704997841\
78730549951433961183898920749573494505684843258357346762195184872167707015395\
61775368002967290189010814646282541103574702440722`396.2771825107717 - 
    2.89702413736127155694192151406823479624506941947230829599789467214061104\
87583142228611701336874444058629470331522475014333056394411786773115729323519\
20230388814716802756445580273853112955264025301294751172678843754294500867199\
95154613909249939896468759124716570087985146201721732505754325919112132658873\
66436367330760271146267123034526407534865482209977693095708581896579030117963\
169756389730058039783413205402938694254110206`396.2590320242989*I, 
  U5 -> 3.6340427925537480363512369650219113573609162680833104290521155586143\
47781568838496531828918867117619507570565952180088465954206492420495172958767\
50369442236574230209048359743508308408624192630015816723443909393042926260525\
69062324355896391315889259705230724707040957578062887120931192175462478386998\
08970138478096710452269401161628498575414673469924210545032920033084429222568\
9427490784196915962481680034344469039148871452031`396.3173788499643 - 
    0.47846310655412136200362041051904290825212710772857848907441775326974221\
00928759561283022263790253805341068276529603389143084386634510660299525230667\
21776717362348705124863200318831039988643987598501638744166635965572522779348\
74931579468391567418688170468697813787705428921700817601599649640646485828168\
37358376943378052027420513994850030993435030478555832404670098924575304396894\
647929157468839692592539416819133778661854412`395.8996443641769*I, 
  U6 -> -2.586186962150557978958864597775930397786745580207656194895739634833\
80344933664396470536598280151831984993362513069387628838567064944293580325872\
19106389541266457187652225315719837389557887643999185017641181567681768345064\
55630601349340683073320590437513578272471750735774097222039181241169856131043\
95949409247442793638547217415820960741308774807013410859601829347389461026521\
27431050446424649456852853332993119176915808499586`396.21973494955813 + 
    3.89817031382250561327732757976507946120323582094972875418075365861141621\
08751927823147908905391633313861469266431885116611659932628025720854277099342\
64545437954022941856814176609460245425936344213001948041410958047377805049036\
06941834450945647636644244913538213741223004098554908099324337621845215065178\
96218180930276271814914114503098721047839551259692205767168314804531605475477\
555451514363904968923967213091417096663907939`396.2909759722646*I, 
  U7 -> 13.280961850613904374434015098420044464067372637319370287864035805706\
60974663822814420769408292800585924204540907169006900087456299207720222665881\
94546175339557133057004521677129199895050238245234653789161913527820836685211\
52605039122289072777090001531767374611247365295311139701654798227158702488177\
27295928426527629073619202038830116698592758448458490848536800435423480241314\
483483657116658013819513718925`395.588215677144 + 2.4513173617951643036496650\
48083093108259498518687630652941011655560645704960802597728138781274717181668\
90815190823434001206072047212348309953498354075037466352589680073223736896599\
04879397812944986354190693223774465793723295976987173805090712977851775809111\
40281696069395806994655382675866947596583405631730884268091584994840307265183\
58393682597590078711079944855741657737796632105991128660212324663547363`394.8\
9469819754635*I, U8 -> 2.0044480764736837385339967870087819890716858723037951\
10459031407630231406543333947758217922568976567398340119321033664850480630595\
94098745993604087607555951153307771382383816822129303583134801478483599363109\
52379152179680040307358201039894437369061847007301982653270015551859963954565\
30639122566797898335341565306064179060528235272110704322431809409496908924987\
08875034919071347643043792469900125029651338`394.9155083171947 + 
    10.1958323305263475272249568826769993422774793255853608647171208904475333\
93448975281864939796054062186140399081179759614884120471491309133464247211597\
78264917777287504271421554799976534694219912466150174553736868955500703193194\
36415181780195222972868867814235986277105023752387026433109842937206460016454\
29676306911286775026064150266694078021625009635083738353351052804716793612868\
54306476607009711450674852`395.6581651585245*I, 
  U9 -> 1.8442535117031717088191854467737362793260692785041225272590178853632\
85601944121448888712276293926744573757820193523746715302813948147991664225081\
94832846731268188731128697303679332198995676011634337543407159249048544415633\
80590395357018984831200632793439328095099975517087404159845740438442317537960\
02801019341111533104857815948129221128748468108881284908764824144387740447864\
1997140671178366839242763594519155530614783784635`396.23077198001215 - 
    2.53404746049836875027862147458988003200222475321192263877941891157227273\
29310942719114036612518684968983036983436783705010263508406385906120869920611\
26014082404575507532445759900428664009885846830726610558544965025931083377614\
31999105110956453798738808765088469851606266794994755922962204762803267496937\
30622194432553681721767195171851514966829588476552143298062039538478323498225\
744064327935280454749769365889543059349916833`396.2878869857403*I}, 
 {U0 -> 6.9234893376054143651283836983035976896367041392433015593783420204673\
96370191351404288022858466687489334097640741825910515419647148847793822290075\
66055139633574050532789689282794819823881771161788320756722084375536649719717\
39068404415904409247275196156755655582509504560467229046794808946562165038724\
30830063539452923030003374508672843541898826869803368938933346018870308198605\
42213629279040392445049915602`385.15520488754373 - 
    11.8841477999039287343154424544915688943290977425435654549285921292520938\
54438797733836730657943419426984123732357536778991562483302887721033079535146\
46839642605820875184838840542329482483651641551213170762127319472829711212549\
18224096816141114155126002677386905457930362756439896718241672844378949034948\
40333655652414062439113202494814359413274495660569613147806630876295691110717\
09616212131508959569259685`385.2458966728028*I, 
  U1 -> 11.249691466994507704234409214487562877809317952362627254342047648902\
95059169791014929995187168123962590533402659839575517358609710741646137300683\
00174772334613534521796635775086757016772850385933383651661682875800122748619\
06024657234245791889164840904910452188075248030734247572744114602138320769968\
72393077555405422670387070832535592277182084628054927745011510095898456093984\
909424702159425030058643973166`385.2694479150358 + 
    0.76515923542293873117202782305673308149286005975097316897960256795901702\
77545334964931243539891503871022159919480643659735013463503168771893909795291\
46363247776830826506770850419167027602380922919275323628047689769852979645572\
28738917706013919717928636868883219771413078844510505605943163538850927269610\
45672881279472208491218363019273165257538633857339944177310022560405642643481\
405755659159008775898669`384.65522837261193*I, U2 -> 1.`498.8860566476931, 
  U3 -> 8.7059024315954415090565888344466490052616526678387905283335084282322\
33880289477970096314489307851916025541032342298192301833055485471257402845010\
44819694961770801662232846227856835973438904360577893855095044381193446780390\
92477905281502606530874847875735854525508015516621969959777695700093369398664\
58504204114832389406610175473244139438453003978021032592443172643618692632824\
8863388439364914329352201216`385.15308689168575 - 15.199283048412954390306185\
59810339814137226041212729355125378206796400623351342437907929214704329767649\
19851554394682388617457345601033257430314491083641078205705349187526447911628\
54903191097190701892691518936235115097060813826616960910761226366294921525408\
62727383972477165888997280770979958887167711756816409172219151821260648267837\
045666127139586015744250648773663214093894918367397113131783380193714685`385.\
2463334021204*I, U4 -> 3.9868607529956303643576744986784669752883162604915122\
80368562006735133519267625761165323583850666551857391490438361877790574833153\
45974590896965149157888956039974117478486865231758987309490607230304312561745\
18716061465468555228372753685448229542020617370809024731033332321207042693142\
68294663058079017571483013341451184754748989555418145375837824928051111452525\
70517940171207213167981262298864022524624579`385.21693102843983 - 
    3.67084390041836791227606097730375059102042849700815279307565663709132499\
38830539329417458741017846728873302660855569410663524938645022680986278248530\
38745797957883275234461510996125119743123587337788765928639184719994417431475\
32821369120309457580644479145912249624102146136946690819055031363068055718673\
99627238603055305997702107839704297863900590975892718524182911922355726750333\
7533997022372444281889013`385.22402540602485*I, 
  U5 -> 5.9495297163454053544092776621800131253506133445662308423504303708975\
37161792099032538871316064055373004824044239617237114382056790540391711567269\
16317205675861068481162403273519883397546162131313039853717651680682004659815\
31384203452846215531795987466766153867297400700900930587507267140927876078629\
37840923040824821048386865261258340607849345051119549229636170433869489009479\
45622967188065690234981109805`385.2382567269204 - 3.9925137119965217733157149\
91231613309961906961491964538588052822157959875036488116965673511574842097674\
38325898518471790643477268409881347045378371168813005266131067551861407688220\
69368615221753311400057431926169178322985128398322925963155837025018001306797\
55673337444027355348731602805479956524022407894803173682242431458597329717927\
24284243245184339645209402994290361892210356736512109313706505136709774`385.2\
072362759749*I, U6 -> 0.51247062537850970793110603016676055910057715323159044\
25109187772822448874796403090884728119412364304007066578528761630972683469920\
97812717680736465341697843454225278946759644900917656947549108966110827634614\
69037079959547497512205167614095117034801999842723016558925493595778765016888\
17891163626866114017787491468004023525613842533438030492550218259241859618306\
4996616365098283738789504417545190544598296`384.68624149265196 + 
    7.15033438059946028019973028925460918795563220022548495006807914535596800\
04582428130547049615812004000412120151942546185530101556619521460564837839714\
69953715897769301465293857743818549790270028202170638742753221823190554027079\
60008820371283722909502536297541914163562600116356395861831766276793027515670\
78418555612255847002953112439545153112503446786917735764758726867842085070639\
4834422392607792974436954`385.2692760512646*I, 
  U7 -> -10.50360709180292558981828304429401608362537179740296800385546961155\
11095497505418642892374118835403393695412277026306584612498943014335135764022\
55738704923438220981885962796389124480146565126235190180387227451711015895592\
36703073388182459706583413544261752923788016731523368237818522631176066623906\
86654092572258959242697047522116319908014003392716884960392497604509758453626\
5653954268914312579117611125549`383.3962121511499 + 
    22.1579710723498822639624357771206151115259579679653734282734600444516727\
68891155901169575276833023197272760178468030506348653460325264745226521766076\
02248839794605640733249299417667087417737972610137393073958858928808857117544\
02794523415888259144553916843696258541799190454889325484043288393680105782771\
91399913094718119906718264078588637469052299197427214676221866239414959356764\
11215091285636469263569514`383.72789535492143*I, 
  U8 -> 9.6888427912890803348935658966895133314452123608891837018448996511864\
37296398705764551089390437919632544764624533778672305331753430197187888113966\
72893355905900627336768029603992648010740391458394770482913627771544915006922\
73655675437653322448805395683825994394517700043627324935308158103234717629665\
41189439119971041693199319756339281305454280662707905263760068470801848097218\
21667085913961045037548124998`383.41834082977573 - 
    6.60557309489075337180709812807677211833463258219126208526236829947634937\
77510474596472134938105965739376076651177146726552181713683975681378172982880\
24260505709179532366036568049960057777759555847277967380800304009978940343390\
86318908086893434051860961000413475120034952031792154470790053513823784004544\
19804264644750299625806576736985076888017305620680246960568014317301677821685\
8769381834114169496893245`383.2572927629608*I, 
  U9 -> -5.010051031213217641407041082270568046079520540879775890004466650939\
59161327600685759867175819032067763646799271065527388555613828705331214027098\
18983171415021817213549087487921190422712639730287754167932123319885935306552\
98096412959900665919869158532009744535187871630886821937366719901351410747940\
23340753678020287148680641647034938842103212450650394146662523606375690508140\
637936646195976400440518648666`385.1090150209808 - 
    14.7780688256661781637187688078848694552044069177835372714746178671917313\
15336440890911658578005668364804707660051522281624572245100465678523829558364\
03749061316768953415297258669914234258706836254029109897400968575172921736544\
16890969582078439729628474703112260419815977324044026766224971497171501019780\
68372822315045111826904703186425581754788972541498228399187907460368783633418\
11343293371853041657961074`385.2568853064801*I}, 
 {U0 -> -6.175634152650862755239749343048292733015104172091456895370501577146\
40222541211624499194781285364951130859537058213081339076188647629598329109677\
07051259045825359702101089576003162964002396874403023335019856800810720168256\
45238433410322760170614115067899261818285945742847673146945648893160019666467\
38941341919297184664768381171841861892880089542441730167572431398799308069221\
87230726278341738371517323384814861047928899308867`399.37647410700504 + 
    1.03829519939721769327135466861576455256368669548839669681326199282834711\
56416640547449184065859887501237245784071998392828943509205594080907455916859\
72618490081096892008273999899516873098705698660381938719069071692240144537615\
29555422201157810222840984833806212618873345420677427857298113255202915380389\
56349735942028005208751230368919636144929269278530701288693593159321064414741\
543173052622665940031710804254061327994202075`399.01268563018584*I, 
  U1 -> -2.624844605464705885278389750571153284544742110649474998044995188272\
55135213387943151329809730587761224828288932039371006048246075222779996500322\
13458402696650441724694922045017851308525439366884060649744078095205421827201\
79126939836729719385995955513395724481723682457661712163107489849122064313013\
79984454372997553061575436454899337391290724016151962012753613475968224244686\
72241469501326752400799598935108925505472530793349`399.19939223362815 + 
    7.30635459032247238224162437831700009880596024434718840282228024183120531\
45706174924065771317072926780645096937374585722721373276864468630785144110017\
18758536662295617469780058153487279703310035393531395771117310772330079536747\
16226304902892830580834004313779114119708633508970868986060055963612295527655\
95552888981948576912236223005800618731759205403085852927913628607492473357816\
936127783130144046729733499202772106326430324`399.3666064040419*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.230134044813658770174628470808507632395175845994489735291912884326\
62370921324692417553652680302653562228658494811986546602745867229222141275247\
29418410809345008022639239389125575836505341599454931742857547658495728229227\
31907580148383542070700106891098686975956248107968331382420232446919832542419\
45978227730792954919871944806101710956162290040837815988351778025027696644393\
34382014766990563123087279009643188832309517519088`399.03233371827906 - 
    1.27098309334602212159323466428812180843479460306420620405292033454173270\
32933266902214004451124844492332997908747666008071173652737209749537547209100\
03534262847975225203274950917093112863852690170963689372892585761966795720287\
53661778624533623414192228609203072271384834969526346983058552724509295349921\
75880432744569701878625025830862479702799536571722092648955114497293982084236\
915872226331825801477739081451151604358945815`399.37579890377947*I, 
  U4 -> -2.610741561909985645852519504925809759628767106298403346994704167341\
58157629711630687718819272615210677422598869569022636135531973850729655359589\
70626539576048962643220985206785838959675627807958322907487720280579543568681\
48924155121064647149279482251560110176319806797345316173705429720482809627218\
14261176440206590874698644223528404008979631973661476531068524134541725731735\
52480760518095926060958112950954146612766715614471`399.29444031940994 - 
    3.55349073494669858270425692475567091392193715796607664358596022189718234\
88172115163921124473545749875920031620690267876743905983844624187419985281601\
67155999589197590580067392675471982309198071119150316333376063334424585543606\
55789569787232570963120968411122072999963015137230751352979161748813750806743\
69109582087733408109661711821642917219079226305597748832559316178281897040917\
292367575738427070591731196381756955577799771`399.34785207448317*I, 
  U5 -> -0.306273638379664521589926484801360755518329934830425820942215201259\
97538377243202524575320392945317066913974449968241453028840440722398730741412\
83488293794019894548684663351929140195441776284446322779308921403061430891324\
26421161705499217544183212149081995202986172636837752608220063148414887598297\
73859638971000450536986285510897479544907203472429647973661721060360602141940\
32746686776888945175051069042180418773361534544798`398.8082820728681 + 
    3.64994049161576368646368217448926899538767781592921169629289541165396635\
84075562544368756003685283848582236047594225513416969820667661727250923529799\
81666291617770698900147736983338228780629070147765450707247104831687334668782\
76740983173160963463505524667578672492101595049357881243852946848393657607680\
44869756321413552564015367535833821422609379485899432512317196691576388101340\
713422184012729003747485399263686853003276065`399.3808942673554*I, 
  U6 -> -2.031988436896034032553596805916129659502904267898716684205034305689\
39944608287130129750735277933087331681158265288171665893666195062233475922012\
96074655472377973507142391185858032129929649675978004385747792367709652265324\
65864451984286646190662209355286563614549052169589880265057885572066536972863\
34293008297827376283527922365577521876739694726871236447972186343605284141643\
8216294528434273119057706502259773104441709929248`399.3154708587929 + 
    2.67662972129686330989080001701002413255305192567986378718714906980960980\
83914503478613239835016935681074884436340182508311046710514616645062855612009\
38000661049417331046768979319624612697422479123097881638509819823410799149521\
47099684119567335860876576166833102354032052178218807565173855317308077914766\
83570708642610390949811652860808870437081602086270137802465335938184783364067\
818134448314818571386987152598952175795702881`399.3466578053902*I, 
  U7 -> -0.329316159381080723056147040987322548482481334880391990473764929264\
66256485906027613152226403676327742694292172278505918752186135854670128433575\
94796045658631730276967813078251243173858557814818197698348926456666320780282\
90115029920177664866617012930280930214569297307672483020877450084918748293081\
54907080726288149264742637913922608777159817438933622926692286244138972885303\
25346729246631681440428116542083501375800007451116`397.1506667167874 + 
    5.95648560706252925121165551391927355638645345963474498257759759531703539\
02570030294491508781940024987416903359565574111759010882958370820797534850364\
98024600746561250806129609177473195141229152179861026619567981406483624372673\
44606515168633820927147991356818838049256188481396284693749529972224118965466\
80880100323613715923122302439670215489409320455353339583036362010732528449466\
643195532463747392136837587885846057023066839`398.3843038455868*I, 
  U8 -> -0.141448009054483595347015542251066948919169336766289963685562775017\
52954317859364026524110056069434992631966629570185213134051892662618035376966\
55572334326374351037891620361377323059510394674223632903636402244305299257313\
24139255987714730154340688798675539496102929908764982037556598214790419168822\
48477654085973727401218246882177565049193428884250804345668963723057954050508\
55382497611896983219237511534814709717147871586271`397.28609760953196 - 
    5.34901197797212623932684235109847905808360961103004758949564109179145071\
76123563607585504726585747372606460937691133402698619704698101279727163515266\
11075192244532723073995216552665275316996820254276552933220517222795724799630\
96789211077875391309094284093776603754102037583935629084650497072257922169090\
76880632665371870304853290085395609661448298586263332266791963693693007936569\
535520802271048625166846934232020228763318168`398.83416178841384*I, 
  U9 -> -0.358569042272040201880353897213393023923003519110758747859040951527\
91649025193498744217703210163980070879183328264513799220589007864024351668810\
53695519631207734158012744193473747338330614219287722056694966058330866800651\
74501718975904038305529339310658546780267311942842777359069178671779370091681\
83153383473541736883035335111069616962802274195600784031664019160859716563073\
79118411482071324669007242548806873828933099713271`398.64734029253214 + 
    6.74784509005901639704218351891352205796495423847235005277083061516432147\
60250753182347523267834822729991183286010195701162798354330712194737327618035\
54535034999489871835063972236232202540763823428966762589006757341091815619580\
37271425240906072966030012147759627383458294228225927738814248578706094809958\
05406871411452170248352890979724074193257902537459352170655886210127694011221\
026145246009288221112518383095745041737772144`399.3825207470628*I}, 
 {U0 -> 4.7628124208727077649988859621723221458249383993820662457391293963145\
23651134640808879811012760741995290584700684452144815855611575202255255245629\
21073703867359827992149664454786406502305606904822527796382780489974539799212\
94414367799327549251580277975840375355078970138321629416357326740452204970301\
02917192221973527541779177375342070331473469235006317536097479604620855674569\
20014741618034979167537914372`393.0575603204846 - 24.309576804162435881119470\
30957209517217424127794036841916460033075410666610654566360769903339586408728\
45477432613657437325174489979748000477483529957026333716046376379827678851775\
89252927141517492341259796133495079297471453286861199419472506940370537012195\
56671657130056436505574114130012767635352318403580203466472613215673632957215\
822047152203297991601485730877742058643260071584936601130388571916994741`393.\
3803340295551*I, U1 -> 10.222443887568962194981076056705778128025456762591634\
86613373600673939019428422148006611516449863561068557946783431055543326890365\
03972531554553537985772003891946711254475110212295182018665601226534803968687\
56233706947957671775788486256585606929715737840136251148769063138458659842639\
91428147414813202571823640364488685837662534837092800081199937198858122254153\
162307331898550809746098192036085830963256156`393.2236488525801 - 
    24.1706355466821287717305788238597644691567376596847160373970857114630705\
75446408226413094710871408553111870771117570389688852022097638994664712175151\
73410797354483379995957554333611886114080374006905271601813462163211133065220\
42779923504048868465186454343172771404373407678653650343107816166620318135592\
76824331086494324122260028569539276624543548362264404506656238537194786297774\
05671637257393326130327234`393.36847384074684*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.0860119828741463784876942495432275856969670707737472869236011187791\
05906463422121914100952078679269490717535730524019730351306748760203479830251\
92481515840914384711121336485392295877073420936480921185647051117210895612749\
78360125851249559697641213005984038366040915191221051953816419628752408682715\
72882859139442438680635888405690239419044892078947153415606484590451467675612\
10350498773068905450595477807`392.58834411255316 - 
    23.7602008131046515066902204665759370620220836391663998896292402674802021\
16713894932257536105525447641843544851003177328221050923085404101320909353191\
66786674882303202331473699350897186016407786513124145244031492129481120722264\
80222030813448043627312726214037472838406225606932342405634062183537237593163\
41799894766613648288035696973329677153329755589693764364191476603768722620187\
74151975772581968784388754`393.388364210333*I, 
  U4 -> 9.2166597252836284109563144373657424167790252089635592167958263243003\
36439514783578923152052747666052897036720472203879045257424645185008830412836\
22965308099264747640333759350383805860267171105459000435731304823874158301356\
16790387415780464400198576809140658390932603523436031624175302449098598109981\
52673369443192013625765250790349554877550562884002753867532755976297226634953\
92968110555803540107998664078`393.2941215286001 - 13.673733164068276727457443\
70220118759663083720042650764659770723404005882699454642941706483228699744297\
61867894220648078683882721535547105035995209351007424522487324430983327402512\
19796309521773713170443886371292165531760892204085623294898376087697613797880\
74098621241852865267667878250357083691731519751035180378609149887166273091889\
668764331156113519256538262100078548102925783472874290341105548244994227`393.\
35572071198123*I, U5 -> -0.65744655260604899212017960114897308820170870753713\
62223086697375112173281698760526939025073733161103417452230844746537894788455\
14295840335772600222176503729336429787617188598305011188361941612317846649628\
58749244750307561795127023498188890796944621077812781624814239475669753261603\
65760639481200562258865427007031184506739974957306972809428461454755738338497\
5267063377510904853480665716036479990666023051`392.6921518565739 - 
    10.8537806948097761288462050967489509379812848493479302690121686190656098\
70413676990556793177407060231999037500286278177557877501386634593412619189299\
07839465460232779948972911077029030553481664910423731776603638656465549555455\
32899555935945584089122531187655948724848159030523954694548318631711713345091\
65957848357187196807286276328477401202938031156171775634895637201932684542874\
05242174069778555604348493`393.38756286574716*I, 
  U6 -> 11.924893403597001459638766905966381316595128134339942562458126316328\
71722511719376854671762431631816168517087293381701175168926711909730033233798\
38497547730948137578799128060517100465411465069584551469922595639636245907807\
22092128757133725982549783524952408653220530327097298535048191974888315634996\
85017731300981160861918307924564910180157106748884385491081663606304861100372\
177518383104924990582694547718`393.2808097361192 + 
    19.9013211730403820260252002696169185490969494431979127568659520350260303\
92752067913421321781259417905149064725359258769320029096719315948282798107316\
48764635322134220711355779158255551473764289611830015868789375796501268806183\
80155747312133900853735966229777732772663609009380513947990786837514308337323\
63449056662102950496094255240131260692541641380576463354829016174286935309722\
79428303339779733549141454`393.3594825548385*I, 
  U7 -> 3.4362727836722086601361216165904491665679461307222928215270397049816\
18050719783619189278681535556094911083318824476879776119403606883632130854386\
03361900755955430933622266085500806530727920395049223396761856932310558852417\
13702126323924106080282064754914240635877824497874992784840799465826267816947\
40570571903428131240444423893262854466016136466780985249789789608989680258099\
33637199913205579893007703366`391.93182597581864 + 
    34.6979770886002298473724334440019721315937992180425310071414952315266774\
39358463014591447180366481268881669182939302315607117851880961349294314281669\
34998195002742694574290515382446042995740803437079204535466910015226219352644\
39682082089272978032501457900008754261383775550024762571256738680522433473874\
84995802337821946764261296205222973753406056401016595137570379785031292707533\
44093811918062209935467903`392.93050158348984*I, 
  U8 -> 27.981290675823963168348596158091643932356770838434373406282479392157\
78477845893728356076657746502874862852086761946290026451882880662152654034191\
12673180772131801279297280716283778853432295316403302966670620096389404564641\
43765703470753199951468490888706875681962409333395747914666538120448392712493\
02876285285452770854437674304365065322086683083771134132472622365569801637331\
819780840628799241143589485811`392.7212294025093 - 
    23.5052122443169535747796787555284358539262409393926471570211374283441873\
23628407121677115611438654709012730493925549907620443766723626202953809176263\
14038216468850230780763753116949214185310950765764544324256068764930784191793\
31329409045510530620587579413919676010922947186118998293238615184728936137723\
80414789458497827847509128379950984826283685542347023054711899000056025781239\
77447664960146933078136454`392.6554450569981*I, 
  U9 -> -5.664810695017681318890302613062829655190646682395998310073820746005\
51038998383700202784746811291465609578794710097418650914898070159733915650300\
09457445832334220159175509475152634919005325929868833649254480011099735006478\
78515765193424767468720579863194589659180162306217154059206451056930093741194\
58865888879207985495208379581043648713845071993832365904575226889696546375559\
274369826419765913694672651888`393.3024024192763 - 
    8.03737979749197734698384584418610376228224328442652455931741461293412534\
91826208070461725209927437110613789286642522517060649327337776843265779105295\
30064055003955777782045764259606840515378636188038302007235741837629035374308\
19460815331550928723159188500021375521224185907934039379900327407754122934092\
04032344464558867417823696220938843627592135004496133932562497982286203304049\
1062190498896103309066268`393.3541836128236*I}, 
 {U0 -> -2.734813301594487659949649391181004451476517860832164018363041492268\
92944599113892923170823297237857959610749485610292815307816145525517688269061\
42410683161379864463189138048617459572993028736119023145975318941767234958797\
40552937546066685027211424618418318698156184771822961687069589608834959031380\
46619516108791142001645496076390129599711227275999352930778172080336269654094\
811137307234894370209678455392`394.89162970812157 - 
    0.28450124886488602361888263346742695561416409414361898969829780134584803\
05333176129966785934531225261070736565592952268466269074866989246515565409503\
18358295239466368293385300221002483831956121830998022337263195425436724907085\
37852870436675837212203403125812851414996129433285862997568565905575083481993\
98677691510224801386796975010249476550896844125293510715566294241425410674380\
586580499066346388451913174159631953564414618`394.6561786715134*I, 
  U1 -> -2.265501936493535983867717992514108394415578768773572686001542524038\
98326884973606992177166219435788348788146483743652686512654959219264852524401\
57402473030839967499127350125488388088080356608838852934040225815490464963979\
58397235698646853373730836062503563095693536661341527414449191646190142935116\
90091842942858713870146046467976521354592508622807571433688145157217546994234\
924693322368558053371541577465`394.8791860694761 - 
    1.01337925921695799938329308484159595796345060811738648188916451568000097\
23238736575740695707609352470342144690681221725677715066491886123044615894029\
73202321808944795479231220403022413784938555867587506501787598829442037229499\
29426487866267444004921633805858167109229610445445232060315422006459260409409\
21597349103636669487130498962420786740676295341905688867575368059281333036634\
903410835639146210292458`394.84756934034544*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.937522238628981810689725110961731945822341740672666549186449088822\
91846211941943430655334305116872630258203692438222218782483511439772684571760\
50275297438510827885912503257238025217157188318933142657771691072247964103419\
70540084896377966328129353036642771233896468808447470575598598647738343422242\
73200873171103160080855914447147514421632007834189860647623854378004230490098\
75487040766347390733316535931544568911284438538456`394.8582231224608 + 
    1.59396350924736862850197375796745017840500749928371873664658573154459787\
30199032863912645999729799977578241673517874433441031675417213457166016150272\
61777814924384091923385256579466621637298745698041027396212290227944900878886\
51810456729682704596608794189135804433980764133304148953984184565734670714371\
30065508872495231107203781905098207631525517221518987386235401627823881232262\
5544453791488594588725588`394.87327066762543*I, 
  U4 -> -0.536320813562565686664973545763517037762252520628859008335732222619\
49362886029477380671485389447586481790799516428450503471226286174534769493864\
19266753166663327698581350073285197868950788612331916228351195668084456996998\
45585022836694709402218092997530194885886250507800209400509946218240071931686\
80931542566549840474829173708201979932766795361121948937115278141557658563392\
94471323393410567813350800552812852443290764671754`394.85902832903207 - 
    0.50161777359649258626899170860287520669522564585185277645520696167479864\
65623987895117768521040673850298847334327091479303810595771535102187741911335\
47934681853510978601236143202639533269149441738931710173354111579380253323119\
12604327899424106608733090755186842524748299646490695649486341182099636483101\
00043312819491542916670631933346594160998179721132900861840816900012518964688\
566008004258844906689545800835425593902625865`394.8711242456085*I, 
  U5 -> -0.664006223928506188877933342233542730108990885788010470122888319948\
60235356235162804198413878746956212166720127299353265200445712721130907752197\
82086306878665686918138823165118489459743114656645373240964275729189068683315\
74695566974250677989324951648497337469896309293548060006873352550468804818563\
87564087726532660201498699167775257286194119309782499995164715009589089946255\
86246560744011023502708353711296887758764765601883`394.8515144643885 + 
    1.35178184742760047514364758610888888116195124319598247407824495101901600\
74819622251442235693949957580628266254268388175268085857877305224182024259902\
78439336185014063918303855644949370894406541070429153111075428621458725673787\
27063049222051114698966685547171426300618441114287802308975886517621014019461\
77123018433925563087438661274127489565218332590077444156357769698697249217367\
199813082661764448571063`394.8773338902292*I, 
  U6 -> 1.1436856666352113707736290819976046115306408061508928039006653441119\
51734295755733817132270540366419717135904532784794534764174379812683503427455\
37008441405673782970358759003094614183044239575002154741613148089062662570932\
36110066429097591425776220144361753446055298601972523628165379948894616169196\
97593255074833569364081904730048542085994683297413707351400967432203783961236\
81470856848428260980405155674`394.8664135041637 - 1.4838395380322353994562260\
88373091026846282140336492859389155339899465336696777498432074881453924346297\
79142047776057865165723607300282584488068162858261574532176212930646927820967\
69772159610370857087272111477056432840469369696711381773491407073910314957978\
18962304940504222605893217247729388492414928153804789624188783346362890225636\
32308493544873357152105444445043118208487605244642768409863991823210054`394.8\
657208666762*I, U7 -> 0.20918778895591304465482572725134889074196290361820013\
47920916299418426271204597154765256027183125954346225472207080670245160437447\
75965178114457076318027716671300795607262476579184784416927709836573887721432\
46230779886609971721906749840280527120602766711241347960168031664846823109432\
67497998538455258645827646603726753485673246846973441513031370226924291459492\
0864373719083532883389803985762208781514106`392.7709986752643 - 
    1.29067353756932372115334413620597914486526998673441668182982537146085809\
59821758469787007211825554062173101825399711572515074266937498397587288948321\
94354585562511398967733677489019902282872252984375969017090971188571857600156\
73391626098535906761183379289149495960110257119866903890647014103035394137057\
35855007322980735771107384431972927290617480111657619608472145455347005426870\
7718030371082542460738512`393.6174045292399*I, 
  U8 -> -1.885223702965138593650587939484603997966457370584142489710744402908\
74636750682145105288552855662080738302042180352944461418565379000387781154128\
16299358965177634897494675306342022821787581730789066402107433705206557614855\
53032746184647604824190245571989249969426161613357745739632300565243953641053\
56739138403623000852610368939872797697991793046018926901846038328950243286634\
173852074099048245481770701842`393.51362376095176 - 
    2.37891944907437265579514536593333517749276237220121885851138652089415758\
11644771769285339758937748301382445608425681539204890248454421426294145309087\
50282930921725381241159708958358584638479734050448055309733296322884200878422\
74406965255960846564741130043025977156885957789460137755181003392552370781020\
83421522506246100285694661686432108592796356384323359159344860046134876847760\
0702779064730472597807809`393.66398478642515*I, 
  U9 -> 1.6289033612829414733662623518015244638208120223589699796146377217543\
88050647112893316393631448795009495740916881315805598278550720178983263082636\
77233868836680178570595697612194369624980193602875318179805713865505900671885\
29671211242580190756077857303946475366211139258812387727947583189971325319243\
34039717641995306607392465031620189660001348786363242663687664590142548464095\
14850319928809236885817020949`394.87394502567736 + 
    0.93175735398137527794776680454542610677725368920465810426566388071748678\
97684030921337970502605524775441477186687094012598112940854374294870753515166\
41006814536446900053142562052407460955434331429176253358490074457273622125841\
84490260338595074823462292456242866377969561874702614630992198000105209292787\
96215524949559068751125502114570076068345459437480212792208637108719859280267\
41047110897950211164312100517249645933566889`394.8572568892695*I}, 
 {U0 -> -0.849050567226779685676003387105803485664576744241537138381955384296\
56390404121547325309980321360596759104417326486782291775745780232686389252874\
33961831112085354651552985917867103969891186060024511628804353705421554326795\
47687875479959756684764158613482480655526710269768333661183281298327723305821\
03803069993839703905355591848404166344260176730862503723481783915781693346085\
57832024993437667716375260726486480627981663625923`395.22825437892436 - 
    4.75158682482739615964979504396506899447660332890951442984392076769309692\
19601827992553464408336932134761601838125596175107396163610753766875825211843\
07645124394498099008308238966211098963328669001925602143792405983810754901268\
08157955807454300532504555519736424167152297677093834226230637186195495156523\
22740436374024402907035379435130546042652535829631949482749936522930003656877\
9053785625074380073942998`395.4941491019174*I, 
  U1 -> -3.504142445806370886325086882136084046114139218295169031059215044922\
12814684278739857293091905009052783540186747830810739584094177488884875622687\
08799112645571625003370869771272148587004571899262111193121754156274934088934\
69860032429743862491429231021989214846000981346352111975842217484166196420154\
14487879189380333061963408511937537450451726516500173945898209166037866925272\
34510803460897795323056047621457730842604831183093`395.4887746124241 + 
    1.17634413741304160331133082468324859933417988889448861242073789004309777\
03121506934786537062454143370223132141694389346177739273159919914367891646512\
55530895368175937525530465303039155070014103500158834769445845686788035923268\
77254117272766263704121874622262767188271541332986955920425492697429247031051\
87908610662927593051045668447062177293995856669194880974854594226223829874589\
525471283593750396153982731592934516031073671`395.338995697261*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.445440224617947138543689432339452275239\
72404265695620500068425598668685603832736582550651844185687890410607008810139\
30282207595633673922208811451622611919891984891887494655672114963929367700453\
55822138593472855112712335122686516744310416544164339590539087802159895841740\
77765335331706161857764621360595105884448330700683147362259498944949462846455\
64219760523625793255079692589532760912138575263408846089610764943634080973346`\
395.4919193665191 - 0.5956914257297352364677462373311916459525650920188966955\
55307880118179430986051125946759097588526898161070318033486551727966449786308\
39847618335558581789827249684256313887266097929523302443730706632690933562821\
21352062216745293132259796549310514816712397773277532174111667263118094632379\
56736286635210282772482575528565096715449579627097917409725551958751911917627\
8312233758322380988153276792706165170214818827875480656476082`395.28784816551\
09*I, U4 -> 0.304224593644389118796018126589676818183777568532055791903053954\
92318823494613848263622389820842247888702682630655616883740776860743075087192\
51391730513051208366992717568544826053858896164702627294569306190203198282540\
18801161921442492104057100499155687038147221228312519090152886039651596244738\
95133511860378827014010345889629632019587084732155728567885139083765835044601\
93520977516428539506296748868273286458809300684624153`395.36778595142505 - 
    1.09219126415491590091823386215448357075657182137310353477925134464258809\
36142227991777625765960088738172190672407075900877828704906660505097409750353\
22321897987200776795238244860906585435498283378078290293277224962838719561196\
36388291851890767406308830591725264059907030288464953744146703067278991905519\
49044908123112154879581246504291306802413882069570356945203489183261093429539\
191786512670847471511575825925845286482073`395.49072334018314*I, 
  U5 -> -0.824924408286559759693601698807538330432351084920939355569242294240\
82616974376196245667859430420607797802392787752874986308687868870654556707230\
25950431047747291197782844359735332440468806896424661238139865276441739960233\
31637531770470451908292063360693368235157287531892529973242830834615742679190\
64585230267007761542916875808167463468705544371833321828187801724466541850910\
4580036474998642662044420207411555161485047120819`395.45598536764317 + 
    1.10282665307767461870676054508986788442038238423256037897618989440801871\
28068447299407035110857513829170201139462219200131885658398038668605040137290\
09930658735476727455127872770202453936109328122732579757106768331724905858864\
02526966370588013334826866477564789988492580586480996564628813656230168670625\
11215207086855096646357383640358373921255874249601799417102340435015816230079\
344840277535118934026279178465259814459743672`395.4625138659025*I, 
  U6 -> -1.499208003097830759378046957288301802206750128238801885317746094149\
60239053758652753156906281900752741138496284045420093869209621984251529237667\
71190864910639554660459569007086533224544376042291346886235495776560378260226\
60413467549047721022935766615602443021193008053882046816444426058156285818738\
12566530355854093849305969748963698254218414865599569185796526917749828411540\
45580562347779587001907488252018880554488979014052`395.47725068612067 - 
    0.78223966456088663035870387812282369287334884875628177340359678505928659\
24138818234692910702162294847468644388345975489549302263070682823894914731352\
65652093847898591702537393376095951696639452457879001959048203360928202634236\
79604965989244912430605441113986392506878851802323081744317101782070680607665\
85597446824861497765628529591345408073664004603859235871913878660557212112914\
328562307379679523569107760785504357200464252`395.4380740943896*I, 
  U7 -> -2.269317309864404862950172957627490215097208461040335255249587376969\
19024759714028003636088048500395053158968129534035565654974341948972628525517\
89351728250765658581754437061140091654170971748685498871358323063143344887940\
22553745095496836209488205946026513092045676723181508406912209513548452483310\
25075602005580515565703197173632814534997295039054342269877837545468872775492\
103960112717333904508025481943`394.8134065360908 - 
    0.10565588971681567213307504445408691440251140963749093296589871987841247\
56421025361552490295611236235836515485824821213095530654930479062115183086161\
03994701199749268913712133370637510035816105752425450287912632834333925879699\
73011341131795019441635963877982809586570559699062845259161471296369392587411\
23190808600810438905364825281642368772639209179800788220986209135416969219364\
3537826955399381245211627`393.4802153339485*I, 
  U8 -> -1.261867780761313914987880389165854025071733477258052745734960372505\
27128663475523897687154680740295476687441818108850501670617674567754861175585\
49792183455420846807802033123896093623713364055453666048521239982074659176096\
06480879446432646792198399904898623934022558616379512918757166377847656933889\
82813994851994073399252037492782859559917906645034534276545571460756309988995\
747048612944073014159502370715`394.41969237551905 - 
    3.23810667008670738764693031299222504867591203089682779449161388139071669\
01707393048577633294680093497209890694463634820058069378754833258063471684790\
48848143319515217678194437560933926713238044197687917510505363541757376135905\
27830320550780971857975682160325227537090340726221043718175256312321150038148\
91935818512984130020470383067979249370140683751711597303242246903389987998448\
3635422897004579424543696`394.778966087779*I, 
  U9 -> -1.053146284630397905698871592738068235316982988378358967991392356711\
98136540399789168515610988846603623722964729703072654024516088448657091814017\
11802887534488182578952458856050182515316793234501195169509398952132193937161\
31915956220308084383820629607624403337676629601346579117298261329661751587199\
13546506216456214106997068052715042113053655540720832741565608339583728462178\
6473212573590748389405658270217281874538757916036`395.27234969521777 + 
    5.96379157570171901940902004264909460005117965483386230186451666411712949\
49643174236529467323755935677525709877775126289449643652290744586546081671620\
12542530052079250039383505496612951324268070028981156452500988805966453362881\
92989119770570730093844781098280796850275326165224437099297104847137456703021\
37117386567553803301275916124370003269093947885778254808487175008066804708803\
1235766190863432926242359`395.4942213586836*I}, 
 {U0 -> -1.002225567020096761074338069827113372208510836138301612506165495877\
74924786201118174421493992885557274820662261441476825812552784202015559906808\
06569156421046088500453926683181485675947126511646106699592599489486450677661\
69311916656472170994394785929642716581748641406849286672343581836134771545819\
89812257440099947280485479618853104544009777717260938130081171036236490939375\
36756428434085771306109288650093358537514013693739`398.71211137471215 + 
    2.35898721409220774122096124676344786733139994589190221652184106074547237\
89015015158319773850391786455168211904927270654027587758932391013971741817073\
21787742131288847026652685210264503655067042401614697996956758692779668126834\
23121959150247019380540006745840001192253720091593172257328693551372270367359\
08859536875259847088901956585303409388572012721784608475360467594932660692801\
742286342234329025326188122455888351255666019`398.85625358243396*I, 
  U1 -> 0.9125699464184351565347183529820043345096264540605139435757327623624\
48212541190849676523143134682659851604684782527449439225004580502359467518238\
40063330609348389257777883674561690489473302624591674921844471997951875031274\
49207654223188232515163664868049132106137216497466193206365464048783125203077\
35641598183984757337819312970359966250217310472785430679521703676792011359242\
4812224022618465555226772363038030122478145314079`398.7938807734729 + 
    1.26103199605863308415066151115739475877223946487536714202636226970229830\
30457180320454567966086539571248342256085299831611218780133947679941640076776\
76585060156827507962805953334024073707042928331954291023189843637095660586150\
08533110749480279467769816702927392112941340418426480451901687955811782609364\
50918997404893605768053994677193265879458215829349031869878916026951098848430\
403838633802469187215324069822563509290526483`398.841126039721*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.493274402914326230583993141160491160771391723339429082378030426344\
99625080876443627587758257871034540236155111180280698817842756555366512225858\
60349855549558857682671932202399559480762607782137046785577415112664809103422\
47936800279783157534376224346982253948932319787412066393949102863861370321153\
12065042622008500982718798646565883884585284291567150851396641679769404675581\
9426058055003196412954294726578037466073319686351`398.6556781937735 - 
    1.58097818647675321893477624455658542882328078101248945102088857000983129\
98832849731348760686095949046534839628368779929917409405796353069249428641613\
23443883510688659562820550716722593812513753617418082049305166679723730896676\
04909047961005205153875666487654750875213157297549412334447195735688096915299\
22164199911510150555705590759520300082685771752605940411178192164332748254110\
920045837672915109001400237158720626888193773`398.8621064693841*I, 
  U4 -> 0.4738228662502131300111258644117082642440149965550834814473626680046\
21250274651401430799787646473507758489602339585873097811958849920142929315522\
01210748572426616804822388995518939609719533449955530329918285038943252627362\
51709377825806636201874498011246420834262794192144927609375676226191557315933\
88253397751201929710598857426964953468890410435087560713175535344494839088083\
3024493796609177613292202909354626141853883805658`398.85489985177605 - 
    0.21377582698787162956410280928852442384568928168952677986422669340344345\
69902821884155615674922592347399271373018076146736749484133080339258699137207\
98763248666009245897069290080582678167703318286121038797906089469071721205304\
73915011348999795530698730486604900424651064943232063092430843455769442147668\
12325892946774995831472555799318142032964561477082292994743757368166875606773\
815815201875648461747905217427635991310875508`398.7251327554116*I, 
  U5 -> -0.549748676631768738467744848975173756682199851438972522892910681958\
03292027665079629349621437803656963711738289469855958317317779126359200275052\
33565952309867412456845686485352938982136619907750956406627091472623536809183\
31479763454559063877766057322390180497501539885717679591632522603420199569775\
80153008742366311681048760211225590678080402930554766545559846647107939549457\
00414162603143248605269012289294867366786703995446`398.8547649178839 + 
    0.24947608494768405784001864067074676604408419043512396545557489650623970\
60781437584276252312911441156787536013564314399679826437677154741270376092701\
84719985386818775330870788873314535182745648352096367110930966848467834070950\
34205112398759320987992212779331717218114240364224954205527415728847165763272\
05537621230100724550416068805335108597220261450687927831929693435347603210362\
219298009989753002965775634777366238014428551`398.7261116444406*I, 
  U6 -> -0.086763688927920396668742886502604923972319808237043831308855225883\
84171120717885348681572181396918360252921410118366350706237747007885559277159\
52579121063378958486259616578443870941656234660265761531345704095201073032836\
17536110285250738185421624984611946904365123067532569164332551546563539159127\
21318605771744519976089760360333284698386952114258291069930195633775811799900\
75854803071211497543827986483456157560935231565566`398.86448191696496 + 
    0.02313444516983617550461129990574439979660210993599733848541966302368681\
46286195497866020119550988100090330841077114256263052022779922107916717862255\
21666108594035818996340020791683742046752227150823901405334390604106075583098\
80246263617604855692782852206530955369866953080095267379396261793997864319518\
66423920544499908520816628170106371043385846194759457117445371909542313560949\
414474513309973040946703187159214153526633832`398.6216415488842*I, 
  U7 -> -2.052662204598945041472105825458247611589291112253742474996256224023\
36170382234639685351413696850366878652619330899881897412381487723030980927212\
43353973072839410292830400478227466330071748235975506344047791136773114773556\
24968421600200531132245865965080697735042240973794516859600436718304485790156\
80704092151709708404401300146410043434953243595802969206317446576928444245022\
90080205875249560212055556862100819406342042773767`398.306581448491 + 
    1.89514991771500141714904581949556563495786286373253304240240314475703939\
81626238104156202771906634596948281606794108684663726977665192932637119129709\
42799646887188412094689459441734659900699478537358397678312468895216317171129\
81348532818173929519566821160417722039418528265073371046878425133444656390231\
62528625186278125676918014617199199072513613420635737529726849437973597413652\
654571423882159233611067550341370437246516015`398.23408558574454*I, 
  U8 -> -0.391764083208401233165337892146151890902710632844686683156859623517\
62168677166254957707281650940262904236276745624761132933422848288821572860774\
18462079890229496987983238214758290675697222889296804866358886316658152189165\
73944446715351702812895124134509864634706262069566971928005450599208061267014\
16243795888008709693718593399050279233551904712886883673911958846342122111857\
02125232066576486434870771432965592593578456044918`397.84652695048766 + 
    1.58647756345307676989116635439160372928193541954396895773955158793483489\
88952503006564209715381141233955770314399747070118123329231881180801170501261\
86343421837393946316722247083854257074530260997853566295200797431518597171900\
31675533011968959132270454442997234242954359856950330240006384824002291307239\
00405623597352998246704323586776254551574414039336393540454992994426189472183\
433393437549583440154425131467462656060153377`398.4105829120645*I, 
  U9 -> 0.6243474734962893109759755503153740555725278971880081877903153325088\
57868995818846619679505814100804161823907349920925626901592870774199877281858\
70619991380386930253041353336911848202106960156136603290645265656254112031238\
72622330008506852847246102187324271225719085209925636141930504584953457427103\
47600264563728411864631975001984451872147591180534584612291441331299202374350\
9538718607690467581094492458717575967138582457151`398.7630181320538 - 
    1.06390151914470781786897735656452611370876567566481804731159983704508056\
80793027570803856068894739698201438086331663911644431893843644017061114101488\
06393924985083398739946939818800710394585110524592162755081124811079970722641\
07993437628110791647292395995023502632674950976368960906118001821397204748024\
03210991764350131788732544752360492525631490965200709317156656650212306358046\
044247675292653655088721320439214707551524201`398.8479873423533*I}, 
 {U0 -> 4.1713380421511782705272313389401123672742839977145287873628827131364\
25816813245906305521508477204969825334422482733198494844017395211298805521156\
03098310182706504054978072105371271708412593500349950854028084960967046340910\
11753662617164932204521835763241486783620788713396473749538667063867530822254\
01672867655144925656209823962889988944324824266016987096172749628022607028445\
1629931911563835385949634539794581931099502886871`396.71276478634053 - 
    7.49430513482570829015728057740644198102387887644441509939231481298711230\
40994269203494229774901934850228196378944085485824664877955276326481489940086\
83064434829548231822916222356980243763699895031446856717483929555923850811080\
49132202244098164104103264032704428658677899472490848557415651034807157219242\
93597516519716886749831227322507248359481146690813779170087983177861838866137\
997209222083530134153370523407822038949876962`396.8113044841092*I, 
  U1 -> 6.3726906250446056463832655546924916699595335587410894682408637646600\
90890395995536119812823553816427427199576743152203417617750212827012101679060\
59067846304718810082186368598713204628678019028831170082320393978187683933233\
90773904512135826352911724016768880964269623075479352181336167392794825667275\
11585824550384940481036667877844905268303653766142821081054691534872357237515\
9722804704967387386331512549948225712247787586283`396.8268505333919 - 
    1.42091257385049028510175078396706576814683229432212149220627941573241572\
83821510364766464129958177776661565782458353728340823029787722232895635739918\
60424109646130021299584198697376568098496831505187250172261419495174220602400\
61253450003866508710817547710921237678019203104757070213490577006873290458541\
97215164776757670386628138889489187010229913637820028318483653942792514324677\
294280952460614491884500176517011757538739248`396.576604387321*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.630058182751536035669527278264632261105462658484253392966539826751\
89480353582495294161293324417740749814526868730572102343812566137106008181046\
89052238472706766931127881519330396660853430061720233901140479474344101403630\
68774430211798765671561348768697190296412124720477342653469895773357803206384\
60904565577716099667043524370167312219313027146239721648293697220705916819332\
70161305251357940978290672476238611460648257724267`396.66672409908074 + 
    6.47601867950714769553487062953821014219061973254450095357239476072209071\
89166883537686200282899372583359507477058944370967711999681038964579305305575\
16244328311926511492581571911561495827077000413579772072456293582231100925469\
32804974631268212886138420624357981491961794245136555250249421320449301672242\
13037901363240406114893369419630782814641019905348357477639232033782078609025\
679284987648810948287319865636519509917285289`396.8182474225949*I, 
  U4 -> 0.9747832801587727292727818834974357442749430636944754247039915168982\
72955289485689653743560165606287382053579094835898158590860426820622117648874\
62411569127522064455377712244547480701463033274213980742894383505976536141275\
18722501369454063060691240755032200919193999631576022603475646949662965143735\
48838266379700567147130005415480778839326642503304915790487397935971231405881\
9203814172593920016262457742171274439091341997577`396.496249321921 + 
    5.98539537863305777069232132636279942852273315215108758447059511755332769\
75392750106479743791934976274675819296057043940841191967104933374529198006706\
51507987896424573903880439469166917364737719506438737288919614577763229666564\
09022240331053498883434582880498408237143807272235127964888219197111199248253\
41903874733551232570494979731076668794548113489249254748423981198804577099132\
121567493638665149232720299717754639479842724`396.829711519228*I, 
  U5 -> -2.459743542950660374221727854367186033287921551842134499006920732243\
83997868271238667614236998096550940510324778215262548299811613448324865852506\
88178931293868914513818718838582312490888719897927707875703614014152131628459\
79878613717240618220031627656594759666974849606885492962407864140156495774332\
94571646329352878830019960367152183712326516238757539388579736149932025127186\
82422482116839822926226230616761874285735322297175`396.8318241430045 - 
    0.29204037629386648615645553259198040727372569497075631061769345671265760\
35751044413774766295444704962789592315153868940882292816936254156376400599413\
16681652193777377184580437992906622731595887191068084477056984077655056137693\
80261635661389073355927812941804857217772722300684350567612624678013853751098\
70094760323386854776415109566586312870955629635694281164530199839055120085184\
581257206695633282582181481066589532707017386`396.3878313444675*I, 
  U6 -> -3.181618304071905816109637884085961726025101677184012242415161782546\
47683256594783437841366507250142007706007943860899623976504380985461772440826\
53878638097276023189876532912388075485228766648933464446863923050318462238749\
96817130345014907964437167695559517422867186582675921698063788466878159584220\
84022522720476295372869514615099069970109403170684866568276314295893259456042\
18186064127626564767522246641383091315555948020232`396.81537777649464 + 
    1.48908223382914734325744070230489065797991665665262007835654893928387207\
45881287597656043894692614567944953510393096793396966913033349083617703293419\
28922157898698956324681662863114972611158916214591134105740960053427090828481\
01201920270850529702614979849673457783165104862189681575193627257529440638598\
58482313991837525753366746910643987524585716357273051348391089503065665963291\
208745159296182980096414390563884312675669576`396.7243303376701*I, 
  U7 -> -2.875507552346295689518568278610178128867949589967374667087718484692\
86984058746494681293165919602495504871579650612107474622064913764401410438348\
46034314579253926678153649047580031393098748056639770732429913399667773745285\
96786185791703446329789164124136064840480493648131064652053797979441870054687\
66596201361659595697008978032808419363956710897793540718744905355767792226613\
686891360704336726521525134723`395.14757067142574 - 
    12.2569362515641600636474020145230243899456718148783281233044826791388344\
25082470060307227785122481238123445346367887485719493105552125850656570322482\
36316019630915561948516634037258778020231885101360700064488175604651921011676\
33588401421699913242256501836787234282138115807993060075862020100015799281367\
24690071155640617833482513227249053731402710220939661347647520251398256633897\
14758487174505862198989865`395.77882069922543*I, 
  U8 -> 9.1224991728154865805358659781209785680425960182457988389900273233072\
04100758497819907868054214556852831200471901336272688170542347627820367151625\
11795594999053511827602887022328109982654847748124821415693606742413248582077\
60459615110379386473931396027209870999606572915367650206109195932572100377812\
17621914490348921533650588876356295075387853993411986635718072593345594301564\
98304212487344248682783522125`395.82789089431253 + 
    22.9616093490972282675387181299349441845242206840968928782112141574574943\
47228012799157839928305253195091672355954418846249904690129463788422511496908\
27412882566039332340660377239235115655678127239175867271250187416528809382591\
14432239052154070650831222397271779839815574167514770895531355748778134419466\
76811919091941534262004283165651909422350482806775642393270701020424237283211\
9733909943866108895805587073301524879664189416`396.2174409833961*I, 
  U9 -> -0.139721897082939931321253519703733215302555012552575437187264896347\
74461339127389773657038385474792522278097038420004150879576554300960518383069\
55721499170002909410571710517438047062299641897109294826634508597683530173595\
36346730384074003698302925612954883186662835708942799028840922603115412702662\
11965668425441306043339934333457928022388692900900120474385901066276294589895\
89700994770762175236935884963748929451894739818057`395.99427940739713 + 
    3.76886808484740891129115284452582651943692097990624140324891669605200115\
71768600933822738149972631014991768925566154948067566534580686133542970455557\
58817592386765813209891675939273514259882214651238513393810655839818560111712\
78750734845313169069538659011380012906019097837537258071300898769929685290038\
61109565652482820150879732868588788384556130053738599559328076965261862090308\
712718752559405063307051306366000867867096228`396.83576030801913*I}}


==> anc/Dependency/points_on_3HDi.txt <==
{{{U0 -> 9.721505033495653655240318704885186343020856194658264325816788747968\
91301556689230547570168075284463140848450079025833143236312132737483269929383\
24134115709704418035171038065610330056833200161504445238950538049927710632401\
87394631727308714467148718555475316871876947684864933043646678742121780889360\
70248669719023213306089290918918742840384812850148801287884365590597099453711\
97599613782072315698485720026783294618609590912728`404.69597679754065 - 
     5.2908595261888893401663953085584411182052743023823242892147776924900483\
31164542412124494645375890803737103829477793627885655697184095431371962373590\
72185928798479520231457936131818615525670051731341118120434177839127891296759\
75451603143338921165647455833915397478834385789573359897318507187059918899353\
91634715582330214929272158162476588518198465397610428732246930481115868934098\
2251534632252293872467677632873054549610799893`404.4891322020473*I, 
   U1 -> -3.70654043178925552933335020616343238715210674511597539057331082182\
28727454743199256099427158432992185332205958435486641308915949202533342405775\
20406393093651074311589058369330526238397454175383901335703197519799113439484\
66578406534890841345567628812165092174777015343015651892879235648317696348875\
73596428395550659130494714348307304752749533138193409208016859341860708752306\
73296508731876222406713230243852567743195486087939`405.1595146887822 - 
     8.1250015100994795982833131873781577261356482453669107999716330168089402\
45206750991863767628832026335241775452236698315415947175394395343959492522939\
89179742340315853299279781898492808642935446844088654546606073278182966770203\
40613691916783934584212708064739795073608898716537807631726055825849735722659\
75510078924447781510857130129347651617172958355273017527982900684286010321763\
6566074407115853512227818280351726766050256689`405.2764167167496*I, 
   U2 -> 1.`498.8860566476931, U3 -> 3.77573880543355025213247169202151163625\
86080306248224366349679834579972765216869474733907339568264375813111168583034\
96206986435170189190197105927862489307362637128964377559923178870341256741834\
54930468538534033450664652532873149394602692025515094057034592818620797272283\
89333010214484047136761385907733243516878444546549256497947649085559116202971\
43489947101451413314168480541255035433586491708071095727864414502116905381006\
3`405.027511506415 + 15.87788756361973751378289434937282266199214930180011214\
77847897883759197764941265206462137324147977747740352035107828016986308992967\
71239427425573239123079904752294307974301657480553303721452632677279139849018\
78188198021358055140396988229600695685816989155772249921623996427872672744834\
84373147289859795526874148681385770589785331420932873354540541851011285441849\
979389928478838504554775928374633161806294927840439342839645551`405.287508906\
764*I, U4 -> 61.9938542733830992484279599323060969315150583293936700611950471\
34508594135283839859077015175093545193306620519672466879688464494706832874904\
16079136804277202896090926527288934601449323081003812137471098802949953965076\
30297862337290899540708868451739120769629902347185724238277228065365668350686\
20234997517082161057197029842493429528432029640373216514619296120730644758905\
1133716196238131022443388162057605337954762217899574645`405.2774076130498 - 
     27.057363716772796089371168136822827404418454890400629013576102328147290\
24828123504905037736942987491290723317515877578674509570514468803668899220998\
41028491408192307401478128437867015127290077776469906407682295057711362083771\
17341915303204591026806569635100268150963379160679005333906189868808179900044\
29673394674359282408398447760425611806022939741815159569055833826210014763886\
36109512944159892544511578888321018596192643771`405.15198446065676*I, 
   U5 -> 0.743059553284009947299131599228940485448683041992444502835538252874\
13759414704645375933631810337385174008777250891163290752359057799227691756489\
26013667700661453403783104099029236584740072989313072150203844464893075160699\
40612154044819239085510259984852397127919914854837172599669294563008266610111\
65996181968879678953656461809669934814835581522125332013876331988615109511632\
8769038334235040066713993014187647964706725036317`405.2587976016453 - 
     0.5992473576021888387525101730989536601089770552703943796387132721307248\
41417202449634742205691727152060530479079453163464228989417530745215992159476\
23563094199727626437077243555141694884613940393624731260596622727662268086649\
20865112863083941938444134096854996133702248051733737523005261783953515321225\
44766496437432870693618987112802572574972626759871947285078506068468844705476\
1821512200871136323677527460111382733565270293`405.2387893926104*I, 
   U6 -> 60.57518711708073431343121812431319155094088882892605840678130278173\
86826897686737526859440275752879009649865167238849046320080739780132881375111\
84468282786017053167099504924351636176243894255654740014378281191689827212506\
37493703975664561595869441052180595786272407627022939441784688337600361867429\
02423337346457807948358902854608865790552888157372249162709940355310516352808\
545909199179773913637106602647693590562319980955132`405.2707661502748 - 
     34.503922652343383805850150102831221897028721616877309344687385907997573\
23440845742951450921023306616646552442855393691014496558937198858750902856054\
30536608777979407059452842804381877356825214932393228589985021832970235775870\
38732002655938270468730242883170129851470497342482241319250604486799651215485\
71470003267180005609149331968952910865236519986853088665789459941383003365643\
65349408011551452041277842275217455620615636365`405.1943175152514*I, 
   U7 -> -123.658881448141105176631788664994313026495712614346702155044409450\
98540480076267572652441513705593568607682154862547746044392890761762318844325\
43341363413990217583499848542577912948370657291499077764746142309589156459531\
41367628876439692408041862285455689942293569606262110830192604512011705116731\
27343469766060159673859734704705062989645635979763633230488087595567179341732\
62150668868856703961094689805085426175239098845277568`405.0465025314379 + 
     54.770126140979689088028166899249872339404091171738882710780789018115070\
07922759506743569593369953151722243045814238153709512661429176243496673824657\
89465503624893348106298684597941025081978306374454966391684992991822575594018\
03284814228408418048660766388951189631452724288254863464881264516231408651763\
69219857482791119791025867522372558264316004108183386711362814624618393960116\
31354869407429734989453298928186223306709416646`404.7802014832351*I, 
   U8 -> -1538.16386041280938896933712613478937952554719957437121532463062770\
88243513482444971176966496880628010541894702620660467646519777190313098059370\
54790552160409440544046767901164966086752652877437462856309909734449319627649\
67836572586378595310526984731843180647569742646705672106105764763904146371526\
02129771439486095859373076277141174102384664066627084888381420526860103453948\
378909865610124766701653067539455581641592115546444861`405.2817671421019 + 
     538.58816422102226316275606717729733055804046193595941669848282767414288\
61797554984263903067438446972226121564471742976423765886261879344851895762281\
89731458455984069314850555853215103209465223229786220297346764944003825944260\
07448681385011086577167295689674531331040427327384898788911298820613372339699\
45648860351192226296639837256672439570133960983468998726818601297181361800496\
108815700115782883584025789242014510487546034114`405.1114118272234*I, 
   U9 -> 0.157188148111623347966023077200183922228239072362974112258575860788\
88547186871522443579769490816248284880201695686160755128558747674980778262537\
96077649215271612070900500680222141194831862798213578407599918234347022974642\
52123179258143740387771249399640586191715377603528830535783046071421907830711\
80430270621829341459566285558532642444843585282105958043320629348821160203424\
20167715531639024729363189247719344781219643871909`405.22372153263484 - 
     0.1863907391247077503758961690187935648696287607193369165708490736493110\
44126059169733720093088829314004528385887377209850554962150059441880820344537\
66400617563444908771046578424340440367038970108091992329333246555864636851340\
03702233370013122076248588651240186852949543224797733127237890624550985891518\
27330010675564155285619079285920327671428138430813164175300055506410696587547\
0053949514624179961592869310938658319992577171`405.25742424032114*I}, 
  {U0 -> -2.32840965241499712035518357115298376352271874499409745992355996894\
85717118767183126064177527180490247666454667942100530885220962688950035844114\
82412598627139680830350695080008379272777384930150200247170928080140425833004\
03602592303296831210624317433403898549390583680797430782568490862442157484807\
91304725480173888485630511228839324396432151892595867447031431763074161785976\
937709591203632009603635310283776362687105880743599`410.2729874616203 - 
     1.0952097944707898652043128009327030856728644332455348512437620288407455\
27302746722543686711023432323244521651909152424763919700837714251279770689530\
57939787396549086738668792938200082986138834638479477471291951662762362226316\
79196566376369989412360538428147830827148885899750611431955731116730766726832\
64022092485793543880444015013219717778862701886063422915664091772788978547101\
2233598430338117194382986316415687748305067703`410.0161075234824*I, 
   U1 -> 0.979707647265226163905955236266724570835528235515869275350429130895\
48060675372422082041786448782054802519268539868231418853120312467041604242697\
29418738940420032854154546811338453379691001524877417029185426733051628493408\
87537196796784194776399623045535389456451462883022834611740386800918332380488\
02452026827703644643703418069260266010568008536586841478709631096074724120811\
38158652707601793475022315803884526342172834697914`410.7144751099248 - 
     3.0954661903509153387349922605575677194039628512020577142281844174904902\
63249223754816048135974376101293507903076677258748435440807672784044411583857\
01557237927391449665785721523068646422159704946638712728985678663584029407518\
17519743842669727069425441410919504790622381128752418161644283956489275622678\
38226911375387334494437858921726116846831789735923438039310651031758182026940\
8272320081921869191365305879191234371343517627`410.7799109220397*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -0.67319204675850861271269798909650037489379987633949572936201560637\
49552240616981813290235583606857866207791913703447657960518730142288735818188\
49296414620959873773432221436927535730972056249916999432504488412795742098894\
73948891792838047510972402298068561911885653101074529277638385588340790975075\
49065837533556046175549675234211485180000098909454047844612975584848638064218\
357071514920185603242631688480162267949519518272485`410.7242470291247 + 
     1.8291704163255062296310458931775464695793014577550683318276083006737859\
91711493370751144155631863528926834942096222134580860103880884206867801201688\
13203242114018104164947099050751735393758295294677604421313021023584283928496\
74990117013898920628031338149600953922371199051514331877319326099655436092003\
14930350826911204909283150997829645150784654355088420477849424293923941033456\
0473312638652069870565481881339750258569655931`410.77730165318667*I, 
   U4 -> -1.75530271832419273215254627225894763136536734426250396785518144025\
94583024390121989418266127122881913291319708150653668213195361137832971301456\
98402489741798438348993264852225689957838959198650115210342785472217450390140\
38479784592441858393090129875170177014003245956132729529255746094807265409640\
46658958277008886433457457360264458030604212912368623410560475094584783651604\
819622595851924577510172269038384202117204161407092`410.7606756022276 - 
     1.2353349286051508949477931100311762443991688458264271346631152868730505\
50713716886146130581991096230049600031883285384972365740915242190579272690837\
73817769386426727962015428207026524404202669807744319036063474070730189256903\
79937364505738855317884969611922485777971248542429126147038430191395577551943\
79149466170046573941885496625696656773351051596685722609782627534088651421664\
6131681322192215684036475570220986679980125417`410.7542126438614*I, 
   U5 -> -0.73375949271687495754376638033133550982333954572357411380891748445\
04477511486466746558319846168634209791004983995431636905638143432150932249619\
37531990324896885840797367715837641345020773999874436936349934754670883970923\
32158819634648442871902076490205359315308793082540426150696770750162157891674\
21988401757507270785550215276067050408576130161245942065266586764094363541459\
31690663920843247779453326381315817473967520808058`410.7828753140128 + 
     0.1922267839573613823209461212684299393537121967777829935251540107468493\
48587971575937042763981455442584894735215373353381917029794267886865537854023\
52953587714899659714975405703764786284371460222232167155865638075438114136405\
73367885607877463097708967889394619356325379675156562625769920445614045302321\
25282591162706275749799667384077656328419759331328431561710040870074430363268\
7275866526752165539353067350478075791744550905`410.63089117953143*I, 
   U6 -> -2.21550252114975838855691900103964511715880559998872705393246825121\
20409198723466190083897181677214143995014502541701028193434234572388547790219\
16619725122447733455523536954100968415161758721528092760517359667308519887197\
28605310386957457622674806252380961950548973949641253162099274977870715853151\
81629933462368147010837525849748416695503556783778263763840875785060762389411\
641566982867959317957984241545568374564526353558091`410.78932375658366 - 
     0.0257299497008645576059392374414746820846023003113981285245593759884785\
88316092020923128381136955384045003716570395286389282879642508599910757092020\
56365376626675519417482064907658627967261243555253375874144282602313734431190\
66271893949374740421744192813310442544562225363211055141812246455560836421058\
85180025324728537475789914670143348173167152411856943758400665255557906389821\
1594870845563550190354752728868191351018508919`409.7457965371591*I, 
   U7 -> 4.533562997711504962759854153871463135264158071373871895864121920203\
74691657176108925495331445580532635906990033032623517977900669895897183371066\
46552565745414156138459064953356414850841091307690502003172619704309359224366\
75714043958446283194617455300104548107500236562934067368321457681989905772506\
12685623468154037943036468437670477683497380420425678376003444313077046671364\
66736366112010747451780256957793509894676516465266`410.51406135366 + 
     0.7138043242713220759439421046310069386373437536236411454859607306232017\
21209634366498179212068213580422585230709337014627046347309378995463539330180\
59670551899550454139645395806522417997035694749656783417203477497273023925611\
85394386934883176754542760446558779248736463916146549693684189686186160205819\
20180166636719646164575994658983019671851378216544634745580355166429135293465\
7250110760488215232623855639182309630316492633`409.79804429462627*I, 
   U8 -> -3.60770218024597243329509241775168589078130553571082243898503827607\
14520358071361591326554125306164935139885358451111619117346080485150226399872\
10294474965462055069275316690868110929610986337467354124962601603645140816500\
73655775545353565750568711513830499103419634271868572861973096884323455945367\
61415883788216601257311828877000892211612016105867164501891893369717880896222\
875648242269752892344512760132334783679281171923318`410.78638277476387 - 
     0.4521771253480968034630310732106231483732169158488671977998928578962699\
70906943837006352918515077894461607316417988481979502907144090948629764413000\
24461872832521421278096306701638891373251471274805563228150823472611336507021\
97900028288799112844105703097622690346225568823395622782122085755197512686270\
86980950709311635540615517821671826234988774006144731047397977440427349839795\
2791656395770121120879829007935675983858336651`410.5542718863224*I, 
   U9 -> 1.382898593038411519040378464580473279031351629133537285763903934849\
42400504478887559517043553969036261307252715725560821770640437276832986867883\
14169327767822035899956250693334015816846811287745346562808338856551153776171\
05299772028124578129135857123562931860010203956725961367995647757036473081159\
22873717295168854107816635147824362068674595147212980007623646619285976239819\
2626345038152353658252266792309239056722182147474`410.74550236846125 + 
     1.4127682901317294117372626112419468204653678737875389080167761456372650\
53238229204448516361762691623169345854191100478573009873577321357631788808797\
10617216405224933927889246022488925684175216952047533615287695302657271876634\
05270796851582061732458735391765140127638306381550383728784816118741668599240\
26817892822774568563898792805602570298398095693329415288859568328292066174477\
6582863737399447836002036946109595784213196345`410.764923520864*I}, 
  {U0 -> -2.00668638454597590457875307453586365429476902193132852106340858624\
38544322206324209010795845557807136084211756287042955514527565227811488929948\
84437205730391534124557991680014926332517695008388082237809832619266481959830\
80598215698886481604643232969065474701455310551292438361324793317552969296758\
65700175183483113605289065262008962113587270209110307551371673257854368155268\
543871933833373825337347649258894410518133133112317`405.7193283623219 + 
     0.7279673459857338078372105491990514317967309130004075639580521966315892\
57248131592553947701352823240302793529584654673159156501172270050632130577852\
25384439620354580306083375231652685419075052257534559600260895714606712234021\
65764220438500550830581794998025442134618121510327414482312235813693228069017\
09786520202590536593531089533334543462987155017057760006931766504671863479884\
6756774449728398685027947505917111252664265543`405.3427941698054*I, 
   U1 -> -2.17112140551310379875117961765491082281449080457095321909614871578\
09745123053857241129675609438143547895147797674613704954959407558894380128402\
38227094529329101172658203848948508100910968946908349034877767358210851926495\
23279274086752377746692572114200542216746201883671653278834071575030488336361\
29898670651179510900087742611897869972789721804515652030446501176629994815271\
474116322156890272001386954339119404964021329659083`406.4912425536676 + 
     3.1140472036646766096421533389013688351083295531183503102424978296788204\
12126681318775573269903436909046143279458746721804257848543865186392965029005\
30367386372017381588604169791578290467731829903944157166318431676191876299635\
59397328196078842924870850793758240359294014787372141730505926226626859706878\
91286454576514872142997134563004094906524547471391175037442911421630510298012\
1792950354341529343575743191806379571341212939`406.4933206614817*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.19128786163610636236450927322913211495\
48215451871386478747758770788532076596879641170588066582476685010935021273106\
02643331748572282176702627888938460643107022113935374651690721308590070580047\
84836549864964125340592956280019448257707072414150424250581868599043186637614\
24092137680577886669836512757255456241691473218165569438372388698118277828914\
28120031905473683472988706535541134147659121005218314072948806968566451676995\
5`406.48657663549244 - 4.6233373233631047985622119308518166433983098118891774\
97917014565799463504488835127764432088411237609905513623193834662609951370527\
15711653701428960543350110646921300086382272245557980381392852286596121791287\
54246657010870873254935598959264346735058781220246537751921742178537696334953\
72460965839255748781708414359821441806413735479181031135063541890773951998580\
9297666198247062583223466793521220245316853600445572884954286706`406.49374425\
77374*I, U4 -> 4.979181044468431194635224520791850932776399315698997838200637\
44524732009039020529292096287924047325207546703785859744714483215434911042077\
46038537406164802355904672643328340437227517920904548502242372890083867248567\
48890151285344037131596935899778208399066110858192271151327800164483394670687\
79715201028757410322175004905388730031192972331293242874892174576321761346339\
82994079438393980673573661684171635316054562738275959498`406.4933570277133 + 
     3.2835265828507315011925474175542129490449214167341128413019436498681779\
85755814113079504152207011058812318418234974644128531301505533290134498591080\
84362638319272679542785452152253064892575894834434831643386722496608048964782\
87308737130334881995682857742892536985169846895198258949967405976362085387379\
06829407947748723389008181826747251333778674413919092401249845167285310816342\
6395419788919991571552464194618993545363900383`406.4910851511173*I, 
   U5 -> 0.326217636417679230812563413246314326217985289596196007876114002160\
79697496880740449169820158593185197353841825863856426828927661568044168514491\
08650798363754635269388509086544623798343385489260250201618821620739343518274\
61751823715818148399670005312359199367227867341943893944239478101259418515100\
39904863440651179008940169298569928631968855845395334608221306081658501525669\
12892204985726405768638730198533155837592240758967`406.48968588283634 - 
     0.7332231541880540033180676531774574887479441433542019316195993453329356\
62298707566708456867791821750282260220211288397861689090810081810601389705677\
24665467171858043087247435257994033707783993244939219005099809981170461165387\
83479650110219476723129973299391595536687666066951791752681561731824539765679\
02522614991555909408523873846271544619965453530239099771944099745596724148043\
1985824223670381016130961019995015815209474797`406.4935637560152*I, 
   U6 -> 4.657422624455959604876553794895205445165572509367368981442758308214\
30990520567537631522156149216751800873355433043413863878810213771559158331652\
85596515374302798524599015458626727612097540277399834176736893166153282915182\
79012676845471912063584605038299253820473527622251028486093454286401502167381\
35184803136936032028275987475451644805336972091083946933739721803433400150929\
4292075327757135335417244370320535538250394636557`406.49293478827525 + 
     5.1136986149754812633305783825303259672418432704475618734214913294463084\
01057191358508519322663026572791938307087761060104160848265027866478404105466\
50042564696554750865987766551575632882677927782889700575754505022060293237288\
68679244098567781130156791645924519642841080802464379021297707004406171145985\
29861794414933519074057930487820769809879322202580492946273482765535920995250\
8556148352101124442137874992739837199784734713`406.4922475013241*I, 
   U7 -> -9.78411471297003271749428770921318340574525788692043457249490845940\
86077068944448180661852844581743464994011560770912714040521097015047408638613\
02804270227183247797766214738672882035082389512706540770754185371231226526447\
24978581052735536578997608849585311146708956464046322943685091577206947549641\
94533560207681559654463799539324438578343990221115635636399909831924879451336\
892965452018381927171036365922987112685252092469791`405.9133679095989 - 
     5.6991740763261346152121066891228227880351874837779642392957236318665469\
41327821638986488637463448794820915202395141075732659919508715082120628187855\
51546488925394094318359096258735884368813061630972889878595217082611524650626\
47678753704069357879981220879616929084221149847025959514264596748420324640536\
87279553790631897216827119698726022207661332356245691303532463600919171354677\
416309394191557439582010337260408897494927072`405.57434252016765*I, 
   U8 -> 0.196405525148908919092205343064860671049427311675943127228997341263\
27295815257890369522529885551080846529539411039650726186501295536891986965853\
55538157230298721036595619841042285965455071187701302838839717197753763124149\
43583555780286101918975921643952749599291194446633825947432059950569091799128\
90502354416887842693051915659472226229849405223162781226124534746571546155336\
2332391641325268218755593286291122412798567879663`406.2509645247281 + 
     44.204085557825103660553983525254209018158485860727810842052234640784644\
58733894452675378570393630979561738565887841165833078202093627635800816298096\
96611209308840585289943554481571926280540646931450786753247299167895832912442\
72325739335647378055274334315637342099574299695350281973874260231036669113331\
33804473144636998930549707555911467548028336749184062686620363753047895433007\
02911891988153183668218149492960408811149257375`406.4939884885499*I, 
   U9 -> 0.146227707218754095953618850028214357878401114427088610141446057292\
97184390596235462125558353883793746230067400385006624851655561469663638958322\
20139989160875262516157395392111092122520124061427162260573739354696431013383\
62015319963703674779025671734292907842517664659323313309398512811738368606020\
82356118447837857029062716756521856232891955350534079222783779637612514165551\
4348301057390337396440050076175104000250957362091`406.4887584114084 + 
     0.7981664926067811105562872203537855755884602058168982101393912102345986\
04870843599779700569936492187522394325166655310312517739693752612517804570668\
24018591949592380470057640273007546063546617113256439222739817888300944628117\
01293879288644318640492161715040617255049713515756018640999269515741624115488\
45691302573797105275790695942727055633262572033202229114568101195928429131034\
0919033803533092907423118689525092687263872179`406.4936479880791*I}, 
  {U0 -> 7.940338325765091873515853441830962961428622513411396976671993447758\
09153017969567210884496860114554428492453117985701417858642240777945063669976\
59218221037591476173430682672378901546564813520301309268098864679567746347578\
33479223770452412296138972203965333314346711804064589592998395222324516256903\
49402345095799302977545448865513364619429417467147491393784438515991557091841\
03450620138229339089775838724258130661670916090908`403.46961742996007 - 
     85.511496210819307090211217675651566626808217639431647578889400781670769\
21653606746215676303488534359973162874818963561416102202150921777662751866623\
77888482740571650633567645163751722324102846478624552743836061702680989499945\
29734278115933438576143732706496454709695273006741988025897073487006775592953\
20857522129626785948747172180547547970999018115182198872235234343078050494009\
8457950100498026579270833967550398741231036042`404.5413487980448*I, 
   U1 -> 12.68995021880156488912506290115122152118929369737184281759570472098\
77754017069567476525640117557494396235560541692732222266351629908880243722017\
05682300450575500514824267147217317442758757281390670688802314639509177021446\
62829975438199622514812978601064023105018805953749887466799667483906754240526\
32722798441215107020573795879094590303203723259881063863839551020393287477358\
922468952906643123231237291404097612500678562625784`404.677690748534 - 
     38.942438347104399317796703554244905651919467675800367405362962319866515\
97249933650583086236565397397460152505165968612001705508809563571552716675912\
60834959207978324654152848630011197409624895838970756659136113792435529880936\
82373419688934543434450091072220918719522756302770259319946573411724123259798\
53260727037850220209481765549861018686452039749389707803241495279621183354650\
95128740983839161458104015326267714840715105687`404.8115476836877*I, 
   U2 -> 1.`498.8860566476931, U3 -> 40.8855035024746501807388291076961177135\
07189940004513258692356774211710100812058686809653398323860030763979516566530\
96468839425330276293153970081225742026796874228175449530754332134209986094064\
90888614862945212974389428503478524833079456398166435840808219473650393617579\
52738767080092778994914537054861901097493860183014637779258968865317720747679\
76480237346068268137802780535021264926724905347021972286074796607263997856304\
95`404.72202400009763 + 65.57235253373157810125795639864581899947490406097697\
82589910202183995317226757885315904476707534389411359394013306389411326445768\
11656786775452009463942763223685386150170424565089341988887236332867104990274\
62853572517429030356340500503690661912668355448767914449551302090474564148907\
14752692999213976742869380975780280993046608610105683578562097614283929939471\
306191768352434842926975610219959418745758646272458289341671500268`404.799347\
2401175*I, U4 -> 15.808049185894804529330589461199850338333557776412713809758\
39187222563954102908924518798953092260668011685563181284280745609117611375926\
12265095443140914688304676612762462260724142349536366639509256330518996043843\
89698516622614873417091520396317396603944985949343166140961587322127881192975\
93691755345321863963663031100728058757616648214565189759143774304761080246946\
72320852284341934814211169177652672639577469098694803866386`404.79334440353136 \
- 12.220664433860941350355991968248064639059213343574040956283139101445745129\
80396903445859878945738309547082592417937884450968007229449630154175832546324\
27264859203300720114759954691035171296343063534554704074283271614917943891015\
20167814842790279018715337449765815182922802474838966831586467499680726123070\
71237019887393348805051850848159023585127327323686790469073381294754651493977\
14425145647447628533951901275199775117376013`404.7435377185544*I, 
   U5 -> 26.93685934225935048842499972880581868386011230339473548166432936446\
91047133271934574173375185469805076890364294327713743234325408617558379580032\
07041617911654937984851559952872183208495746570990245598063441140311758519065\
74876086277642819895478430333702321968849534637087056376875734808907839005028\
99163813946665427983412933402830427080946653342268019777352937882182612636019\
384700533419298845672171326531589496714361909034002`404.8054671947155 + 
     12.745558786595018175115556557490437794629512074785275551543371748175741\
30665978219733782597336050093875020630265868202113801277685821887429318787895\
98086716980218857183362503941805772878110423352409314366458784715431090375417\
00030587027191929100622890042460240753673461521040802614128108624169454674410\
29154752549042229800414091897092436190081565428625897231928341918049610782652\
21608898276813719318771761893301927836282343022`404.74036155846426*I, 
   U6 -> -15.3007892805205904829391286720377679025145319210578355221925990049\
35922385330248376834658329055747693271967037770423304407647355173026013903347\
01214566352271567571185741733982207082776847741577197290052300561869070851492\
71443191511964833762628605734546689519845949781599265357223583417042457949882\
23818840964408929185581395246805613102103192641434451975786256564937748609424\
2776164870689052510892533926980063281513339819386265`404.71135897876013 - 
     26.981402695165272872384608094878849185657383687486193873355560051890286\
96257323766689930970231392777174708568115678196128279853585380602467339187675\
25353245854467550685375392108427879165916467082485268852840595860534417723625\
42910315162075167329216050947440989195322320783984934089882164323765760559273\
48827391776097435751317669362824616915932439749776937133435644213859037042954\
73549311237981848696058718503230014915182829263`404.8016340982274*I, 
   U7 -> -79.0526197834888142045516073899100674235625771014111543234269374671\
64238025761422442560297404747609613357675690719196900596895978800420553272973\
47707201154371800001693869066092423877805102265281206628448491416242206393597\
41185462295320337258794932952763073614524765845642711867249637484100934012358\
80195503142240088898982460466063559312692794257727609597067810263822673023413\
513500754692170758079445222362678057454669203239817`403.76553891368275 + 
     66.026585499922203895281483684766277889632793568175111388754876807115784\
33771645584851527735320759308689227192767303440229220395542850570431516899005\
56988020260746546469694278417266904352862472593109100865534004264814911303872\
77386944045045369808478046041622877700575361112149721103689630727021293886033\
39296182396380802691571237171319001477966196443382760896088734306073175911787\
0900878518748170918368986294866523541864606118`403.685401931175*I, 
   U8 -> 46.78141362104589035866229398079084568246109104643520063375598407320\
53993404420449310543009686293003585395793980734206689310440891722179888838159\
56727737575438006319091936639718812306898721015058596348425943904401633999576\
12700590560486291568653224626148532735787208702389794543447999715207332131077\
23358917255024372578987961292125987766398677444858299315585726615515452839017\
428331601012265796139376867420826381752250731664269`404.7988686584356 + 
     26.326430985287215292457029681849372095294310041496682195389606975055915\
56990762134793384308668488668632896913086818326515012351222255475154252143256\
33284632556031388766109048628549457213694193165835946516658930499729706260489\
22877306059522992633535855669901191359097739716026842863019234693150178936564\
10223336245321580376518259680941443144112522629361116619984280429813826387774\
91679295801014391863863442783447594470839863615`404.75506285628*I, 
   U9 -> 32.91872428950333578971381043020231374554146516145855531200551165246\
89238269508212085118376361897662149969596126045777713115915072050686824628321\
62467895576606417749624690858845409098521590572686247857000997946914272852491\
31877574006822176028072341941942037745736270734578246033562776474703453948296\
68773607333500888982047012749666068418232541485569190997365159479846896938266\
295798969647168241760550000878416409712772214915499`404.70672774091065 + 
     60.370722791660043192938356654428515783306812354603088768117234333086550\
59096342772500815051946178881032600921170295362081578837707450145422719858717\
65486226861086317752391148123467522810979160173401940091692481709130611951391\
07936673799584581681245381118756765577114861298862160135216289676686575944705\
51576580555877213919799311040799223480116733793678118318361864958648709190182\
63532497872473949009414223954624046204894267648`404.8025211915066*I}, 
  {U0 -> -7.47562248066281562869619465191495494474729079970813620590958210441\
16337135623652080595422617667816501593340597353466602709889453135622966401083\
45182495484031954863330376594153991562019007658002396401181765045015861656784\
98617130788917331673032451343911318435363552796204515958944387119796226754052\
70590413859251860006936348666857376508926695564559962949465345066054058933464\
470358653445420331310998747853612567004074977360377`404.0281516691778 + 
     8.8977759643441597125793856565521454225081098060769822684290922352729136\
87652434072586270366107134547013655674907765739781239700703669057304587737176\
61473580437235155168233125061062306706436610973554692370591846344773871382576\
63221596162821019252565957087486766476422901457917234115922109174372484219209\
26981930853143217543569346882521769345503607753848373597811105999391658624069\
9020837638801531717818283835557982487718734424`404.17649907552413*I, 
   U1 -> 0.486182252634710162543617883667138105145827589508651406594298385923\
39386256717373721707485791028363672146659912621628181244514480178959813724508\
74316374620890776380496288987510786182783870720661902353790419601531466870056\
49100779424811353122114891843360444464024539136748714994434520070211079590035\
76890543683339337818361846737463970633151763103256893364618720203546339727636\
67522808235524754994199030489159886084897813263721`404.24208875770563 + 
     7.7743869033857195086198377398519818734454556425814346247454671197439011\
78937222275145258642573576448281424020923131228510745834695782696192108733767\
00531578343091443099412453603552847651780507749621205612499232585881520313081\
84875238412921615018964312051533033758089379121339232298736302542676606555488\
00903155829180886494404287312596824908844171786507921482591840369578175686848\
7304484277703231190638991294353453802555260175`404.694309419466*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -5.50260223827464685997916062752713944622816800117453052214640687377\
58535006970731882763913687712246288838433136648092078632767406532283381232377\
45491998817584964119068149400227862021911130051243976768638242172525187595121\
90792175687959305568206134254504658988766353960866079059262943634432633423823\
61819525841749867329660022799408355752675719933161119073124043032869287438365\
034108369276372767344162547612596980453276070677615`404.5815606924689 - 
     14.943490389281152304006536923513559393827336637083410304916876572753890\
65171969490285156587951211696106294766191435361531689097568582624551445201734\
22896838344376922635578867383058470784178019201314719694878375647176069226352\
17916682706337159771815832891150750989943494445283431751617841296620563392357\
49546939381096286545870667465523009231137166346151025336027586135062564537551\
52536809147117558236403943446958708448015726418`404.68669398088844*I, 
   U4 -> 43.68781513602316500704361906779880450872805344738035020277218878549\
22154553436055772485081632891414987686104633830852902070582043562956110626453\
62682446636554109799162311689953094682705451245270050631803716871670287777209\
75716704506715667152564769519048567244203566171558709353364397163649374070683\
17649170079180549951497641267500292686567875495200125709063580169261240313536\
852695586165388050353442196983825844809939121452656`404.6728031963977 - 
     41.058331583988515607619551649809121682035413719421928489654688889205247\
01857580159384078137253314398357735620414360673889387202394823036893521511256\
51036754692743752016393295392733642571587352954720934954525576332784816966192\
51985323437762834161023197649102526915973249086676948841310890299591534018220\
33074314320147810193349795582753971670199651977447409294056047706581703301275\
13391016691564259709123333871462106747585968933`404.65084105045054*I, 
   U5 -> 0.752528335243311929300014240440834085523212204435447312545021913322\
81623646525212963418584987096722289710918522347456173635558499643356073794415\
41297373012493410085655418967825479490060739632185838147932761901098473742385\
05551136609406765952822104511928161299800241237974054658059617832793934906260\
28858323698392674162286916926104869388448109113786162434287824824127333114455\
01491261026711496383216901053792435216032069729092`404.66991419637924 - 
     0.7984354488833350525678215478263400643150984043343329796845874879580294\
38863852374676235689476067246177187249870577825772610817788734031194839570096\
16282189780831268522449400466237741024484257875669274020555158368409729331525\
14302121804565410546391450872532406730061358422524811021316302568060789812881\
69270561305742452191045452061138521815642567503849855326220591564187869408810\
2709829013021203134220043600924847429042378755`404.65640369260126*I, 
   U6 -> 47.29733713478200058070190291481609305108223407495840499313962490513\
26181124341376290414517706608408055907839965856690106327068768050465766495494\
83693142001486085380433978314700645950053241307733977999703991280660265694536\
62090351039125300627527482171319291164692453214715468611015680393017385845858\
06845508262487045639625553731376286241011281261417767747322917791226322364951\
038656768708536612529988899826629219056491532884936`404.67837564810714 - 
     33.501454227405419223602959747079841201168873632000047561138475461534384\
71420426234584213917624090270170230867423568008688189268807795774872199866068\
59160342292566829375684598761586830816967839396094040401185768415969281644763\
13023553064229431640407428769616738002418647994246665614273755924908361205083\
00622152032146337398548691456770567634824619240521303255610271963970210277585\
65613804947278340980185616487783396302962891595`404.6353074185241*I, 
   U7 -> -87.2281881088835904098714562589683789348209511579891278336958885133\
19403476812520266911427610025727242270775201044541446704564594600770942285370\
51061477712241640834681794605067629670960886374663718280380658447834919739818\
38008178076671153534267350540649511793181548817273945405015451911668868554965\
90566573065445977241793381962391445560108534268602661043089533277346182178497\
0932301127378434439306549430087712385120793695004368`404.019959498941 + 
     82.788803929400246243025883230913849902233420239530316115555170494459772\
74198767565110480098660672818802266583818824827797843390510003736865577190359\
15491261296772638769639353878895402043351657383742598104793376654015758042894\
69298996930790294083438614952279492380484375885510974557663062420126349882123\
39098331648237847045933522686648019184292012192902346845213055786054885547209\
64432270878179389651471498257639765119753684902`404.0193105726678*I, 
   U8 -> 969.8088441339203960031100140910761786771910600707849246710303030181\
07951529635739241272141406757331538281787922211049007090296139576984346561856\
18875150379156222670776421992303632555451026922846900213993898403947689259712\
78409186335681877053153083866266617446899082554136667140583918225176800959840\
38421263548160761874693984904666906512039011130328040632313459844998955353551\
2475943446595142786198930720608449867898938028118826`404.6765581694781 - 
     759.83856895741053647614284825420774192277808093573934192146154846523390\
64895033138942937699566246016746124551562505006738280452595317649664898557183\
36226784812306677410824214883372570354929126441005325970230382126296768078799\
91071831610023361176216959184522847548582806806659713564794745774534409594555\
63178538104527828455858820504927955954638921858993057187047374566047217074756\
587830581143890110707786334742731280351086823551`404.6412924585023*I, 
   U9 -> -0.22958433717279035531844586842101383205940172756903310705586134512\
24366042542106405426155195219653190528005167790319857904598615832050982525904\
62896098136523937094576929952376219154825834075342836114786737178495222695432\
41108759736044389493595201587913304183512327430054092271137193626555304355551\
18831250900211301466380184278869298360101016838953182794572078947745958803931\
049078310803273088853484358805676998539482388664063`404.67317807094065 + 
     0.2121692657202412044729071076220871789699525177073927792639187124056061\
44288393185170792452468429441519545940705647153613690516750885483861721598794\
74567595569211172950388455565452752415720931230540102930061108361646618116943\
66222515443200626336317243851292804659451958310634229804237993682913447898938\
09390374965603868621479792268832698669371473329921689976072842747009462695341\
1690835113869354192399188246802160638369170244`404.65002150065413*I}, 
  {U0 -> -0.58271333215687089372930171494416833566141768886541783953525349152\
13226268653078254142758333884938687297517624358052433596009828939543106633310\
49865057971135131228641551803507667123925862416157446857013918746224970872272\
82670017464228498215851838113804287870580190711716043668666574650808192360729\
17124772627693420202847802839344593335569595980684315831708182544440307241560\
987795236024393560813623224605246347045629634181987`404.3078590217944 + 
     1.3297209526839024052436878303566523385988827666265015404599644900574540\
93762181763380936680458029256732821906521436293170015821352940431089612883851\
54521925540658128350796499584153022754973943260008636626118966106553086745963\
64668312508394268875175395155976004970126125788418105507039900900989895731465\
27674969084860876878519828472198615815738888035011933191924334036554788603565\
5673128256949828586101449703605405541835927813`404.6420598016764*I, 
   U1 -> -1.73083435733772765758976469863097573088199421387080330844737482698\
52982300896784026390501877144738155719479086947085486185037767897205168005533\
06706472888718227437387497783749310198986522722208107037692872754179123147590\
21460081931754504405656757823791437855220620773897561279333281253961260624665\
57493275164569296976201125731877079865960575809376288788094294352224511548970\
21313048304622160930357019857067819566874446032992`405.0033008306989 - 
     0.9761706230754731686820300094129909360480466449259087506439801469733699\
86094877684700821121150118016585292557484120863182313325297532060008197779881\
07617107990632329182575103956950564323311230869702171821121147048677349083900\
87957759799942756678286487391096727991218636501990576038034832930913539895158\
06152012692562602600867580607139159671131517672271840518387411719430259751524\
7319842230491592030008351892327937183623857741`404.93848384286633*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -0.00301504810142742367935103996008680306043950072512512007575619386\
26970795209499865883391091457981231360482825367335977945653840097836030735846\
05677559201645039524225865342121886237511828586420301862687857077726220763109\
35231889253022708949069586421183143202735137702977897777717996403389940349187\
48346673745529730336830851052837620724412258853583691096236983212648151885643\
003283545761580949955970118688992986452834115005766`403.71659123204984 + 
     0.2583117442722832116313035162554783403481781633531874829466250579472763\
61517002175140999138158806180516595357307229726614018820087572684470700846684\
25098329932816041689067614534499353918797298863904301219705320377911530772563\
42899145180516492409250434871263902678423594622539304227701374767364630720684\
81487522321817421282817489474646240712515730227053959199884167758665976199197\
7862034129106658416451497513347219594372862247`405.0301142768394*I, 
   U4 -> -3.06162149925003759594600671272602298721871356056809111830783868871\
08142647359957325558186938044000008758668397513432612834060517710234633067453\
29552328315967505848722439165509911840056122840134091030037966654725997441328\
22598464422704608324129113947277410604668114879169459967621850395090867426521\
41685165251937614763363846470858018129209150835180469425828837144909448514822\
315240234492914952917006101157209147392059842493844`404.9925313805772 + 
     2.4358296806975784369914962905921882883255146716917678875180714079639692\
00005446960066534220606031909819908897070371313518719644579186390711227542007\
22409514443564840020123896070126381395849438121123763135446671982832199038727\
27996915271089476415866122012482238010065588101505991012103738353501695457099\
70677797951479682361621007114860639263458654998383683413592368654924258136646\
4659123529651523527776501460547037482250264289`404.9467876178519*I, 
   U5 -> -3.72228722778585654797603521274883693774547262552900480388447756486\
29577611690949438350884963161316083035622811056137233271423589310247688182898\
92248954481283925564134694610729848301343726405659721997037961415967750663350\
46734714848773348869647985797850589173340281201496836902527831448145214559064\
63879461314271659766890371914721130430414305984421045086467376833973286049776\
996006070516285777675039317259483488411659462355331`405.0069581852966 + 
     1.8113734489423765426232558393079845299314959059013762384146615193837732\
89450071117011211030096890379130461561273352470882182908624206531878791012154\
69266939767613061368291674882957360758907605610943120498998324370656018260476\
46574672260967285230531609741076072213574798967306043724394992380077348148865\
43060459288878226555971191407620992757650498797464317193812659853455014759969\
6736522771045849751884388426971669270954212932`404.88536923518484*I, 
   U6 -> 0.134366242267864606839179123920815415480445101724673192835160061717\
58564245683363017466950257206124374330104918260811305119523317969318329514597\
60639244742416390957054931713776956620884203573645167705157541440964422078867\
70992491480756625739037272972189987106236544764807025897387735489450857720544\
24617232976144146034498811199334832502902649795733624327228384927961425469399\
90222727581720472349362367811769190648654773747617`404.92523667911354 + 
     0.2047978519184777874282060122376237787078091839573697676900848730152913\
50964186075054960144191782981155853463264805841987024990496094592758415281867\
70541519760779208564852771361291925255234395323399377473222436787507390814416\
35431625562224437732441868113313277433405032819800371968657401213957991526755\
27726444508109334023488261663163419217015966223075818333804277224495116599705\
5187091874788199159068553482794624425057940041`404.9989861924532*I, 
   U7 -> 0.125207309166303991882273981110841901087835094468753192177988244228\
91496382569471385527661578384817971871452351512294001119601824110263501576277\
27774741933066663802665875448540808654482562742534188536836488391879308476834\
95192556135712892477032114450834012885875139987966248501041710749194163642691\
58059202125755619379977451826372737522107241767828544582985335034011980647096\
9749150254130099791203526290440760006431392077818`402.3767179682795 - 
     0.0031426979358965832037458371804249570393306335004996823021910076184786\
66883276725113611010881174342868435356341462119756807725622807762515883227648\
63683513672711240691090540227928527078796583530166743591001461386177624656452\
45516400902026149613768571861814849707282766674283368987417230175775400097284\
25778873582685949299362999496326040900187446763823563302997862159497049858792\
7140848087682231095306784779499261289763663618`400.83448805753034*I, 
   U8 -> 7.299114623299252413682179328408843244377030359422475813341921545374\
28305706375713687493373785500500245860016718769291252516491864101407931737236\
15341428022143113354397033996795528140542216567054203929435046761689334614762\
19657611168932479775567379729996509384244959827556908727534658781050142915525\
27828863972607662425590644026460482057978905579503288154435653349898118603124\
72621059986515234660063042875268442006066289660477`405.00713524820776 - 
     3.5247458658684841054671305257567718412173058429065241469167329850886401\
12563492821194276367639126151629680647441718287666821562941624179180260533470\
79652701739851984653146952564607852526776070316133563535631051703401632679779\
86410119726849797922555035534847707690155796262977593213396523305989432989520\
04595352639023929023984037402881094644247672250392968893405368834374515126952\
4776264077545279583765376020460321267047582163`404.8842319860183*I, 
   U9 -> 43.87238276951699080490731033939078993151828111438686845957417052401\
38401999797309537719497372707306110983590384181498470459445347293925930260513\
31930639492154850584474873132010771478238384249597064501184688021924516582384\
84794092256567222961027224447470070394389441988235749626800442308861978602537\
02952764259752410156572628281393547019451396089394379355557756864668972175075\
578181683653329817286672941404358671675224017190603`405.0157544624122 + 
     13.302931017896831448973182892421893473823849645073615453066655347654336\
12244979662754535342039974975326356394714469622025534290300653265755019076074\
92040641781792852197643246600595254239191928473768482313902342700605249946244\
28309644362183440852770599348476850629784183480599663684200793572405228415564\
10735758320463129302985089270616356524739914416978314234025655367840162171335\
6572481571638276288332430126578232085167487703`404.82966018462736*I}, 
  {U0 -> -2.87980298709245958710555451577848572483168038127481839861144815131\
10102051721567841309397467434646289344502306368626839419439389062005484303919\
25587096704187561659277090652220031855875720094278591723296907395126531540568\
72066500614497003243712501493099238425122458108264275593542543695129301719757\
49192409021262443268218773925749144191534493213800637204094626846656432234037\
083369908348794742726526923833432315472160221728743`403.7791186524884 + 
     7.3736715208742912620913392109246854726350674238500621080019567478381726\
87272540981401030103093850091139261565815965294416903768154617040969432178373\
45713898366350948709296041135381313262976907182767610530439549594393521085591\
64398833389828754663774081637507390279472624533377819277554752608021785131244\
44111339427873547961810032044129993044693058442845012379588925934990122798192\
2555997707636180690056302837961672274342749679`404.23758126082606*I, 
   U1 -> -0.10949739946611548566214585785010120507819983635045533041299768771\
02762233465234510070988158873014502664951127282120662090971638405222815899231\
07982411391458228108051514188535592278728030599043685836606002933430022154903\
90958352910152282162573101529717646058914397702796393096104017816625149985409\
41934726169353263576646222140550974127911773006804176055195593364815748717450\
930109078913419120461301318599896919308049757766784`403.59274011964754 + 
     5.0034165762496349553648706757094090110085971042240367842852541983236672\
71623696216974267499968176509921195439684098275378760855792744838911947542309\
93937423310919682222605509689115411504458606582751500881557203765377016275560\
22149955269337080862876359625279445299321623718564467287704488079996572671820\
61060110295202298385246287743133994316113755836850529579387082934526155480337\
3934629131190141074105613565159119821360329898`404.6799913961167*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -5.04777712718896706020452123933820875628078640059229813895981662464\
33748885345678734850103482181331252152308782101314402619351471548722538561198\
10867957784971198701427761485916573910890002209601742065157460247361203516621\
43567264122534143495141508756519092152557952494962656780319845068639769292900\
51171932870225223795462854347268525555578837842454475522405094215040372140584\
793456782392209856736427904342573140032475789583377`404.5690609287965 - 
     8.7516450886451075724536200910626254867718449330060956815654167032992901\
01526662415393844752505706961190920948070571525903893510715915985575362493876\
65508300531605395435363569140953600068202551799488892828375896615911726427310\
83867554167281501538247812435995667221589841192502796026311636346048726266014\
35773946270757320038897182815812574924956532405320938909389152824558744249350\
7534831604057042649392806418746964049072857056`404.65107150728505*I, 
   U4 -> 9.199850424855655243317202026700146375323456663354605260638840011727\
40558292014317522218522065561061866560641101187028632772104181832710382301884\
96716579306404222375180888228364707149580417255320463571875789394770817643444\
45525942615052632214781191257564793124329262993484026678734907349940859717534\
47522171249023089949323104745978823937288034118063120704724983334657656341239\
36825818590643471525142851414600757566501410150385`404.5287923496172 - 
     19.717637081510332808422135109323915962718962978316433883538595841755129\
50845693613513182315654955302706255507287393566829579961401099635159448682349\
10417048868810259872033442829753499000389968925755819371421117388769383603347\
92394148780452017000101518297960349232823012273295051202541386505277489706869\
49017289504409113085124968085591960096811189088290787417358301125654800532602\
11437462258072532237194447668940938051873675625`404.6566637053012*I, 
   U5 -> 0.803756353044089956169423019755297826019533724006109831539154957293\
22932835652771820469044593926796865366876769225624010076028110444020965529953\
73036354364613250943632764799893914123558676381611671661268569815365562028877\
57385133497924912539082518969547243805770480867219418136347381551729383507967\
60555083403593650536472283598609444471007070842675216259959677386005841224129\
56851852199889400138384563328416743195184591301999`404.6040249293582 - 
     0.9930291848597859144392199185251866791041204022950162367187437556562991\
30695005720152982714732874015760552266629272626707203940459490443541771285008\
57939185786949002331157958689203889099707056686124426511413017107275150282462\
45440429870207158081437879543973797227628726673773491189404978060734196637261\
27487739082548886085914801993775646923803604324883371960989623121465563800839\
9030780918102607284289059486822593820559118356`404.639498409309*I, 
   U6 -> 12.90792763595193054745443386266905281073345177163461298393663866020\
71220746432592998972841510812824461812257482046294519313852346953907704947549\
62869018680986442986897804416500069057820406328506304849441010017471686704393\
32801113239363145294176392156789400108989431411641829701295633539167300729996\
13057709514023439441897481363044143045301231221816412467220462374595974890213\
318813383835666258786140314505520469360873147909235`404.6073681712782 - 
     15.472477261209211072147711962083777679019097141064853033372418264943658\
29229101645445433665553380026363083081025365123967278787864466180645000016634\
89946316373447017456405139840002257549460431453810819520175806039238273426111\
44577431777956638850688257379831881339264309365282573817069694836547142422297\
14874745331452352370912834440604261060073316947389899557350370149229024207518\
94477497003970223371620911522281336153728219153`404.6382800076793*I, 
   U7 -> -18.3543322279158891972271794280828841199826208321521138203982711936\
11507241602953625416605284837408134263091409884779329712669815299231780014133\
43006802291109351972487123461991303858672127929305898268077968151804647904927\
78122088661040145928202135724426847633062673059172786114789057027932103154382\
38739320389259313849134572291011652706607354971873469394352603740232193265835\
9535433092060083833404311006100695650109496579706994`403.8201012902664 + 
     40.093857028179686171769852919375469028588048818235426338590930885307659\
44481931392588778857902389301006068683898296243129911197029078372053676912381\
06079399973331196210211155100637352307659437704937103439109785778548456265823\
24282610645215450270795619027607863226615915309150687952935206046286036241752\
72076740692064262527020364936121695411970743917750248945012734141924247601967\
95878853011712064944367106989603266792938247809`404.1255389028962*I, 
   U8 -> 99.94429717592721146330098704276566860800900127339341216180567971048\
93149471488594173936828496710274289553952210685479960543058114480527567669667\
81546217371355434790900943459991259911003561120050947111130923322981503368315\
88999053852918180021407765246252472771548290140223280762189228209306150808860\
62328424273571107580125739588839635207085801247252431936716018781937120233581\
782165547121386547859044599124286832110852461478639`404.52000764838823 - 
     225.86167646229688539783932419243898467087200747066086648443217274325203\
74476657807453110419385097232434880437987145658049741684844615434309468288111\
61225883036459497231073356465204155264689386839755095539306479241154094430087\
59911276621023325771804215778157546757627177369055606309489207263581331460797\
58641394994949706249446855174195322221695838155731789037460154942802945933170\
974641860292061921626554738586221204242484568731`404.6578951787988*I, 
   U9 -> -0.52734376324910813831037092112962084806869839214811471970000516717\
44685996236021187357856990894593397876245570466856083058317752786588270077530\
49416369540843911963383196440982536711525884393749907976585416642533538880775\
97983314740075407728055286365891987461236757717249890046334887490772448967555\
77355625110048169782713789198304228057095614494783448218240097068935446505610\
00211649645217625156883405105413814835510873618378`404.6463621379872 + 
     0.3536846460431313051894025064167100806015655699499013325872281260042113\
70416009695175458094114053400696433010790530848377831324606321283278150675293\
60443227051132941317853248270242982652880468382137522149866065752195784395579\
27174728377841009049078257338646951524514257964454300477655747634632479573604\
01398966482169174946659014707892017233974370975610803726156073619911545654118\
6858450310814138099440913680149208794792128723`404.58981688556844*I}, 
  {U0 -> 4.922265514951555797848558102266732805427769211402492309352370756573\
22781550313590211117167934483463880477613418589056862470029159579778267272624\
50767922459806153501027976258051289340008683548748652053774458937524960398254\
46715993095787975518370082083658403290153326116172002478709365492660438099340\
00829476478633767384300826250739376375127269283041059987812928243819975549043\
75113714696950852168080292857154443702109856633425`400.9281983958116 + 
     1.0852734026541162183921883856287307801406152036325757072871410136695277\
08487809130315508303575127636170523838511567128282793520902518482645996754839\
78763095202274831600038561643750574537251485069674552562260235990958979168068\
94406428978982292671419472892399158603394336368279811327044656152672455177924\
16646759615304708305024707348011582985403892904372887641545176125565176620922\
7677556360806258554251485805607909068442391718`400.36589661683524*I, 
   U1 -> -3.02127018852321990871860587651845396935328146663645214177744778459\
25317355658397930736270229338791076856466502355519299652733125166045447197570\
46753998125514335583500058068306846899898766165940528929562228636330503439146\
37185519187457939508929672379415702820613013643189510594674653454272293664626\
58823933459602085307786150385518691552446527327367819108318752958891336016386\
25175127596711000659476848968400831617902621424464`401.5698544735853 - 
     6.1142341936314195748576622730745360692665012224387681113176728001118293\
96149221808038973341707563061235248590028058133243859542393145644907179499450\
93298781302602359336993915435043247504644658338759740440501518512880703481616\
55626273599343616417492728350689282385995139862063304902200394760431546505037\
55936378376508025301073219899343853310495455596192785888708281603250195816759\
8357752470811221437834750545283235139899205306`401.57167166445873*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.07286292780141663068381087552984642727\
80905213028593903696112157877113211544172835610115984262552829420619309226767\
82882145922560652397691905166906490821714631081710243205689472870338152376631\
98788161722367519136455222843596355992949757953090231216380977454433599829590\
15325042728555073220045843543539139905284107986094267090521467965035198771005\
43147427241221620799969650832310593438101630323400590495028100297322049257809\
4`401.3303525244046 + 9.09868845286566574272559875537430498891337163800302030\
90231052270171214924303752333064465460953225013040954599636288920012832884528\
63328784142167774972835512661617813017719040800448297433419958133645027274121\
10038137427798373650161439388509256625955868506879190094904944822529429170813\
71013840408857961478402010986250233204730585855298704866375261796954884872438\
51617637106597716540299964278916566659145053275637385570577857`401.5733448227\
6184*I, U4 -> -4.033552722867828338142562251233576434732469988057595370859855\
57939482686398916270924798337827894000613858890204801925729402567694685121409\
90823949135308547905318495425058491297549019133706890957802107956609214005545\
18948571798785316448806136980742938750461569006890413519156634927151406147785\
28057655902569389891403468915408281819436296967337311515559004103205544822347\
66088419812217698993063376925306945653657677361020624861`401.571501424323 + 
     2.1914147774272322206232590976725742659382662529216066407343674798739054\
75195101384867857268620687005918786091915202171073853523531400706127977038632\
30989776326882245492006473569117703833879470990404934953738280028479273360300\
42088280727303466195997522981970468159372813467568041247631359742710824893799\
52859609370808440444558949761619297120128619601789619321931449199482240509857\
8359692479564907503342464560644320301435643013`401.57017039095024*I, 
   U5 -> 3.181672491669491083876540720204438933673945265284485375248679604613\
66282492108272339567181371979995497764160460672940381859749397480092860446131\
27444019473453062295555537584957657034612228241953457962113263400746902026711\
95266698760822477495292946338898957739210294193864577917814733954109165050149\
32752447589261302195598151852436213052523409403690672630123243207174637917590\
88497418433722858709860473601252587935816715755159`401.57000739739686 - 
     3.1038672904283962054438977319961173464272314410266118846195574711405529\
04305674091215251521242894285415644975041884236572801497518613291354334683683\
94202890144096392437500520936238088419960217156301479953520694711906990654418\
18888131567930687996330512194546887142191915053903533309386970001952351929386\
56169011493877980803377887511137400675091166362123371000728758873970881291551\
7025228254517698003367770836498399110415851886`401.57158021470985*I, 
   U6 -> 3.698134963647776970135996538725315832174864319830947555520565468109\
49171975204806752113157929487629960738278914105611671903002935974530668760709\
20668568276686661660303182339654183894376487729911521971057143262064492425462\
64708903772022502335108051611997339829169687007064152989756498100839762254270\
91032476407439083826312662305890485961683404022948142893911183355687695102019\
39081503912546219767580358801604369919280428567445`401.57205596891345 + 
     2.7752723555298017724031773197766356046573897155212477559884828661963048\
79132952289467223550526607650201653905027099941693252999943617532909636895309\
60173350965040664997063282227683913271212899677374088692317244690627254179128\
73476574996572259963329499589733746724478488609870074164934410183121662174076\
55768182878799412504414981061329867934050629452308583263095164347273214314570\
2900298872970233649892798080686756007779275557`401.5687773789607*I, 
   U7 -> 8.772060215795988649254858623516463313602080134307103433698834214050\
02671955000546947072329716064749475051452618134842359462903980222499534789778\
03164205008951332951553284756068026425409153561217004675698019835213632665729\
63405220311261306503638394986741276092481852993470885071675539764600819626216\
62103852134572850115755103052835367030076236338544918792444832040521263655050\
47038590343735938736081329345155101125217924427046`400.64002577827404 - 
     9.6811507652139806771743630544924736755854160917675069329389544030671863\
79231852137566028634252976964232897535233633629623613189945461055601848620323\
15587633516838578244043919202317606936328891775568385190383990727925599593553\
30140865871770451910269012362493444683462071388774324647080096177347752391650\
89202491165694015631087313690148170753304449502186353932161862156949623218243\
0000861202092005940045439727048415811207847275`400.788711305452*I, 
   U8 -> 8.070466720801219713711725732196372755007198084774698164124309726390\
08747040224458901092954954590132029806827229637967957268561656004070499798139\
00177075317576065009589053401060853690654587792197109489971713672378312761753\
92748420703717787411290694350438341424093876393472218499785515535899118152752\
36939174198084149971042661788168741703355229411791779386288464179216827834166\
52085427038068672969289425905824940856707977114979`401.5724436033042 - 
     2.1908922748581548775028875442883594361346452639177165534935402051634231\
05107958023829699245095233753837875135576919034638498173219118887250870713575\
04248914563302280752280445173104882495556487597945243222847610669029811009530\
93349644202686165168425473161029276086416066957546192458176655062539382225404\
68902157506425446836500925487552632295234693337878419417286547460669454759620\
2002763820110771132143327572777612454792499457`401.5670011404448*I, 
   U9 -> -8.26060027321426194917631720131192296486802295550610099797296213646\
55043911666375391238607456210930662395304365508405716257057143057931049893741\
29140047532246561673594440830810593470072331224519622789982984908926212433673\
19524958215707344501456007236203498719965275860382052812650017374966623873577\
93907431977449127521880649215264921073363077632895927994689077819397930219858\
653537015127092679732519811317063399776621537079147`401.5732334839358 - 
     0.5952410910004263158668954621588223723082634545066841653578025314838736\
32575408672803965903044503457545749620458903618615131420101569991875327772400\
20293167932384095522628702742338864014829829666050001963462703221774833237717\
83441411116015222815534339775471015610636643983320370224298569975653340058431\
26689662535972228634407127395269857700847427148831665444093009364762451084613\
6465078055317910876572367169669290089716384474`401.5276257696598*I}, 
  {U0 -> -3.64493571296776271857090850696257272421089689177277257533163740854\
74643837005153113628697049356137341022554918704142041225569150007039207977765\
20258539302177414935296512780912412235165036490534061060018631401046039617745\
66031998619657028697961702845426802148888467273143874824910335294664837792172\
78154359500140477571404987730912104611071235827018806114601116102523015492064\
67791998456106084422405655371994153588640967572154`404.46157457074406 + 
     9.1208026124838727033072595537797754861217293370821101875039176492959097\
08561026076565592428185887453047252275418253953906107572425349849899801410970\
79051446891536117653916308509053625854354957966512608487709947874837454392855\
88890317628120830931777349899489946076573687914399833085234769913768636818085\
55300080967720707993780661065675385157516724766049562643813055792260705907943\
0673265880679336872574709623618535675576489646`404.9097499365529*I, 
   U1 -> 1.008889636822725753555868100539662992381255262887500768376274929662\
21753505239951977629503937702801299230361604406734401869874391991443942713590\
66966810873118558223465551171089713217560755579320552901997654270051315714223\
17015242729832608946328977529268294887174865136023744862765759019635356483860\
60201864673965547494749075750087474013335843256417165413926160840119263472184\
1037678301737093168525414437053003630354342478298`405.24625720446465 + 
     5.2959088956728459681122204970317601242374908738248502685366382999363361\
18606272153820735265710443871034090265804642524102917899768057375774666547415\
34227897878794625064460149273106633705649231009841170718282476611053807941458\
37288861750580854063667039873421714240026573294159494199726919866019062045935\
13369876390797308884286695384671654561094962934470529621844618091900672765495\
7635083016631313630848873847442588737545151229`405.2890801096104*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -7.13049957606592237334346821876843481404235636541559508077939989660\
84146440651983840695659382147196756465897958165001572914643266597432100370324\
11218522009430537746500781461869200292414868839506194324040076096566881935589\
72586366595651594707330161968903522370701059987664787725959906197479709675300\
69471524764199588729197196487667973569254851054302417909158556402302683729729\
183065523840909990916737806891661910269310157483472`405.2779578730666 - 
     9.9870079091264657597982655975658934124364547069293252042680736454320889\
27122660265832635469300589260256952665358023310823026379240914725612763500164\
18392418534425644807997803973837632877989157436789937116799581929648381037861\
69696995637136058209289988725094578519770851049097143915335025100820408368001\
79282420020229976856870070541708246876885143744576451140656025743321548258514\
8222958661463844037128827112459726676369810384`405.2867916124579*I, 
   U4 -> 7.614821718616416205809382183467784302257832580083034427861351451074\
81504878137235683974126898585103894977646796630154342918317018537639427642436\
37733630744695814654383835077009882597812292373018528681172076583649809406120\
21435020560513361525305151974104138496076732596347878162499346290880891012174\
63320823782625479602252947380810372551778219035204378222292724062475961138883\
18886435302514605671010691134959479868852789198368`405.2707918783885 - 
     33.900121551006211644513887348216147601140327081335500333086349843867069\
74613551740136849320955193793755236995903198604350451521939565038092792842492\
46988593009336424136664292109749177445980805585949122930656647641270773467088\
19284975924714443674345784172153477371718412025804280229403167765326422813219\
96115443679327368460013615313145472679137045448032793295666345269694534644791\
86931832254311700251820726225679458479326762701`405.2881245918317*I, 
   U5 -> 0.846253025418549371562865082729961493595386587157780923801611899999\
84170481314346930772199813966694955239164968124055795451442335593229891369772\
95566555557973541965459590857472001715311486727160692985520430707465970995773\
74591648253055067401523676944655379815189045935357657965077923006086023214818\
04352886687860740162989453158467315404590605624012533019869479851482294018160\
53263099377490127398429841075746167418335942149438`405.2854644120217 - 
     0.8621874244988888845906793555780605773206316155906458192122421406690238\
88009986406776853447153735327670933951579137430168580644259478554568045528243\
52833297476822001309755739774697432433570457635080375135949477781600544808261\
24383046021781564836301521857589532053570927015472121761755987379011785701076\
60293194154982667842813376134116806320667190494613091199279415930915762656171\
6254200879123910821689373435161590986779242441`405.2815537699946*I, 
   U6 -> 12.26901961770186668484365362897449855953695462294267358897096779801\
75099171164201790166865383455635523815396280020922423509564446044150701776185\
40560241131222247584011163546918301080246612349126611426815497760887811937914\
51059741309730393645316140652619188516659648608326800214097101556848662055435\
67865867806406225906777610093406487200619806163072244252208980248435149244178\
49539206070060980105166001850799037838361187651329`405.27972786957247 - 
     28.798519771461903891367253093315332472175536293565387562294406017934514\
38549771900307461287761548194460608652862737056471454069104977108786164839921\
46697843905800630182927860019320651912892756659564005929087226850383327643298\
59872275643907965502947753583459420344158283204698731395586155399307458228657\
48014506617449708090989603130464179294151817091782987759120672613225490394698\
99553437776214735570527022010679474676459091758`405.28636640955415*I, 
   U7 -> -15.1270887923573570048872791596069179426028820520330668494581554416\
76320381137939818327854634833470638653425826651564279140386386883221134851941\
92175157824303667606415024285579226979318128033317620403976695012823546814630\
37233682733911634896243203218957051471748751987405696158952093123257493836877\
11093260442957603833148835366374742581354232748201859972672379890609688958482\
6595977427411358542453548529371643574851877815065693`404.4449191112638 + 
     68.428737333645958201073287032002500473146628418507769971170822720768524\
56246131481595151625095273439881038734572188526108271347814810908670629025072\
95656036914616773944304146191006824332987870749922103126854649837702684386459\
76678160547910726651759494124760563434688591332579751445136736993875691503257\
77522059848302460188112725030527710782704518438262380169984561180131808558438\
42204527490211809601800601569943833014168492867`404.9927282822167*I, 
   U8 -> 10.22949591133616464625533745188103454414594339258246675878297898401\
70502629361453197460805351360140519569991783395504954734940487111518010537611\
30672109143063131574836516259022182377437116977362749872064913843297024288921\
62091829462828395850152337201431012022990073684561160326026544485374562051732\
93753783443231986013806116857810711181057453721976415293841514633809249423167\
652847122636314028941721796631250299497121145562165`405.0470813397039 - 
     505.17107789799291564897979177094132253847231759399163387069074008528782\
03250472492993317263037533883432099616046587668344253476469311298677991030909\
85934175248617345022442051309308777714796816689019318368987962559745665469563\
46805083208481787444639790950503307678121686703209166669769028299359052008156\
11731842565384263224465050186051397408167194604618551627559790182757034285951\
626378029081271491401392281805360649629276460109`405.2898270239637*I, 
   U9 -> -0.42076636110583296405189425819941023114782018760791173230090282774\
22755872073116946932026348915747531805621196834288737206659970226119179423745\
72492725639790422903156523193289816638244833002232432819104553989412755076531\
67847312377911367111429289226630772377866819259393853202444071494262868684782\
67919033838719454997381251586994297134274054340782369427715847463031546869173\
960177056262762868560725024778875231676849463788197`405.2881461735826 + 
     0.1699055800126922496036453840364507608162612626746462201590140418860246\
55420764205834246301931022500084872314243618037271562649014578326367860121446\
89391196562580131398845880844390780740277933730071468443012141829960693337291\
10720157769487409709439826787313138798804175809245334075925538634133621761734\
27150592761029865462467112500053867517157380506093351139582443415213463322359\
4384550584494484981041664335955205130749810402`405.26886062576443*I}, 
  {U0 -> -0.46090673324793226840400210703251288150408800167816293753241207220\
93517774241592785492298638244859454111741880621882815733743273229320796951013\
05981838495847501535940281368798397308920935527738655673118154910815799341206\
36564704672100030579959293876041217220343756595351070247287663320269621628430\
70999686290168354647683478723781711551590128539720460465187396856433172904075\
976589815522894272583752074701457412298225483207839`408.0769213424419 - 
     1.6320355594022970584910309398481784090566155153777802311606922186001492\
10877320576578702204594878259574507348016114800510841672927650887670517956109\
83628803554466801205509556809807577063814461613907736935240744865011691885745\
77358659560181616306336875219834579399794168884788740322243867327806334322124\
73504195740716475217321575392492884213606510038345130491365451995006938832390\
8726107854018222960609671365611415563907136077`408.58851486380587*I, 
   U1 -> -1.19669705444459587728790846149560502231598638934106918541483871282\
10844766511313306145013691034049311864152981535977236519644639441225779377461\
23194887276936671981764859918655462255031987649024567822042858521923664427868\
73388554134871273925057078888002537780035557126728770342571929780961169205597\
82510085845695992794484911235044031611800667182070340143602976703005553057643\
4365795110924850391595586650039150236810345945155`409.00166361134836 + 
     0.7017160735260573704587723343515363178574378611497611718208516344597433\
86920269692006711701098536685183258290155938124585564223299356406466288594922\
23324176997192517582074669280990463766757030378468035439542526202526438589993\
31843544564842511678456877815690400539294951324988840964909754261497789515409\
14501969949191637320294392169243645162642737524344173789794117169142624617397\
2965946675767013222164240527722722892477852108`408.91589995227787*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.39141379300474393424278847632966713775\
17434053376059111391565888475767555703419711791612211523642735309484791255106\
56588343450268845411609408113030884923105456673244033730308166163096887410014\
09078283605854920475316871141108638326192605946795388671666536131657645550445\
80501340370289085677032593031773218359641124838835865145576156602469920966276\
66011518740711760537814774698814815114000028131326785154877929213462994919738\
3`409.0096253461093 - 0.59856833211778668714495137243445602692717681123932938\
38691564576201369671329536593535114484110032877678632449653001580744299040345\
92980938438513197411591677199415543384544198658313858482627717373427471647649\
02279950549153731741642534928262561159240284752362285340136190938491734067067\
66132373064017922608948612572772084171008474970365925862502117735416161821290\
139406507305590595621447323145561042433521253244253566641567346`408.867373822\
06155*I, U4 -> 0.280717732255333630018916897371972784595109858398677081495694\
28933838749043255228941014427150963366878103769391089022484593730264489867456\
26108119598711458957109008436745773695280890660114153475629545194653750647571\
96234864231675644588327510055493444402295037555719557715332545478588810567547\
24244027163776020986499334354668915055243024600859426362708090202083803772625\
3574099976507622016360666207408397179665837188529799894`408.84319625453776 + 
     0.7466735879019831747644496750119887376599438503801799455385578212060994\
51929759747763797765872847847761015591310000513393080783347907009467106839752\
19104220335443805165049097213405302663832880554371485556649304810495524017220\
11111233028756684245340622700273890581516039645954637338833591130629600840315\
11626030036684634334078893188187381395741098052615885736035157840554386905624\
4668984783465297602009388910134091911990237221`409.01242416079367*I, 
   U5 -> -0.84254296593939113882842875327233320866925393461845789226620096405\
80826719851699926865057094440579613088690640116358402780008401113716029291577\
94920175367464006542344516620813635548092160908245640838581231542923672087729\
10698311431218088301793659040030100146398925178139664599948100981338134276319\
03477855798921312488370693114109895678307838682149345222668668829989587516484\
746676038401889231362419121796689035491903257883587`409.0142428335219 + 
     0.2872282217953941694037918575272155274446493945745192832042315894381206\
46271460197359702560882493414496034910791658310878617648976180508560029352396\
08331229180508328187270125216598500957981249818138665885970385449147048498981\
51150772386809244032730923066248788878878570310076281316990527421495458893627\
87209280670033683960447588136075379330815716909972908679580043826048314289888\
7910153211523616591096180603846917568619581118`408.82442665884565*I, 
   U6 -> 0.594201723452622397089064754253304048940935419989206890397321953001\
06689583029690933266469785368767668271340140919859671822541139342179381194936\
45599756417588277660030983515794002963284773717635610234777319810018739941973\
07795491708983368571760555225516323825090948698789545378416100130752821443719\
52335529984044094085163360190295856143588950919322448710604940564039676671204\
60257892998920211939173958773869847974237605252811`408.99202754184205 - 
     0.4630520654856433533184539276488845330456065372666841563241174862434789\
57430421854471414887653416820989986282388833730950777597595221300736774888761\
41539563579748678623036077368309983889545143260565448677376386461960343973345\
25874550883429323715211673658927305450763334337051497211892577926846537704355\
73248752292774483044336057640212939435855700105965195195988487911414408326967\
1792137893802364031748219897471124327995390013`408.9523955168144*I, 
   U7 -> -1.54530708985749136772595689880919022211801637132784844920766489594\
49117086769884432354843684537220141866118271062480278415767545170262307545437\
50850361294133121313694383093780139728372204633356367745606185373196559827416\
34532421956713408258471534404356800519156959207847746454626545624622182848052\
72807769648380409357196852053321130836820862929264980049434708766827079416413\
904200114654864082509288356588026374039294379720219`408.3590700097747 - 
     0.3088366118162774744664828601385256301217569409000479248005769732195906\
51254787658003558990227047040306086403952933896719151982047013814365004938765\
32972738453113383944307133273868205611282359888112317138357539904408054897416\
65891064182093494792929912532696069499174609986395947947925457650451171708344\
29152816384860815787323897004718296847790057697054186747770569020210207636490\
2089373736372711944102394417992084046926585373`407.7001394053184*I, 
   U8 -> -0.94895867562000932126116899155185704387127816737198425217920480666\
09598284596992966895049073979489944250026601220794460956060195027316428360617\
69303058466823813639604926882951059585122939984570782412797979270541183083855\
67241382045285371813393588468371231864125762460719459531279595422288910917315\
91254010479641781030941420597633712599643359578827086150419753133754939386274\
566798310231868249943035549055628865207874622405501`408.9759034143044 - 
     0.9769517362903538363412021301165282878781756917660107105590259553120273\
10812594329220429059008854339854865950211558376008437717242180552179788638326\
56832385778753168109792887799909562380356991892792181012666109527285299363777\
81120337539271426279865787799202715553560534890869554556745653803905059123728\
63213659250721036594965697969624393549603876805342343533491286479622159990362\
8776968974652359355933579293651334649762071194`408.98264147781265*I, 
   U9 -> -0.93395602027597086397211820020538233328707420189346289253581258395\
92211081569322294540291546703935401433275335574026121868826374388628192062762\
74246803437089523138486393532255880752424178037434727218983921847950114079722\
65075282111794090840661803202525829656719943029175658969444482266400397874926\
05820038677935483953913280501792168270490254179710135939425824045879975905694\
580597451685891016285199619577375894185294761948077`409.01584193138615 - 
     0.2897204418364380711210079156141657566878261278098106264348683092503465\
79915802011734450095613634053111147434748559825415061701710436783018505801384\
83774914817004788308373172867140915655061063664529800756875331814860808975308\
60645246684777797739177065869316654989567303692876247106814638316363262999631\
67328471031278933833046631783990618692402133833099973906239275879593876189610\
92604343789923781548254089505277407829109713`408.8088566193532*I}}, 
 {{U0 -> -1.63289337097625474283072536778149899710174938121526068667577061856\
22292378149774659395781406905872007127465941466202865943788621701534281617161\
79903486857714860822453292607635849398517671035653077153545882317536142518112\
07688176822267726775898504554967243222648489638046597163783824026177613293696\
14397464456413544779227719555541122329119383601671125976135304652158325673253\
838783779649916554852836268902543762909540846504257`404.91833041547824 - 
     0.0268824346240986377491130966930700923213590056971230950696507377039713\
84988382561751026023061458142585466050899744876231848872066361854162927953303\
02842091612796479450544284615941876233352995693828100914427958788168482652733\
05839704179087761685132106303858256732339797390527366782722539690834764915910\
22423012856890611622511528115262696285628370883506371368301582987229897965103\
6623313331401253701227758284666504117658705774`403.16011955309955*I, 
   U1 -> 2.260291100530405145622383350811992970931860493113847427757608874084\
32314209619327707746377327741100623443183836197828124499312815052455136903105\
61414539518535506042253880277709736139815115845363711389995493625191077368193\
92220214425232274696861825651407650438136715564017491712009356854778198805884\
05045249158066430737845953177342920022093658354238645260950950956651843641007\
73255458835015752428844478951004257240267839197971`405.54475822957085 - 
     0.9431998959504417798089694234261504702150226019762636181277497845440201\
43673821442307296677957674583622413205170486389068285133318354951748475071558\
76568965322855829573579474104708382009155882860414594082414625909591864022964\
44063004400952905900068545531813185871158845915078661378023733692286397267534\
38247880224968073144720204539556852307105503875127343086860399714724205153285\
6329698412600590904850502713996635250033189248`405.3941026249058*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.00021364706354953075342874210278831658\
02787985036124124455539158223406707004989164632700016468294189979639685655276\
30612884516969806678360985399826527198988449883539435714407464641933819279607\
90732955111001169819051704864123825878946316200291787754880501848309662882369\
97813920671021818687504810961665253921214104820150512056039108781295715894966\
13909765849754068089393264170480970981955400784307478448443689198594492032060\
5`405.44231457144383 - 2.0232185179510079136118792187603315819147296702867834\
45982129583255320818313095226395056911908822206656634850236357307375474145489\
11865442093725929331741598305878361077277608739170740500657148504844191372143\
50205411233575807528511947442572743327926742147087368464207056075701395603287\
00601996274091610212637563070300786610528180590632892285834951213127444703968\
7403361364538241355469521882552682117403637630286082768048653866`405.54093280\
07209*I, U4 -> 1.689074153475977659637977252884616161947992581007706033257996\
26770906596761505678146404375306195787881241456208293982673889439760010257375\
54218358444322663661547768379899564659168579031858222782484535423078357787831\
70358268662905217237537209714249350193388547665175981113570785955865538395769\
75825139444141465325776612781975731511613850884889536215958876729920294795534\
54935457010654227684539625595562990352686934872859943448`405.5646659372584 + 
     0.0455400116804006163758288915759816502598755844028781900084137368290799\
99635380395692483240575841311410183796302624404286112267219703485682817916720\
62148918744524096718946742096819644374197946866518506778558924782101806588673\
09422520512888091412047361337199869938575494519873431676582373870989876855750\
48129106398553067978473168191756961603114177206236588096962476480421790354067\
342757950586967246116340073490901506684929659`404.5755071468516*I, 
   U5 -> -0.98511710782253984733514371035580495704556274053147846602721722081\
82379301415919746372568347931274764167282068862880097817787132112139115508714\
95812636499295517639106339161301274931078538623192006705498636026228076132253\
98385520902102238412549298735795529732147256735570922625471948757613320916004\
06385832769976369824703131506916013318625460252097913483248033054277673942087\
245521079124233569309774244315805443381886912484685`405.5594094253307 - 
     0.1263842685078439953691242115535421020545693954201656825513032752334069\
60341248348781081814610201431576072884174215980474049803988552060818981521532\
11465575701937318832884445608229522551413469683006382842874989158699003470492\
66866411213359456224163968853948099102679253340723629947053102822260613110411\
98815672761032904732657674850570003492990470338430233936667392571701405973096\
5905970909206164792572030702184289681303888004`405.1312771742342*I, 
   U6 -> -1.22561816058199513254553953580648600628291173628816387790775755572\
41354897532960369715638541780447621588185980125885726407176160947069406661484\
00345597440319484345858559049338407264895883416723640330252695495907815794208\
58443933192028141193349302713406830059255795622918213418026901853593178230612\
65777970545106732795033494088704714360549429712961283265527251659468077166898\
327157522359246974661078333655881506402326951813056`405.53545702737364 + 
     0.7425821650935179390560424423252070731509607556969886154952724791288014\
44676345911393080437540708404623341480723946405503117634613871024740061053872\
09110179068384075080191502467052848616640712571689728764251144294478815386564\
36397959791903569071280564370597192434659965078709800890141713655116350946933\
23865997998219481710832646018296644944220702216399089694798021315004526746193\
1154403397894481729400125235405770173697295257`405.4501377075202*I, 
   U7 -> -0.96070007913753168882230627037821229348158777122844771444720062462\
10943560471650662581017345882144123401750477425781573480746378912303156049600\
22310810417969796893089531121344666765014632803218045438777142173047599978313\
76733351015176851972405880852935796486662018402330750861935105137032673293876\
34999659373695348683763089921158009034353840165900988503619238184054563271056\
011106117522239922646111262333655108591542050119708`404.26084873729246 + 
     2.5095976138534158497269861226323131219614292066441588221512522546241294\
36972838072659557830124974742257822336920948753481565048470379151927305755882\
53612711595871370700094642854963204761431453111453773484401059261623298929924\
02291420241064666964498935627975328832624643985437123109955600112428135923776\
38910242056813952449255329354954250834358276587081444897349232595229558124326\
3943862382102393591886505639553532386973629117`404.72250078894865*I, 
   U8 -> 1.403446123284289461535438854100083728249442905083408849376339166711\
60650096686101269307629099365321766431700438249215834675366044519120326155542\
50189918378823447697666373979587516490264487103771677826457879972798417809345\
28129976306037312599572211408422831515862018850076482553200845747930648265957\
05596188108327410688786406865325824464856813318646404917853620530797376596214\
93742131773986598604548230533438225430845856864708`405.421416408933 + 
     2.8360663769575482275213646524050700412073876098370474341447140608979705\
17778034209210731788016575463519463925012146350157455844444079383203260791821\
84459099889348575576681083505516545923484473554865089387467687849976106021508\
09553827249602457199673855164002781073612733382688710765300204697527110143856\
32374374540682335854736757083721524242513897105785739386175817472016037699491\
9937657356754540519152368679771515171053513798`405.5409086378875*I, 
   U9 -> -1.58870624951887231449275862569328218362577342261271196332978842775\
18958170650844809943164698266952251488653837390325835259532769788413187535671\
35527652227715654449687941712491343364789112257895399052283106838212029493562\
79946337306628103064055760587719894542608218042383915411400298448520904123086\
65546600566015604558397399147751190521576669019614584077223513236194335372010\
831248576139131399570957142767416657892763100034602`405.54851159661695 - 
     0.5438523000210971611927862282473643403001979512542539649645776525714576\
92874382154911541886598448457420881346351978475735384497733198721247213436110\
40482936437913357928850216218834294924393323166417837809040668467386076712002\
94356334479930426109545243220734047059747980676023789311778759028794252002993\
35843597056145941029749442118007566572443928887871147869480624532490572469609\
1454779094720101179278941619816273799183614257`405.3767672496447*I}, 
  {U0 -> -3.75134045238503601324237431218019599949980669511868661866567861360\
54193815928625069260199462110405709502327971863190357140702123378949698006524\
57092359294206870831905547364944238250201135796050170476215766352064731912095\
34475089366370166258459869108465367654256206954330601353179004047952314317626\
32332254839610792265671751042242319570756805748472293113324810866136740103704\
193317792181052891613716407967673103876469620304599`406.97268725407827 + 
     1.9099285942090221664270377212776902259273964939519979789261957470243191\
83629308827322168796241261645116375783020437867226833069647145019201376086731\
11817931075029382688491703099980834899162585413093340790117863872431637875558\
37711332819446124754618607330949545849141529596898096267637516466109531695934\
23127797922869817718753436267344123749496765056641833712657553954195778867953\
0416414417911303328440995402669737291945969977`406.63647140146594*I, 
   U1 -> 2.241041026775571029187138288769164069853915333516916056102274547626\
91935054160537976848878954490616331470381188292506723832328506800921405507005\
59996466103727853274156989341756166157725947132300999100798905672796965525293\
34416256346295670912118495420547237063639541267654099584333498846333692748375\
36715959799194574405101428609181030844124233060639302053725250410604227868040\
01932784597583428814086243227275756847004873647732`407.69045304809754 + 
     12.616137392000331028016022892412776841458455956718350480171185776787569\
24258180109291740070267204065436732882709136341543332598676315077484315117571\
02348176736002022431744831021569863999906818395973728147520519402330048117183\
80325753903292098714589621660381339331264065430143874325856340728644245903992\
78593029133075048798774873415198201981835879068618646012674348157187677163423\
20854547799957891259429795103915950022231687458`407.9554758787851*I, 
   U2 -> 1.`498.8860566476931, U3 -> 6.72504071918361367663213185806243605680\
48071686884901245874011633295508349079023808392588296484417456452047185245695\
57168191635251978851446616884788216483821846150227648342386852675777689848793\
69192015765724758637583597435960364583276063500510553702226190040530288430189\
90243597357732120638988050377521196345757792833362075604084060565661953567972\
67973783714503538699572871718509364104174347533969636563488818052323885938571\
2`407.8609862152653 + 12.2264325620214187480395577313408598600942637215321577\
16706004970781619886028829859948605407363788099333481778427891488783120337061\
89147723411145215584631873381312625406782226563547093736825776504519200502051\
50180253025453143215687610891440020282048050354299866497447540305984061157514\
62713007661844280348288839586476893374309500514404460519941117864772176648042\
4618062372268359825071627611485014768753172980541685189053979824`407.94297402\
86884*I, U4 -> -4.37541888324328010059568864272188768265122041640426837846808\
64997527574702217421181885876663305721095170923470962806604881255686650717665\
20570568451978888312485641847665093312123150387110010089805094758445225775136\
41853729850520960246998396158660121000813248032399126881085776615431621064024\
94157095093157663125081408294302017034691775463774144284907599973281272318881\
652920944484464601939808734193414411749031330618406165174`407.85850367543264 \
- 8.1535031453974768146005409518712775036726676228685196803196314008530321695\
17523625675350436130098083054957861506704988608510716151502678558129414915537\
14081145517300585182264449038732264986444093966493248982424612660810696336206\
62817108459639816779594637184337220954037052492149905271657800002605945095349\
89335069982088554853598750305038436561789157960790651203373673273589800335322\
9558603797440372883295322913894284621080686`407.9434180342843*I, 
   U5 -> 6.572384442458067861352367356832451230869756212749731178581361005001\
29702634211738927959590867280738934236241645774734580196040228223040654799778\
07544532197153127745015548090983368564701366888205252857010076923448549206997\
22397206149992762988731251017336551876505938735917193447131086101621677516089\
92673213759366358150978042037129653706498703466977230548825498585608099579573\
22062359802509855426820429470639050309395242465737`407.9548729813539 - 
     1.2838968700500786319625332261899783625503264533521641031231508357877070\
07732238629483698100482524006584581183504483943030858490540350136186017953474\
75462867810091644266073580885614688853028369721462079834483334651135497215825\
20606369591994802551781780167868019230061498797199965206248131964044539398342\
22600103054643487303634257326176855716719099442869142418978392437468845405737\
4994601035979488685422869448683549377212629585`407.7097657060676*I, 
   U6 -> 2.559092445800280848524289710661955060702749005083444767648757898517\
04821607940391007094244831629211851727080782741457328746404302695520805899785\
23101487830825770429814521232516506557785264029609458628693779184084752632796\
11745348060293862653574105443863932344233513458166689539342337606425914519178\
72913669641919336203506639064161152183638233896354231690388993360460491462524\
01718431429257467785573991559116725331662340868731`407.91863421662833 - 
     3.3436305869886245785247543219746646362887505271890497168427416229596786\
44969980320874185710219358436225451148781638688350065403484511674880532544700\
72883636599081558217312042310410641265105011470944908639329980217979671229755\
41319580051178308217233961373098364498401578015632507883782238386031811964632\
42712105394106618981168818161066525427310228086662880739383633756750878468322\
6969378896163683833727736600351294592339884628`407.9228786289401*I, 
   U7 -> 14.42409695683171613753179159883282620288366646481721250008888798746\
72979312801067701024714903541004660339544402732667882503271182937538659413419\
92350518714817443319558488647044933269554443537229046380538128816395521185991\
28636987942374261157235059915101626590062581515854269894976239280909295680047\
61018522640956621946367814157025953104576926253714857187311524945792555804844\
123167291624517231590925758548089380637505999490183`407.0292650585226 + 
     13.396182270466399653495201731302135111450084163305477139325683250418658\
31466236582431403633844189940065828929685529240269001000263785301984880335595\
76478062725226438331232212421609874539721855984233170411142919480239524795032\
53414658424988090139474144704415191759602678963482973616178343453425050182159\
50558395404505667339609564044774094224875967039047564711144820101403372210367\
85963982822261630564907127301625983908098404968`406.9656172112091*I, 
   U8 -> 11.45518247571613806567395091206782396713483449506350264757010877304\
25776781385713507332393091116072257743206018974956612698918749292780824651746\
24662538176503239933590088394126622881681019427423990763739925340013033963476\
51568448897535283396500172375819121741866048248230643537897302262598286401504\
43430461679890140684897647839248801202946970546707835938929722852918058281723\
829005226918584219354531923724322308975333120853323`407.94835586683814 + 
     4.2817382713580934311493165971292403528186604631626852036040453412135379\
38607427706238050727012669727723451233066486703455289845797934425977725550281\
80962553057983631688737433668958065861328574232892208989643543004087651602913\
78122333995903532288884993474802240283398842674565668937792974933910211557282\
25954260402594562968512493372628403997409543198172133073740679007936924648254\
5252207254891160846108630880058288118167939219`407.8777897238548*I, 
   U9 -> -2.49657593390361693477628341496517435118052002614402225790815394526\
69258797653917211136840623555552887691586404918096176320298504378646469940148\
46489636244809071916744905832062037469487446406705622755732630794869650902292\
12142770423700851740140881318774306284015398270676048107926649816836817927116\
34464376524169255829489967966775408719179342344709527865193234607654479351945\
208083882444220584937668508244422780686480898392181`407.7331660245869 + 
     14.337310988152444881679100951495077254291898754782447525006917290236476\
57551418788627128476253531174500676412299121688058937025907490396393778790923\
62621027684359167422868480867703590078254107058648021494361714831114509643767\
96558456970968671335290062595295201805105597598755790556628536706867737120952\
23499904180721628873875276470936512859677159947574304025526821619986289409463\
80385284798025177387970272941306670798772703748`407.95559514986*I}, 
  {U0 -> 0.305825679611823214167808160643799788026412119586148073501974237217\
83596315258701068559031057241213116909058813789133846335834855464206928484242\
24167429177334324203050270219733991773835850453700662672655291089405132520033\
90618983425058215050385173615277335105911581845598622513979877043802163503461\
37135446342094549315566956556175413993074136292986585021091744598824455809426\
69764870769895897292747774535296136643321922895879`405.9530612616543 - 
     3.3464336527641226864705279704472494057177986096855691401631190715531024\
60322490262428588136356572380970215119290093956189583397144375845843407097106\
68666971888748524139210543444557354421510798600243021932061760874572854430747\
72879064384912620972742850734864539741959217821975409914726208605550028998455\
84637960485660567489004593821017329432296843085334043434606399919934416150889\
2687665168074981210606774848604127786498068231`407.0240171508075*I, 
   U1 -> -3.05425104503983074184700500663481995891635533780206208367984834040\
74463026248446120608891607238603196712092255292420244497174359048767685012068\
67938917408009478739310629449181944194068044889435942172986422512907728637105\
16955980959279294573111746138182217867856597919975544003169736414845598989286\
57349382205096936260488406804901594366096988911492015995235896864778370057364\
547908751273282853640234229441228448228910619258338`407.5422651557388 - 
     1.1727187819326008368365713841548493305767414701307970858525510426688095\
64845596473191513788319004740434868722871277256509599857649572047335066590982\
61621754244052211615894003091136157856672134934007140344324176474389886707427\
05741713384726903855524773533488949677349811568505665944111986086404290465647\
06474479275381534761857844631366915563985143070844417435914678980649285335439\
8310682113545004777106208638331342562942530381`407.51875896403396*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -4.51270068513650300208362505689037827417118997850851391152003848441\
73538601866843577379931727313900018533329726924998701416794707129426804763376\
42971255694986281458236260972150604256953478556261538070079742149989103006612\
08420786030279579157252549937119716897490237984087317592969542229112639808344\
01183596940405589172525012099445834917288105340075468048282021801532282063745\
669668939968972400988163042153406487385191576354753`407.54132872500264 - 
     2.5695416417170668676915736238279361436375866814048472541435387191914167\
71629810556228143385319911255320654574525055093709948816443657067753622816746\
68319851726576001465197487851259265003944674779361786724843743200201169737682\
66507650469610956377815027039909021269020159804674738674510392314889701025994\
20166577492880264572618718881618128193040994036643605618742287819787560851779\
6427479484138937368162089471264546521288105379`407.5269597108443*I, 
   U4 -> -2.81479719551121454771980600751764016012863273947173496877725077366\
95953552582202555670627523766517958239725477915953371492515791280992828399676\
40264728505861910272812911393828129760462756158678033615990078246176365935154\
94854794184876038070389833217463193912070425565291202455191670355784617889713\
48618544128490715488267941293344978936098339067593425249655062967683899500875\
044162711931382883617361444285703657371033986607459`407.53290404877316 - 
     6.3496937639682572670679181851050426274028319038216663799546665598845311\
03836986762537152248450970766570505500407568574180855049998122260785183001264\
82852721375012822972665570676387471089268855401863635808614744473378561826447\
98260321849056486513885051805410229592983591755686779132016637515319178017574\
01810664095913862173111395311749892238112307284737407795188828677394979324099\
9537545814635169145740835111515750758910667719`407.53996727862017*I, 
   U5 -> -0.45915759561500489550262758766480750814744574030528888206777167113\
18703769073155876393010842123334335774032490879256039795213859430201187786074\
93082539977561996558123517779797889293323847550622978674471358077403726540321\
43107030001133166713922805173979544066570718191699631290575026023886730703180\
53445153052111743622990425405599608014661960072907638649776763001719128040615\
237408195997760208650616602110454295818243025610424`407.5284113046653 + 
     0.7382120032565638964034115193051689480957400166271251182353255391383189\
86810480755072262085407772042746932426776238490459562930473336472086832719342\
13925525982170904215731369874671681733524962147779414462057544932951613825642\
41455082136658504213899853863157959822088436387145935459381980985118965823360\
92708969294250483954187430361044179181182749379206682230428493492774642514258\
3239531838974980060000613270412895524195929557`407.54106355417497*I, 
   U6 -> 1.690455024718271400924777684814625360752791459389160612163220108593\
88556521036527489601499747697784300333043239467647561136369265043727279451043\
90012898403467825880906246136758085103258775249140092941249170738867849102199\
17033205602027588901740831098231652791593133464280931389940144530505538408845\
30794651569257060523833698343111810296067323438542762370422797888492444124636\
22846216283685207991429689983398265734753456073798`407.5242218424758 + 
     6.8097827027857649019616330980001515636552878010506494823784070996331008\
74571860078655722899473723332103218100634903065605054174170966386935160790762\
78477502572394179007697664650474783207323850448171481225678618494084881463385\
97407395044567937936733499908938760806218394652861253167964818594332585015497\
97289939382142389423933144829785526634235547603374806227945273867879922207267\
3587726482223624537323924506869383089034588494`407.5419334395737*I, 
   U7 -> 5.469309845188160403061782788914926866267351839533541888660618874607\
21812247343533458978118293782386764544280548202617447709839447363182923234725\
66491176348211150761667199719545249507600142237242736745962102913443596120352\
58828460788163734712080888945523497126867135886980596625396672262137722702707\
60246650799217702668697614650786898894553808777240613391858630284171546948430\
53928266234229988669263923072640260895415144622361`406.60259542618894 + 
     11.964318369478005710728115065358053616389035402974557325372381140656152\
00860079229734393693716421715116935991719208494724182074980270087700520806697\
44666911968197852816304723591591948522949473892834460860542390357392956007057\
42994753805286063252627033923420760769030702130155604176322006515830492811223\
06651551683949613967481287116886827942285196386066066259566139645062988321084\
91513992477287467224506776202584963286529797921`406.9207603504002*I, 
   U8 -> 38.67103992566681537409848597589755279601687362820047471030609867556\
87056054902967582017980819250294196027683762238205564040982159546273230380020\
95427758168837249044741137322920121014213230409192011223328851331200534508789\
55750082000602824985796380848201836230462793605125775894156034609276587708536\
00565234895960953153224056282925514798347016798915669362946134316391986619170\
452367833162825678052232083866835730753424954153047`407.5393918648728 + 
     36.900896936634133104080314871704994736433510922517111491901526509527609\
13347000671308859306410480212098635184578660193618137584650165425158007513068\
55301249200778751651156810562589585657175345722067277590283213348707817728816\
98619508964084976321574788837582692259951770288321599078499250442476570819630\
34059370645039897822329735941023805917470345349525431388521007581409304713412\
55587797792555386238086677497264984698873229677`407.5339281803523*I, 
   U9 -> 0.651226978275219308328133730928339886841810994056921054387194317253\
73039751451490369241229884209443696624240959518962858170042957998400459628396\
70507712910053920083870600383740742306146009808371568815965074946409917224908\
18317953528292971233772167146611452104602573977629801478469134589408203122682\
50610597620842552621497315671951135292559625138953887397932875287501512321319\
10714347252169400946043435176936211086705544976855`407.53882816992126 - 
     0.3625439088595424372083024558438068558677594614615855147194307364522249\
52053219826336429167540032460510404515768981963967804864353921284181988239932\
77165215611132125655485251847789060149504627171972536831773026546304450411726\
55409648533273499384105197503903730080666615349249627001899024350495680638166\
79291025791545083922416229010917309019022926562072459375815498360347055102658\
3866606933688896519135019299077754648650598203`407.53518364728103*I}, 
  {U0 -> -0.57085014339504006792563732909583736018710354904929383881899965855\
33081028412967597086955634329350365951890682189613410690231256482294474675483\
27220134393197484360307522305952778162309747076890873033942875330723927964825\
78179873429857128837673332121864967635521408392752785607392704026407689514455\
19883654085350954418342938067761124949814769108277650708298230558729598274190\
632705166958310024801788180212092291540393576773866`395.0390711194084 + 
     0.4386291487979469187382432506833825105961671078927940696949091581287900\
36030058072010604790327532602564141180092580293818274975129875029617847561374\
86977789467074903471671471318005664432079648589040737744250260041901627562847\
21136954540106013250744372377731083786086973868152033401874724526817404668415\
62277098639442827163180112585450862938940589366636923827556264437271559469507\
5317451468758506465698342756131167765865565656`394.919383635033*I, 
   U1 -> 0.017167120908331160969850355457774468000670472083536819776485020381\
66301318776803390986134401887666735619378774396834651467104938593058948030757\
92218419029870123512723984674896638091029518360275360991310614617654080730523\
15497788801313887659859564076193384560011858287003991849759973992513689776226\
69235588548284936496055312820069131962488587134449628360008788789294054814246\
35471338241177642979090962742246943235861320645404`395.10472663069066 + 
     0.0269675515428253159028966215945682305074703198195541765942881902997091\
56202406422030425866985652178027100953742102819539658626628168861876054456907\
93101434520689010276068216747728753683713074977837684312238019848404802877747\
16924622334454889385378808851616849716408261118854999615316636507347549289913\
39929926970896869001563243153087749508281614723142206563158349082882549073879\
7627036819817562885766340099873838331260708857`395.1387460416782*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.17109846840659742131164333977241932057\
81774055572339707845454432964705701280463212935047842924582607750118387309474\
57797975879481246814406368978216524196502154607398133920849896593715062359092\
74633732619501283512583806051056252879395040423672041678699904930829115067637\
32700085772692426977047192637028847791360262867521938067920367481160227985892\
07756532188302008205177013793783045064454802843676653430183310850578398195757\
9`394.9947217950161 - 0.45513193602535786622913366842128474043684093979306763\
82957207005217736527041885121267685956083045587613824135632377997239194238220\
67277171459298355328249078583863665049071567750788260459560338938293800104758\
44806636820133049333553715548399002833837218007311607481029502626896628257352\
88842679316968674195902106597618631413479733723463372867013530505644320996304\
642141341610987483002776324236795791238552960356656746537836834`395.154051809\
38507*I, U4 -> 0.000623589739282994304135242334418909500102791705453487257197\
69328149819102994134068519685090058407609522526930719342352895612176403425173\
06488232929565512214048340844506428186818017282234419409454816481473704677557\
47224871511682265115590824744630850665228088079872814600925083153621609948758\
07646889773128039186220317030186567388421277447682010932004403943251902876175\
61784838814492120027582952002865715469097877134717210708`394.08830810641996 - 
     0.0332279906102219650563838410792536367546201612522574140184953413882773\
21966315429412770311274684739430342757999637264568934353923371850518606113143\
77197862508339204086248002216903354015134830858525848736612690628318824758960\
29828423934632256426036276487539010876321902729769716232536357933796327404999\
38278936740308472770516798778573590544477576155038413400478909877651705009886\
6001599502957728998365402418066675650105758742`395.16995222444433*I, 
   U5 -> -5.08966336620581204408331074423092528258568717895441098846642815006\
02542018896247234502064533133861589337486029734500483234585841298312176374125\
73263795856641257326188058966154156477108327958058398044919029672351030810235\
02350517734887749764074921145441319150589834949490366205815194623385189121487\
57071602697234708666668472416132176847972006335930353321976285100479370261603\
0608489367287216263892934402257`395.12392961853527 - 
     5.5450624068652527271903546013716915786432828046568963351792571274226084\
25799396365066615541931539268557945646013076134746063838735939387608973699721\
09842306373938989487726727542318287087536703285791029453714780684588175484801\
03460162701769485953030288075568456534729058577051177619558600948816224222340\
92466400374709796015932237908836265378039375491795493127135163751068001301735\
37155897418924437567224473`395.1156316632155*I, 
   U6 -> -3.93728994244879463050158096269588671342787344079461338916846265671\
62550636247666319020854401344412883771394612509693171509379348421331992557967\
81296526696661724614568412040006807197068885081906051402576759929029193693227\
03523724462998983871543632010844665703533324362787977529145821739649447799927\
56662685518618090502050335387650076415175207785773582929044348077098252560564\
2464240821077517030167687676541`395.05907725370895 + 
     6.5857620092918059815536381751183199621498605773670590303930655439339283\
87908173610848758347298806521635160063433578023818778546723266246522673807579\
41968279507048576096024984488888752553633424340468311575184125630915435926891\
89757655063169106513985602931734511336664577492798901097070414235442850710037\
16697898280971757849881640987794351027016367978292704553823980473393742334435\
71643573408225403921827232`395.1444578183412*I, 
   U7 -> 50.71111847779236167124195773908002048057105945774318357330362679662\
34505606534957357579344820454897199104369912306025121950141539779448342312164\
53024551181129998290344906774556769435360037024462613137788848140100434683415\
59058066628691031904762554613633407861228916666286646003997617471421140917010\
52268311199338144238803269324573460167960151227422189480620764435703431254445\
0449649086553996583839477880275`394.356825958245 - 322.5515917652551755475898\
75882373807860117318622297874146476816080587733308021204852402602025578783127\
88799599900556734176062811843611101128553269192338564494965995783306209949360\
74231975807357461652236850519029222828150620667254142579313621935241342717338\
29210892211551597817322687155076074014632052331138680740776036096613823399160\
93527977099875105045328110985565523222814453371337527437322108312436457069`39\
5.1136635502414*I, U8 -> 0.00352684577439589627513937055799281216562217111818\
59894406297461498906229082873039007069334505326951098134890462216867760160801\
83546954971481972324272751569017612474980230612732246426129853582008899374381\
48260179279100030575140596903667761352201902901666332226768834490150966151681\
14114177264040638011323699474805553902770043383135823949263184150923393109427\
588356462900141666070417964945238302987152644626739561251049312792`395.133998\
64079526 + 0.0029817008780042327129531307547544305184641579956505546215959395\
73022945720153326501980917219401761603930331532347209499936719310459760833387\
16690213211883743840010558873151071000526071168105804992591679506205633783117\
91320165633528954208582289758381626674464585999935193505672720721818875245210\
92517428465808514388021728588522093999070224236005648431848914780413837526483\
7707118574041515699432378133657751746461386556729144`395.094929888887*I, 
   U9 -> 7.861361561801846671654236246696146010861543981831475556733864646493\
15757600285341505179804818081793420858196620830381863665341077698233538032940\
04925368478568571770289956377365882122625427297821925932143599984880626272580\
23756444368217225927290017431919417121932191341782436445544424262553678924830\
65654242218220448090866423620493254679001333240082143160272401954325904056568\
315681758402640580991390769628`395.0587202990676 - 13.18937367999009313290545\
82584392536198637181432473312601665282752458823953177732117520933022830942443\
14575293100806055541660212952900384277705015811015407472565589287428442121674\
33869371126695607727992252645488078089842352462338291413148512795858451365401\
56891871134199897649984517448203779750857883215640699633656768186138417386527\
8175880665573420922575939427886872259644638145744096952976897336608675674`395\
.1445352726855*I}, {U0 -> 2.2463939636446796142861703448963886001098846465497\
47972805432356220613028687388145458721097028248521029554839807382531734616178\
96247791818484011781993861800808713269800147847883704773573253311842802549745\
73563241939161080723103808672443003425345777511480082481825111809367832167230\
19981662204309640437970663164128321319156339666853293891171557838439797490199\
9757744055679458217346540267755488180238588054006627786680374443726`408.38799\
50776071 - 3.2479560771067049592569075059811391345363757569591133302080301237\
22511296577439255878070655317441252280793505887452237100979056101582141979656\
96561636185786305264911705150014359927127771807504340492024931290709053510455\
66859554766957665718500091351636233119284497416594626825949887941166148903381\
95123673728672689615189913970822104964137818662591240635367411110736326031839\
9892686481453400126128911674362762346894205346514342`408.5605985883388*I, 
   U1 -> -2.15016494851169813211246913404903749787064941217619031721970070045\
96579152869163565616784589001176054739644924477689412582508841455107706123148\
06832374842179001678942888795296587852650251492114556805906929893857065792082\
45992315654320701248851572189408287057579465306741684963029629127556881525868\
88224194085883612069406230268696599307046750891633796955070761356779151703975\
361118257830264502410823139639872619351791985518809`409.0514054255108 - 
     1.2864280869395139258087895457356742374811315926128535961500301227281227\
69011594243877439840889189959057727252109856901939694576768280814558336966796\
21287048329696978948998740669080062139081416620033552934233511446687592624363\
23116454162990791365945125333497629563935834651095786287605937916950182743306\
78010055207811746977406822687497388446430790035133352198971071449696688275328\
2984997670605634096706057468232504958282217712`409.0055437189858*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -2.70546360665339418732677870433143475427951135365101252337288651550\
46687688967806191268304407833964722876886038936827020573703692703481413664175\
37922444827518226764791360310508268355062435577027280450877476418064054734341\
62681412791278590979547046466444155775827128253876616369113962925474217918344\
35571500021818212618127342085308717203691228653520937149668055756480301827563\
804260706016976292944019554367150603918664921274234`409.03535394957703 - 
     3.9597724312844976507000479742512090623008194815575816670896647116306447\
94516150212297268042858605285134396326328530508383494280179903365545663134676\
44959173840886355826971169023087436749476551078577196081317953661114415665582\
81878331105214710675857184386404225152687846983100114480156653641821031729356\
54959862048308274996146472497916266279727735804537021390111249253273415871131\
9522925647125523825738206470966949138643397289`409.0405190438832*I, 
   U4 -> 3.795062909226128406472368375853267571573739117747162605358495963094\
94938784037490931987700610723626748997345589373379303168721266197413649947773\
33274747058987279866435993519623977380182036439091661771980561753685811697966\
73914796485868607243985968667341293056241223712991763900676799004884311935970\
79501056647973211297662599973310993554794353341879512954798488066440894611178\
09412757529278351670999923419211388284525119924722`409.0157103255085 - 
     5.2217330342245467162771646763946670677243176756352365279974611925908526\
28090202158427312823087655629169346293656075712834731023283734395933598537041\
13070915156050136686397352398241606121849876502042149465534172895327314493099\
35380042002954179173251461424080025963815409809565676225206733796026950411650\
70218723642667879235395108956437343178689931518048511043164326149813943215980\
7584076454348749445942460763502207619675136728`409.04898416678736*I, 
   U5 -> -0.56805353840299639251356098842986221591596983504658882079344902355\
94397645229880165978336163207923172874968736874530657964376823188316049612523\
68465670995256839129760040686451585732635821845954881037544755681825780472843\
99769048051027245966813697111216436222099287824105411664029772507958759652411\
81921146466705447731770798125056867643118815845116603153022709738037953459477\
109277097373798859934934205794593715286055720878111`409.0147204156378 + 
     0.7977726009694299857462647191797112318986611734073703135695692920474900\
68295933854253282781293569039829491049320318815098856998311817629001808458765\
47591630463088252423637661229655074484018946002603822121862765504129250329687\
97922749756168202257412525693027375390284692526264653647549466801018316464466\
72838698865288205582463952922132284768796212622568770959250384639536188149559\
6785178188760016363557087985023106418982332765`409.04926110793036*I, 
   U6 -> -3.72841706907555568413439038346656351778080541994991398848829370945\
88037007991503586968388858533849328175137902754485806602237950868237935228842\
83013076656806596144097383612574044830956921530866831231542252595757990482681\
30374266393605928075281096879339107386677031718871935736427747036301105834825\
73233882706306358931311520081886672756571965134998879485667534821312808482064\
645973417013288167651102465122648278397428857387836`409.022346065099 + 
     4.4247223077903943578063594683582991958737071803840729161385206673126277\
41672177819345110082888637308528390361747138101693809763500290752408059153062\
89873287638168077254618415060251758110757548185760121267834798178041315663444\
50547229742553903460608336862336857038448917860134887195045709781006654915560\
08417427879922303902590425681150269431850720068357018886906389661371330517754\
1065249037216767858739511717754626483209011949`409.04681258558065*I, 
   U7 -> -7.82722776358371284650339142528696955397514138022294403541971769831\
24995689639832022484018049929259642251335102143173812682690654788630532805692\
76274498823610331816021256536413705485605031448227152261397963356140669159327\
73103814928171441175495579939256344602716328072738682386237248377091676626944\
30623371910067038219053487160132845080493372578283792412833297521711182848838\
894007779412362708974149094808835376428992888624233`408.54217115258444 + 
     9.8481143390682691014431542753857312291997683324989223747678754121023832\
97069244844345488292277354844267205522288521756010775803824201960773117233294\
36927542821191181224512182434314492113624736928251558955959158826406422830837\
02711563816956840518478286642324481325910920275346084954272287974452368772417\
61283631267033987377556793159748029810120792618215702731431699496405732211762\
1540977414042383498844447409220754089786496733`408.61993067336925*I, 
   U8 -> -27.5834694117613385506288284982528218651834018518326974648505784109\
22588549140831558090476785948217378185592728017069686091880925637322137764235\
63767196011059555500111765408244559604414022286146940338225676895602882089082\
46855364599486129528006405750093443761061224427638434352075161826018028349367\
28284857935797175372541848581245102040225380274496091083265427445703246052746\
0200143458276446303070395902884760196602819126189276`409.0218170707752 + 
     33.147911214615934685898379835029443182667944085196152581105895981576927\
96710581821744669858819091554848048269036005900379454742853849541817890280197\
13289943573005400976578581469890232436970462082310305217706727065807195002337\
13914092870047982755584081780034858752878278266822900388904791605203494703680\
74240958703335694211152235903703361659874625113652306565213226590667525464737\
34938002049239898347101955677055162309398746118`409.0470089584268*I, 
   U9 -> 0.331616297989135272961097787410526393348294238383025029600331213374\
84696874814843499238863888080922331899753051556457040689371481469821800933656\
35153169788889566425414974052959659764499343113017819794328626721077907115486\
93909682314883320181464523894587657342630837808690604654050807587796863255466\
43885942551510335546334909680624075509161001582513921909614252189378212829837\
41782149104385581730649342229785925449672059463593`408.9935289470305 - 
     0.6730718402170241342730555786253726088246509209741514624209564031499925\
93619408880193509728811296343186756360365532998771100467979380193188745618183\
07640189561437637583815306807885985560502610777019553145383007325184599998856\
43551420724256724204775319514152733698889711433783822017763031949226288055482\
87787113285729738530759057469037486637218184650146403022215035933708920443453\
2188027387380224523811880265699413190604572789`409.0534055468196*I}, 
  {U0 -> -0.59414024893196627224098106494138673008119722888565529871543956635\
71099588409173798042046741096522805133086334869436850580355716415611564135657\
44203305899649289846170322704450087540353021446438358935458638095939169285662\
47868699074238259522274775546552426513844238637799551302856966442529427758702\
52766122035888999227955737703515349587761200611901183312235047220531345864936\
9123146783690293026408389215021`390.84892293462184 + 
     0.3468479594552377756438791608622805934674795992339489001300120339064615\
64701048495432521442033290797472594145648717518816202482870518248718062176800\
84249079174575629430666691717130737267791225687616474044475629643900335710339\
14490989870495328167449671703753367006573420611439075210586531322542640031299\
73536880565033327331036397355025961550628085932285598872503442740999247128852\
56759933745752371435577424`390.60672963717997*I, 
   U1 -> -0.01819422912722451579455143168881786730768096243246966894662028191\
03427410187361878870248888456295371418255646669408504480499380537853017869268\
08437772726361730590849177347982476608655184813617756309241270579251181366873\
72054774852310929753870406629434880449702855456524709799586366332420223615547\
83421875682781385390976073938330383479623698555487600950668215794643330340634\
5008761314950059499002596433337`390.87764685967244 - 
     0.0304244646002340082186985069705746184450683051438572063080631005271306\
51250288920540928838082866151633163733349759530404913772462439389579916926247\
57130738017776623484993599673676539138511398074193823503920893470415702592049\
14784630519659346742517114312661083142005144812850496928794607071552708779188\
30391713597731595799728809374737619837982663871606993870281516756022618490235\
89757322319878933211389995`390.9122184464598*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.057667633417711649137003253340637186199284817199999254602420243018\
68712067575688966246451576448136633276675954265589542535826499442686843259557\
04213445887512097884260084332729631601725817679888827795300247608894733237334\
54690956478021431722572610773871727201142201838221448983494673752053044415306\
83802838765286874801350809486697402240710247429902274097594280737096908877231\
648584760268506483956248671512`390.5118821301213 - 0.527157571651494942347460\
99683239705263602486560126730875320163476521675129734722669001633881172329556\
85029021459775647794298917626343730180460041244088881864602197047830429624637\
12875022302577737119858626610955530645285096823209168423146224987869912161455\
97789051266127534355227561291278837906755814770735311394006456198838547246308\
519373956525418598096494633696564140310073078750665987409360819290619947`390.\
9370639489735*I, U4 -> -0.003823143044259222159827627893163763654065918041316\
20268663092048938576866730447728641965915348483728505284385060116090302367157\
75933463090801099844072969163782053870530864367517074714939675647561342910209\
06509131406188395422469528979471593925177645683820118424388322032437316213052\
61420673173387463559384594079600366740619186928732257243566653693732058253325\
727694988998652024566253761033068287581387835`390.51850293189705 + 
     0.0341279395062149223766488357890593807573098029638851567010542412216007\
89745057752476469037099294596738898080512942610349496559077537252313970488076\
45560561593922862324391495573632955326525985886153257583060440773372230661311\
22537259375866432914787931128011554669330699216892974596458978992343492174026\
21557874868084924174282037834475216982375415163779819624835570064989660043125\
04884440936127463453298537`390.9369567958599*I, 
   U5 -> 5.405623431404805808395938832555358618079182699122149942877679655905\
93423255223554255818632603543098709946033191031061639982809473484310052110826\
72131418056940282056489555588206149451087429307398646222300757997233738555069\
84868248997166554177579310877848716810262228552376891094952970237589880564265\
63331575771900633696904582001623661811884565378173818173318493770233770760704\
000797662037420184024401500653`390.90587665885477 + 
     4.8813487632515854578447400664522973099822781892738951744554048094210474\
59561673397346319485562422768634214456035488134188781665755279563895316100565\
37971525320444300084183490534732213814121273759194533218907569302974965727826\
75460093736897808119479581727235217475545518624793233204901732350209060303966\
34196542330526332023628232546912977185279039812284636170849242565211300694254\
558671702588338871114001`390.8746877094195*I, 
   U6 -> 3.845684719169777939034471023962933548352023013379210378556275596739\
14214558595657809693902484747671517227792370534150084772013417841281573750245\
06629730205653839942875136638806128927516067089635399506729521953873096595000\
41192296458200672884519348585697386446570976186807938540679874542104289833090\
77042847247696050533514030314565454157093194549693916156708988764173344894272\
102908850628471542652055142498`390.8442973827945 - 5.973814915780357148863796\
67693744872442822138918792478508715914334178906921055404921448708940069990490\
76360709386281348374698872418331976378048776659037961420287019246211110288118\
61415757985980787375151663644533464622288559993980801186248158214063890910059\
70909761722888931006038452974106396600291680715500583738161569924872419958771\
300255784733896695362560506299315623003455312081261852795137412931849586`390.\
9158205534884*I, U7 -> 27.964784928609929533015879271181552591568197061943640\
66204334883550241936565646121693640244522123262391479705121702109275232471035\
67487498919232171716029799216930186600553072868872525226377111766149011363511\
08142153448857631270882433302806530296326616266991152392765329981186859999858\
54893340915281137537099079687056034708821543913486341361262206341122191283048\
117738430248182644998006612431617769776022507`389.768367332048 - 
     291.16468553760845091842373195010472523264602892200585005365278804741573\
84882509038866272125051843199696021652495949876467459980219070921199982481316\
78463517495798692814499297387742087358383372895508120515590308467662680308733\
53750220391419589267641167617762925507837908563837027936927591912508356856551\
08374893583800731730307606120318146969449035740435385786760224821799285156030\
7998805088383943947121100196`390.7467004187402*I, 
   U8 -> 0.003770115901797276288302116958153200999791119912876905623889042027\
68819092109457292027865378422743335778919723295572451679132427008588528004319\
46013742573361747011498680470116745156674292207975714001715447742058047034448\
65858264991453066451168770122769241710703701990991062788411811892037261734270\
58000428558478018153360022118326979194964167477296188478494817133132368982602\
044810970893115040904272770417`390.90537578383714 + 
     0.0034542915977693365066561091652303548475973975105912971066029561555538\
73509383689574659604956972987431280161765090263810017052255372232973411744833\
02916103929706247894250784827541411004592491588567724346118818711579512131635\
68364227503539325424008151875949489708790732832037366990100270793800899977178\
32388790891481194705755340703437267792760637622516393842702202650809820684557\
17813113501642633341232912`390.87581669112006*I, 
   U9 -> -7.67407874479016761810843612188806966743939229851476181908146957212\
22357969973962484163872220917946709542396966957949470982065194186131637125896\
81448933474502724264957631713089067654623887174873897838901994394073555725681\
44307107233843688061404088921675233700807622721890202689096372538511571990085\
87034201996012036321021827484962464210775624028577305587996938472717184691281\
0097666476936592296141259048545`390.84390362814474 + 
     11.966704675063711534408623979084392506013978568112558126650623762582977\
80598778323589230134739773209126394104828152779685716382298332166251078224067\
93357092768595231540604695900905359757825850567404665993837802129304450455257\
80199752745407471397992206450395960541571115862954299963659890426717569518593\
46969569503842896290271778573681172934717180734959516602221886117074779140310\
409111287781285926134791861`390.9159164355347*I}, 
  {U0 -> -0.59356587434250824225491648109926561558668311538838037053585062525\
51594979415405928868407537348063150736663973702000859251659220874357282207861\
43237849240583062987581643382781152583951814795756575799754084549530031330868\
62458970571921926199541598714055131412911287579874608441560204384779192840902\
70118703311867253701504418603188032778928021717030756889258410408093384520670\
8205652693349941186571949754477`381.8222223474697 + 
     0.3807349973086014720544402078137180430256714031976885087356448735487112\
17789017647651400536714066780363126723829578341341997009474083632521470113817\
30843727050231775057154465538833150901609711490078394375631663974939173639273\
08012334861824157413552231373576137198075866312273600496824241174243111061655\
72623230538145892963844805061806169322046846626319931928854149333096448114853\
17432513161139197679050654`381.62265142277016*I, 
   U1 -> -0.00543970230714621067418630219970855037804478841689426572445958285\
82526477978959507834694918091574580749884205838879766496712629104156088637801\
41554858512998270645776133112013117983435345202229460847578641373697769454940\
75271397225340432885093067996552683134682116430153653900496193659994591246011\
33671266418592995316397785491484363500749073703268069478413999590654440441201\
9679018821140682391460213644327`381.83198014571553 - 
     0.0058797187458356803179319322970587532031777410718568694246429394233190\
28057740372049300931895653426466014001235311296155774105766015145165358357177\
13795834574617325655737827981366170466514524915027465334436637078611974659767\
17209392585924230283733724089855602029934903122248232140623613554232819150250\
72445354570889680335716283477162883682667599868974323071260176954601400055339\
00472204769795996493693096`381.8271930478424*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.096621552160558709669958311526524194623039404713616490328343789473\
35235533441942714522077162850720505869987678427929477547671209473370937535621\
02302260523368031984478185872442116622543088049368015950154554280219278240846\
25799312055130065893315338460127018441310608994537546065216848545139823955870\
89086486843316362831003364455428131756741279166013934561246868309793660378073\
803620280082474261227489674074`381.77410513309366 - 
     0.4934995536024297446613559245672838048709706122985536851945575493075329\
10876482743349281994690791482670418491555600898029156315690759756978985974345\
81004655430630023581821890019113174184306447071586119259558058823017160859021\
45617265168791418271270208635679276440628368106671872270179078214965191244462\
41241253270532456090066818050951707383655093601280785282792773275349753296217\
45090910948481609479063236`381.83806393402483*I, 
   U4 -> 0.000907062316095867687013142039402888230454603999247262552585042130\
42347212322392007769163714451367309281121660754864159612534482630640818275643\
38332353576596435784505328963120643258959513364849926483415772074973336797096\
23900070827186724678234443618935397997120848556991484430780152324682471005792\
50585589762014558710797912606257108208902394502154490238272429924021555965743\
169072487707590441440702053774`381.7827647861768 + 0.007905677758790855814721\
03563121137898480550768433228585777194159896004800916739407511865941131502958\
08953057187114881460398246789032488868443839126482186688364673953474397398865\
30009591409733428976327873727037409234712871904334546825396121914668790783339\
27510614344134594002150647702430079532279323310337354707745733073979032288241\
681954620781818788023288435312654015602778180404878799732683828817976571`381.\
8382753390622*I, U5 -> 17.961165391913218058647191671825182799136862851099607\
72270757586957276852963334718716402845311834029513144868760184506782364485997\
34785998848052584974728680890642640980941765226759295251797057007583350041164\
34578936220799285747908049824398610265650514521155062948277146653397522242070\
46269464202996431140810363193458771027559362691952120468468879613596269625943\
031671165797498534835624176475319958718421949`381.82956926270344 + 
     25.775750400725916058962979632641711388519972999685379618281608019687478\
95892282721150159026721636780258677027324138315291710025832027375725763319878\
61232843266376160694231587593148957116646889276728754233747659821062082005434\
00618601103542985997299710392625272231957548790510844266267522581135121738692\
97863099102841771897828338677728640941190698924040174131640685442005733631786\
463138689136210077957760449`381.8302869948015*I, 
   U6 -> 21.43888089686306640663377370189891177671387622891935281786531767738\
73453629806957700682923819573583915352622510585007496853004326148129374935742\
89032667077141290545340410899309787637290673654580232925895739967957509377883\
94508678818598667924393640958372236222649415613473589247282691959983456297550\
31776252891285802512027809074843441042000610238859738218134928091646259754373\
8250242999297552551138697532741`381.825294561015 - 22.85563337553621069659165\
63136674741464044243812448867840335615775156003836346688159793589019099365636\
64232311649156116267703052271983127461467037443601746923209520318933440835212\
99421484350177283823961847948548542052343273769222753292519744678994008712875\
96726612077648400526062021886798189476725359776213465242448402630783553731551\
9412632128474602609923060207360732870615537615960184763011283975659239855`381\
.8329564666875*I, U7 -> 2699.784032182595819096330204345201309377509943074230\
68216465806524171080480469097840903970082100085853630477869008650742742663692\
88650075421175172950026633376299155210537786709589373089247647288647595018117\
45159327929938393394801227404238457903113695016957355899345180665818817608077\
70437833261365494165296506713413842600169856929138250031478682810679320841906\
711388713398031868069404428986646449749339040905`381.5981162489765 - 
     4870.6009257776902101329859055953654240015110276407996365857003488826329\
53925989043556136021797463203618460222401452125930342029430104774537487227794\
41412888853388599136987731393007913849029188290789889061225237895143117600478\
56805242682610168793898097950578807197563810155498739599684114996787006616443\
19868228738242289590308406026659588454530471508274325959804994625795772400711\
73197086602620065249187001619`381.83047688656234*I, 
   U8 -> 0.000253620076457917186603745397133522180208451112689300499141787248\
02359248876998774990174373897903241751536406507551021806637404298305283503088\
54924684373554456085873132719979950575696276414977437556630219012659563492848\
24521860016548039255483981864466803184109886716326698191175145803581666457230\
14826445265737917442512917981266646144193953508695959389861259539923218747828\
361202508193681158344140953952`381.8369746360182 + 0.000089618022564347566314\
95588053150180671842143475481882210982188215737691474544256725046741813145571\
18377127496037225543282465676447782296619549683353411152523197583524939765048\
88091747939113681817787000779800246822336334877607107461978275058179051761274\
17775544704935569914607485170679913181291236897535928651735411753937772930295\
223779864973552764037171149877065403629294673408344379604643707990707611`381.\
8022072466945*I, U9 -> -42.87331644913737708803300317467939906473891249997130\
34026126646312022462698135130129971555123238927397435402515941333095532870290\
65857313370646283026399860752723490785559330446716044973210751576015404206558\
80713769764365340539322258258325434869789787692052256782071968212117137801102\
93883400794929424553696646594905144217229190016517324321329293990624416508965\
7377284603740799084902794258819356450792643977`381.82529196697715 + 
     45.714800918767896016484505657901926680857751425108248992642027694225905\
24960074041267169451709594286114710433167660935240941276947650232634302906502\
18103475465506550665991435086134289449838935723453864465663733284109636220355\
20113701062293873388895324161465559582873379319158087917436263163550895007645\
24151821159134811895290203266081132441737587313904209820316247718944068833234\
112633894747049494287752379`381.8329576280002*I}, 
  {U0 -> 2.563644081791980304069137201377326193448903644442988905406120841161\
17165411566705835839399113720634647365436566242693278558181758770697989489249\
09601039549020205066909082823114095912228463014897450117060800932345796819611\
00128968774613714839921055824768757600983885231331037266098592894390565362844\
56480157880746276605266649402622809685771544929387326014925390353339952738946\
35785928130972713856095540538016756535794377611409`407.2675749040346 - 
     0.5823808452994686879114191758350146761964222786426853984549224229286909\
20044598352136892886193582823140239674797117816175605631208786599525315916094\
71230636458458668614359924674592356233794940899658615176066276684354431713673\
29568009365200183958474903393040261696688714366987520565921363395661766165339\
23974566275745185319469549254232913286297212529025543389874981026717625701178\
5326676075133411037459395774857440043540660871`406.6441024017996*I, 
   U1 -> -2.48164782905779817890419649991050958589093259460842178215229819450\
22009108391554471749274381856488488204949557467585187524227375804844887504131\
23594442299001159174630726642881168566802639543294726974004864855033304077218\
84665522070249727119424747573888189467405307908432618005704472864760749009727\
59709964715507958775711536193315994925316213736204809561562966735909204351020\
86371225308880717331208073780007666298622907387474`407.52336287270475 + 
     1.8369306357575751058673076606731630633657283261054824209858409081613048\
64321212171804523997844782018150595613208400311546665122709369343004734441222\
21795866569075159678393024348548807628828409615929946087624720722568447947436\
32494795366034814393467884953437582516265589649678010587849107979775920305183\
75905013379808154632457579575173886841456384719613131254379992380640249873376\
0944686615496334184751990488011076764316002782`407.4845249075899*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -0.18706813629471268027545551919529866406545102078502443580064069628\
70206642911702540140063186739674240680566846941508936504468155262733634058295\
59273809367399349085519415151696988160222356536217201355128454588960262175785\
46188577108609646174529522968982118927404128331595105277559430281424196971911\
98024638101926426579771646272775553153150898788688624096149998423572674406641\
180080553176213413589765811984811711659920625769363`407.51457935705616 + 
     0.2088394032222115793340037158199722876176335268976313248372212463343091\
05756109003201685474293813536617529724715454512464647709243316084534807928661\
02814029284771947036105621563723550503937653292642637856967026749314116271697\
56720730799053074761266792127736906520601003703358030206851745212104190191363\
60518703893078634370427600066104064849171418414982555742589958625614985243953\
8409066487195857627384832017105918692638692711`407.5046206221065*I, 
   U4 -> 7.629443140381043740506345229377914949872517262377189019961624720514\
04918820666471658226137154428529742020995949122107080530845280622464138789208\
85631054584976367643435754817353892541941596840562968220757008647146272782121\
67707780167762245431115831100929738912985358618405297729219118188090725597801\
55431692727757382960255852573900023198395916008122887315714651004983870354081\
06312258347736698306095946910466309744414267179197`407.5290519693869 + 
     2.8224878713536634210090588725259922745344133780767595506520161792329502\
13422288396518776485871918690989983543677497988161371763682574345644483631693\
60744281664256979147048702284211700679282833676486131231141764500768323551386\
47485264937467042010092563097999630102176847781549972075615380689217264678902\
71497174841658820355164354443164800939561280241555926008091327831078448449794\
8161932959553464802212298782179371724492092338`407.47936926618115*I, 
   U5 -> 8.701840981267482153107978535028098664305682540659401235675633156992\
83736678780438620081938217605252163616969041209132540326679016738100942649621\
74832981176099279565056859202745038853301682962699344819325716770524865691394\
87393592416451570928820184156555914074804471497496177454323606370001172411529\
01032251698756478065671193357063738133373845487620779546775154539047920001503\
94585891577241742201638190701768803683137052069401`407.52920664469224 - 
     4.2997010748434534179296336228910412406952513586436516652108748550808027\
36642884733658324798916845713769176740318069010146673120528249680403698423443\
32438502021722762860475091733012059228943883554712513106104959395227467985284\
19805817822024749541573388792399327860688481407189426283677229971049513699182\
52041783062478995220974096668387466645534946547623844247317149634352236340504\
6045730102945354220482293031830952022446060349`407.4564277342302*I, 
   U6 -> 0.205388464026773697147835784112070958248196640760685942014352881691\
76593528433626863521805774582154749769245722520862252653683557466100967530641\
76977521807962660988780586067545665960723423316086602171075629922793902489679\
86566659406148486554818383927605239022365648651969103575987801599483988140172\
81599944896636790085885214849159311317061865732632276302749310214596315413724\
93184165422602188913183560495908664662464659596362`407.49880241598123 + 
     0.2106033682739226846824903436735451776550763193439371649514864705784657\
66275830097944145605506892828930595038975155545305229073503322592304948907411\
64480332174451294701867193148438430533944874344540939322307564782247285650844\
85394829667135705567288929320560665561159009122971314621875598819545120762512\
49853803067024140535311821145218596852268537124645954415655158750329651009586\
6987748814223682274466063538634058790559045388`407.5178541959687*I, 
   U7 -> -0.02378737176572479346734565385983837367097534888856000306006295568\
80764118254564380338982451247579362597917525061840071219196200068748041902468\
21356478278957257301522718910126450321384591784942270084755356203982337098082\
17592158269391128123577962482324964535040258114726325348362053227547297337899\
46388324218053790421171100321969754145870001758428470221272116694614497290439\
481024110792418373487228250002679082134344704874539`404.15342143843407 + 
     0.0919509549923594526461771039622471684972875798805565971576196714286910\
09425198811378332038271885122022903887669218953534366536266927382665468903697\
84377029497626975535854185973500842279109153224511711529688093069623992712666\
53926147156637252632868565257085294877615606030459188617180907213302135852857\
64908949781242825705641365138931159319627199948121305744401578152728283134566\
5348060372484872533640741543021755594747777841`404.8094800301039*I, 
   U8 -> -17.4669506346190453280812786470182372343182925345415034654306125579\
88362389061731273266850042929079702722755772120593554137373419174205875844739\
82797429460036659311450860658754139721063262304448987847720391861956787484461\
89265321875760353340938235136099979696498041502866438758598994029256316007011\
38551462947810835587261139872817909470275618663440330557432728167394125070035\
6799644557870976225474314274602075995423749011720534`407.5294570285596 + 
     8.4477793665989939421285356811629124003277051497826879885133152087758380\
73427121618978492910616886916333989449660915265278828146934597412101078405845\
19229256243403700923478954877526670769912786574374302034568340621257252405969\
92532053012791637117375242599358839235277643944305171757253930408097021758389\
39712141127800012976344067430394204846930557618187673712929691322516419669565\
3935063055305995551443671840289093063590472186`407.45465968104384*I, 
   U9 -> -113.501901953474472400719824476009533611122756339788606739374990095\
64906806491460640678897529335696141793615254331086168029379166042285391652696\
11750826020309042964815541202162010115214591298737666110819815264634058707704\
51977393369238167868505322747274462752904822316354209344866588120391369088698\
24360326291078229517602435743027480998033785621966011515547230479018896182317\
93169133852803616743568444185218513005245664651541111`407.5222151933288 + 
     89.544732422670987820750408138321535018119465472217338018699196724664478\
20544248862362080738618991200166717515474780559378324460582145454861564967838\
31957877181897659418791839095846506008894647534565013770227008243762728689182\
67187610280106419763324061529058295132543930640176704479357941066727917937763\
44768205409689041827663470867353677246523760684480364683234151286818227505587\
29414978098685249700250731328656309655583244747`407.488139030113*I}, 
  {U0 -> -4.18333191052876358521260438794868307349499040866126262390849862885\
97670254367969527584367494588680064255908982845639002988463766022586383561335\
79486270887734352660698846192386268257432897787755514384870871093556552326300\
89312082123443963332121581793616178542132478475578766059271154713438876479740\
99349591511081499690169986815978611194089836604022212792677092481454439872816\
38595224373650700945856985036767102841219214986827`401.87478342803934 - 
     1.5796629048334361465797787750968947169595275236566533326505684812887632\
54298428237898412357431540618665092755425437798444189313383659661644999269234\
02575026694836704929479914932351087034817957203271727938165384156387762529906\
13810927847775601201051625842889629619398538785528666170546725100063102746031\
32776761718709701625810588643723777378036877790124688525692153088825788495369\
9642658303239240071379646169600842147547809792`401.41214769500493*I, 
   U1 -> -0.20890392611044538238215353331835052780969481390135415561241633459\
49905781096303828986076713800251593666319290474452085798131892457237268640064\
56214144970737785262041005811300528375412565277304360434149667728853503910942\
11389102413239948556121579151427683460221383881240918749851192372209188339282\
84400554425598540362470316025140630821374481372016562264827733765652770072426\
023851611185858478828949179307987029202711576177948`401.6506225336682 + 
     2.1730615911473964067613971197317878418208792020323021177801719113968189\
79027743452588281076766346246932261393072738263530904565898311054521511325711\
53278170768921674400618930947813312558562073247652632776961773797325879734864\
11914745328940426069500966319937385908423600437012384618288661027201733318490\
45978850070997005038788380913036810650011923198661578643917310366888754513914\
592054499737100616432277976062608684490448225`402.11096659447134*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -1.93569296234700901976251929854034383684756425110714787542027750164\
50132053098938802513729861616149281246802132919941155985989397115564814168807\
26679094461700777672474039211159333599542577715954302812276840907895229920095\
15957911454676622171733302207035068447496665975454857769429652906485160083542\
68619884116519051286060861302648854541346126781157279889381864833824711962431\
851952512973621049982251620952136335429503678824515`402.0656427630343 + 
     2.3036467897229670868872310248421878852161293410347476558746729516670637\
04461714008069416742221974772480894267727451823008674279348571741428634022678\
36515228457804368547803195635014399384706809467071133934481229513225415884302\
46071146758901098267945322464451093900759625451320659288369010760604074206115\
04942162981262820971788670936137165147085943290431651100664046416789262921622\
7284971109303162178978900501781919913031132977`402.0665324816647*I, 
   U4 -> 0.272244805482565774825402170760331552344189102390153167895672534254\
06990679270051363494177611492975178443708768952062909776602500830972924030685\
23444021003452267570781177563498306443232400096484345594196616449632022237852\
73030883641157451519508074199987010436243304616834848979431817801967975196832\
98423738291358763949672432651969869116849883413118140909936456559013810529609\
24888132750429612417052273011454991140796145767792`402.0871462007593 + 
     0.1592467299379055639778968576069769702022361677578610723846433281322101\
47116456540197706317423451239825652433857802850117573164432571939598558074327\
08701931686413749638517325569305037139832465796390217491669258385810939963660\
73850770663655123907314504001792685354860982309416213564085325613364328057917\
59597060138220853561300975963610357673624272905540332476045461671592319392177\
5081557928266859392587855162948357007814638819`402.0456710677707*I, 
   U5 -> 0.144496237194052674217666565592743656985159186418124774656281633317\
77828438946913356000415916682144167207790291499401302883194899821135368349678\
41099602746839885413224427957009326573523872685586137562539837179507451125854\
51571913519604785625363404570624628410602399253321340375011287040409655913819\
83451530793495783381823376690654849127589001693504532225864220238930310784899\
27294516293443966954813158496525478179149187425317`401.94384074303144 - 
     0.4849944465515219864951400216925149287556100386319726612303490119565141\
42827538994145764907087776086769442444144820328808262509179589306045352615859\
25264296521714584083373290727293791985033145153160648804421239398069398779969\
12814199873323482608208126389950568828064867682041479755875772583574496212474\
66041530320153842895593602176228321480231440204600825791484912112198169054749\
7483529781854509827836867727667464520267702174`402.10224213936755*I, 
   U6 -> -0.53979814529670386973973624848266797400738726992997706031482255124\
68919130091779418837949420031458383031762241197923621226761195826423195584745\
41928775527148106482376614203144706574321029098122022380832493930513195030865\
94716321464797122041648467208654069140663256836795660813502047549638983277528\
66392607509939281710049278280703220614777635517544613890234106331756313947786\
513432147452509137313007722831145376330172127105659`401.9667411683146 + 
     1.6092310989110970711629351980857745542372315463300078535627714154121059\
13211303867803247903762361806464831106837035842083206973629311632847877851640\
85050577491590951892816912724223880454267814361187596552638123064916053859011\
78176643182563420531725062950382565773881070543778003659432802764210399952031\
88513732549339336518262991349890959494814320779204896141791643296483240189639\
9895471024928516468985143341442861660001100179`402.1006398299284*I, 
   U7 -> -3.58282933803968227839908676795725020097014719691030367378701542366\
95427890024543124046584139479216858217163728644287483374204389017954093886089\
79933237651497973006005055603356339899405114528866151872907682355134216762561\
41307228851634104842109416446816378281900058402611466359477837633473449086466\
66924054047004825537325254173063010426305309877332434451545092674064867832245\
000125352292819040753729807195069690817392327625218`401.03332815094467 - 
     4.4252723415892962394583977454409283295164810075185117042898818939447262\
33416971686426142315722713163529559781712074244879207601456169220794481030560\
80256963815944519852171768402798833680589740012424304880690842481346301754482\
47243289311334412033762437555342419337660476931551009629466575849125533810844\
37425913424942138329188897832300684289916063125139349407677495651386531652045\
6058928257861666961313174188242561722585394295`401.0251266231139*I, 
   U8 -> 1.023592399176478423168041451627846137244645999619861874324185672638\
09532080433486592358236722858877639390036292852681454312172154571870834933427\
57910117536304163752167379266985325441287530362205483008874830189953759799970\
38819878379145714916499384385564755961050323989747020409862875673281807533337\
64216201014216649012055140688868371333847915233524883617678828877998590189773\
07990865585280397811756758133026200413247362280599`402.06270205231414 - 
     1.2949354442988293182503502844353560832964465629378633612142907359224450\
88543586404849595150214450993262413518701921090428591049813675287235919108378\
43010478622376699039274998874270474881378939202992789330776645839828892605355\
66508634759553749337332998287551938240956161040236779680258885704981126712270\
42540971618104599681067520779883076968223923869865250563003342736716864162251\
5351048536784079416130913370878110484682221378`402.0704780905144*I, 
   U9 -> 0.958329030542326099137301199268271991472417991125664018149090202882\
62361130965288705794727580297072774798597785739907818789759027399467496378729\
06438953532124449373940147460076825680331995941490577675506615085630125361838\
69123533148907130076245637480437806951749020531052899173990662842404648539513\
78048104408493257704328252056975472154405495094215083932058896255504974940459\
69307221926785465332438551634904872570505538836062`401.8996072621775 - 
     3.9673074829307099199446347724698134036239117812044130779197810754865893\
49469811102121305462812551328856019594314047154449062418403854880375499597485\
71890599692817937463953176937072362169163399563213273419918088541232384622128\
93906628863216950362338694132845258272220573227935617495011771679613481299195\
69328663714562141418171138134723046048923938850659267262957501607876427235536\
2289896971259067919214750851467692020500625851`402.1046619135577*I}, 
  {U0 -> -1.45608121612898168046957752464802490197091376470993655286843750749\
17507483580314021551199918474559773964125149430013986973821388904895131479578\
33332479389278977426704475394805616711820076474627337410895554833341554620599\
86432142319830190850339960062889396158857009911875159150470590274314434503723\
80498648500345469947664328768639780697355388395133470495088844254791438890725\
808697954318610095594355812206359269301481036460909`406.9875072762983 + 
     11.098045901619391051268482542757930721014262279466935611679719335795751\
61789552846944631031047872713631523426797428460426496068847302900351662854245\
39560405130778176937919490332134939532749194029682689549622787134855672996164\
85388983916802140868070324279124512873974289898275843062092819649669479421924\
65585406774267017081133323346079508552415129057801732828333211436769660533560\
31056819255623652969141226078175147536996490794`407.90570110483554*I, 
   U1 -> -5.85315224566672907164711627077778489442274144934749934202223600461\
63827941800917159648857452108979961057905270310511873138262117237681267884361\
99054894012979074464013774988151705861808299280883620788146727210909004159690\
34537246497334318030342205277174149427795492395680630194113247398134314438225\
53983758826081020381988231208097776891826679507873742345167473466623731594422\
168666282949680205560026071214615283180502766681813`408.0562155279653 - 
     1.8138088822529876799233898872232556700741038804051920761916369452057477\
76836183085337008007686677096116962569944600820148023213574927440831345507827\
53178086619227811543105189031288803638380448771137259772502433074141225436115\
66296862902456115453465220920342544577194585316225212094713341048738863926040\
21173303463179224471342451222080138243516720742754838262814940056545977273940\
4044391402667986548188647386503688775530563291`407.9187455793085*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -1.17391935114703614273935608742653642808855251627254014936548311692\
04432397003744679659277907145230787272866176794321416876994408374042613005249\
26067410637033783205633304121179084631825711858010923338411374504684002126795\
34102192857561737355240161636141640827260154612748861981744940747292183111025\
68907654232008363249392748760454036345623419634622014591257137878094222517517\
142716630583371186245967660235719663494786500288581`407.8395830643404 + 
     6.3250061152220684808705199908585778097292990805727119279843769826468006\
84232285214963685257889200260140089338803337081857380980109080840874109392384\
46788176373815906841476045752705627415936555902108477099013699314406199897980\
01522608640009573502870628259013426031680110892451220520190307203131145309208\
71881496702617228228062372023599371739241310148348460230986333876549572508738\
9878536605691345725530880952594181395274486168`408.0596561745447*I, 
   U4 -> -7.43021467173909013453770252180452327406724209077825367914046386735\
79383825797302070015375542247930380670022206077827647818775424112085556796285\
47307020821170585526243683388796214424409399941801510186560868354665412212760\
78757143374329369165588512141114461828940444388947117502926773088746120402668\
99257017783288428080205553908691827879901192791156999547510332039138960767544\
278790847012180472621637915623706744603586751555089`408.05513115619283 - 
     2.5950839629324611796443807006804569050521810937961802017426468837394349\
00576213340769584201767730728481022490787359156364940070306440905651007295240\
78359528314653684692995894898166262138949918871963767535592945839038389229753\
84555567302865577233459314394521157689559051002855298072353275568375024635088\
01958348908975889293299068767228420169851651353366445660949849106569047638794\
5907886267747198367142119059695142073020122958`407.93361668043525*I, 
   U5 -> -1.40091906454385066574637574020699257039322733166709232786542447196\
93854303761986224943427551357180333504192055731610494460481514755143778996906\
80638559192778189112048015747727635624385316044579293054898665319348199983718\
29144635412049785460264958013283927255998188614329594181246133498908092569097\
95009212900217047968008218828427600239727723195688867039676438123766351030200\
832834670279657619004271483858803336403054180128468`408.02793162433585 - 
     1.9189414500318252452238172603963187539915748326520345938897146167156264\
99144621219941073010786865127122490992954105808797705909851411911756716348367\
26530495832509500014883719032941909159845962603437101163816297809461511347188\
06074696517371191537464506517194346404805412296853474990920435841687448492156\
66354436990534628552749011897267299421642830324307286435975091848105280058328\
5239514184609448522030484029708617278955462379`408.03284069640125*I, 
   U6 -> -0.10358423004477048728092162929112468204450351139093766410698868178\
08807114853763715996494266164445877019416289641425478457776175150920359992917\
20118706499393883280388469899261999275376467074401062601981723972892284986336\
60216351245732134348658349712394611020904739236002340803195221540499085429193\
67535611868236522555562439963614441751348554554330575012136801482602395726075\
863422761084066169244434480856697685527396954178908`407.300589690986 + 
     3.8618074909905260818314691737191703152960081809307008348873046829536977\
62626150177495923443960678945360596618309985156711621831504068666865044315248\
64380138896435501357154848847421257074918230304070818980921455345686298049564\
79667049128806450639301091896594894524910411609189789457337057959516071804286\
31546928437341084218244497817427481462136484286476754494141468390258190203334\
3173254783233569151667808148053389972847769004`408.0640916723604*I, 
   U7 -> 15.29467317117507430874042682819000210019066401855441277741541444882\
02852947105759988022628889686605658073194045553994409275419286951771367831636\
89356257884610299258818504724010395753297796909931112104294865209664757931572\
06461930487937141958764318894269439845073188573696308511591094655474941263120\
25118234182163517988456011956447131233066639431216290138578893828373917854139\
484912197141584345439865945552480462055127262958504`407.5798482926102 + 
     4.6625308305738067662523414178197757664702041102267406738204507841385111\
53238434483653457066302637714373033122893746063343531564824108198370670085633\
95319360370732704887407570585235198664219267503173970296965072828401400876536\
68408485676405140518419892382082768096117059009703723018203200980326176185137\
47342638180924649566896762287634063860274418494577134442163157623252363767062\
4446273539809999580414450085367178866186629682`407.0643656701917*I, 
   U8 -> -19.8396973703431411260058253678149908768543174732882792631562599172\
27141275552255464196444584059354145258879839971185308242853172771258592840489\
08835176947483153874024201624031486603802837628617413122247225366439002895086\
38442916836817471873864700377063251095140082984402584329968846297029348616341\
56008597501735559269354267935424735852498971367478199695458296112005006839343\
6073967956938414747361478627163344019014982902740118`408.00317660629327 + 
     26.139378815139980106699678638364700867521518637496820184447243913167051\
91728572008807912479536898153187632749041861384719615468915635771999517906387\
82289830687230531117980435414210853248876181716912898903831132791802458745836\
76657162737333571441203192733330713441932248442201247616809894103129116192150\
84005078903485510960953183751068013231063215863494781763729558915384743586485\
90160812090850398894572171934814145657725062575`408.0440050639169*I, 
   U9 -> 2.827329309682701134135821411763154115321754442351059603893426500616\
21412992457368297387245108911980999727927055769645970812715452009122500999171\
89322165039862862239351626612819433824638094511021144810251169786923580212397\
55010448186059410383962136436026214024281305098726848658216908294087673804772\
68982557312831398809426516760921016791406554501172344792509258030455110657489\
00202901003335045295742044491315076342817881135182`408.05398127668235 + 
     1.1058316548738211642360058714977612301645330789809526370205871389007873\
30169055072833148180815361961735387000716043887084429184977355031709423246395\
59766327143122850403344285967722118940554394834846247040316483771294059331495\
47538945155334142083066974416984495407541902738511863444940267657382556799123\
94945739715622204238227605350121531864905847844018281417636643551564972081095\
7582218369145104169981184468585071247564932945`407.94655063028273*I}}, 
 {{U0 -> -0.26306723829350420473082553069903768859210500499502686778599555210\
71947751179866901044295115319730793891917549328585949003537999812691663713674\
27730915379158803361045097381310730831437076308768955171474823757057561775413\
62033714132408675294628742822658986164461028685508380782146628516258995599534\
38873180463569056346512698631837640021594700118967196435246062478377580416473\
981985666572499585206771883040899177754897342418526`404.54834849884713 - 
     0.7595973945566903218613838103849334792496645641777615508571321455598010\
18739701726777628561335106426885805314932557904574938426765420913065908157658\
74796368134337836794256330701854527747119201019550381841729111785549544971415\
98661304781302909429387299498677672570439916032507691958176384008845980581782\
20677505939728907632558819975110805810120992699538355502387065810047068057524\
3715139558278279307306407097275199078800512432`404.9786231117925*I, 
   U1 -> -0.15330297380170801782218172885707205081752969621826209624232657159\
97354722235285538858340020413029989040733700366121613954572808019644280478053\
52876682711858338615283005606931011572097715054260223274507525572978442818551\
77101017806058545906790546172939833201758492256363871361290024041607132354637\
16088975082963399320234195352704697130288676468409205764453274786644488679346\
414050075425743965461460435993639142357196753603222`405.06344609798015 + 
     1.4034036795509774675878984144202521890154702261983008386442591638947917\
02026720170581298173171220699801178336324370707680821995831468958964838257474\
34641226867920035336997674064996188084585969348286138733064217882915073534082\
14027637531267637891503788192699056059735833788351316995197603893760210185131\
93273229292052291798680831569987680449670758839401821875336517999809715584268\
449645416477345624648830937318532145868172582`405.4500135934413*I, 
   U2 -> 1.`498.8860566476931, U3 -> 0.24116067175721412992723386829470486429\
56389568662238127718732653398346981685213728832916890281307121173830774055366\
38717420370554255616636305874447017256739252184886225656194370857435519419309\
61973582996076090248747682539744019944026375490389252690640029093402108359914\
85163142730478333433351124601029536140385855140643207673975114182590199234323\
42427190661600288271981748580456640767194182474349112461046487846236361468423\
2`405.43711450996136 - 0.1068384087574809252636779376597506839827378216057042\
89918524811369489149306379214937787790704670168242580011493420707999333596835\
34200407377326569526167833106992090561392309358976331391171056463117429173564\
13933490167826439905100391315391161022925771440882023101904747145545622567495\
39074936315451882894621023263798056539428847117138810065248438712964541337526\
1553710641336649508555512314351953127258965342591430127547440531`405.31687977\
408296*I, U4 -> -1.4614901952748488814010385621683299672566795292235093889657\
49065000544191106902062447920593927698173435269170007682036933695239623293472\
61977744254734923567441140747396937587240433075241480712820097912618785803603\
41921765898339145914725209288540593446686422798267029198256365049657598403558\
38724550330956892628762434644634718449075371313363157094310332532880371662959\
1164091289610257345306772597761143513673327279087062858418`405.4138426705223 \
+ 1.5650603548569559811802770233957692571938990864048516030422477607114277321\
46499217525858151836654585475005273510243297427338456817821206312670500329670\
58247912898749781758837710418506279433689367251099203803405583813304426440031\
11136896145799638671443915197459271277773699688690430772255166918552695100409\
25415204484490889921032093249349885697909775875365753010126724836181451473990\
3195979482174689408093721988161327576855292`405.40092282766756*I, 
   U5 -> 1.410098842432427126999342152918705582843289126223621869380293674433\
60615676844735005380963665909059944995621804322661792927533748903367955991900\
56785047923623000721953888855564754718763825783542272691691354387505580541150\
22450914091895765969349567681424567332621436022175923915777651539790000987557\
12830948866072722616475149853045797332265912560641023408206453130879530119244\
12837567872304669254178415585876122546093210903943`405.39812407379094 + 
     1.3732918097893781425341472467373221020240809701197990569514134333330060\
45927086124973123275924753582443707652059282497309212486441878247077178451059\
96442609095422968043846466437791582068980603125708036231967179463846820417850\
49786616169248176438622523754603943342099517877678476998108225848899024436685\
94118920003235130044359540839168374003325006983357806811759298102943192224653\
1647650402565976367249881405588024997054168085`405.4154358802718*I, 
   U6 -> -0.22949380654065458998134515885511666331050821676686756392584299442\
33335239659785779972430745154732030584920776368885663065484285921711088514196\
72825705377392061601613320371834539999531464051972865216773204823623335882072\
49506857116263055501313770197746251046573643398907633171270090893308681914629\
88164903747296539448074963722547086847625456461708204555600939253987460233624\
981310305495826591996627096304720837397894741112656`405.44546203494593 - 
     0.0518389721319866549934872679874039880116088790737494614852488517341655\
16406214015633673255877137730573769198858301811883471059777036131418018910105\
27775367476029197027818178640056740804173196250831991344564294261573309320734\
59439096907100117089838198244860915011413042793346718228699112623759999686410\
33209536047609090819935076979962160792539618449535336996171487826559567433542\
2649717924559811326480668614360310599439356568`405.25096123773557*I, 
   U7 -> -0.13476198134929675043125268975970054244228140451437022653226665607\
52887563537500913340687181016418078367071305014296079519426210927758985234791\
15965242805616250369670875560126736869111402918719938003047045257589411115377\
11883665457223080223933289451408007792391911363135280288348131124893097118011\
77546895548721710125422062545721386400063878511331328734197800032125378706490\
259933458511800560149692757506601058807585565272518`403.28576211902015 + 
     0.1250374078103184359431673341104291988939215535388368719675077447022564\
69994350632759243589019191900320720905025918890102880666223408892251375407058\
61051259252163332099203585095561203198433017638053441272979083156037966196279\
78616187875791285193595089552595992666860586222799978646132442981807727880248\
12925225320082319615540843161669528881555057416037443888783102116407261742178\
0190989609008031294218094991370844799411370651`403.3195401279762*I, 
   U8 -> -2.97158761579996348597437387198672204881722192916442456117516559933\
26667149885637302011470900745444088054388343086462141118297347621558053804025\
30633711822754697894003739737302500301870149475352167951118014423834389299684\
33894674484397972055688001955869507657598446707975086196307727985404333073938\
12045516968602371469350538314693501156148574880062594491847835033161085734867\
425117403386557603015008060330102181427534670493444`405.40506550990506 - 
     2.6000752301202770276188075029260977126592663179262524601027233211638869\
95406488821377185559635701539142444360189812699278272341250444652368949273224\
95171830987890871042441100068223952910181061486543863857065283411985280584478\
14489947323657669150677953371855209390242539783385872402772150910057600598258\
00189303015097337602935953624187082916084405551392552412126079017617011186070\
6397893536618447515891376138868492605653509415`405.4112512182521*I, 
   U9 -> 16.03407336410885062909428366151053351798373493438420020390737592343\
63553661331279760541203904274153436156135602913069840168508612190721267080159\
59028987000810979308823806086056145744834863169536217173729664019975496893756\
89607847706926182510294996409158639659254101379646260713603188821613179566106\
35629597699298637130026072129067090859465801073010697634773063324552827472831\
475318585629179490920801280727573902617197808988902`405.4461805653897 + 
     3.3252760108872364460044167436784459781745381766862874154369812993397266\
23092877808915802183401642065745631307835508539612941232705696070746397733436\
03899509371992340461224845173744258904902739325909670057464858262826282660925\
83539929329926116058531371557803887250754101779758388887587664774639557913759\
49125020224623663565738076921510692873349015585721134285679516432010326983164\
5758648713113981052676628549255267954651683362`405.23180403478096*I}, 
  {U0 -> 0.520513699068301294068046188957215929149234893474603627023750966416\
23362843682687051787318492772924085975006389602247307870644609493107438369427\
47331686195626594333893307008899782743295696349800924922995162073608628476295\
48334340490037946315852749420990234317814298599790596754799462966242370492106\
86893353435917520837691007085985912315186463252766685130342164041188410184094\
569788838667110254195975858831`385.678212350833 + 0.4574939851708460291649650\
53532678946299167219140840243629422308172986412732843307198794874126907737321\
99587126667313550803226882427737170956294626334924707090069737046703595330479\
15043828612408299272531312726527870283197921225137220024695439730007600513329\
18113783145083574377711119552776346348029322133552047133191349588288550165420\
2444373128818633025691796304949547422076967755477266965022278695714525`385.65\
75888927242*I, U1 -> 0.017897604676523928150981856123815364729146011776833902\
41416477703898345101513861509288099833063741516765322237246007323241330788464\
44357252563582580142179168163517644213187304380141805830570358370964518318860\
56100671131276931156612817538119689162930939283374665553328337547687629065469\
74139739552704241427774040859263387471436271189715373857186916174677928204286\
600808548143116887267780288415954691600045`385.83608965872514 - 
     0.0123766774639365678814631248176162333099856662394455693254095640492537\
69744708897096735928728594854221006664306402894245118812246126433445971230387\
63305326846434687493357438812614038376617419243800664378048486523170383774699\
66602378521815851376695126186599073509972522824309095044847440395399298969349\
44337589078036553486366927426546871054553908113702338218115271060857631876318\
83075058721055684552777998`385.82073992138004*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.449928256001337453330846158666203333275939939039768767141735064825\
89450815974605939523702066143195416715750012113744312377565115547162534699955\
43518473772568127227061253217842433803747024652722762931019952794011880928529\
69173258414675666420322675218340002628563074818384036285881706247633841576172\
52186934577387596905297665124095185933617298331851194185447430340116602362676\
56607255977478143192684341965`385.8503124200133 + 0.2606186892955392805942633\
43586592665603628652213736162297367114565885388851775287365003910759978627735\
46300974941234313713777503846520588980153103414128455805920629461344965999869\
41523907523061269369123045538300221613498686018878034065411804948085060915290\
85489995599966186814055295361647264746779065849471619471971934291545690792433\
05802624260499386253219329683861750184244101727461683408259476264940999`385.7\
7057433502836*I, U4 -> 0.0051567586174840573711112420339949779855481416723285\
20119765996774883700578368921949951169257944175935530623415022944707700381271\
37263648480221141274682018456781328458315143851657855973877068556803445371413\
65041456153198971601305619189386600587117386425255643094132901580647001606708\
58811591340799189445436850019350350081472627752677404318050911757717102427497\
74925727803632251499128678360066465046538944`385.6999886241979 + 
     0.0211513819293449214588982722900765694871609237231364360372861975104064\
27623181985684556526246165958166991937131139378177017060079141241558167024567\
49618409403060440409531996247867219655299213720683822332981319797224264203550\
49372991778564704272134047688616558624950182135954500535580306627201001539171\
57637926266060347072188799112137781491213220227544006918855462172123043503013\
05215839293198719842918811`385.86231935010846*I, 
   U5 -> 5.340112354372320574191971637572461443560140452640158921690290239627\
25617543725611947200388956232851246169984717140800948542145345761057922611115\
35471595435226675148108493288289372485470913577890582037922319603070373544297\
43715260945128170070706630402815255094044486346928476599364377243624857479206\
28229256939131652045669037662492738372932615715775062835073786675578223595745\
861553454585188651473565833499`385.80594684402996 + 
     10.158750109250346984675024432006172921343234556524358005023562362239817\
47799019439609576198128673737577474710944312611367673986956609673554845879049\
19893183979938515647254220751598647623983357441072157149305963209558616281038\
11374844592219473127686807889472852065912917193863235582222668103250660971128\
93364623755212553890786535153146604138678144435156711821769884188388406807572\
132256409903009291971213009`385.84757395984604*I, 
   U6 -> -9.31592350335256291210285475835947798534563388847952114249238285078\
25077102759559716296787487334895893487887420968898394662484055856699693315441\
55869188213006384407932015618162084406649678837464734510236550881130495160140\
68060052361304042057559130658050871387960959951230859743381616881004835055617\
74146509304046569878022558797508651277353603131540596614061990188208581982490\
7484967815700753916984541430982`385.84673032927435 - 
     6.3453426883546750764939219912530929412274450961921197940578871093113363\
61135304396256521994308134913652321766520184508101895117126588791762429861804\
50651390120852793039328814493487244594116083846352034290859109177519812407041\
13591609861504097355613722823847621683045196833591255204243394960274448100139\
80937356753765351141453346074267042138876383113283755841619183372724315456436\
11448898641069905390809104`385.7860208199814*I, 
   U7 -> -650.101163133060018965224163645432353455251293373387213182638848975\
95219408764269222494286230489136591143648581307591900514374678045636701872889\
10467143435164376917166727163622250451229236863326174340041761885359512419036\
04902998656190450261835705252312277430910374316275956306467270927120124235335\
65953436524864635410415620672731494949425464785290683603686069858518277705619\
274497802136402658286474370776845`385.4236619743012 - 
     334.80159924248488296231231961752060529815600564727235036759214338632151\
32655579056474293170086070040793339423085985389639088048419156852127207755127\
82500204116472022625486008570162401476720145946388623914711301345841631317497\
03088864036960928591413039966457831076530106010107993918577798128129364736614\
76176920849977097328644181751574690926182073140015129547389469727778568399505\
2724160076099766394617141468`385.16988157728304*I, 
   U8 -> -0.00075675756761664782406603104746961281212930366366672844235672372\
16451265198552712511361172692943810758277162914039348881974796682422566028334\
34330573370736000923462250593741746082271703000449031230360872097940608157898\
52380474179209449820358215026084486613651939273809742938501743213090221398536\
31258311933878005990178237330725540430933921173269990045099224878823090448186\
2035390632136165776553844340848`385.7252923334917 + 
     0.0019210712595454449203174391245507695032829875761896876629811264066816\
68448555077704145643141330406596316430570960761172964767530602360491894229377\
12372269685591074635095111201973049187373484352657798332214363217916120810336\
28348553033485257226501214616580692069350470591736942481949500153653726529875\
21081680097448281948729459799654613118642941428172283367964464232425263112270\
11542366489999163572248206`385.8569047508226*I, 
   U9 -> 18.62463206573976368146881435670696394628296581311379852426355649023\
54469841502065115365551003021451790139524384702649351638544571513774878614982\
55993152733489379903429337600579877414854901960677322769802381170313181805277\
52811720014923701655520813418196173588359145927410951653226250053330910274286\
71468020184026822930567659526896305063150298690644000274997033094084995380922\
6689514158663175248936807502326`385.8467472592133 + 
     12.676765890970553941603837554493218804714364122555858945603018636421347\
40984278897369742283360742856493195904445921901993166751299007569096357324508\
19443113354568964833050691674311470317012171189986100500861019506870119103788\
26530207176862788449327719601599739220057923259758787885102152488358845553625\
07393134826620657071622192353389922162030301944841658389972423226918594161035\
176081391916460466872505519`385.7859573182267*I}, 
  {U0 -> 0.840215079984056098878217130896970726048076862037971872112763423297\
44382715972661292647888203398988605458727058775795095414571354703075024999772\
54005512543044664238848407546492437377928036336772947384695578311356952563311\
52219941054207239950303958427505215416787486917354443451628114857085127101346\
22406443773763963406601266594931163515005974460919256754488091690767247897702\
95865553424881909312087890541013652134761897172586`411.17161264988283 - 
     0.4445476357267100398918834832164200462888699855655543469288655161186750\
28938473982079590018261310769668547889481782803050934681071024963772124786654\
66372109772643110568680355928300963389235642388345907428524280131801228817154\
31045984966553819006344908809897510965244271514634904207082605512786773441945\
15241136762744114861094454183596143222381101855771404777199910024569526605487\
1471870744825017957902211933612704411689776328`410.90521197740145*I, 
   U1 -> 2.578910520544881107973202712429550953149405607330863049154518414132\
33308829548359509105501782208808830969696229169818921336304684205452204817853\
09970060657072392943710914891738452784182162748751377808452444624531505455902\
79710148201189756451166087055448930931927907178150663534333717921179931697349\
86937291027279726992449715143073116128914255242454131070176281157853344871157\
58707438910885267235249387468567468482330159780425`412.1724804888082 + 
     1.3257368818496873529508877497200761442613725795138501868132310260173623\
41614671523917919901048015035120691011973607291839394524460742114647909766286\
11595698700081238710742616879445816442665821724888349213715283007861493184674\
57641704037932175139048015870453825447066614699594874625246838918478621608513\
30314518496792525801480317222105532080473387679464586356912207660198023905166\
1816830822861629767505658107185174151109171772`412.0895589841184*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -2.21248663708622827960129208050852881102267127937136398201691622236\
73391238055308801737977345857072393132883056975245508833514633613576430493495\
86913207008041636035744136662116077156384097565598522292537690760105261662763\
68741891975218169115589185528041747255788188804006765481639289154963220908442\
83358524294466105597984820432411852406946747600077579046742369204856695022529\
697131053670005820724529325892860879563173587173882`412.1520905504758 + 
     2.1050345241841788188003017722579869046845400902953413216190919613916151\
67339389243552335442306305306381406577897140031778579931869649835525507680934\
16069318696633242539257749459691993743101129756752901135677645026885601720721\
47033418466831449209659017955713065824852038244299961776184067219726992741640\
86054478794551620515590077552152894443904342415546306632977969987540952176930\
8649947933283605514172912998906644682969456447`412.13133533909735*I, 
   U4 -> -0.24618269436618479786913793129671403814631825763706141278923359619\
45241052913624873296225622191824743896516421664013286647919246599941079154094\
70269435869336596256650076981716474515062069151761656062408903321802916943163\
58156777572492125294568399452349001181915662210988932438806234263708852277771\
86314707729955622448189076320893153971898023598230624995923669706558258617984\
589514202575947352618261182553683941976590293828632`411.63671263024514 + 
     2.9689856620946562499041778374203420549138713553040533427761661172803241\
35039426702549935884032965112313594933421236961025977527640329913520751795895\
66311849757919135139680044793802393306530678055152920664933476575595229819550\
72375376028925534943715985414684109237001796716297562237305932084735471786574\
20891661768006227857649350076737516773952396098832225292653587911860737290401\
7508762279949946832594542016969870143776098858`412.1935635813041*I, 
   U5 -> -0.36862557001267677989978040884029564226758431364895524647664167484\
20392906611626377882968786552910451750115506177777556061160715126655424244002\
19244404606253478055362268726132755987505353355968640513873490659718251315091\
59557666273233536833133644265931133298734475472417913907053651520509027426810\
07562357396532726357182581889849180908011522346310948603577153696456490392022\
079759295425628344849907080275119189874969028762222`412.1088209084096 - 
     0.4855403357019826255752187411291115481793447543297635236875878531542043\
27248330927225050922191201562093151657051609774755536260073569790098814880884\
67672129994102453592939405727332163726170197354300254544737797684199355805900\
27967197802482780779823937626511510299241666809189090391892851030351828697236\
76998655114449640645248152552451763668613997897309335407017843590742523628475\
5183298386547207833609826428371512315294362271`412.16093447854433*I, 
   U6 -> -3.19906747398837777909098216456292847424879880040294616420183887904\
36388776418182266153274219289579019293914723698867528148504805145347303960737\
72218356945925820701640089784930749057073943800784452407198354171613641671692\
32615702151944575704649804023643503864804248835606954166097648318241032061156\
84810530160250292835772442557487944081608541932776484305933478955971866332690\
955971226145676461109104995460369385549329587265313`412.18377465664645 + 
     0.8973411564959124783935894410809017632003702835817606293430690705924173\
01096599805138632542081098028371951561179446665949546780220265691260474106709\
25482991709527396752356657139334054111854391379870660133112484382262079624680\
85901529890920235549544528132460194228072329023725725935423144763032767438967\
87767092541420542045874784171775542768679678294703488596503374514100697871747\
0065902550379097310888967429476899359047883722`411.95447491139146*I, 
   U7 -> -0.03255228384615167037047331461700481587160225376929218562384201068\
46508932744221124282781235607436896341486017734981919963374645039084397801938\
52957757178644243368777420430464813935842375222220129255603914664729092760525\
89863611552002816139859655968304109416125055858915331513188194674233383010337\
05868989488333153102835874165809865356137755092724733853733411618018676143303\
225385443032981646137228560540150153720769563230339`409.24510217755494 - 
     5.2391382013669255307437786853110469970443550286903370109870539372540832\
74367406093690520309927875007191108353756737975654848393118494761889885775870\
58282604389489263558079854583275078653929113812020002113526520761828367226127\
32689217417697192817680506514685314093960586509389700511919770484695231542656\
04370425574267848246338977196651937885644990851995406928485689648741553738991\
5968157555588197188888541969155706292257008157`411.44921658982173*I, 
   U8 -> 7.118324361387764407356816607349718328892099209159305469159276153636\
72193372637206082314784192171624416571609682674224412074877129074751691243932\
81028641418526621116503490533885070833333141393746010164043313391436281461892\
66832412816557372207800971392788503411245211166522553542739988694333278263388\
05840210425184767899615518372771152921606041623558545324332151251402707321270\
31659995545302944614920357766478338158428537959813`412.06359178186693 + 
     13.491569057039801208010044887615737080667482647922021085251669050897332\
33485786952673048070583749397271181174360063337979723376503085601971904885161\
25101668966535915291704528070803394875408337330446582627797979123786633609259\
90049884752594814457960185715899003327518124981459212980657507875943219700630\
00605759693938517274289733730754854724846885049611716900558144938118747506089\
95640177315199497727873779527042137775884347922`412.1718344822076*I, 
   U9 -> -0.98137419852394015603359496782049823585568615788191095224841598854\
44693683218062334654469976894589464613170823528093760631819128094039658291835\
33819026758050745614145507663988318068113840563046052517417274866479363001386\
25018919130154190012064914687619996918978261959108495704925220326008561716808\
69511017233796930942197742294363025214089427399444130330041399915713281074091\
801250551936720696243937116679102073550145836614383`412.1907940121026 + 
     0.1357917186071701589585585289213426008062520071500316703556115099196753\
88410365997674949667920303375020101494749495586557974162808981844331673942757\
22413484251512470369414874677613496550756377270921537554571741115348439290017\
64405996555721755123923783438096838110473346059158564942900091866307353015341\
90260257420993217313434037660925972682398109928079838802600623052600114956441\
2853623518332402695360504015405268545757642681`411.7820864977807*I}, 
  {U0 -> -2.91714394297180450669967174059007550151806444573761259301027226665\
74217606281005081760189043587061367114141916335092260057588871947493343454001\
88251434697567930158657998267710720225853228004240665345683834547083006423923\
55411835055464383927531778163118752045980095721078494315052395322102613379297\
21434920271885642618378254522610805767003454216561911395602145232045857049637\
871790271377615228319484090828651834323664068041402`408.11494209965497 - 
     3.9154226532526703014545712554112278581923388014779771962081436723903826\
10181985394905244391033938902043449877017611749316701229226866896364844944634\
12900875274130088880474816132229995904178138670202021180819857653228898898036\
42895419875486994427084303083337264992178924918505374681562049373646558693543\
84256005325251464497487255741343735827215433284659415866190890038340615309337\
470991657696061299231791940621113534919560424`408.2987765465856*I, 
   U1 -> -1.02699017940399059742738430799339825171620627204065471761913568247\
75802991016104024891309374612098912758358029243836911412135052329750754347452\
70591645442660796671503908931832201317537756786246045341854264652178431072990\
32906056458801647047097926795247729954160627284645480357175982241781452471618\
50590580822416625814279572955513537715177253324132115385893328347470123531423\
413909137290305726020476126011573406024668406163469`408.55737239969375 + 
     0.2655055963571099065387757848272927175444936777986124604988860737774464\
55128540856415707103088961012313195654219986074948507567572291324863435056862\
58640448983744893459683572383509555314359222703337745111999225617256455151470\
38879646130315918334260738739504024203945361565649098449004889943326495706834\
21426648026014361301964859739003162055246964300978393260927626345461981756482\
8352577215902641072909203114936480883979522447`408.3829927430783*I, 
   U2 -> 1.`498.8860566476931, U3 -> 4.14637878045481467442953921736366257016\
52326500206173043035792440228170130704909442153053619791525682370073057364016\
91448710286193412330121641951221350891595011455454415458762069977901875625702\
13677352242265072168733593721952257660939992420509710240407628761213055112747\
74034678510704508982177644947196696253570726036324679180275482655265527478508\
34308869332223906426485436108235267434600083577978302853922680889579075018032\
5`408.55353660621165 + 1.4676602555143443043631607529184309047345230919654073\
22295165982105775119180313484956922970259989586889974478796317329048023055116\
80378439396732484515988314482393993388303600336585129184759311842690777862078\
45972388796414554905933432771945206758177505374473422419644676379868996180880\
31155976517140773372668953851011613044197215089560278122252292423696343958938\
2322211695766828596203212014199802110404916739636343494905174757`408.39354934\
393964*I, U4 -> -5.9502764999936710258069811102272581901052958737850596033412\
18290472468782932016024985547675941271781798120068142120120843735915867556039\
22207225982042158632237303873135631453087404006726184235458480635767785391563\
12669420202453570035541520296466317552031684836256471151401015934297608355866\
00873802023195291675827302864405600283773942677671243927600886532699352173731\
4213584163211175759933327620405130694195195685881305686977`408.533774886462 - 
     5.1125580972524086286683967611715289109263972139913372765392712145537046\
15345185661766613093861871873287530575367383481790032447970539796544418671592\
85283835882528310343758076607889868478693500061031114418775246102414007704377\
52643811935275183327314801351360087780140048057792421108471547972429903752089\
68785850437730898449740452565030430328462874118363321573272086962329441536364\
218438935676344766622416726475930557645995864`408.49691771267254*I, 
   U5 -> 0.171899375892760610226784543095798001331280328751713529310175642938\
69162002427679452002988617038352351943730537762446432243874592046162217475350\
83175351537693551498656253047920184205082044442521770554697573851143932429487\
03523456323922596004448834787811924872478190043371149130992796668871804431182\
74873651285705696381658058497489444996321587321116643907852846505034565826131\
37741261363869186611441029832155087653115758247549`408.25487125497864 - 
     0.9928523014938788004036917798218879245103617747065398622519057360055788\
63485039320211107551226691482629716189989184491070256684191609417712707825825\
56775894935780731336527752492156600749060309628580353321220302346214399788913\
76606793863562282168405192098696705592014960980448449522611047282920556714921\
95942315759447648186996683868229809483276003071037830593150411467329982501887\
9824561432902384019485316601927754854151443801`408.56083348682176*I, 
   U6 -> -1.08650236681826005803833526476136832827792323920362049363398760270\
50330701258533124496866549404659531386140641590380948164684658727656090366127\
11106999830844808401646209382448460032550464004377527953059913680594787557569\
76166202034733482699487782374285682372213345765979002008632177186848480880806\
70102344255848813970756733661914552184541435191600549505733445543094112457379\
789977110904124622646247083065729100980972083283187`408.34830789027757 - 
     4.9286009015958982792815644536473170820454517451105447236907771815365770\
84613338583581903142690225293447092092540266492260244308333089225488695846977\
16773352234502119635480653855292946093809330049492454137109241537027730332793\
37070243333836410460512988380007835437844489675042103470253657445708625737181\
54585313212964345763391050501747524364762770169680041360082342948585107937356\
6097147762643946498723400740981031479567335316`408.5589124381402*I, 
   U7 -> 11.77538676322211918025078197037802802484884892771622365582546940009\
79238344079064894854935007856468010038535023495612257033541120310931265259296\
21678653448978117893448809154656969358118785324971497611322639793379657687954\
52423789256969728458047535355817723989987768296657442640640622758415175807780\
50533699997399053367710016217072061761646027918152191921087347425201975936130\
851845582169078484785323099433433253921168786533684`408.1576875900353 + 
     10.626324182089497973559403950469386269986336988868728504750804601270668\
32741425645082407317640667168405553811121900542368379361036999550056981260275\
50652581275652271776137945760737396403769445535880171570634156148750905867876\
28380027106828870339488418147692223289646963183831764514995153625212805817588\
23090218208918888155820498977453711830499287858970503430074385209831393054844\
41336788415679929343489164890383792642762488953`408.1295141739845*I, 
   U8 -> 42.01828746498488494840787738606588584650946458504452061163291083948\
85647659958863259469137111027146260662049427039230213367310780100065773546120\
79553180187713623610927344777734749494839303581147538891011324857797590017852\
01526334869443622388232120919838857758288343317980382986780143238505040635025\
04734727651655200062033986868606085861369257938467123107060043514116459271900\
528268546007617386598762615269814168996278267502958`408.5422664341116 + 
     26.861814741030528005144239690931886075885124272990684665116019342034161\
72002883811991329047670964969113035837430213615099435572800039917968642065454\
11149610112684950822854522813468824715911681236419257630342930298769799400653\
82387854661446200873323384252607694304837846418536247515573096907453700800117\
76444019647639767642717030931442605322109172511320844289620116196113777250363\
11902578660151275265341092721422537879324542657`408.46966406583294*I, 
   U9 -> 0.406870035158129729871394425355842776007790675408066923833954845490\
02054536255403864526953858946674859835325531331728111951770292259896237143212\
76432113542856590203181142985609549093469823793450788305102332167331912071880\
64396018934313964034916903473707126328504113040123608970784909741720839360566\
77827602424574780271020390546177710843008576826242989692079237101884370472667\
7169206261404759591970733333696132930498939441244`408.5314832841938 - 
     0.2811024069411010487506735504539345885121777226048872148983262121214710\
73069567292057013050762320082013732374817560486303919891038607072937987348422\
35215684368522015326123693103702266751616611441047626827075670166053308643287\
14248457165798585246668842832361635476506995677726398278181141856429043493999\
21095982597234821721787619983286159626826992233742185590739872390916148949886\
6723584830494895573186084236931128582687971851`408.511847582949*I}, 
  {U0 -> -5.24901082613346763517343420854082944769476741597273314277356254715\
18961656342390560594742294488144094456180251282484026092102343188881765770766\
06602585228733672996805270458988920923686912684021245711329389625919483753209\
65018706536763024797413771385402842417223516213383090855316793310899730293620\
12108469524144145941229323264586452451869578572515559040570762792077198869834\
255205647827133192232777427236935076716047297970882`403.35235579614124 - 
     4.6086729407474400761315598055682275714046428412897387627010524497723729\
72374874508886390341536359806182564163392678345469409686927097154139883250064\
02470182708776232299699265091305613590872237053082771138015132127982245420966\
94330571049748006430942875013361900257138068333759254228458428961382687111691\
84894800045828918331280504013651706108774901409384117195116448613201141372541\
0729122928083601059922572265089657347762957311`403.3573140793613*I, 
   U1 -> -1.60672781931662184658805519340017389078227228681553153120564186794\
01278786725399832315432209907173413651369370412132713622220457826252192277696\
63054772372781519214826190636678601285945772363619290199529744966693742205825\
06973683214992164301593896458920708453611227995947440670879560492441327592920\
64369637185983648812379327247074652534140802815727206586622633385613763247334\
779128712607469913976146095252082349250662626572358`403.7585401551415 - 
     1.1062969011669903250437514398776644649234696147545253330319975864749426\
04689905382443361222937719446267204771374322621901371107629235392041157598721\
83805527395338991673729536823641466551250559869880922095341646821480219376305\
29706200632954192711551165366997995303658644419826414307985842883964980492222\
17440330781974726789959198662130767394680860784100932742542400889596605192287\
0332128944226010086883386479721124460143996851`403.72902389686965*I, 
   U2 -> 1.`498.8860566476931, U3 -> 7.30011161004146674111191452509354536017\
18464496650319184394320373458928231428406202510715926072449004946514900276640\
45711322273109863172827594033649616312473004465419357189220574205343334877044\
17460422165249514882879812160193179232178645934822390788820549073436244998158\
37659993632709755670155603753527096813982484850562342004184400379142835024198\
22196962534927464820232231745255373000416325792316340048194374927732554305728\
6`403.78210945281694 + 1.8303895880216720958661573793984405978247536402279137\
26787556986172446236474090125890682140666907235965926376146668850422128003194\
99025644523628560812466624893221972521256422785506544180983290284964922895255\
78442574985922494105705955031302352081596939577649233223980155946483080664755\
50060906951802308800048925913259958570587364484054910250532330446047124955575\
2250791361122083327876487917472043176725129208325816737456505914`403.56230303\
440964*I, U4 -> -15.778917170661673649565223581346889804318096306408413136576\
26112351757459870876205772291951445201392297180321852421301803132466827561312\
12191831995208703552095922585878858568963305777382473422492975438818576728683\
43793225744044004963813961147116341636986825668093207842530664228382937630992\
53437688525625500199289751762860749994592230799207170207581373043564802859883\
74247198354343483450036835136664760825989928651938446126078`403.76985223938243 \
- 8.1306524622429614393918238749985615459208162682476077960313553354493235115\
36693812801310723352425786216296092293072387148197656786603783460449563570041\
88702180705140493464393592488750834181359635448399567771363294570292021144909\
31243984193694677056847603489343610257267902153897199202988880985393548022922\
58434531383781073271463261428582313433004492476964005255296204151234361897759\
8785411266447102279123392881605867102290638`403.6972721292004*I, 
   U5 -> 0.120764871252332187266099468804890191984675900206107188826886874385\
62535579940302606399806535293621744120318160502034246790138222804915511370251\
46218068071401869679157997203189263089745774380431497252351851596210776000415\
72751763666994064406767281464810685306499229924525279106161699914794313319892\
79864931510637043150583274902059935987375199736898331212237275952418379457493\
38616720154536150676476759538205847403481848420885`403.3573606699089 - 
     1.0398799293217277675331557277773608772000034006639507193298260731443011\
85671300011131420995428562429452663583426781700830960531283101841473886287651\
02919387006276573878772667622416698203447126978664080561661138163255352719747\
22232208284192298903966630881089869344638484353464771402080158093652908527729\
93465888307747069878074169112786699505158778972539581228549763162592730739272\
0740916602161305794780214178580474576394031309`403.788481147647*I, 
   U6 -> -4.51381215667550444675901451110818596279668259335439733739288331164\
01307476318270605314661160990136655161883025274693178971227270925964620140562\
19432653573735367495056127440154102946443572955878702630835411237445025642612\
39207298282329529301070062578178473934579452570725356143452891806885297190878\
26339719666226130380777368667395813316831261044701926935202940131598582938922\
844586480372226794618251487157566791673584770715432`403.5980200217868 - 
     12.955235114835606617314715227298469761031442393678124092287388930704004\
68723978220494922488517046578755374716437754196520003694859843629734069134993\
61053197404407670602287112672106175412876980904297625899496152770094739898788\
84616562714395183999551834054437718366658406600431517601821906749850898060057\
09910455367969510191018403567035138416210409440202164773519005214686176867425\
04927362314255800627462141721821735429888026552`403.77754327864596*I, 
   U7 -> 31.35538091254607219603355640708205078361701628529578974250197013157\
45401615861746089148873067983484611123031085277209097913150635176792985932785\
50863874340766096823795491961312766134531247819283348419329921433481707231094\
31232518883793531256765971541766079037843459066970325840787997825563370758680\
29299291810215948438720191368488187394368168048659959688951088515198790302351\
53630219333974259787674288678671344639226051403827`403.42555910020695 + 
     16.754496321382056747184637902464175512614763867075727873307496602385154\
04038575381010556527489678712939798821145964555008409878496616160738888500253\
04045818733017551664126790578164312344860905044479554005087942431492181779832\
06544893322531027807324133555521965579435804482615489355094177120997476549855\
86080548640388275934476804665785545335793127740862114629530499687181261814659\
06325778438040948730726681965981647381695430574`403.22490810899194*I, 
   U8 -> 175.3157973203444728688731426518164520314940699186251772543808279390\
79881898037623487287485632077822798553555257391285780969755345292337615613149\
69445912180530279818531277053248097802380548702086676851758907795768793264670\
44699681311993982088129159334070638538837423034106445783107191847990435287270\
88520487022377325289215040415311446246615323671791282709233998359803893432548\
7909015148953962350488402376872451573333955731209581`403.7806757768839 + 
     49.315239265260567158736521966951774641271520456185703238913431774578636\
83225635890939166312215934923088593351509541387004291779457073810323710607763\
57365442230586787957793557178551183257752079721740750634246287370750294983499\
02922336956891521550789419488346332236235443318901608029615016648667110802704\
05545494251412531096605287564672454563687265984501930256482840338173436536939\
50549967301941699551203294631059790120916875628`403.58757219395227*I, 
   U9 -> 0.383495579701542135984202373286720483230370790750895776861061250748\
21767090395856812697839544580970846568465084309939491514964651487545371178422\
31688402875385153498173661723266932570167054451670573773938091908777537108031\
98726891833361747562974777128327592146844961279506220929344502095023924684930\
48248774715482225630731934421088452784481180080189686713194716643592196774745\
22010120148211062535551303094398605111968011446713`403.7689565344857 - 
     0.2051365576784989090787461654332929287573967123089970492179465197712923\
52688723464371067899071528117464939926497930921127890066136541013033147184282\
31186851436810631786686481041195286526471249739097846196388687472944050425402\
85255961228000985177038030699033222351631319196441000852762154340947350504664\
05817092829841751753256095059112815753776497183386732522498196243896788336885\
6607345665265137449994701241450365127133610907`403.6643975303208*I}, 
  {U0 -> 0.512236452882924729681919578896010628310348828695191611287450836869\
39968285850044426269735901185688589852404606262563202695661988986092448637843\
65679178201033457939719796058332641167518858036801130999332855495070835911080\
15390368490461175604948938885380423838774998480268295555926470052528561808187\
58109963326103092332752748187473476795556411732768388179865682196351835666355\
239223775545969111005265678211`391.39690520170495 + 
     0.4571104735615599015957539162092264879374047425730956831650958379553164\
22312454845141829304771912136400389256329028224987777476393155229841196479202\
22267845867678956875113635174175588447931041591269857942785962524819019938879\
00389200114183770177064263358351735290126210173807638415796253271477383701954\
36248478455499666303329392110591187997261943195085741103869728809625776550131\
02981261508681802583589119`391.39657486115277*I, 
   U1 -> 0.014027322881333273813853463560251956463812443090370527354235355909\
93093431543377312981491022893998179710793349810367893631119730576143876952534\
59206059330480032109093469463554604509908017296163843407378379499526618912349\
31713291541629072046089535520668759283931111613511117803424146986362330093931\
72363272712001947711267713833561589882255018269810408419235126542723010017649\
188566168182128347968772184133`391.5679407022101 - 0.016819288897742219866336\
30584099842723590042218847110182604548665132358928633031669885619244462465330\
59782564494213993368172252235529774416140615175319682035895269904950104633065\
29705258246138509214434793126725863926735290181792371436610424908571838252200\
77945261456755749936784100270368576897128958435547916168294354272987757586224\
403597134362079835193378733709851457338649684256531235656110323454145652`391.\
5627883475818*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.461468541554046562854018094122900252442861622277537162508503786592\
92337338927381141718654610928085536656290413211060545696100491549988406599230\
32873179083192353941855005038050740295801752433328124179068325746757655342469\
07970532065872629340196399875537319640495786160166317393301671353435159347397\
28074623835018198610031579049966990694644084997306906664045024338710579448271\
499789084073018746538182933211`391.5725143813356 + 0.258825128174085726301476\
44250907367967378538489434773261142094996751135647693513171380017496252315655\
71755453328164247306716396904110447219262212460710832259624081389636498245682\
78730942829366256144360653738383588530372086877606993506706823969206808796195\
41587997618562331452658142076472176808617825062753915405542203701277866461937\
65392732551786889583730727545605756507301851831226895209254137233897839`391.5\
5766001360564*I, U4 -> 0.0105566554846514936258939188051109757765754336369597\
07864053017567439022134082872219316232498712918046619879754762508174201232115\
58165371431437229476922635021816105131357691214019338141593118145776452101209\
69563099198187187386059132307892443323661657130626766013990357027018901294561\
05850934800611942221361217905769921307505021386236943761773132524537611240376\
70846866395581039352035902221636564087174009`391.5301437556973 + 
     0.0189679004939901407754291800613774880466253845674676956160568937335211\
57257380374534214033147852328565804895150979221084505183707627696564673042931\
49965368857316668058667405096090870298192004920321873941006391782868726901814\
31299659562515821831259474092197871001833805165420487492898681928176761763093\
14308922465819456248760710636103358625885370223994476810889387599223908977286\
40687813569394205531911892`391.57954143741574*I, 
   U5 -> 2.454198995404583770314021511841948148790243738321261508445219060886\
67178533118622943146219178636887426851797805222708359860828044186442642758888\
87283232330753506824919487756033842721847747871286125328986205354169458686795\
18531592114673191774808471591468344789299398422270041806982774719799310227684\
39770975774945386963692964230659481093468440082560529136802564821785026849675\
670680525278499953979068892486`391.447559043997 + 11.243826688891028138591023\
47430789122075694000161617840573234791176485796976853559136671422162363241653\
45094842959034856306927460122711220973470827857645058873257148757773779404318\
29688763008115380674039056662670177021540710704897115292947299931128898303378\
92440968430061144191899665526237594924026804098615174674589621518296636772497\
72688643721134993270580103556781888588722403038249691425271517627284731`391.5\
857763488033*I, U6 -> -7.1867370478274944702261477495419718343146330141214679\
63933344090314634877342394813902257012932402997694972181590664463661406422897\
73691469564056075349269112193504665023054750037406206931789784371087461307407\
90949103796052706985018429410289378369097784522956111287536631972049240205139\
01315573025487939269231799906992322109875876020791904161260126381759712057400\
8851160924083503855703827475143853546554306`391.5503034648105 - 
     8.5787521320461671993779330154338606444483947593915593041513681323162027\
07246482448801072186857123234946146913144781200463355968295639654545495834181\
60064672789989932604388618019133994873349705711409207347682846522444551360101\
39409544052795823718499566015931486988342920691347821627211884082580252206044\
89720746473052834462146390359761215062125458393250695311024748270382918440224\
31716101346714651029736214`391.5744262014015*I, 
   U7 -> -380.799979762708051086276082351763226237212416829946120949060248942\
53870037009238819564213838950946765702863870899437978066192280932010562674378\
60497782757864758940284351743400161321750890735389111303129252020613070261090\
79782864414503060961929501735010798927436399915931083555408763638636707436407\
78434296752719268962498080178753610328796658132538842182010397483764876751354\
385681610914345806119637458741438`391.41013258386863 - 
     620.71884566919162004464760846003984206095167523583888093504085338132883\
38209530343914725927834430147389293723619640354659426655111723579419053823984\
92908336797144613571702854158788176534269005907507128713146450388538747508400\
01746790179895960811631850777143638362016484864512351673258920524985013951292\
72006885112700788348326649533196969515571151274489336584432693580487419971116\
4756619613762503613108515474`391.56645626120365*I, 
   U8 -> 0.000353973705394211455087985135501668679837079632742241241754872573\
98187553619851073739713474290764457251244873419646295861651276885986921084488\
69389238708890004451655405285021268003799603111532181606286572111393334426639\
30814435578874170052449310552606161648155155942047127335658358449859620101807\
61862614962898714315904547311149460427230367899522326803869789708698569892825\
18119972912383999923423100942336956581657649621929`391.4164918827088 + 
     0.0020438174518893007209868998430683263709843120925351798299953394262828\
76342383243601804169839054757557789073035348438246616712195655731995626430289\
53833844431691934409434306866734542251434139547560190808178214822923185396152\
32951896472065450008203481437545267161394464865850042798906549001609871753188\
66191463267186836069725265503542886670730339994572158040261523856341354528019\
98574427488298674193235657`391.58661399060225*I, 
   U9 -> 14.36255108475853919807440190594398833283014217963469026344640920060\
90441993957906825587015250452004573076118732719113665456929255469048809271453\
76224826507481715963356027272977211614663771588645567741643264576171733639676\
47433887315042466074066533695212122242194807972739847552764810958424325376166\
35508898009398227022800906874173052175294560796896863895253789167973213007790\
4466304844088971496899092091986`391.5503000242129 + 
     17.145909788595529137485808470608882639067413092475095179581330898961160\
15127736745535833998193788751585441778628257994151344726245195254253007835734\
25593727675518448598066538009881875305957199597180236296263976451526336685205\
16362845143932750508492194464912399846668614541181784695980722856954466724652\
58644966824508859143562738530691929957809058877712450709682622430023119608067\
376298090232586329250536293`391.5744274775689*I}, 
  {U0 -> 4.791451652183484774357073260776486647774125760110803356197146276062\
55128164645369956735329005034286102786628252141919163597180088058278285136518\
49706614805287784795653864718919837231717471221084369678182355357660951031679\
96029671705992007640644805010426310085419769251137895994472685039361366984826\
28975105202785005120359483775867211708925726933038875453416635996846999493552\
52985430858238331033599443994242224937922647639251`409.31557980304376 - 
     10.028591854671305470239553038705868019441513362181574868321763453560735\
26638985192728116236405336084212672114151193676908348354225253764856090695145\
85786481019356828834945496867753411308780675569123173307163496501395731781920\
00866809891381325589186855455418965902074045676658699570439961020825058476363\
40801911915271690753432894323020781422809407491659212780060009382836182725492\
2564863090665291758857492575389299412851538769`409.6026897137164*I, 
   U1 -> 1.283022290342053069826146993146619527104209042570233217927753665534\
87879157220548556390963633317979679313177748412146504877592406611632050162248\
10823572556461891824080181267805094329928421382901555747035155718102682664469\
28403075615428607012611502784331136914377470793333637765650755772812577284513\
47520946964745629973700871658539499560155049101249159390404052888533329306913\
16640598667615092844093955696131319979615292797115`409.692627394184 + 
     3.6776132638448050222514696231806471421642405912623446447246893823289674\
07812224048287867748320695675099653413426094191906436157151242303544652430753\
70959049395354965568869831627901204426628666365281284383655770786474649922647\
84531874609056846442020997771578398061521770362184806548433380463606596110341\
57058741825884340727805955913452999478480676611077532066126732750397020547397\
9031479712244998443140891082741284689943934785`409.8425711836807*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -3.82330749169368279974481145950135009364875112178343508063622678754\
44541110873683446569446252028777015933563704028397275503239555098648066070475\
02945253557125302579554119793295178336460278785123482905736994307611112387466\
82021725868101339141486199468377236348795550431888192706704367832701560256310\
32073142305751640812682973057466695560941152200854033627859621315150291080981\
327156687405603969513637059795247822799128692794296`409.732889794251 + 
     6.9327992233002106750121039043501881525436897746854123929042325593983095\
29685093345292004033332906726542942656041503467017791282931577819946123658248\
31686886991303695580494225492746667671577301084712972156539748105914307999059\
45645325311064881251548156975764929652458491520363884808904983780730346116083\
92361382692213611578147835901525761946637677865125721404149645191072082406642\
6056043100209369920332747708521833163439925945`409.83312347424015*I, 
   U4 -> -1.58781972396251443186361478163074265246886620346575975421411541345\
86926685541918327281857947400173979925106265210591905267192257150601995976833\
49177897237463150052458351301004033305837494012163224301123825961560923493934\
18069831529113614403849562324596077185749727821742325825067152812356261239503\
01216669886987895264130985711220057468574143591206809189589513890944071202809\
250266334205015609505719080830804239904221631067683`409.81731574307673 - 
     1.4298221279718105396558580017941422599376523092677257378234316291442026\
56371819849244581594895805363744797436352484945250255596811101902695484998309\
41076416572715154800972039760533497128641483981180159514637701456168019892314\
54943737250637141856170415351575782555920043115939881417126954247505623737689\
80708060159462071303812620479703226571983201124141075572153574642760195042688\
0340332269863059412965197014121105389054692071`409.7876781805192*I, 
   U5 -> -2.94547483404398641662487483157163104859720040496168358037575575497\
10517676733530291546662911082621752304508412096595805046003257995418397713362\
09416592110303742789413243990996558867083449875163343801103837757157346339368\
94175197544864943613595602146466482797738928645811462246125026269738306023304\
45727620754586511928728884340439585452344806983615341081860009085242020284152\
397033301396764326661833682383325366773288988394817`409.855197013339 + 
     0.2500740564821229497812810477451103765349741607677367849010812812975980\
43931689900195122893445379290493775398887168853147601142364864974524594801864\
32925497916945663927533758105081326066781369913313574363746196652989606308028\
74087155198481093848777921019434699477144397620317875374678015393963079190350\
36524427549597104257661919769595706406517719856195995800301809225342739998377\
3684018135873235149306345131686192758864001556`409.31790091821097*I, 
   U6 -> -3.52497816369700830604127446337301528153645607744466293946226587919\
62566587552484501607862938861386577953465543362057968376643178535127945250227\
01025411107403826990162791116068101203709718557610229098720102325597287094143\
73334063182538145566259178425085877519960983095532345528707442246368080216870\
89740776278166374039566734840267347520626233402320039634027850551642525957153\
196761715781170312165679654741919390609097009899807`409.8519101696371 - 
     0.5389096882154157032114960605443209516692048582774847962419412720605478\
38100125210408438201469476115635395006249844442355556128690909461275885509396\
20664848611973093960587735450073975964149571531370055671425394868704986383340\
49719006643831761848741097096079241966137821357881312820140213762082816631732\
31285412343466822590719222206114875300308944335893972964836377753485181329816\
2718188195775468777389116718417429713199960643`409.47827322020555*I, 
   U7 -> 5.610604829182530358531077143857419373427289387623429091909853129711\
70975795317043382954061351013407991626924707165146441498942186381116504013410\
69366104229607462225609824044140081737531533058022828693836145196281402167588\
94477688960435983172995465895680452630356027454857078233208570990405410509828\
41831892469892297087350576583783704646010584081555626135176681004560939224954\
52910017550360289660354858611175009402652705026616`409.29916465584694 + 
     9.0873890795227881372664484258284543365278287580802648781339808590347819\
55918909418828184588293111201862869085008098545934358017331782868662167289348\
52858853301300216560001938017291330985805791783238126532682168575916191170958\
67886729252780560172669256979705052442062970290751079173281523474187036966389\
08609624182763541114196847792252965802000202763763195621898881622224856456980\
0112220818100311955329947728642201537422089375`409.53520610927245*I, 
   U8 -> -4.93382001128060834634356363541082647281770374081373799479419255947\
15442058143995967721464328434299882990652659700620499917454776246014787825675\
03938996594115584763245633358679852329239219516072900959415822414321673376493\
35868180729487724098315788047862272541556247375532393137006060590345167554511\
33782703984847901290517380712599687412916554174066826764478694646785251568756\
712668821798031508853322561571756235457686734096295`409.8360360110179 - 
     2.4104213213664324643905992647291497249890904886021222339208838544896421\
67045535156615154056312674925214273552845114756140158373703895698607832300010\
84253951101229698860784020853206540814739704443035306958129396507269049864349\
57095763331929459762192507649111571543662481555382126696039625100791767417726\
01102867697951541073472022220515994166049029190134123340627849330409183672074\
1732326046652550621208728078378318291546004437`409.7161111947596*I, 
   U9 -> 6.708776683766336139538076649700678497036998632485686785239006879706\
10441853268697617902694084666925819391884217387146139781512416711376168043316\
31912323809496507710272534077861458667826379648102456933213099758691033116366\
05309466180816415603316376730384642063357634548955835504604900716616587562663\
12152464904488634628373855768916867256742329474803285838341702384933926445153\
55262120006975164456603906446409656152847297324634`409.82980091587297 + 
     4.1848534253098495792463096123352729808817433314968088202451590693495545\
29539397856571193591178958809963307666674388597674927395535234225153454661317\
00670317822577929220991453236959733251497596316158255547316559788926695624762\
85039587150334750085725449822635643667402333687970723016724701049168755187912\
93172956107171668445891636439322466511100866373188784168619333141388461766631\
3674901820831332347828568146784686450224544322`409.7485636964951*I}, 
  {U0 -> 0.237643013173249780142843466583722761482574302807957744097900911388\
26736853812038587248645078194535909542529333567198217014355936329644068774110\
38079685867871548100486813585245523841921910393028666472743719585338196159599\
90677539286071412007067704158052256589460984482841356355610305641134700830970\
11552944822310310805890934286276491820135204588599540048833806009663671948824\
36548907836478544579904189325432001175888365902184`405.33954080696293 + 
     8.0712393094151801234041310439582075834520223126276868446315348266729867\
05319664698445266755601619198870057133052402184612947173023142358509989153318\
91197886255272018388788948050305067892074041594726401781403676390813768087939\
32629319928388680149583523835656285294439361844934396688569916165825025712035\
05756085979168645382334880846810752873249545742638450914242441709080342679571\
585214727211448399251692398564512012565829842`406.860416909234*I, 
   U1 -> 3.172538104727102594226689104910048208511290683250624926000710239349\
13415051185758316763884769524859289465520959385846123861443066552311747893851\
78040328721500112070006214492192594096924221691910641268216925246873937320489\
59137644512238380804421690182479678181098813221256081073957942657151855233229\
05522442110921584095868693159491914481679085775595927996848537644925125288220\
1970528117763528546249036625440623372758682459459`406.9467913931155 - 
     5.2120456254542477568637326552919689194013052008458919018141058482868464\
89623568368535156485557512015104416530795300715105687123593030319847723079657\
63045183412964685106403543816170488632153713917820208810408797222959351619825\
94447645687172380052764433802315016442066236411000907581296692374682329223000\
97891860939623010885412101097688815554513610698240423896673833272914485318145\
6769410485073195499321693977979331121518758135`406.9663650991362*I, 
   U2 -> 1.`498.8860566476931, U3 -> 1.08694030268458656484043149113532298841\
47343455930799780370011415136031505849594217866224007863870147318458058012466\
75085581674853757702089873565578891741627127274319352542910084893264191886008\
72357164486538612717166114388865482039919304221851592375429119245363795092669\
23562338831730981350507826053823988758105817542832216671505661594928618793376\
59478746916222407057209264739210616401757737307570028599511554001009527624577\
9`406.9601814734061 + 0.78349854167856355268408786490588938735075298598768452\
79433252651846514212914940093802457326615248114681672982185315057898186169481\
91105889193733780979530876626756656163249238185650977439334414156891329135209\
95609019024004586529471545342235737022312593535560078332429322174186450968028\
23376519672160301373021617183283489191587840245516946412048088325708604810224\
20170177563747503458472130331419856288670893954742391267857711`406.9536292225\
887*I, U4 -> -1.7375393311645952761131669069140592602399064984436211347812566\
93033263516091602977979721901805428861492201851718528825515946658816371919747\
99245848898861960132549716047811212521039393461629204941551425898685731947537\
99887389241276220356643530160458201915288091643983921744716397950169781261172\
42217069256163622511743977945615366399367102216565811191669485132032766644091\
090353228780011988287888210969289831344060314615326471`406.8988056813267 + 
     6.0275758072828493612115106289754551658199989189687124532016185236593393\
32799002857398895348407317238702830148867886514704675439576822204297410625496\
71803739419493921209604722680249804686546607989090736408349750559055134944495\
77204986383304916980172840230724732191188296850141756377911573281864813227347\
43038745792863150028945282138566868969759361947901787559094819531189198428981\
3822060399025720969528453417652752427232253305`406.98432607369085*I, 
   U5 -> 11.34541624631132779098969830102138436329383078884342832896185333848\
59173084386331008690256808032811623263028022705926988633110000751336951781830\
36919921184947871015802040397862880686176538875741887843869247165783683424186\
91658293389846548934435229626492371789582505635692038969190193415042618795725\
00923491551387507344925836394177616118112828330482219213194759269980280937368\
765752370266249389248469739155627367521396824892653`406.99271514596643 + 
     0.0134564736824323564280930555050999228188192092624184678235986696051514\
14199052060918829894900753279754555289632241032679910214609825728591922516438\
37586520451992321556243656904389504775023979160559371814790203496974630399181\
17949342874753259947702502766716190935548058248158994326445123997858964250661\
21766883713747010960568411047426216147356322961038616669226620204851571538575\
9479750138264943883294430740766533145075512716`404.93075718676994*I, 
   U6 -> 0.104485517731614369370914282397709987977147510598855925652319384284\
26232844764938190214454303320423696847782203311081722127540556592753283531318\
13199379980317811639130735690821829777666087768350729887276670170268139092525\
15370158850769845289536948554979128226846890900387939404018821838055101911419\
64788206227593496231202161105182107538913816846654327278429352514516268326719\
23233867124878199025380204921715382451660648219958`406.55972954712837 - 
     1.4918225842108468492863200388000022504082336697934795161069547254452293\
25376792944760574195529566388057940455506330006481589377472051499404616584987\
90104278036476745853801261802196841926162693843582566906662531852049902936456\
90856379600178913135363652530341799707802687452745673753456594178233264913182\
52720731418253716164149388858026591946761904628929724488210781203373125316782\
3296802419115945445729073797393572072588291815`406.9906882968245*I, 
   U7 -> -0.32055713177104470126824071111337624444643461441500420115873362477\
95214672831733902880455555146624409664901306853720790664688465935662512195522\
86898186357612835977942237665645262131927062575894424971032710834322521724022\
64599332918768766844716919141923118462357882594603448300920612901070199720321\
65924678314365028824396793067691890718797127167163135785913755992985107935151\
315941851590432664092456614051214724784589808071625`404.75596248118467 + 
     0.6667119663124489587687586758770956400806683274895802667412847869773404\
85008646299623937705862703956943457325373339253490936125804015566326021984320\
33281366655529317149377113149256053695419609253103304676302650910083175012632\
52031680146785539897895958659097783911418138389725098452011655657330940119241\
56312882265396435113562384971417167705051306765226347484458227802331077754526\
0869943961212771862763074875831035690131339781`405.06283295055385*I, 
   U8 -> -23.1450319094632132183070585715068744110786004189927861587796160720\
43078661261973297412368908381297556100285759805655658132350428135057679604540\
40272369042044472631419207691586062616180561867985926641783967517215112162228\
34393322716214957845449464664912103650496025537293489340213704604289192632482\
65909787107188654834362393715363216407214968972603963931428231924363183089657\
6103122078087237940847079253653372067531962281416354`406.99234223261243 - 
     0.3200947882365879664141696323066303862319548471207373827812275441212753\
98504951460979794431637416188793680724967143767629295002791566311917763907783\
01894482001528747496552573432218809453693305462849472188875645386497814302350\
49930505805236522361402879103848933513260777366122122997432111463221273532378\
39917825161739885952329609214113259205658136038425403175535863157376364257669\
3495466248680380480826391797432034379326140282`405.9676077554415*I, 
   U9 -> -9.90589510279251853620826820163902546997244202774023031396660929265\
60870462922353335914238566525101854096735527166208657346929944718275752862124\
73466553274330219595115215346282463884211683359173070021895734432389378978045\
93599081186927791928917421299598631135125492647194401789513414316057689475074\
34518432835727378195643740025427484235312960927303564143415289036214116902906\
554092627257830070522675735062075111798581560052206`406.7599011304131 + 
     68.473525491391338350537976341906016872790577081086485669294075385222665\
80160366708260793095225952062569880298198915275407175915605051969020882881753\
70679086813165786442564777718618264729173179509487881439426440878984557496131\
37096699713127004310186431988992889322313391524660615091339418170661206215506\
76875257259394876836993923189215364510953756183000844580372232193358463674928\
62686952676380683741419971670861038625827131151`406.98850204991436*I}, 
  {U0 -> 1.435790334233098073807352200605778678827907304724051900431240074455\
40717236993097043487776799989999107217655495304134202961617790491617033262382\
65554188318042011054173806334819962035110452416027258235736794193459373381235\
09399931108727740085701302918847286369993900496632416152205216476750017755844\
73032577578850242247669212883294699362056572092189569252463222208260436579826\
84938936636518491678930960925262272598586738956161`408.64044546273163 + 
     3.3698052394901312580166798586393458176654166813009365766091363469422968\
47054933269457576800123675223348634752448224204187814571633374586285553865532\
00861121801075895599441550410866920413799585568436008275816700413529140896662\
09642661474236493659668423585488868750212457747183407592082878240327153207339\
94320033178718053859916462922723939716624938457245412059550565989204333050173\
6898612272540261374706078151305596956805703952`408.98617893001204*I, 
   U1 -> -0.06234857870922632304651795869829449337089460173051237650819185325\
48247384655730315257119872999211554284253853365893050218931875000007739895108\
12328659214139221532703091258828536127505644512482831737639129142315793067285\
62959193565400672987778103391481575139007122875066579139124417035060240440392\
11392804045593781438154223232619342947865849142082183191502947378186073967353\
461672309260498827713528919457028137883789924024591`408.44620810433304 + 
     4.2673801986834896661928606535637095574721631250061125132259123037320121\
56410976689015805206539055576646537707583071932291145026995976078950753273922\
58401659691824803208540269954833707276098751828914652635934206398092032338425\
57218028230206521252827987808523886651170861606979913682838929912152622659653\
88518051644672030936326665400835880809448162727986971510106264760342706625303\
9122731069413772916352245004984183740476036551`409.61092384640716*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -4.09387606693599127462670056243181578628399000872243210820976800418\
41872789453708746933782862094145488556623452800828904817798079554476674919090\
60832958915410379065478460728472650686311034329766978939730604224927057683901\
97122279718244522058506501360982928827321484064656145026157753798314340259837\
51877309692064841765017627776888489683267334273367637209125286161104459685720\
949779098087926287038812672890686650301203342479628`409.568851202216 - 
     4.2319443527143079832367731548591051729929988765463492344975180461306191\
54449433880126617997516796105855387448237939531905265992094213501922741689323\
97107643649701974831378025974916350297686949948632233160641418090990743691733\
96237044813955284262649093698246678283062599397731136931214625243784636839150\
02255119135798271324448579240449861546584149846719276924491080823302031233001\
5898330035692020109857787834912380944235769091`409.55333984338074*I, 
   U4 -> 1.115402376635527022501599564198570727279379389767660830437401887757\
26315101226177884620898784692758733996820922500168353649573705669661677986832\
73290013012868315558235458507848897809138339787144709779586688725889923846178\
10611616154246182267665278084666288348599678365343437495391749217442081637602\
61720774244362807810440743085353805738908689292338349055879865604652205634658\
87711792726972535378069010296028630845313899945112`409.2525740987248 - 
     7.4507587265819645733079703878325520673459198120256878490226276587117994\
06894170597699147179130610957598713537903996449590436692489932110842463401846\
11671823741938392382979561902839541395133579634965656970246656678966653147745\
33524312355222513757462245840161658536508068731887387207690442560083974930118\
39407379611864419192997278255477757404376687224973370856200045258805427833827\
1505567128450080807849713266189563257874404174`409.60510679640277*I, 
   U5 -> 0.026305924774420924951433084338704489335160735136240236260242582364\
35497272252895452044873768285482227110560614289995635805844239264384163135338\
62835789793550978901682637292606026400352992086808741232362188899124842427023\
94925857321351748461822492951638369713674277583230196832616855504775563232540\
04867052023560026049337217481574654042485269119061131187411915233731281966861\
08595636797356634067557971525284725569813483835094`408.70783616188805 - 
     0.9291671426146018721838511322252460036918966476778535009631805604576828\
32039584886120790893404958792510914326546770382637381047717187260253191920595\
68997965485554510120910748569995538917207176385056846795094328695542367405312\
72074261026945269967700401284728731863612173022108827557280665643809251740159\
20691107450836061025789710375212709675519644346622543403054168306586851408707\
6369075146705865466788796196349637726877215812`409.6103303316275*I, 
   U6 -> 7.758698785708451193100956138572055288118928198593989375047005627906\
21908038164320553980715709253461488586022789710558484636320428794932813477157\
57755002163882016005386127271568302485935868084251289087110491945328998256279\
02129379290670892415832109247521008396228128247734607236188726619780056656792\
63785383514402261368663518740129213682513081999172944771530068133813092435320\
64250249831087739251600608355150680755592210850509`409.5660839959339 - 
     6.2223092585926000629095270284670789471337927580088322215377905369846834\
10410977824382383950790672835163267849712237832724818734598209550714068310556\
84535552569916448121203547175583733589914916381074083673025165935418818122941\
36169878718325565667511341120253454554025394154851582551093964150761046241170\
13339338507686492819082385013528139454737091626051887196923301933985449742256\
4712788797503028399114547246969253691503795181`409.5605427990513*I, 
   U7 -> -2.61836663438744953268786367080227707287509876971549144741276140620\
61151058931017553808959124289406201043446743105735416671158889634018090405403\
61411191109994681595985684666227920148513192508564407458796529736656136495096\
18616755732459442614764670971928179051265582780374834120432533889307105065347\
18793301430540253329843998110534914665729963028427741855316218847537578024044\
818799034292514390981493733675071737424485534790577`408.18582529152394 + 
     15.730905456400280064057353864239217614374781769203639800674282471827301\
94346687977911366368002782327293693083630483885481863342787470439984174815967\
53620862017429874593787071610807569977357007869360429964019176661876131168766\
68901023554762187320928619162620384041829837838197895298577930768128432857246\
04709994256210714937713317694771740727574277417816387378685321176634233178484\
92111840667394414328306025682271934768957770977`408.9226899882119*I, 
   U8 -> 38.89982450317724022865589863997195046187650147024564629636684865922\
25942934141706208539121274457298018475283508401001374119345103189140879716493\
55974523995913601260252688789037205614418117280249863871501583089714445144047\
65552038726699126176078104619197112289420486033820016547633468778747781767934\
53943778122367623234528177925073342585733204767818342024613458836550134453173\
52356870648644591768755052577217821857785496487784`409.50657910643713 - 
     62.923128685655229667150373728052345938869237419401135747139460805886445\
98405408250282800651241195442893457203125428776607829535363847947646624974041\
50036710604918654959414330734267850222707731419848483798622755248263192840872\
67049479693917064551169678932651820517092148833154364023763551530385199351945\
14190729501724455397888850807441141840155890838829042434041658428380850884800\
59697040677414193595571738334939304308347052492`409.58551604448155*I, 
   U9 -> -0.20531220274958332687586607706147724317348492184612105413718054316\
04406197067164371874289004958616686103226715459849420755440066138779036319738\
76541734153896248303608760974385875395748060590444839411689670423217296424120\
97076973438152473505587328817220448705869207344776458277964245052474558286728\
49594099193994453067817737635717746518253512782377703356916601782827559804635\
436527110674718813609718822329151308416670468782283`409.4053688454251 + 
     0.6753156365249977032512891663763952561637164621134403722693807866523817\
61681152291921596299571137217681744247907904612698192704133537307413279564864\
98693856708033099770884070484778839955826820370031212052906073504767876912869\
56118668906802763159543795360225658160750335650283493166098802528901372671761\
20289107514964493104262552460990188875707835207469253195983496240057002155869\
1243342865441647522840275222265281321929323241`409.59855574979485*I}, 
  {U0 -> 0.422061779238795529418820673621223841617422740804304852014814184348\
58022629280974962819700556441763809966153448060461846122604649256296586863791\
70807098938714463403701920182423957178381131318913117390023981602069721473980\
16396517154676401812977280118296188786549612915317107691467673144337417463494\
43488900557414874112157822045186926009487002649727746878781601306514398076450\
06853688833355447532153655003`391.3190614239513 + 0.5665764810599540932193590\
36652670419670543647792599993395471043386862769572442841252455836397281284318\
63057871144142251256116875266987155644636863036180640244292561816534146036703\
42241153519861661535843672062560494485120147204800264769958629446688678135373\
25560540773187888151912338231815374099750842606531687619615869693692805826953\
62162634690437207097131625767370682263154959030980287837014039029593135`391.5\
287345393519*I, U1 -> -0.0783963233454724131152077948433580723306407285894540\
52126629726632460906902082923033530011098633391323488284943003137833292902534\
39196627152646436324641511887476055650885970790063318515771487415633321019493\
12729701377707606467427820975020709901285464224851552793347726421014293357611\
67039172822734428120848792217100737676059847695386149952563002939623139946810\
40688948319218480850865038692848652510898658`391.61743808357295 + 
     0.0444087468999655556968793560629555380047602971686449112580744143578703\
31453738872793427554276313133414522099682616475970733765185322998577228747885\
46458668666924278120258858500812535445288400675383077957370616820655194270892\
15239134259941859858738637799780642759110181020089856119414069344986895863688\
39036421655341242596991893640441958712489847359339645011864196627912323951185\
78441688712458552489826986`391.57952342236007*I, U2 -> 1.`498.8860566476931, 
   U3 -> 0.508164015522702971414034289020376932482916733273624719345961943479\
06905281203556542917313986080392318287820996403450397408916198751002314045512\
44222069633767988261349036763638384509419171069892744625892765370957863295843\
66995442830998045447111670634172050415766855042950312108096544464047969090819\
98200732353531489638990871184522748544096671190284166907891802581600828532333\
269281765263020805954745923894`391.640024839118 + 0.0551564829847345326661615\
39115450753409003685442116895824759555599123973650848956731298469104442146969\
23931052245392845740757613830154551547085960274667876667516201712696572678650\
94245395869753115391642629468789857240987268260692602032721011431374344188936\
92751628359358562449969638208956457457562604474357478937619036388783057723510\
53331773905766577868187446255119218489849706884250237590019566587154375`391.2\
2278062605363*I, U4 -> -0.002671801795389248210958405005061426836624114087527\
56611220779038944987785956670191950463606123645222094579115196381774216014929\
29237659576910160572831745802649798907800716094867741727883952377821483008063\
10734070238903183306021802036970636222264719129329450467735162707995332948335\
89162896335079036639748013060866781294750639056707875397265218679113077541920\
587831525262888687133808376664837099005849255`390.820750705914 - 
     0.0860895218224578850938799713951930743526545017883602169202421063952895\
99248724838135404669084410824558008367977628438667918600825890664335864516338\
01256347946868211154312895409482215126447432811075381468138563288490567090713\
42958071035433262634850979061618438482222663972735692743337847302488791735472\
83850256948455108086365175895993086973763964654893087615248099310227055812639\
88927405575350436401506288`391.64307241452974*I, 
   U5 -> -1.83151926416002111084317091692420241887575327136562732684678320909\
42655388552796839121648728989825798075508522607634826815141185186120477964519\
67706876423961618201965035482757085317958177565894356325883806022139313049716\
23008265409318017139450065394861101325548595920819141886130211915626429827625\
68327302756130728847928504198449589328464137544034058670909971373038360706855\
7869573851916355444019764025764`391.5992295080956 - 
     2.1981062197535380490900106608364502578341091822827451663464382511070085\
86325150987411156666385561172835908337310992480979130984968782635462184770198\
14211081273919642383914213827789144044488230912981673369142212021256341129663\
67325122282476917411216690672093389928109035200882747603276036720268835074355\
52886575671940280935703238060432226235910866681337520381721539718430281602088\
97181076704020267998691252`391.5980325328085*I, 
   U6 -> 2.442292501408024481842135170173160561234235086121761565672706004272\
20260670697633118992785758482524113775325545311879473035831284856728272589436\
56879354543223746775593730482324651604225769549187320049134436879511720274772\
97683239435136687600642602873045196591769882829678473932655729693959793148419\
13917219689140650117979236471026523718368297303880865659998285627784388851690\
257495383247750104654948409989`391.6188310704112 + 1.618865066257094555245490\
21152270953859584764125309960165258646671580933283052228841238553774217688917\
78463305036009204793059821413550755893299818766738811808023062283691895646027\
03997444213412223397641671984413624547088104225630995883666231912544095109691\
93058804312547885413259150734486289005139597636398179428121577982029933271413\
291895732106328498259350101332340569378355279236659017962468695197001179`391.\
5524579120794*I, U7 -> -45.68213128755882175744603220501337188894014127869901\
71049361845347853475922398882226304923715344286638604942198824953586145683813\
42845308529855663389185107884862000812858918497724821900348918297788773054379\
05354136185331071038256783710331496099262501272707118824650592241749743168392\
38277559027449848519639269988864725823719861819411304275333180418685961843330\
0559103764683864445075602302865787784260480636`390.7932868193521 - 
     11.804346360896422238315127773185561332856862642255502664834452367820899\
81332585335706114632374801044172381877116817378531203608932647208129489293474\
94490039803561172504209896289699060948135184522258054948020746261633780146515\
45311357444821921421014231997271431011182498636332880121776304749824404880206\
23210624177474218955397817653236426149958316853654880515373770488174440601584\
783762932654401377191113618`390.24652486683465*I, 
   U8 -> -0.01689565385099068192797368949972447331879921396038298209095245327\
63325942077621990840028490804849819511618363634311245719159266052142424184412\
86679116484224865715384635957090650057635094453162614782134255072205722187805\
69188045919661331172720333545426501524032761806314056574432791936335996366231\
77137485048266879721889754947474349579466118991224521451425192792758321596679\
5558820454355346465325543338687`391.54961687937947 + 
     0.0262413562866308586025556768086168282926034225412805880471959180230076\
69886667060904659385610414427475156216482274610974522271387029822286356549570\
04810211013112630982470549416288564600951837630999610734775266359810458285288\
48751351210591211463360689590651888950095642220309949093543702809920467923077\
21013173557191864028274941073125592711412478604060965159922342889618909616414\
01384267138913762241165263`391.61954031651965*I, 
   U9 -> -4.84937697181727548159701161332831227043874100842582639420161343920\
31124430416277571891015816745469037240660907912018598768185996825345686612550\
98041735519398328295538672063635354957537460718000215666546889236367300248947\
84987353726741086914902671949153013635997105564080678901324305679267145557159\
80423182293772053931692907542332345308048678679245724286694516336893730576816\
3837869681317031133133344182418`391.61905288357224 - 
     3.1855750404295247301416889921163821002443508871904537429007546731709655\
15442038424039489044056214129258568649021285811024402313692771819182998699927\
16052450149503938113146826044095044171119007168072726185792173796007454815153\
92734919696205824648130570495608717433372833248387091235331424244032329344861\
14964528023524912925294260094997295362055068108436031175361103629610284666239\
22226195968742026293945575`391.55158457553085*I}}, 
 {{U0 -> 12.46939460514475773334942538412018033281998461768640515352877571212\
14132055304436462645946626598605992475624295285328657815709436106182120560078\
45531927115758418395552367608891340886236910935273458005166603417602083112808\
95448649140478343718504762107436415071427948352737499597558420623019068982106\
81830737461272069830758327164656657205977934444736048584554593928710819528097\
441925731402993603369504302982399851471143435085546`408.9891443817197 + 
     8.1431458567958710990422669452881241656909687658384495824053361318414673\
24544212953545061455286330491068298811827471442930446803340028747628595145326\
86198526423769364278406008061727429979901282208777277040272768429008762494458\
43551841391029350686207171061913815753485004413620622663671764961717775299313\
15970747009961279560693540138362644594229901951779734724974829552013427282975\
8178798173125124267701012644246346930251529414`408.7288463850354*I, 
   U1 -> -6.64856037207523613944901650608072467791605598696529093413803974239\
83536325538859787980907465549121436848422433838453556200104899227354252801932\
93180061239011011424350576973956100564238042671079518942662913218418202515770\
51523047425829175763275214697702410233785645592731106573187324008874691580991\
84819143431494535031626453188164310570347393324199805548183658670155024468126\
369727015783386587059409641611865963368034587240839`409.2496628233814 - 
     6.9328578146890529755895800024418685928029466022724993668149944864357045\
61282624869067756680387387220508660968885225972402191261300788495519016010943\
89011055195562739810398576423780856937715582389629604027630024050312324526088\
42440904409562623255723320893323406758667783092761944566288302128242696768805\
86066686999779444304225305551880983199239436113808577226602712227233690409728\
3565007823156237896099327047104639245616838139`409.2346533206366*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.91355963413998048839676911862261868703109516755952857422113758384\
57260360631246049005153676628792615191128047393883277763259090716062207119588\
97608575530348408255361312077154136471460001123204816726048611114115942758378\
08049008297346288904469607034162371735069566360585424165819862649355683787165\
05817428963922062748135975246413836495474242625565582008758254927797685140082\
146099718058735748396730906359204528151272758997304`408.73080382776794 + 
     12.629037274671947467795633437525412192102852055642866884698441514002370\
52227300510139962656585272012658337318158599103212779814355737763353985339501\
26364234873276535131623313525000496227013443053723193262612405762889687245231\
56364518603554060460152552238509272567883214252338851672210659008838895602227\
64692191072296424744838302652527462489397438598761548833526022440747663411136\
94259341020596931433688636706721720336548462521`409.2884879499322*I, 
   U4 -> 5.887151251666672294596966520395237831045579207747800325954542849461\
41776952528987063591961957350445931136570853509101434040084955025775226977436\
20424153315533322380193916071746774028595991903975399492719551683548704214757\
71037692044353677470056462530004258310492509183081043823640230167236441641277\
29938108910593734459731140384474702164756404657964812858921712915967503573457\
79077674950241274762329749435533343945028927393919`409.22783673484423 + 
     9.5820398039896380629991291118773507498457155026736504600039012295188121\
75165581137863170298879814680611352107898031363520214905380560226446402158858\
41242680672759451318098959336554873059606257223638581480567454296280807064319\
15258308709565587844233453436322187342688434062104457019185764420423383903217\
30228214757547299111331981613913999303256566135059098810289668418578760801391\
0460894466140264115993333041365227515677942156`409.2609124991245*I, 
   U5 -> 2.972920490413202780525212602394191838611016921222329608509451765824\
44310316952150422053416493106622708174825498396922709729566402365611643510167\
10821239272868251658202014514681086995082152719015352937942434078277005957951\
88782634909896532541094552423996275087594749827451831776449219708265190204188\
25054189484762519154877128480585972255578534066871941534558100806462356690150\
34804877929714138829415547972454238505913747282226`409.247343267719 - 
     2.3481931574080995940647621470478129035803063390639785004735988211243773\
67094436698343011384983477730798589725301864101667148359188921591404212898995\
29070724391835202931828138340110299526332884950392495549206476677576528563843\
19890874801904579796739059747633346022861253498978047053745130883794648014304\
81730963583774897391982248765275686243815007980946502051213775370586042005542\
2032994976512373796249635338130791848748356929`409.2412001855075*I, 
   U6 -> 8.258708336927183553099050351833872095688775423576525113548390774873\
75762690821322169948025561403013910240292564269586995945469532683168130426013\
38640681718186660896682361941036539554932540184019080149016117469794834728378\
98869944509657606426759914330778467151425423458436407395308943605345182162587\
18132899521289342239203616225497912595313436186665228432102343796836820056922\
43696645878674436078346991329650347714283194523202`409.2844846199417 + 
     1.3910661142226763666020782817633202372053807859299475434053313719839188\
91379327865662468580720223382494953152634768016941093983563258269800395197966\
61661459254705830059129699045409668407751122007868742417531638435304451789784\
17387559525293632331508873269539019902215714189381950159125647823252928775907\
76474536311430365215372698696679885362212047148155490576699527384474465759687\
8953629043264301456966134726123325648605412893`408.9680538458392*I, 
   U7 -> -10.8905097469408294128253332400490785702613598798297143001156247755\
20197466568927668347633936849469819400458551657952936423725524776540139516122\
39960771448515421563940413002522043043195944101992937602224199302457804267506\
00031407457413963443520071371713621617584361006692774530465141037598821117681\
67199247031450935071333113203718804804161115096884041060431297593702834274118\
1994077413430795668658957575630100629419417204611402`408.5889336126237 - 
     18.378747431240062884730954060427530564782073477137418310017389941432324\
32414070493735081224011533816932387582399263670659029529766995601872717574340\
99950852338820930528902003619530398547303040638468023266145412251295522165267\
75979779155942514274754757965960321607390153464392163058334089860191770226858\
29050285972522606029267183368810935178239403977983747329940313510638133566531\
83013025154457020589265245020675699117371135297`408.74503835360457*I, 
   U8 -> -11.4544480831272699808073504761226687383464072566978156637181888780\
77479526576362788427849329290910073342941226285219845416819274049477934882268\
54349495731774490174306338029562894163340664127162768531276586402226415652796\
46402129376893112713990525210641942067605774585991502637147555623532862749868\
27734278353290253819129372798817737711225517478814174735587922097330654036483\
1915826130764979407026134280320211615013240758888974`409.0726705086413 - 
     50.696575686292979989336600987613306127717746957508485526303399463427558\
03662528605859190440310140654432013110720576882141709934755063056624447209284\
79753347823477987125587470994962217637954301822470511747210686785516697035787\
70559560454629249436280098882116900334542790864737951095215692501447448097262\
43414291947957832911731988673359215799207614712969743638420892082929987662785\
62351028258625025764987189023312810013435021615`409.2821065663719*I, 
   U9 -> -2.77055772241712077821114913163987273294813006822915759613755480357\
62927699849235651332282899324880439043984114411775551480722264959031859377354\
88519724379370741590394682783089773632096954911155434375047341785310325991791\
89061430735390941171370437166120819670762988459130467531528856191599079757331\
83610609243875594121094558081779704787327406967931034156862283256945493113824\
009006307491507454328917352849979840852651065620453`409.2299336033782 - 
     4.3501798655008673427593704409259927754569215466448354036751181001746408\
70236753756402571035616232912632073165848786946814232808587316095202532342504\
90015582648168395528183675764256080269133306278112651265185233026535622365226\
82256828268206543877646576756487334299689389577196399804845085497533374517224\
12725257462128260881278568281586283185098203273937861216253886820904168173981\
5627726932626713847378095364979389490852661438`409.2591494908128*I}, 
  {U0 -> 0.350149617211110699731524473481137528633080182591434352639342494373\
22226276976957283661222981195489857340576950075023802681158068213810396116256\
32990630200723948340024501087780119203151967669135703688280971384714523115196\
49769034405658135329220706804632330725937693900695987367599940093848259063966\
59486650617014646161253047210994843276665037649257815494843025403668289497043\
520845810243468622053814218732`384.0263499663797 - 0.607116652031519103597639\
53649695622076287262372633737517702466262219142720734153587363286840183740744\
79236973015045470890385638209972871933037694416644597814149196194629902311994\
30343299810565692323353004645810615473851326087230906570230008611397307076166\
63017514976766546684104260854142827591011361503363007789986573455263002319636\
646464475066522908451338424220735415572178095663849550042472637771127371`384.\
2395515950872*I, U1 -> -0.000903729843389661320389322224928457435978515261456\
56223245754898712577927879275239748163825667385378184997714991094669529053436\
85512287844263585935601055889663033585281935279752347019805303218980964482399\
88106883673559640714132970100407162030502461820733674668352971846402546163085\
29189817033812311855688307616235796769843988987730492905429808016472700924834\
413031463254201419269094577373212855892214088`383.98917896520186 - 
     0.0078477129023569777735430693674376723618126456250388164054237872613600\
63393971270734750216832398376233233638073120229850118552910997678494389445841\
60867728828176468029906042837175637457570662784472049610506069458798045561568\
98921885222495034577125384832186197611087343921510720634408743877926562865309\
60957711269090541036001521896038676964379146813748699923555141818376443043475\
30482355231338438938070642`384.27284596425653*I, U2 -> 1.`498.61306921246666, 
   U3 -> -0.32745146964892943747221565966206354345343785475732570814709927492\
28051268883539485938220520575792883860041866736452786649504896833947076512616\
64302824837915235689788680662508326223024246964997645792393864149504729168211\
55396517714191123644997070485359463761805657507305540598471556979854988354750\
45619793145333996887188940704404605640209477370901276496880737516681985387447\
4949682997817940724554289592866`384.2482930589598 + 
     0.3894968296468750016503061862787425042433276109525797931255792247004038\
04428730175206777893581636005710031786090778479396085642071876679317838943174\
79161309955178950424021353040409275069363183847947954898980373227852097902094\
35578047231749739245596418244998690833010649837328401328478921916385006909131\
87943578141183965987332460096228273095255563312293021071075620102726316892513\
9881775068278017259956085`384.242498110748*I, 
   U4 -> 0.000385253751745377128006065998586272038721851597888897687345093569\
27805591455635889953372640850542255734445432757490009945726633236419431869183\
99524631706128380697060288099073295256307951269850261952864127043348731854707\
35734558882069641953758800231437908060274042936283031739645011276596950944780\
07198531692351203347117996690070937260338252461842551059469942172499703146494\
960701518886696355380240651357`383.79972683226623 - 
     0.0078798978613085980322237446839898067214002448466704598906484438801531\
92057731329980842735074707027531567496070998314701334392343982996312245333009\
17760751759635810677161703431137899913726474057113879856831055882305789389215\
38740595060840222390645677924726339873626797251997818691714283644686490787531\
12006902031938749336648939083545759950585400188865631694202510611910561320226\
61589843776100874349691725`384.274406899771*I, 
   U5 -> -22.0938225469852410130150167311811278576677594917766989738565779129\
95776247713068595808338676415520130924723026759270733251437606614272683757858\
85951896372193512552894830440598693875630016692082627683465317812460535029328\
87296294324354215233543103845733630525688631800522228554995952422810479418028\
12520550961071100599744412309159472790677732150188136365666324822575082561784\
35642835199919416168140156182489`384.23436205705474 - 
     22.712202492786441507680404413043751248774864735532016535215347383196677\
48865248617633242574755280027879806913878044542752189477492916269769314617563\
85870053982339405507473434654319521269888312651846540839930417717195787028242\
57556641579664528336960966801019007342307252358906178160572220818766820369733\
55076427306431237219651179123415678677009732278305530074520932751677589380033\
961243169336781796467260484`384.25313523492633*I, 
   U6 -> 3.534278454847622331572319292706334824084899421551892576738283248383\
93198031221746400549620323092177019261032707328001063761322152349578443690211\
83794903802281737251739773909614849376622736755978168461799547903288810339400\
42616400823798532453936639295149393680253305799688631491904122377565340903171\
69647683623496424256500283377757749427927420626857156752764260646650591173510\
825720508779826220302039902053`384.0388307116287 - 31.21293835403246291714443\
62083835968097801767448765037526786539979546283061333742027674101266514905959\
95816423852688897108426002260920302527851684975048339902148859548863735113384\
71815435037642132082316507588565922636042585296704122348732314111078043486945\
13334937210432731791665868176366110413145493157441978604841258024665772497301\
9122384424928396104559648779171616688417655524716987822098683201862827447`384\
.27289127970624*I, U7 -> 1649.90726522526394894635604194046297330216660385177\
65874135799579533098430159280650359346768017077427470684978768787443777936580\
15593138805779497822859406766366310071361972078182465667379668020133464064782\
07022415381131510053256889929253854557965388583886584989173759681539957534924\
07925648041616076149748365582334940728793083446522266263883663657095358810603\
411698244328714930118994501077659531224076649703`383.64011424639773 + 
     5382.7967348621517058419054256230651794770890200068517648718127185678326\
13997048650399469458122761817022372453068873874752301727313640907773185226487\
51813548917492981747014710836861053420571229648254618197429326438529393969980\
96079736803024227110501969600343362083439191071666605116012586594640852901347\
03041158103293902987489816414844513092642072620552103483684209080807885876085\
94687028769866575184931028307`384.03445392617476*I, 
   U8 -> -0.00011004416943984040821444457287333036067590461428216212764593945\
32703582881766150649333634145267657437776694904722350199421334858141519062987\
68109961905944225429786678407720160381074803205548479746956833394487922272039\
66687904775461104095545637871231125753850718374489091379259186296562432093803\
17098889483460246585573539763100244751917080718856944556893633807275701074006\
784005365049502683325474578024`384.1861925890529 - 0.000243379979650695842792\
18008053437486323447899151456997035194663874683689534371978668867419234256989\
89083155516011530660731233876373025980609268023250430213017158230379651971657\
43198975069554022395076890238152791266013423764972637768046093464348802332122\
96919540771765670248509749661463263640093005865696398503918033975249815167134\
74495517806734829714278745435030183044393612569348261967950407332639684`384.2\
6499379449797*I, U9 -> -7.067380574515983256691678588683493312174970828080886\
70974673069331418223182112861077600937772320892869099478199080573040935796059\
34350008161131926262383914212471603050440211722714956935569484233804380131605\
86489889130212802199433986535882787571982762093186406371646136401626035841768\
43570852217427020182094950098019540437557339677461550325815380567565464067242\
444234836602305844424482883449458995103944168`384.03881177469043 + 
     62.420366121530521102906527411550022424492813631941326088327954157348529\
40729729861920059100380585324540489521451642798364643903260374045177811445921\
59999797412087733044994624333188605307852758262892014340196516205651448654148\
90177486797285294148073772781967278304235905130207745608400731219604959519792\
22728243989959181106188824826528585619603107829537649811497032758733678072053\
963007481534405707798662896`384.2728914877948*I}, 
  {U0 -> 3.562411749513683247091247306742081794578732101578531299357162368560\
84082276322207768867521299671959438999985756257909797897896551254924724669169\
41768465901055299718965558005468714286246617770208348720068843178820901283355\
27846955940406674805614101622523569973722584811045037464335658893905397367215\
73031386758391760023932582326899450206474837979657711147291084807676327932171\
42096214019595611812480285640056133810087378459348`408.4207182388888 - 
     0.9991429572975972956447647128366631992195764768634842702876677350832997\
50404924993147745238865857297411224143878373957496679539606618016936661757852\
94300925109037770286056229101397889974160855380157768579748041075279881049002\
65669170021691213151324392078357279352067497770790558661104155611515092828583\
30968877133913839997606452504337667544611792283975767192218174421669253033274\
6353106656078756961961913304416567550229299809`407.7685131754002*I, 
   U1 -> 10.43915482204179038263286072139927843684050385509466616248809113158\
48100706564293042240494332170894242244506078906284289039508063570678530533023\
79775808766229154001372977498973635171284003424421754977720046102908922147105\
98543283034917563908903937924939355668514458310878084367369153075055818181288\
36396935406975364508532168123579015122096847505193617046529055132835912217603\
989195057762540636626475867205713656754433679016998`409.24914809658566 + 
     1.1642440711675876252961667027141235958459722716855114899152123303705496\
49993653237038894229871283994173535234112540891765022170197840432316076630558\
64796560937301805385128640738160515756005635582344326832880218995337595687839\
70236993240196583147869905441690391087982023079497530507503136384064758696495\
83879399355863760884913540612031378285792617543628277650336896045207480565192\
5397584125578813178460881130851729410043095781`408.90434455551645*I, 
   U2 -> 1.`498.61306921246666, U3 -> 5.4263741672032057636938787216620217476\
54439476768116121879465400846233469309888427886503022399340030087232383304124\
53375845000369747571794851969380517153757058442943682369487838878243869892989\
27915294547834876711855348926372991181739633629675907379319154918535983116112\
22944996862523811290942424177790087114015549823339800261411181398150224752469\
92515578929320639989272887161959961380430863156289803962978117442099194369695\
04`409.195513196907 - 9.49246284893683979869832107074382128479965489542743457\
66843179176727425447488763789717667634833255435171471355308564802208668362411\
53574566160247266442179983038864326610863732258433388958338916536265308344794\
86325415276986511951779878795495274612065996858895309336394224859876777021211\
54135030059160062025839891738675733348791679059795679052396130774672575062875\
057038881215284416187261920563618273494161428524566186711377092`409.226598208\
8675*I, U4 -> 6.0071663216165602011816378549788611646876252955534408587948999\
43410628126569398868286311702409990523974988382939241084489282091982034796477\
80055060145840407921049388767431460863763854253485859472869251930216192911510\
06681388272607927636425062002939382503425466433209885935426997524362162791617\
44189881964662520069971217343091593220483821199695563987758957535123153549807\
3673958771689338098046460717150922860409886249716970225`409.2273748075872 - 
     4.5180378626516173740849220707408967943593410086788778793843100951274722\
23126402943112672675348866671364983443217529385679337681461599702227283777549\
66082155168295394410235401853542404294043811594206749326337778220535903549230\
56119540429224752135602942115930232304869313200191990345718563852588875024200\
45187810745475037627768624444142911177188286661298875802094211320683655108114\
5869685969997793069371446946741716924983639238`409.1791251504276*I, 
   U5 -> 4.741047273903771881543409473499235733019023062123963933310231162445\
04665717753654343038063721516471291257055301508793706836885205649724084264421\
24984920720173125137160200253914650939695293653557879387519820734787294496523\
49742474604602939376405836799547553889290292235693395508075884659945893450376\
40378501411656266111695808950140627685004146198777004889177282603424005582425\
63776549765237821412983150582664578322779535953957`409.23309297249523 - 
     2.7533861197285379493666432089871788395434426677101617757434187131989853\
36319148009809059476174261743458221164322178369295701267162703904025002121533\
83735975158993172153108375679509461046856041536126687665663266720724499744381\
05578151022906717277852294375949269352303251836036784140890110310486034768301\
92588069615738900196668686398194838886335113888758492216956146428374331668000\
6683960223800124536821412475949040484560055008`409.15645147797306*I, 
   U6 -> -0.17697491508544473195187328759851744689393056013426362215195760681\
85940001896907004276751930219001079059548816071307196934169072218973761867747\
36713108651163422584441753313515761332733664591803204778273422154488239595481\
83987814676427570143083110480497159523294886172820316307757547960212209884796\
22479639752724635491254023842000516871487407310234528388017042082668883995544\
722739150705726341910638381272870322226094253329633`408.66709425451216 + 
     3.3594864534572801339955218812916430687788427433754923753344499724800786\
72743847595897682154485875375756176234192242360515470749535807882981234693410\
65553758367729091156151267402477399688225209701768545112948587052087765216870\
03777862592076349180328776407726283107779948392394661334167516841028021321467\
15256921977743444820957721070918590174146909538907914976513230111024443568196\
2210059742324583697360286985593362213357763119`409.25120416492587*I, 
   U7 -> -9.55347650954229097498085091270490429320259732880836313457523116723\
83460828359281359317897204017879637630182828171907276134876461435593801687510\
12328766962691281195874992496742515485857834061425596658121595582911254472483\
42045488272039015982473824816502831402722503172607847737635690354191947567450\
09620635938748048500396137269408001361035633170988647955814837144620309606449\
157658580881534220688361123315214251341023896553415`408.4869856687727 + 
     13.319730518489609352334531992081272627529818952589248429547642307602429\
24346123573458916087138808993635082455845982891880618421174542929701729656630\
49912264778123990568828863959946607093468307494902506037115868238157401734044\
48781952117340213725352199558976419892338103712075046339095714615653773400380\
66568411690269724530525472173138979962006216100491472111929121849805740787575\
43291849201211631525598292863920478172596482551`408.58884460293774*I, 
   U8 -> 9.656034163754141819160609680619315860929232790245999419637276146513\
59410649917884118770631887783785872126545049219908687980493582959659426960697\
65927286225652522813054128175253187668274693230138224329381338846115221197982\
50787992432824599815245372006129312291792336104287963928641392268875683089751\
44638691307871070355149733579525561268245268910817985182245221379482855899691\
2776876059220310618786559854528775962333711908867`409.251177612838 + 
     0.5159927822494344329798884650178353475680473668032126831967223017128133\
14446271284878283297260775433376094419280123888385537851457381538107749781057\
80988880325779339469441022257017610819528466836320682322440778165146162284150\
81512195132661132161518836673568677717269869532513267338496066926384333659416\
97242184001680761709002484968822476918572231794949938560469262137364412062264\
2788677703503305099277475352209742498687104223`408.672037562811*I, 
   U9 -> -6.51632859772221034449598494974914727532263117210570075361313009988\
15710570065630615964348772158064857560371087419824298558468926214750353649061\
24798973465892305738840778750688707065901077464443232934776078714218019011803\
99750351696442123112448211984914044390835660920758916074273091777112542142579\
64544847144810924270342794472258043396270868076491817979010654862426116663488\
510234043947491840635572401639699403294308656005454`409.1730199027674 - 
     9.3393501451637048029731329597794659416437192288481634573804622722428442\
91593328047216811598964978064028530675844048346123767414735413195763426921102\
60632533331171186281843637681518089335170032763125879377397282633868234396302\
06626960667772553633371588884464882944334408873623647438036627474854784124951\
28758914587966372189516406350261843456008099015885420440411663702571639141025\
9079081663002412774457526891690660401615453281`409.229181351964*I}, 
  {U0 -> -0.62168439676347798125248994348359215390542203578609832273136497684\
46157471478673718049860301965611024297591234588710627814993203859480772761153\
18535578824953867593401759971120180090293730859935013851710462651299237150476\
47672080669032137331343387955398588884659781152987384976185733446149211804548\
41907235867356336665855014044490180332456452598100847143309248452502220054757\
665156307832063451903942535785661838206322424317012`399.6912941569589 + 
     0.7986149218577843149014689599810794385067606059184032955073643489916651\
65851423886935318558436363692796805835611223341239206295461605943371682423334\
51585318077283164167567584870245643382237701955291275241999994103697584321488\
05627553509342714061503289018709223732744162800640482762620783718481640104264\
26230447612878545236383174996154937535524551192162520278386738329592242213142\
0109045352562085020925895549783119709132649094`399.72437675152094*I, 
   U1 -> 1.373228254068167675774687384174343539364279187307184843020254698435\
91646230995828121058216664863650740351636021932305221166352175527456872858872\
45795914709657116868970095964140593758116339841432480564900994029816307653039\
75745534699165216945079445318960654589707582350898829182751796466142954356903\
12766265037155765993904107449593158528182604684272972378894188860241491653510\
20751055148509449940056582770490121503150205939232`400.167383266404 + 
     0.8018397838745546466393746589255385181171478325475730783446400626233670\
74634574745355065600449207164789975126816719674505944667843037601825760017315\
35190385347860660379417735748213491945134824058133434882596322171949061138387\
10166276547758712979709009141419316152872328746189542597296792390700071869792\
54147889949105494322108015194566286123944039638329254633864150896003352996330\
865914035003051530180897483892858781134929304`400.1570203633583*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.04876686965775496064456204109867340327874281013006699408640213452\
66301607418978140076393541044757570778686867273170254769836774902231158516315\
70223255470489975893962556423132923343759751584596254199866386399104083012438\
75804525786346441014551310077416778305215847488062517372647349178129906924759\
69064276639667581179706573741545168374793397346367565454649479452407972608587\
27585543581366978561766146198487392419303201321964`400.151469321435 + 
     0.1208538681419943586885874110606030847292310298252567566783711966863928\
06348578916345112390858327191879050063243304546558861061853698687383812674186\
46860604495745679473841285512624257418423502143890515306005774412766743058351\
59491472115852135205719517304941136336126859003955057462886443194510432937411\
70493103191849414329287709978734218575841442539193819418819754550252412722464\
3862421902289219395804229575918995012736664083`400.1680578446489*I, 
   U4 -> 1.139145482288103532018496837146299870008269953809672049137191912166\
82807099543146553943936768950197645412488175617292571127251806711035678634545\
85626264660457486157013584119969120697005594411904408101541484762521461335213\
38593567523785059132644821258238063456612492941516482672575940233367839653233\
62956546983378794493371843050965384644830541653600657913800219319146368114389\
96972109197576036338815635938457046608698322738356`400.136739709848 - 
     5.1919749390395690233473738372565263636951153995820911917150787248109282\
99411479906161164305102466447550951156123876395773061909673911752413363266603\
20619159566395588154035299640867532693014403219209663733213627220569692188300\
44280971859125199080447862067708287694666647431495904866475018473180868444103\
57079572137569785996115219814016223528973467491540021454182331377170913138710\
3312980140753902316293020181959643250497325257`400.1687474349132*I, 
   U5 -> -3.08048087954846214482165173909788492006435978348494754919295873520\
29715057062468256152815912203242408990940891753057317523341956621098751384114\
54937594755357045571190758060944720309131898648343502987489183268061272634977\
89398796168416849947603456562153258947247550981927278732340034438814332788568\
60350984917108647030696804312899109279877273662701130597320006173819171147635\
783037159796652195813055132242149590142788621589258`400.16131609227443 + 
     3.4711177075772354980975795255665111661724317119723323844091726866844689\
31331304389641082372101406474110400852123308611461826771894188000323467902744\
56461900504932929580784604876714018362923227348223945859898655030730755703076\
57591022287056967634606874946061822631744332181252419333415831913307093397679\
30901183331929752652214672087477045133672611426337924312899816653200816337915\
5154118438856932041554310914305562710549046837`400.16625047170936*I, 
   U6 -> 0.015006193338374656560524482454606092728441840393825456213713514611\
19212744005483723497000520586104028405275601655944185469862380506339670309795\
57293505646904149151175506399189260716698189253024221219993361933215167570709\
28665011476679432579210512788470237344422747340591435749254171229556975023322\
21932522531544241867059057671921864655028372871609338401142123793793250154109\
39238592180706790105744952637065405847173639105901`400.11367429800043 - 
     0.1194389352077840581878675458732990461024542740886676287122334923958613\
51227960597387478214871422540841969714523808209388762945035166621565320588195\
99216075317298929458576602165075677200711105596429635866673889241353596188439\
88035657279882843045252875101181795728174451401216800891613032153743924538809\
44056625893517372462733697922154037301595654315289993017907820826520981373960\
6766482592911871477003284897175690321010604374`400.16909905178466*I, 
   U7 -> 0.018955792494689589459737916615958057968752776717782186344388631912\
37671076584559497280225554637931653331258229893050729118979818838830134667729\
72800890366611547754208495613853897976780904146338325680179331124626953567200\
76270592319675092098694821925839102756492436316324945823322083461002648697730\
08076687976753261592845141780364656981477617303402879643802383715113460779919\
68136760018618883209438458086899500704854278018801`396.1579533031775 + 
     0.0389430282743868431692539542045739608704444856810766118121028647886742\
88266706968631346641693398746916575559235067235675608141057773279888133502473\
33616752255551184563609745327632659563272148654087201405545058799444462448682\
30687575631944973072376564163579966631367309764544752525213177720364885079834\
19908323267489397291799459573224721581547424847583798672869239436792070402104\
0038239116770558891332586545362252031903489337`396.44551277698565*I, 
   U8 -> 6.254003258331686274742521202787102940055796128532852885754746336165\
65813521354302989831005253681592765928627794969403520960280771626329630322483\
63813310991171897274271600488034701122195599666531349527797270154859634504507\
86156658925809456397292226855991464457988343995705011065688944243860618508805\
64908338543793499944193443853211612881758398941284255643047024221857424006800\
45379875130736509751594634636101821903229669286678`400.1613829529621 - 
     6.9903408931834186432364328859605852277822931526881368998913801820725158\
87324232915419192943036975750071771144538235557464001791266920819601870171958\
17141911565882045703370264788337062507395341931128556711574427395406956944408\
34470963904363243172258799996440041871263360282490546668619978278272719023012\
21378376457079576838877536270022904345326682062257810532337196959792328863145\
7751208739933924886299443334078589176202715397`400.16622362832345*I, 
   U9 -> 61.42105662073013530682171728970419563908792930093094991837098389180\
46300466421311849806152081213226520658835244712855518816006288107443060551929\
59791393954914573380104663328100561920323948850374845700805304711596378966265\
82273373151737121603295673467052151276834719673018634997678129291400625503659\
74090967711800270642620477555672712115302622197183284961918213920714573091339\
979542691057535407804314191862648494508201878709597`400.16199152750454 - 
     63.584964275411771199292802691503855768673791422006255401997845860674722\
47818123041692844270248757740473263623141677708502375951449551712780676322850\
49385963197873895469723082522980980969978529098093169819667113813074860236562\
25876735277078801995831971609816727424908704932739106792855901700812696978892\
03644798254736070090560318766625618607813834958690903800883983079353368701002\
50619189854025360076761568855287992615559320806`400.16595797822754*I}, 
  {U0 -> 4.438330571622028723768569975759219798261482237703118808569085492032\
95235826832177538997052505456845300815106096189430288488122078848984414730392\
64573057974157377954062319993063507359174025573665830098061830022235837331382\
85557721145184169908228255390567738859383772380818547241928727095472182365517\
43176577406111655980924226495276168072555774107898450981744867955130402683119\
10933358058435454088792210311307690622596477101217`407.3893043254211 - 
     0.4586371670909006909991344509946308706106011386222736898421084507600254\
71741379799361307420170797743095772114152740595342540825134703064203919642588\
99777728731385281976480301434792494471953640740066535989965682190802190586278\
70165090558291289446649639653099048854171268640744140524907857702247098054519\
70466065805406442185285053325325891402564958433074068003030827014507497729303\
7798674059755783991233772270460119646477149573`406.5266119223559*I, 
   U1 -> 2.284624337947074852059414380558935916422667994949641016200781040309\
68905892043352815850142174933841826418963181424315096480265741158587972727927\
77528234332255892367464541657263771041784141087589835297976994910390363836939\
83442578356853109069490782710818905614768567285821246109790842625816473324841\
08600052935320535770086788531506779565455854458531217732465514801185726771367\
19603075406816419641561709068405890930954644390415`407.94320964268815 + 
     4.3276680632747205106477699114764266010124991789810364476272233099222755\
65765586582077303246413320819960376355300740866719806644217040552718141369165\
25846051904670505844293980250498532026428873518155587774153929392994699340309\
14627219039098663035523530484430842103872342127817123409872847944244505291354\
63493970079428927801642380270254632586589299201240193818844708760382413850561\
0129444825970010615136839780807481815299157518`407.9622519050794*I, 
   U2 -> 1.`498.61306921246666, U3 -> 7.2573134070056113685845717416711570931\
79948881476778361620329255281574545966388936690330273367332916816224989080533\
59183844789270801438129600930388242723697775267852437320276512912156440513473\
79351827691242567914189286724628011310584713080460004557993240502957000469454\
51738066079146399341596819905949632452227972211039363512208674824127078669376\
98863201829805159334018310782868150876113373728632157777514099267394389323724\
7`407.96515470137035 - 0.3752711168974459606387038097069302801415312143633864\
47829324046150470423957480231822358357319627249620012177356539637271258669754\
85591228716600637214613298159124014230688235932719253587323383576220740773505\
53282602574538512157304844894449006800338668663198141880532517020554513752910\
91006881728501926934172414689445094569825082938479328609162714163359953004907\
11178851708597637004636913258088313219342623201379372810990891`407.77674056279\
*I, U4 -> -12.902570470688316302434309914096010204159814932835260138536564011\
11869317263016674075917913516295767581037039594092695859941087721334903834898\
74830415545197828666897872585964371554351112227555575595076527205409153706046\
54529550164930774428205595540239347084096761547219905601664988087614000631837\
84473805965981438817283623576596385895714968534439135440727271342801333513261\
66120234394544934482220857262117437772431193533450989`407.9653485240236 - 
     0.2583882842639922680552095126903464582922325470571806291123966048255098\
19944018025502451353378187881269990506804829010187551351762778059231601305079\
60821709886423324781140823003710618016045108240197536701616680283087718978522\
74901021098452035360596468312240927940614633311792854025927469389653762486109\
67416364061091605976532972232345059592694931547555815474166701738056754946910\
5390609269366222093497361326110159992155056172`407.631363253844*I, 
   U5 -> 0.417872957078204224363982378974171828078367222213820416415359544297\
64319398836599887535937718812359001114962723145929905465606203641101301552517\
14966681809144567694978424932957635090075151598908729527211872264842261059874\
71683154233658019177977776843831927103610977992734591075484948465710873008396\
71634455140159934783314160042321558031460543060399733677091571089408086545919\
32131573033350596987317451434672820316807101601141`407.94219177977374 + 
     0.8281759772000955432394709335729744008845326463644305221958365069066972\
78881767793479926442654658407528155882252453420013800223223249926237732245470\
37647911886931100982807940849060509727131118631254364294463061474747458484049\
60680529659082885241743507520838938424134370641212383625764875622926418050426\
00659379114658162587306002775370092984521920799742333748785795809179249497954\
2428465979445536691831407278812415866423228798`407.96239373373794*I, 
   U6 -> 5.549479352648321251281518265228447778754209759057065597312852913617\
31716765747440081552681993202507872623528411357205044031467557420885541334290\
47686585917689626857451634360343422965346845939781494051865732378215612156517\
50113317954062892807303164002243248705765964185869068366610245372078903383098\
67615461417409223177771913848336355683597916225400987348412388336510004534800\
4736254744694189790659909958110696106227556229279`407.9365851777922 + 
     13.697493496645061843203365673633381581363625739473826995152683813586922\
11264801599865693545318864676421331244363318179001258922434994283680116501607\
26034858502848035639226590465506171893823776874565095542141752679831121367071\
51630705472423338884358833012911881805539160537784109150863566968881877736497\
42007950531015036314591673448262628745727959704960406250124754780427088007472\
87931175798004891510019001370941668466051162821`407.9629983962891*I, 
   U7 -> 26.41018084629668345201810259796903016512487189432804640031920238325\
52822823974951456225980190577933286767284160455816551211084596602319450374947\
52103700462203003631500863968983804972234729786046438619128153810736062883976\
84394015412082777222946515539590961094606338299173906760817478893848710790831\
43384161429667570848628092249403422275142133384070384639037346312678388263009\
640610680302300441468205888988080847050340802798566`407.6977215043521 - 
     0.0341576194740243273321845505653686851713360723709371131472668525797931\
44313911033491235799426757925846817759824458923943341716215697953060100387584\
39620587865942923333691763085908610080440500417154687333457624515858715974892\
26755455958026463831112431422082483594410332257849875889592806523356280240312\
12584794812863068622540594782661850428574409166055328531865560231365413813833\
7981569087681077011654671475685136539458438317`404.92142825289596*I, 
   U8 -> -146.788562211574931739576692633960274408286064623763492492670215397\
84669042439322636487261813486538722208740539611719360252159083515232038905988\
28046608861514260935028548975842652209093164496531077241055532954246012122615\
71272528500507979646807642728019378547198151498040697222271615958403818520321\
26060749876664074892872263992280020786895083972134535168032760883404208644930\
6425867493409548681173920356980407905919979061081275`407.9652981815936 - 
     4.1473620091703695139398186745295787853250536654450183226398662852476820\
91537882133854785566201831093868288928451576456000533533590026866351606187056\
28265376827810406277995271709682151342257450171286019069961284883584274350186\
42020623886568708533999614541577562376323297749067903122402880461870834707920\
04163308990684703572647864921705588825238131707985469093104730597000895385034\
1020445216016251998339242437447264548631623951`407.7228289557365*I, 
   U9 -> -0.34490243253440485989378142109322669355226390433947599973747405483\
77072522003803028640180641999157573787845672688034387685773618311622806504206\
07085073556307073115004069767723735168015171091790667228058282646175224128477\
13514408156121065812701685473796423322456963082790125425150363827353087271958\
28369145653215617857613973617520590067943186773256725836330340502601453972396\
07613602933691208071968951802050382791794449067377`407.95810468084323 + 
     0.4186448173267283081231456092296703772317584830992747916595022398543859\
63173013419198803604342093596539132167517619392441471271237234031072488511099\
16975693430704243172948567450575294118739524113277902008218185593836683131825\
72214375324431377195937225074274377915413550719317698031841509895525264579857\
16775427499920200403825267114441170871362460805539228184232110856902201120807\
1944521510506115862290067082476059592396263023`407.95583983568986*I}, 
  {U0 -> 0.409729468994542569911737367590088790408300818525921338421032155131\
48022046576168595898306287937407334098523151033428130060509405492323764127078\
45713649563569001227493587423623688745200786162802117554343970941071125430719\
64220498529588611220260251646411753224931791252968475135189384805512783202070\
03702050834834418562280765072034577402457152518899168727498314605244474628956\
55481743737332932414668057940872985076717342040297`398.9177641032642 - 
     0.6396792901352950311172755355275694246722423069239186522004798115748258\
52656258040402301645384138032020491074702106390876874292940781602617290825817\
26457162483780185187447819051500756509056430477579646121116680533448977989055\
11731097273942002693772559886046149161836375672001281204375961622863839348949\
03786158960393164339343957877732398503919098999574682285317807579815781483428\
4177835284356755368176776701629936812699923168`399.0621160484432*I, 
   U1 -> 0.026290460694796141526566309187797776241501128185392052348162335890\
58383185914028347703999326199053722864094843303484506045697834166874402634618\
38393484892209203842877776645360642651477987460970525369840885774056216887797\
84141197061871537673701514541668598240494754373256491236382862505273974937357\
60699359318125378823468780441372423171608512652005125720193320938748991267016\
51450913583946879917271068706623721061800108520704`399.02084759852215 + 
     0.0254644964370268477552302621691687778741327669959474616085321030423719\
25408602968696263521975422839700468415353175682791153547962056916871341064767\
25197703716354963642597588599975536411896724488972396142351316688926515406818\
08367529660563216691707944909888106555518808479709045103328428614692067445826\
57563583614335336433098979134286220924894147906930347442487588526668579735176\
1165395413605955514720302654891083886569567903`399.0216668989765*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.24404456693941207268103006796098658044315363908006442479974980565\
28963360188043981907974504658146500362112526468708333463769970859722081961066\
51127865852815887123923330502019110230943347517066831485322441036310000098606\
73741359470205371119901859396491516875257979256445529762051930092769580002072\
19842311274501199856708141418056766360077591704589469187979819844339321751611\
272113488255858164271043829406918865077820307565798`399.02128697386644 + 
     0.3533398253874020465204028408925461931108310187981995571372024043173357\
78969053543818005962543540396341929764637655853600814108981017624028670448951\
01787133236427210546184261446878070139798396814334141987056062323560905576652\
92973999934145492329465236400111998334841282897229281870704823748487990750186\
67334846558704860449553700837949499695911556433481938903318298523259930362475\
0261008569128917022502164068382398256977116864`399.0213554842831*I, 
   U4 -> 0.020706919445780234297411605279368846862236137212453908955653205732\
74056172735236476240472021532067569004263518446434052873902946735536427365352\
83744728476497196015338744990715671824116847792152129567742401613936538540263\
11381953469275026919666581020892478464536386808874502200179043455093260060535\
10790181920693370112741021592145532317237069934285487781838266821459075285611\
71232419561843035833396448708124136593346853399114`399.01984450746966 + 
     0.0314415449485135172730779354001481512420304768650086021013587636424848\
62188578884906133837612933682707300379421191112576800184530849089345924600568\
07892879488382054245712717161859596203052358238690199246960904877748886561070\
69220289604570052183919441420815331580363225512321276378201384487108002753565\
45590720250064751785532602819545685201537459776688742152681536936330921939414\
9247031899186712606356201745885603530862806185`399.02200909669614*I, 
   U5 -> 0.918065393398965771096737732629821414936126618334416025477872105460\
34983361446094746078384323128742273757989885305415333112985396931468241267927\
73104600682572623753536602393040489149936466379205979099127383658306682574683\
06033162632860830148802604263009468201325431637216555376007090628085116669338\
30315555150258327881793188927120661136945637210442962988793165945620964954734\
20439143997811069987819570992697030203994896834223`399.0096786157734 + 
     6.5759945853262849656718203857854919000467094964868592846943665072277243\
83006607699630193122309509700934669149492467922242431314920889643974323772944\
06571259819402431675951831200441368177056801348706888364365501956438292668545\
74437834031651093341433408532435804278743045950356206059105402318924251687037\
74331293703676692033205840941417470011644028528934551464820663487335753472358\
0356803505769291851380005989072367929509999229`399.02248457908786*I, 
   U6 -> -5.04768134056378515750186631498864512455996096020943492026566448117\
05660657121006142603852374203562891530870334060046413377945499225124198555615\
20879794781705470097783264262492951010630367232016500028335275265785452985809\
04808744221620907535037310249746485007037869615454717308293057775792090407886\
46492466730841713814832565677976197684634425740542906915944692795169852122867\
81742029601585525060996797735221882521426067187027`399.02170130301766 + 
     5.0216159020757646433071195536881219773984643595634501525366937936166620\
05612170247706980200115409194450149614418559444827894833918761468913539579207\
37432730666943092915655160972260734927335140304022160244838823045673981730584\
11711144429799115210032240605770297361529813568641568152076700930245316625034\
50757430010766064429790926565989797588346357759461986423715635456725071918554\
4603364630469007148258415744479543709246096788`399.02078074029487*I, 
   U7 -> -226.867425485955924335953868863670820466048568985563814365638320285\
80336512031548724859320749733869556764510905673425199368127983762360003586086\
52434393565926265746592488788206203848235698178569294729340328842984411051587\
24996675314161098685620040468592201723698357536128488127230078335191445410449\
03802545456040455739138457150350400906396958824610303157017786986675141488460\
48272124647256413767515973324931974263859767968902952`398.94382971371783 + 
     141.77201950665929016706286886358146826878228357267756737414219858541421\
94769498176138708009904411991191603345193847116445299449601595186007844444997\
74273037206048037916297702725336428611488108230333419011808636976382251424194\
81529218771263527218979590325291542559381727141130211259836734840599037295893\
71359186058620278080764942537989224005499147314814627476656893292632003089788\
007277439347556066177294111490991250607643886281`398.694082796437*I, 
   U8 -> -0.00546392171305216468420138479983172829395965098354792021828414564\
35268068901791949894648969480934878174984631358828388787976502992046733897000\
68216209815304598687855800058808140992076601919940855181645508280070507552495\
73179678108269983654417174003634261885535714805063420895272497244358310484895\
32336868261035669166156296430438524356307647939825090657161253718048566714707\
177423860726878630135692711420233724762923550609097`399.0224648989496 + 
     0.0008801157437839560580829939627895394472192793473903040822870359131366\
69764030129539364055180451676919879784715318889068948426582342205234455411734\
78035587296585155845507231850185877609913004050494056670679685445157796641912\
22216856315416655030630942209328793000572228141436248685391019272405884049081\
36105095515902294202735379156167451987585124695137185259893022271809751670805\
5274103149922244804755711634739500623212523291`399.011381423657*I, 
   U9 -> 10.10733698425070465021685215135435635118741333262676553815791971005\
35222806920543887891366012895455700219663712883774654046893802795955285754443\
82919485274293292041425471631322155071312833090649579821361142646492026411844\
74421049804216911148407838137113039244425791422047516118304613557101177005201\
52602367057264121346621731906173496307017238032634442214695908187041920151693\
285311021040292948925873177602026143848591503421797`399.02170427385477 - 
     10.022329265663197386409006566245284941649942718706826427701736583406318\
76002706327485849564898745206982681181904114559107915032846317875926964127484\
48938454922309849256201887668502154201999410090132525925733426797228706361949\
69580109410026210935196139524507518323800913155972794897312642761775941399307\
26610004088544588150413669950986652046101843309267366247247788023784913058012\
26101309611535655130375535677951011871519063454`399.0207747299373*I}, 
  {U0 -> 1.113619892601856558250058506517400914629675336020518708356784872443\
88707359406405607858370551563710225761364704455478680600410361300734609249880\
73736276924917073413951051782758619958636796614906563140645637747683406656246\
64588218107517092836878664087007810769377649345687205635084797877044582652065\
06827375967347235613013033396637474935293915023590551966335214989022828129340\
61444010318610328895206381753679829611015909949216`408.43918966668093 + 
     2.9388239285917187936604195266492537695934526621500407999449368378416605\
85273836902246566518638140700269418000999156317020329861741565175936221796535\
10175670081841445015565692215007607090183227717843552354081830477209878567316\
28202721058526628427480497608370010662129307600983502339059260629298953730560\
46766305206406609071713585499835739668764022367708865093495027550953853427056\
4708206929606736424497134926009151289270464089`408.76778191745547*I, 
   U1 -> 3.100297899497265418752012995456206043469387442522751028450985654525\
25094468360248938117142469962352635847314797654192598087299488887902939055067\
62330203795279466044008793086425668577251785834519593446518903838007958402380\
47598270555772644836586017982907723401762419407515552026041769543973681150230\
15558522681589678918162181031678852630385588445014477072469499823549982690145\
802222545694023487983526923944741752977498615807`408.996350880969 - 
     0.8248226571713265826306325266351854191973866287087701301416099349607804\
24405787739071289501292693547227600433009596089388113024432739164692274752765\
66217420618174649255749887325149232089863508026271759760160169579912099736097\
87140424325818072753192303011298322137582250017304232923518238955706338582737\
24869826383775905595766826522004993957001817383990172004672338249051333879434\
806758457785174939148574490916746807432419794`408.7773055084395*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.24141605277435256068709701688009934653358535367490904092335522013\
11760267287544536753366726536909545833496171341967907747376437662280203792166\
93943461238225285797473067309855052986070087312676701582416956913983940783374\
61661209018428296766149404227586253450304416979755880503747456914103265519227\
21483161677615274508110853305501756048696157761639247684313880521743561667206\
160235962095131598587270620342632242413038830257074`408.94190777248707 - 
     0.2581573550909463332138703760603585694812930304309861999184274810018730\
38347534199125691178343730946020172247657297617244337365843297564147073647711\
30870504786165206916608101008270783546001726920098020011367876512914890044039\
70870015163889716814746529802087076472605499480208339892921515539727313553711\
11120182233799040503033779052637209627623088636102258451073032256343655370709\
7806414297877537316161271289210931187739509711`408.969008139025*I, 
   U4 -> 1.732841092912878444421879064394825068526340683557520672115273708108\
13493556673900855685708788785565162655893164402438155551438287517010875996214\
54602721486283055171626617604390429294633792465458483895587415186277406091172\
89126612539886042635420860129155590043090948774390206229003984718759497187909\
59647832577013080519646806214856902132600839510321040097795538208975882420541\
33275151700337154304649469903924123780754028378335`408.81896998494346 + 
     5.1619098911469571766175493574678738249934417716176270974412811863519037\
44431824644623649026424716795750485034953529945527118732289197165330406387132\
55890875898389479454442779187948726860450596433274234497676936094923616454108\
41250567918637115704409945713013810386657877502404536297695814943436934206725\
53540759188197177066573620710679902200844432328737795864956771738976889542088\
2347153348859238532146846918930060309143059062`408.99342298052954*I, 
   U5 -> -0.46322527915638492894681325478233562223613046727963355746399157965\
97815682252670214950661304249398750179782110993888836551874584617750264056710\
98500486631978549451951635762860315344226249730777536700083797340676671757968\
44362885310819903990405176451049494345155443166009499953078564594414012577115\
42453081684785590029962417161415975243540640424666962227236342356778160911230\
774223451841256777681576439143059185815335895494632`408.4022628624967 - 
     7.1577897683358329526684992746209914213228359977600865111435576823392546\
03273734534704678937971803343586964975142188262094373805527240297041959167688\
39550529135576547859861116330178501950314882521973829541698551230602316588020\
64737144737892402933509504948427927325884290457331482591084869900009584070444\
77013526657281029903469525726582493865324182473765846682251521436476094119042\
2054433689053937894328603846539141587835185937`409.00492679895336*I, 
   U6 -> 0.376735519213949601168348535835891865327418696778283112628975214903\
71184383108345079629270527076880577432484292727445660237041885966473259018863\
40971979659704433505898589144412859472967695479296244433650472501374184385989\
70830205472050312739831385953132878786752663081766510689499549427666712800562\
48286983513994952000016801348742328860559257474426519578419588705313615100819\
31551851843990895236196046471324187422341888384722`408.9656546457917 + 
     0.2858715711863712101191242966070367171480164660418945621591765288529943\
55811076303618901402293862214572197478033333899966099500838514378214149966798\
60727443060994444453951089231754919232820432462076977252234670231177704331484\
85110895236320479462933327392525818242604249683282584269405551953066607530961\
85418168597855923555545755044619285839530861515189691044416262001714641598393\
3690596391789393176160716937457811625743329495`408.95410992158173*I, 
   U7 -> 0.218344342611522629891144315493715262871115347599233171534347255695\
78339877627965369685669477957087802193769163886968815597643384176653434673032\
39765734283034643181026754795892233837381423156920720073004121619011622513229\
23820061175549072672160060944765249664715439723200433872034569970524798026935\
69189877142823664208332469826715029356953284550405065256895276009799413850940\
37439270265452995936205888393385910455460405418991`406.92998217135107 + 
     0.0361595689671696252803723018686808277848545171308834813368107836116790\
26167204734644500397669819147619241655575437988112445638188732475158777400609\
05348997257733350131621987581476309285907722136944771645185084131940850609136\
37233456850609112197926625877005680118155225761643803749529004797985558357918\
66495038275686564515801491038250356166407913625714503842142714252621643365665\
1731250797517277134966369758632874466659524805`406.0374612351708*I, 
   U8 -> 0.888401080409019928233778223717755861163049644370683441530201918937\
48712362345682628332796961168226476745786836331277469414064012898719432974889\
70399504683509976247452924024345865170277951883832720882686088921806540785860\
13432305467798305499529895936237806478050120559429741344382570773969668359669\
98990809280679878528707146457555969405393738656700183306334796430279193354715\
08680556013201096688094463451978454503371359864475`408.38403977728376 + 
     14.497371279785003914491867436808456393661819667637175481119457924326656\
75806404996157445463990368589164868780511932061816725578630328036656904560308\
34482802624609247032874513346028548084365456920926550866808613717779267354771\
27651107284630408263683378315833215315023267041064594020860287485105812718065\
44146222931654145604388542076081341219121554141716247696860601009823227877326\
70227674371724334811380655374902869466478097523`409.0050746438368*I, 
   U9 -> 16.23554833923453672323455617824212203454808894637822811569709932519\
80419350688779860715513773235473324002404394362553658450480226691499319760822\
93229314397834420130378229897524227226114583235071437414880512515850351659892\
42466188978135135793637461827534852662685681073155887085014247735516391785314\
61004694611272229253295791385995648228295566542673864705983037427509713638719\
399568787059527557730462619863252140563744856533887`408.7907443124308 - 
     69.087506202641505699626790972732326781539375630018727064892736553580423\
28680113392171886352008263729530769888467709400035249762160344640693327448549\
47535035710717887915634335993939430230972788061009551397764755426195005555683\
35814761319865897473972435569447327583387105793044858468927935542965366710835\
65191444897306125839112300742765201613092426937256569574906726789479735715721\
14905185717811537416443864901637449961779698098`408.99766235350427*I}, 
  {U0 -> -0.62632856478929973927515623229410659042659482611684792222385183001\
01285397923506545360279454151612049833085128523743267128290751903637730918649\
93060836196249179708684776357662215936548465995613362206939859060406577319871\
06115031358943563252640591268682509416832125474769400999448844106568973607028\
04424608997459802522427406995836769428365715066724444684207450864670029426317\
224808683681284137934096334157435880974815704094234`397.74600610872744 + 
     1.0004221993199690468351093874587497744897444065187040984843529912190498\
90498194771585377699680881778656433181619935149677356110847622170151766779751\
61442550425155905782386845561461093449046019869981604619045601978711093686285\
64323945176845875261530704138047095584405364250205531943087355470323328005335\
61172864415090794655516143482614853289303078326466554889848647370230693915577\
6430460203958408135244899122501379334667593655`397.8665678534945*I, 
   U1 -> 1.586767548037745389121362985135325142377270464125643779407860598024\
94962137957347053508882487370575512965796593225978368812148502907625974108147\
37079805853740810559315525968575980609953201511635207751237167198118626510195\
69772111717781207475140952752769907920648270004510493723164659377062990204006\
28365587273667608800732003706752583882246688737624148916048051108061004501974\
838589808265071431759395755106873844391839233246`398.25049583545047 + 
     0.7909335291440613387476534681944984378465407789878825226160699041694122\
02251919352197980555825829541953228346280120421866917385041849959606446724124\
41045400345909896837019509921467165759717434694229360576354618701178963253227\
03932390767139318236789142958373579859377879217718005232846275851844231430116\
36633461683582194326992440371937040611451552049301926466383529078639273474846\
7131891966664666242498216386751630038896899444`398.2155290096343*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.03462001847624200877381772699729775582872404680719192789073055750\
08511219977627223448420268817920794812864514590142377551475750762927001721542\
38633659227683554208180442267533253237282824449551309325373234983877546334616\
76886148227056115285056164178817178605617493842308762940322717137599349808263\
79852811992611406332211223126757414532840362895629774108299874462757767661173\
367205134687138599816698772820845139378561773096641`398.22938405119794 + 
     0.0511560505028030328249196865542498533337914719690367553990082516172884\
07854865505150490294660164583502409080311294572578254795689469103820206419725\
35845445349730978550319970271257767793425947311921416083573616553944516539641\
73959886652386290371224013479546206908681548821140825008447165971591585924410\
49262986007086708362473953045671817019042150017280032158584121130944468451031\
0818931684531513096669921371998336192045780371`398.24063726587747*I, 
   U4 -> -1.41839560163074017808169750215169592612634327817908131607258044845\
65440655181309150134086379980178161904546805348740192339005648146892353550553\
74357651415635266081373693485121190167769723133301197573330646235782630574536\
50129346321371249692494930176520012848395103671760556524413929338950461621402\
67270979962910204858987012542346842759482872198505763488168657050247220493443\
751899467355829071414215286160109218403560825279904`397.9208717519219 - 
     13.220982208279059105711915791954303492099915941880166314628195117059559\
24156807516276203257509358532600958128001549882377440100404165263993723591509\
01018222862636807689370509619627610567138139351597642744807534163333918807377\
10953695365240105368463456411058091755429008522981103246333515101541499932965\
86015886004592454065162173012400336225399908229379498303935488825893426743586\
94534256519182132966343810413250766770148633826`398.26751031491875*I, 
   U5 -> -4.27139690264963949262772834081401626100070406261601319162366967800\
58763231231411490150010817058957008055577688853798935221865796540399902458843\
48924487767116391477182159560351692969011178408885801295859468002932677126134\
56034446758163905360735548038524663034748277956077683715463077632214642053003\
29922256304606505904754743900583162045257693007041610338093044639973023831718\
001763356434327416109008939261806437496176084904377`398.1970585038675 + 
     11.693221342717089686399118078500161435631075005772351973650695930721281\
26693074755488844644473615757089827185532869773487134531182910616260349255302\
54904000071268474460443504475331926930144724470780825454341696739665435135804\
35231765959814783754881533108970862868068538176958648617516023082237537079046\
69203328093465162521093260509381540997315525527721818616344841602772570997808\
9663011058527700455733631830153585739985624222`398.2580078534898*I, 
   U6 -> 0.018090552961679218101038822843266741540738804894447175336861360842\
92496691300447449132698392049006053750330830032367613850887200586541794961794\
69043802926343163945607184189959948798636144063952777758977019322915685479207\
32534296863168095573587777889603524105880815043046883201561418151860570551753\
09537663955456979997244492897252449778862676426568602129529120690989074339620\
17927832852418784845656509236880053273829528110488`398.18786405571785 - 
     0.0563230021329597515714101851683907742405537285239655708935992003445796\
85873666311862995868271816142959848003298522609911649977618933359352099993627\
30542947202555051854023181000909200375530048249918028477241921163683843539441\
18456510554740354109731863449779426343869729186021722456647323815077853626375\
88868547351655219181776233698831069060189185823886107481812063700626455816068\
6351430400531224910365832710027874545340725327`398.26052419577564*I, 
   U7 -> -0.00046548773043389071076367196283985393992502547561942893064056879\
85225138897352140608915989968688006670096494916846287820016756713186706588951\
25595521997276410305242091079716390441170624366718020765249319029262699583511\
21725045168827095121181241422244675768412945194652744918047954892420277152987\
00824245947363509626003241150705100600089266055436455093017173317423584171823\
993284568475740514251107466676082598187923043326013`393.2555144698705 + 
     0.0089627669956188568379009496346943640978736460544666760942411168365780\
08017043455753400310888854621774485783171415601677727433742882981800722984254\
68348952115750726557922038315267245961598035594086524949453295887851528932449\
48236404117143242286861981102731717551710740824520374893931091523062942118669\
39585299101744671384707729338678338599530936350025251886334351100179091276005\
3772926419957143533965832952668209739203360374`394.41248284301037*I, 
   U8 -> 8.588185032462842670393671188313762849410138655633100029554737629312\
33485937182553644088324832079769359279490766284849020061114757643241814320158\
67141132257603496179122094492392601283006348717090811178249999401912557200922\
45944219624903049708070374477501244139027456256222306229656391749641109252668\
44507332254190784010098326719124612378853216356106657108784039653600620309701\
73265617686954497153487600656786848552676668765681`398.19738676014197 - 
     23.396728970642290641364475407852206101474930440060773438424881442950620\
99776338610155830564526235478774817503144628700466596186080141543752603400278\
89098291969053278257686202606656794806290855876358827893308931365354832569884\
06840226103448714111932357497217087122798453517347247355914681128928476614416\
01843832001095938546785004440850690010453244865957082543974485809511783916878\
0074771862449610056439792084864970122059837249`398.2579066117387*I, 
   U9 -> 75.12747581935481581409913868653537225186743229918469776179044740012\
23135998346637570750271568078229796916825490022939416246843982846155625785917\
17083744641560584982422734510504390767922153733627946967806394830217161434003\
84176573758319854051527076570365316568059936108097527127894010807018867447762\
88888774021724117012253659742557078030273341781523621662656941585863291212446\
888236691990635714233938401696159918985281664986201`398.037624320378 - 
     523.73157766761662177703175515270401324576137110368876569264312376573963\
96000902857481617457835493800940976235730538815301097232767862420730453884420\
28443968192293078809784556734786120378456626874992270688779469177847155768310\
63285200427631566516124199661849698978874430442990116617309541641344450693653\
23937489383974787378512259180390093463871267396975201536584388338372659595881\
946532134917701426405019473212530680447370736997`398.2664599758393*I}, 
  {U0 -> 6.577981302796852004447997990055866416953628651211533384584906562300\
47603558689529781063934961985433219082212900632523783529825834562257627431421\
54273923156611443865738186420169440826411869921700437336878925785771984431404\
14022190341472634041508092571054257671636563224527936231740182029719526123339\
27014451125038871494057208917242785820926999324362102554798864574717808600553\
71138143760343466311337493306846673207657112002812`406.1690233551843 + 
     1.4823893587293775443305510591853337079351213647744633103595555347224577\
86090767248193361082726275230790378240489313473151168743465212654764308734358\
34887054487233615282191701749833355677068297277553426039670087375353591503361\
95692234564626730813061542171898416928210111650382156236300022702362610529560\
13557546358369061882001655140964564584906113496156934075062765885061877409189\
5201817254094461654485729483652451613797061735`405.63925276268174*I, 
   U1 -> 1.319685880784478710255243237361477884256118965895418586181033966499\
44476527009921736482781571757109456563870969310940880742017762507437544811704\
62284383017613069701508111120464215570968161985825699187378315789335007106060\
38040075402610603004103034865257463923334096162060257831597339764844497085302\
35124125340108626501255902564899724720001185869406783325897461783495533098330\
4574844961782398846885888376842841960504609529356`406.5662197118591 + 
     6.1569190998834548654759546114173330811721689045287205920956265119744595\
25363286841293866526958200750413711314223163136930137880472929768239027322295\
81271119017080338362978071062680348619305900834161064889699067471704398018327\
29626558234045765662086612888685788033259172370622944352491547438023847851806\
52557630203038741500349051343668052631162736518065284109418004919138299122608\
3473307198948678293565642847280533661336779685`406.7265598734022*I, 
   U2 -> 1.`498.61306921246666, U3 -> 10.137371679507270750815475362709873556\
68789778365050909254589664734394668272174601079775563179187932987614876093671\
56317576472713792535344945645647512343348910081221603068395091362417892778045\
01746451752252230037529410200235173219978745266406859208975980690657239535638\
38477815262876974514677144718555572658007855010728759985282748924968893206865\
66040294988522447151691038285126994821482350366187115264967852524146089301818\
125`406.72493715913464 + 2.53875929337044961071289704002162563810310482467790\
67789895819706370728142255954406744012321864875789931323809031636012457864234\
87994503203298240674725451385990101151309478913803389960436246350792384935943\
54578222215570513962560690814102604432445993696668286900953168513445577830298\
86167412420590066558603871148329348101397833744480914184899261193208977874348\
541972250762069165711401071012435610050158626569566688762821986126`406.651194\
1936694*I, U4 -> -23.04004572635022639314347360963700548256718275905854347999\
69966264231926972477941965870029641146663295331615817849725907569570185317115\
22208897202265341965786021394926807088132157848206376314625706298324854484659\
23793644949469200259076987208444278267418651085138472420987188648450430538511\
74283549353764986932089196171252857755071924527704799445490474789995321500812\
145706456686443771589440574577104934750681880108239003332357`406.7079914461475 \
- 14.944443719409764213732353628610556794070271904163572260971685388508382458\
29559927294769019160088927013732575077783198363569820406695314143452863976399\
03395692733770066349786590735310790865844428739325200618138064816980529316161\
96132714471012581085614370603041772337090296417556108604487840888295559311561\
67562213277463714390210283865105019366689121519026807901858918255113685580902\
66051090173797847518857316568236194456817709`406.6985712323032*I, 
   U5 -> 0.409851677220255739515895432119371275064815823183363435120380106637\
47480311295729978610074191113217517305414625922105867735430758570377923898811\
02470013727484050825754764623075747753151222071570756848288970427415038314705\
72384585217384240226724735195783957260917207163839710202983368177803152739907\
38526713137712820839590493370696575129631428599543156150024757245952823264415\
84978219632240360523637911852061070465521705169794`406.6533201603042 + 
     0.8379627623062112742248953559115995823280102978232938785244829103603487\
52679793074583396335612226985212239561073800681701227321326827453307025899058\
12495484020390239335164911683194470036084121078413434411838343284952382753144\
27903463386416867572676708576952034840432011464425601095312434746860590630456\
59022390679156073731027757952804977517517256503998380043404773605267199030786\
1649611883961079452247783823542790364083509959`406.7206163780459*I, 
   U6 -> -5.97773777259630828649230808785477712051954957917366181422811839000\
83864559244818776651031263981967414503412007956544826481415791959359585684870\
10568178556145559556692138275720315182535016541995439838424150884233624706249\
93241990844346441010076095915467648110699708927333514292704007932531606817075\
65025005217914592969395092903149128277845852317134916852327384017185860479198\
670028174613818341539214265429694042874630196891064`406.63449970876866 + 
     28.818923077877954300032929582182493713480459269133363478944524492749473\
71418733357927980809666611088095557877605576957745399426051042383668599786268\
52046893599620526288968122581499268572149742215349918819080739682130413196088\
91310031098497066202848527082144105292374357310919894132974898828324987798648\
05193954225249963017232825541146330499010523417754153050043826346902094640695\
78781964002856054954702665189655773209560262998`406.7267105711483*I, 
   U7 -> 46.65540969735546831739562882291671113876626563475337332548743279197\
56222133890616260462647702193687862386594249837517124403738293945363432376126\
06493624024720688536658662167276813873573222782679454670116829892473060514220\
01324425451634257542765352078233991128716628852246380149239484234468170047947\
89902955203589500646744026329812048014412413603964583617492883652034809228819\
529906472930037075776952747146043654414187521899894`406.4108177474898 + 
     29.382368172467413259504550001702173764161541060927875011951117677069649\
88007505468254126640238254736634124939647166959250526976138219515918063211895\
75377189840174717925850940999089927508013425404736261543099544063186390944637\
20835177908431334413527706183306282221632604579852366894057280049409557763438\
50482935612874873156336597837252237318456190516983910514801372554265056370933\
12406284003254522605606730540459084118900379259`406.16696198825144*I, 
   U8 -> -273.730186335160170396779083420807359087876004494243797830978539076\
79313518141247925773811697904713274567229446996279568733213692181095795328209\
68940251158020350596547035819111131056964815457569681008872094454086534781644\
90623392488198802475262359263287236948130760523441110575364916049002911727209\
39242159367056901705177110857132058467511935295580690042271119730681944092316\
41611188446861455817194821575290986635080464327775235`406.6842189161855 - 
     337.80677332302466902110502432857529142126923798805365357915987067030952\
44260547712553122089578898329936539203832104746234812673082239131781030002050\
74901252386405281822284691166954840457734283687831226967158999455556741017980\
85723252389947449983903528384050647676318951047714930930924926146628343283974\
51389711493545109942710353776788638703693128001627132136166212208246085465608\
949798744579074962192064783072192284055514808503`406.7137697308846*I, 
   U9 -> -0.15489135990658532007369135732692428446961253567909193939805310171\
63048014997196133722438351905723569918511998691895935270191091586551482151942\
90034217958464234553400832631025990957875584781550336248505682836091557887554\
23987720471368172540112649526490448075775668217438650589467909925983459946793\
93841572037893381307009647408942497368497163507402948801782824319143180956381\
797662168613996422549844176821661788757697632936593`406.6850627225511 + 
     0.3428705899892311726787627987338053005166070323958969130023094041194217\
79193584808650714642314346209477446843676248683093974705230477852949579889770\
28276074606486385490479044420516963131347943280858777679605942673070604986106\
63085870234458427331460850942899642200386983754541399287449593630903127124330\
41766549581674931880707425372432846923239745896399361106054188865391364215486\
7683466260087032117019210102173432583518001624`406.7162873582241*I}, 
  {U0 -> -5.14696647794439009257466105504921565141945372178915367004549876470\
30559404857735896709262337012270588318989367439482515541742589366504177081188\
88128670232667702983910902434534183195399964001307472525745530027491008602294\
37736380281324779128853166665140147774428281920235155712552476683525244720047\
16827119238731570049855846582175183243426392254979649812635646978255220312192\
77470958836791925712871041960819258151624051484471`405.788291821782 + 
     2.5487180345283759811222459031899917165253252408694851029667715634062539\
94990948481117816566391766084711645296068387258643926017227963611009343332283\
56324970209414065643598529645116925487654654152978399230148797516171358489219\
20108636640802635064313617616737596090752224966261990660148874726679397168324\
15947620171975796033350128820536362152061878512073305761015738243301599057369\
8242475546508891893151483264521964262467073177`405.58386266576804*I, 
   U1 -> 2.483471713388015706846815409649548956381820655630727220821930415590\
69315824175343041471932687444149179975650164924471755060774349848938064626864\
85167569381880977404284146249938585624209672444138484284362940121633565921828\
46517700754800722701710101515882090598407327137685622833858499011793501075004\
91635854421434080990960599943156443998113728031539049948377286931402609474984\
9246620854181822973969308644497755663103428991728`406.2728671100565 - 
     3.9005049714648880015982091178278862385664113725392550900397212555436216\
17288193767897651074038796648473037831155460697352554064912547468536394617998\
99347842819934707930597708486578165872548675888652039950895129351633684337049\
49362360904869903410964993314251845990277791735118805096201911144238164898462\
11914199631896254240861346079025782806488618996657242176906691930083598365372\
9821917366929596728501810060310843463031360684`406.29221280703615*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -7.72502060130265108437965227387146554329712163179599717402798736601\
44506637197901536226992511598303211934037539602888037496070738157823098389894\
74182883269265579001099534455700142269605618496359174781697826346810806930100\
45359082453838901549982273886603338689602049599243650431793770410070679194622\
02033189891903302243567394611773053359399280603723688298177517023103438652240\
574000404463325631446444387680031544275240195755985`406.3168920987664 - 
     1.2189115348355509481949032862812638134494075067410874312408804525505188\
26710770258119245813528729956535296681459632823537768734243451893836079840053\
02226563309479407680702426220262781468112043593696122060691822929633491980479\
51104009211772225467177411204725986239989746182556508288596082219684276385461\
38314568966810498041200078713208300406976850032539822355566556065029131053278\
2208195719353884536328455935319780576133729056`406.08035192062675*I, 
   U4 -> -11.1522586934850662184115677712581511679727930584983079272208223723\
99770705682255845739322194138859210295614628579587610656274365247015373626605\
89234748314176739517278423277350539385656986948458074862606873570427337280843\
64577781844169491371047114017221753269675021710426156535952903981185206847474\
58436078743554779823822012604466947442124912513905267146271266627192249095439\
4056705322406932909262627005921353162366124477352848`406.31028397385234 - 
     3.9152089648637808580166083789979412152872311723523595379950467527731518\
85153557513660401155822840137981656764194820491384961632294972251883238458144\
75315118287872267179117307650324663955000087167187912865117499847712165892740\
16840520503903420964240835604975097931279526931216981595281895438086193163452\
48357630018749974527385883127305694487093517514081667302774832289668708713114\
7483220602959728243306978600056171722857890479`406.23655967464356*I, 
   U5 -> 1.011010528458024840136341735191080962019823629825997214024681107285\
34369379607962259361880187752678562316001668868277047226401009261406266730592\
61558176702005495902385421323315380537000052898503142902289096844071502063926\
73907686362220751835189403915652829542912451057631534458094311911005703545603\
06854304894334898012544098587391663118525097963395681901322489036562095080609\
00306102207952878050039643477809574606558162745655`406.27898630998084 + 
     0.8628256784366986139399155439481743272863886163371272761824312796953246\
02337044425645522771971581060440756045298543371931372570826437582582460286290\
93064293464777069411166209431244041344311059293945043096743013470941651184458\
05442319481368443680270825801570251661989546725494781015767187266891361146783\
41637803118053281249551706167211345421009113142597742130596644972423157691679\
566801908531032897810746012557882690783421816`406.2848502661173*I, 
   U6 -> -5.35450993658229502059156525483291438464518936847600712096579520875\
03793361982067324856995977404710546976355959447562244763239937687213179034269\
02163170415876686384225679643451826530572087841155399717837681859564895645594\
34457317729904317941699866497157330100819468878340881069104110655464462330521\
46516222394992695948016914653946344313955935788969544094386154815309846699366\
22940584781414823094338145430144154916452645861697`406.2611588461734 + 
     10.554023189778233262257229110535261858212219119730902741227922241105817\
50155878564317074158206418746777304886241137248140296472474427935179795094520\
04743617129800341166132279554171938966835572564142084640829445681868243857111\
76382872643268730622300177764699402301729724995019969378349337914818822092369\
18386190197333267467395876007642799629856992507017528310343721645110245822279\
88273863245344757980187511793441666763577877398`406.3003040432923*I, 
   U7 -> 23.03458896308280255523609492148279721279293388300637943376005752485\
76819622030524701055428556752236568671812560028459894357643393420829518207931\
71239342308262310776357864517542869253359535841624925169754557531058775021422\
08292721555771014909321760141526168327256082739115398495445130112933864556367\
33243529056592983853682863715257657187683682448638597875618333590565396521052\
66733614298236638576177028863628197158380275181162`406.1494242602238 + 
     7.7079894281361109483196050128155817463674287697364669855777491757839005\
20045260204961940332634546926709928619565455079504733946605588636712709354390\
24213682332051009329816472722720107526260341389830711163145633567179066301442\
84004112610127073358299686371943995745301150184195825201885265093280577486015\
64078220537592239740583230563126828750340133107379584521340821066415216190009\
5989092043344549540087293671038262730668951536`405.67727717935225*I, 
   U8 -> 58.56404061164135714594912437600005767900800662059402403700211838277\
73625781390355378302194803954893873175500790993483725608706033025603650954938\
11363410357609808894145936558676933357976652099398361610072054473318018947568\
67019325506983793673216646451876115368077526951754312691498894906480167618705\
77877995243213159918210800919553553378902589740148411354112329942497668888282\
602966572645564248804545427798441137026677217272127`406.2474296938867 + 
     81.870176305937646732412367328962330012145114296444110215298110795634050\
52398286190843458143110102456162857529923902128310011763551005498603061780395\
48858432241955444621110860285843412110991922098238600752440249188173820353140\
53152288499413450831298221154867242891959884794419372813927884618247645834755\
37788814492124746796609060914373027655798921411931827083961175556958996360151\
39427327611797931433938053649938924124505425784`406.29898158364324*I, 
   U9 -> 0.207042638559422785528388057100599117486798582806822175718474278759\
88960252318022234833225925279852375048169711891891421913678643091662305164473\
89790357620840181622257430065757289407270535530192089648762698367123492570206\
48041399551423513389365561904588918866022850017581867408469473749353087631525\
81974966591551854660819097204521879157896564671155100271582789885606266962673\
04376604245751376662352129130515481245473504907002`406.16176854374555 - 
     0.9081506027194677260351468242999182106407244839233101148948101742289490\
72559118621187478956842363174626158102199328259337083677392495297648549222304\
58701557729642163767082529892796602348661217054952322010438777887320638087626\
99389094506233601675471054457447473044696562722625647311723558356730465696280\
07985624006037026017968472439043309476799997795549108619038893031147814860506\
9017799007359914182104344909369692098383718525`406.3145960734536*I}}, 
 {{U0 -> -0.71880186750709261473762778352661852071031613692828022015191708303\
01134155498230734376322637799237009153855366922182940294591418304077401514052\
15034131885199497047720550249455098706265846269220997344567707005853976215471\
21335016094570363043022700728169483097268170270289107487574463493402573498013\
71494293976264731389170425503787970148856315805701566520502854589138056567748\
4329608341452472159012745627797`390.9209702722763 - 
     0.2512491498044395785478422567042465270789573765689689456298532062667629\
81732296815088384282990522593826282962721856803754979186243813116963394648235\
77991854226680094718518617576314497065306107491295277913870030181838759504860\
23905018370659618649973757066104378844185923955961352819170343431698212313292\
08574132630621336168798918807623618165879592383558090502093536129758248483046\
63996033063434250857035566`390.46277749372166*I, 
   U1 -> 0.034726732453265306054262331647362853002096597763885641494554357707\
74289414573390031836111594990009261756424699953279274442279531776780208501732\
64003697819868884710349436655908887012301626551749996990509743561051896082877\
14683760132562365213910757992814762403395120474179896658929558628987002783564\
49734092466697195452319854588019551465936331126244883229927302564631737775816\
657801132298212476231770500007`390.9092731247056 - 0.008355261351719605936943\
11749327247273744118820759796861865863616187931075360316816993508468287108741\
26761109041968167304036057435981717276928147319477400875703741153477121829896\
34203240365639187856468965870224939354729946626659274443728074740626177496716\
43979849688594252965464534601834345176700392718416189534329337594157336168516\
397217813098863683612862148021424673229843917224955802325081859149809496`390.\
6751280612134*I, U2 -> 1.`498.8860566476931, 
   U3 -> -0.28229855920466745534751852498678194485973653339116795564823564546\
29271937472917017378163446408557721132281654850527952348828169570511092034481\
30570791360756550031218763638166813358049874792583601486291303871620258999232\
53454490077887884993567746998434354247919480456674698011394196904065981784884\
13508252716371241136879728837117549361270618304927406373263846684528098406008\
7215261849970662956784907477411`390.84975501794116 - 
     0.3208016566765969573808003748029820677010432268686109487905524178640321\
51562888582305147905840550215296923290781599874131824108313017767545287447829\
80020435148256395705312288407202152843118239345945329120180326791225333139099\
85822809986559234410641524354763038892904836413126285501106929587063490538485\
71344395056634466407852579652253193432180926387011383502511326608225389387308\
47412611668872863323388533`390.88392946375205*I, 
   U4 -> -0.00895917100161373607166454709290238719462271347976132693666377004\
44281776949175133681794802230019570746138388049663745325103714770341026543282\
40481416068867471081894162157986360260275359877208360801577684945806422400036\
79185200622059018068565561065014246574131604107034590428679121520849886151204\
44480214584936757105518491708152652718949259771889093932700853013605431112451\
4200159033333323411144848899517`390.6827964289025 - 
     0.0358064935729054016685202528576517543110134123525735079676802732192809\
28227536641455878219821295604660588944896657306665104782158349368940171217647\
94286085998041210547982839129984419027255703319315664635015808017111713135123\
79299616966234959158780192272767974884130200421575383144676002934579851415491\
49233674956261879450784074272728931718543499288400507708874970098887885223911\
80808361609247209882271368`390.9088810258812*I, 
   U5 -> -3.10451717529146518157560932311697054047296281880953345622678537318\
65526665859711778682204801817773288836208785400790574989027439965874555789481\
48413009304200236230433914571856362073394784081476791189903534547600235103339\
40098210305611964804180774707270567302597854629824061170450711421011568052478\
14973713163102169747445235734591149907993728119190523911683507682219940423096\
3687134871319686606665019380778`390.79605050027567 - 
     6.0212606069744284939282395023189189165217087407279327761931936067270619\
32608273437879940156488909458715560898207134854125242821632523454188606617312\
50580466325097318502286237315812835642662902210521735019200748329121836789381\
32913205383726163314478884600582289613898956021351058236281852991626454063830\
54753728164632561836315703475416900759791092418461025657822304434471438912882\
51091315189150160388643232`390.89819126210506*I, 
   U6 -> -7.10465358372123464180215205072838007014249729037741252136563907261\
44092593985099239070234460716551031931720429469374310730638125353030326475150\
04485059990952883466968947830102837351075162331497097553825308477884948234424\
53266410229129619810515202868836393861219611932668733161706093359988115918135\
04113353432605968506010749436539492793982243409193152671888649526872778028854\
8234512190721319275122972627651`390.9100603992475 - 
     1.5724730494927147784293625000632139500547944735560633117700961662930763\
18900834816029966269837041110200015715622826938813972547291923431213204539991\
19897509498152961047407853719355198768254686649464668152333533955774833419193\
54907128909464362250465695890767468876206807782392631661177258630135894202836\
57915999583157917247459606552721878708019219452752843182606195614454127623819\
12452433694813799854619178`390.69803654998833*I, 
   U7 -> 277.5117897042438040576347330176863165118581017066916398398107094413\
25260733354052969861625946972726943038950963152628712797001526568997396763795\
82302642700276126401779765195651107179698249072506736121501287998330296894436\
17097729615166517162499164066695277690162797286756135501380409105858063278436\
75521007681777226810789221500339945868262850312269007048434228632119687498816\
29997378641785650985176348839297`390.6389605859829 + 
     29.142405971395628784659707430398355460389595833575471912558179035235351\
39938019002080584668960483686059645338192166013573437974158794050377652945999\
65622097306017945998694598244186740946856070401996752117640604328473710002621\
07696893746417583378068959312811497682321379743985244658286366927829912560543\
78455640947362133949232866144571491578133460774389268775371737058404186802305\
391865381768839750146333583`389.7709218900536*I, 
   U8 -> 0.003617624090922450593611501142912548506260959161804496351929872187\
37302885376277927481468114162474607602435956241874671007060911390972138555959\
25472618696872393934017592678434801399407362066142678550632518687696693784213\
55634340713153510564483903740284809420284389550167284099248786556949177103540\
23262795471616920809280317944738066045582397287207945359115617177002048499644\
902178639077219841447562351515`390.87649447305023 - 
     0.0038880033787780800135441993398921926370771276064532922816638211177266\
15237052221432334490982572340695380966779564946439814452567272118321997318743\
59753046080140647467918064852985039266097783015529298201316375328119250777917\
74834910355841292414894431246373425031848133372955457520755785981345829122089\
77234892476888575145052574897161103662769658831023078624400463969204769449153\
98430829191406114492862948`390.86466639942995*I, 
   U9 -> 14.20286045027010790676231521428049390614579629834085777828928458739\
54250512697756632151819587481793243049583220437213723382288346342664015204759\
43020497356624102167940225675751069413908488001131888526451965099904074578242\
39566328998671213248530125217866992415323724459193977565262923683398821538083\
10014691042997638348482000497883856544405742965023084195326345541233436932322\
6266598982716285212412015513924`390.9099913397872 + 
     3.1675076476415435333052009327522120088713965738192490162892881932796911\
89097183287934545186259769157354078301170342428903357854267926877183755998465\
95827281245974935415317430804394615344801433796719120948404635167336046574328\
25039552208541944048112269425567031595672790472988322538350380239185173222870\
89410249371212949421729840171588051139824344151368345548558818330493850154925\
96887053271103958695084154`390.69975739532634*I}, 
  {U0 -> 6.099084450070069600716788930173656331636637215046560179560309188493\
41104870378933879147949071175540182236060062477748528360305565277940362222010\
68976566744484669387400742650200039910164193262586977281460868440122193072711\
83539753283939210695669000715103252346591416201890642667067061425816283798100\
11079900525335010262901196539434715792983941059274636473492148742753615811867\
67587838575399281049136395000825517702367920061862`408.88973280507145 - 
     2.8820411289955606729406041486811882153896822448454429273672776291828850\
20447491031986574458287903375089532986355668313911472882474209685993989155441\
43518563050076769169934606207940066977360462334689354740899051325212207038604\
99084279580820597401937009170879494947580621973687122651004380588658122949740\
13734607740697622579913423567956091352189791978774152522827066309473514418334\
2860719346631328869396506442697581164568315154`408.5866199374483*I, 
   U1 -> -0.81874220554382791247792419611778443552648613812635273107145775528\
57723240862588545091534201880796995215942926714183186015177468168450178180998\
29953939110149355510086721650559650800785600186240171897876765942928201148040\
38148230019150629339074194300701203447348047601208802597203320763872391242076\
54212598700946668404362601620276929485642177247732528818197539762285066337012\
443189190831259902478387024669544647569406033079327`409.1349792183429 + 
     0.5246174156707117322925090210708727030828353258923297869715467920980888\
16231384982598376179255307575146016052158185607798265015949578785609631066817\
81914028195589578841835904597675091293180154861016058046599977503085027236872\
68273061232622365743104301452481054401983204561748821263184055391714911881921\
79744747519099027862352490545899042476442689641833151618290588293456957670475\
0907017579510597456609312437448683587460380487`409.0597778360908*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -6.03750322264203043136978092698474363965028219491228854921682639213\
84964246019664086428799851212702072869140760686132240586215802966183280761132\
31157468539133484398537202265232264763982199996350657916305115128807673740294\
54953753117285613741423026848283266507579182246906091144582739305745395722839\
19996083136216899592832191940037796083957854159340370052250738321949774043201\
678367347564335728033406800994158625276372548575126`409.1492515930668 - 
     2.1493681658709572971687376809250366248891744548108637643288251673736469\
26832125705214712395830547321314282725343887147640753003830329871430765682724\
19750577050832974747148437527494294712345225626333568549016418974615544521202\
72502049094749208457127479361899145081009518376738791891385359728109796992481\
25441700214490442856405347925946891149471695426372652958181005981271624661529\
1198909569720397784823738672657109793729007514`408.98091286415917*I, 
   U4 -> -1.52826203929245325089829888078047547490878427600685393758238296966\
86817805269133670543362973815385153304418905836389484714045373137658496604542\
14590607415858661481885691501460465513357589633364922850289383971289852300155\
60435223843770543254565996463041191590593493367468098389279553370734540003505\
37959375446490228908305321201636933306452503233787173421115956608617695859279\
38939031040253138242536033379290695761342841903924`409.14294236100835 + 
     0.7346800241833183488336982110585587409195614301251767330178922841316821\
88083010004712078029529420816996871033580235264174018512842334722131404499116\
65357762872432347952802050989286681848517402519789691468852072715857863181342\
19180574556094365531728478447571789588894202602384009245793039713206753874429\
13763229151419920606737245936940989411058912004182105382243821235853100352952\
9488331972637992258417313340665254581908660129`409.0186969911643*I, 
   U5 -> 3.107640133382853966787341456719591448809888368556383221901631233402\
63653515476212675382109741642145010053793833791213378271264243098179711528901\
35221007009148170250341486230275050218919160253234909509979274627248210322896\
10400893286566588979627268764104338358556187165842008327316499944704051254419\
80344583444177429786070063105791650117660826997675098792054573561991469084048\
0935450898154143121216174985332077777631748495679`409.16181100628603 + 
     0.3513085515451559806939767285623750221473663514326679755124615346386397\
15655943967884763646436831129290756367601659545848271343840301739127471573137\
95321561631951499800367419657512027183513984324952552408436107173763284509923\
09324526448619430081077151413840616356516826354325941844731704191161346941086\
70602714041188967352652867938727914971563635781497811731488812146791342552179\
6320727602098623597081127481104222050629535099`408.68834856692695*I, 
   U6 -> -3.27188085702389676847830573291168205469519230120359997890282737822\
43092776284986729981926029232866192217438463507204443159394703665435306425074\
36522013496413551404360912465810868531838145004056789414457979507487256938109\
14612942300383963375859637599740279825424270870746070396186503367634046970403\
71148892240114977095452015454333721755822526564406997048811214135341203573870\
77439088889518317667521165529919115316841026223312`409.1598084285349 + 
     0.4950892123748660791816161200391514990215781022680702403323001686546249\
90052675643896742709467775262915449201647419467161902494101260513391399898486\
58972069651783979531751372774040231299957444435145383128838737736545539391996\
48684723363655824593368510603368720936721089548237930836283591674982006891555\
23018841559068085525704000808363546779708567989036635726651598773861723429055\
0619065831717781907570558990018240503440341588`408.76663968770157*I, 
   U7 -> 5.192355870231091774270007593541581739973426077686962918646636538770\
70415782556510797389711601087896052723130721234087334726021465233658457205317\
93781211565128223092508371560333394997031978254860423060134891892455475123433\
49887395673668943551160845912425958764089180142993230607659588563938169716714\
73360659739579749676193166049456240500242742048062109702298594954472183054818\
42787457664128566332252902331771043947601555010219`408.39775832179356 - 
     2.3388252082528741470146904376711334397274981698985021096399273572132395\
51305347881997322586403756049167450904978624391454344993426497333079857452012\
84646679965431039707756328096024014174149853771887775964695554512160008579922\
69220176027385374637829744621642370258610437428620539888671107919620375067085\
82991320475557794522194788980006843559095760458072191239658507486981460912878\
7153726899749440142098600298763228776687843816`408.14190651910906*I, 
   U8 -> 2.693217555645413454989498504035058808063324795227278817336007316348\
21011704690640632559315421487278132512533320775531101759180367322828327007487\
30023374623297782529695005801648234401326646695526186972006876540866147003685\
90313121115058693425217932755624421559870470738223381589779644020600390903476\
66077452473782832885504376832449786618930137012023217540943991413799660252044\
71839349107123212512564707184667860006327428767073`409.16728639550644 + 
     0.0250666315749200074862590017104981981574472658639489155946196055954905\
06501098911182226827965153044663542521688866420835413591890110271524505158357\
92249932810013720255483270440741099948523761883833257962460914545015582173094\
02526668086672094040334723580445376468256731209628060513386219266865961229939\
00394530771033738282244459545825911397135380755548375512459797279576230644825\
6155427166826966891020458250311750751722915957`407.7338474744136*I, 
   U9 -> 4.447701475566132193997619961174353273155225041158181440636610195598\
27935426133615548841520869238085685590688161228305043397996232586610015011832\
21878713667443724106800160959925212607268666881071030225144246591035961069800\
14109966384936696198151467488000894880966856789459438603002945866812662012266\
50259391851787208157978444842630658075995632195817587815240929325769499318917\
58588467210890522971751359648651342823877156755395`409.16095809830176 + 
     0.5751963302987102416031775881955876765837331592838129656911025558377337\
79555545426503101079499585591629390759972555090371702226955914657853687962764\
13807014605193494041570890584087680565970876398349880211226320516237815511777\
18136628966200992818633611720705883013305964232328546635857410407405260771781\
11648512293705697380694873437895250383736760714285003032132458982480548054778\
7237184827190531689837036916049400162053826529`408.7294986163296*I}, 
  {U0 -> 13.17138819343292320779757787809319726188229428340053773846143780052\
69043338335826789042191432466940733866081560864939680762348550070857926985597\
94814202680867183892721391666794526718739761770672905470405202990678377717271\
98093565501896572401477953430701784244361846530323464521204660633558476269388\
22374089574162652685814678449871722017612255991243521643827409734732598397567\
5924468572426227592596816963594`395.57048909757725 - 
     129.03191793908778707743927724587334243178962209406399382625806518881897\
18403592472854992895284809978392906469703615902099543051857821538314664332077\
77353772604878030463611276705852794303864444920249000872746519668398839196478\
01587461925858274455354613520418828537143811417150417812433331768952407160736\
64309900819306055330938719804349217689493509778677518409972280470085966161553\
3730087978857814827837377098`396.55575030827407*I, 
   U1 -> 58.84064212845231802445442035246940038269077841685757273869878698866\
79186831463989955923528718944107311466540451944582184418794328771326661495975\
28030287223794076678226386577284264501087211955249238861978557141888791852322\
53222684163255992850593907633401450881207483216211840846209252475841382202774\
38034028335248236838954191819141189122878446991565939640781758248623966460337\
635406613472614995198669290432340798285527797741342`397.0077688175218 + 
     71.263975275893624783277556394702718291708507563848837760542295675943065\
54684057511579188552043568818547465028677692919220128530389333497818110725338\
91769913935741418051258334465589625075427131335048266131101764290853280748400\
00031227981330454011006468556636771070489827933556380601967061559075229165789\
50448240056104944625542603120941109920164723707630228827519044017661011390426\
85388388806964548532231426271586226303532814823`397.0497030541735*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -115.208959236231992462826002602963087427132633874360193464473935155\
38077953871817014910820331994802358522349288505478273443522062116862629642551\
99996075349451877916987035014666001531014315462047991274000709454514785277498\
30200853157817938593365272964384042040709124492181408936832134313755527701708\
45803260544238254098686788562212380573481998223729567798665963822721978358655\
92157680354055327636625546774977764693519087595729654`397.03208371871403 + 
     143.32107481058727110188590531938933617702605581038740178928939833141932\
03649675641721080313543108612819028757009373414684832024371405740744181718192\
31279899950800759088296728375903822750191767244842422999843104793537180282077\
47541044838284344384501821913111168203401896980431433408422859262643056373802\
46164612877098529854900954608979937497393659674455298861853295454915235122333\
41757603993025298913711344`397.0407826486877*I, 
   U4 -> 1781.578168825722057605601967689956213206068192880608631611445555353\
31636992356324694254513425642775295856152020445925812297400833600375643924902\
96090151959630331170030163404868360427006775109339612676188096596455152743958\
48506500039766622162338031419297443245281176760512951672310423550854477261498\
59046664327974948266414918964879692375457403532910102327087553173053121702639\
282563657173301776738290387968267`396.798755978845 + 
     8285.0482627974631932361994762145076529649662104025527129655448006323011\
61835482500691840754187850082473055767056379532045814438968817303963925174954\
33675228868031109585522167386216870305274517743881017923803721736141234531496\
05565846112984298295036760653403108715576072872871441692133985961626991714753\
23817108198585166392329787008741897487113616087369919366669878685139955045122\
25496418250502474305792606924`397.0767769467869*I, 
   U5 -> -0.80448858158089763390992882966292248277220028022957186493254164639\
00764638929917083558593533244763774023022069647858924001053166732254689444879\
24198291977347221275995742186421034917394717702954283678284776630859572725873\
59721692597031584612595820628180975613016644293056999849780569622682884935111\
01752738662353993331954452843003748492208163788114652205730875397944331412962\
793270161662142877049842461606406879840337915005989`397.04721337932983 - 
     0.5857140713987024043562588256122264210783609804883764589604481725636472\
56304371199607862501979302844383105849858558631750033621645536705022619572991\
38507627569186377977599552268500680145623934426978029166146709792485190209632\
83397606440891444108642359986748286522745673717990294531089535228295189062561\
69671619078527466790120975264020871395037127678734444435698348543594867415760\
7549294487704043842673476102265608840380111247`397.02677097403455*I, 
   U6 -> -8494.96950816622912845582940127782960116148097511324839428902330313\
89761546161524180537819239821409958995403120011790319504364043365442540758754\
56638265014010935035371521630810359495188814546101694562499920903211484880736\
68993454799004456918026012847432047770769998866713479218996886650373748805284\
32282864480989267169617496928235623011996331176921631192616083596684269173621\
378310480991948260197474650458699`397.0866300294571 - 
     17.707022996140140290286888122434014721485276392684214222540469338561085\
68130953296261714605943760573738698337162559721932967072475098988625364908716\
57190064847057595812329740821512119849274416626109830397733281602771323791759\
75229522385746595312294040392573935786024354938167411882958208955129620858952\
20644701522733388564144219714312894651057214895326389448770674343760701081739\
71168855902486351838712785`395.0687442540671*I, 
   U7 -> -3563.85750527247242147420581817605841811216054964029491700978744414\
01827226871598038552613128529996363681422203220087674931109106641409609113840\
55072163965584590828968513106977648006293915009079293795180287248934384770348\
84129992610928940182846581407143711952753693817604305555858220064791971786816\
44748083900446733601027830882016322472683048010548740843111121824608841464740\
2566870636520405135444772444066397`396.0606115688053 - 
     16569.992383823676364942250830424694566073786562403884969149273340243219\
25295977018986088339545651172871628405401093397175713094979187052497070256349\
47803973598900984611406124872202074325251231695645218974019388734228069699749\
27126054589617758636975952274534365582672737112452134434921023697042301116722\
53631506226357140336996603565345678653940260517468452004331952918723033146795\
376972129332317410328666960682`396.692194123592*I, 
   U8 -> 1.110882498902969880008087924112086898652227327910208574414375947960\
22279868023356945880359501009958343332508589092193402747456463776411447432610\
57521206198508745936507008913386580376158886310055676368894502615108020359799\
49152914444766220053298617784870624842579892125267461656378154795849543837424\
02421963833678476602808359924978462769092986416789023826475082256110112511585\
107320508320269461502309382014063437`396.9694358426212*^6 + 
     1.9157913253468279819087837353986631580809779645664810837481588328138977\
19140362206271287829047988239504942565627857356569650872462252258924330184678\
23323542643489748705743611360759273648878107077660111062810526251109494426493\
35636456036482602761365538797026004746157402914439666806304500067484521392309\
42969689738459851710943706894905538049481361038332807010281232577868880207171\
66263793884556457498589393271929`397.0603997307219*^6*I, 
   U9 -> -0.02093725737072938405329081223925530143386066379704222269063750447\
61602716224590037180649877662381397621634931384270777169245990774314922509091\
29177714938606294928477535291796242857375174796097035126049216331797479111477\
28949133873170838747835878449026716122751503083272834617733366731141770759927\
44223004626332564799037189739972384392370281204360542413210897202452932001829\
358774407654014803041197905542226417565910482418473`397.0665535356298 + 
     0.0092366179831130484457809153529706718264978615344700376537800801714548\
37749432195779994002876489817277126222527237649638936550310200965606297944417\
50734462635145687296879575880606418099933756434671779993586203165064952102408\
68834278477762956141529447076099746264537726209129303635394917597021427977683\
98654612252980392490646176466103475404804241437404480082790817598669189015297\
1177701194627300431756123673956454809047111758`396.932322126015*I}, 
  {U0 -> -0.53611230151841858832998127896870136696889060042525629019064709703\
24992429938169550194394792100266246116650322832266205876275500255292086089726\
22446518941343843221830298733214203187649592875359712049662424036042357954156\
45968709625426727884689243551606953363229958891824374744260647684451686758427\
23225193182992771559936936094613194111142066682450641241372160095358541880004\
823808416470720400209877929267653174226231801144025`407.6310406442145 - 
     2.1505247056203709054011807585643876616032100473015489318291281384355221\
08056856682553244139783318080493649614971400124746522202069397526257368585569\
22126097967969429651874068253869190204754291234920193736528819871064332770613\
89552476043597895367516118430202749364576184804140264956968977880889795349240\
94899045175095208643020093222527579463072725835349544827273168221786174911755\
9501305676110792052069349599105634515761782214`408.22693078300347*I, 
   U1 -> -3.65361416083542386407767427766755745228592720661520712311060045639\
20254502921536553576140328235054499546095575487148130428194585196654848672679\
13413308604636810698941847043465245796736244340194856020243701030822641720331\
95257091568324284197524124430240397262477745374848333705253355827122263822569\
44727605288402773289890702756090732484615888407984594799029768193960986746370\
539475321061855189657238798322407936842599932088263`408.9005205527913 - 
     0.5840136665753278164501498931760468969962201163412603505100341041467797\
81760247161931260623629414927680194176952963518659120154920578756350545576748\
05538125690570794196599726971814470017288265831338588081443615793238205145472\
42096334830561341765429696208300310735137346194668070071503324932585640560545\
79963940080076608334083246478332377971392723168404803803530879382604350238327\
6687145029039993274321857402426963920765398383`408.5326687138818*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -1.39190795489982517479247270238744661313350078443023587082976697741\
84967694989570961229927166572293168469434718818470721985116535096716833506541\
22494099013706611603142471868291540644576479664145086712077967044081679398556\
28990302004734343256070974730833208827032510977928167016890215281631498640776\
96170744515695287372995726845615289901389257713381845124780698423280565745300\
431172648010543595827766329658633249169169741712471`408.75433472069545 - 
     2.9970817388869117456935912917957704011765481792139139473961867933520447\
87944340549739376321853547192089317683339510027742427205352322041062930998468\
46948467002417628529082859882012379201131173126194058257121334727153236003785\
48977716491599964352129874386056486901003677523250231771784819942944478528314\
23150402617568291054929168367913864250555483687522227364586934575459637687001\
3674376628176001103037084204497701003968583635`408.8849446239832*I, 
   U4 -> 1.821721049010896475313249767670313726098888330059125824442962968096\
35878869939939725226194700356020258189226720427758612610848131758425497427235\
99749375670611734847492083847354264125432272663600871467872138971783011765726\
29010394903489382197943594733918293947878096895063407629177184781530529264248\
03043378439486503845041179850607532235921796177388098486405578214445537173184\
34850735096993706134859424950236244044014356188367`408.8400554234498 + 
     2.0171122284091225845655455482217023392815418663220499200840433864907839\
98244522887770128923434065304433664270018062292732430742023820951252180636373\
09368034775335900239719045079901564429843675735057689510560107807913183178823\
46819314988909488550351112964391118837475829563952674427289787247499900619762\
76253169608601711550267617921460615795811917781184991883624638989354388438149\
1053309750445633061818267657151534744739787917`408.8634474752173*I, 
   U5 -> -0.82522407678645432379230893734557424068203413673385917362880951922\
15183760296863881880684540363479668274163634792861788852073797440835802223330\
23530652181039765114100246185049462515658169474061831558636763948563746247407\
87898753714522550481236238037111812921944427582657283138911497670704894638469\
35426550896507863517913284838978599369977726535117189303442192280746552579236\
344952503307089841684261349246015409486842567636`408.8187385553065 + 
     1.2893105947523554665516766065339797727182114022393192142802996211837076\
00673877529191752925807036221653046277363042894028514352087442554514435270578\
07727768940848414045246007172336984876201350116525937855481372329390695420648\
77897975076076289923721514682915468939796941240295086499912316281376996128862\
13560713382207695619899171565058395118048442916238879409318644249519810033435\
6594954151803679408687436077524501959815947064`408.8762105396525*I, 
   U6 -> -2.00157462836162113512157310577124220942727591155979501350945999772\
88360485781728222525342129325580533075230977586340862432139239641099660541273\
08083120593736631842066458704433155494747139723448827231563688211837147608323\
96238809136981531981744051149060895043335894283940830514616507632468227776385\
85381934044087757984105500577329970955540394404266991419106984257178549518635\
693569623628396261695657936910220571571946392650482`408.84097312918374 + 
     2.6242769432840836796514336594997679850589609750271236839487036661089590\
37703625351363228663002666086035170930081065191310152326783575366005347895468\
01947709520430995274278805767155181766744165489521519142579635815971836660182\
23156481362275837534622612934193804700988741565158690441496756029757983822928\
59321059060386519020902490445054350307098499863368068436353744837144698951063\
986170610041363484197519838564976334957422939`408.87021297181406*I, 
   U7 -> -5.62630634125440264182236795694338897923060171252799316895292369251\
26380215291619792568843313480543500327464245712133275947498152736119480897463\
34711172244779204737512310718760209735138186035188180724142342549543801591955\
82597108446048991924392008822435248249744519398342785149993778058647544534209\
64552601839848001646447229334620985230174225955236542306834368120178567254256\
848568281574504152919667276468359293937218367588769`408.3720938184303 - 
     1.3247159903022670294548109359674562572354164428090122247391931995440613\
02141478386874428312614282356882286742476035249186261661060890623881725532296\
33343985940702422677446379138239456461554625569150546887147410475069122937387\
25366826037109970264514633203658680116791492457038466166700263529989441978527\
49529717530291765100682224601199486583126916129019449624369813823201129207834\
4063862334280325338525514275690921102363116534`407.7748079775333*I, 
   U8 -> -6.11931117640923402647442154920147176727490292884282040246753029427\
92635821762877589349206740483925063920095409521231961198308675992653890418335\
99567901140629437353438045417375766594305489771737153344947073109041877107905\
64666665301049413833509876192076317518459397113048428181747148994556234579280\
56708108652119558478978789038107374525121301179110224073421972315873404554881\
969319144708947652496244541513761562194769816832813`408.89054049190594 - 
     2.1646373636772556537569358955536304442090966034667001697902416301105617\
92047420773791522442724982835976089504715253760634912313903548641594358598621\
24951046241331784760331179139849336020523572554060178526260791461256091799872\
92520565819421194501471514370516896501727135118009909869849994685645438808253\
14168624799876636553667231750894308763003764036904557793341027502979067458445\
5471071328990063453546541942840546028096771314`408.72142053615397*I, 
   U9 -> 0.461411150429166232137157610535610301914386241474905372189644951556\
01976185433185159131052014901483573283175702237060273896332327082282756950332\
06132321200777175294159223712658375662255851559617605416474558846822097676134\
12746367017095545965430150759805141159585153904505306149223820284294444462381\
12437653224663909150099267123084119204534926650147037781852492948235838959207\
99116254298563248832409754819330864514326152303355`408.60512136728187 - 
     2.1968899742512037615220173319242259947856919546165470914875962617007786\
27007151932104268565841465298369710953265558035952025190313084096778815946150\
30460766259377836133207774429070613816492900029719499871738207903660083396761\
20722121388146900353316953975442182951093327702701132545017184885597736458947\
39685462237859832607473487852705437034982547463684024428226492489922339025682\
8151363117168683134604921164933448399541126296`408.89791541790424*I}, 
  {U0 -> 12.05633681057711836926938360237977486321262783732743512861066492391\
07094485102799622352622785895065265196397328082989066546229332944971415813483\
69724376822755003599898152974099952127537364066947900126769480455160465181351\
89222442632000860563791418701240713911129221858494062509846998514440545316786\
38161058684257142625890579100529984557354656984882034473992493458301327194826\
879155899646824908016607640563435936223028966079545`403.672016302152 - 
     6.9276687366730967674726194761366735865092127219972580379957279088390797\
30475653877567748302621232722477658654986453247990784748689529043151612487927\
33004613919255714753393663056810754689022400177285569733295523202676924184757\
40314087345888301041695353690111183482130469178172372203512996891282752539695\
72491010080890064328601534733265249127014538891082613307044582519326155076838\
2465539099094021204401292734522918804823025429`403.461613768616*I, 
   U1 -> 0.121055001204852120469239885946380617695316571360803960875921178191\
66574029723347728980003197684692678138645890946301534992788531745402669361271\
33301783311249293023161254769426022831655357015484643662988280740082818740195\
44995349563808935997851357910779604675460694156792871135390136391486064073058\
51269949131068295317958753047597450280913020162520735072890096476549638081180\
44912973800750009083238638317067061544873165780353`402.8994460413919 + 
     8.5620002673367122143371821567515106025396772678242311923211557205064706\
42333721024134225464571118312944872777002302468648357977777698450541285353051\
05312019517403710140204138520665188625553866531878193233274991891261614074612\
49885059359227568106605293432081694819052527533630896132785616636137983334719\
02233730752092018582409636981390143060048227918024699438930358946930792322045\
3788747825415137238835610508297255906118851163`404.15549727729183*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -18.7559029365771061502026639464418328627481747543939449281632378026\
08483015128184527831772254884350111819549689888738622616091082062859682787939\
06163413740744057396653382978472983431488016182685885189339605392467719354502\
89752140506500828605946093181079448043406344150647470163957774929547672874730\
25166839832315448901841426394476960939281884322540610132811099849204994391158\
0649196441454920793187047268896650268276741330722144`404.1545272732129 + 
     0.6103493271617863951399959217944379453929899365801140970293623340310007\
45595701548449037393590751092727905500914965551777462024777113485523634690086\
89628110894902436661430830868699220386330698924100682344995012482994121713875\
57423003116725678035660404804535026660786862843638022810678444936858955847067\
85711187318855671220532689048498241311579547356712728808438424009596072795313\
6093204758758589434706302292087911728658775686`403.2357642251802*I, 
   U4 -> -92.8192010185740149584412852743052980622619748448942471134554627428\
86209540793955279179781814951483002023010867456935845212285496319442050310875\
00303466930554398851329515654439256638748758968940908569108059397455637842124\
41102564623999544972794253650345440361486930299839961596578804067918477173928\
55062006900109869282776092320071508986792250780541544874534730562445133475400\
1839320718355917715437122625963374191875905041335162`404.1541184716215 + 
     3.7415320860009419232982670695174364728437357269801005773873831021983016\
36418655380827736704561268844183787203606524120608415317015731767169937543881\
06106474848856656645166552873357759151421082429881769440628626677403952095045\
80869968522509632248059943521858617366810202344267747107672395120348952136884\
26802287434023308755557190781334934237612249250903818489033805303834148185103\
2131822525648463585645837712951075336200414588`403.3183217889846*I, 
   U5 -> -0.76765020279897338775469604631402212595906140368319755453857518850\
67828098612912691464473403310710481916408567831208516500707036467598862061655\
16496843788541468444733867094780670794290647969599438644040674426752073119473\
59765487841742644501412862203685960747189103245227409126710962498369718281955\
09483611772368769888584855217159504712472392494363302005001230239526098384418\
04753055941866350621554909144065491824687916464878`404.11469899519096 - 
     0.6331481045432807765349091679898043693964545929457946431863324946162785\
88972552754435323972761322537343907601395089040485506204316738502305012942907\
29790710117307566216451076411274760885470699768783996276986292421442237093521\
87037673185659543225703977018779852554360630070706898075659049250239444684939\
96051246053896298883941231173486774184276590748254464612326640162243709020512\
7275084794215059081786347647612310945785267291`404.07756303738233*I, 
   U6 -> 8.355814371493221943924237978581698702984596252026455911547600018437\
01525502007069800422796917614332489800300293746361948487578501059653322413500\
87545449008138698408953754132240101889940200265547396358344947545734525559214\
80910878478319877078006381555049936272104553456424985758883376158008925491556\
84716388889439819188573785857980128409280729935755050330121798351773414554074\
15466981258537080781144269203496993704409834868079`403.6172179921901 - 
     87.742273367973384745974548882693893555365035137996356628517737225388296\
65486825361751787765518999474812313490998632295434202184428922611679497797610\
08271760644658207028074257851060378684143897475085214517353160673291987041208\
51670193592814538810198460440542129371433914174458558751084684458291040716295\
04086249880747852184200309472794243216653544906709587050688828834383132408098\
72764746671870413205311725939877554619540331682`404.1512391461046*I, 
   U7 -> 184.9843322354205779010007362365197400837373271622916970004025190189\
86645045668372568775592635000957014906984204757122433919394764635343504731128\
39136546397491118542266860485227479696046483793943288336189800162400168137621\
25833565052539133841808531951029964028345550381280229191534134623720614207688\
01329437536579760904207131516233675017540858844485225698784879761037917449531\
0912017928219060435212075209104598615167875302513074`403.9705324192896 - 
     7.3292629908935298193213614119468232546302839285123718643930093090435892\
94811326116666182131413824787669440140179229534533191361510001202753966477453\
18739680333939411966839449415097799656556821828992775849305956920240348102507\
65913161600569789180659336784330782965181280532040462978872723521486011501222\
61597557185137497982742517719113093416428128721963163385418092041994989014886\
0742326818181715013008514522441400664705282853`402.5869116951617*I, 
   U8 -> -2217.38119271162761378892338175256391562632224475668040012569432896\
23585010524246051781847450147029504880960726872135947875492948270020773190220\
18093779303724048437610477761494867846045656766424953801341009153949902011854\
90962725092798914027371286673153138566540421454409418526072149279672943662637\
90723837358251260203165541961299982632486935951001326904914458228865116423330\
022849822207634836868833174743768964036583335994063043`404.13142213259175 - 
     1071.5927663465441766881275521230932340613256367820543856924642757110379\
42041230592790418053835870403650734672755591907596591332179779176006518598875\
64583100071924066636945779223651210486726134104374974464911019535793241781441\
41440633657484806051792326050653862928596985301066651874368382816095308413381\
59881532535378096973401786980748447641104678381935831533659599747332592300750\
259045317644512818554100921828546413746577088752`404.00789314076127*I, 
   U9 -> -0.06738313100502075255460587503717431015032216624204215377007655879\
17947027786031947188162812139430253255314517777758444419496089585021406482946\
64269992485152601271014957675776025551055617808802952874832154191776363948571\
98816445820599972833730767758307869953889947923673576262510733520807158816322\
73728213856839947242377626889531580835594297222909366061404631105818089215697\
456555886924315437904529037424687931101911685581562`403.94543447283877 + 
     0.1996812930467437261121074736055042738007405432101052444985893345149626\
51136784483718124818675184567634970326712981267111371560717153965351723598168\
12858776228798097464203602501452782760098812303741969448207113407483083605101\
03616684478748820448193263710779020153177303993645347197211092964271701446709\
47886617493260549304465338186103695369662797626426719631456750296040716426684\
0875475874523959377491727411774256270732006797`404.138763278914*I}, 
  {U0 -> 0.244134519341013217899909799402112220062194746047807651970246860689\
65411770140032714438108057282916890558955646964590266070031942864028599799566\
56794449389541466409935237995959269924457061602267559831722010841632866745425\
36827338368561428502206021653367162285643990738426341474459566311290590589602\
80758522235337514956420216507645879102521185759270677172760235205724679585539\
05598905901864417982445356595389346463986989701499`407.05537499305933 + 
     1.2585354923147142309654343123813302250953760557850784813881535912776941\
40030266812710307463986457659876248633329798444847784328164244787456308982289\
09276844074893692398999022333933369172039373674896741474048190524589603522411\
77020849245183425319391057471824360031437952775568346973693056379985807148409\
96249579295863813705819947308548451554080461114764897557348427271267671407770\
8361015957144805131869436313888492838279829138`407.7752044782746*I, 
   U1 -> 1.728351552662945375963523656294747833823554506605401466709289466358\
15411804330378463530488191576301794112246856098901669206315822117143785588223\
81131391080272441208266360994408751818167920088731783997453074806231017577074\
19222474465627014597082837674311140521933999618191494789101262350390378461295\
48067056866053534487616223654351501109318761991571328133738772712498175187341\
78103243200444262879602440623133189133140203634257`408.1151964642041 + 
     0.4037900156283884227238804137976483803492734280788601606125498568158553\
76646490679021288622292562704093213133529345994771956531548623077988802118737\
55650563217503569186101883229476394390197758903591442288646468493917734531333\
63980331479091651867460027062561763423746951753952529496313029932119659227181\
86524597858092405620949111885109904217501850788090414696114520749930115445057\
9092608383827383377145489880108181782044115359`407.97821693810084*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -0.28443013216542825894934400046415597135973421843918345401739573692\
01863106501491617794325447722852265269041454448225362277377835648368282594505\
55903343268316319571709516325963941650315351305206716927350552506254790542182\
34683366152915436758494385810804574351765951075759675230534685793720802971370\
50728649683452736219746214114847985187781098010936497642471520714260290786532\
763612642103986284617922250173178021903205314151107`408.1055485541123 + 
     0.1560431177386709598633921904364985509396045344723022220443936628541508\
66803929290660873034539455862914905175141452424880373941580144120193151696958\
52309639649625326696449942893857450517074733841043448433494349058601353577923\
95255574428699018236923868122435548059796780184589053252653600130645643899333\
49388658958198397891737959198333682298939955146486990917545013344875323750702\
018273722592559834733909380835655213721670153`408.02865191082776*I, 
   U4 -> -0.73291309492236128679654529329226904759112714806073967849912002739\
54636903806815756432854933469882179753645462885863678637444272817881751655753\
23975222497192699219537820961255613875543156256323957905970239146567694281025\
88982269531649847874081826996370229599882633121490604733310345357826811422007\
03614062826876997241421226781328232450566335096403196811194389661450331029919\
90410666658160173551277642501914580834487189731322`407.9630767554299 - 
     2.3581302397886528174844378345812817278573085517303084579437736813498149\
84550743507205957182138829623411490126072076385400947257886245060272659309942\
83511678242917187544214691619362814155221920591615866219932107203978658338440\
20329051991031275310629542190947471672785992095914751668849584310592800487920\
80778507359152231809690120435557995425153907399312428272681826133580009862003\
9921380172266259310847536896567877151282499446`408.1128127370039*I, 
   U5 -> 1.123088316010040976735267119345039990593931071948425985254461661947\
90750504891356299670918212653538310354252465733096853661569225506771105757276\
54675638451296831505495611518001003933500066488555637488146669572719475411061\
30750061015446203585663411642708527051259403965007282542043294052777573997367\
58769330114639826815343704437345951661166172812664810494286377126523668559565\
18209598122148372270689404894213568004873071964714`408.01732238277975 + 
     2.3011354076402137996922685797301587662397002838899291273986146477923523\
83426636956927138382167931112759521643735489836018005305022625813899240531309\
65685622381740065648218169268720854370641316123636032823996965562760680410589\
78617413754204746363944246225986331601903911976972581949337352916461218569994\
51413921234356122392588487596709749487856163659887171651986358195467384924488\
9846496471408736252826098559264442355542892762`408.10738684874167*I, 
   U6 -> 0.024998027703622188451013951542237565555777618642598939147742193410\
50352799524878015501590696328448103896204468477302049648569825026492280591631\
66374438448104344642933227957859012649922400655793804148496914506964195689662\
25653912080971942625981411400057764410003404997309560606885744651359417957083\
07869777951555640017874835620336892685445660288888889238523080866393441013088\
87500573937283446749761503406362823863871664100985`407.724834648679 - 
     0.2973241805365538680757605453599780732317851264913197407389276963052118\
65869586036521610844290154095618231576486253123721169195433014205699628065701\
43962587916245335548036068422030334254176163366297849962315005626825734994516\
12886499941340105913838656804917930512216731800540371561308358157247739987646\
94050832139441767905711082648556558702208323998463421787141790415669191844580\
3357565951215677169375875841666892082925349777`408.11985323137594*I, 
   U7 -> -0.06854783654070876480031762273632571358144489205853456577560382871\
48967424744897165333733902657920384124065955808373544585033655017995357079731\
03314453510223368178900019248318096747549023542525190328764820755502947301772\
95643210298368734820202842046438734337177197829174546774793447793169200593370\
93868484486906067748702149957965270348050790410576844475476552284441339126950\
77265527103827974494908868642453182280084579600915`405.24139709626405 + 
     0.2155907082922675901221625943788891062535012671649045873750642183110968\
32206316504695376332139291756908456094196796679728868886049447988016429715969\
80609739325726240239293413610981243112976790181710352189268173125068220469026\
83793926277306181202167024504117721456056737128335253141986411082018425921870\
01751528418877063700063728898006769192477157885216626558296937833697246842832\
271606394241869649373935224751790352869168365`405.67555659883084*I, 
   U8 -> -2.08880335602282112217731415612563976965567945560242915167621170012\
89476110304391309634955145429368687662583082661159484603781827684778534361548\
81418384156950556837752945887706543703733344969294312616841020923622497075273\
29009651723669716973435049208886260079352825228642387649003749357340904594822\
84455929573763255592349739803424043175504012655148331619540794791771082381764\
667702877257478930042724443722403236790766797042259`408.0136507620162 - 
     4.4355869014932746851166255270785747276228988800136017460326518288156323\
12714622549862231264091403117935488646942848789733594537024233556414700631131\
70079340024646165241876130855390152944801676946685047360276325079651142795525\
38510801156389191864334156031011277694451548369178953454427066251532335010724\
30437619498796857104276574877778808181800640034117114106408402883270829371744\
2861153084275600098545939867814525823183915092`408.1079085338094*I, 
   U9 -> -11.9036064555769123765466685379763014215165454843925836052641950730\
88453722547260035772865329609899629218961632487316038104855551625552310562508\
89738587982809815280013858280162904597296417081435425047826295382526767814513\
39945141343759505006229229497020876723277024710804028515704382436548090213527\
52078550095766917159945846869123885397862695934799811382225164369066147889348\
1748467683064949095935674581539460715467569902485558`408.05228058725015 - 
     16.303608353467409163457638714221955620467595143330764194157678665891389\
50130233203967778311656432039313800850513115499426407993105519527307728372943\
45419189371440245745408821690829466918335750030615259615051775231119175200072\
24553926774894734818929672441715441457452689177476249920467486920829291711251\
72502097341205953841278031817473673031658218491866899898778421384526486026046\
01894020668186156344508584461570303694428064081`408.10008500974413*I}, 
  {U0 -> 0.175074988033010512185419579605303990820237926867114008387410055673\
14389909554980526217817346336861109939480104809260914890733875748438394114191\
43184290650313568585666575949001089751058178520429534405199182060675451851084\
98372632318524033060643302127961068436920290494517127312554328578056826716695\
70628994001742599193204626338741813455439629812326251914517113043673167609870\
76827335804366790543461354214846625174736943170886`409.53451650292664 + 
     2.5065316330216968532804701316905870687605292549195854271355531394036975\
23231042772005977404857400263343606215008980862025231571876355396377887183787\
94504645370050540358455434746023282261432718836894153313929805338075534730200\
70470463489609940173396527280976249749229486817741668604889481276093974060185\
23038937956352858010325704751528619013937675030489488625786090138343301471017\
8056794885079418423217804254864283405346614843`410.67708809972174*I, 
   U1 -> 0.315139835256603708727581459535329535462157300124594591093607922608\
18803031211563101341742225287398404436417614769096473244297240211017762798582\
26382900481825202224285025487427814060365306560065400547568266499685063282148\
19067130344059417180946470497018918008987845667493108771321252320602022102048\
54532722535345284014978369924101187438004406791454423282006756273857538797975\
64928997215579116903763900679911310624725786772264`410.7625971729223 + 
     1.3597556239297571378805949196819453079453858752850012011593219896342693\
58962381071102349455649021532635602095984869118544474208444064686708193445051\
20680721662545827130602515138965491207783546385633760084882774370274073537918\
31097727548908937903696547874039571869328237020718730023329338975503411617300\
73778455231567239337352446773161305777664659945387624532736370499515872277775\
294021763298733647025694617573615693846004281`410.9674683815138*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -1.00234401062331371685630615735585916028904944080559711688962191388\
65802875290518563902220860790482319447387189469996242284498962901425749489578\
56162062043671011017348869366686180884379375581723085570813112161390698140594\
31291008904934523807493544625730546802786535254188044766727531487935811787392\
40648340054471690915641170336284112616416442433510556938435000395787357133520\
591036053666891088987710451427209365573797077121698`410.9100356485971 - 
     1.7173668503177326356418095921090339772402004498785091246134170200422926\
12524385390016814344048478215514035903128104585509308001545703098938943466663\
16080411121479243618324921822916556497273076752189263909504583485518135422864\
86145156983807350623524249738910868126379879939900051789077514657914808517241\
37483893119201283076722207602085624106414255126964958954497609656977111812621\
6472779416643947295547859179079320356614257217`410.94900580352777*I, 
   U4 -> -0.57225634681134146845187217889604883299113978557376462095144750011\
22242002611918485175907928818195388792355249420514871956579994908668655668925\
41489259525594177086412440077269423828317323547145817947119023413411319311842\
21809097891792084739271561478282279795424106415348159559437715980012250061409\
46221017182783254531730149821292636755825085317833067330833080482907222529419\
385017035822409380678357501464794658237695302601361`410.95303838283104 + 
     0.3050831289304148366183925413074759924234327260028510142866416888170543\
33996129764836791640417360332142157136835489905131038463559408670637978083393\
94648628531721973523805690626521387565373326157812589309794092345003415286063\
74735470681890003177196351380187899604916127827301885470964725865718978584738\
26481496736922175632522882090433328717242589858219784074516342882691102994497\
0077603254498565752396642562805446519703902284`410.90417892020633*I, 
   U5 -> -0.40095450375377552808923965423047749957688809977206367480261139654\
03939877062211214543599877677422815873566365535435554108662927881932643822598\
71361194643988833723649028064809513345334807318104709613494068586307379300741\
60799359369391889209311739964914345407012351888837090863478458823918834206643\
19981036815159011101705980071561825959326718820785808542036533303601337775358\
704148196822674144469019606482803744403798955850816`410.9686404326203 - 
     0.0816022905119468077413177964300654432481798170813814054510922727245053\
66946606279633376878548048847365521296205557027325077293206909016793037827501\
36823506552482861804329970392683942056881835836878439738673846484941108457969\
98310768276045061884714206197012622798444228800317882639223461984344668804165\
52349117531982911374495360927305564099616222822100392493424189961607956249710\
2381887805682555105013013211277984602142286513`410.6956690057018*I, 
   U6 -> -0.57432862878875387652277725372585397413163115894363753614061955979\
40177218908762268681008297730209211984112899771121812265277649404272116703799\
67169197966801764517313937568505311346531876351556777989786748763188802974955\
58230937691529154499687779524989000743927714576867079250099535969358016444458\
32979662141638793058614155507665522966595494751223000305227970219599057049967\
292088998146478343283953857107905844282668108126414`410.8305646794279 + 
     1.3196644134596421609196723869614166674663580062653864545577648195959392\
35890374466788422689350332429898253562164600229913444169075041742112431725104\
25713906041783006241979530525026284080005800754782936813929779813368118393430\
69222812718409898627061932661559473988457497199339007344393833973648906212403\
08823058368457446691186511966661894019476714386695142459594869704077877340730\
7802615358607817250322351241469245877619689418`410.95911751359483*I, 
   U7 -> 2.864952496594158540724646793753431050450516031478595636568644059576\
48107479272374179034373284657230025016058241244485169939424168635153953247605\
63934195005210334011932601868227269621362403442215300230979874859784213997784\
61175741882058401703758606265393610247570619318321991272544781227237262845191\
81581992878395806025735606124457135596870916827806320547417625122715839333576\
04909919136218054841426718728540972482472144884885`410.5291841032089 - 
     0.8363949537704662663489597210581969058003486898803586394229068849753924\
97569195588742995167504951645961869064370199013623782849899227132088852839188\
28943345543525255644274232061978738546658919524370917542133657511554335290123\
19443581621467239439988745828927234729655505809059939575281035080820655216321\
45129416591133060840792946902615102362578563392761092689775043568531343978998\
1843479919695474268097031489209850996319382824`409.95447866076535*I, 
   U8 -> -1.10010133133801322130348972143520122698489483715565643409304235160\
40512956340736126225975183298702937850778945487808953555460899660084551672096\
63310926909364128252272197549689784058403232891371519384752911502429298716018\
07783496882042486044533890939396080964921233069394463272551902257483219290443\
30664183118882206555059623086897740851913698800429823604619958283621750980336\
178948163225014574620690073358153845719316326977418`410.9671920041185 - 
     0.2623003329543593368590597033468033340647134023022418600375609168291827\
99490303633449848761626262322597561448912174619727137382954535255892944654612\
90899029498824467083738887863142900366877287354732481696609934673102519849796\
42800603763218990412496016483393962924019825428561073994320848547718529772749\
30601808539947009371318835097141653361518727678892299340171210506808574819000\
565253541077796867715885475046468020601701416`410.72879463873915*I, 
   U9 -> 1.554111713174953307413770646746186442629132721030308554571191346169\
44015299134103043557282220935966905240986991015389748899046848835899526242111\
67322895306319642168366916163360458784197629041535923060410862109928921679174\
96698273267182730991918125796203264952748364472804139182824501343037534754542\
85821288381625406274630027205096187252694441711956135552190925666860613504034\
07159855967827626652487625708705782139848374604843`410.8756338495484 - 
     2.4708649514606437655453207612796641864823220865732458145242860716313587\
54388451730459470661613019357570424506491590063758095502611361706229079241768\
64490915210276497715855489965384163348719510330023590714435019597643418081487\
93820040359504891004802359008955470142199508357831466152932521344264798441570\
90345552067901644470661478381318697130359877800996741905270062849154285648551\
5870872182363133701999983149912110004018608424`410.95131052547697*I}, 
  {U0 -> -6.19828520896908475047987831269189640388357324510069771939655223907\
14914468872546056901911962281753630477559039472170455415523878857634971326631\
35838641519221562634800958791951653530633489102822083150624332165283767932532\
70547978179217171894679689380264583608025100595854000566684004915541034033622\
67188775707455463375294428310548163877016096965637838079807836534082586230933\
074599041119692443464739756875328260979807673079511`401.193684316042 - 
     5.5073122014880759502413648608814033202184628840560665273835979912551123\
08423695531016235161756761017884576215713699905962574758602180315400387974456\
69793267500984255308575070034840794898985133057004520293675893969455007526137\
80684943995410179546812521243222602085859037415952404346100431774439894332995\
61398211392034472953834479820513518401783137155735101133449217841991657760632\
0784406677281978389524528762990295969475398232`401.13795690269154*I, 
   U1 -> 4.301076670789509385671634016811577435419449116729774575566836321343\
28445041546139390885336595525507328334121361951442412041297974845791493489779\
17284995728448565056211674763783002459811921902679883347968099895630795335013\
00913512465098166990398557290592609843347639600963759547336482782179451455918\
33078854595781901523490590943591651346754745207505320616679949038544016754581\
78547959164785055974817790624870769902451700062235`401.7721098992159 - 
     4.6478717133394315721052394464114118884199917736777766066631456850526726\
82860473790225193522651497700269446346798349282808962410195903345199235754824\
39922738691337372807221415512759269452618081007962216627997047596907742893386\
64609901130748719429885481097823283620935593501638317971619429942803697543413\
85999591923221955161686001041764538810303629425110056510320472634927267373887\
7661591575374779529420660366368565713269370236`401.7600418808734*I, 
   U2 -> 1.`498.8860566476931, U3 -> 6.36421282932534418236025713426664456529\
11600199794145057916637246144257574111983515205476297210715160530919167601131\
49542734471697617867547013590468760563477322519552257897685043516012757070994\
55403034269526508150362468945761494780575013175780241989502365606956429342296\
76678039404040895454896637434114502600557422747884289391228850685811647083477\
66206526956010353185275441000289286615688399509801125021084433575793877860034\
4`401.7451875835019 + 8.04520706132118879969519078829060426442375603062179661\
21100401748731189300002344660837251162911661555479586120560932248859464058711\
28870324102421339865667846023821429057377143435128073040493145987025745624466\
14892133269267865822055132096502304085430192947385199166093459210431544882000\
68557460611792980341187803172828939611584637632051062605164567523266433439258\
960410681350157344936987237283991820254711137491293632827735556`401.778802033\
4192*I, U4 -> -3.596765097692988940570006136933694310323258388965100408316511\
63438380645206509629048836549882168482858856052588545301885876219061405754247\
45112107918544494751637679010055386585848944428185488329766041877960856767577\
68005418561753957907340370218286977043485921169546624316559700941433543960758\
23332059597881759485638193113429232374946751425694718192086946581247272729986\
24512764119401001501387636543418138091498654618762145017`401.79580993363936 - 
     0.2693369777054122812238175894284651608945175754835712486326957168998970\
34490574533730944581941491540144552054005804342366212293167140218724302161849\
70559451310334677984987946332839060454768118013392211273438063681161836999904\
88922376102647270509583260691731800607068146522101702185547424190532274028568\
86161225378426520515286938797475959962610377847352127404046374552533988172817\
7992934777736799219457094898488019989215952527`401.44372211143025*I, 
   U5 -> -2.22322118205269196340209058416426115096482124210515249208726695731\
26519988928907409118790869225380217126632890391322764335399066004495413749587\
11064415923999267721670325672625303095872012256765960645606721323252273727246\
42697733100655846192484944885007625733129658140267275508791569094419086617593\
83344679355533712396997986695707696119466730199695883703513429125100487887627\
05207312843705149772074801464045365201126081675971`401.75030507707646 + 
     4.5702781320261158679233045905288375634340287115178180727423188284246457\
69549155115334119539899736909368159889972811331718266635906440253739324911327\
99653680449387072638318047928059308678868402385160415087292079592095369865118\
31424159699700873354174369748437268790605178167974711111485857704543693141967\
51085103322463801847489641791105772183986554095588658101766614395304851418819\
8791999408302165775592580977502081219355155457`401.7800776026314*I, 
   U6 -> -5.08646793002568108084474524318589511924327449865139474713648506931\
31135059301200875035780667371617571530824579426235041634356562252780930533332\
24758853568515468742420041092925745698707738354962696492380101219690137638270\
51814801290891972753273028587594590943835456429153569845389337066868646968005\
50955508070556140472345722471904597430235122446754669457557358772789973373463\
955380123801837877592355245966365038771263888470149`401.78774797175265 + 
     2.0898431176550618107593040816000175171155935863324566026057628869140782\
87732757193892368428062010467392372079951264686751476982356326484173927481319\
14386265012859372322309839002599372469534298134278922622621552232338374614119\
68935193697216378702617600648224523923166155141551276465392102637795986443157\
93667969930544634673775900224919209803030374804104766989234707525458770268331\
7571978034864503650179680100897736005221366962`401.6974787766122*I, 
   U7 -> 11.86538780497545881354601954270474278631840279985243721769020745889\
34634317012317135617869471653752822530000996530659670672337915163204248551485\
47874077611851118725336034238165690116303729410171041340407571635520529502858\
65375133152778043280897049005661341301864490117932852765661414421747105093826\
35038169192809346021859349241334011620706641709465482121340091549502962452986\
436848268794417546528359015499232842357357166463295`401.10360965451105 - 
     7.5542822408262472530407653186238415216032942827501309063650947607467711\
32691942290457969870608218406357286015064203052514689881806535287158107953694\
05144629265806819904184538335695365583427958653780869744051820535480260944394\
72242005798110460400335525089131088355209543810414572100113064155234520682583\
81484155231940175947768232521778836779857567336751234759235731622643375185756\
9094505673996790862632100800636156985168286978`400.9485099050576*I, 
   U8 -> -5.25242655095658432163219489597892177277674174156962613896724865885\
74081032748240714033235595652602420910381140954552071655673469166533892924167\
05089751248768808609001450677053961577283066381824179261057551500192986872373\
03773290320288927866288595491592243394881469188079891923226937197254123428892\
03135885288751630725401301721224143748645707876239715129532972283981394023718\
580370805355991396890123112130899279813022142027266`401.77966063859975 + 
     3.9615162033334525332688584919920984412815917647053316480889505681264922\
86704169919053870471083685627110957720353718424394464767024496363970083681464\
94082031808235899877090707444188012811932071166675402384362726255272574446348\
05360703585343966225275600167436071678642130821375401917439609018819108358532\
29616466349846263917266252373902954458461316696715790933822882913256950400576\
9242924353940581874000196848188898479729448821`401.7425345440617*I, 
   U9 -> 5.327483831516480749266251575059540450347463484221410324196550892313\
35828106577212102294897494601677091442638747026025082635474126845591747617427\
93722456279265073348055914130196093543192312282541101258096732250131262746670\
76874788924422967554748919983447690938580183094934609781112516463433438267655\
25806424170779034710524612685220099290927807825714656711437569100718766807344\
48227974273097827951531899735711917170054443837461`401.7784428519495 - 
     4.2965380070414916059312296901916025115444912606305388850401130117409923\
67171640912346520332576814419848925053602184754701667067419674783535346558396\
99147942079642350041500451369281995823787690949761670459715290092842071999876\
39537961695777036441074222250048604390532387532494574372524509896428069646440\
22612564216350505341674170750547734931131907259784897267415940191211314976054\
6946012202060679098964265817453337652346877775`401.7462314065759*I}, 
  {U0 -> -5.68570801049435727805498239117954218652503787805541144539415549392\
78143406056508484325493350082970767173004039121493047939180742413516948587157\
22816724290741498185379581770468830140159968387469568364168340041875855476242\
26473931433564564256390079631816545683441759397084103178986999443755122652688\
21403110236462688365252346629669911432395616874828087130072788366534264363343\
539834911896834485422901408497868812170923080292027`399.4368365011608 - 
     3.8746991901959641067746191753617668051260876246193750309895875913508378\
19276123112002803833377433247016556606739038597173501294265934503913765379704\
42161949683296499445848781002673299612075464166218561103044421692102119448677\
29213881181472737321512158258420244320222902342867962938179278718462982987781\
10977124408758200281611878332496624481327538611286604556985455746088485109554\
4063168599034896444096707023888915023706497933`399.2569804289132*I, 
   U1 -> 6.798333455405988420408850827158189589996660161131352118303592795055\
46838982031131424588239776651009418528615943445133148516778463487452973452756\
97468845844418971254012887730159771677481328404040156061272166326955837201802\
85912818678312937719162714462650819552066763714866552226059247131039110376682\
92591042686541371736355432951388709605056224944541678149958913300021131110882\
12545985314721336389159065410957476445332195712419`400.07539693334417 - 
     1.8569245852118580698266949125449677640025509933485460509515766261326212\
02109424620048433658483670080720356647652613095487873301237293444292328479798\
59723949527456591923386783113284372350246727340268488438433513757422740906607\
64274716145954252355224951221901504883120463287279405985094797551242218168606\
69061899676765606236267670715085232721865004645403214263468046454616928274939\
7159780280292507672195079226612216294194629931`399.9272838452169*I, 
   U2 -> 1.`498.8860566476931, U3 -> 4.53512383992401452184609199744616690554\
57656197385815989737787078492460213403922015361949931685780166511727792140578\
71385005823789915490885236894630297158032739815594056905166196473035681041092\
57532096850611614817349000425191956278764005851022670034567984044605378683905\
49856559874999531468218276272597549624560578458993209758709470381573528391043\
00742847439917982694264167454926706021456492471571985006953166790181400364245\
1`399.9853277229208 + 9.93854735557610606719472527236640401955847835048615976\
70764353728749172113689894432131126905851567947858174911373876305191266284480\
21916559115345322407298958655230491473533094726467157979100297846897598365196\
75967231671958095519335130525041744788894751865842282712197678590741786726683\
35088518825518010284132549295233399337665697257511532745332973656673004444806\
805721746423044825117747442500449057177412551369231246658271161`400.070660749\
447*I, U4 -> 19.4901408243018076483794352228438773550989411153209597251666724\
61069305540420891886279393605739834952221730140725555829133674309386434734141\
77229975311286914726988959440342238936764195919199448083392076541272982622018\
82430592028836237755981477313743092978267808061903675762413997283530934921049\
47673687717085418589403459683248435001598336672587480727701619647918504565456\
0419867455404423923065511695621201428168638967108598853`400.05577573693745 - 
     20.370599628911401009014590805614598916624435002295032957471508807213173\
34831234459982624040647275447847305002711671439387857164525448061477983990898\
25710460473540079397432714064589011657633816792935074775080608204283127168105\
43721992901538358326785781832233795864150913600350324483205019873768878353626\
38221796538269536622381753271435182823563682708172983043554264258297157925973\
67012105724395123230220852122851086991772636673`400.0409118167066*I, 
   U5 -> -0.73397168798357749520564193000697035337735293230078943901112504775\
71048433930243585481745409984379987801468883893713581961836490580834558386487\
90392230301185095260371904827412965119566330463359483645840453921260889346057\
81653640613626318002569849845549659449774365887714837239782808046760317668914\
19769797086554687266240114347895205982717938919649627810547275325333776393728\
252859553631360421998173224263140657429593588722996`400.05134899857984 - 
     0.5446425808804620023356960118524380111567535634381909214536408014129178\
84394773752787460416725275150674375594045038263513780224502274448791463713401\
65440728845111678382699678471446155446632842042265829308151823901920395922859\
59297737583580561771021571480702874671754800042953805937489726596804860689610\
66972278896425184004993805048375529434785741635684203739673502167544147866991\
7437138075105919563910526689989508879792901878`400.04832439335235*I, 
   U6 -> 19.57579102106169813480606343197097379001857636801405804972008522602\
49110904721747461784792741863076485916930694635753173598226820704476325368608\
29152136545287405055457325116008973143505786836063696805858936919544115820020\
33685901083782205475859909031472379053337478525784836426704649537178065974475\
09833431329001742025823376206980572104176234772909241615483523725127935289802\
785029051203075116436959256671513506072113408346041`400.0219482463001 + 
     26.630507282525549925018588866315120919241503201686479203440554686507287\
03418641287536132165604579382511087462278832432338127593358726830083106736743\
25911239385982255805899236549044959278245677893268077489080640601019583363500\
82104602887314300472349794849159180326373431413963451021493336074907275059226\
77363933315122598930539653138490668206042055471161737974903577635131555012442\
63693767955492846197585380892242205418434638198`400.06355038179373*I, 
   U7 -> -39.7861981062693573255130006807633523282592938661615538345358146968\
11388685919529194852700817120194052221945104491361557533260951983139894046366\
01156622321320890390817198483660766873789234269258234682037681610158251731340\
92420449244506687287548352059918428667109110709599477605998299672884207886989\
72397827353612607569891160760254665431875287141777721479420715211145937650193\
1143292883188098017579666325803660529388600224487312`399.253262929248 + 
     40.885190175853835977056844329941195723644963310311850560864879474787165\
83339209234310033860767254807601322234561552377135371556408568379800037019743\
74849154233770616919848007495823562835004288763117324011960629527693963691416\
79164724446580863515549223044548628641561936248336952826348685386039016007739\
89929119004144387535489093674026244833315668683378470431676701325771836065503\
49409281754965413288540418781360049108512836258`399.23553740810996*I, 
   U8 -> -298.629079674543610434547159021340224137066593859766943067953091655\
96201500013566585373068887796598947024063771750859878303496225085344045234699\
89741028462038528301251835702031692903610054027315828444431215709523273006453\
24486784525940656800871855011664520874937929762046044710777460543075822612588\
67666911738186282889525032846155728478037257574633352233339496410329473940268\
3950825249865866115718928749958124030708590861444212`400.0250532323932 - 
     386.15242138041239494595100826857501337980866245880535257202312559209870\
22282415860024408768087783181144155520410783264166875810701467554226362426655\
03678421749714243564876481697410529660950022942964158402650066853613420571433\
27858681201694451520440167805154884588012821709263917146497626747337999533364\
35128171642724306414680946884670543210293578266114534213192983817216703174613\
467130304968417856599424690232900843816776267581`400.0625836411329*I, 
   U9 -> -0.29997169132970641515839824454648659464832792677224982203217174820\
45443084952455655547655922005782708931981762991400326569594077559246432316300\
15452468149924694266149521308620694891087752328862130187978310604557032491962\
58269975192185956668138232093042981061052398968292184962277662580949079966056\
61731837940376277932503187121235315453028048242934502536828368950634931494854\
770958549184435387111440465713757130124015679768085`400.0520040176911 - 
     0.2186024992251741046115309333818323171880072202642036459605685472325406\
65186677878405528696558133916094978885603239272520548496637873208146443183029\
27729541969641452768495356285885120180559691242834043126749035290261530442883\
88178532066712946585246389942083204357166329939762192106408136719440686682696\
60590467009198710301834416080739890183048806595961918819573166548403780541240\
403832366222888377128033379689815613720635487`400.04772382222876*I}, 
  {U0 -> 0.844454215757554479822410008180119841324923668496425074359350362855\
56301278244237496065135632111867100043349077416588904940649836998277887792421\
80177743989724193000199959308043798589152568605052321896985531479850474196850\
14186221803616950937455702384791973439951538510058447101485450778296282847743\
31914815483558466943521008964056415745573742695459114182301005142991114782908\
79215878765763471062822723719196981162271203013077`404.80475517100007 - 
     5.4367172343179860728225704729316320818597019211126871108268143904659770\
28954372469311666640885316709616323663551192592176658416152765727856575113512\
20047152243133542945880985404848604970806819844458165718159192723238994648742\
40321895996360848061306184438259702520140769193415143753656233224864202373268\
19998498482841992648910103264016342477778455878643919128102731894966914420944\
9250334914138609662469951548108140721724029565`405.6045034277025*I, 
   U1 -> 4.576630609359720765727909273837514296075996188315656566435647256282\
39410040006496565280549529476064925509400261384245865327629788667700748680295\
80548411139207743455525236574351729464818886744239775945656822649999067669625\
30894865025368361331907137827311936826842069590046402852921786722591396009347\
71135193766560968791008242820323582173720889522612858648679613788967083817150\
05537121691682328891498665656437360870133178632853`406.1605411646102 + 
     2.7114905837894188660148584949107440704301457677435473594070715398454569\
26041477804159716190982712367723118567309068512626439066933271570142528476645\
74402730786957603678001627147072339977613551111659691729294900768118154827847\
69869542355071996513872613096255529286291722362434103580040613805196505091331\
58891045077102671007734390227384352443039159388519350435530466654468544650498\
7777220462206517889213738050134853609020558705`406.1561766180132*I, 
   U2 -> 1.`498.8860566476931, 
   U3 -> -4.87147254851438747166713898480367825552663994167066154916126174636\
04103443487542777690617849595967785978584641648092929852319750462337966121542\
85100500618411500870113586367116423946542768784347347647575515440947643280780\
77032430439393677546371917727353521297993173880698833163857476512539484709419\
15882710380999076639485564540115857384224450633338459193228109763351788983621\
920917276049108305541966498624398981579601129085108`406.15783195316715 + 
     7.1567505098855960050746422002274053100562153059394628563699335210101182\
93465157473661195012276631854705557035345144190184632378877581174387791676728\
85476610890814348905060503072571840663206559757894301297061609647238729395323\
22209321729019029394959824907239451609276725789645831048620368050022097615897\
58728262016671716976721464587611525938215470382401853989769926629251386277840\
5946650265254492236492125278423088974273213817`406.1591972008994*I, 
   U4 -> 5.240300347054779144730253324366233622881175960258013627373565069885\
35193719910422210246904156454798436479573573158151030573193264083026152701177\
74818779749029425376436902881638714590132909190208786486906887530825048445768\
37272158289999414614007997315849360725739153659212173283918968188034355443508\
64355263326690502401049340887594207301982861845162231785795742737917093769993\
0269391196796416216666733979741689074269511484587`406.11828851286106 + 
     18.345370100327522186383150860453464674541966854215995612323306521685500\
50463698685121682718434138517946734332971445635510748025130562787447333712899\
07815105777673934353642741528434091531359283882143518217017388532758573449403\
92858828019334420449116419287443166148058499482393836129768869394782462452126\
23175708875993424872477440433619419304434770749664773768679438256801294249797\
47260030331141245474012832850097490722220018606`406.1668985843214*I, 
   U5 -> -0.72136967537395044188681804919498152356077954722535518465603519129\
70005772048982226513855672286735710432671574436217096150799534844752177316967\
75098754193087107153741156875065599845518306693900682383512415828263426617481\
59421574333854660813849987988486211802618281432395937564841802015900088003158\
28836715094985263118267594748286938706061368641895569340108691129302092189609\
708501169637676031862057217961139182302763923807194`406.15740923166635 - 
     0.5759909656740618966016635775609448817468204234406666953955245402515232\
44881308649978531619434593878772131003937881536363832727778463086459408096470\
05426522256223005173566133000946423674826565842914819767254363292769535885802\
45777995090746625731245030891562584510470436529090334469045944335763646234647\
50664259713493866584978864550400125668178202299925653458602752142157535780718\
7543344597619754881911045844931625243359097187`406.15947814238143*I, 
   U6 -> -19.7460495509540823806059825968620461657212587877750995011843806604\
73624678165534026281706655974740783039659246488301642660084508197324445024909\
50297784122387203449732746833070347469489348860767729398287070279893635550787\
37520252986894003998038609949361253009513736504479745280079347498281514218418\
74443197863947137042423046343030019177105987886930445544920181593061393642881\
8368264357624876307622988511353004532221872924544376`406.1672914075214 + 
     4.6389022341462297782018210905129289440123520567832143224802833712622882\
01076444982874707840772039518948679515400092152231179702619182736826372912067\
46357896914226867268336190959244127209656839773213135335830531325736538310294\
83879298783822879763230905441878295863919812047078234709692350942362992294315\
60741883403843257484068734246054587555979674749632055934589786898425656682622\
6212574933093562903281238603799772476331963684`406.10794956774976*I, 
   U7 -> -11.2116262688094870360658275548874716146746347255648892595211893896\
48967931485159548176764722484611698204862099525667923076018930096781651160304\
66922468301256211438450819164029839720952747149441880202096916563749443190223\
50924798042852860859910105619164226525356706052245421817223224864514557488092\
30539901253310759822629579837019409904516943985445238148019612395972128781547\
1135870221810291515421574172095294529421110455225533`405.3087425853331 - 
     36.461832492647720675687862172842681186531035762153400503982805377939230\
50061677568042990571415484266162817016104334888313877985965680310387759518490\
81885182442465845294665046216533907293542371658961413765859602037207824675653\
17800112022291698815329874711725888280896567767873353393816992374704028929459\
69797092029288684629833484671592191807020623437506440979100747242440111186295\
54141976795676591986606693155316984085724181193`405.83503450459006*I, 
   U8 -> 170.5214481151867153226668937503880132795695153008254453070619484131\
94797579879922251048075072363113022143900424922172169945049072633912384473395\
95686830141703879442490927902734186175002108149237787008467401433108098444228\
25927120701047072454364243078868888330218739338588977067352165102167067066452\
18107936022997768163877962498344074890824473179764661626935170165986412120816\
8074081016980067122332470561815012588123069277177616`406.15324578465385 + 
     183.24765923845526895388069650679039082069311118833861735735520382130856\
39600201947141392960281393003441800929600256108767230331892458215684258551172\
26954471541869688565692656911361599408259570625118534218228240988637762010794\
03669485076025616705038744185692929965851957621877101369449174083247064011105\
50557719840244145121221173961954440736053542004575196640555753258213831289287\
469051525223132738986918127474593023393027897771`406.1619344667297*I, 
   U9 -> -0.41632829748517062905325371624172587642911976487589291069704472800\
65312349592778832873216778870709621877052198178961635373133116897663508714281\
36400148320230310023110008425436227489209930694700878013795992888815923101839\
89727699720652851498193142388752765401999803461861151224839382427145238275097\
43296489941669118779998615759533743804061992703084572212678527275722291069885\
495251620166702549120046929480298493898161425113601`406.1660364035354 + 
     0.1653353973037064240720305359421083960847191475921992986718488397874880\
78746747880806246295856318488158028609178222309014447669081071840745021144757\
59858014012682541759407614144893899721051812947319854215313198550634931574777\
55706418108952890655058826339171880019784707717539199588028960827157021603339\
92059290435779606834159293256541076858004670430695506228131258236190211516205\
2097296707543561799989339882971184452293319356`406.1321108877951*I}}, 
 {{U0 -> -1.75409885469666785707566467099799204869119257465913664100002181040\
04094973211418905083893978054332080367237531093894274566851721987714719137137\
12042233560000774889048703004143611504479105748849344129000978696877078437681\
66106654649290413673630120177754611334403325468626027033667285858154263809907\
53772885378172198209439025255529922639977880165469335714436154788537287816728\
104327857432637751790271927285349124410215863427988`404.959568140278 - 
     6.5731528442414210105699107226947395309771167137833739050248518114146495\
52688395479979056084398379349696524246267900571243183594137355443522297942084\
93137310190697908024907702227242440628648440231404628309028945177200998021291\
18170747499245668796646152109278281530656304387513905496499324296220023184575\
98657257227172388429409325652556610981402830652903189372525975540202142762070\
5859773207217496448956626376042760761864102151`405.553756815693*I, 
   U1 -> 2.312511987924400753919363585730977874139359200548365798154854849314\
74400527603038460640825413921264918240702575563057003901457215778137749823530\
80651780459650103487188576383658088779590464760765457072548113884056477874015\
77683284306676022430414061990190177573715495345265466712423412867974642054455\
76344894094166013745796260348528765789874830258543292408727963421365330137187\
94572927364810025913003841168963665787437538879059`405.892478418209 + 
     1.8928572824687233643063792171614740957360830639270891047592456864207269\
70790305634840996736447226758522569948124405508306696623705635076177176208017\
41897727235614719120849828133828871970314682420074331090705540960795193018499\
60048243918225781710759914153445089626358143794256739597675702708745099571748\
79094584874299552971760969784014057790083909835156649312312969470737411616046\
0104405267340610054762533240110447209461401407`405.8805110892359*I, 
   U2 -> 1.`498.61306921246666, U3 -> 4.3008910539112961468044477698111760047\
30029025006495405918036659758939444669668520237422967614536235018500377536128\
40602062657886157508721933724122770275789287907879923435740442134473037616575\
21145878796373381497223621221413447301259924453402527569653114602868206713315\
84674052570296548996812711945950875032266604829334273642131399845780858546981\
18890463983125437874819799718193311446956943278077929414217421563253795413393\
41`405.8587777423228 - 6.8629182317946188953474589386511676780712777658085483\
37366784538454201733537515187927715083094620620350187556394255975149024039041\
32232480166622602352393159889329480186008544299469675155526674486605452178666\
73289144932481338978491608401836356119077132679532761535386092685115893735498\
58799437617049341011900896641983199147400676853318224441515944233298471488898\
0924575441477428741447731847051795967219799107746330468052067603`405.90767326\
062905*I, U4 -> 7.35539818866282405758428532812366015242519506536945588023445\
38642101427247019566988190839621177320239880582052943206244412538700570670086\
91141204319830457475801714427766855134661220859886439831142649560193549920974\
96119912066784145805760432699822784923712673593278330964226443742821375449945\
42194975342902845230090528561530254836763136607118763638561097002924565805509\
929394189015534769867493460208152533073059435035322644425`405.766970745612 + 
     17.786358610539348568489267826349155156491642240883146743039731778109550\
62244555469756441441187014123277074033631456604845339234258028835180066751822\
79922751746036497815034460806370474577160262289763535088432463166812970145622\
50032486187439144291624061109680029781425166330140699060136531093699543619802\
60923367307897296378841932729760027791707791254933838784361727185432499896453\
59494870944718720597675204732578626248544174449`405.9178317202737*I, 
   U5 -> 0.955875640809816131258446541801278083440065776161459091310591747417\
13108290671257306289512649575255201180066845781846306641644870218727149874518\
34462116487444073878624323114397343651970071715981010483555111141076319008447\
23264076434615319566995713714312024335910816273909719970432306318009705692354\
79934045434706067857713902909395598871893952753338489974076756070335485286096\
50350004339050134682657259984978604342315242878108`405.92176008088063 + 
     0.3177756753568306548288276051942840612233677671905351379357063323346340\
10175256363425070786767543282221651290937478517451459770397737631197446851478\
24852062513150509836303339498746769505512298069563470550619767660489900248973\
00193557450942622754527963644013049192142781730798873419147607420014127956600\
92727322410085894506656214985388076092428439287328038827383334060969408953931\
0259189185951266400395248920224055492429456847`405.7536901568293*I, 
   U6 -> 16.21840766978310258812536466524099690486744532873696772211826138948\
91168355278247054266785675049055601130272883005917363695721120743294311199460\
20888127792831826422731747396549627694971891531772688841002571279555411866586\
92084380642934032554112319975002891222676737033478368085357979480140290400726\
53116971518368757496922748584338313490720593446239942748971956772333306194657\
134738126732933043714952999840949992700644132762957`405.9333506594033 + 
     1.5796723789042176743426531088413273708816939534570241558380672418950081\
17655874316141797935092290333368271108093271824571176165865887041219835504051\
15185953595000596798703823255257621085867422617572146089524142625839806853005\
67297942955957411618607289060101474941788776082455558186871719763348751236116\
88804024019563642764038973647087847408163538965503708790146676097130253997314\
3384206101815324611505814836232591878013970749`405.4305125254525*I, 
   U7 -> -14.1223497850838521603818500882278413027411621455327844558458798356\
62803785402396775901571428650110333846312648016683393774928731011739982713055\
42576713283223399084795630555874054871363142968987034869185948587641922598226\
30460134222298596302428540299812534716683433809161713141315120615435575546119\
58387694389639690084954805692814139303863688881467472784108363009848285138730\
5311644566770386594317619411747049473224584468465023`405.235153662024 - 
     35.510635411612526098572324814801804104123960196034842152897421422462083\
72513313909216064770723653455798008933162542268388842350844995314695120548264\
86354998252115931667587909689071218723910321890976842313815750019710177344958\
68192163185304320297572017137503593768637599824895167331031032223859983237836\
75815227648974849978154329788827443372100491205266026579396644141069556695774\
67918912799078004067384600279709039074711153253`405.58781469516254*I, 
   U8 -> 101.4091726220065744023866924463657542494535539619172596480541006565\
42534423102747454132883809960040594120312648207233913706525896903699488675024\
22122223493844582145807937918579825858853028039608165876813020938381700334472\
81189247412305128301304652332556048180812780092842881161482818503929146932509\
31311406770898476823969042497959961381844358955512817159823653469783523933355\
2859145760233014466965737672174113742960167374071991`405.8043459364086 + 
     191.92532163244859400542548533184487125202810316750874549825293348358346\
14333763675330805560513288465105537144833509860390921311023719079740026113157\
93275206599118923006101521710965934428835819911767087054823253844996507329957\
51644051514049391320463617416751715449147910703866446276838916711477885440588\
30819574366967924926389655259875380884903065795718397403123083060164565431460\
321069585603453940641218691917539853983287001729`405.91232908537495*I, 
   U9 -> -0.32813475391555577758386008090137649458562574873492249717082604698\
05831195923107194746661953383238042375328753350344108225280922309639178281891\
53530167748607436269740008544197667481030580551643986031592190750993876185047\
92294575879217088278095806275439707374643431639348341072038255468118924144432\
92745173026104003971572890794298535370154332999743188095057408378285741705989\
058302627338508008648581475142834626392956836703545`405.8975634870868 + 
     0.2768852916279010172196880008796811139929742307667701004867349893622910\
17704111857677640748610031017373143757659233894688959237574624450076563558089\
63193498284038150292084063634043066479561266080228553487459469549551285251204\
77793159535916771164987936434543555678822321244987900818960917711412796717623\
34353008720294265498058462103531900850956100861917140816439957972238251192091\
2026259590623183126254366535519690059255969353`405.8603487079208*I}, 
  {U0 -> 0.423105919631882217316699943043401047795294560865313373310615199450\
24230714801301573217664872625350297144313351113334795798891707177037404633390\
22345924787419840525818462744339454051084455817708664932993358323255456999500\
78137092664419826300987630766216619217084391772745568608256513637812521484510\
73274182001389262406208414891037798427270945603605020002960567897272848987497\
76726236636563412719372015164656180399065109727745`407.45573822741943 - 
     5.3993808578857896642372466062179847548488580521320876482022808167894586\
60769983718986473262410699271419502940031016543082569479847005739750289525705\
48035371075104132378304034192469967961866784026941449533100439890597066122361\
27329732749883296063000659077868991016398283135608991361441938034280477906593\
67805847149300417518559412628012060796439174887175704589350840113112670196874\
702181637990829352842262529815122277136271777`408.56896155623633*I, 
   U1 -> 1.302926668229364714180730064525413320121707013430633389882316261427\
88821834804919947477344939980461995169249543494067594895974580666988950188157\
14044752369500258886942706563607903181129050627978273470060925497804973182604\
49432081540211480806291300995952422131862688290593895289787390263374864633766\
88918622276106134123810552922709146386605521428673968278660661363273327491534\
13985245167953665471857266530300277354940381057528`408.82468580079683 + 
     0.7572726365982325544746933055335075728326247648135635498505656874722912\
71031793432632502657251045898294949577291314425275568129435369102473941811527\
53575335421567907111442837253142997226065876061121871711492144629371584888063\
12120162892364529647823887670156736680701661609785839762597991187499325974307\
26542796983121044992288609471610968210015286661800073844066247553844375273480\
2674207463528661592747405899715631892213827276`408.74658562184203*I, 
   U2 -> 1.`498.61306921246666, U3 -> 4.1155731559379411800789388155337824056\
49438989005108412407344593398578379259407936094836483565319025691208905764668\
05482957156234383874592127135432960262570559894213000985719532928282080101198\
10012168496073933145870123381022901473670402602906204997513658283043521347791\
90904614526668949143715841559492271402165820194156401223076099677127967342851\
32126724571923577913448020889751172911487110618259806200529089831610532676244\
35`408.81000113658285 - 3.618099290525145505567066409069815140612164269092572\
25743542291945204107859438875531313674516456441942171729552757360171690114331\
24768174750590961364931768595943764510033480229290478144269825974236215637002\
33541040544120241056294742079820080360614021506103744924782687974337844481589\
82714578922346205982230227171871939809376057870308610715200435455468578844887\
61968107186220425631877560615018859663129529714734879441992368329`408.7851027\
717926*I, U4 -> -1.9752182962623150401896440795789050846543235528636999348298\
87781399054187386438574392961006471509974078023781917974574087242958070448981\
78972813230457538083792144726242529250580287044874145041776664909740207581640\
67596852384302957442247980708553643775364239561874244417697498747005450214372\
95379838054435896610846779321449199321238296059340665379008437614801588309948\
7211626032029931206817005500545652460674789686687948228782`408.5241105573323 \
+ 10.250315808099706568107266773924147569523694196664376883569456443532888086\
63321684044282617962126929528867941530554556395121220012166273020007662791929\
88118368704703864448923139566860298640685655006935342537483561738884060318488\
54155366382081632548377257439402347320501847011295986167638195814539359312417\
21203333017120690649179620711336272452274038701671207795591432536318078464544\
54062204911946856221508941625464008144890582`408.8446137849581*I, 
   U5 -> 0.953328565256277950913681990885081589865461654263496771357107495903\
09881389686083680046175654691164454783217857392081973087313428357568684496749\
72753015046808585746295766760530404060667685006927612083643089875835885101894\
93140847243010750561986877768413638459656216292979658302570542674449378933024\
22458421900595455395205691138732682794040284176349667953491210441602169496230\
25388524097551685444742403008293532889371463886578`408.83457989917684 + 
     0.3680686613979357194827719061643809568280459278995103995569272422334389\
94665123350672357190802243640855836435266204849040017605006441485622579341523\
50318313405661691572795406384823557261022637627372589666690641758975073210303\
47758992202007771452614507783176064144155961235479860458073311246608141951919\
38048087382699079706137226347389012207759676033588937692283074657408964509452\
1308129416989607362500366311477673174596977126`408.67924967634275*I, 
   U6 -> 6.148085393784338084526864297923716434700208969469776262056660939271\
07041605204467909631718320533681487332552977811212328707749884954457120681198\
00208032609804058296541144587908017153876432727694270191435315114283302533512\
72289599350946442422457547854289809237406318597348754666460848197352580017792\
88580761132757185318486116280628146531361892241004149081269219760255226837743\
13512277598279763983069390170773521900813130017041`408.81753181383203 + 
     4.4578987445123475841253411104277749166936488472246991116408452777894138\
06098722676599813996009587184729461248954409001822629263426179918832050636749\
52730067524460161452353466492089706281986293217609928719347411669673658577595\
00357111534815251782954262825744585625326902397181739196528569458021096826871\
75108746684921050654711322778977854337109516473275235580961710003531867805806\
7255817092845594764916695054523029236002819313`408.7761688045316*I, 
   U7 -> 4.438182157503808131013397758719247116426496604736479362737947870943\
57476263542152718475117157581948006217531978733884375145162401553579495544026\
14809800247799666431451542781861128075403976433135583617704581376291892832866\
28581618932113030531230115570763950266236483224158800273894880868474816354835\
54163086065232701170489350739585119952026562369766405491243762518179257599416\
46206095225913494179979324347625244020565217235228`408.0538952709806 - 
     20.471732560535896439435064034170350684587098806339203208807594043612016\
72579593424435940171789645694596158214548488969742737973278344820249962261355\
05404983068621247083883133403118057780503762053445390843738083693183949140643\
10564006595028325922353546912275686504301461367001052887814585112635562453753\
22715250084073949200055114857831138056446186663037295108815984530300826585416\
60622770456837314435411788135414851454683000945`408.635491630348*I, 
   U8 -> -28.0364849530940019394621903692982985008885073503919000346943375739\
78450886378282770681303010405563780875422261122466411546951962380949362711898\
41776892628521808086577882552480506995131090017708243632419157489006649839253\
36639757411113045422856166522107077019902340975440543129106982753484864349587\
68984705470778330915531879999031181598010994049988363237723278470133834440948\
0505793675345486181276669492225376812315237931385607`408.6728743612667 + 
     75.126921591853333184404020553006108587815393834015364654202652113457006\
37303254552415822447137139062144869061825476912633353116781671907490655376460\
80739301895667002551656134242858307080428131296582254755022288553951871561383\
01944056135244397301027078668096076470399891614235564951963980929652842670673\
96987835857213973393733960524657014945934149396018309136551849752400689120456\
35271425895846040223330568981660756438697941688`408.8352420221584*I, 
   U9 -> -0.29066826881722471234842472646141324693274120712125691511085848116\
29834831985023449093348014846016208058451117878599063258577707886229800222946\
29475898632976715769429042937538521739270927515892252035932844030376926318090\
46869652330048889421437944440947289934427050845460376745599380096920812006583\
18824003157240788682493367275810253604523667153712698698065326735881192111708\
591676031044078481078448162801519721661916932591466`408.77257671043753 + 
     0.4125656386403224272886061688616695893380504449974547841041590456054821\
94578658132886675699819034851967000365526547145386930412417448788541889506791\
88006571521157766261369359609575702411395879915109147491011556337809938020269\
86338793761707484395792413212694763889956810677820059552944219059883384240039\
04141440760566258733463112904701086466157103615881405976074747996830624472249\
2583004703098661669380522980357919325512640353`408.81854637927495*I}, 
  {U0 -> 0.049964863636413333910623714983691739934801166080431905404326875826\
88491281239356686860144783417643423620644336447074762308438510061416651671726\
16581585692499376779280447943034544396257615315716012663520214422809468580669\
22782690230447273053213132999254677680838366433828976887817111136195033504476\
76298311209366379692403991980292831278518900519861230195971967568774499569119\
35013548258721192613541059584608501137572099699922`400.2514911985697 + 
     0.8082487426133433107426696035002318360849903902895266484219782082720912\
51327288862929876533901244076690782898532540965850651600778195381119443563338\
50619878492359247631213757818896830245103115741578443384345642928029740860010\
96834161332579564719952765471746572541905594687297574927135709928507093167196\
99919768414536131061684576815738997130899265456656501373687863981683070964411\
0379253008381853144956153542799053747849140695`401.4111728628648*I, 
   U1 -> -0.04019579124916114883668750270427992852489729075118144252831255166\
32930772276109674284997107226373960902118200478628932854784463860689582358241\
35983856497933508339087166053828971234756983060895685994172732345215878469678\
83109533321697055086229269701572688447280066000104868944269679062761207842010\
63289025644118411022841954779514561351608180223705386397523702682362487737361\
131519704338147187643680080824136993504363988123435`401.2731443614532 - 
     0.0597124028289096826195244104071284614828425366127017679072368671111158\
99287400499874597861157781073815055155146643836315605858285970335939673313685\
29592102266127853097367580131551737052292149315432912694998199528892480244125\
81151367831315401349498729622545275933274629867352257675848600268805987721084\
76091938467139142204098146328858483364868721604315513785252463039920627292601\
2289313101578446495028416930008879617577526921`401.3118342041407*I, 
   U2 -> 1.`498.61306921246666, U3 -> 0.4060956777570228747794943652722735176\
40870888316138078087027715687910296004557356056502115633968832138157683112984\
74130872476227357857314703422190569765839172350425755267046550898556632393552\
02304891411063361885605261860341643086858574605389567941355858096953039597821\
80442478579067979769218177065466046454034339011843887883302693571510728433297\
15019237690756191098110888972157418139981718736859787862597687454334353478237\
69`401.33945807184807 - 0.042867489023322470749929532647887292414597809061397\
24128880285778382364549598361541832324889392907774913226197298149033136201841\
47201732647816312802520381677596200916933499990208730729271229395909427608046\
46863885360685091897817897991461262800981358833668447960535776246500147373946\
86098695841809510894605431336775778641574400264543603335277390474759691778706\
56393823674603640745532889069842321543907191799550581077044403299`400.8604037\
7799935*I, U4 -> 0.0655127630052434689102294817156698595583461891542959574399\
99276020685631067666599945632148221676117963235883288754241678369688251024616\
07217184326493755252059151535078477179642116644012826494945983663298741495855\
32788930218746695553533723774635071118700376873744039895820476304128379277329\
58509983390066047526039975317043585417620553554210734793681107625165166593557\
550067737937050370443272358308799583403858337302644438184`401.30552889547323 \
+ 0.0529246891782751588557817482819998699683901044305717028913866823163193057\
29813397967361478266897500518739415255428018069007735533341502182016603362378\
11613869288379603053636614747773303498920427950017198632815117760346175717397\
51603531545018590846880073668605105059332036395862059071275139096675521105571\
10505482094998411033311236790293203824356908021192927260366280394878439082659\
88188380083810276921149980811876489196482`401.2625015354438*I, 
   U5 -> -0.49878127338501317844592341873024260382578278467312038421451846719\
83989845627676041072523569689651703377148205347247440111016771242539654529207\
99301223531765661515505934199701323606030694638179697382027356607811127669580\
85869979354509186958316363615713638565714168750237395454694846740587310122642\
06364269530563144418186925085903481782734519997070207369379507540968314244649\
157252050935319394827315425058364860968355377532942`400.98345259332547 + 
     2.9367150060072493496768966245970934228259855507461085652388486422951289\
14627943595798400948917105599267164423693581276458400516652538174262712308480\
23370339297794366471884687959582952456971429314839949896147162246026274789512\
94371267846944769868778110541796785093948805869223739930996006732105917681195\
06252239815300066605067333826592601786132312268409284457679610609388556334180\
6796386515549545865780367896295728189801991293`401.33623983995807*I, 
   U6 -> 1.556771859605537032299048124048668414431394586909631843498100882815\
37668719634764079091644127043587044991487781799984196149079937566114411560725\
55793818710699849351554709098784475129872659869387350485082499748122254015906\
64743061627541101512864229348854820846357611040756787677022898386123146299055\
94915147219742203939899042110294094427467479784524269086400714898470732779914\
94572409361879205902151568028320308476343069397837`401.2095462444082 - 
     2.9685919932619868238040832670621229407613932084682025841118047009079868\
77391657208565664316639173523753828506887183005182858930766102461014021033434\
45661041169601080562823154676044614789789009007566408595887088353835252351803\
70945191494179559132449014345280269931029938912335518099846919046963102571483\
01998359191813010719412123551069365091515476192391419241308519927571086427955\
176488508315795207833855104578493408774897374`401.31890504608*I, 
   U7 -> 48.06544835666058442766168064458319567435484490313140112488217373714\
75083856265867994793382086989768221147901512026786417970100792502053552025164\
98590218499547234560186512108657876693493832515440823163326515758374680618541\
78141156416610111360501367697918076346522943181654507380269847895069295046881\
01831498560512988167991828590678243075903515295533327451830681193901692404482\
708363884637914828525030667708710364359260784194053`401.07486861490264 - 
     30.513628910418449929331720907029218263560267007886007798392050888656275\
45139374069196738718458185322938303659006654046169835301678793094367727479557\
65571235903499205473093037316179522061892282079574592422525426715291512663127\
21407636658038140984777775287365246925362205519314244009878849354622609249001\
56494145828413980837795159291728683429664685264772893081520367311857898302604\
92874165031075422018151458128561643851622284973`400.7945209966337*I, 
   U8 -> 0.026314988965094671719584520888087178125079863949967771881672212999\
77223253715419901439763579902137085896693762129199700584086267034060297453935\
32119216703340605803325485237112734068895263869887805739393747630731063012850\
21506928760815507743694481287776743444238449689751986354987213182548440749752\
80277610931338676065923732350195923619605636865736458909816187081303921010030\
90166130702832229202976313389039393260063832722461`401.3382946844302 - 
     0.0033878817454686683659240093835687810414818724618991972006479853984517\
43330564767825151655025588864795812731874607269277681232915477470842998864267\
22891813419384040324862804015662296914504817190250045669394849027850175290280\
71572614101095618046679063344115074033160076555855882923691456859550871316533\
87222573039330366680024720121436205610929734322275877143030702211795726026864\
8235589686945717380506053040909022711543987961`400.9213842355429*I, 
   U9 -> -3.12745416285444541039273142273750136192228109786978476837781837805\
24930698896471630068932459985119993489820573030011684814472368420718076112898\
28125749987385102990120090046535659074091717370180270343417247586768742488829\
87089697864161272885671742997256315777361536168100805798829614370360421202463\
26384228796006215402854552979198153335485320103324171802278889995528292998826\
767914771860366300782708355037080925613258754208329`401.20915664138886 + 
     5.9800687858745437288140457507833096499028803581037273659820224090063731\
35134658796351879197311550862246972086776791705294839284953782537836768233825\
09002763584771120530422525986264415500633387503969124714801558120336738588225\
91374577910802089824306175798119891721060457230467852859202700119822436033178\
70521321267924585658773108148419258116054980812284495010393870079977385008989\
8847339159604505617595307334080072793625721357`401.318973806663*I}, 
  {U0 -> -3.53256481826750292977362749065585562254389910255896044974650379690\
71276991121645741703666543185324982698171623109074420810693044592982448597621\
09252240289114796080502151581235146661327750593813320090109014622405582763656\
62456461882555081736602848488716148460758107525028488566170226331097453264250\
37594694032167811891975843870006787171107090904013693612840239378675279548926\
062501730552932460802362977673208663297365564472708`406.5035982041727 - 
     1.9541133873763084013405781004571987705119993093560009744591772935139458\
46752841207930932700815511411065728332295861977498637220128342994229798143885\
44543235427025319918803753278092264786675172284736390576255964015064247772315\
65670552660969598191917672246128501045773251112248218695142533237030065601389\
67120816599335654853105773854679379135328328872548137590868394061072336640604\
5752874338745233053597818301194345646841931874`406.26255433219796*I, 
   U1 -> 5.814879061834470472317459159741948790567271923132494076080205030627\
74536035132719251164409068297290648940251941371472670774919140908640450682453\
77006208663580250312226919436315760304179825106705711840602171510414861648243\
51367769584605259116598252092813735885531390427831022477185347931761212773769\
51010887986312975075088446936619104457414676404558922713698188981160725342628\
4006143841636278043905090149239743153222884356242`407.26389626777365 - 
     3.8754877925260709631222543184672244248985082574547076970751746524850574\
40197986450836699369360004345676929417456717262589077496656703468244417015657\
92848703832384107453547353017896786944399114873680788429108205256192258231365\
33240952562218308120227804614917777107560856812479924834663244022337982031604\
20646273907934689932676415362700853987478679905019384267745857499183336997081\
1222465205997987132504151559315421897594053487`407.20343106626353*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -5.84288061331981442975192751044427006603375458509256116220161286081\
32792110181986946132338553939773539337897182648229189506167397345815796072998\
51120252675027618075355528125820417920901412304600343435254039038875585512431\
16546519229645042868395775479024576458909210897031820535372512983286689584164\
93942380386849082627305953203209947961392587850024820772638967186426503708825\
273561315698185313803782887149848168463330998749692`407.2510360209947 - 
     5.4170524657904864699247718026043690071256894749155806393711078237375348\
97962953687932476211033937908684356010607603526200469506132548861837443867529\
36789471794368179057567620844892516407728795693914747853223142699714728711423\
50735069831817928821056790832310963264980993864348362631184730301669588227474\
84544146031556325968702459939489342880743611351698563324927904953026584611813\
467811957780808135028219871643239695560015393`407.2382212598126*I, 
   U4 -> 1.041715709528791672444452222828289253025357367396660198483734855685\
37123654934955969774289621052003759875289208259947997122594463158503351086575\
06155860999171082144457709154615663580489003257300452765099893705035806502465\
24857749428595914758176580173617288321180822538305021367489083896487575194142\
67213915533193542759603112146927931975588594701486780616403412621296393561082\
13902679341806972589640551957382594331184696016386`406.99225861368524 + 
     4.8140960516219384909005186449497388986696452925874439870299298010649814\
93979691433839205476360606669052953125468056586400879586943182697638098650659\
83047682183376034903016678457630718766400069531618231306511179736088521194797\
45742543749243666388030845200602102419533855534727290841252301920478309480517\
92685057396176665053300607087449808799342398303120173837336398025105486976586\
1103860442900306536672181842721726179713662102`407.2870419654086*I, 
   U5 -> 4.006729990266056418502900900377538638735000167253027558409648960038\
01928384469734852996493230937075237262406705570331317377206577794932141182566\
70101910859043148344299268016706746946699211054281797336841803782441022472180\
00232330766526869460754393919360194397238952237964762358857555351562697255927\
52009009716821938829975321111511812030099743168153753224838903347808460342025\
76529764935266643133653870428740990648080928664729`407.28701431601166 - 
     0.8691083230460551882998938823155784601516492919288463466787399420038961\
12533292976753510113491165549687063103511913512781721696996359228519581173851\
98895503627282257546434719745304175609713910572785628218780453296118014220210\
20759828660978035258816179589603258157912519118598966533881269167809428512796\
79314033716830695089135161993855368735891861558634793781401829325339663162878\
9430634389993394627245710270722343211196095369`406.99285664898633*I, 
   U6 -> 0.584840273826846888316572545014180956932793736629204406557711324711\
69461142952182677040332812329974280326633896680829213759228870612741530007940\
28961309355361484695206365316214010252578618432734728156694667787139501616293\
57302800921202851744993221868624875225218436295004780083419245974546013833571\
11407525669636283682058777044219397006404222860027323233434784623705687265051\
28656198043353065981219931215932208514607776968385`406.91266618428466 - 
     3.6338132486055602369859445109395268338313921369962267008388677457822491\
01337656649886834239290646486592383836707764567210112562914976528792076810343\
93205250841703015532269665050340187276411021870750969761917187273917871131871\
60960897216562448131115404189031606970547462957489567285163484257087336940288\
95314330268224888497912242813412546584090645859243610351764546787542786250426\
2742300510952118155115597786353006076826524548`407.28998045619596*I, 
   U7 -> -5.69317102956219031030894985725885137755328844246340378535700576477\
81956144720865284354390200921059632630124198433799244828864001573353868586729\
36445606966610797382378496952333248172826973628970593441109318368089794163812\
33127484371640515020659941007520821859899273625562261395850244696484370990998\
18915984524632612265229087237462235856455451765708403765090505149393891426320\
091275435531051333657059065815123311734918432060175`406.3389371825871 - 
     11.020834982537999482880758116734835858875981995598296748701026196141901\
97627218233328702274645096274309681373490889663452936832496916160347296233884\
51445723267657175036791172496396701805927165438010888268069382153277525417421\
44664616756534197043096431051570607404595099556584666404422772395732487882524\
56628621622703162454037204118311134968850446987638868176372259989437401779046\
06291576740252939058519716797103081622155629486`406.6263240081996*I, 
   U8 -> 7.480652030611037614160918024845886579225814590562728340053149606166\
16160392051618178744071862748471050150824409324859905337047152969237791843202\
84411032634048198766492623472064896474056602083132581704761199620398988726633\
64055000761207445870599701114897190303563004070575602062393187873736322807975\
25769025243045870788588937340134049340264734846035073718539932640692035869692\
5832218553944284779960885698538351767564108204974`407.2761387842149 + 
     3.1824507174043320542621130921178642234551456911821622807974822186321819\
40027787774401488554027824535547852215241734826248681139854124525412749155045\
78588432936664951073325602362893392728645069140352213067530611916971581574004\
96330182988878979017215350149679578042006083733156079885997635459003569349487\
95913158845116706450935737992051060288065307514045131636004401396784563192139\
5026430980022669764602477508520149328797268196`407.13219868000994*I, 
   U9 -> 4.352408923463781408436294514185832269541465998791267008066944693346\
62768638017732589770894829385001298054998833729364074360543802671135527971282\
33214122877485452330007544157561422924780155443589786518648812535086596894655\
58705107681001758134224101933677513736368319819105114859637555336052969551763\
48050962139406063816202898695515704632363690219145212234571236170368466734360\
64538184654920525519427352963019613680547224013824`407.2114144572097 + 
     6.1353549242068224865184814587170584763803480199976816887383583128178337\
22449746843500684846392961986034488376728639068548343567472668307139613836254\
62473356122620482900032266858433183339569502034689337508841214926509776699632\
48176206697802161210097540758011912404802803478219546686704734214634472963289\
82715692533808036805430106547022264472980860323309533193330030684503814707066\
8347296153555588622004529545157888329046019068`407.2617521915027*I}, 
  {U0 -> -0.06698267276266800225490261523913044773682012100863786633782755465\
48840530310774675218908218486369483152665005610447533094622077426892710150828\
49480335609020582840866072956639762413962424354829370194675855682703178481745\
52838255680786455243444629990098834615091784936870867398184956223865864644788\
46147223813592148626270656219318615937584661839086351273506199534822200432838\
8973055873743336835938002070894`379.02186769038747 + 
     0.6640846974308640103466881355343720569576456248735374916332919132886433\
76030143288824214316010565445045275534271515843976134027271557077512085348124\
77425455198685490275419081510679807923847238186047235786605705574236145277625\
94540396061689487449068447769017025941639208634235085602675671641319080377400\
61768649106877134920895300466908077586477280735853606082102782325291105610459\
37329248824038733213767328`379.9780810564495*I, 
   U1 -> -0.00179969515892595847070219889342876828599720288330924212022610833\
74038903522444130602629135095896535166109530166112831936645834860450140910355\
89089409082796169419624769755829173525303609758330645605609090192248069544999\
70388300074028453763441973181507587072858779551392522753878530300492398220658\
79743018341277275552601542706953516277105615064577460429993318117140407838310\
5238192788350341123195136658221`379.8915078424402 + 
     0.0337225687324855028669494270422759463986505781428781285814989465338425\
61302071048488782978556392787743418610495569062345220664430092111306731025546\
39264012930115443632596208903453529871700790785217902995508592747385875906813\
82443958485727893354276668873468171197436453574947167083351354876144922291540\
30365992016131903483194803696442906782935405159517316440687430514581706031377\
13342844474510835860361142`380.08722945746564*I, U2 -> 1.`498.61306921246666, 
   U3 -> 0.500589196199146152332331746657847247973396972977238161197360709269\
15906298278612774371338601563095325914884403133314925761216194087047545320830\
64067276088998429090907994594053449554871425579825340558195423684734621423656\
44112970877262205941108089499715842867226858741846627775414433399955749054217\
66018231631708762500807013046084752039876352333746924245844708013343799196658\
698852958822752179858496622028`380.0813040380456 - 0.254310738003758173765540\
98183524380652397111781176521212188552382578062189715735507309956530454302717\
98504716384941946144261486863465382172256464015094547352766451680044594887558\
36391203576488492851059958946691685110979758024402789387571767534254839426295\
08740734500184217252667969461989697431328905255931673018773768783546628280065\
248587014245330002466930478235266991859924706394218399214208872532237819`380.\
07473650152366*I, U4 -> -0.00730954594959242972450797281810506284345073494479\
35956217148089596031149052659328570572050548638233676517986843614597671793486\
59542549653231232321460309785907359856828197230483497409993030492759015715630\
81574496275163976223644866937765025498866678002101075113893930817038934517764\
23868960393790744661762426428902526654598782537845629382553093609107533765516\
827919297554550305362550916567532771494652729`380.05990049991664 - 
     0.0315432860949325285990476834705682326294093513400018951587989669147152\
81335170634475833870086864173022505917801421679666078313554013019157999636240\
75531330184766124330831858409242187183100287995690795165872533472215195293160\
03039634059800560057250746164785025884922930110786769248631326831027499861479\
88635615235150093308446458529658292778270699566797521982650869640217487843221\
72223945452096781979874825`380.0849267207309*I, 
   U5 -> -3.66178269036467008507075127410773622760311771444343378054050331082\
05874149725355198733618900432006936715807095137097908719201799935585136947058\
95817146458935382910184989178140043282159729785635053637258666728608904752170\
84794578067546849755376097402259125790703736646922049393866188959850427849133\
77267390667887790978869316133457441260797349990662640410365898378712210063659\
7700784827694212171758160791338`380.075439786268 - 6.807764134400171825955624\
84926277036920006671728715937905753851381692329157348642986677928708423336731\
45004301783213661619347145308924329062420830768693049845060323822334781580990\
22099331236016231001005336578701583411061407416473737366152250815374538125550\
78812598873883296136778680600151880072996834913818819366822953478279399336578\
235813097799535451457252571778045568405098480682598751292732131108533872`380.\
08091431727564*I, U6 -> 0.231290596244919928393773042801175374682486651798159\
23051508314063063644953075172219731465132090561515168737143490146160440805105\
16968470530153674955036566424061605721552331562687395980546920280702476660992\
77055720644956686256335640222073122984445371982458057575507505922328507572165\
41905575699086789959326692237879584111690943732334174844630181801561094204504\
587428353279783557627800731275849409848645997`379.85518639718356 + 
     7.2542177829628064145403795091740427881311865467410446624842195202526666\
25170824266994410680740145944023973493306002884936829124320180610217896933290\
18071083798737919499474607134832605262364829402994577329926752924367134103368\
95503843245895723246023599915306199147162186480311915599349351040658405868732\
19383880644272143474795186060864063007164274263224957490439878662240194444298\
76677177790126794924225642`380.08737166899067*I, 
   U7 -> -51.9351683363103593446833437856333904724398620733709808901057213059\
70007581902185529829650326369386107482426848157358234790341245224828025055800\
96957722322510279354935411377004671110333934724429973938173957875025996078808\
78589202826590232244593263345875286939354232038014739904409504550132644823064\
90884603836786793228752663726936803738242879475858174816866733936263778133662\
82078766879465337649237308557293`378.92544670675784 - 
     313.62797623892673542537273161190736360399022231548063451349089557667927\
21401772007669438741839503977272419285952882564413459605437606668507567856709\
42985739091409746914849098806388128219268914743482692163495357362387805632571\
18299908366446321379986217378260526705274174982056595664238468680943188213387\
71188230429172149718704094689952745677131035502610546353684076583547124671828\
9177749380877121376262389253`379.5583813284466*I, 
   U8 -> 0.002548706964425991610020183226671585426308709873575736275590284837\
97187956534714439866927061258991327326787489883667642249027474684694800844865\
79070400988315451631892527709037461704889905704801437230616428626686571691180\
61684795136645798381456491282343359833719864765367275681043774304792158788997\
14536073538545732667852931987788362909070584786566313558913926723156708606479\
807504326661887327189957412156`380.07729387970477 + 
     0.0040063063049040228162354257615335577762285169469431903687361749924254\
56509746089573203821270168305115815457919856182682079448407441566349043918736\
69402495009356304875427931975941853065301380235948702042046569734858946671321\
91950185538372321581077617870277361253960654021829907210417362556525190054745\
40121042737227086810480064291281579311704861401112693857669162537887653751553\
26793760769803255767770413`380.07963395488156*I, 
   U9 -> -0.44433794066486039531350164654630134492753003063385909078113342043\
23281376874224122134667275824233075485591064087275608490164708757722281779760\
17013557749842992457609687777152874641014369214295240018583869085923201199990\
91943239766142457232325484941129299262533957240744671486446242187681626540928\
02818554871238954872669352635084890256572979717655462777399892474356429984505\
3174402324444010632776812023362`379.8450087680031 - 
     14.526079880884579966372524648421761846664638983908751219029653192979369\
67103480242180728648242903292548799020165000971383768616700224841883940600887\
83371214114168803365446256815455192226883550534440140841065836019849973179076\
18366893331622544698340083996919806505752514702022852704512079881218690738238\
73655119516263511094256272655273776006510284710219247358968827978830273976682\
903124183761940723805816775`380.0873802401051*I}, 
  {U0 -> -2.78858591540738834208135944974071987771275975431400737837066758747\
70249237479001842911734695484070331731577229051626940226683397957893030539517\
45140146323921952188476084294217312390229324327453011962576799909272047864856\
95033566324709961205496678245916368674214779318072538176852363948736475944397\
49193757269542291128966900414572002509903307070256746400858003063442458087442\
023331754779422629515129321213527520589980181958374`406.9270480173418 - 
     2.3928877357020311088338785368982732318082846632561796580396679729357854\
09436001936219142453282494165713214848631621355067602275331276640261298430637\
18910055090990591421285247324615768475608948137805314656351556735368526235280\
81959392074248521644118318833022729571191138301757649644509726003782567598557\
73313165678691754075243245134441274848294614206389258268795105538826410439934\
02606650925021864424848403271832960819334372`406.8259076513218*I, 
   U1 -> -1.90358314032295441201956914229964413123852264444521309731884405240\
93210575469865554911916994562168760116861427052122561686480337633372863112659\
32279560401107642417382775117327537260792944156526989267519141138127897827125\
82635442326280805140160184766692104251373397643493340876713916139726468369400\
84827663868592112182649530241082926925451604818715647436022957196598876281215\
519766286427265238400641333529687856054661461828831`407.0887335557675 - 
     3.0575375692422642121582531169935887742137039468022412470380157747278885\
36384208938779036636326041109244217185334130678074490905304408916283987586212\
53008938580659895406542678590099270810709876958782409635208913575874241427647\
92471493495501097000160404878247161662973236428369691804041301355744447105006\
37207331545291541258603733600500339256024367400150787690285586907114304461615\
8758766870865727055119186735221479124966928406`407.16775852416464*I, 
   U2 -> 1.`498.61306921246666, U3 -> 0.1444835843320581168919323538779516265\
60811108109698493181415338168452278374135666610775934221070699043390732225569\
35596273969302801499312374301690684446835938453571939459264724297644618489994\
72890193843527293174750237624637152685701169894086310874953697012734558024777\
29694326368010356543334727583951152276884119902032199241384031167142187112909\
15780321880685641559872813822419468498317690444580614779863595295960101651262\
32`407.01370555110964 + 0.401222069848785699529261692967820330535092868154581\
76070533777780993675441857791657112563500547233859841630846004794552502483163\
07717814904048502102468415496122394038416978016728953122362920898794548775032\
21517115881111191441225960044752192110087560314916515501672440181209028737436\
51902352471430240757170369018217011502905313751450841451282759756484593455387\
44423549680389259063095731085277165305534058315045265877795985672`407.1789135\
7715445*I, U4 -> -2.340023519626760487513828293812257519376426282902837962845\
35160151203738308195932007900053354573284762378057924478538487041110256658676\
95025908354906101085473941741050646260967522972946395302459398688708850294572\
29836815526766111833124930190543736449013011872552409146803053970685176970587\
08573364266590826439877044211459220743770317074660596997183307237122168564550\
59459957931103266739634866066823278104347296452629547151876`407.093370623615 \
+ 5.2232867456384385146779988230165550060684983869108367140864869269864374277\
68873075364022709492941184926689943367842901697155732906310825253206659814661\
54968752653548847306415101034106772521350077097034639719687872361252002524250\
02600442429673771863912396227035323181861542357183972147033163012876836996004\
18079382880350427366930301454369562170445232786420014704816177295859093586026\
5745312847105212358752094774346105920363414`407.1751463661613*I, 
   U5 -> -6.99312139502032244820661199620820818670842612802719382856225698368\
91796980971903784581966342112030504538071119840139218834295311982442722344345\
01030527890525483044768884812930086141519490140873635913138684534920401753088\
70162363325208717393494872941570091838576214003739703324446215327656347894307\
02468151093120410848805872612623900822098059659161154671072555456142068646439\
19196672573013807956962533592970284453230997348915`407.1726349165737 - 
     3.5456223741752514313422681842446767542231988289490010544125073657404125\
17305490429877657175857771558570365115198768843667603640046897214697755122305\
24166219266905004659142396827733618686813524089527172675291501584868043347063\
71213114063579825567840041676519250618026933210938235010545567096823582165792\
19871180726251633404929461851456797457633570440079197768942174226913308857473\
1387078729192933792902267596990746254352693697`407.1121416928591*I, 
   U6 -> -0.43692702709315705256286148310843178268131004496356836839587783186\
17227317800945860098464924347488703652035259700135479186956197519244210687681\
00892486581252066584871192264399822782609778034631516003306403269532078077606\
25585333048244564707262403254231780207667019356120166162155151318960886882330\
26314089400345652068566185958246629283319788982260322031587366512563752612626\
177581037063412142543702601969127186387454520461541`407.1592120683223 + 
     0.3619049583483702880013586334045518580498967078173040201777841943331988\
01708850768215696232800036227479987468688158281638698137482014349982824947449\
32613335913601091597682928000638857461534302312673020144845052990708495591006\
97686352561660579344153946791752004135683225454669531061469594943044332695822\
65827322390801993392587781974470719153108017301308024188731107312729034408438\
8340761999547486847263961021100932313148933474`407.11757565641034*I, 
   U7 -> 0.112073737086272191334091971702968403842213218841096429718837825110\
81413407567142815720381154546382817352962787860457997939720909160607649311756\
29291196220219094574993641120005350880865575686812363684169751430209618669123\
30099426586581940416548708353819513455686631336559321641058389024260772636394\
17644402430525719216726627480948403109526956159124404008472787807097771160528\
24577872517794563743895909559682837101739249401609`404.6369087462219 + 
     0.2464261453327522428643462189595937553720443470433746031015756423906332\
05620413758749186685126162540535647610807442969180473834860050186325302481227\
50153996308332285192999002556195462580741076254712533340180431895798889920780\
78017040994085908211483859152349721359159053982555085308193737409134768419029\
75271662159130748307992060543177253374349268221293310911845733494432397686568\
4689967496315657719131839344917778890724809108`405.04782176321123*I, 
   U8 -> 14.13367421850635401253365380782694245311891095817112510053735513940\
86361462650839043526582807687037121953710907889213786120776504016450610567572\
13864701777052686035207715378463506587988137050652180663865871474207525957061\
87044627577117048825529778102400355940529054031228217482501022564357358162289\
16309595225600912617194119164018647704514430416780166340521503080029174012829\
160943428841811376698428563320291911162631606493119`407.17238635296565 + 
     7.2488133744508454618307086002954057676053309773534427071156070841315739\
70826560378119253610226279395608265274446149916735929098548648321377935444634\
49639007357662844510476519678723045153628209705062898312655242682944641036525\
07562010640102580654785416798417901207616696319965736497053074808449420113478\
91347942417034714081312799399573056418412154680624606229905484363388759365999\
3726568530146875912299951362914738187217415146`407.1138085505073*I, 
   U9 -> 70.72417906144796674544696181019908283065934003168177895908840038153\
20098680463103443542971420183794070831897932229477321036557732791912873763022\
92982886993939106403508489423967204651333691595286194239175763375340005483952\
15139788413981647582642493834143124486049459163515927410385912660381701646126\
70411488117120236545709485778210588719299336630975175137574214440159018522589\
433209329313515429596674570730695106506270083273733`407.18384585312094 + 
     17.411205599847172993908797599452701023080805774474696050563563989671816\
86657920241780534788090725021807733348976941718920306373662023046914237235785\
39475547293840627721530258753259765117521314029858040255088767768898499399129\
67709321567623060995034571132842940016792733112699041648863479725588695429901\
00980548911819771481107560055711766935611974957396185759934095681128855256328\
27291990691279892484603148692356562526845719444`406.9801263351957*I}, 
  {U0 -> 8.152425474297637924739449376753320963578585074524999238366876399351\
18853722534585007597136630501635196839485966931394406723153529767982588884949\
00686760030782653051665211273080300921257959873811626705433587629397462405825\
51947370452857628700262504728449367826421261516561054069900048755912693154044\
24272515445854243608018583555325758353307623371162185859187635730657679886837\
3633729165101731618723736322428641177371939704361`407.0093005156822 + 
     4.2723933068883785717482945238335684077749322584630186466790661640267300\
90925690865264808631867200821012786606607654050752730239590010591500784475347\
02033664550814707499803295967522089488582693075865399604746706116085916484895\
97666074298152700897977715662982921994640976705106416338342932605052742860159\
70496088573675824604037815971912841928996252913994506506859538142865636481844\
7098173047600318306400844086625893517823014186`406.77852151224573*I, 
   U1 -> 4.347939401777666871981737979461745801616962783939319420422139867321\
06076819976756148909416488390707159507300165317876746534529210393875976120441\
08982217651441432948404434441777937073434192660450823976395602393803608839244\
80254442624431423608459044397913129501302628062881911636032550988387265094421\
44903115492568279708929994796307130964148537304712763562420287960974190533315\
49119081229282684586843700458684965894057921720849`407.228438352925 - 
     1.9734861173590246011517609120014879195776213309780260662099071336809633\
24977122644482856568584697149644563437057419841285059624036617595635670241135\
09507892719908995466668152182112969999954219078053186651385704189527616151909\
29670563632838286191650253342105911797688277955479438148338056092405763069455\
92507524678274933201637500989232627863286640199347367361763207429288108973645\
6537453288877027390943077557105924369127517191`407.2105225411384*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -3.00471833901350582244882724900592908129597856440282182006262774246\
51348301020950774531683625662713539630263596403924056372518693206723349132073\
88625083901611060816781933947691746299970029582099748393174785740780041574483\
70210021761802338647460219272344969573978363648199760688797082368758199635170\
05278173687648345135514972509025953764119405249688066147680242180658272423672\
545421191733456034428474832920540883550540158775729`407.2072349081145 + 
     3.8961694931263107698669594489410850434645499052833685902684340012476075\
70439946627561419519894993758669534301338650866072801776071653694757964601281\
89843987553026743122864216581384429087379464050088600374377213178051132873326\
54838977424315441521057284667850191945163306712483034195780647883968097864407\
54945065115370982390144993725282815286726407296150632426140612841904788310214\
2854030563818065047487915093746823932225513954`407.2286081115004*I, 
   U4 -> 0.977482755331919749585354649537282369350509994503032484094000515433\
74467125695805822136796485302432918090026016130052056568755469470372004098712\
71699092095312922042999055488391268634463183747734249359249537970915331575603\
33668524879887565184563945615703032281422462474316911738413325519353006612704\
43909456784271043827861528663400911182243204448907743752312108096317617761434\
12108884070130786176881807717894605808437755317109`407.08861515950343 - 
     6.6974704449200424926535380880633966908766671754844596622033665740896329\
13141341625364779324345157954431910227617247699533759210519484143113203953756\
78434447370260784552776952999184417731997391948693507853645420044117542720808\
28539135359776260402959818988230165550465462338073671466330370842764584814630\
64972056709542047809489164898002381954923551961633701993201631160014570925003\
2029960273416248449970796650480442505470529487`407.2367474050337*I, 
   U5 -> -0.70935139699022823339103874813691674038273552138503885002367352592\
64883555691295657455798139526313928181826517498498219631015750448426218934200\
25498588531334037717484065866250987226402478464875442380688432808726974254289\
74545409203315380844438728849080815673416582183879587283048094528072296730035\
05112141412202589614060626005503905616793637591897178649555549843070564934852\
49779733737114396205937077420899198138884801470352`407.17966384752407 + 
     1.7421357990785708785471881273597003697582604785951054758583181850882532\
91010070720558645316218527786995644354301695823955393043889268027815573168109\
53403655968008475472380096952227189036720464120610524869066923585092958431790\
13106847114926118558778421097311471139159292893285210098584997497957337879818\
67213963597826594188150097707778874873201360803766159972054448061778270317115\
8429672256450277477075319358267216167531752579`407.23332829019466*I, 
   U6 -> -0.08971761179023434397889734116046478142577351795245508598689519453\
50153703546108289685355363461247200907633579966505808010278312096765385243444\
64931018161374251699072323574712905843620416424464691401776907409800976711894\
22820833680152260512783356680670838113540608943296680868128066653817685368240\
06250332588738476010395019528510955041443307794691310598597808384080996562284\
088096936313387892201535191469648228305264597540842`406.7762654039652 - 
     3.1680301074474630928786326145156492276600157656980536234739969602956753\
63771766695809809358122713806271578755647598699739846855735456973961502747419\
15800483831251262318731495048440727373265098266984290430278575631912099997949\
86690267380342150179122181005725400069477566176861769229740344387061089190703\
49687212683437385426732189142583427045727275834559668068697073296492374285076\
1854266831024621615243499994705777592382825633`407.2382958474764*I, 
   U7 -> -1.59758712559403483550792732947491031895768008063335167854101172008\
46743455022041987569885450116727443750533772639416158554005589464790968099990\
39016230306288977077222699841777313249246251883395671052328035742154190368042\
09584500500752656624589079929208060874753559822012600009951546961215759426790\
21107404907938130777114174793133359643397938414450104944364697002057722500367\
808174388891910494974992941097427960093898255521464`406.04270846823937 + 
     13.793973872924014895771362940705339745124586441896013207819649428516653\
21360563326843275027515908486065665683605360593563931136005708494314367897052\
61445469084084912852487922966834057282355187982199063209225205797290333648734\
95142129438907742661008165989804315230829797797351952553109807657554953893578\
64066868266211884938510647087681185753736388122849851241082479939112354328672\
36148624797859161708539146466087676790963480641`407.00945843567376*I, 
   U8 -> 28.28478880947576545782959218621610718541583562582451893985199574899\
30894990242169549482273926881528891467776845919400740947598135814850042576173\
84711860114678582639350890019825095514209550468258341630795268234541998028580\
31827419147732289051044032929707084795902363185882999108819839313299943904875\
48765051723707700934103210533224307107091602076420775204468556263121761221102\
319995010064667109206967783339803694101185052460693`407.23785883871614 - 
     1.7388031667282177520574976566846188260630222131710619259539262702183087\
37628816553249517294516013600367926774998328090264899443993673734628488435069\
47076636152964251927898174610930480719286667270493292712685350321721323643122\
07728078997803562555508286413089571322812073823173949970665206297866121411883\
38921136028426011697108101762417835282703326079615576407546129125093391434586\
1275966466277180562183054057087437373030111413`406.997500591759*I, 
   U9 -> -1.86501537664124280409402687874252790999809797118033532761833769169\
85746108910970737318392939413656044794028830424844410880272089046184542877902\
37207525704381095300765833120217453749623273229734977194379375950454983645198\
77870116553793427440910418282016474079447728761652892921992872931223366227042\
14715893005470961157841585996371897641630672325292228219754786301733957195954\
406751652322856460929076358674073019472625435130128`407.230074760558 - 
     1.2265548280601012521355013352445628815301669954327463277351338814739487\
99992786443023317061691328597582457661908710309773517003002732920222175527216\
19171456083961332538893028821225218086940804024161793306614535817179924322426\
86781133379061964333161958073938141134477889337368288127118606973326488868151\
24413954864733414999991893641629890427591351819356682684337084314291210078253\
4615636692597496640257469828883198207510149575`407.20177298500226*I}, 
  {U0 -> 2.236293799073208845706347452498439504331147025109570404222526926419\
83908708470769891953044452942132144207216068885136407473112377327463985562379\
55091543835981321549958915982514594631711086851226555134166945226842348576380\
43612784104432726589500339115998506364062051053529874730082882330281436422917\
19317892113465766598863939307890993529583871428690651059991825412709707302442\
80768655503184324635644451628308796057044053802523`402.7900777062811 - 
     4.4897352605486394474790292637446404996879149231689292205228388902349632\
75505618220551523491925010483307900690925902663739336657862096212997744419228\
99526602337420911288923163083278403689975141023272286349888880016323140820403\
45251115314821142605982958995412206843419985309228035977856874278639826131382\
70081887443351873417091121253736321468622986960538659396014789042919077910230\
8792296052623324264885804698815037928360599577`403.0692514306603*I, 
   U1 -> 0.660101577333144355071255634747621431172419325670911151776870259108\
70518626681124906366269973065218088128663724376375425089915338579708484720572\
31914412038714188676837368374236478764888614701764066195773189680459283257732\
80605204286821432716039574545258746175851748364636856800927632697525372262304\
79682534699266430649425961593956571232699291824924117374255441164890251756477\
30015307104286333833954997197528437586985259243634`403.2147561511953 - 
     0.1645711025293100041307074505410597994303500113501771371878585169953832\
65334414572592196943070126446931042003442305366661360130437949332505628742156\
38050594668753785972480956957196296394497086658042078979787153087192599189220\
60309293647532684235739713227500314997594400111444330876015256182118453993344\
20955464742386760278700627856571859771866001990994097347273156209121640041032\
0928384712981814130702768125816983771226073325`403.0637350343163*I, 
   U2 -> 1.`498.61306921246666, U3 -> 3.8977396879052538748426542084390122498\
57927500760692189786485231028992584992167342580692499115741411172508558621449\
54064198517387583387965821426394359908741472876425580404713741042558601178842\
41360014901288436132859720940376016534352516816089992362197932505443761379370\
06073499378598283109184233984209125610572765953071706422722291433964046765647\
91249824501814068016794698893787584288097105829604410137953665045184733214612`\
403.2135093440786 - 1.1099791808944609915961764588663907129483635434206771071\
13515270101398665352270296977627614408516409132140016279584522564974172511551\
50895403341061399072613302762393751725594343300518997640679286543275975945952\
05971236304933446314392087977245939713623510294636635425618889719371302280994\
72905459744783134127951989552088013973323019867159827612657026270084244917991\
1002690998254931486116803581667182851949041641999278821696796`403.08931585809\
28*I, U4 -> -5.62161942412230490443713794982601248174448920854363679148055200\
96140184366872371688289149458147185839625532140825970027078020157530073369808\
71329963726907774076341402237687592934914365128069367834601630061247390413052\
93447346674779501152278791730433983063307222498083888088208102970005764850920\
12985356263783468241581347313672891643617918481204665648751117230480263164443\
068022443743780123297980953453022497815711071218690106`403.1789891568899 + 
     4.7405235795417881798963788537783335789386503401855976887898217096700843\
45877872280048897328610695510863238834142121556372670134431581107746336777702\
24328105171175010919351812027095618788742404853726509875405332996641379685848\
21361596074212889976627414468666698799605683758534796559674103950760171938250\
30140722607271300367776789327652545697499857965668977264948551267984612010579\
4793382537751318082384816311776161959319168289`403.1829736740187*I, 
   U5 -> 0.903054186677254850329555135746108964581088704766040800559587402207\
76081636943968265032813917251549993687914382437017623503297896065198611268215\
92403938561054652777309676314761122551847965077713357714362181450660536709669\
01387889511522648328688522595726524502278080191457282571967231415352161398299\
95990397940898561957020633493729270614197276340958294851384225216314796873817\
45432967206997595474044791613623914014480730287488`403.206342147586 + 
     0.4430568443141783551765991604445997160208415379880449626554251203591221\
94481014716793908480421555931337855845220957507534882432877209578348476349455\
57591493872340269857089301848521663187545089770142244662502463162407197810380\
87991126544094881241095743534316213406261779770718823838702915039899485762577\
08312533849282180260246334754614178175795055444278834314041665412782826862744\
5594182087188929650759217254061361214307164518`403.1076836980219*I, 
   U6 -> 0.796329141129447153489315908415201698292501971058156166069838463781\
87644652270148353149816631641908588146717414987875720758274061288674804269088\
76113838066679883415868158232720439546564882922859599398420595103629973654695\
19215937495815801140548025361037311985636277936045390269488073973889706823670\
33993858673492108607489075218932566320568837985639534621913441500069679094516\
42494749300277054346254611436139947022778161402118`403.0084030079771 + 
     4.1389890068770304884124104154702446368671643100228858682952353127307682\
86725282914766433745598961925398675889314612348418291367334792823842772931866\
35427448853705362996753357335732451951863218671531640812697946018714164399350\
88543861140100591730803613375678148994537731835515751535095120728666621609431\
47230117115196937851342956211039048048585014654620529154388761274268266338717\
7196158939891385510022726078268341773638675075`403.216764653869*I, 
   U7 -> 11.62307530691506236773632222302646468924616575804119705128147517568\
54819233900558309803335507776595079045567375660858661469306105196876935806049\
20043771732944783895972344828717995506374884303890250156472833159339317170986\
77396658269229279929074049295571663253369888704397141836317012203758116633238\
38115771885377754603112685148597401865501089138653084782936482099213818049800\
172415190592463382799302338219536211677190445349409`402.2070221950845 - 
     9.3969843517109729191348976534528667995826859536898189555988694248080168\
70410519694202281459066100517334606207694410929163166792194774647465885197943\
95219707614485621961532008730267487554654610940834289273821600863083295994315\
82819220664646707790850002235193755955705274284441247233321249494311210558608\
63104694688102456277756336025656203010930535529049704317047965008206028135293\
9510698763059596460902680473962215701734950341`402.15317622968587*I, 
   U8 -> -43.0041269584975701155930610192023860615635250590220960960281204897\
54983307563016439223477446814640444786821659448504996594876442021549720211128\
79769583122725324080523867726797800163838003914092375720109831226641281473226\
39483699165498103942088435003016109444910736192691075056049749218303233782308\
46984532950374153352556278729385777257198802208852755903904002022149491794442\
3472522045203608413020699198589990440320133294920335`403.2171025476094 + 
     7.8632182040605563460736671897154465394960080027875993933646034863059542\
42584387674071896561597969620933322000721574489060262230225924663480838030987\
55514655906446247120763405465040352829933146014105181615785904359913643501188\
06030549525559288838245892162794575895115901721853489984527847500730204746916\
50513598894716990472763755738214678360985352432361904634600397704120035227730\
0001176552423530946203635825364257960719924095`402.9966779416152*I, 
   U9 -> -0.24654178267077698576596096477149234410216034897250007319915444509\
42267899936951804311776206239454827099147912478627303993881400466072489288375\
69216806223446689086599670278742405848702884930571408035233824244483864647534\
43960968367095878223954395157147336287486576542902676657297587187232046057376\
62028661257726186288838981395416602127710489258017438513445841959437210267832\
092072638032360603898767768950228271946865324119492`403.1340695810318 + 
     0.3878177470783730426925986077243164060913341467620477703740355949328668\
52916329343701678081543077341829244860774937591701986966267201116676750501120\
19387873760080045789324908437302453623293845887432239123696127098400822241108\
47860072859065936939721610328662875456111984075208168788720802669412052541486\
92192062882560207375476398483136622382973378126093850682820102955766987182614\
2548178500241767193026656368532523725252563203`403.2013603149511*I}, 
  {U0 -> -6.40867719638506988762330677604403438889308185866260051449871522594\
58633406266015029268251211369361799104743336269866291309751538047026940282943\
42573982810735761829256561362954164396428727647631085217904469311736191491903\
20408859388848425715362041987860170159465016415637000519572736901600398678320\
16445356758587705070250406642893578213102955557128343859677511478764235928811\
229037107422783765088447184879489390751011368128885`410.36313722259916 - 
     9.6510037382546776628213924679177333461182296889985968798924644192193202\
17120400704881141601712801227858754643177546459034246219320836024743351160276\
53944617737031663866285534106192468042828775527852835844965202271178989589802\
83093274664594081473829042780926631004845998529145926105548062331664010341317\
02395873648285452156783484431531091155770719959139995076024553850838922854177\
3357067419876793848845542150907483467174365807`410.5331738693716*I, 
   U1 -> -1.32690582064078757310200391334062810282168856126663717776442284084\
80188107598323498192119216417396035624022987344774531203930672942253412371419\
32488728337214058254821573353082022116363655706017891536530863657617776893185\
40831920653438652995764271402357384336496415122803970286273066037003411476604\
83619691230511735285741456468805494250669359369038720126095879116176905241765\
82453079134769247520639531060649763010169155084563`410.77960411202235 + 
     2.3449993771149644758325781909160176649969709778629666519418594644813354\
61885071062188563309390975456586789247190050735290664687043138368528426981046\
76320818524105627043711991019849564389583058033878111740423765570337386063869\
35099894169762331626963844024354148576615594190751021019432404481293402043302\
43377096525277492617021509017216671003004654786050984076883075984387985908744\
3653314035592574286342732450242172664477124165`410.8209563608033*I, 
   U2 -> 1.`498.61306921246666, U3 -> 7.1129098119048169855946959280045335773\
58181368171943634016910237498180755392999379627802966957769951411061282983933\
62840702079960470830617271622546869450021490774394696211506639594182225049642\
60434910096464475957053410873791633438111319545461707033208090639177075065824\
83297539155471410164523561148550667439187699054501115235006037117317683537889\
53213338412568051601409264451939447637730078196828767741935173647362225524007\
7`410.7969696251999 - 8.24063951749349177202370982379212716754753268264406521\
34714168852471581734221200888817918439643117525250974285652792608040714024995\
01638591106187811416717425262413155409779697060304327739182114820556584881597\
26891390343146511875077574766952347669674154660717332743396593625522203357553\
53687437824261636323310151606124145205854372403886076029845850291737789410885\
328593171253963417082128336400990291512932059782100325280936915`410.816407909\
04976*I, U4 -> 2.920319440349206681835159619111985546920058410564978950383652\
36629307380811966191970950437615064453049243757099436129142065026052014326116\
57888543380973350866090235330120017954860465933922902682447751939586667262417\
90930052410700692018403921094779301634121810787769283615863580189021477590022\
80720927311797683836340408052835972379742129877394792970055770337033828009389\
17370896720577286519297471211684486888139372640302234774`410.8278667776468 + 
     0.3506397386341138810344884834809706049364197360185880628790454278438121\
11189625609907452423262430233495795941633371378108886027576845478318112837428\
52954386849385220265876986058572805984973409945389693423608066243702269744923\
87395937297555251162566855097386203579573142517316872360941171469031297917631\
88814138071128245213744441831986072658180941337348667408735861075930123032617\
1115896958463599231978254621666540411894496357`410.6265541539946*I, 
   U5 -> -4.89893619023726275686426798199478953166273431416201037177538917127\
64052801595982896597062364508921731742486010014226221203502364675606259858085\
97131798339076465901819363572639618754188122967481731145595606932464598325262\
42920064583546432937710638656101206528477183866718536786148735131679971067018\
71258152315438302964091871221413911873755915660488344832214085296229668721469\
401238508773828244243113950820118742452957948817692`410.8261580631066 + 
     0.9242664238335064749095009421715042537640771553482628412657906483891358\
07636845544667288007613138071787999643702582679335500624201371907241175081745\
68869112788794918134214944502803060956943358113507927907587690718534778141875\
67294965444575076420572803040063295582983007736282709587951708483460426447734\
98874610817160680161241979237335753772098520723782059570156087135037037224858\
3405146217332089439359259311715228842826475692`410.7536402543748*I, 
   U6 -> -3.26994937144631937188141499528534835131935748033363562883211201410\
58225739420222379723728000246061072026726339655797821670660990268570143716970\
58734988103668682219024415681779509232256878475136575534024110744208871319917\
45099381658802807168510521273842337205881546677463825357485441611974192037658\
07026831360557791438858750018950729217380124628984103039920480000551645412383\
375244758697622565672795897190598020305342643175236`410.8093715644254 - 
     4.3465890760420492675746260378762599806120402422966101558306249966808611\
33868997515664487654143766595105974232937872193862532986674692795709188590598\
17568287051423930604138754341809833523822334094440285556712230483257485667651\
40810546061620696691242388612125347440923329356489586385464642058700673781275\
25741407589372695565355143597815383731905665535626513171397988353510538862200\
8977256940261740109052907082415263328373153434`410.8089576608282*I, 
   U7 -> -10.9364505441922001305518821577742176486205711897748051177178419471\
21478594487824215449530272358842358613885846914794050361711712095174520589932\
58658519446536102747909199267213382047663684052048524368469981415293275324963\
22530236826437786825169409768824715579373320933346129623483164970860464248203\
37509228255681052779690243644599953061312541186743631896634825344572352319978\
6043308286568228546808743573407361924485149723215804`410.3603744919544 - 
     1.7336706315314443312876916020492660023004656223076300945773767449025915\
45209558306690869544076995292712380998158114471740693531289978851232481277827\
44225957348932558353871713861201454706634438417388871067520508446214130834922\
01906962124059761667010414594318188202449281350073899062939967758273702815567\
82855773726432416422557019582359961372874623046501234606364314866368511735309\
4492541291942749996542356004410750657346247861`409.6019092589886*I, 
   U8 -> -5.68900055432223209401378871172637418927673695321291990909193503091\
19826792729586170725199599659618458839015032007762913058320608893859944414431\
52803745346093070863771364401958729732727204847975306764623081707538139041863\
62314389361615186651527742774562053260812807828201080869969681315195551259636\
01982611506706248859857686057803784006999824679062147536791488987342983112441\
711875568373249697123263051495930660161361629219102`410.82752403133566 + 
     0.8079063616396524107326144979995442454631985655818663786875244034989148\
13599485111816851342264483483607903768419231062352358784052235971834265252142\
07826867773306849419664880436508247814996804154191743860400759683455735616746\
23745451629777417942846836605998292815101981412688908607883238252483440992107\
63321709039258714460909018691976413981206199662405566216862383946179610853576\
3288699934922194769842007473257814594803859544`410.72791204574213*I, 
   U9 -> 3.402994202353457952717476750275637193051543555200841730183772090921\
19623471242339435901269603517905433459797249499911802351738023525774438498880\
38509988699763543692468296674544678015376973450031078914571576066569446198735\
84195956439441141516173526958047844982152138621496697466774840382653841016078\
77899587994954082292966122571794685069659883206403473775212448910217972158637\
26860825156282773323533186063994627055912892557542`410.79663721326546 + 
     7.4601996512404340870977519632721835826766587090646795638255129649336407\
62073089199387383872906193567946586696590719429289651784825741432145751068429\
78886879526795204492630521599557577122788556264911368416014700280024776978516\
38145374901077132219291651875358805296586505291767653862510081466179515862526\
37387524974584511439370677958594577214961558740310471503760519388304503084787\
0863030039183508409959025193486182758560620924`410.8179102250112*I}, 
  {U0 -> -0.52755393981422869729091905939665400289456267590502603013949149184\
34773466196276091642088686999023935866402748490168327048269304969004726363627\
32558852123501577796482879607851531112913448260554142536217325660749161560078\
31197005955069474424248487267459518004731002202599953007343622486111028718311\
88154536119544912161386063409513246575387998216438763762170832261875192802107\
263812708400505748450271955610656962114104108250897`398.73773840274896 + 
     5.1085448190541832460485161064524106144493350480336691541980318138856255\
85580760732230810227157436698217709275385435761355077792516970879273376830575\
22261914165741717746833575219374435277234545098429530519854291698432326684166\
34686718259504326047990769420130523049052654474714991077889744817514339420579\
10559874006470562430474419055279900739401017341767897247993472470774531975865\
4605500431312441869321454489692878924809289737`399.7289910441358*I, 
   U1 -> 2.396227705719293410057819355971018848990951810862003671470872511715\
99766370708974345747199306691330039472460420778051437572382368055769685124229\
10063461321307585679131884145986157661088509076817226173846078247497094580980\
23157704732453743933101652785099543572939273318966828700685764897718149371740\
36122968453503891029438935999222744849552940396643164378496724874163578787746\
8122646052229842352225400376679319855930204711961`399.9203650040131 + 
     2.1794494182301205330299395577882989837051387710093714221647037988019269\
17121375945562039408179861675201168494629059523477290979250735261517213854486\
04429474858340166310318929235228294728636921992915169684299450016734949780869\
96658818003045888939458689806608931127351114597876787943059655204820062936740\
10789980466491996496232896244767309820781829848424479208385494832808602905692\
8038185073180540474325673638715028046635660828`399.9090114498304*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -2.18494473091760720105660090519408157291615611428573762758044604451\
42953578114635560958816185916191010852229387779498033146436958223453838872405\
56260920671363663601071945744540383932710073328480878391019252592927614653761\
68284334735739534869677552119976634024435405901796203417568290383179448321793\
73185602607828955278619373865026360991168162425454983509468104352270670472624\
515431156448518272634943295343142198708190732225648`399.9196886624594 - 
     2.1413568750539117283037808329694118273643703943370096937702365245901674\
09869633837557200334405068608092686055362892936873540632382580178155829115397\
70983441469584452825079702532599229944639777964054627838584740505329146006658\
37508148177455742925908621074343727466700415995156226282275564941374249008385\
93342159130724048757943152744621928880391535480069134756400991621904432634508\
1837467068381048076625486625093296804790415692`399.9104934703654*I, 
   U4 -> 2.411203774762853618678273883777640421004428927245036018078104706855\
21518691654074273932932046871350363886578467647963140963221377356357670300186\
01677888544410179953059053094840109503777785513496998492938037237725112231661\
51387321223535604558209019532581625509439315010316095640299318685215919284282\
88370817049260794676873039295995712119330331401443174807567850144269190489368\
81323941224182542622189353795003500738025055535743`399.928432582934 - 
     0.1851757105421567530423421898602813264180809497684305710387004905260390\
47734290468275282191751306426261987870446957921304466259109902113396884124621\
83262241456324774049635386563541089693337608218865175757323247028526944230474\
75274645725749133878299416906370092111218660272603208929389308258929323114624\
53005490223076937199591526629950593615305105940450477464510536802666099726513\
6370169956746803172708649300528605964235191508`399.8022617601471*I, 
   U5 -> -1.14577305567980232162078048573565589523449411860737109530580673701\
91897281765271041765246024223356164633083312654617732498458717453188970634557\
15386793746405750375629218339852644370383937920010950696062217190780493926884\
52656071765675065960153537804765413978015550120412786597525221438093160723824\
25335142498418759374511027014338855181948330728780271332360832825696066735159\
135460603711512276226067282927939067740304752797316`399.928487853336 - 
     0.0815174083487651898094251865902243584307299136184858571474178875447447\
83413979168921223552232844318676810511515650863117591857089109246505686936488\
00582058048015595710399794710422841971712907140985471533208072011563968121987\
94265054579173887989281225570917693094416846523843682642267204704644640633097\
29200130339158888941728522525289781339165998312571908326796474049417348385810\
854490385867465141141961617225819214601042166`399.71646521017914*I, 
   U6 -> 0.963281842038515563183745506246240263620423891246090841112062091730\
48270568765722281762280946593226170189049052867109064648879833418510917633293\
36652814669505406539520132277000461750386458442555297625748936670265716078088\
21772489273110428366258748515938788185542106181671480272246384916756188665850\
23179139774421910910463367191387844593864480205805440373102738903045125484330\
79197708748148085773974142338990189520454767419881`399.9264070755779 + 
     0.2739754650885191253769857446475144707359619912032885572356018276526828\
24121139516374562219800209253495058114006383691618895140201872285933502186655\
14173120586379838071425923676495183078502598374004580733164682923339603650311\
39059608837026525279963361605119976581190941267830075969029257818458059149373\
86650363456497000403832230300655298451861782727591663148494872290882916613369\
7481752113028252881042488669475651275148424326`399.8660188087646*I, 
   U7 -> -4.93381418090256537669379647571190871899948361096296803854253088401\
86098519080086486015506009805445783917632416464780074360482038868902291954839\
13896684041457908586144111791686210683341051578887374430106342842236138354479\
38490547898596161370647302644148954300858606044961461635938968645749601352191\
99650713152243927339070872514738437814059461959779140312763783201777994626888\
673347043132946219194896987968076889759168653676903`399.3852593178094 + 
     1.2530256285821252066052245784002333577172810296033848518675950550553239\
41325256540649956654427227292069837066851999358935542746999844972540070748120\
46926745126797250612441153299985914765439717122049064758673777565156661670352\
35281134887151566019488970304838294967277071086115921810904317053203675021804\
86883959038434701354284109023571876841047008081251985884144930506587285323951\
6130986926796747962979718955417263677248958043`398.71955923547415*I, 
   U8 -> 0.393557477170382992664134416287645058434809084298750617316187274925\
86030568000927594734747292849692496280496415534374286880055207867958242085018\
70550770323999406934557062059594057683328486740053750874671038392671929409080\
55467697532905062096645028095397894565118875270761103533652714561541161795394\
67191850983799632274445700362196118109771627494657165493996080772685999389080\
47451571119100327519357849486219169251955860225536`399.6871667701007 + 
     8.6706441617154968796771256949296492983179057205693665250355517159710251\
73039660241852803495086036406083608355369239867060972210124978836813197967637\
43357109303049432007815138860798205844352272391570749192496777507054885803311\
59556151956595448517835436977133241192305364622258605311608964992045748602303\
68890401721284279325269508433688427789259765044788319109850088946323270917164\
4464934409422163114853557667174215276928932728`399.9287398212922*I, 
   U9 -> 0.437489869684404152553863496911739168627848262776266647021464404728\
27505802118094048534674395651512092275477283326629413456674791624367909473240\
81311636079890721118181284109736585204977418875904583828301424150831660550354\
33706566380737045949674672524027766217991466070428170613312392847142899877108\
97490390663439770982335167763342591306064289700123495721195001388149528601460\
560714383657065591108410429546543069695859496236`399.84588637676677 - 
     2.0703915360055310235466893240266070616342703873517588435637353723301091\
02737749686675166736380631104093709049553539677553165842326576200871881402295\
58079305779883497390455310702491280796581891525388374592374992561913473541240\
50007074948065905265705768049921874448581153173422485421630214433134328461255\
96735590732389528738609540693450878226614773712266791862610109194853125862084\
1268516700555974033823334544926007635584539218`399.9271192550827*I}}, 
 {{U0 -> 0.723029463068679491711598881225669464466661841901394626685234063552\
54439503790379185728086341991587909431014216259367767647746375924158437885119\
82037993133925504276849007173797016159762811727631333097535402795514645218961\
73779858501749775045978806226820454736211263318576572646391393518398258687602\
13966317946345954256185567888906842701852705914873974831051277311215587834050\
82258447804052647844341526749816696150501838904324`403.6782544564256 + 
     0.0677651795688279841913401439551164164640402906546289927572217179432587\
30898201501457304406073815608956227794868505282863040107124788421704085146844\
52695994235426354205984714643151258454992900842385550166099570193514358987599\
47167160886409759688874143102002763331112795944024229410444846364943349726746\
01114037158248488097731078405478982765444087683971828648009311313167616607948\
2999507796373292035453199248967425509103961159`402.67677103999534*I, 
   U1 -> 0.048477833060738812879705367378293383647754045718057137395080172407\
28626606844903898601656010721267466630342436287738097181592237546108640894286\
88226583647001689290203022486672988207008127853520269946515819068985038559331\
87752963551119932794696333249031185976972967776055162423599754301193745757229\
67375531036070614042256513119294737256996160190615407767259439008178758696075\
86684349332484091951762675539746489192924992508912`403.5816586006714 - 
     0.1060693682566410485138131458283516793002916603974579668288691021095908\
67406200681601153859004985664122801428944480500919609986619795377945959941719\
95596534197225929552723242732411355679594620210297996711859049012742861127058\
29772963530589362255828743909252589396298325179835857834399436295368962823555\
13276551314593128000223485528747486746448907764957088830140216826744105281450\
5013347300315707109513819099524887070575588852`403.71525894522114*I, 
   U2 -> 1.`498.61306921246666, U3 -> 0.3153105311307303406509245572717666062\
37030597048847321282715409410882760537288568872908234968798548514655205189941\
40467273524559982698394817303189079239432903880489466655011137488394916384405\
16181830199617471026371178091999440569111486085535905121036341284536355424674\
94664700510982848737910740445927686232843030291116741485711683026877228724126\
51402844984183676637061779459723406642053278264729220100729066393252153246416\
65`403.6782174674127 + 0.3869061368163391847347189729735287253555974734161941\
28707689867792576175359496578738413677983422740479733642070561676116151579266\
55654840925079647513533670919536494100415299609876570262367475401974724704988\
01336131978703583382188617193495712822354994896763997637026402852117517751796\
62348796673080801997994842504758291867572456449868766349159849754448444228864\
3274018157056987824881479845397899098718237413991862290758355029`403.69710951\
774704*I, U4 -> 0.11096490816794464333249173968128281823177097975439896507512\
75270107600939039817796427637674014347740286316867435787939364117020820674802\
98931849351866376432371682253529865144370683044877991335231184457616907674389\
00403694904650556490997579212099943127140691799931621265466675365762817002730\
91298885977707507319762571930237246595535411643508264207036691332602505466143\
297391915286039858064099072778345027633737149176457271882`403.7363533542823 + 
     0.0052151626172166290657107365362088593196269910026558358168129877766648\
42775168500421382928589808773750074890138880283413841034611402883185509118183\
65832538742569403497303313562199393389612492677243169019317802234620186906680\
82970665277798130275634857321072086747009901709241741827173186508712117769838\
49749841261575645386830234910150029102098835083039826553090707062262541808382\
3905266648726578345571243515997489271498557986`402.953736511446*I, 
   U5 -> -1.58916456787397576645445602179612623328830639583533238604858495749\
92899053453663986401984411831692270626717313667792265334215790906985590397167\
99548523134261930749675748575201435376058964761994282563683336457606963103987\
50365563917823791378473924913036154848079153026546837063073977477542746601551\
33702253308601409124134922376381802153568840809228872038280190507169526017280\
170241564629803951874154613258363319944364581893442`403.68389268201366 + 
     1.5165092910027093428385033064332953597392341595047040471505811073177712\
78951550467391912123321203470015977818523354918771848345889536138326622683962\
47259318530129244431372729111887486720700112390947263544468679491321407082687\
15607440840773608225654404498067586186957108932334823746343982466898605664658\
41612350160580622590347793900024870844567529512977275321743265253190919583931\
1412470054292818899420964610719374410743191361`403.6865578327093*I, 
   U6 -> -0.76914233605239659069079228897518310639256775809676756349001745718\
84618631308489400497923342308531862879977875149244074198746885625219309722655\
29254520436442882728469067584124251215117433013039015193295889314609045768506\
85669361291039939116110010617702065821486501740203643913729893609761019883332\
76109192363299623536307434753038776180396923369020315893771177122207753873718\
310655004512319140170300462621847815751739527873357`403.55124850823603 - 
     2.1803617412216423831548409627147586901769698222232309787744226035489934\
82324737417664433285984052553536190645717274198184135770264254727156599894028\
61721479687564885393693861507668166783853155790984466213573437648435294016822\
67048409369301744943542066821822135851010230247309229829192013344852522337565\
59435116553865030351204353403149293203692978240552796094677561789238329196049\
7246623116263184520845477855151331199204774608`403.7205272153048*I, 
   U7 -> 21.12644305661863902933812671500775912352254554305433198752283075322\
29006547618629933206661595692418273367774463060231555040465929605684411527987\
59469334629426533745664752057419460400287936377696181038934490541061714691070\
70480139710087297033284885545603557966277293011610114923825061667415021512916\
75077147356339994222088320013243682053558945529704209854929182840271244363546\
734038860527937065324956950802019781027948284549927`403.36203964660973 - 
     19.229412063412301383959823490674070564880942217226429610988803699979733\
32996633908638029328985017472688324267524609326876428825779704718001903743253\
54672158136449633852476462180952089013040791268463344868135934689724340832153\
29872981445269032751781715157058717871908836455428060032244896757443339794207\
31894545572733981072305095273180414537205242504341907234937928167313371761586\
86726376934868019685310118091259688516086902162`403.26007936606237*I, 
   U8 -> 0.051059625614911543316980809459212143791185591614396879157365638673\
13758219762900959984294527908270086373486065257089015423446303396328617462688\
41347851589018363817748838530716749951153847553023792290022788092493471504657\
22482807138125443445983008351021819890828951681080257458333340827383475412652\
66218088262879409918283515327797005177639325113693032882262996864743393666831\
81682443125519357607495892942693418806205951632249`403.73806707154 - 
     0.0007430692707781236049337304588196360441838244503793126828743567930191\
96560642858335411001858470118812340508386869218893986633130650394696709143897\
77478652859529003709182554641516270368263688717697046355465885921876290353138\
39468612362784284320187020079447841866721190733145313301501544538673878195748\
46835559005114640146317470602104293523806247008985922980338991077217605439320\
257164208937517351776497379281983077925585394`402.4927109133653*I, 
   U9 -> 1.509258517289260439911507131781039327757898172488262784380016499362\
42566712081742755312225116957074559403826751640898734828879870590147422740436\
98821563447888586134361339676897988764551702808766317447125470673739369775462\
07929430769718223426119449694832077165525718275123134791012210300573584100593\
37990013349366463899153477612004195984280254968229501085577505751455998006540\
5056072937147462590192008027856869126446611313075`403.5508681265029 + 
     4.2867831686242480531331277184161357324206799846865511991183102640766217\
92557778943928379427820186404290661131476426442087461504147044616588959177028\
39699876153540111368754935984049111359447070827712249240936686417414672735286\
27769468528045435871167658110462912920268668767453083457254908875185723733643\
12664235936387777247060849957172285525607531679660057081189035917460985806722\
4369203173694246473582496454444870662279095357`403.72056211216074*I}, 
  {U0 -> -2.60120208378545086993077032705514068708363337740727912964703017705\
48874725703602496027648884267913842553926461106025449245739938963356609977168\
32061332777392219358754423781840612970987627368340660089382947423741055910178\
19470874680150022651504044149767821025726649287495649731512965065975456744344\
03168745792855964523504021605997887702187840585483551858340482709717512183014\
125556208096492411082967657140770787816189685662906`404.45034995422026 + 
     1.2456460355816439525910605012503779399511593146546216195233015700602637\
15145856928540085565012243768057569963003239439890009116809142091453494116386\
07949004634227590962868571660431676227522084130216280722566488379378348215662\
62095685092597350012893774554943019592722653183229166597255131187661060611339\
45269097222949791562689226296463337090276733085369250272120462906742262242853\
6760671719623746473186075248822554472375220661`404.0870705523666*I, 
   U1 -> 0.995994963972986386375459239724971967620572005896417230540221950757\
95321266201121948351248901484946496237009291996634465042425871779645051902377\
23243196169162013925292302945534720488877058167134468411877270325399450033775\
62383674739879635243115598926455479713244828997503304184805059012083877972185\
85756040211827985086944806716215402893587202210718283764368349976627461265783\
4882425059676482379930668600033608370039049454817`404.7487141786985 - 
     2.5923880344189953680791621318709148819121741112765742185415941092254552\
66888944526231556535212096351655371584221462060184188624051298191236847641566\
67788986802280600571153908826330931663357124287202327874170192271315232206260\
31601392030636555538124801178769062518379832379293389419954087664412874330467\
05184190480774483620796289160548745673790729615574483388436175006480835456753\
0803551728364202264318351358653906333577042955`404.9151612213777*I, 
   U2 -> 1.`498.61306921246666, U3 -> 3.2827276918226445042298444223122191552\
20135183614560995549434707298379636015074019442375441235045092904027355016702\
67504811378280342655755884460018761373209500635658640033493316269382463799303\
52370236651877697836024974242835337411774304043394070125768584947884456230017\
95026605197646997792384126222868101379498406829532234779196481153152510300505\
67931306637135918334964049450235962425464510348339161321220207751868757166549\
62`404.92200474816065 + 0.826802629208960523547537784936618882267145148497815\
14174277332000342833149686474193978132125047433902570515660245657907308845187\
74633630552254864284161627504097795002125973564003757685050548911147617411530\
74097836048506294318650042926517443442012244569898085010756654926459809747379\
80588139605628062027702771327139857160715354496795946472636984626940630198140\
48808221902109553225145391895779193835805609684212192925803320644`404.6622615\
175208*I, U4 -> 0.63175175692289209509581223124254312156161121781969304870159\
97654841449793810273097293535096383594419809512763005233303001392938901806939\
81775733666289260351249191964134908827714290878369894414504117352161435574528\
63812968730621449246737116184054478082019877167674590118813852099140134450049\
10025071770055640173276972438061221693928336338555723705841323032660608800303\
448652264007149714681232009088395520875733549751669617237`404.656556748699 - 
     2.5715881307471280783361397526755358540990319634759145783565435856804860\
76536247684865687751817284384629024195045752369797408330907738268016637221627\
08272620333763231080707634030850545805056338195325893889762563755037267013564\
37437852715559409062078451995153910906499813911808063561504935448648613252617\
32623338713634359400400876237713967127182328075038655645759419140916655624070\
9876589007347198253009891500607967996858604968`404.9223279549098*I, 
   U5 -> -1.47227654053123874943474443106988505348368950250495288278184528451\
93883291331218636744401692439998424865435588560927175965481775164383086120251\
72065537028676880522530661141163348612254324644261449175028183377519723190443\
84603872756167254012763718030124843458210783269580981526873316162943747405902\
91930480989805625804052689775066182864281789580012824935979797186186396766403\
51065853156173226687880892641757179088994015822449`404.92768455692277 + 
     0.2114261879729205468639221471653969297811285148255376731912383687981771\
33856815575141261346312618718863184913278097713805588232147018460890729590226\
29279693950077431511483576979396008369420181572371956455230486382941743986715\
86935337207997563520686154245839487650352781055604213257721853890033968238332\
75756622264946668626384820848935918429819667986121511743774103699129045274931\
9661386507739497780221582361209746039159871754`404.52354162957647*I, 
   U6 -> 2.266791167823731572749729515378342345875671681443148016553738364131\
91105647852644847267298053259162149299201216565764702617310680052052562326137\
59428349655816115439386338521846876552176298335146825127311527630002623491956\
01550100241247920632338997184031889947027727464148945111016730985809917711352\
01050434842598259443171721581370929276838564500089409928201394330879121600757\
69845744429415242141552442234737321391875957691799`404.91545468841343 + 
     0.8579397564013229268241473018624982909687005242577581259085577453759235\
26945439257484317982274693369248706766955872578263133423499930143209186018875\
32437010996264091862470236981823675073240551536198220897141425429244937675069\
80327826610156250230080888254619608171260513309910408614704588099848838746216\
31308023713786361159138742740288323823780372441348946251371081902992000083923\
1456382107713664106961507888738552439050034253`404.74597246841444*I, 
   U7 -> -1.82552131798766704233767606552736460866284636364349573764538917110\
59761295235838977301915744747746504954557602011479230585319815828296193419378\
55114759164063143453293125610604735548207968382217455753959457768029176888637\
07386498959570276801160243588065335351377383061363793677101417269889760898996\
72092374003048837563192877152566463484615360852994982513411220460291503107659\
21576858670796284164508575479568965069610690926001`403.42130702758044 + 
     5.8400170654579391926650283915553428626385456106729311749338009484243055\
55967354385639548947376856900367425237728284916062232843517821001380399571446\
06651172659384050511053145212777002766745168038180025503854598051251006503022\
77054546063231509444291186654291157707270903330824468943666865478530242460297\
38952034168741997513125201227272347692465969151590559840295396005698869881912\
5841300124925582766379425292757830294833740937`403.97011282511346*I, 
   U8 -> -7.49086974033687986599810961321253342620417080437168267061682224445\
95972356001239541571008491592587749702859157771728455918478395891386064307561\
71476667394374031451635321672764772122325212083792884216698715080795339474994\
16044344697938952649044110088516791159043430186606158229029509869947728471474\
85646918593832276552966692394551504539196215066858897035488156104545873872639\
967145008587961912656354320586882253149540839855541`404.9114851974628 - 
     3.4169584627705755359267562324835294162043178529936643201352394592061455\
85410352384183603436120905043240423265871195979534336837069593779478968929835\
05421111464246656471244311644009448710875000204841208836226739711740323132522\
94865843561610080105454556539356588516166673307654103697836490094962633362885\
74441164368061959175413489825967633967279869522750373655013446519660832331308\
5538244605543709776542824823714253916954231592`404.7784244383202*I, 
   U9 -> -1.53305136998923501368808848001648233233252100367567579576620944103\
65381624985750131166747208057844541980494724761713133677597072322535716571795\
83403243996049375338871991683989509686694474228679565713934591111865552503407\
13113795155041188085537815268567189577776487995558503246253110812297569693966\
95255501505364635017330304527663147504692657593452903923142233909949239853222\
986620308046099137049941033204314281521495933492013`404.89927003204104 + 
     1.0726087017824486679260334932782539013929182491364710162008279162238101\
64249688831708460382599140256362406240908964427578295887034421655166862257837\
62458603407129838651836368185603502559082795745882341622785832268941651232711\
30311940537852445437435494581642580553267092430762276212013561806783489973756\
89497178327152876690600676323182614523893703014467936333439631597288103245491\
2274968895939627246790091707468279045429337408`404.8521191140611*I}, 
  {U0 -> -1.25179682415439999782144385997331043008197514485069352932480577209\
89023341193826068876761450549085888660097697948638409202675817740634937660042\
09003788215094087412543290871868224672334120842902523076722294694666657850262\
18050889660295464617056936650359138875048193003948755962275913252405150315196\
91895387504449118059408994353210494242274960610134145673109190907224341737475\
126511944846131156687668323400230231556307871112963`402.77334205181205 + 
     0.3900001854048857916618062254735244000561045998958693645582746116559947\
81286525944257228096166741656135820612610268735553484833147683275607150583614\
80525486068119964469515271832248690494444005302039790831486492887659969862157\
81202795371885746708930820872981447839502509589561619958492950403025688472449\
31160979753221574610608584245339665634020339548369258876023700683195375582562\
7621707220374127106679878852270023714051781263`402.26619796797127*I, 
   U1 -> -1.33973300265166605916049786238447457690068138010250660299853782822\
88099284253752288141095482307480005784684682324736705908448753999652150507362\
94006916005794391993076175256533666425806651823667370235217395073830624634550\
54754963388557095511087890558948187434675196110695946030015234456121704299884\
62314120566767465695402954552352059450392469590272830587860307630052039635729\
530433898311887866255793820091800185622625946671963`403.10281910207334 - 
     1.3512176804070761437247708119799536844544139668639078157858362160014873\
66291294953144314656834301171790884976853822727411493119125743086526924940761\
59122518156355132851660512895407377724986525342201860174867813545906050606085\
48219498794482736883398348069678458700327717353198141833938172127883160642087\
34728743480427734288708781636011393443777791414319951435048873211707116279306\
4713075618331919199488759199863440331139617812`403.10158841797164*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -0.04625493970271952609936695669886200801545764171473504875675108002\
51304244837198277750720674141725545377566711631790389207748814425542095795939\
05274540031595334832508066126663308325090324528036007771221927519966928928512\
70024260010147073693158331674343869142842687702642652259459929985545675290871\
21150027178557796804757486669904206136841201698051647893346879121337508076167\
957113361265699516791293039629788986122225960293779`403.10224775046987 + 
     0.0339269364199108327438091395742251637852799738646307470885191698486607\
49351813816993812048724436490232275252909425642755424428104014917545690785070\
56812057757243403168705926116921407316742188465108904057004468835784591815744\
49456505049352342898619638148429291478569858637160075338886723048008957308090\
78051756446465549062825924810473924061162363512552762147474046116270050269216\
5294356277296603951972290628603379639412862347`403.1023650882694*I, 
   U4 -> 3.261225752423832578135409861993689088047980050041517597134599943141\
07131468858205956137028336227280952310463787508500501188629299442803203675283\
23162734256363243277441091842735092025033403743749359795524935159372712220312\
78164715725015381354951314043812509794116519206293041557826301704930985087064\
70010057560280132542424087507211513425497296633587105461995463614583635707978\
52098736447271617170094103297047525782817166303175`403.0981011244769 + 
     15.372369264375795702108762885596293922607627086327844798953536277291876\
90233637771398033852425413367496680389963385005323307148184267801576159143400\
87505748659414721592674491427973464028516561498740358716454053688076012726715\
05829836180529400529333611129221250968491167845346700058602578643767769216717\
38362399035424431956189181078388970969841960708035131759154941565705275723319\
20278405298038525186819237654599395050126894504`403.1035829738045*I, 
   U5 -> -9.07586474744310837055546441530554332772635266086758780869926250359\
04007438980544008727461100282573255091848403136255411575235567876582161284704\
28065449442736020085319631606675928062396381601608238466827466164335332152403\
84293936985492822723231392980539281611280438578578968382994161596839452668154\
74109603836483462285442123822056564354890967020861568615889609552817217743262\
812217349730846405562714354115845494024246733457496`403.1006280407348 + 
     12.416113885382990775185122903911933011556201943945611382011667721823600\
18733552938565404098406222088835852867604150254925506726820603910303472135657\
11839615361060972587233504896821015756410280371971267687366623746740878137089\
59280382030462718496090871561058139599600463460246009191580420170587028860841\
60284973132716118021273602103591877326639060142509921390746266722366490793688\
8633833939248129828482412971560357995822693388`403.10317465968564*I, 
   U6 -> -0.05033625914558681910441680268984515190363533189255582875851240290\
56261847622487896810861933092908750506466015502195770455361648808606604813805\
84639836741542665874382830477172645143527330140565436190939110226836529773129\
76564611306178437146848462116411071650573922310084884709705200211699641742768\
25085616423203195267329068191535605489377724231439338312323114758868567035404\
220505943911642281603691473035270448491462168884566`403.10270641818585 + 
     0.0278969953659105694760611823563653783086721135620499039683039011451860\
52190176867957263856169285387134895808723594078325000839204062071910179557728\
22398734460312825825683877086525378828030763469889407359889516744868483290731\
79779695823454750902688629974654110327426159351424942930854795301893240368576\
36767401812316972843259820809007003825925692809579664969555820629232194577078\
5059771854089844576055316589504085198536459629`403.1018014359152*I, 
   U7 -> -0.00582180452657789824385087610043825308619333657022676134992905189\
21868980883867499544557476228062018939226815277193203791993360163032509285718\
47962562696319381221583040677800351543358610643178394411470817059027078249839\
20464591981222376130854822605535794922934172461489320987636465725275326855040\
21156011970072223792633044126419973260573866206896991376929195723766500167111\
750225194086553719192249212196367799026680916748059`399.2439545267987 + 
     0.0049432845983983615945936925191915431901715308504715857498632115164812\
73690104015391289359311027888528512569030874861215403808545430527183768231789\
45704846256041471846574081530447061071328094245087265980150169644972818314557\
03608416502469857618815263149852310317375271469543004957602156073945182823950\
33238829187390839299575010116417264709611147550931867953634268963435933918071\
527365911780815777353091824548030927013808347`399.0437448233172*I, 
   U8 -> 18.11166325324718170066485016957086080688526892648611869855137392808\
42115865921251412358297209838224905929409550147711118609220376053206092197340\
48794100984510866998926787495452934978292212768425982010486287052816229887909\
74342030957242156451269750273048512636240470393828269682761729062551073549751\
79769454959797511747282806694545533505248369002515954425378133790497077531007\
125947935624247604368216742311380644433216656515228`403.10062185883595 - 
     24.821362569285479113163362779424847702058304216981829950467049865620595\
42726559627837190402449207677856368229154448031681426110439866802910732392767\
86237330802322103481270771896966706118054023814096332132229748410654777481036\
97443985247207892740456242289131184999682833818724273970613125638578034983991\
67506507575892498517392555934699819804457226815015419095078102630422959644716\
82112221829371361063696020747450868380258144288`403.1031763180406*I, 
   U9 -> -4.24278941445290779386600797932343432158737823430642218783485320760\
36688454275293023479293595264894187159952124886829340656053181142642308709745\
69113921080226819106189092612132599162420416115880916114828495388416532223514\
24639428015036003917701460687984215520020563011988497982499843424103593256991\
37179861999252582404388563624363164401705410720883475041704162277462127975165\
548912876957286208751136272860006607611878078999627`402.86109162638144 - 
     717.38228118216236960837460151515841516588116069417162557435574389558080\
21017612232373949178788855282423087520295535976741587607085815515769699053238\
30966021064039643107268147061396100185911255921924683485507934975867636679149\
67489150807107265582477504534469384350776490307687512119347813409496696199349\
88656658748195370674618422842754210326528568824179070872042545759162838449294\
167614362748097771119163046503857028866863682164`403.10410471987456*I}, 
  {U0 -> 3.180564909758620662278010530012673763985995051776981742299144209506\
56975698141833440558920897218010723377363292453798570924345039515312931698643\
18008217277262327500315430358366703775398125497739562907633654564088207170490\
93040995573686701355174903999421587166783467378833499794188211673980841807244\
93162104400524390125160053273423875475363236196614541148125836007525986477210\
96370679578761995050026661294972552495917561794983`406.9597056810526 + 
     1.1102053060422644033137682154273659909214047245072979762139541798535128\
23194717240756580415444197872106374877576412892120028855970178685977158920918\
78328281393472425779913229208867043665737389606485310572909066147128875567926\
40719516930212592280563862920645263263161262070029145498711100861812458664012\
43194146208374581629340627382866469232960436530106163868075924282652044939072\
3364291142737357067197678057968132311903263206`406.5983148332375*I, 
   U1 -> -0.87703229007114775558759365477204869102206496614598273963010631673\
48313235841495104408570471297139833180615200817361365320498741171557847783335\
94138560093289860335687000063565311851629236910600610265677100714224026201737\
95154156990182910210216460863911855880404685462774638075718910620134384122164\
22869979649437763151654630902356160991933943559974333903132360142981389206203\
682804001025414963855633823545341023004975170991182`407.42757945418975 - 
     2.7027430948030134871044189772807699058182072771341954333147489991463085\
52201964676353552725803877339854502011140750193602507886709554693648693222962\
84678950630160412325918371639587922032754854438455056466542395752666849258608\
90511150121554598321378981573548844644137280752764220717645300445703723792898\
59499471241676180700972020517846342243428191923184803850543875206922576923192\
6249072826271097137828670561467744833684988283`407.45610898906654*I, 
   U2 -> 1.`498.61306921246666, U3 -> 1.1906698442952413145502311647695286901\
03409934328629642752445822163046608138327189035273129715750794385713301556294\
70159967909026257891523892303387949375817065276549709651389622880463841035225\
95042442558730211406843237249612263471290604560967445441941921539273549673480\
38593933706541513628817789377991502627473876689024661895605582887442752630570\
97941294544071635997150898020890967660452190131847725663821504863024824034255\
95`407.440308104884 - 4.14964749144062516383821740829245653420656720282676065\
46585492077686285249799447712241586435505009376164087732683355974092831824775\
65937416248963065183749893051231474461528343775862071932207619382012267746598\
00171419501779945004836111269065713992614403356787131212150544983316771742325\
34284095392763970470513722946409250274528704102679902597370075153228884964441\
431591222751457686064622574942375581531523094718609646532763597`407.455080783\
25844*I, U4 -> 1.064311239998519013565745216172780922040574514848049862667257\
69738289192002743033626029255840347454851950164222997626118916154181504628068\
02471301963346916509611750916409873105530169859077700037793672856593338043492\
90669863139228502566570434502422305760223039657588104466837702391569486430453\
12555593438247533300700259790178115885343943250472746934421506468500791520637\
74896968385022515386326281918127509030353396731482489712`407.4473706795444 + 
     1.1203847474443591618884704115597092048109213407669423574091624839862175\
61481572445515152593104839521470689782788401322051026123961077861830329342849\
28294109575176204253319550732123446511334103920311273006532597646543360973427\
43268655736980877722517943374358937295503738836678266162596605950223523539245\
51981593043020471143607335776598540003071926230111473864102116536606014918885\
3243606591196462257542678688053342085280128549`407.45293621524013*I, 
   U5 -> -1.49863314529381617998158687322130467391488430948324444967215225301\
28777306105794341968653683478558794193021105243467639317401096291033577909299\
07835683290191561165553915346938091858625848648101392770869810733457134665309\
57222693309379573039786854093245079819292290079649003428986176819366145977551\
95904290255685855755702290015725591135080789694482475862584322858661328733888\
898529169495199923943600266648820660223148110155021`407.45394266944317 - 
     0.5981262873707992715792175750970346911791309185745470983069402356020927\
63695415207535791605951521278321385660651886954957662036152827901145054915879\
92147759405094993244484988515105678436505508117945412702686782641515035371985\
32107839206609249896993001337629984181343611849015571905348973873416398253250\
01275266755258159966373984260444230979440651670077074200903608216064619054525\
5924512947574402322675933929189713724580780027`407.44514414923754*I, 
   U6 -> -3.31577164902670486877731586090191190848738645524679275578683186757\
44619459459857424339697538367436015822430782736144095386603886514188741708848\
69077495708767369029072939557052503207602302710673240693512182249612129517340\
77813905883650588755298679399072033854941158358909503671726437511982723871111\
68214801839010339262600665491362113419687088555414832466981474964808848167522\
334454995837598046857934993430961537866202896757602`407.45625430557067 + 
     0.9813354041309052604615303506710828896026248387756903841543335416569986\
40778271323321643194750017989736936460688612623971293636431638174394899719744\
63235345254758390248530103392013592235697238883220711140783529249917246911028\
23533064372617967170929124015874382048448579454389903179886718932796059102476\
71044768894884125073116097986060301860628374449524807732130711256003228575865\
3741220372064329594823543624612434011146143873`407.42475531407047*I, 
   U7 -> -3.25890120925320509766103984769598687014128112320550248062510751148\
26534280605758497546565207997056406862197442905055404303740655716214635070576\
54423318802940287257549571218904344575810592983518569694350916759720995519974\
85732083630133163790592695605634729110776125887240548729230555688272162870599\
13535971983904265357931097585202709591945776497189369298005140457434741623451\
124095650949478329521864261894960155421396541373479`406.32508235828453 - 
     3.6649982508272390966619839216042342386037239440468856405969210880305979\
29384185561839021614475851790619871663391241253561003970459258713003878715569\
41392104473107314782299093237245425563701708546643256778690575236534652857622\
15163396115702366815433846249711002052798647431615816061107754851294961935203\
14746010053502014439799615247586616584300284940038772829739552350469167187545\
1334088010181950650447456766205755291693205978`406.49629501174337*I, 
   U8 -> -8.63145884293447485605937652460636893624230948311125692129981344376\
91374510549453015647977054623085464680369462302554156424505300778282962411475\
18257530246472035256649722831438728589159844613908427118767554305428280795411\
03456222230225650590455906508502418315755178310657430017443836414181631324933\
77381902727951728980225465036223414383198577476476040831693562014390446606639\
3326572389842713233164477526376727686359246534786`407.4576437887638 - 
     0.2034885576956474787243602137525515418235182355755440330997968390204455\
95811569024330843060864235917581138782211450050242816021208711469896088308879\
06874474268922907339855905409767350796763510908157850942846018139671849601468\
92097328129896628083973829724463025800481986619897338295748127653882071030643\
50061351497238547171568318744732316464705234650313066171165894403503721656554\
7007219034463909578310628564903664952573162992`407.21500192794633*I, 
   U9 -> 2.163404034458257432045285600806468861346317860313961498073558565286\
53640577193468915110169164378660090979564417453196886948958894340380496587092\
24823652354883528499338638225316670463782230703641805358186859308655279089822\
81635247159856395281778046921793834055557747181991527975962633774835004700293\
37085576844415513862704200076884495129583798966989554770059205756274631087430\
43920688702113448401335370086499859268128386707009`407.455913963965 - 
     0.7849069473238595883837566018882764714672132279720997555722063470248260\
70837172710429842363916506197352786670245692586235881216352441971415729988724\
42262164544832238249967117997339691182910854298353522209253315381184428394370\
33112631015009137400413818390322547930445246557383731873179655561567949711781\
64814583383056346867149007185171240047452437954340785243994366550986918914570\
1968809907042779476040332441437172772095963894`407.4306937031569*I}, 
  {U0 -> 6.943639172741465720121931027603739269809794197219556923358679929517\
97985214072912917994615843660443184879419956177595449645014618936066259180357\
73105038552465422589039493745854744413412916780279066190504673138048002317551\
38418160109841718764061057937321370476509410919127844853169053826943453411517\
73000074182773401384826769471731923485693673067218364641143814682997457298219\
655419236850079101507454778914953446882070495976`406.2015548267245 - 
     0.6245595534006208449658284629581645530444776328668891268512139972257412\
45391626930640627619361860078587673008070384521066057161534485425086761113766\
99233752829420506404649575417167416934323849734917610729023586879123975542710\
69117885711487420445587794067623472303404674311193339276070550250239159540061\
74055571727324242592880751769650508151180062399997025672050968448460760851408\
8808220765228233666861338572905056619869784591`405.23323724873535*I, 
   U1 -> -4.50307111463173391908852705725517990286683018761279850559627816548\
21414685931538758588476324727639697386098246236662873038317475180204761333610\
50435850606698882775091564827019179028323825201155718194327590027269245399934\
61038519489738999146391066873352481855059760044273860366933448894949129040269\
04763622170164785367684705677645029212005464206159948669333474070672812697949\
721432767483285329897305310899350862066660831088762`406.7324319973153 - 
     5.6447216692832313878433543982323585615051029382635268553480203233005979\
77086649166224309085824411108003507016844589701528456598432617904369058973415\
99258742987984803472084343322112190816839014845261658905525163118133390543187\
23374327694764718818576879204639919504924859569473654287196611024894579887045\
53830040714241843328395548470359968711446852577679246102082938771414969212956\
0577488244450302542291656555693341469169938415`406.76903807072586*I, 
   U2 -> 1.`498.61306921246666, 
   U3 -> -2.25413070682176929445704723722291213951307674004817229202070660212\
36356121698857659699275090754966556145596091164528038260381674144910273315679\
18999945824501516804834681668554228527578704495288479411616330537399647675565\
49975458346209468912714013962140356386375699316024619446256167849697444297555\
71187458922976805846797590401477566375064436316387528709360361956884700155501\
239153673464356149075060858408335389971730339901969`406.5845591354556 - 
     10.917176429284507490807792324885456698797194753272807366102741912955656\
05597830922599287482559075328199615585688420231621031676740032898690692990324\
23779144025592753115169284993934422098944873742508014209529704395605070463041\
58719115857189238304497320673579345886090387392695474196288166004056233506622\
21805109529349105457296469181854200243391369071677403849372461225441906946311\
02700932291806488144854896416321320165758024595`406.7851166010711*I, 
   U4 -> 27.22637394892629890055656195340660110025804535936758401757743074095\
33194650644500291724149356594706034867514103357084173182121165857197402510574\
54401916169780073599124347197772725423334821054097213441689946726705511720706\
16967664649046401078267285919415207655600465693351912403102402313739906197726\
70989197132649681368510178445756880429829265213269545659917375110350012079259\
067456772820473214120180424682817531109868051613559`406.7799424632124 - 
     10.737167909015339100027827541573439564517433236825585982338863696136742\
24163020841264090587002048437689514775901240911036485173975546401117474512826\
71137166115222518479955071287534779698150641086069126236418355447669180173926\
06115590275322971234590190950219781958199689837242528634524592581288996534700\
25683936903055131057177121805269787378087783908543529798815063726328712407068\
56759494344407155287978020616903470988798548245`406.6736687829251*I, 
   U5 -> -0.87031270159215426317823652687865279825470659984804985902399565812\
43170527372760517868696419684572178749100772375727461287814983784441975329174\
88041311546626124271076880317439287535314782169186501429991053726448372749495\
04608189977731408943622850982986872471734048912515507644604243232277878840062\
58524302513467115331145118238624555939656589564128710369160897784823553527310\
587887012475095778149324050313429204252943701824914`406.7830275148033 + 
     0.2454875453649926029806021165404523509129637752813516957585706294958939\
61123492286925220738462433287295489230051596468987696765155240634893138611150\
37364887734632676699624978424907948334968549176632667009660274180052665194949\
63068783152915691248699859343544762577077789854629429975817068925972353904048\
73776759127689995700312559829665501980916677717043808748126649560957308800872\
3674088529929639894530456089913129717865262248`406.6324177986746*I, 
   U6 -> -23.0577492302205407274389140845597688766684646460273183539459799075\
86654138846133045600401047983040702183603296234975252048878592838829833601037\
01164081414294201051110865559495523005715821373123947333949649312625393150129\
32653239134794874551946118103371037961689650138030534331048959507796116826768\
14452286342334178781409377807256614223206288793836141691664720118819587045858\
8729800442683300437228978130557253484717752828923399`406.7606943150558 + 
     25.670645188245059694838053041214189887317689837858541438705023231091052\
28256053048850179846183889348721657904486886803609799161629569722814530885024\
62095021568451144387540903415729589665928528854884202044574634350298015444580\
03382338415177179236221463297456077028818045080015419751316679439956946638060\
74500838605727778649176112516710538231327566530249445451618367735874079458303\
47675328439384588037335452367098583166874925851`406.7502289648648*I, 
   U7 -> -55.0526876423028967319810111990174593774880630257291373318134920570\
24304666443426910951428660427962044914495807642711056815612508291271745098238\
75985212633475393708480153257403284696591677163837901593918166838059417208846\
17892218803368438114262210004627031825179959816210274097639359937848157149953\
47198227984143294167869407350224261623562618236827927539289258771900244421598\
5904618948321271833748598361297371600540154705400153`405.9775212283473 + 
     20.914935697057811122664290483656490908784470774406171147920136996840482\
64793674285399306549897107452055684838121186847004971253381704602398618451752\
41305525261366434707417171358962094936107658252231564107018612232411865399156\
43631280991315972884143356549366280148686351388187279746820082623383548600210\
52554119138809085854998862585039948227016355261553075892570967991862535427439\
32463442436212290358412618061874461988007230967`405.59493626961927*I, 
   U8 -> -413.731039293263190698205211811002031332477486788193956622777701673\
39625889953303420003588073224196631800254329668696360494176261258895977789904\
40721233526495690502318184432370408098007268726623871100943837988117803107799\
49207851088333557558599029329675319166677336316906924202927296836534257016213\
86986099880462537409819988911766704654938510514887469923206760034284527381066\
20623718269714903288158346293470033144141981499848705`406.77006137413576 + 
     314.21307964713440244067540279293407925592161753882804463979695307476092\
49259251632775248981530597759289195389412012040309047484138641860095756922229\
34643049318457448806802496687662477516647593740750097912873122236356637837440\
52023428539002160169441359899702954159722348327376689567683652529219658124748\
98379353549902859359671866695050446324399975014974625620140373398328483466644\
412657236627424877528480697742574965970092296349`406.72934171393564*I, 
   U9 -> 0.320240972998932576101567430745089079133486224320967225308391568489\
36395263502105559423924660816638067951043646293823875522243621906538184789593\
34331491177399830690975746018518751706394071564793530066586228002253498831552\
80591784875950823851760224573041438892052165246253519438419657823050051629654\
56090276749058503849752717224865578861302531039157678484111391971186282858632\
79297501887863742186520388418918987122987256486165`406.7758511541699 - 
     0.1743804871797578685975775981213100613164906440066827135780321173735338\
09538479835016225754995992562859946544056487380726883621551661504583996964586\
97764698299241612209173138715494675352076846555423602110983817636788499465561\
70576731055515293898010743406240911502820630709075446689650027394402814889077\
74043182412335197087649939147352970917135524755541728437754357824098362617621\
9851886367370919959853163904812648460993339581`406.70472736900217*I}, 
  {U0 -> -3.28468042320878975763878385251314550409691439053949170932830918226\
89077429746298602525611614708641357436957487775340445191346157109052194265181\
96128547141036723500406946204678105263647618070771171945427449236978275775479\
54395285967279304429861712762300574252311488672961674820625569230149946613603\
96613461344605353517711878577960908272030745528411862766267839698332976645909\
015772368803281756094422621926151561550648910255705`409.7279635929564 - 
     0.0627599850250902098167988455264973139735247263513319582917166901744944\
68516462496203490229210397565726361182395295933049798507001953590637001389555\
48802416762692420888562003648151603147761796048585011025048997539430074618815\
61715418962936581018785933023999176998914022892579030256153196515847322009728\
04891233242050832867839660176427370641244789872494990695646476021945053153798\
7859175573391950573812286730366848476227335493`407.98741882054105*I, 
   U1 -> 1.630101515296200276822557874822816801243870267919424001271563303540\
58563218132627657000258800159964615821320218219435239731716238055008727426207\
46700915172901926339991035671355383143377505106362266621616118500994014115992\
44390532047188462352839254404901068969580967438692030747837862236927301642875\
72318869764843464020786441699020354051289063237094426841240912159730671028506\
95225278277709861682270206504166906004615382347386`410.0522739814313 - 
     2.6382921065161892611270611227150852914084747597923625452278059635831695\
51810575889651199258577238239796721982442051696383791951036429585988426923001\
39619383184895942597609528442564382757391581203579825315397857873882413547153\
17993393062495712709871034435962594064895898629827035667814092728744729199751\
86612407999327773778134493553473058656231982187510461208417521433416584718597\
8213323740029946055086602188180567226403060518`410.12951731583917*I, 
   U2 -> 1.`498.61306921246666, U3 -> 2.9945074630646293628900373949179821209\
28933051023552741023631985726590308900923922916822025932252422364910994492117\
84966992757698484963699924883899978687472269530500356370158029481221778287001\
56212078991206503559767512819178213378443909799799751826001031030852254373504\
59505487107148191190637084322383961738689404146254312993574369764703298143989\
64629774614503935708554971919670075396265764963328045092381657887390519852409\
98`410.13335375532023 + 1.622806534939423027203622605806062339163936399043606\
09196768150946421081126998313483494488484148430098084360298034148708375166135\
98107741121521451666903879113528224267070017827955629864450777314720987020339\
87556492082865939059467069420154331187115487210187766625911240979413304614155\
56712958201613436143111818465794505992851682870522175797043577164675564663694\
33109025635721995988781233785061860429230641103833831225961737044`410.0335849\
388698*I, U4 -> -1.0025141604293567722007083336610715170083869714937056512003\
97066421514458604683452258172444109947510952818869146371015922117696573346111\
18204640834528116708957042209067230185174801662778853023747053297595675971663\
24529299042483039979168701876106244837073805225045971655862369021001487022583\
49669819533660513147985954401929787767249912848644410554197824368787649477827\
8592014699543009430447755709810571300505343349894528679131`410.1296472309443 \
- 0.6168269212844620582819573967177655756904925454361446000796163564056236626\
70505623996095836473198600221880802820326677991264937152905833270349692763067\
13178388415673440475636225384346521658406848945966837620794396470069806053085\
90823883404718031341008238000935549443381045007382422042873565289288802161834\
58044886875195320698032829113622116238059017898213778948694842994113802736159\
9170064864944433770499099022865880521380354`410.05170233049375*I, 
   U5 -> -0.50447864644379432385549475898143762110170948462551461023391697197\
38908298358993293424227791757724561011383345292371475570034429278656126441701\
26945436463502638946328120313350374519154547830502121105681618646503879326872\
76564485219566882119740201134343026576656497835873247024304834000418430075551\
98620515714616318008526183621952198087982223144650109839529997632791848546786\
055714974811553603788730836000871032747785218848028`410.1157710691542 - 
     0.4517689865246541040020963598326452011975978901333919839481492462753026\
17411007112005981874518676715516211221223704548445117578729563439266843995060\
31487687653732200474875285856363526768116588777544407017756666085252955730674\
18998846080095956438920823002506628683952706424794381008339975288276254557633\
44382854200359945412232551284161347610461312746155940847460390177965450025243\
8571553678224173316068590526792968905244366624`410.09673048470654*I, 
   U6 -> 1.735085591743760944645612706821550245876603021348768467327538248949\
79909606306395615444647492706005986497002342167545642458981652025058314157869\
40244489174282465314564343154316803277421048656784836520374067513408326079982\
81873948367083683605736713043658792064597587006462020807551940367755711632898\
61456538947195043492667202172125545586649055626161141595905866051875610562104\
10344296155985266927369879802769650489516803886165`410.15935981182474 + 
     0.0772137840853979648642300421202831982755231444183457225842106178917800\
47796921403122593148443589867662948342698771971279527475733096698140617537987\
85537772839452414239375721653103594271774410032295578972296409633429212665777\
35252722052833465918144698563697850142724469981594954377405919324557737271956\
11229801823450126722687502495935088824796890090485805262258131907159446939889\
8018384802526678468924497400692202645684155328`409.3495591680475*I, 
   U7 -> 1.625133258922872967688909929687323111226491560183235273891638028434\
48487151888555917757816499948217498583536955038231443792469961601778480517786\
72710637867332458741306009037780235335007313333653614262342965359403230976284\
68854082939400388267262676319296799655692995199597711378479652577742027746616\
15040325984647826873863226593833799597399040554579532134911277424141010215350\
27883539669901248390965919485240807489550500202248`409.29761599942196 + 
     0.1819449146407605087288276247291495186388335166431611625135744174200368\
51540723993957881012855791228721072896260293279915319572688007419665520509001\
09444232514895448346861320169930339266202485644266310665090937573621545749177\
58088376355146942319633909466003272581365101341637082807868413349447306822601\
23554858973414817508923287852794411449676464765874214384033332332274600800314\
8658780806484541915582484307870542242413733893`408.29416000762035*I, 
   U8 -> -2.82022905593697466498137269518023722840452650825625567408332457918\
78103679563360416245284493905706709641413362701962161601277944798345651080391\
91583561306796042152334270322883803684547835117587449274738331095358279788312\
19562391871871973633568394619125389674599101147163773317579971584146491087507\
53822804942177769364217929518878735161104507844496262448327627415185373703221\
344627850086358318987378340808658939446414583900935`409.9976439361441 + 
     6.5141559896905025301934164909260712620612654350535183372805536161710398\
30506641644669299005399182645132647707629756567593169242156109440019138247026\
44619902066102239166621735381306411667781151539002128024788467796574870687757\
77557417888318374185783975194990513143993074439298034379667062913503511384698\
61448321796463983275583101907895590854916869083955000625915356970400980075316\
4383385792960223497307789163479173981386413736`410.1389201144219*I, 
   U9 -> -1.17025546572791209880755012522555197901867945997903324229934877354\
02939018961522872827408188337926123097552050905329628866074842037735062525864\
58041662432854289354136191314273157729466653547437905411848610600106128541985\
73922492390206820943394294639787310620440538119467395945181390906336344973851\
60485645892267896626485250768799617588110761760463432064653564073370323286417\
392124642862597292887455710764329326891586430528391`409.9914632367921 - 
     2.8755731924151111458853053696670263090447419669635133964014332059092923\
23389729226508062547283139651320515259613563529011936367872527952953204868331\
37403223564960522503685710971267183798850009001488675767969120087791600347109\
73021334888105968666557437537318432078702122369141685223882985838621935337586\
72793828076399984074784794028329490206902288237928652829473084626265241711866\
4689164377093948263238094674491170275970339028`410.1402572821783*I}, 
  {U0 -> -1.84458228382256213092302060004832276681350894671537235846635098756\
61014855219714751983668925448022599720371438681666739842320994054172102169230\
48392809587238123965084414865492678730266390547793078929218406709516841917591\
42971698050910940149316191378173711326349775764065505966050151982897254255750\
62391767913428215647542434756138976509031559056468635916974866336572690757664\
262708060629179335184950056820386406677293580716493`407.0261882192971 - 
     2.9021409081013597430631786688762959115060791944833179167092578559007190\
57386401583875724504937254305633995604966005949782605275582236989245715991028\
02395486831909629162409162862492948808106186187362067383405787151996014710632\
23199136076108569310543223727214645987464131289013435948805995945244118893782\
14037667955897173005639389702842065899089164696952505427157836077562549955123\
8503858270993912072420045807286027192638264496`407.25267642145724*I, 
   U1 -> 0.773607505847881424377936047151104276759302968135174347680367190107\
94099146956003723647171241799433927485108103440442231617080619353482846667625\
01844670824158702909217445591118337845702080686905506255595136509292547474139\
79781966059964175384014346555559609326191090043582581894202397198258982026532\
42822409812819609938809707867338511523899909624081486198655250762855389961658\
49776106547419389241258223608560179572107703599821`407.24691182050753 - 
     3.4813817869544205627307097181167498661995012728155300478365564036343758\
04286118776915631745818704345519462678893639861468844461880404081150136530045\
19311757772432820752332566308330893584558124313117447549300519017555877051587\
20229037006109389124473153183695531344990862975307198279710897115348007913579\
99811231448973893096089555814882534944664233207874239049042925841860931517630\
1154997313075973243472596743168250834908324217`407.53462007815676*I, 
   U2 -> 1.`498.61306921246666, U3 -> 0.4996407475682515910673770492485049614\
66343201332370697102053391359376785964652298356182789986235888704099524236690\
71891623517716282829498649625757132050793785624623610862163423823165718914173\
42285000860813896730177856194378462356696192766893003225820834457138730525292\
50867462056389623138957301167072506174826881460181678526381846662293800955979\
83915908680041510161245876414973405151979384061137229840334291680278702312078\
62`407.51119003496785 - 0.347506068431309332320184307073965973302589685664027\
14476711085312247673290352994462877813261534777035240042792287116650909660174\
42069684042712636542812748738622434959611512154130239902656117013087448622170\
93914110876592457744556197045822215052500286528705394120287927285110337790029\
42723000827866827029341985403755803421267805444269178164707354509187656028871\
87351153939127926909152770675793853995331884292077350855350391271`407.4717547\
8413806*I, U4 -> 5.2414537465155120814840903094803594668662011132190500539411\
34745689656999755362390890741451822515078071079495502549349883574021713179531\
99858127650654025644537887854203497786018188356895534370267003450668721839851\
50988698133099995060189940395298061866303292584674328692810137476873794325830\
26461247050525589339281445165404010718508207922558099151044237576668895124001\
7957601293347466108652045923772433771529506827835322971423`407.5450726225884 \
- 0.1004453765121435979467456687109120180765755792131227412862647632467292225\
35919139070222583883332102866522204002511594249409875167006081924156074527823\
56552382931947266143129848138434926231774205187201679290346447760270000487982\
00528354263674912527663068266725172227150312767664907070130813480880712790337\
30117869065438694910340225019984089088831290943460216773254696477823206577843\
0593003827440349181738049930372175355531247`406.41928164266074*I, 
   U5 -> 3.187957043375202304159406989246313822160237313098984340481735682488\
06261755800664608488752628031000931245588547530449542502420121363491796166441\
24268296475393242790032811407357544463010242443438561837965848611062661875270\
92525534922206264526730297036451625734437843062055783664763255086740395783497\
31474254052984041657025218262668962086060285908808374686939625406748954074519\
27907162768985104806151019623569368619271440484426`407.42755525817125 + 
     6.2687971734890104277647919177515648062417989678943604082048680480863017\
04895385346442502279693747867367651581477923039162968370550876754256092435593\
74374550840866624342354499021870877285718007321872404354742349805108720048941\
49032847812383048184989420308544604699824595440159097494544165368614867359063\
78468967255116472625055568228465090745977444916645072418184492949055770229322\
8102127021101260549373699613367187996232840194`407.52029519229785*I, 
   U6 -> 0.604522451972064172533046113091907993520381378040653279424247469102\
60571766407726624576089081807429904649573545609768907623875590028508002770484\
48204711123529804358573485379039409745100771851667522205565020218704502540762\
81182800572444752567959488473571791831091609127017865109068865773858363788824\
43136732215429317938496344387865159462696367835638506292900435970365423406529\
3844769706408391924693914223578837922648036885224`407.53316990550593 - 
     0.1515970445338019711492253358999738098752580161021169857871156062666309\
33873074057344069442192159129689198599823193709343995113798033384997766570994\
15018457182237335993217687778379244400631945418696497624699966490664672108585\
25551710609151954663089434001058123997179107881307551820187418557167229891356\
40999582202749105542021081459716414131802608732648779183474322537736692786209\
5268926579904037281946933563947819243753691419`407.29083101947975*I, 
   U7 -> -0.01014771973420745276338724219797013896043418295570873941958893132\
49501495683487206633816375625215190382557777759636373810848724791177066616489\
79577013391798261629087364030502285722348297538019959179804566632793855375455\
57176897859046240781169634970158433496250310300401795871072913811575178205576\
01852054228474900125196066761911238285999910011698700783284763123607809720183\
435860415410425181290522824187654546937527679641378`403.8638463573771 + 
     0.3012836073543296420100411128634586011260798422422563856010153416272525\
03526338332466912338755285181190185949027104870598767395983591342198395766277\
63208031708513598435925152653360011024004079890068003031918324795632134947202\
71773626835884134428611944106480514042923259154085477346611231602321854381321\
16606777826743287695675075594043434755760517683883413759780965701718878268969\
4011023032989885860120379890133584754535672966`405.27130069256265*I, 
   U8 -> -6.11179918949263787360595937445649433817542625405013037606285446070\
08560623335722780652530715218857276594005981147967557105718474533129668984465\
50386090506607998436959519867726538484032937248198834790513259221262703933095\
08227483891539112398934212346731494902124493354648172673556987964506672139666\
09184001819911771492641678618330884541279568920229324641830173946013375946219\
513937274425062412444327005394001827331987035853515`407.41884603805613 - 
     12.694539814217604974283086225082796961817059882409839807143023344995327\
28555967425103803340151137155215750646457942550933036886033550476589070282440\
63174903613652059685393009974381786184457784271926126938962649367083597366934\
56107912506335162571657202331155459985995467760147433089346725507409685576850\
38734167894636982719887927054191871212814290115403146008647177074774813192774\
5316158033122064736313405007434269600616421362`407.5216305541312*I, 
   U9 -> 18.26920475574370163532092477549894416704188002458483811925134384714\
27644622465197666171443851317401485049938431954374488738555160000947497357244\
12492287736180328325731004186832930107226924958537472207642202887853080588104\
53055476791295719270571482466789549904678958747560606356315922906945290934107\
04905278570919565887706667279156141176601646583234858213079809681476617853491\
883231596758464979645101310800718667414956524328005`407.3534851887951 + 
     54.483504692664323758165330722190863247606570619856869526310214485141619\
50537595895150246419415506264241169114412614208359655220252231118671808870804\
99188554927266177910162843192789152109894440802929930830185318052765307159736\
83899390413395110151205646292031489159236270682678796275961729611009970269600\
09891446559066938180954330953544743063830837621308810952057351223689729836426\
25494711084866198639561022635628016914992537042`407.5289050231307*I}, 
  {U0 -> 3.082996291443294669317085493285033812772117492806619455575177898565\
82621353846596216936153893117113790389769624666441092046391378080882520228895\
51992202102236037279873991547009630467239463716141355752886002033065576142905\
79093139991376428186050539256784241851252968217548222114477569520715549710179\
72494448759072515888192907246047591737828098467612673814221215335132117624397\
77462356547833035941796328634863323017944784271718`404.8167323129596 + 
     6.8473145433697141174842679304440865397296064263304180356802785321634811\
94266202540437708967243915629585198326640424289097745836906696236707953954053\
16884250932160616119920491632709470971251030888425528946854568826183317004677\
00607352393292985214577861292421856059069806849765467837484432492004406041279\
57892090517747728267958130176192355093161787037951865684902342803897512457738\
6381635849877996744647694420155175833435898314`405.2008879979551*I, 
   U1 -> -1.15902182097659528893374474765591230557213568382780301176973140999\
28333402450058178112044845147289217916869122211374142200417104840732851809744\
66578214210836272941670070697756296904085207630522473419597775898409571794806\
60109710729999422990774008829744121660899650110369488801770295863657415193987\
27815100839150755866044218837143368682539438902237192167315680216522153984293\
769745431754705895508429381794480825996427045815727`405.5612026996971 - 
     6.4548641130093343602626994618824899768759191621117032918889396645560922\
72877719352135806143545763683599716104187640003550912143490890319753378453453\
17612252406135028433959146892659030567596800373682358823421769387291294616434\
11173765052286546768895809007988151852772135779915137221371513708172730291869\
81210335694616550028341981643029244073051738438660369160052484530890393626891\
1675990270254276088485780924236523834884807378`405.6558094590027*I, 
   U2 -> 1.`498.61306921246666, U3 -> 6.6118678867097693587573837926534038651\
49374246014021161200451207616607209229584577242609481062070092464543390887816\
26693361113200831699862946269597299021399988992641192187091791457188749163882\
16341654454091829335443489322620701188177453912369132042343957947498664579241\
07492041956365630523369563702883043293165634517186025305638373647221113977872\
17884026327381059079461584682371615562834306311266617309560962172490502845257\
37`405.61843540953146 - 7.938051727845939562017245185160285112043466661088981\
33998123399153754215220332288736699260395629755573564562530478029845257084773\
34376439840358372857992916942941310975202273316963826071662086041265915354893\
92208505586363123361349998954877836064238669517876020238405277910548579661948\
82715371335823645300016662752590446910391784701958324913789002613477157742652\
45606016013969984912472167679405867165853285337670999467777988378`405.6434723\
0556405*I, U4 -> 0.8240380390357247391158401163422577397353281305867931580636\
31459866181160404689206487065540955785821282121482732291469892258543035039868\
42575650003706630732748395718109928649634387765415223031270171790121168690304\
31291863723178907586265918385260963772648537926757352729404909433809067598057\
53305963108969831463067903270754955756602492589163091085528895252138825252732\
602804512618860988420614203215437782144633633884056510798`405.509788253814 - 
     3.8835291149136631298349095119585940784314736840635853337245441395428210\
20157950674337883569096104800475230220313929737739440129336490811002544522708\
17397326674496542467375995457159247658776047794218904664738799486071997652789\
61407060039464875194024626371091524745243905913701155269875381258543863400320\
49774147772132167114049076628444358751429146707486038037728951664829502715727\
9258286379994191632947569588549856362908289498`405.6551849471417*I, 
   U5 -> -2.47501197696625691974386584706084346122011162840104040003687758546\
54691131923230452955947766774100596381922631274645689704034679811764895632225\
58008748825890685204941906038200293351018494800532243901870999589193948845264\
49237370294797372480241354638268469829512924414938261912211848903139713512484\
05755808399416011331433407274275977898925807957726955484722623999110231524892\
282707330157115103168673991571061005838447526896466`405.60056716496166 + 
     4.2559363743619558114570699644020901407093432321686273338544267628503055\
56489351935244377902703225694966501828298202549710915893427340903045687901786\
07186419291778673078827281797484403181499611903222425452375105716519351411058\
89780208200648979268489946912400311306050034532350193530366329881132525137091\
33719145585869279455609302944321421552322346591233171614260369477307951140980\
0745807922870121435417436481497216014785767048`405.6481777054592*I, 
   U6 -> 3.700939215687983357591246653228936935496183181415872139870309129341\
78266143780255544489494818578894051857648067003639164344458470057236094145958\
82180136940486621273064589196444111501643041539565065428445272303517479998142\
18428943335944102667695319498755078243450995792086652564177181038690388120088\
17080523451727439568815737307499090035373504520262065735432555460282299498748\
06099258932046599041154066706293947592032071802411`405.6181387335502 - 
     4.4745099220032770555849663440180990466786069439472676786635430937275196\
99389914001243295037403527380638191413916862278704164853394569921626031321663\
05030484861780438063850036140440266271773466163651233730322581137622869707680\
13328912214302899425600884902003464384761100676549854317463239391306553033283\
56341917615366965315733723239951161349497787531589555124059723621878891462199\
8599804497508968083010330078382519504997666341`405.643580615552*I, 
   U7 -> 4.936463267054441039567734039591514862127968883820472690081004731381\
63865280714482004608518970519574887048118449366543611688268547774173166320362\
06443411807214913720320536177571272656064180020165991172897246255990965366133\
84954989057316186084652070483918374778619299624488234786093097557960263990650\
04786883758005230624554864164119157481347444969835881726150021138945037925505\
19023339974962729448308086030864322810770594903747`404.2454764169282 + 
     13.546447433937231704219559463389777048372373423870310587461214501510518\
85500989328664658927047105731442568064402088867654827416053052715223926638399\
65860226858920043246173581630984933767361992649268422994062561197699827508582\
38759862335195190021484674693764739141180350230785664214264760435768990892243\
19189699545572402427832550703630041368696385413549083865270880726954860621898\
73619464489409137061056094100099218583026700502`404.64574224325884*I, 
   U8 -> -5.92309473878661708467770769905638966387006389518313398815811099713\
89493309563040129646885338334703834270254251473505722320335803442182656466834\
53965003920983903621248296723538112210504545180469506451724308846386859664786\
19720701648912206205541249777627900136149957925392816393876388018212104951028\
59898746057297833012403634917442707530182976157352751255804164732888471769620\
150907782311323682257870805056669079780270977410169`405.63782006853023 + 
     3.9162122502477829268267604538194202530958319185255506196073064722930648\
29894253339541562495593483803613132293254177161679612477532876523944901371909\
56416470437898507152141506142231996906485710184715168760806827214292162377281\
13387006482092648888413672705306338446633918975782731682937911886422898561400\
18677168062358229556556823952414420321474319156594159298768445043750296809604\
2862830532298739152714238033855418154510547651`405.63100272687467*I, 
   U9 -> -3.15416850121667941352660457322010242488973855234333328949252181035\
31868149861463656078208478329198254525197695387663977146412631928755663391201\
90424110234889917079214789011832748262610932862231401190380977063064193684292\
99614525524960277594503102053887716358645961544498894270492247175556890191102\
22982311673139472886130887312409038347359966172130869014672247048862472612464\
466160191229460363928586546915394721126945822031108`405.5752908016137 + 
     7.8575377888832574278110950465918141585094148006015333201905812619624717\
77826054134032103281389857719364307149940488763499954418136440069023921530915\
56068213704036902522937997522809613006439512761619050116682199366946107469460\
97479925605956345150040489967193061287558485070465968208581221252324853493812\
44694365935024191221999282999086174523737442031733291388635968744252313307275\
7736316020762756258372509072279054829759803487`405.65158081276627*I}, 
  {U0 -> -9.84685584205312230521253729261335873719289367273094874862836864261\
09157385363274491185548112044492939652836526424182628258018847975668595409062\
24762281761528774407025689155911840546426780915998063724851066623685263103767\
44986874389706456672804063914307381498684694481083473430626407100133555189486\
47961438156853363799797479309275640916225222041279191167807561872286372591901\
142601542057708335550616495883857467818649780565743`404.5541460569465 + 
     28.003005680567696059704652435390363093906285988222752935876672183710800\
81765550047601793530489621003391977226113993032453272303492873886850662395602\
62214671348544926507915615256981058220265095371029255531390336335820634110605\
67616614714819076469343593004257636002605780115200977275617908789181623806255\
42925615823078624248393725249018438600531030283242744873134844863975562934977\
62415562384099335907867851243968592107274529768`404.9859719553834*I, 
   U1 -> 7.783825607710203397207769548471215647297446637541253126936436264077\
65491085139452211890667312117768822376541770885278774103570804940468152441094\
56144376434234100278057696140736566739005197206850441646523557591982828906464\
03771979922513105688612782289609418767226891178380346328801774379050426058592\
19868630782065561677049964789518562912035100132006213119492905284095764190938\
53016956042618945511909366566518006235572754754283`405.24533186834435 + 
     8.5349867578728169336863403668143366265681964566840449316411997853086325\
05517647276961722330124500559601321180383049723448047869785386155889157829567\
11509431367363029497549200432509447185166714667529156076490398555644568666417\
10146625357908211762230563281064707561818041895218330662116061444342128465635\
28435612276721772065019322352067598268528701286598917344226640724028928492681\
4441696204681806216868392121283136326506364308`405.23361848613695*I, 
   U2 -> 1.`498.61306921246666, U3 -> 23.865786987386731180665814746069683353\
82261468317113964836946230439317094561172195747310758701315089919332163865823\
49518214452759766592793440029647571663574130412015100314205211213453355488614\
01074461474521559468119091725492398117234458663519940468860163862735932786293\
61867040209230882562025872970267796167319659039919570707294646196177133463376\
58145490250016480997292436867798327641166395244630436771991850913960486649666\
336`405.25665398214585 + 17.2491004363007007343515897881778385243855220881791\
86818953737806850219838377828808863262870430603482979163923427234396743045371\
21052417677352690315848084569782490905144953558968215718272182411041618331457\
58415259502118548135534487697743461457242835716521171269968156030043158850391\
66912245103480040033435743207969828990180078226841676813418235027747715923661\
484127639968062271147888084502194415466862892744059525869557058259`405.206997\
9575569*I, U4 -> -7.839074688732171912072216795891489232600607518590476510379\
54975398579428242849593669310644031493532275240217220998873493088562538987989\
83351800757178815947407594893916088209808414640241722608741502930800371305383\
18901514962341265703956371763188937118398116123208358662092352441226452975494\
81337481034421265769088174225632586793666575418898317068912958754094586322521\
26048682455839290654581640893574250996793346529392812116917`405.2708371206039 \
- 2.1016775839205576719849320727925284929205247760932854206050273488018589692\
71228261169182999676640443136207096616389709204636803357439438941269833639559\
54390627326620226309378914151406373791423431185379868528712121652771154813131\
72661118450317478894014474476195237448146724561596844170692382598463703368315\
51378284076109726687994965133883864869135486174625413436587634434323555407947\
3347732535384012978100934401418096535960135`405.0944600773321*I, 
   U5 -> 8.090555962565582075833301537402872150256960381296095805764419013005\
52148298926283786039598997762743686460678745748073305834281030521558960957589\
07023181244135862197461945011535240865507139781268238453421130430891239920479\
14394038221133738734380769199329732531824372046931577610828597514821548513541\
50563361334046291983043733146143598646335618962523572457105885339000050473673\
80791978441020417767582428648483852054873154070811`405.2156005138679 - 
     9.9353782278511722961453376762175290125741375564983428498980448793160150\
24619810613418021788637860742647187238510624656605687091553025291297136317861\
43848923793371496203400646905329019608780903036204348206090739272166243552019\
09555947818747196616241390066882504721217073501473916470747199882779700250261\
19851274750168590368851798482686515541333215848168474773198910055547694595124\
2615007750185870606550876804798719208926108838`405.2538527914249*I, 
   U6 -> 0.352245192074589870633189675996276696256809319690475049405468242524\
24130447323624410204802958323097413059989836935379637212170093077386420593051\
00509519103182012160855419421981977071122219458893579144520485810803702078681\
08690999913132080278416325611826961359371528039995142595071039164499425512111\
02687175283704825404644230600656282329787772733046011154082436221617353415861\
10237848452749178385384397764870317871392642421577`404.44044454280834 - 
     14.015844373980668739033042213009809847917948479706092810892115387014810\
45726578828373502856696601165526104470964456679425011132920854108462034789171\
36033039211712521734830598536009505069576406810207205046090893403978285069111\
82858214461540044791814417276699008689870040997666410463224135993955035369092\
83052429176948530183144744965915837113741086536050743556472432434344496229489\
07807161023646921136717503376305870063181201041`405.2786110365961*I, 
   U7 -> 33.40843970901824973609709608705787263189779042594036882162366923679\
60557254387502309660544966211221740526006516812791374977997334481563847576078\
06072624512974804343074335534705912928763498066416106196719378681111241106230\
41693040912736612894663219494690876394647551727433902205402091807765013993134\
26548976442622860140891155228581290300520879132107504800543554593384410774771\
041754419067088496703597704775298199833101508785169`404.7646841033869 + 
     7.2719947370067458224921426045437051871554670928331441983028304883838494\
67447361254899081787250049822169721278973047534268524924041449130007143408996\
99117932380716564417893502158282847841321939237860483450911772989264979212284\
99766886532839959347938703990183540500354996388792758055329877097930312718821\
60384044105167360123325627241979601418751873792390369364056321618441287816030\
8807568684220780159223693073905920652533435749`404.0476221699414*I, 
   U8 -> 12.60039881963491452827290049129676874816613626931700583143132019693\
20253242489246654150751962886941984380351900871255821793131101056666508680117\
47146328311375144085713603969864349985102112716007025881825421284405266417242\
06943173868452748537070812407120393648870836846558711025605909102478895166852\
28666482002461938405242919899188359353951668117837504717561844720450053119609\
424500638014922257712843453212786328310299382024426`405.2202405918886 - 
     14.432220391118761726639037207358497416818941310224552230089410952679291\
01972410869949839016409369119920782946012204347057065479943754441214324085931\
40381724734415969025260035571181268033781327298671253870767877445840996902369\
17108299183488404586291193833306509612050906620493041983043511744151664007907\
04307948185217280641056834976631480042477758924038944251142186168447161353429\
05796992721521395169314742926286877216405047761`405.25206473854314*I, 
   U9 -> -1.59400561251419764393667444081737418066864466232639893097219702880\
63289340685001504807748101467029933904491367220194448639085082846703096041139\
32203057841641085520610183989120177716944528561693776785502170288328645460480\
70056063922775553027130894224808611043352094183537262747360043972687073164030\
20194265436503216390064926570268640355414647119034156995878839275499540775543\
816093240176006485070267262796679282676911836836439`404.7813513897225 + 
     23.253514349669573255344100656643246359969324435008810618738793920048303\
33963427204247210423932407858908877086966612879745547521361102747142875143972\
96009209032053768462250646440987650795617986461003863148793581468213303379885\
68304809793207719086728312853936525334541769470127627813996086701752096615389\
74421009542071343115611960768062207691579070114515172778399266003514872765195\
37120454193589731675295869727745832496904054311`405.2772116448841*I}, 
  {U0 -> 6.107587660327424950263782102309115967986602413203954575458077296277\
90248675309543418070142502120489365530800164698524780949215388760132052713343\
59253814405898221985606315036529207133294174822811544961310019473739601758425\
95431570111521596081344830228425044200992528069474488091630057260275854131610\
43832047619872589540320291945294347601210267150498232288055548302355615370385\
88697190042354362091417823594645618576322696359622`407.94185740645383 + 
     1.0991178925517653641738085876949962309297217476693685781900919176763766\
70245323406711350721236473260656019272395139321410189572222096088931820819587\
94230017341925659312434583464380292614393042010768230148389389993617876403187\
87499481660126160928568288016368455226194632672074376728845909361464030338371\
95742218600250974565224092961536102935870995033349227511042716550398549758398\
1721883478938534837716025301908447256615990726`407.30314506276807*I, 
   U1 -> -2.97616100194247682169920593494193525549474594330653545959238772057\
61473530331124473799147896252203070259897777309975282536284621775664440799313\
06255319065898512609089591627958463054219005031549688125123078120578074506214\
24482694236989191912576587211498889453800043157573108526507967645708711829250\
49324207508351942328589529128513615470464524680135302687973589188093406558983\
097655563218972677680057174945289377925808267894542`408.46885352008746 - 
     5.7757499962960558321321818660385031507129561469429544990251589065623559\
63684165522849919565533790146270622377988060450666347750931223383568026106184\
44837022722278445657193349629072894806666475490931972243839613517492194342828\
56721442091906942256106753386918493547131337538416035662539629839603893370089\
93460353520673564635986646705036355277556953127693395306192913352611247125362\
5089314115525676851626261920011452518674734244`408.522592819555*I, 
   U2 -> 1.`498.61306921246666, U3 -> 0.4442091815269615027404171408501911184\
72223781047149381469456879022055237462952348870182981874876914536491963646287\
68388116558068739417102142196800851838398998256026871231681900498683575820157\
95395968918595776772264626723486608084677433969506924201850191308101386729369\
86043017400787371170310480037773066950720961783308518796266833103151441498321\
55104468500803994724870909889561793820349491282375291976643456272086494931907\
04`408.1112114374093 - 9.8902361409932018599255551306711151875117089071884299\
87276049618309493571466425441744331221467600879286998856002055563428367529588\
24054178459918638776477347786400080801015999405813360079096240288906640851048\
50712913819112799185791311659449947070824542460095238888215590956844529695331\
72277052968632983864504068306490627391862872870332576232877045673961506469072\
618367717531815280432439875000801563221583977663831623524331227`408.531104596\
39225*I, U4 -> 22.75051096510815518492693094087764390255846387264876948902658\
28664902060657159554031111432565618765382107391974863051299790459662927321884\
56994972750795994900063886115743448642371639425648793360745979679398628682902\
93374771669281487237822176949674019864051193152928119847975274359687845070202\
64521574046637390843885025636224100490904388389086885002331035922538977207382\
698315102115006169978955284954840837537005187490197289811`408.529273385661 + 
     3.3063795540019587719381940182702841398204808575282146519032043404951461\
41813574995684282157801553970023053960982394335500810538598427124732379717546\
86167410058503370153890852520289986447581582494436341677735173866494962658924\
81891945560964738569304492913206534537725802967407949269353466305785582951584\
31773109980056484186140662747142393410407394051596653949346622727023716294256\
3701084483121207338342529110106190693803222034`408.4056377495148*I, 
   U5 -> -0.88234563877144824256767156212499738602400090737932974481346604067\
36241248612272863881270236602619328310550383109062581355555586363342305978250\
34897634593821848336369535680954864241190107603965965677338565297497653773193\
74517740695860875504133385712378950988851124793381581941340566088421583991366\
34730906403543806502508111550592906811848017874438939366291591474831619560156\
474550026957284338978045388176672982376245928441152`408.5272321628433 + 
     0.2274395060706302325019598128142464814906307053063454441782637299747651\
35569949948549331662205565102636753857586330905388675614604593629061754641486\
44743561661295155790324094838102949721285654704421299720632406277199488561667\
53130215568545995701899404725792862256396157229028563508887223398462935046765\
26935864664505787275856455264129545176140115141437642799755554570860389025992\
4939309123180479371477409868838355635745242192`408.4114254771264*I, 
   U6 -> -25.5286414061047062103409806389968333824273697529455519905840004218\
03834542381796127085492103696335574165996527744292216069755564970112719156821\
72788178449655932468489234062080538924834468933610497458760860480027643126538\
51531179081048255690668792214074560661341063880855076076706906462922065127536\
96871901716256481425277570696890675890703571912061000461146456274756354309073\
7071880029323016067758548064794518392966935708258909`408.52497247274033 + 
     9.7737225525180439691723449023452765271497276959944176661669861903209960\
68803572461506838817937530688150156106790791018968986761246647336597544264955\
91053910240806982161483699689854707030834869963561016656044360871409372095975\
98852664492495152785306129694004895979927133762180938356710608101809477257212\
11428381105696234432634698648935330808525177180523854436762566296613879370354\
9969806572285700967178119848608734467012014469`408.4480988385527*I, 
   U7 -> -46.1276480107372340460135683055623578017860008663583070897135334166\
11482101548852568267594996275891412017096524995881755192057600853712508475098\
56624109114946813241179200266952533459027223922754755103719397786864636534084\
64667094567512631901996849996426003344015262355474746319237837576348603077415\
27214088322798786129988576639109343934510420880733494726196577418219488053797\
6218845644389615880273427247880329019561005898419787`408.03773472640216 - 
     7.1555300250321668904776139815820289107103665364439900958373385350705349\
16678538029205512512891158507324866865856353251323212614730457987193709447694\
68561475104729641586952167417532150201488408830157379198541353507983486148725\
26941345840416047460044435553192397354316740496813576827332273688903208737692\
97867930129124575139362065818495268553392645022401763439805727854210859134064\
867157352256859410057737293746650557938724004`407.35898816443546*I, 
   U8 -> -362.640056740539771183305869396129741745028712875640148195752164163\
64190194936273344280442021975588355559040101098128211648250282667413078393967\
90200414060343029110372231677328705406732814968329853694384973018101556494660\
36414530498083201493340106783978606984648903718329352125341849340882978747690\
59621446016866815180282206278423086906538662658865809300324694494732421269831\
63314487773382742288945606536365866034804463797322948`408.53035050554655 - 
     31.264922814304865171766224476249851108164506068761460902361797181424684\
27852921912283589959737750298699152924688353358709278926488574107742605490895\
23166915228612605621438667011924021562485038586501196362421519369859708126166\
31553586564195851747252270765997777843716870720000410217145675191487623063606\
18407004371873186008637322464416527364889165184680893281419807398700249096118\
35662972119245920909393943228748784905626249604`408.29255204079635*I, 
   U9 -> 0.301538171190816525067006512349691473209147143817468038965296423912\
68061894497819784081828417981397043813555945165354678306427231280888779835039\
39552918621541780332548685776271067765829931732639725245962485715977405119612\
43411550207992436246224729886208156757128056114754068028499076672574671845824\
29715814786423285021071672646112250836181168990426477943294591220238465100976\
95453604631942998961663630637048346097889848293469`408.5154789505102 - 
     0.2760706724700843368613478768782083103800877691569538832008283598294686\
88492237171322431088199429873094227718555392780409081062452420739071668002742\
80240374346702712494504150025508454055872667628772173222853325036127456281827\
65759282779754609074185798926764125800103696988704080656119120577693677301132\
29644852691094846937969673002106927455232525543181031792490188269317025485716\
8282425260984394178478224874362228941193243678`408.4965883797609*I}}}


==> anc/Dependency/points_on_4H.txt <==
{{U0 -> 1.`1197.681936665037, U1 -> -164.`1197.681936665037, U2 -> 6723.9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999994291939038843884879`597.0628088745937 - 17790.0318155983071305328643274703871024757827470463950127966809036679867674004271130608817686548312377756\
9422474805694185577949497112939221048977409773784432755012150669324985182311283587284674095337643646583901963146598795869919861599461400610956117916272036471610146\
5123181424973855594139837208961324006486491788534261965611530605256722637028340090714163742230446521700421505216359802558885011429633002658423053409741068977998819\
5702261376956326367206332427981507133265200542830327467517366794048737028404454205015258218511457138283794916217214691896960995474923228852807221370955301391816458\
192404581761829171818846775`597.2911919044169*I, U3 -> 4.9733393599999965993673916513113652595139908806533876714780497847971549863471660262519962490087680301144983\
8884709864432185193826172414083917621666103348414724508932050650032365972097123743956465446425291214655316398534985606109334587900623109218356039091602486709795817\
9675314283828300888484259968110845882507600247430402612487384885065092090641408439049146887570153305946509917443226811743988637653896345359823968533167353553423670\
2731880723689054199944075402577186586526842811681397854891685118242540549042616944544155227130897204328827851345589815379165226289434781853741472149594104`558.8008\
78386676*^8 + 1.196201739280833170533090459897284600180542950124592639411189105882091318275765257504054783532594632278120217309965725739078814824774791000508819518\
1091808757157079530950367003751572444969271036279194508482332209616961427730851251872607688637666484743762821178667965791589281284419536695669432289372236607638830\
3370489751057211641090553860887343421875285125786113295996974975088269535799054024247139802683302200914696987095387080808187959295197650107475865112836860527611395\
61205813288262832244896813294742646521188278548792019303465789452442693845624875349115843314509851305907894884216`558.4486958685646*^8*I, 
   U4 -> 0.00228658536585365788716111369571422776283717383170546655311298085311530256970183208518412819728645617861736111435546601962952468589433761960570574220316\
6313143162528490105457681930695603646282755926674544163333365606417766306677227611188349529554504539515062830346365327920804562664382972198201995491275061070414108\
6589102246832361083185250042263135716737585298263616305573440737652602956666771911124691694270861765373057660473339872334633148749620683268642475378637917913760005\
2506116122190911854722441385477301884234954357512782496635813016745991407832026482554904184099810304`558.800878386676 - 
     0.002016578743189476332656765140220973573507550990950223153566647656741923081309494020063969209061678683418319300787189211789431857001203846451621656272713130\
2316052430898430468456243192606865658028672033144652180864746619847646987151750562760163497859763543084171526561183608765716305756357099210792133378646543085913484\
9876207284959052240264316721430671714684112837187147251313899597768553306790324080744207932343727922305866525060953901306821521863218661513133340395516752228102905\
642801515352474653130557227213385420832071174386981482406378595166498870970341589134995878040868`558.7177566581536*I, 
   U5 -> -3.3366585888000008133179654967314030847750280151407906317919223397372065664681082231269806925322301657315427432149771613599221880457711865758976425768801\
8631774486997389789807988731218858661541290580618575537311479552338110899752367521718782428105123306192368940730072498199832610541353486019367177339061751500199720\
1375821765549802840465889085625892801957029748661868518433156239236390295244137692425331659011503774758186162387167086340356422110197212442783014871401069822351372\
60012686665979102934982837484737940956644650594603743316991617074230171847006853676188433553`558.800878386676*^10 + 
     4.904427131051400321515563772268366892742473988955817935309062718213378414621274138235884945058012265382928858806357680928473641224493110603567178152457898833\
8376722059238411011848834184978820864380209616987940685336986466958435326185405727745036085299739692796364554177500146330178858839519978687433265735520599136569985\
0433293836839780079855006440564149291062701936405330976892787631322166214437192719193009451606298642346936703127264005275238489628901377253694554977319816321657138\
489268568253837282943120880119003760650976506941862286165730702024211290409756755216873`558.800878386676*^10*I, 
   U6 -> -1.3784200000000003887918378447440494180556047395710064587432057475511418792097089073454465680531369929313894315408028204412523345198199601866600523678768\
6032431610269529442374842511414028414914261297788695215340904297881094654409479466940133059514326762126588779574897531404291047703227374357017711964691260616464350\
3497618844574969693343913587502893653178335815223219654646271398045608477451471110833535564935237687563697710218433660233606557516109823943455947189356292067200614\
03592788515999255412831021100989800261157946814180836411680230394965766865478027803986621194393372346277678`557.6137223372998*^6 + 
     729391.3044395300208815614880140603090703743070549875487527021431054594225988593543056458703782781405316121613197080364190219316538258977092795390073633351859\
6000251897663742528429510973622964525841923902934758501079955367996655378062359358305296368351020051965909350673384533014214377264313660351677142910312462971452195\
3490434339941433885621423371452986010720537806821325377224453779820298490191430764697158092066387367614248168810431797421724689490925799256950226901732911939488827\
78259453872258094260982932668618618481801722343421733483787506588314527309974340086464280010330036125`557.4441198316543*I, 
   U7 -> 1.88484136282879893292682926829352400588227859493943257061933278500229635169931299781378159968947651887185545702983820809698853113378261458552478633442830\
3642202094257137077586555025066110235119820146040621851548430879569041138916493847897685462959014993549873484222529337875917678011003777798822007492326106536195378\
5744263647811632200183430967354727628491747357562196641589588979958306940977717972044515969445414688558568953082681890563924141531758344900048473908771605312363924\
7913170665570274518110169313199016979026995615814605993102471029812742823750041304536690270927`558.0324889436664*^13 - 
     4.825956296954561077938809119786944447430034719544539522334626218629521188409343128446716213786097514751694706513883267982419289156257986123931439011251857684\
9333529550033328385597028471679093268582395034839825276282641727531124142847508750098596060776956770115814928611504611798207394482363138858690027093222001445889093\
7461435272205437547288698591918684081842481890779863119058606817455129687823029663640254186150249649739992959720931056954083808238892987973847590085156151998020444\
47051874350921022573309044985143295220354620869257647893095684749626084583079801417405107`557.6232994313334*^12*I, 
   U8 -> -0.0000464753123140987757774807109916354020162823350668019545660337790208538914343097394244806744480085092984595156843981498231358832244178926660832599072\
4717271695463517777902381845818485137354394318351978483273683357846751175141090157464139923687323820341263073894169881225243056901727878364130361352409141339472182\
1176927034503864685320731957350792949488781154852448395251792140537606720819064208644302425860859273818118299157846694353763583136626529688195886082151938416319166\
78505721540689721528332846074010116174195703196812163605518538424970668155075977333558580352633086059`558.1310343395061 - 
     0.000024592423697432594850354160649866317032353233890002846450759442543227325796343425651438035700053732195798307724394866361428174935023048755703788322605788\
6397115552626327419590920223628255622599418268583529834298407409223650682147511490370761522180320825403637572087404355007292198877902690299511703557865187047192904\
9422443511604653624845809391685627531620333235354669806755691079227644159068789848344063877211938537636303450391010041409752384409329421142060278286673748431119954\
454293383883216428888479850371561576010660331454977500604899225043337629676025396520220841622531`557.9541916752959*I, 
   U9 -> 1.44716961864432456400350947452978231559540533979271920356965593813629868985924549004958313333900153789988142366705353501292137487244117587609136720826627\
8401963462379117650715178740431027016735990211678229400974512052785360338327888781313625978143877848156141532301066413594815440453432801802748932598227069718670517\
2132314435270865935412627035753456810321889394671091847926844338402689017089001367747179853409714486250588946360914138952049058663766044774002015003521103309501104\
5606743595171811325932886358007290467165196433202173296480093057108833501896030395753905418`542.657585346816*^-9 + 
     1.314381657683647369666480271689756313226805564154441756452532970394412960344822140472266676721471974917658678304505752082500923372728685994012779446204380704\
9424991571486313893413506747000605962255230115335766377704588315911518267813479195584028376942480701132244840553634037295860381779087887857232066817017047816791214\
9315919618946890033781288606734834298707930531454528828252201649883525556430060441778214293179111349788358011412190757071313019223344412660403558410340391957907044\
879424251176660720418349971935327114470168984996268574593855522079136977395399345611097`542.6319270174492*^-9*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> -241.`1197.681936665037, U2 -> 14520.25000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000284499`\
566.6372877959643 - 38416.97047448562152173108614678047119641939090315294723149330843121431958050952584598784480983199186203339144361956778851596998986533931547358\
1817719018134160783707883337694997164567839839783297193376591551620913861361393762240041449121920586289761408646265671589674642914169406004852274064391914547987047\
1721419382011625975863812122217321341925572876550172632542595340155480905886151729782346947071874787107327991184998151141861034896752046215065129897047655770148565\
1091654048233287344168716822257843302632028807812021337508901713511709000896804922690136666485356950847671112332068`566.8656708257876*I, 
   U3 -> 2.31921426068749989283816755838408909949988393640487030221097438399395388787338236009664830333688893453835252443346018155073847133699591491354579354854471\
6995088311681147114516261824025150399537906847491385355480398949336313161404310545144492305045696527773225055324145276752681681852713030403728165390101265677693759\
4551338294066232691477939148516591692646704214040662282650379278344896926571677778013427935671887635608163735846602049674719895686902432863984381537445651146014176\
55997405406163613106419366056546069807485171302802818650774225455305`525.8675724568087*^9 + 5.578240155321499404087686964525562304382002156641011075090207280078349\
6406899736359003609215463497969141838897808364842344395049232991806263472815781875511706846754989156357835884243031580739947718641201206127892764164093835489518606\
9186171600517100438083804320871462179338134679027295090877983552313822345676216837418124435631475039571880478173445821438951234898045414997362875516112166473730641\
2610713038859329846788868506924660529410952828384039439831135774324776316347751704381445761778760399515340081426886882154845625202909498438171783426695`525.5153899\
386974*^8*I, U4 -> 0.0015560165975103734141197483870313234336845991162663739260491742887987565313432075694004995343622389174771076097082237624257031492103776673593\
4041407660866473990807588619859494221752217170134850873346859795701239730300846428538364002912160324194908918333173286747692732156658402091890861713535217269710006\
2519754011365864106638110564030583220614331303711754024406510801869002913227611319567756539060919648827729398162076576908530706643418219974346574911852861198362978\
05224182989434858113861506290794864523717462462167131816375185436201491`525.8675724568087 - 0.001372277650967111384771922586722956089577002196816413289518882572463\
8468233299893514612972536359578325353012699078723315987931771043778078407809762319423385165299071063013316700459056329633263813344373681896920107242781399608327908\
4270547310367830603321101945858992048262396132864353127149604261000315323079964678723064316114650385423184352215920330410374061739556378208729532674370901478009942\
427928992384808922430660619050942399704670539851481228836243395787822520023499707899003758626232058794348035493020823880761773098821140311835469`525.7844507282863*
      I, U5 -> -2.2865344233778125376629190268762692348277288153252482849497708654789840887556928118284254171333604830767725941878239091754762272768210504476079917\
8176829915917995557978744626918535815338806696773065156465765188379033130599729851768690800706545535912191658546805637347401280875861675496657726767988654470219065\
9141272059085099461771244367817236245687482428261506087688630207602369768305069213273373646406601053923001225328169617604852798065696169365261832135468145759933220\
6227624838791078585178855950429783018989136845854312301190170455287056946119398`525.8675724568087*^11 + 3.360889693581202664965318955019994410148603128726352240447\
0221936645698959634949850094510766958758158319597464792485408110878108867492881225970085816391270921888485177181260194464374760135998434615708933191399939816141811\
6027054254185345875406749208567866892563630600306264926750238418600204424604658874078936504786393955585997188967743732219800372946494929223581144329904094270184198\
0680516735178526010349810738965961158302576318534705446732308354319190630871976973353894984270206901867819883104371092755771077182252644638370947942990558018305080\
9864`525.8675724568087*^11*I, U6 -> -4.3742253125000000833727949493899820877911491918080629944550537839227206550380993368501160827039795404845875476693809861942581\
1058954763696039958264740892902881821804186856979551254960439525702361685580694976370704774929992487229799748636947574545544487148848127346449791713506919249341938\
8054486458910073548678688555372789577585526073084499632491483916139903081648749964819368242811115536878717871760792974841570102448922167028867339355081049136253018\
95658341243982204923576963670688087242685028173950789442436922403070130546483586062342208722009`524.6804164074324*^6 + 
     2.314622471087758574137808193416965950575777778855282768397523606392174817918202329484460299456999221547671405062482327482293273870645699022225311487587206795\
5049467632627796610620551048800911460367484188848840033188240841471522334460993965401334482122925717206443629652428405307270190838603581234715768779923125929620401\
8731044378529851124579047118690001053284085750070435999394508026709770730429778908102785352553247855095262515490446654677545212066848595350370074988284006663134898\
242313030917623707439910166021769927746053110552105993275464605`524.5108139017871*^6*I, 
   U7 -> 1.89807763078395961488589211618257648179435049549357759891060703345431381135688612154824228057884959308519345255642169097512306858816531703053532652995035\
4618005711670138555994152186360776440681775579560529014689144887173197455316971568211245496598611295978630476139275595309834314893035747555315716239155045220501256\
4622839501239116947325542333152963839080205681723686052168858352319830838421784940171692213916773541923739982795156506395918236002982718698785367749326484560902938\
985630190914145725875323482110334139841608723107486464255308396586491052097`525.0991830137991*^14 - 4.8598464969184179076880126514209159750054695861542566363737055\
7948452765200251048811300365329122199973469742930819920762584214594392298792011347257422460352902339999566343916832341038661511416288132726852913438261383477333705\
4157252495587202515282631319278714579076479026418213381999672992781576983560065119695991266147966199765204362655189662465865579696323925168084052701863144811671190\
9633713710223620579256736161787420360692668634058296520893860541966836092534202239450604754690824731274755134696165031133451890184166234231077493325301171474155086\
63`524.6899935014661*^13*I, U8 -> -0.000021521668015357863079133709086615820529652692050206374478862014015370210880452186103592255173206355090384231605604995280616\
0323693225412550353239613063964062205478506326065273284972225898594809252995614386424056551591986980101875488854865692319693016207844130491494206945750457897220788\
6232643017928146520319728861858636712856158041402297283302560163640245499067375889782991389045349239100396479490635639647642745966163322321283913701208053038556879\
11041219639740840791255924026986716730555563844436870313134427633325341556454444774829313569116606338957312`525.1977284096387 - 
     0.000011388196273585985238997749408418987054358994821485048461387886405508507101785260168582850797294084960609887865997990031636288106188542382539113586736492\
6330687380543392826349492387879586497176663597935482909741720560118424993557784122370659708482694244024289475600533455099874187681174805126036725941451842454120660\
4637976048889912781881167749466756478486520490751788594009673721920477755830998873312256672345525563718530113771715920028868940748065786784095070441851589121484679\
76920118842980949652605233791290457186261096364418341815249830633984145489921`525.0208857454285*I, 
   U9 -> 3.10332070089396037064487829590847118386373184840082057043615081153787714349838981655829711608783561285768551345019386271946690686023187593577624412597410\
9899958782298970720868697418928004242153007973336004474190707452993566775606331386451383121487444448477708516302920716350161279550015812368229266329560667841805430\
3378242756545631205822282545413356112980233857171343086044937783379092203020025764727367151384170929204341456797708011438448610919489346850244040709291526104715658\
112352422914172337714342998488345995132466886552214`508.55406705525854*^-10 + 2.81856926417931071254215948291516049261580270948204132737449852371815156165709727200\
6124140713201605674307144794987871078038392520628642045064208244828682670663454733286154000270229164716807846523515956382879664006497962186273443129949838315494945\
3596357252251296397875487291262560432540850054630320362766671198958422179579191170181162793588844572812562964084904875851319057284674360619805300498518453754931232\
444480680423134776626693027130484192043265418737530821611365859355914823343012217652896569777963501486620542881489491463`508.5284087258917*^-10*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> 76.`1197.681936665037, U2 -> 1443.99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999999999999999999999999999999999999999999999999901384`657.856239763749 - 
     3820.464893177268812684333148255092054725614260371058060451874959086343380744529558486007328069240973728153251120790336710253657159177698148713151962690875551\
6035656537276997004807517749851860044522123102701772076662458189488937600835062793909610657856500547600609831224922477658629160437147419586169172911015012109820752\
9422115559101586964423987553405580791846828744457694953205419743529075400899827335750130322562814784408153335744488497067705138718390755541352314545560603188350673\
5025209364226745631603450801190393112247628556033340271549935425566615283721977827817719417425039551683667206508474601725081201488596203928620427160953502928257378\
54564673796911615223289053619814`658.0846227935723*I, U3 -> 2.29364960000034170433007728046091687727763069224236616837274858196197490621154186438087263250885833196\
0843661383452053988355636333424398023497498948018797261306312204582887546233328591382934072025559141154981382308500499180529454152931804455085489117135263569972023\
3167910382275574857349808230601698733894455829261881645575643324841482473009612451137624727910463958210759280438084194146565179072223310780640484678805874405223652\
5316622104990976638215244793399169504311015539372710280236422335238150574843051176558905172256509743793818253593337536456625482807432509385982221100938367342959590\
37984976829166989690341223867348472889958017264285452`624.5790910352348*^7 + 5.516751305744962616585183318358520659429529733169770209673121730204578512910838235171\
0876128813509915943454624925103601703512663018842760932817796198574152126910938560196582851766925992107251911751201115514214106723441433572429632280592164854522788\
4930497359153253530242595654571713915814702305714534720086837843171101964247662936850520786301778265925810202107450971886482646814044018490903203666777024646186268\
2658313686199670546274313543617914105670914970215050186382346038737653428710763667012046016132834943143519196013849030259964187389183103333290743357416134793964539\
465640633159061095149771446580099534052813880577726966203730239402971`624.2269085171233*^6*I, 
   U4 -> -0.0049342105263160948044374179290632839106715009747080801470533028372096902075894406386647191257767041980459682798794423624369296128118207610404196693048\
5915894764094191899165512350440601841873946494863300346180506346239159836353947596745676493566116647072196053660400164261208170032713599239421350307653060303997352\
1449576308233379125252656237297203859782492551043176121419765767059063932057308685246594847911760549059917882083893929492113581233336894232976661537361303969087650\
9690217946683957237577965518850095535545464485265824563598966862935977000306921240784757769928031945810255768136283641581375514416931494297221400735923083093467551\
808236385211875`624.5790910352347 + 0.00435156465635538955303645334896195693729969821735492944363446364587762413016254543441292926323891744224028499823253963592026\
3027384128728556163442158713092148557958818800938396422934551990074972616376005562652634637679726761413788024956286820504564900316767392487081801205351246728798562\
5457313870089245149884911722906936003354313268771373741197756959228902646073006479951370112126576066432307382199883385256832555413605547021330446618126172805251145\
9494186443775482376170431612899496060755352912733249938759976746852861782599264394225879670269652847754306509473783258796218787867067048861487154630417539489240027\
03459510196271569190474492414087966568812`624.4959693067124*I, U5 -> 7.13116511999962127770083135618771630758495887106130430876872746504912426132475473688447442811\
5532748183859736273158614292327384500950988906591300118472080233933409688883226420721690670172016157605638297553389690857069539427688614505032917235455444241636464\
2059274019053891600699638149887715622522283249381237715833349293787905460525793331529442947731863986493197585331338515631382894356094096187306416966219750810754843\
8417077208444677602610473480874691925713161370234272029636928310627726223712786861173777091352404739394899631565606478333238862922864662629852441673784521485584607\
553541404789216131231848122027437042014374919719901226143891799`624.5790910352348*^8 - 1.04818274809227292937971809898730945096720899592101286315396842898547084249\
3256892878891332289933602014765504650754321334554633262493818277980882558702345626147332886780581025044844488773523315923258381462750196810245884472766117881768447\
9622518439394609860061911113672702601168684738547948622015557443630718936096612975620919937123949623435548258330532137039424495446366052853025657006358269661937124\
5091028834093883028120194440979963351196399649954880337630502830220792799746595361103771168266264460234424727665262913299278504777501228338248169717753993033885784\
7421843293989611930521728349427257337359296714971910472511025354119981385663833192`624.5790910352348*^9*I, 
   U6 -> 137179.999999991569794488228220798133316129563098731437319424371081866027224964281215476193353898894928547131837008565502057998419168372565167922792969148\
0309178093787659536392723630052281414042836528069584602130143642887997144160787476737733552819804417055664542465616275781261982102951240746616855762674474001706498\
6102182629057511705256049349998074035753998163920952170585769783085484508840347385393051267569522402914604583661070541679454546202544806396608551164877765589895966\
5335225068536153875622399784000505014055738903302425188262568993148979708832403312656553300742421012559440687642307381383186824694655599281612798607711543468029977`\
623.3919349858584 - 72588.83297038049867838306322239578343200965708289097353231164538346791874087055389948506426236077874403669908487221613122146125517576907347573\
5702288181007416807558763682631838104652906482878272566222464952636408951824002698217949623975063169084834479984095753309814625267752223238630324667510734633488711\
5267656689396336281630031362021381925135943757350226404665290438342987344898696933264479725365534106894378808824961979974907569079090537918476995997081317246866396\
5189844112229471646669436130520802143550370741568611145598119320391688205927712814679768318544425790196805621930959053348060081483889876563470355585459508389523871\
822672948`623.2223324802131*I, U7 -> 1.8667805580802302631578947763859473524132560247187643901978038336502109238468505748034198262142163919794633637076465571734547\
3626571026546023516586558113378514369187490102900813650717386738954729176648096593440033176120151293195124851153239207339631875301694305380869649350037473355593564\
8108827034980605481341417859518946379022586610617287424039505819308661460567944199395726993533805544109934545520428644003748659286384134165638323084339646028543259\
5277973721434517893695021958961703766696862546337772469263392405466856587461325991917746152691395435603962658994219784188957080804097113099148956082207670728940775\
3775867715989679813821963141946251`623.810701592225*^11 - 4.7797133313043981144595713874021391866124859585474425835280541303781746159736575692958181319584233800940\
7070757589009488020084350416148712201809566465437257465702695562100494994344718887427888345825552094875589893354689608902821117248093042693698398795617650098440460\
8096756049556577841616421282069906518092191493202410097101097758835986949810713669310721032603783362980350735681987299356043263727456029254154128398321416189812323\
2695442442817242558687826297891388595007025896617699266817509833243555531501411125249713151138106516242677628795903047626266181678380322159565774893281669946988266\
564013891053617419036529046881570224054545541046533048`623.4015120798923*^10*I, 
   U8 -> -0.0002164127423822460700928851796498402739599582768035662793123318727056919164164293608490436542281546275405088096698770104242483942455173686392123406791\
1285544879480045099000195916461440515035775090763015925954350807498663343481410235508630678652672140637182469906497046150064290684881572243159352725319555117726121\
7355747124434917495768706884391936011458299040728168410334797253716815737506484321408776527733844150614028905983623334999773270075309290288631627822838741197381269\
9710951424331858816996850215468694077686813553819206692587439328337611858298739339578570190062081106283809624036463098285245926826373892637724090193828262231493556\
460095321374755`623.9092469880649 - 0.00011451485937781739273366024442104603482083605203171529539509343777577863258371743319818656170202834505154919972165002587739\
1737419069507981676272615662960746556327930262396267332062363538208265652155846059791350278025977820382671153534221767332222786024344242828494355904981356416867050\
0407145451734115687868679635579170242068052008722548511498284939042683268399452658024435233052615259045619625169223748904396263534444967290069187505360077920295722\
0141988629689377727191177063838322556703660608871392773638188572865184853930941666035167964578159843187072468539998379495707600881173056576072111489068763098471024\
70637894633714715622272307472170567132744`623.7324043238548*I, U9 -> 3.13790982938195819818067267592591478417545222435404330221415447904221554984619643880258059101\
4703090165436077053674086554380430423370111898746506855266063136958090918632428114202635481231206760890131054478307137581704991765833629080586697826885319709698775\
3798140339121762187972148711571779097401105093782606984800240548225878134679257964250653858334067099137189974620290300323270290830299044834118601361397211086870842\
4769845083447443101724647211105296025123307005333566839372463022861808428206870529462792985397146182789634454637083010497835734957547792012684559309539340839107256\
89802605886195011063870129129722658601889146457`610.774009785743*^-8 + 2.849984597569037182279995483039383451322592888194891419054663045508103202130357132143953006\
4627039918441650917354701824070362922668506778838102790479445284850191824480821062053035617126984530959820884970103640372370952898596830399300578053804840555809493\
6336356200217350339185157974458876028089603248139369903182078646823831595782535561991200510705020197902419161803942314761328123758088416910052288392459425505135657\
3713463880616438391911536844259994036091062746302191979826366247967727645692358817947795853759936251184783728773547935434573125581670005595301591886629389923991845\
5120278732018470778126658113819267774321787406476`610.7483514563764*^-8*I}, {U0 -> 1.`1197.681936665037, U1 -> -211.`1197.681936665037, 
   U2 -> 11130.25`577.1449826441977 - 29447.87352997665941993060874194337835326161227250344112004465461452269626975886434788011292468328902204832252305206138862139\
9423542893057354372963734584568980772566909558677002268620113247137483417060987800997136860964353432080867845876569384518284252584156504964513434293172227143851312\
7119159867700440992260968514773154733414245269420935649590544757095956264069642174533189260015450167208551306461440701723547278723632559477054374660186598879855970\
93966114017566474866522878373546286367269062454803023652568060906767962322830841959893045303787237127991524685972103925326555259727462457063613547123636`577.373365\
674021*I, U3 -> 1.3627071156874998403224379655332824529209782019596884080384100977873057528749325405045116876240687774294453655905692169798125569129144151594897059\
1398377397133191103817640648253334485208502686790147842652719415664811321021820054611478299984971787535569631330652068210697900412560848650009577042784549589394975\
6261355178361462883555823737770606643170070488675750384941736210382309175184253887375110669523768005242952819905394939919773247478100974914658547501625245889627404\
463237213884689174387834270418913270481259978495030705586449598619413965619`537.2413448838714*^9 + 3.27762194357022854331055691379321633518408658143322902773339786\
6545027860145329898294782569132126130269554391747755824981380985001672298620920386316625050156610615042905786034632538645893190519590523212274124997831174144888936\
8882823014991427742708449488150109128041304751849983532615263040442631604060502194026333911858275927199314970991184821892215599151743006497768186608646945173133251\
189136880258821669813553933923128593490978051606036269123432007725270414278501164087240235396465221876023972438740666213435788084350033163443654068659453022439`536\
.8891623657601*^8*I, U4 -> 0.00177725118483412313624811059424454213942508457276222439212812875409073022432631860057890942559961991990686523703486285971174574727387\
5610964101206543765951858854400654457315477115478480229454243697745742735332151935428477935961275696619629393039934751244757771698664784583923364891403625043159338\
9032189352169235443351760268957234963750520434109036032297677894099258161097279496232004503097400634190322437260534022493760139028823216977946399897840786628224089\
875399968672275302804423423677341056382432564474640180123924425065156437227875557873991763931173634`537.2413448838714 - 
     0.001567388217455326418588739947636490536646679400491623581772041007134099570051057058602138490157711959973086225022176140892783347570207952004323514962993015\
9098883868478900035555002862324979597877751088645632568807210060404137085343363606663240794307052937231628569785612421349553924720399408915596120447830316668765390\
0966080998900753921356602342948255559012809991382381716267119523158759803188499694646190883453357277846926367965188570088429931899526955608275969096818591354659367\
42226034341160674938639194757013519706286159647451508577503027960540750377718`537.158223155349*I, 
   U5 -> -1.1762640057684375491341164843557311136036197227363784204427218389301042223930282415878788962348812625871619132851991898380718894216234569282033869143513\
0186954512425670987620617748309327835165290365267302814502251851112557692796322515212689391568980928279873245330462609831884475870612858707841145047359082504370358\
5103524855707962400871479546233354454048594609930873903270791817391713145170532205279791620316151566269754562807758133596999765534044768150962959632653439249602531\
2987673392419273996526268640948866083341019585413669267584520399063967811`537.2413448838714*^11 + 1.728945575233294609477846139067976909299168168633561250191552661\
6453335718209972039622735334755045759895472347958096328314127031310593907709502852261491980709109852702919840454420785483851382605644367828460890013109184994798447\
9214876906494783919882244376599382927600377068878305903383453890087223104018547633683309145052052323627992370344021241088712302588640084224627409223284711388678087\
28935642980832584413541880228122845336903016584530122664710734318662354778022332837539791885703478345366062825198081601578409859589604734445325130586659973371186`5\
37.2413448838714*^11*I, U6 -> -2.9356034375000001418935681585901353964438139493378394588302267407790659583945190229304125721778817291783111226081230455633302711177\
7541794820317620174772456258310909182548035981486911357401388861844147322658495378126335675194903726129301510075534578235347204162597821611899845679383657586392983\
9692065370263361151696308408836338447582274397607847767484815057053768097877130718754921307130924396710985041087736622959714945092121364352168065284664851058491126\
94041227785810203023679452061895082766654697801602991887511931563760574009450930232633801`536.0541888344951*^6 + 
     1.553375328706268575837398507124948505638057374689283720715337937275639150304847023474341828779910724611394734147821548438304004965455957197877447552958063064\
0835605166144037896886073609091282170637602628820486817129524862792414587163759797892693684008436198161130823976267390845428406855188878489525449694954052054404748\
5981367190079275550425728272391070819204747824308209848640085752932574423261193078925725287290401115103271271804271641569713532475601042939367281484899118474082468\
1450620871142056154375778835235764986196697201559351594694755614620148514838053819`535.8845863288498*^6*I, 
   U7 -> 8.54882540192372104561611374407594141224128590877171141867827793130886880118856949196312769050984726301772372669853073929283039768056942876475528990546572\
8378145578892654166863797445905948365574641730790650058271047909566083908020276297561270130253736342635800929800231138019711389465837930743852169953260008489564773\
6563976705039778033057750219952412325450052538078566444219193698760787122278667320776832348247669452149803236444154195717304361811398173388651801842691129169804221\
98709625994183446926918221911244084084198133348747647072953410206752228133`536.4729554408618*^13 - 2.18884509824534966682979163686252920280378732112317536224193009\
8630108844347025039914730718968566549214349305644906878639217815799409446665772560969167752134511664296722749927127704093294787969947900756494812390837850691171208\
6697503650970553346118101822555296077836945544174018188196568861268777870437787578857029208101992855809418778518929892995780988582391416696785839701802082532683638\
5751262050256914724822749314976800399024790111208110689172196591966286068896882055717753386973560165703914111735761516371755226721840079527949603964625421195623644\
5`536.0637659285288*^13*I, U8 -> -0.0000280766379910604010553218887891243723850069214010405671298490493946550757914613816094312053192697111424526489809190629976680\
8457994579875154180170518323250499828918519100454409626135539464699164594548492672498722015013038754560380282132295280023957989031301416335025956816653282929131398\
9438573056869219444285141464724986820890017876751259457212413325109904353795612938486671218190870562139711093279294802206118758804980626559485547981027984831223796\
0974499665781762842064408008723924154441084604795302086345655203179112220057474662095882267976566411907195`536.5715008367014 - 
     0.000014856760355026786209351955148572269853528104981314642150169892734266439922031321718125994971800045660270269943405598952276263887088620602467898604673188\
4733120128583137881820083772037406036462819786376211522909548939582926562220633012696804818126606206965885564855318442488083678178428636535404070678858237652769503\
8255973750294056522079218659939640360899080068141689465714785278846024379470886214862499067813592113517503436799685298094900819529844717663214617245026955045231021\
17926661460050773868876761275449317728729931493678670755818023337775958254819`536.3946581724912*I, 
   U9 -> 5.28159392590307694374345062029024084209494423360763935035686612659004619630766554155156041717285604295146591401265608847316196837723857243376437307609828\
2500555462584833618855933638760488744138673521007154629242637083705710619024332761732122629305607116259196370228480080527307354955845759360805590690056571654809462\
2246367304172554791353093820357866370419665470732171100024907590646939602273767773322434785703744347098694281679162217918108676775788747086339011885944087928082808\
509160625449653019868932404953151353898499044983484`520.3319815932614*^-10 + 4.796970645392288519634937703986757941354731711491478240145728926967065624395795961116\
5552576888917863501600973985504480945053397024374839022163529088433160984338849185041448774829217021256338674836694585241370916658485545257173297693313503209391135\
2896243338894409052187721767679740900579054390128379155349158051629494190120419161507175529677940257304761507437659806456118088361442727165117990076722378131342463\
04681401461092169979708448047047277822033376603780640938942680356845008173274550853553641310056656566212584270032269225`520.3063232638947*^-10*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> 161.`1197.681936665037, U2 -> 6480.25`598.5220797333444 - 17145.12993352631317409809548752081737370890707117004778133189937923\
7726241738045478794286002576661232688272233778048185226192009560776508606785597649742068070137816016321970903075063497124481721157513035753681336550685227315490850\
9564692292404954616048883430463193808029988840614495579586443605106144586396540881042012419843328556223549787133555771672888845316164263938502612223644133864563079\
4100488983722148215226925558629456824070790570029775779210423610524133196907111564273760008285811148374679250636998757230889540556973334503812555035420293734630103\
34760019520192356334962690822701415616181042503182020541898713053`598.7504627631677*I, 
   U3 -> 4.61930040687500359429427349847811085393065345564649911373239619363440025119445560767646518781010583638967601246142567771513530183203349952131804817535096\
4174043404129084210725742543182076346263811802064534165268500936742552266668321516049818196061040884814141144931335876558985886105845897415328602403278309771112993\
5924977702112170051927058916626963653697222156513253789487242515568185828152583849350406846179856068554092816180604310206690142090614905778229295830686799947261514\
371517076051275325785131804921905098115845829056515678482071609529959055741435018311860356120987953512194642`560.3679019867374*^8 + 
     1.111047282517335739594896345985807356563616547225897965916202215714314476269901676571342587695586037479966488215390613692065131573933986851591546935852496989\
1921168585672416202176782226060383182238197002374446168101362375299975019475030615373387110809407759673908136519450340058347394712266701347317391602491492939765941\
3782270251844724558929639855925837605951782306991980069659830512512395856122976022633623712217462926927616769994283969739160378719504328991092498042324260953052557\
53393217636508902591222130842748807069976050683772458373800393718695926693408467609848498629877567647419`560.015719468626*^8*I, 
   U4 -> -0.0023291925465838516844643106510579595524203211727449896081237033636464105399784585334326199220394669631313339131243001280551845427763679168008119351581\
5956718554625837999669646610919441214752034119156028910407150235024498174207989332830566602433121655776820230749746233106488323930642554837879713475687197301684257\
9659870577973096653873748947676634029829391312978491869049416534092167730899666774473888301681114870934239788360896227691053950289088225808144297612077607634354793\
17905619460630121250509963962185866762739469617021367221021628181349291051814088800636460906835665219`560.3679019867374 + 
     0.002054154744615363282036460263944603732368123415918467669421311874688989182846026761983287205192535891868660756024454231164635336217620341378133760643732364\
8077512847597300245930597243062978840579441994353140827911490389273937503991662055416201224941841563005820138972799655771364256933042752883010193019452009658304300\
4443266421185156424508817061304678475513180314318568123241400587405116564869377448243857215737938040008635526546872213961451333602405415426650172917234057271285815\
803034079931923522707645250619281886002663879110257727075307393775411205465678462408937533382825`560.2847802582149*I, 
   U5 -> 3.04243922252812415608965703484047422467560891494378884829245068096779224887061806945660891486981972720296540137118159852615333825101162070692632691290023\
3837771463177706059451664270931244798857422015015712524200247787937161030562584957832534922722151317899399060883805538500389124097562727430778077473417554285875966\
7302963766430687112394175613853168860146331570947708732219275650856784302564894896116257480631870620212839270164129847301648759728003304132490662262785460722313759\
71781361063927589698906331591475715250237802073722399410241632265144717032354536239699681795030316021197587204`560.3679019867374*^10 - 
     4.471965312132292619243988131645617364880136694062340053014102843880425774461632816707160732045986087759282389609059258507868992497606511520872282556272382989\
3089961318938947089463774541365876684330394480335903059796483285840560791600931924450755545951110857997172355829627170966900616458357951589332763075984295665230484\
3787834453512266892488253606756697084385208508432036156912445082896276906820555386404441360482106610232899998421064913411211206006426838938352883592071845881270602\
6594394215010064530933091630167887914810514958506615975468284294249241924754281957772103473091707564051493`560.3679019867374*^10*I, 
   U6 -> 1.30415031249999958140982839691720729946019895387239224910356654052940541959928404664270158877371501034320123037207257935978611223650053022614365664954021\
1604803904305898798973078378438823398874276361253611035431969387315679747397609107754498762253136149953142400772160632452572895174327798395293942928448713054637619\
7523855826810839980829893197291991037672556670630491411996694153993702627213457725685534696627449941509753722181006119635164972433875635237583305612979685858982243\
0139861031950425751556969136882305087383742807020838106441900639758235454539138591722025761971329462077469`559.180745937361*^6 - 
     690091.4798244347205271679642670544006370003893723495128705577198187164045195204574835425875687712839809013970335725741469429526690793805255900061520521572937\
3577519445275848050164224882565484759098909395113637084482363651052490917326705380223897153468943196282244534785955786644295424034881723926943896262260270953773856\
0362501722880777347386821290182414797110928681102347181730375850146189894376658653028563971681163012928465637244727127196146833884913179653109570676857560015893804\
50927201896823123435176692653589136610431973713747920069802449142302320826752795184318330754189673562`559.0111434317157*I, 
   U7 -> 1.68720157329309796195652173913140972867913328318411410192196152063836040539482100327454828733846948699942076596763884954735744830236516098405601943233155\
8699945816556783949137816704937591359467196631217765453410307520572986043004354737772666664018465275179575884962285151358409840316114953878307272464505343904686666\
9450782524802773566579245965286387730302100949309370028197819128520109754917781435446030462345676340665830259631024255139804299363574171722728882595721577327187290\
9100950097809037756856665763769599782916616777439208787174915646171318790835446718163683806228`559.5995125437278*^13 - 
     4.319918491519811822381810073455678458400660865058880749188448768496012916020592355028979563369470048576586001498693190807036108417952249115757935787401914368\
3988928880199684209826288008478800876338569976158023110116109427610706997603615752231357604848044312107538399306146878317417944506118980397895731330074173568801791\
2145958623455636287929917775962106295808167586071742825022745120712927916156468203708468925905489966853125645219776568751993076477118937229288383673929690689835295\
48677813674622874074732841802199270344830002668198011953262688912615692546976412982479754`559.1903230313948*^12*I, 
   U8 -> -0.0000482234481694378779291300631177128587780953463987798354701984527864310003265803182937032909399680512412838344438418650790027735731566317529609369884\
7311702342339874348478546883888023002135642312142520008191674007589205052470198709491361548033647457154301391110651438740363113733756236254120753911478170847036638\
6791767302593889724277332045289460355308810579990722394506367037595211234361866242605356413592145499568553480795805647698529255952312424288363326732294651789203979\
43816030780224393866335478846242070064626685226377220985765733817221849088033618104728515368396213993`559.6980579395674 - 
     0.000025517450243669160282859385796278924897896096843366264367253773652451358600169087126128625035339622013461323925313909616831952476176442631109726415292092\
2846256439612466137177634635290609252915829748678446404884121571244783829057077682634252077712804649859231769124079099537733703542296056321946513237072590494840583\
6831191438051747604734347140639352869910995182378148751273311077648988679098912358393731353388399452015704190741253577071397917436078953356991867252939616345629652\
079233996645175003984344823159388797929222990979278260150798242644614951655923628694980369164693`559.5212152753571*I, 
   U9 -> 1.55808563874480879623540523498295527835388966507189935945326563922035166283528462963423960657846635373603767183447944122917336868768482856446167085004293\
0378781934852413647550433477624443795191395082775784388253975816497374700321715911381686354165358440644989285192787858713426715862321929488095394753163988499154366\
2916922019842588108400728019630150807896391976583513510200592325355252033500504804488537027747960485484263864705170045755220106156156817906784861927414533110423819\
0969718244594177002688112375106478228288655520371010905536147293085443239648303142454469478`544.2807347509882*^-9 + 
     1.415120355128057903263139721793698118811098147560666689008370053705697154907777681416511334831428229118441830610314616108199053324243802271097638098155740366\
4885049316347403897764171544696329358136257586745040440351399796360602296369985657038849381196784104925880636705868809002030831408752072931935485324689561649295066\
9421784405805603149210802218403140111254135336501332045760938649258801180594852801006307305327206011894230435809275459346664018388775600677258388145309098519752985\
308481745947716609881411139237345320081637344559415763690450792055084734207216548892467`544.2550764216215*^-9*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> 298.`1197.681936665037, U2 -> 22200.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999995296`549.857029500954 - 
     58738.32485694497569972637134654522071119346412361347645435739332872292894453552681990848247262134269926504870369298217818860210705741279542907249773109427155\
2043463350698518732945408695599802274822413781376872705954517608368691390314351044846763588301396721418361417106960105713242797151323397661533366190958745418984109\
1461245673657502229721395268224189692506332753165185987265479482416135940123065559625252305485945362094557632054251324335188489244251604139443402716481367824416433\
686251198720207616116538858983572835768764553826150882054571443095598517409351192`550.0854125307771*I, 
   U3 -> 5.42172841100000005668164775212677111235650032127641002760794961199512352304578073041646739459461538144446304503922797236967176415497963835479689208298329\
8168055088652258358134555175920021191978025972849413629484641796426944303709543799123123524155308660340580234690626168224355045962828856057044794529791030829532517\
5196002907694532163383535498522522602677892440735154625613411236527069174426127509607544508217465262313057051518641755048717488415237522053479956964155202320097132\
542099850688706399380083569567866453711165960420504`507.697437118334*^9 + 1.304049550149035355521110552434415293597255333304848223223700184109066395318928707357648\
6098251547342791690393458643073022142622905075593724589437368718941642395528892061043945718149168362370272179937024207418273070786789287646835485599459681232587713\
2356753506782829995052646316823655206241599613916673515850523462346251587254716386044786349549207627106558881151648665234131957712620103026828933016508634628691267\
98973602914913508212376358113609030668851656115965816746317860434907443805840174321699036320064776437158312132874325`507.3452546002227*^9*I, 
   U4 -> -0.0012583892617449664484175043356829102314559280572880601956503440634308130550998011684456702503302180176129267105983199607467263480905353758751948174409\
3314625774053832834683402217641284979047474295615471173807623373940902813699072043246617132769585037860479607558717975587443819774915530631227936901980095006618901\
7474383630217890906158602246896754805430011715492927683328972338091838891544242378570202405135580060202296456437391566949145632117670517945383456010407905311236224\
70076650925321094708854177546208417301788566374491763045221541`507.697437118334 + 0.0011097950130304490580745999466414853393466669359459104880524072543879715985414\
4080791361623050544041520631112322280325048662434942068869696375020177507294952950925699379866991640712771611012861867775306115844704916152804181621439195747829585\
1237627720907322396023768694099035440078726489179106973242632199219338407197942712743867627882910083038634465287363911254382977939560041359427701413699334573351341\
97522718780134063967085269855709549937192679172390258577156308874141784632751731696114418186484180450573296346587463532950707491230401`507.61431538981157*I, 
   U5 -> 6.60957981740999997536710058105490894856430497385080347986772928398769319603813125008016984996466014786381521651528122472114503493080414082962346873409202\
4315005060762390425266068546842035534079908002945432473204178659542764646264393125202576988418831443359605404561766598790731009327568615455610288621320556383675646\
4342291182609653301165402021335835231404912415459265503738428690192555290410562033181793396106888548637720629710166801609002980997068873209172178502936859412944408\
78238558263416022342988944784501150257672652286840302`507.697437118334*^11 - 9.715169148610313873460676841751341593182966039379405309459252829826134025558504644247\
7284911423752099313382059790842857581728690106725201318015202535990279610639190903759068403229880085028994038155101281571198780774581607874346360588170764018250625\
0396984299155603944666540608162204774196986571783681095563582892862749507829648876463497762826543594702624766611707798035448460291447747346993639960959256813095722\
0528711553882941862706533896095351159003682016137009091809065631880899292196781395463029619797495296586454134373911993505`507.697437118334*^11*I, 
   U6 -> 8.26987249999999996433621156535647886703744932549330437891493297199809914020718657400307253031990580074964814030740193437176437981906852476809952849293292\
0881278304934911845204262996220075205585183822677970055930382741977952147816691111701805175659050709581566383155099812210577080382569993363334820885337893572956993\
7484489760324316020336142412816828895086649647689759621366991424525824185752043628062409855080329016656946207554611443989474565132457546995679870312838242628419130\
29849699415983431909328423137141967988156359709`506.5102810689577*^6 - 4.376005201842400742050456336699997161377843490025126618130117179538041517301035168568178579\
4301041711168492414055239609012174789059943004734868875952547825124784444955225130199695126644592148248878957538771842412477011976786595042201482940306544768836171\
3644017288428980063902204599078828789654894979314244158241128251449834799037632357478133721257127827957744519262078457392021816066301380389087782963176992524964856\
04691145673028076963413200969718617858452608034784717439486797728500465086670512596382163055715117892547446147`506.3406785633123*^6*I, 
   U7 -> 6.78436648369262005872483221476510137885445384893709903028007653910113571223205051493922175221056786563187252635781030996854408916607172816867639563023137\
4370511565798185680012696235637166248061839698218101270331333553054156091966874342891826539386894723818145063414408857519431374047097585539342129501977109106358056\
5377580114734163881992321357558336366103488784112193683919012060743423190248861757680056147002386925137036962854643201770655869641623474618637892277392665184155434\
26578394012119040635546562664272440917502781552850728806`506.9290476753244*^14 - 1.73707224377152421324265260734763641533815280655345751523707556716817289515006214\
5132450250136749328610226568168749781925814752019355071304934546271575741658259730106527431939923124079951752500831021203975661773785038153004500511012523520825440\
1056863930047983078563282020575193916815023213711669982100705399318800634543949494857513673369544409273569431412346473508273204173401902185711176912310221111322518\
5858827127899508565202121625001189711970618618059597753368895288991828054455643922811499109038442106244680127453803757239142732`506.5198581629914*^14*I, 
   U8 -> -0.0000140759425251114813488740850160486387190013178780200944988831026548390681418901967636362791842731650294733973160995919994792367166330263430972479564\
2570031148650060911024609235036033063954947197845431320032801053871859763696866220901806177690283413210370848985499700959645730947905221287520064507351938032337486\
4382150337519289226190939190343814810307899871436192027927240722537385037791786624282014600619283249242460580486368463289735239760163140110447003043487950792502070\
40981555220069577708347233043869746530154732472877365518714686`507.027593071164 - 7.4482886780567052885034419972315555414344748433208136279370542077578279349879018\
5509410622739864936686378805038238305600800242750024493218419659365141662610119244977284805328720380925646876983808441913829998834818727713610711042731407599372848\
0382456365365645626333427821789502507325092965430919998021251351739856981257810804370287750174822301619810250014579352660275265465804034515549530663248714241369155\
26484148406452137915641402632348046053107055950449698508599417951069521679459003152477100278789239655967099472331500617117074691`506.85075040695375*^-6*I, 
   U9 -> 1.32748545840061996041884989856805851812008991629817408759674873955815807977255794437112800998732675736368677148013707958444415606477240412640073133161931\
2648315913784993413170421141088902265539260788656913104498181026166117412291965627775162495105312790795767359605118683597103608795469536110557260387374677641648344\
9437213100708713221860174760046939535807293951574168899190902212038526011544074766192292302125197604816342848124217078876933201822722209683453376433602592622520605\
50225440700696271808901616398022`489.73853716627406*^-10 + 1.205679358441794709529571855272818094654498721801129226652927612818753281138808123786435797965087726519\
6440564105762972666538169999117855223521965718222951547263103087561324075620887489535220192351334240150047955339721105677576009253993536337725759501647659806640294\
8821266150589422638659545848530231650315154478513902761668058121231058347760603470768790213681437477936225998371084954380111798546735838554236382199378177528318258\
1466661173781590151753739587041325904917399337180242768245522253499925304030574533`489.7128788369073*^-10*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> 24.`1197.681936665037, U2 -> 144.`748.7731241318448 - 380.98818879330104503223266852405350130227732236387282597304016212495391\
0545160842397496575652334279928569299280743634685787068303962318928957544240046735512071269705080878640491155301660572565540940839805336231235415095518449239232704\
2273076858680561867090619451395911626618270666619877388662341003020013286815612059687274015556822065687179851399424543187951935134293760946901771498827436763000663\
0980850428508621222526976990360351250930455505221589645615511048984276011583697453252759254165405031258376100894416303089208009592248531925145650325573517493134069\
5849865478944673965163048786757435748159728816961921300452469336109079762676192291594536407984949828757563390746198064799995700920090027616437043388613356061386309\
86218667884290798484058906408612456351175761765972`749.0015071616426*I, U3 -> 228096.000108506944454301962834871741367431549959895084891416469853656637121474770745\
7185669859612868061028923865833859692716968972474345950394724505146408340561307873688407303369198672314495637012837614220637381149622390693539347396864643657929855\
0309995384039351190816500428785907444960352347264799302398635774050167130379091435512250237780214854187724552583937508479400315330658127540861145056642203685743799\
9528853306204826651632677824591798198134801584743064098457275856687407126556728839539599168660591756958937656803406259748866653730915230444378564736511408708281775\
3639279595571143767169733337479445550415946432475797925306488789492982370767474345810622529612893337068008965159545036601909686317959601005727227216251611284081041\
75`722.9519379352548 + 54862.29909054122039881482085715977539931491150098760902051465718991251480552415670944118031095813117970334911209798620633083360917873099371\
4974425028650798268068610405085360361820615298996428927010815881747094968103626798718808927154342564825991218758374537143253650406368657928434630700787223509527104\
8469284729545304087056462845973286552218090571125913707895516391143371361817847878234458702592253022788019768660160828015173347866747557138164999406317626718472268\
3625051659938513436720223919887095977969157592174374016813478435476804762024034895439539097488377159487726340707797508836321658616244209076190903262355923562447290\
2113393076683726951893972429669428906178045061363175517703522469429714337536435858578098164777874773178015626`722.5997554164582*I, 
   U4 -> -0.0156250000030873747805115535999497003112935462341867321192788935229096155492212469314762184658078691410468652262348130890807712628811373531054161041339\
3701496436160089701612594868879177316155758606547162160942526487757611129122859412245466124185246666781466541136924620778844030397042594726411428362059755880678958\
0544556712046343037741729366577299963318515071807193162901441611231849124584622283715836395556095021481178761615643939668642562598448026091151564619103398096895998\
1346403640363130038827480246654760059965568008572000264945866622822362198708894097373427526868155529334088064812011287925198535661346206172319111502230523327531877\
546774800257474473607653038992951652487161229576645216820500743345474804818678728910533421019424861283633981731`722.9519379352548 + 
     0.013779954736584090284338181112826395721881225194780603116898372934922000694159403407877072665580876092408722856761145002108967773291318246261892362341984625\
3608705550991795822265121836020853867674346159425847468527391329175584731267570753886422502005634401670118255476046925334655430943945296212233674414574766643780613\
8064588456775778303821267014647310792063432179951729670856839232581006837609580451660998301175487538201051914379104721663219380478859490658958890242399021790237569\
7803386515247980745710639805193559791130272805535806161032877432486229469943107753473941821081229570336841552295755591090841975073085764012266702347020326710352705\
4636398325599536154413312043063361584712206899662570685637317964274468804273983313107418451609089561127546`722.8688162065221*I, 
   U5 -> 2.23948799962022569550512883482620653676761201281664036432696093081282332252113492032805897267665016047867987802547925567051045900155071455410829300139136\
5397400194217085611814412626970928268938873947533663334455220135162381000256864783198291894547752852058708281131928891164707124509574053064155464132483770769308006\
0301404810978302878654751854071910742196033182759249549359802262870784220110222071889018790513415036628366979697628008696445332556126462878301498566930255175975434\
7061840196746322578341168554152415976510976951097380370394078869473168961814449568588886005674134411836389041408481572107118394535259940836910649294468457221434001\
6665983373829450769426552031938694322455373848215792215014792061999700543621404004014496334061699`722.9519379352548*^6 - 
     3.291737952753074176554926834192497639240399766961924844891995288634465430809725748579395323372421088010733972058419328673948702644378666025145257473352106349\
1775647059676958857353997233041396967732872369295584296976275914544871832509988745952775304071047259858495885472706651113376922328763055790519963017563171917053008\
6233289629486604728472677009800816450500858877172781399825394968873348557616525920113680996934758114640535786336513083789116348334884479242651417105297426521112334\
7924498707532057715112830982761276298313720798391135608509416970075375482413010887199660834614908660125875705485156263517627601364826971939783434510464404048700023\
583344964130765777370857973472374380342510516045313907182114096844484084347771276639315091726`722.9519379352548*^6*I, 
   U6 -> 4319.99999915228949748858099050027575962853596951353181618060789499470472058027232898636580460123431921999465397385001577784692010826740367395933650335537\
1361379514942852652308203224824691493753516936461017567602794809605936973617518731114493743632788877640721767118344792683236156099644163391980928118796125365867011\
0293544867858813331171749827500088854486116915080771599156611609697576558737462553850828801483719603712866658855683978847862308286846667216274904580753741628321216\
6586903947346692390148400433999525515674744173216115349276670546248732030437348602076418016403137461608950906109976249028252553461690267667929020849333529699410979\
482668647060994993546076257480043515835093191994371505468369345757451345692483015653415059743`721.7647818856935 - 
     2285.929134005823589833220015233965714130374027233927862068447951842498224594608509663145443326003049964633824419020772631943323032423258522017924952660542164\
9739701314831101450505234286862285395117900120397926913774444563870511711574703559535975898964812761345738624645928759239888890392341839574376619874983926682642588\
3493327422134949374825953836508272855748185078110705284871893968270945381401003250156211009842381548983973935666825346607915932661240922616587152088570215222663400\
6970562530910156131512570881988370312240039024929896786264336101818776405780379739477557546844870705202559044343915794284134326146297334799208474823543427987660176\
080123776147457746056990919060186737604118860092193573856246898999267859009612175528985454`721.5951793802764*I, 
   U7 -> 1.85131008072916666706651718810846996559181533824659105698810709140944550228839195794109990169478218963885977923348805786754731113998997966513228506010009\
9579520305834600347850361244882290482975694940659581718329703305341394853407338347652129092500124526692140156320281107120089019696561744487128770225920602974874301\
9131421219588715283148393322470482798848779511099147448888347121700927034376191962404676523114495398351030436162305757188183491547834317205531801760520056236012781\
1155690754315861812752014010093566643704687200670479875053198716519582530544885528448372933681538946709302547279569316138043275313344856154048803819982558269411727\
636734782288735995096848121861428529699493387340230150132235544277573761216133308638359867155611011`722.1835484922102*^8 - 
     4.740102663470689020356040547864596411164264893695016259962702445684399015036939246931724790179916600378820174884670655590860818309081993222932241426950341000\
9864802235963365205307583849681431318645189666763554630630174250097140162974983081163350642514775422178301250775332981443719414071448163200103458423774247670100138\
0913050193561822222089274431433292751643614599076052605169625015565708477393751233626591293518946308231614094122085447109569675635681580333329802340359064064598723\
2662515406398976905840321257470194245276003046294236326387411620072488653496751646536661673100140718931524968372252073052717493518799074608826248186947070170172407\
3914925163660678090294949091681061857810276068391070409987456563205391486929707779874326155203`721.774358980733*^7*I, 
   U8 -> -0.0021701388880756436135651317667896154755185429779124195957628381373270869880033295701835364101950710352049760939733187120751680715129495161558759649014\
4321471354680317928945675597725186331047097822045993908266156444992441284283400078789388787477294867457984750228375840686598782378470978969163913789921181842291512\
6209004669875256794385846267037563753880692519861706588842746693672335182188384386143873745014011495775022708168307233240931672450466696088390653795264430110792956\
4170755655154800108918783475167374084425868242027131902133218996343043316387832669739754896228820782013833680710940984632003457901741235880511568665346927120327694\
412793460646464013083914607104107808500215044546908069740971830318897690041648974974903828253937964155955413241`722.2820938879414 - 
     0.001148329562790356815230656691069740630776421121250272405590277503671635078359539921244607124123293634874664162117264051562472975432063182693583860422112579\
4199256387519589206121226261415058981254295376111963931627323568630350332117857891167335149553641767339546817722488055349883822814564370902532243349869767338697069\
1048628287160561652377247793986511152587806227981776459063637745278608591931084633804966997922171606607032975830682976135967396888123005623826662754888425771333616\
1070337120317524175338921752407444951942021591624495167325464919567425309665110543445120379769973319788801943302675622982869972205310413055366754222704374209883415\
5663219135509281639475644224504604970976988494544997254790659105583587685291625370328500412121565898459949`722.1052512240103*I, 
   U9 -> 3.15536687123101858846061706495921753849173272057967758542402368334624004817122716685934066234600196707900935788102508835155669694465350738708854228889615\
7126046893487600641262937172768504575598685894728159872888165016332201946961033736111363147348837507120671815847089333822318063911766158951453614967317641009827930\
0648999928693577137077792094872364605282061874653218987642894210058583425932513996321858225770944852896299336886363837648780450750211908741640435531674869155172928\
4356802150204128100203105651922459267691843888282720820649989518729353332433289022613428596955493918108430190602031801111337876136428311286941968477571311565752017\
6506823156249985677873945792033376257121276168878170554040882156591291703138834765493`712.6510731393342*^-6 + 
     2.865839836307949572585608426490871009028552869001910250880683130513146127444966155146748681032155432417790838213929436550275006304068134217585602879615566843\
7960281321891937765014964374824440259509387499057311002401985210617658649089489884840931686856350953106674058761541809487537564709110218139934914366783038212479108\
2233740513486177834990364700787759995085262531475606093462598475769351972324166404436173533762799785913892283769144905129073740301684813305209127731705292108789324\
5428264288059395596524998974119382822691991201099290086430640045773112927768085019594204836488178055916408207554955467026062179693967958646379973230466058972315948\
369424140746899848305537364828976754264041090796216686164612095169597169528518261`712.6254148102437*^-6*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> -298.`1197.681936665037, U2 -> 22201.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000002152`549.8570295009538 \
- 58738.32485694497569972637134654522071119346412361347645435739332872292894453552681990848247262134269926504870369298217818860210705741279542907249773109427155204\
3463350698518732945408695599802274822413781376872705954517608368691390314351044846763588301396721418361417106960105713242797151323397661533366190958745418984109146\
1245673657502229721395268224189692506332753165185987265479482416135940123065559625252305485945362094557632054251324335188489244251604139443402716481367824416433686\
251198720207616116538858983572835768764553826150882054571443095598517409350062`550.085412530777*I, 
   U3 -> 5.42172841099999994331835224787322911397623508744123333017563814843784844830198725727851658149406162790967118971466838976055191420333786872509597555399132\
6169175936556967897484000481799159323045364439381094664165624020066048359446171178669932884985406788069824353048595175161503891227344536616948694368725996220970502\
7471024181849878294549686687106646408625734010004059605078944490756984976303221541624789626306546715767286806079307724345406964667540362260274796279670885221917855\
077702037557364884955149018838282554047375372623651`507.70424379751796*^9 + 1.3040495501490354554981397880948876324096037718411259850794325261551393792482687130396\
4521263301689428691491385542720265065563273623090122453953189608878736893518393661711356947698268892467662774083626197372862465579487742856501393884883470423601314\
2692094012649229815392590853635659889842735342940486594550069674580631137270326690699864910557706052936483024884434545905171708934534268684275812533531658125372452\
1257823104367500831050462740762512018665712476707001109971445466520504517867640568711206622640775770426609087928911571`507.35206127940666*^9*I, 
   U4 -> 0.00125838926174496643748853593277346486105104434297223860711468820700859655421694991550059491792604575900015649384085543882280604519672492206030978718385\
3820262287769874016486336465145574498129942132945041552197223199933275305978399700998169643770174750560066498991786283853082756782668660799444775859718263508976697\
7905498641395271006294795181687036692837646683056255771960093946161656805599241960377656050117697308333222781208390661155185080028026707170649363960914160985676992\
9366849508922757887076328618776501114889151561563929183621161`507.70424379751796 - 0.001109795013030449088319373001042458145589898102224700938868945459680418657622\
5377099752827422978155432026129163327365843799324447554444640884069530877563708825611426082713959941041901230234755591592884574302187890426179483374104036200260945\
4699013032191150442772908526954544173816761531073521186467973542329269285332451524014923407237671925409359347490937140570561614519143086755669138481829467994970200\
322765425365049614795595492166567708446639031276610498351246065695404970899214933689288383938687214198843551255406514164281855608152016`507.6211220689955*I, 
   U5 -> -6.6095798174100000246328994189450940753603952400551027248604593842323063728058380873740338597644760546280623496482316229609610532897015206491033244034363\
8412878893629520278415786326507416801172506535685614242367188907545144756486178273155654213868836309999573960274119280976760476078300363791253611984092461351285011\
4256419331727084942969125219482939615600082624364121754701729520304890682948460946604207948327343671188664758610848109315801265888184756688444166458883746650587791\
514373500611031180987777101966579127992724799768696633`507.70424379751796*^11 + 9.715169148610313668632738195191948889041167175928312316847018861154274098703243287\
6422653718454266599418407369373340660150970483079208433293352841819775537533429567970591633598996181467740112543549894091187745504174518521952582581182263504813647\
2560502970965311878185320388365191267641977945164555051803838045293974852682519337212679102597525009832307467643668420791943683826451481691457454393642724687683345\
5707792111075201536650740907356600203949147027780839359444525167429448781822337818741144319419271198061722703561070196810695`507.70424379751796*^11*I, 
   U6 -> -8.2698725000000000356637884346435229096424819810104802898232896886337982818338730206509756205742216708492630081734403736990763948000762159421336102449610\
5278039521722560673164966680255979943896440547596151811521473394954160547227544108763108598348992317300895152064957382846380092186027087416023618913424720876065563\
0359458787812645477069379589007525547189433204825860758476864639226157084913376453738249752724722403772977455402545609259728734793772823059641268815908979329035896\
7478970283859082920404187996145586376306256626473`506.51708774814165*^6 + 4.376005201842400637208772993935240094670263332164153470102570232138188082292429704369874\
8102410931830107308131796426314064025923220270000955311869545943841894675258584551424207388974951628701379685435632480835362093118441129736824670300314267090658398\
3373613883106663042726406714961972540563579630756837098250132216851919789974487250305022563450045417770945002206156721942319998243674286691823610866516511845661172\
48368210977922127833061743639945296416629487914572528777713535432573052464846790387973456744608459916351743991261`506.34748524249625*^6*I, 
   U7 -> 6.78436648369261994127516778523490003657257465430629994715701830059366842106878699422666910092728434901465783145241809933270992684677625698716382825919688\
2776118204639124073304736994260357660405997939499826438035892780161364674229635074601202909768546113524083076900124254396218960699262356806467580239737264499210092\
4470856492236262761097828179739498651890437352211862138238033662787736007653860962346676960695805586693054076859244274194116418408045555027411356208459229966027072\
15811118467412393469321705717021318933956391374067811483`506.9358543545084*^14 - 1.73707224377152399128365000125782177594085803815912256855173499336040928654586133\
8287546358908932340564308094430329617860208834546587238326989138871839384887253972246245125130250984046746852191408009664072904429571132642866853886140503098892513\
6620504201677415286026093953405871744602195400296327799040779564219032026519020889872301486750135502817800905610662270865680081750365362416789080360426120934042825\
09739624818980298708130868678430702578405219192707957856038492605561780178868874699939753927643136834621563158133615970333537449`506.52666484217536*^14*I, 
   U8 -> -0.0000140759425251114815807236808503537746336308805901116839591031684323823547541816227099832683839623685085914230327642034590930314231644166300890970289\
8655572443126945303362598690369922446682003034403735259247653705758002890608170522492502733000828045101356921139210150099683977869501597910825541564083326482739073\
2308467646797998175034301033114228161505555715333219741188764591218907726753903095702294130491015487822584949513017524974942113204134968878180865744075760413773737\
88629655101090677681675700386746778212014690591128021100695415`507.0343997503479 - 7.448288678056705089979597920110338655554426624512992524508276578824074905847980\
9340214580521717531400509875172271552648800632175734590365322173615089352829449894329843381227192899953755259503858471492270181831280533877594028404272793061750611\
1297935197127841624137090143690578654340081478702654072033006351661855025580910946754239768785479404242129492372825725885387734903732017375148711543958013153852331\
494387488460697570547155334290646874790080952018469241375174581920098109101162799926609806954462307176923843333117567095063087543`506.85755708613766*^-6*I, 
   U9 -> 1.32748545840062001227811520583174647013374433318414695384717088337506468840365435789302383970914399613915418464887909302898804922868229777886418744712990\
2397873203615478716312683918669951633892300636837383373126916607904588509160996068773064580618124944060580680014807673024659463436757127688179740553787295609299447\
3041843997293663461352832475927534467375646835667642670841846089188670263826211275817531392402266713773905021455604753364638681746730664354110717766655045531918728\
52701628512322838426531797867718`489.745343845458*^-10 + 1.20567935844179470300470248835798367010924536994418311158826029690904509369720026219176537339545597990473\
5996876548576820244756715976373563953876136255359199039469365802133923868610670388801209264175085542777089969855351529832399484626060800471294118341301827149024393\
0802041089947695493626482707739563583372002234238129579369633172517362361748720421359553170759097580038963758777756201563382655837351780017519584063259833432263771\
75467601748722945259805445463478124288411202625526702825109576894362758680855311`489.71968551609126*^-10*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> 126.`1197.681936665037, U2 -> 3969.`617.8969481487404 - 10500.9869536153600537009129261942246296440186976542447658819194685690\
4215940099571858099936641746359053119131142549643102700607012796141547939231311628814755146437124629171752853746800201953133772218189713457987342612857022725715635\
1410265168091738298646168519862909981420866608524871037052500577389573911621785530739513049005378490818550289465419663897161792521213897178609898007693643122578020\
5776640968993576887244589980329680718135377067986267006460727752328762910756927566105527917694293397617405899128090234935389629576438635016118682698709862007590450\
7792936191726341257616480653218500182280865252551751295584372118314978540321512561`618.1253311785637*I, 
   U3 -> 1.73282571000000749859026503018052412759747731499049781806295504679259560618099212390919783417566003291802514901907674364299714485467798579183307939487278\
1150122952766396938962580728235707193133585681297206609948631232984140318766610902884486807632457326953730059955440194567339443941134966918587073497145119863628101\
9330952640816553004669943425050073733925891027373149754754657423357853135234517585878395186466136782759734540568549000257670644967351462480843160572655422789232606\
4951496376845083909130517300181320889037804503388823962086914718846618483074679185660315260125091908657762893106441696999387015`581.3363225447558*^8 + 
     4.167841721889870273963809541765420150176898210555369707201981621992238882919899294826196806916319163205869555970270423500415827047500238942176624949506156229\
6859226859709568710131750526410063138932306668149754134945204317853530612630180814202770557222065078731040592955998591308598193093876118440349462856186962954199168\
8094216951835353970438740514287490117848437681418024118134587208821221838655461513035425248789318189235843005055043692945857951692305100935350842868828588018510774\
42332961035018958942452330266557221886006301099374920309779736513195756905567661332291739838214639811030960858653881022942`580.9841400266446*^7*I, 
   U4 -> -0.0029761904761904815399975556700746009447673382280535264349557931276048458947997940669860802470750731362179790955342344992272175037613439076855642196517\
3340089296794889012309719538913541328814539754995262886053539046540824028357766294320131075338284660659926911033903871809165120824980981962744312707121885788449198\
9796551018301405792233920196594064769175106205072457584887141434450962023343839230953610518531357205920946614109298209254783423491905918219938681180423597497356232\
872259244772913268439801548060488577992105468557069063795631316417925856797893921757471074939969940858787025094698564536`581.336322544756 + 
     0.002624753284786285384750754912646289315208924983979246114813113103058729931593950830850278564743870700773712628744168441398258878722383971860570592342920268\
4187564424062320939003469149883992703442839314751213996396644573020600409679946261027435967886754636016961632077860829160683153994062088695727810633068924871094340\
7919774223711111044272324770572706379437450587898590391608346417704058532575174178480128907421463955432815134871668600781657914791312810119250684786539766852466743\
2062878744071488173618766994820047580867667303079986081379842181853503823751160082705509849089342154492339923108137`581.2532008162335*I, 
   U5 -> 8.93192888699998622134038800740474174878185578830437724054270433550618903365006192202512828548315299625472007837687194160338518999055094864204480157695408\
6887696704193492567601910933128364291296966463644467878441095982247553809394872202097363761462829292208945102099295914890542911638244332610586104395395022677934017\
1780814726220584033891060935968950541589265693934156304763385065319038521182976310376474812130467365659978148161138305065532279497040476452835147853315478344627319\
15195312978733893688259134408356584691349199281546169544872856385379523063121107326657802365038774335361382990091832426976558626`581.336322544756*^9 - 
     1.312870142395335696302077009695320118592865416361543076596011137047349901898497395336759246047965685766937316996976402861006313494384473620860086985487643851\
2716585119738640826790231537693949348978993362479176314886966974050807547249340468557220545742290028398061075486144823920964940971746154455347877307112367872796185\
6851558412233743931078568267817173227387817111955408870494430420839051350893069043638289695985800944907120612874118123297285518846909052924559893501359522734046923\
07061300010150798693026295341845094734060623083871412721458837289482298220777654360252530172341518763801277551458987779116053`581.336322544756*^10*I, 
   U6 -> 625117.499999998884138353418140325233637903299659073123850501567939927826027260854257983005469142650578021142558137249315079547718591753454045788971991079\
0800635339307412460162427140720897266434976984110352110685409894743454521506384375726660430344097290106382965954403817526674338286830186569771334911509923723151316\
0288624478891595338371938533407935800098723511340756408926785287179085488995078790689510386299092520303419098243175020642679510353393327052536882825583068091421999\
21298191144802822841050381841088934127781480518852840085144374005543541634598379574850633672517153742083336756929855470757`580.1491664953796 - 
     330781.0890388854818540312075479862868775222439247420863743853573092498813997820241203876395614053757039389521466329377087841012577239434791849332023038149178\
3331106396923398761678961931854440012650042364354333228729470220233343278749540841662141172864800267116779701197963239813301347334203723125469500282552678618610507\
1294036252235944017711163040287092019847844063506578874888559664701887697842830224345537600191833247046391874779319872506930940903793404524438089987057624454312509\
680343718113520850885722646476405020675232423375379179632758578602756403374943470307850218456043411238796307337479776867`579.9795639897342*I, 
   U7 -> 3.87645713695801388888888888895817133944328256653106051788953117006458197931195323895595588166905785453500956101361893117338132140442358425744553484354933\
6568405646310262408342492570622360749594962542482368973128991016893329677908870477821096974384764819443591733962906980321137857802842257422048714091002480867280638\
5341614321035649365461993667672589695307498175529404508644039892037447495698460461963129211705306603630138178629633420497001273562061018129485107544629043720480463\
1646706070973257308878431740408663606258978551193318175680466352910059634645939257060369175888276215858208883013`580.5679331017463*^12 - 
     9.925298276508957030942981848311513294065030427699900530493820604478071691557565106808255140721121814319427560059526975720978447950930327264059013279300680007\
6877361659034821344754959938404544362771886328791850055190079484709560041173633960144857569773294740717511213606011005479517243860542383412783887947484612151659258\
4014807241348814743535976632815995437974674905996753875580370038176048859491479350968499432598972880035674234019225507574523304859906867579747593608733815543167869\
827999646049056563749978251076072812325252923709622246814455691800539389566495248522534349409102722437354430571085331622264832`580.1587435894132*^11*I, 
   U8 -> -0.0000787351977828165620325984657335145756514396240269457919742825964355465753049030686980332617335878916743267234524119002921244155896814537536329598157\
4855184581511657757755130814677015620984188873724988012064567175291463494046498958747050546701618397786576019764274949187637177657533374768370425851176387355040719\
1769355715658770351495189344419615777476718992443821268609747539878375549834123281217965353391905605042548212549258793212518317444413186915795416134197354705521962\
355673052009640061104257427924602177479140954429176890019981218556435044498476816249845588282107030920966939793627787646`580.6664784975859 - 
     0.000041662750552163724886678612079284905408110176778135480045782251675395000251555142561315802056951584414842185645359772772605421424741923513377380589026690\
8254676808015671948041377049772714748974416490137076907008726627617644096205472151611302397362228594853706065808747936015282732462585761032624112913728826693282881\
5781106494433787359279843886974772869827956202637355659554132935754138889084254210077612671670620076254522422580600031727045577461607685345394301847621305636953348\
2770992375493338856818198016294004052421394260510714255589410669923146428610531109005319424852568325394427306472527`580.4896358333757*I, 
   U9 -> 4.15348501783248692058191656971393718499751649278836807323440070112320614940644190950831332000180137698657094455376515659926997724671034104576946484333464\
6001125950679314437088278460613297336256280677164295445356796543006247910519622783389620961715928888638420501983633711711131028190825621262658728684280138542505738\
9941390663542617054141999010706853918118756683242546412968169673998631253462166245129616758282388011131900631946031999216950125079309475028002483510804258043867588\
26386710880970316495195997438195804852743118608245110793997006481712141723651050496623798481099217064260942706`565.9943426254068*^-9 + 
     3.772373640635871203856016453785715615210622904848699109589635740953672533326490728157409813866715872572631326270537487469064041602603219962407764800628690748\
0806496536442890148099894553717243711569822837139233833186973224700831003607215372811350073297912351538549579705520589891155005655934924483080168524474198903265522\
1263812611030266444023419618733261779753379366149006306580442379948451674660516111155791495903710962724675045467362209100512943230311191495028185281644239483084656\
8782228345836383526413011513388243953486519449722073065699106766677070476669051562840200002083416494928696`565.96868429604*^-9*I}, 
  {U0 -> 1.`1197.681936665037, U1 -> -212.`1197.681936665037, U2 -> 11236.`576.7712628212929 - 29727.66173112173987487615460789073014328047218111441022661860598358\
3209297815466841515774472427972008870865602211357495343774301828615385317826160285868890372449905599227447253879312287904120461236189417033040931674472314203442027\
9073937363136000936063462709723304753215532520063959312099576458774374533814518473729879487575269419810625424672293916209494859916272006421513884641003894618607424\
1350734033579268908805946618843497839629551768042060206814292610292683245314348294615171861131804183964800132735205900427649377369415128503504937059215681555851061\
4889295618670287655254670634397401838616247185`576.9996458511162*I, U3 -> 1.388724655999999842571384431443409710017736547065674772310778155727360754535650104022557\
0752666783261315733282812723678321258184919180737584174714944420498005402996439078438411667725357088801119636124895002441893623745418687226031296860793000730596608\
9605345925290514061148740305258201149479649483693141619705951142321983123401190224466464860362694470756864688192215530696987100532377080028837900599070490447490572\
613544723401016391657301394868888679649360570393323195144192771494204447115698770883925381461425472545160111737228721749205857758823099`536.8368217838619*^9 + 
     3.340200072108840080730971530382993676162470227584742175412515349715547011985770005591180636864330925240427287429968111111107239099781779282956838813589185216\
9292668700289315922414702531495556906189491084581611930245507141626139042104801197498063986645242450251575485313260598802658448633797277672887155525778809076591715\
5742417786139612217920455919993115277696163860318108435555627802656842745517821249102856443670365061754312119749350253268970083640724977279192632042231290478779313\
26165861640312632897854634028469423170648117854671417971708947106`536.4846392657505*^8*I, 
   U4 -> 0.00176886792452830180350254147347027943161877716518979742912041122398637860630156203223759427522430698589370787342063454432072350540775058903211879610515\
3607384825161105592176506654102042011214856114713708898482318357991677546559945496875484212461683470875000944172504955163009972971561794192344304026923388254821241\
7808852051757671870552792138267459575444675156489511112920860233292580454673487975732906769897772373244863181812397026427650716892774035389816876000492916789873407\
931399483761776487597231128194571062487846034953303562671840051471768796588172345`536.8368217838619 - 0.00155999487680695222961260708490246519272196422894145021687\
0160793694402874541634265785071369046248226945632353118762553590769786887420997432758666056345876600661429528642023365853407481753758566621968360335945546444107213\
9170379401817437673278819846547064247726698618266194926718128060993937834302093994655040169521775317946141939798241081983709840854867263687349353234712484340346490\
1924010509963131648902872914294162055662575673860207529657765609882218668968021875907786756530971035837874895378996156344070467419011855676149513842006591844756649\
93127581276`536.7537000553394*I, U5 -> -1.2044030198400000486716803132787792790144930210430166797133595049362930989928242121222446647124760212231743395895495467504\
8157976633380362555235320333386567455288718033046962446026573827698168840724871037991327074600311547449397334182994376265786501473462474236070215993367103080043441\
3938656952920824313017737655279878345166687162714952658722253007746754075419608981014991980828825880618004134441772045934326114811863718713570412824929195418546846\
1303244356684670025910748233115299833230437403887708496618634636050775141079972857057226606367636591605`536.8368217838619*^11 + 
     1.770306038217684304582948906921774651934884275423325925242986120888183289241901300223107654184205500846564934869464603303079267673646505784018234819151773365\
5574021685043382372125762381861821916338713564395342473413641347504416289965762227855778814780183246838047531659124259375257310778380885785578340886903160398247603\
3746312448946026910557250934523359038956838668580945185603274838679619148303958575245099343099338676797681508395536064264866650516105454711570200996652327617104348\
90192822536701030730355873857380958776710291893661312419941605956896`536.8368217838619*^11*I, 
   U6 -> -2.9775400000000001392352142410583457122405476910357961805558938765231833543508518144740326843993365038465572953244200778675159900527993220486677896750273\
6170316608086219296748693782578060078724578487152041152388356934537968594380896098381468121520151727187386778752767249054078764292713827077144758513725996999572405\
9162893369350333353486543666957288012447107369992186972823365436518484473335299528078433954266710444057058251669382498414163899853042508368959721610872393108552704\
44723814155857761864640277275801491097953767648421561905016351885124`535.6496657344856*^6 + 1.575566071749452008711908069418654583961031518868388010302221979533066\
3179054783303596615999509871559279854695688053526074223573353909466195799472919297259969829374016358584325052309772151802211749047561248861713967961964176999040457\
4609484996390581717764349033883984538180191447283215229180281549981706048715039856246891971878018160644510372548879697792215815965854653392793250385145792009394462\
820860341307784879396905916940889368651995763254944558748375832334681198070844531108831299722825124185511249842744094286084448255402840875529847785935`535.48006322\
88401*^6*I, U7 -> 8.79481849598719917452830188679256070019743922509941010584228237994496850979918583753519442334472313315091225483422915834630706705646292873899315\
2702939938105876345393825489022393192924080654087038620200442097559452145372130985810429552011979329741539373251928274556664776047639427921488724126786446502862821\
5907902528359042640681953789529608478723420985345625709200126585935015923414998616741373588152689108908301493813395929528471890732918440135732568962703841257472582\
61321351869425057219649508150110092447365360652516326562800783664966844451973648325`536.0684323408522*^13 - 2.25182928061289313283378887579941447598993031367422391\
4153026452663001328335003557881098419477068376807087415309333866251702918939541955458372657107849161303028558291198460088469705453823732204273418361760640924537448\
1940982755830465494401374333986690580399610903145808474400396642211109914400862366557654472253076405264952284942993531701740211588550502824552221349998405322222645\
5039490598285744118647045683368175413660272873149181118280614666798827246058433524131583629157797099370648571026531772110325044516605459700139653307648788666511203\
621144102`535.6592428285193*^13*I, U8 -> -0.00002781238875044500070371191536270878939996417176847250026462012082615575927010975906427494126676152804367681527067873\
9586436611623076228942897294717256224712828411963003015405061209459511625433565380993622256065300938466545677683060404349269151828194653496558926225916806160686343\
8642983764036364003169115212679857544567136807063933067380587391421005391503284008282427274958418171448226271899217798112523062419310955905889689570830313969657681\
42449996725155581038706560383445331085940991753915274272451647295310454898493499300304291272233306023921100244681`536.1669777366919 - 
     0.000014716932800065582770625268455661651390212430212969278476927343313576802599023974143164797730391920435113785895643378732506108325285389882175584878994774\
3325747137002921218448088616647452140293761385588709893321337687643694592828451917044292850802429802334408146722027141195531103489053901131272604987694859976693556\
4655963573627534788018604524709848989760267472168971753072246336624571140461184964900525439247032269291860491123787387646931674814254231858302773772257460480105182\
774940168915574519283341452924853176221864939705110319478260261273428759129`535.9901350724817*I, 
   U9 -> 5.18264408563939367718189128868556122599496635559752108344470331372970449500368773336000829935567658656861177395447458470378558017133426670847760410196101\
9846784669818213157716811983897476004829680010449737610111001219916130423759870020689030756399030163746906374756300327350369963638601134654129617705884375496041268\
3917813234744423963349510491939577160417329085717155323379867420622474547346107734447521072404622644790882273547960107583107994305687005831247551901431277535322951\
427900572346199984499332098527505262438990343869087`519.9130846538344*^-10 + 4.707100146870389299835887647290565833897110645298781388442970744491271274886165465715\
7669179290999185089576149486744634749050880188701032231355380701927577565569898842743148577604704785137484301179820988440928224716834623126361851144764579088612538\
9506549039668413496183006304394816244940034158174292826988239660665826040031662743762276281202103771971261421117366202510929693361960650260207155330343668498291746\
76030895218635628451884292835235938960247371796579601341185571151621991851400418000616715589561496540251973021840255575`519.8874263244676*^-10*I}}

==> anc/Dependency/points_on_4HD.txt <==
{{U0 -> -7.218618318013710371041303123113315233887585889323397610337873431812\
50342427606806962806569130136303646897000267918441749576799033314911409915721\
83541714783037529382844644848104107883997310078799818890371634572889569501659\
50953775045607939612019955199009284530627899496850354840890724134795115346541\
16428290177338467833499591571001279490748050185020416466849902920376411072409\
37815372445`372.82068301419855 - 0.549461354686319231516745112005748483076024\
60379658708855973453605884227785596148314065293452388588767640733512037703129\
35915056310455709921048853202200631037532663354704422307344059150375499581331\
42949001776307342126045011638696163199782313929964178716874641925245159552315\
44671864353723984184331205841978198891291788706404999611666129541303220521845\
01864057122038042685344637752217396`371.97703065012615*I, 
  U1 -> -3.532353403958018800531009989308421987147443633960377628510632332920\
19193276010912665073755252085155455394431150271910547303797587726692831867893\
04044109840887273860935084582108858634812234398451336268881928102130218046142\
70755686692035329029624053965482551255797527985888175962006979906222210760588\
84748045270836568358242156829440547576529617120764825180296849464593899455315\
85368513769`372.82068301419855 - 1.278783333630169252171387833925649295425815\
75968161070410757952184044867821466644046890144488681341795396640389123735702\
37187265238767682756613078648182432181341236925011947882760788663496848856369\
14409702857841844189210518184673615514353618321349219282711373168849044805486\
83790020400129695495224300441396838955378653620853775702188781584953390138849\
22765399361212331977484402807325622`372.56079182074166*I, 
  U2 -> 1.`498.8860566476931, U3 -> 5.205843552130418998135492835123309602156\
90873382617573160794809443900546661755789679184571696553432009523102962428707\
42892865824291065236294027091121402911760704564254393912183312410081033216390\
74959421276930934933883253834672044202526765880087091287930090925720332505350\
09354536462536046081798922623494154252793100478313248254799085429979036887702\
84574327582702949524236494754010790544`372.82068301419855 + 
    2.63730222873325368225276600691924387691136185120067612777637065812579758\
60797934407099750975573068708363723881929546905007377776378658336079446397348\
65772495020876170182267142257490660056073432260803223126464459669199675546398\
59278278603033765899066321251424384645456354115686878663652344445359399760057\
44579376554387422421114913353632035935042361900228536686954273472938209070484\
675006`372.6661483256226*I, 
  U4 -> -2.418430952764422472672719083178597775606500617895381191798035387121\
11375949536533053661154613191548610025648661783852833694962909242285759052659\
08901148739618338711934618970600529818060517674313574449470144035795661090213\
00163158913233803027683885663228794582166600362618270704722123256321736597693\
31004504905525612735057271322905351789751634863749701299578032153222669368251\
33245998984`372.82068301419855 - 0.095305429135328183520926873056975260291124\
61230786419902424894219355650393521002320812358188522799599140543541639242749\
12687890595480258533630771388421572543101881420259708479708900217098384540484\
18558799705006243998463726705772679423070592730482253661680010898969645857526\
75142357668561105013169645812751914412270708564438561751046025490367835115871\
40592883349531112081753589185380154`371.70473603336137*I, 
  U5 -> 1.3475622734704225399161969948121507645033424616870590405740378738587\
37502190257751619927007600757279015372677777544884937418929682725267672258530\
79494602722735505855131712572449304081469204351273469315048712225615557094134\
90921622337463331370049371573700201683899824995827672161808761673224480118834\
45174152697259909952651661593714478446548788323220153100084410330444402394120\
8820502392`372.7606487120246 - 1.90332600208798622474545696023132160440738657\
10817586560865401961738852442276828212464084003705176519917220595126329021987\
99894549255194158384747467948496430320214803509331612791966088584960755684674\
44886090230138833599465323216054252273790639654759794963243359512556760247075\
32457119415622439205838232583125805435637486716615421841960537361034483486100\
492678386564529720686358162296079`372.82068301419855*I, 
  U6 -> 0.2818430572924610639616623586457731151379562711787065021472977854573\
01316903585492885830352011423953544251712020601610742183882052126147996047200\
58960164106399868517710174145752630338844038725105135145424051064760490218295\
79495126153801118272812546399990192027289872925000837286278585891776684476944\
37531932478413468615182355293492741983779788447725549789427646202743221854590\
0328608223`371.95584592068957 - 3.9004905003914927747877177070830750669925981\
32140814594416421580170440396000471622137844713425320662152581372272924411560\
22506292895860944925072286214662073599508217325300616774693018203912438246255\
37028996906050634104812153282670436078320004168764325909073643781983724316150\
08462582096703555348018472499464944673731297570298632703599277291790586781466\
4224571621510429760029322512760873`372.8206830141985*I, 
  U7 -> -0.765147477078947696792378334001019268310690684188927158596519602107\
58168341897772582033072814872691965653296437335697031866317187075059494903192\
08866690891795427498077621060845111070686061354230730310272227333517440900228\
96296657498895880823753014719422557053195783425746971188080704215924672472506\
45018608789806994458981718897166624478358684899146475100205043573257933995181\
44041348583`371.44013069918554 + 3.929946733587959724169597827461892055735004\
11116971178968079340515317550816760349222451789800856668743986555574793882645\
78176566456419716671642206948602873989016790010883220168417921113952398788650\
97434475735605026457438693879691205177170067616542318537412686037969130552298\
80075739354211677190323614402299737952650922518547484506535424214180809141217\
09736690016493615717356870821129898`372.1302138587674*I, 
  U8 -> 0.6220951488561919734282957661695905638115007462762247897910625768693\
15033621355655947584808345231097189892209692962828448816763359101549613292468\
90339891020633597368943400524730028650177441823559550935279534144075006269831\
50484129442498867708911393816335032462074289058307979899924698199105251531139\
21495875308014511649498897827791712754619910120049260164133026884766781756688\
7938341152`372.31657639213387 - 3.4367651750185958628113656799079684061421315\
55248510170162287737401989332402883217304265110363962152050579489981366397704\
72057314900952349510492045259180209112745239356785669543994928911523710427978\
04739065282630155824351124265054735573857144112034816826627741331199866482523\
60826518433089613373572481356940015376562030158504482996164437823474856474440\
3077278334488345421915521075892259`372.82068301419855*I, 
  U9 -> -1.822618309820020642397665625607847796798045602763181834795193532409\
45688066373555955163344815877148436070961956903620250959078855210487114179021\
61527880357943708950543851666192098037149287886047639474603817363376647776657\
20709501278825989348271433405242961389417123862147436791559690116520390758116\
55072715763751951013319038519820169836517781075460292693951015136280594307656\
40630605722`372.5179079617466 + 5.7268516675214678209893538605813843721351373\
07880954637666692126755625491799219919417917464653507750210815315051854064134\
75796250725774946797849809335993400596868865401418737796534979468332978109813\
70817997344283522039350114640574821660136812127351182324563319234060532209880\
20808077094873534123638254840071223548772318893242016437312886266032420316548\
2368095477509491442273129478598644`372.82068301419855*I}, 
 {U0 -> -3.111146688985049746222706635110100882200384085032321106020410369451\
69729788370714216365892793828837092902474297254446135273636979900608451723939\
75375005668691455684691705916161800174986672264197927943266431245897276751492\
11676837491500356384592190801103212043875937254607618083115970331538865954739\
71960793010859879360514309316614862246421498665806961745603249784107580321883\
50466159657`372.82068301419855 - 2.616442101190211251821372201302321792525208\
66272349083382549440851293304942176405568802057660800009487475305802813504799\
87403552561469614238590459707486592370441652745562552324813119252573899443335\
76327804255357953896356399553305594835770717206219721568149232697761296062222\
64087998343619833589259931206952388567941231309919652706839953104032372457515\
38735468162856308736731881830617916`372.72103195085964*I, 
  U1 -> -2.569746595891553840628641177066457503617651784665146051411215157476\
47168477993218254623676314556447336745898704221640450819511942933548408618001\
79122598898784194477892597861256129115640490799149095198612361595340799545545\
84368060386428263319554443729490726946361055449797048512249091562696701492759\
80943020349477313491706272872964607475950559127538684886886116176362177329658\
87252442589`372.82068301419855 + 0.167909147006510831035108772727458233204731\
32072428709643500772303962012755693692668589042567182232422973677462503157541\
43087802942298904716368464239803607163250168987574975835177711268397310793206\
04973980928401251882137858902312243584228107920020126762096743112821382522555\
13624707560768575337831392648377093372343133666877662228355395512398418141317\
81065949473032572068541067027896968`371.97161862811964*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.592396859563518310599911968404610261634096511392545858749575535056\
33152622698074475252879267351880941452658710792821926151395449730375573646442\
44704227620434392265924038878549856702274062750300058470218372253067868500792\
43336397895575536549469997342582035252787491909005926411033925053679090699622\
26187660624751814393145493042284400774076272498359773830622670076052859790409\
88361963024`372.82068301419855 - 2.177098099766373837960045864913759337754768\
33513622505761570911411849654501523583472431773742085602625147089300347446763\
53457143719115174363684852795789665269080195051471384476548391379325402367003\
20008101377428025526618725141689530643114069789960442332372198322225705405857\
32183752516127464859911547767483027335509001501770302617818469343536406838421\
89342445478321635403240552207681298`372.6555646371147*I, 
  U4 -> -0.342957214141364534973737700746960188790994653728129692135906867505\
19034086065752362731043196598902296274713778702891659376551488039681623543145\
89197501399289169424137947645617589747048519591815430576060589783643716622687\
78286610675442376515138209797366782024109231538321027038243180052650575522644\
33585046153179383723677068886832488430070503088860645271803763878638715089185\
58777904431`372.41532955416824 - 1.756013382395850644714448581433340783472507\
26351959716173991519754023129601562673423659924863471078507884215396127850327\
19477375748926962529662915870841528795185109995938045064104099586049948582836\
22111751767498109020259328737965668731423203867279812554279610357881691474070\
47776351533477207826881035455508043551490675053254032806878015981755603496404\
94882026584391528644837221234818996`372.82068301419855*I, 
  U5 -> 0.2125975678564425545962115873151355150251775908139476533398203226087\
16610078741207236869739554113593135547932851467059887234141867757641738295014\
21677854877753137624166825459673241501802407796273743437474253634171398583641\
29088159698609456268887996325763770636082635004439995952233062923640609085903\
29404348821277042738792943461378084940066051617424903727166667674930764776839\
5049653492`372.3175481425 + 1.39605878379906154220473361371915178405250208568\
77803665399093711904912210882350026773041804164932113956863647887428844541606\
92122790066556925325897745449281455924928536785858851933748468213148952976517\
88134198054459683834167212421759999868471329473804229929101022416927810133579\
10588832856600382409568451714396982021056132201538651375135449092893545989381\
991234963892181058364267873382`372.82068301419855*I, 
  U6 -> -2.073754184790876768102514692570901492991188430089406374798164796883\
86201627408875833557911640994005185975442634412149186144039759864416773175120\
00872581745147252442645668335242622311369264580225879718570427314938728332489\
52424474268378599216006354470105819910844174919546365133626009575233979339552\
07938941919773633945771879076296264729885671215967618471437193353497785682425\
38092208594`372.8069810462835 + 1.4107993110048648919716096751654241508068476\
75056241918034762037567201725155375440981326707657595807906742678845559008620\
28614141152397699109103994130161902195131726817238734387145867736993401852969\
22285481313393960435675330014243406544262933902017018537705708476020278602040\
46246264276121080681945024596718916548599022701218414534128632605114892862523\
3729454525774699331417663132642727`372.82068301419855*I, 
  U7 -> -0.188554598338495778034456179516006051903419843730397079658248929270\
55827808278310557415243229705146657603429072481118320866148221250286623452715\
46923331917384411356837135692506303713814509978531154060093132728503623608231\
57536016322889682016045586243318365184050369927739482590969047405852756102496\
70597499262370134632295366683415700696553516257068749415118919058718792127968\
11494964696`370.95728619486425 + 0.450316068845820915173319788781856127107131\
55344107201466806670302263878942696035004986630005977708868249353519903573487\
35924990639515384429694525074759812773231075755673226400912001364654442743339\
07266251561766345895498341552894875383359368529078461574279077619400730124769\
89861399370399091528555736827227935383491377295033173327181258664448018074929\
34432686088991265689381586722658092`371.3697062882328*I, 
  U8 -> 2.4114257847803934401746129515524964878821751607510158023628631019761\
40575638580883473992466429394500584399174511457802237335134179677867979875232\
43533229555603545393212324937759117411326421154021831861223201001176080522272\
67133616492762656295781722644951380383304518701308844891489708621583145031231\
90096731332888373266754164801236253254756917651199394066324175057859067725295\
6561792975`372.82068301419855 + 2.7973093635394873669797644940986628689299922\
96028047150239649676625927469619378805416106273417639253349965602494039240464\
04158652153757741208345932571569173245195498087299770270587751916302252861386\
60787925518970381892334458427265490725108346277531432761244116716206677030441\
72511060942737267165156305791864570957793501204549401328378146741827652831035\
817119481498730871593165946541871`372.77429127994577*I, 
  U9 -> 3.7730023924436688865806560262224860332615169159805491497631744651785\
71580238776943985312218332216493829868574824198645458890811877298426120230795\
23308781891692827043584635293200366686615023299142839113582710094000912433530\
05059083672986708231794695867593743481866297861252758115113530890153437149923\
10317752637627934456748054206804518361348949742566044301140314558669657469891\
3509465466`372.82068301419855 - 1.0798453096612203859148352246201041277151764\
68829471164173238626119531645239881038986027215936210911965880466168173620672\
86609998264937780523524441798676647150888067196861030267463554546115676070662\
25737083439359188083568782764753429813933889502848302910335318757166676980723\
76058108339133419764721266668018029671120015936292931870184982113873712225524\
4476515964834082302374170502855265`372.5603473435996*I}, 
 {U0 -> -0.753293341674193943605693854560211363971449989624114464904056012626\
45855571304909645693259957099586062177997180936631591517582943788907209894713\
56064938727859317299349788134585705713402355304244803033169091499520253555950\
09303537755177084956899971251701178535877479027619496032979083281449491916464\
41171648692218010623506582219100480807060053695860544209733612856329948896348\
56057466666`372.3036590692001 - 5.3761607189023740143031340030922654419773896\
70044036520711501993423511621661070322688964196979496124273275347907537786135\
34417415465700330728099266036429788510285103373482482609042963862093826620131\
86905532279295304412369411430661701784801282459605402024651176543679278081215\
68594511049889641313519041585982359818870437558839434157862337479025145008060\
0058170983054498001801986997058874`372.8206830141985*I, 
  U1 -> 2.1944032224708844727161813542450673272486832779323568854760368521976\
89086765819580536588894444205666609031794437566610114132245317915621809875664\
82174290544656320304941965605559066483786885971839297592842568236018849835461\
17383199177449990677537178052090972335136529659636411225423041140149552537029\
68436144202280887734700866241879350641613444272822113334024883364362776518177\
0463511954`372.6872578440503 - 3.08113270035291361770531257550900900679882943\
56490723267236463098202142062704141590501184344539935685588596921095852662135\
48920570984975883189517331830762548602134840760109601890219505546343291297173\
55720684267215754463738323700886658838956940393546460909991964649889670801142\
59675142414574341149275088258129969759936138055106123850515534929118044906137\
82215316398445143992281367822639`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.518802468927158233787064464683476704168\
84803882872657037982892477422215619911276520660549310329816127830997015911680\
65900533594256477660799709563525096387278437592494222920217699771100166566748\
42859210599755035206167448087578296332727918179237043284612988289043430142526\
94556595252304009409631936537427543683857307151237526024578225447011706976168\
74572409861298776710071699995869725698`372.30031969692993 + 
    3.73345964646267556190056699553945578167691046215533233765243726194151358\
92676469318416631240474989542226101288210001289196285773356639294461706521383\
91797612768689819004048116438862720410014172930752698612512048139452880520508\
42342017205968353449334373930873679978363180507119190631270904618416910444548\
16709085241996896009074102424868882680299664658749804352039418304964757794540\
499337`372.82068301419855*I, U4 -> 1.5832692092974541733866004947006892099533\
02904239604901968723474468405199852744871002690659204035991349790986572569938\
69645917120225396682960098446134019505046427087094233068046166337444480251732\
36756853056577039529312060478033468276647311881497923983148827377090247067424\
32314935659441106571809061784908677593674495613859428700726839267869363756102\
2566952013984070787657811767892118672`372.82068301419855 + 
    1.28541188668701657788286420763981955394951359687712111295502891024966678\
17348010042455651705181468731143643333289175454667916188522289273911262163016\
28871708472918402597975349483643358086922953226021496289979174312704566707988\
36022574991042809526249413499581367253938719215079913372706456392854443560812\
04869758733254914101806309403796802671309348738785672838556269477322907575717\
81492`372.71143646283906*I, 
  U5 -> -1.020726646408685646923385659031427166218866223271490403644029923509\
04265594581247711440125069875533059905952353192249284251759974183938232277445\
73404230637886931580536377849124973614438970985390237808583872174407988488912\
85787127924425473630472347471086254339241854301349686435291230947786125872440\
15556918404833865755756601125396692767249721199630496253276723186084722522656\
95747838383`372.7419690580941 + 1.0486240678585940334683752608713547946598551\
72994650569682021353329254914163016988480623825082368527195386709378103669675\
75847150842606565669623860906613772294187344929023453001335881031590833331370\
18208245808949854279455896781064163637470005067910064329515980904943847353866\
55372822164797449621736910616130393005335702218109788855329371692232359872949\
5927193645162730076690061979617853`372.82068301419855*I, 
  U6 -> -0.452958222457879862232106103985222175960194469060649442110465710529\
48420294195135157762449685507096601946401605480393263604744772864301953336463\
21743569008289638739340031838850817124940644087478406307682872752845043039926\
12289711779641142327879831692365159071727138452684633322020480801192151063118\
13189298126618498027808168070124552130834853214967546273002716433784939942007\
09166307302`372.6893617515443 + 0.6290250464013116598656018357296178277536232\
83132022915155312566342631876009839750534271739365411944684409730366193782601\
44813505321953153894961422758406881947289893757155720588058199716289335434516\
92887717816866444883026530467116115584506895693378200314793456402252563822469\
60312352529436662400843120371867097751338538461970385726725583582911178395485\
6679574295166268997887821622801516`372.8206830141985*I, 
  U7 -> -4.855709916676936960806178403238182155387291029828799796423948223944\
87533189918678801479629975405249245477406963188004894364246668763267791158997\
91547740202975119984809273261563192544631441670828069608426488065527113032612\
26887214595991212195380847469704816489130300130568296191125142606226600259450\
63737515295585618552414766955505325702115506928645250154897448889583558139494\
74181862446`372.3028644105234 - 2.2997862691031456049823622044584004317520385\
07193777527984694970498750620607230321175498515150162775162670381988574863513\
56610405236111734826333765070291573921059328466307652546118033593527397603567\
06897093806722072936560181916540671425459174937451766586104687770590203239661\
18329472752628949249256117398246457089343450078788948990115506216094649781089\
263776631372858167897377807337492`371.94797787537357*I, 
  U8 -> 6.2726673949822261800386674926410556911415275996283781549040483929382\
72705644444488466418472375301745771985598388672972351270043166844034775911816\
89394918370225416388663573872139896841425019129283416491391800850257639025344\
49034856093211885099801708054292389826608847531539731223944954966957342129378\
37456031214453327022846203658851567943956299774709841183777496270682900434038\
8311266955`372.82068301419855 + 4.1008639438637153495377496106268818867647412\
26641795249556756140345463741728513227668629417350138179629591359706234500624\
24197139234629146290524940606833419038971723052218460774036159519159468369060\
84263648765228216314265872375275646468694333945848163395183436415267306202917\
00812082388868407588109338915363634117437185223119989542119534628176380735954\
0724685780583821974902224737056834`372.6704620625125*I, 
  U9 -> 2.1181559968774671489004980318670304521398235214427289555640374374052\
51137010818234097578590688706992197561805333240671402299113405958991663713405\
51070331745040066604034596283671006961838699293883343487972261282534716420607\
42995916045162502350432390463878959936636484495405645131716023797095909069009\
09352424458265363484430397551682622276576578029180117482028715613410086283099\
100507788`372.82068301419855 + 2.33936931744934815029658887536534015573633678\
94118905270425291902016053812829798044578374912278821348663127625673220884830\
29128283626341853610242596278122308873287943049924143816901380680196801017261\
81797404688430319985777093683689464532859963255183707186816753922634465347350\
78065690941942754890046560806241010913586555661680836001624285230233881528801\
066478484441468147380196115276083`372.7612550363429*I}, 
 {U0 -> 2.7360614132131510879350446464479637346931346998342373186459491829162\
45030574414774391163419074920484700509495612936224860698473341409255607104772\
87082520518291431019326187135448339224238445330540963839992333660769988579411\
45880759312492409918230421841230038728541275221907555539581542581348806870463\
04859181214388111014230622276131038132256346446757530778937443128793114062704\
2423502682`372.82068301419855 - 0.8555110306203086300790272535939053572241592\
30573935710617011661628666642767053585098815282532344526721618179812463180765\
73976116736444695054398503426992616659202313860272541890676332195751078384993\
66829399957081455379647954155355523771005268647188481177761683126656799699890\
85575853360781266834699054136501054111601500989201849991490235257789238538946\
3702032944174103936856962834788569`372.72498617860435*I, 
  U1 -> -0.883783053782815630291445531887458979880434150972078384507053842446\
41043247517025439910745714349194952728278642053514250810393685253977890409097\
70239588093667182094103177578008616091712522812554288699650384008140388156287\
08820903353814396044875483455869586881561883416564428876257014751101183938525\
99807354639264643107765183205811764723789364026205916371195016304568052900491\
01492741727`372.82068301419855 - 1.368557326388476882434460493726460738190325\
55105121442701734658234818903394854041902693339195812457877942165066609579371\
11574218925202618131747145131927567510537700211845787679335871102078098885529\
49225035912450585906848226968668051165355689672088852934212203021436778504801\
00466975249069174249071985590392330809125440712164434672415343705546861456013\
11748985876248658910497091850798877`372.78552557552973*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.286872469309398599114145941503923555848304080508098355111037673221\
95725117070588456226022618091002537441476823738662456651018634044759285503084\
30193657591118003173258932415370784076171440857484246629692624861650620782428\
10065829919984472963187718257672896221014538335962005999406780635231339257532\
27647838255989689187110702794408624336300836153862580199989044393662496733280\
33340365532`372.6435536417625 + 2.3894435574419352540281901522627201295032200\
38031714440775195163350578758594236697489454985391023521659157122071187933533\
54697256041089116046130725583721861196647924210914540933663000842358946751416\
51090956177968950595872402851369723037673179708158401153232531789373699259666\
35450068250519969574745875303099778709375427356237443980058263498489123369479\
2155383318800651934561000070600209`372.82068301419855*I, 
  U4 -> 0.5017211859523165005055144035363450706341804845115026411371966203922\
85009252054142379991349949942195230076374967189287386489681821390575921926487\
67605520819361737439905576948802983480461330292993491358332570963777722299755\
54040568626378616420584904891075357898084464317343409701148138161748429607873\
40268229099024680576765039215817887755414642886106610506138339568242627602573\
2948077603`372.8206830141986 + 0.91947277722262588309523054798051006803810783\
99950885056051636510989126212643329134896453330538716210373248229370878041090\
65074580692108643355625336846381047708089327403225496467418566913666304270870\
06798063818327580750264472815132082980346293885432531906670465765231052862464\
74755116482079759678133213448848834199674348415876467087788110594488428766841\
340465725152016265360760917954702`372.7996350344645*I, 
  U5 -> 0.5346507236985570410036471216220130598019192007501125704471490149561\
18940389137344872703925090305625138550580317204508754552465347887216834502781\
13559641499642223201871451415460334928437512230227887672277124436339988120096\
66465939317846477629833102689828203902741637682645939058854810948703776545943\
78631303336246183992290617142660895194686915181170211111021320604272575266380\
6216410563`372.6913729809129 - 0.75063819152726570704420974992294666979878844\
40114607892905933065467988428115895934449435121347285388372998456733364721815\
88542248088326547986784850810716159183355185293952247000970630819580140977812\
44535654190760920469015395781461768004855058102040904025093468412878763201104\
72857936455498799659098245352611850688131244930135067879084031104250872117699\
45272359748018323511192966663868`372.82068301419855*I, 
  U6 -> -0.486729875609569018576625368898306997061450813674963775052967119420\
43063792021532023947103047797154071796468544655935092259543496620353503813170\
23012311250658998742559946793526637255563462804157912010419132786559668333588\
96481258110411147189820869010502617565103159173152654503737342599151413307053\
08606845509272160303481844281292724095876387365227213387502275764637271797600\
84573182173`372.566737899157 + 1.31273936269355917777365759278627675770523686\
65068075331230583379937487326967778834441644462309101860841875718792388849172\
41360664111472450559620357030718570877301903460932509621124661360485917408703\
91144660320556960867071846678390747699029494451563048560745772378632118176194\
47096339439747431339579724352208701461256631603728423157751695962547495241975\
951441530241342564341725363796939`372.82068301419855*I, 
  U7 -> -0.303956888354513718780664114429594547390417674806542638673952251914\
22639687369699025704656280183340219461216838217265050405788918947344922821286\
30891757202624776900698058615717758028606197024161631669520636269931298146145\
22307918845695435667369645998110356267510752473059533823388179197638812747710\
94478576963566249118270410221004443940329666052746368504515649565113085625019\
67374096103`371.4081286113862 + 0.7172417815860185041912232601673612853656607\
04705579237069004766970283246492974574965128749215425531856186684282455898223\
39649186899763470772464082303682365771483502996288985844849837952577677169327\
47885280795423159103201687799207601136008215351026940509272785510817694622478\
24422296752821447884798280709784339904853615099268140458649998408293530768139\
6492051940543351881178164555412719`371.7375974017325*I, 
  U8 -> -0.839314863151028408310449580993654158624110210386000707518802736567\
09148319917171920050477478810181149216194258474978467501849826100417895376663\
21280119906166296371973213655475215262956833258333271176406766907533482351370\
92477964630215527438305876398285088436325080000726868217189618304487523112101\
75976870931845594900659715335742610008150238196046322027568596719072527257035\
94937528941`372.7768495448842 - 2.3441081730728793133653435088540781265593969\
34293511443674468489785284911172655259552804951761706510163840418695901597322\
72096022415884179420845688633392865557916967643735780219066346514753466315182\
96052570761402922963364822061092127625555756870250046637864601176170585876605\
35488264526783173939318487480287796081074058510241306246543416476142997428162\
980825495757882257565971961244941`372.82068301419855*I, 
  U9 -> 1.5138005935317306805548594451913178008064504777678617388149826554942\
18728780416097406562392964265939270112412398894039668692530971882227478688333\
76939698438742465139153394051733730875922939083021527998052574811280323885473\
66920816348959489711310446953461825172495622027463788677469609895713252535460\
89884746988312501111842754612197644971651050690248089335181869934974676180607\
7736915612`372.7142065199157 - 1.82372820763432656341079572016636392991148719\
90343468732967420702708297621258550172778466096561535161542128614621133520522\
17665802736103287315580015814539295354819906503491745843423281594990627547844\
33298666131128080279084860040866572609067965520111618887052723946992000821325\
69131338770703681264159177661351409266330523800355640833481510171759642017178\
278939582701130655053724750075209`372.82068301419855*I}, 
 {U0 -> 1.5995147503337719221724420113592820089183894166387757359794162122326\
12385357210712027855693249440202488189748377612588896203779129505402821957482\
23189227035862544030295945054340905635292121090288050791246344754091708121826\
71894660192323451580195436521518341913466001367271204585914081210039854171161\
42093694074800955532804396424880920944236251257863914485913008339982956745699\
5403671677`372.81487405412463 - 0.8706057713943610199075726182683316085811167\
55499805410170254438194129226506867273776705884618531215643554865902758168614\
04397018077762530694330486653337114521259576013702626055263396271592568069867\
80618815385510341503561591851855356831315419770837652791377367615442830128257\
12888510042855484742107930411950931216373588463355483809948236877756477017820\
9026454188393206185776386047672706`372.82068301419855*I, 
  U1 -> 1.0448587959858657034297138663242824848368378153539806565297635376229\
90040109903581943460334485819710004113234611826983619424281202924010551331193\
24639479074796778716957475258691034347139557838689042014899759815608156657958\
30028016867636090751999654228455752279219970997389535561570787107750065983123\
13152189792262712448135896859339864662976580168986493234479301743343141410090\
6509107322`372.81412134791645 - 0.6394134031753280270943360332483376922519954\
34764614900124717351779754678479678926845874132515320487293825455760678513376\
06346785469086686790319407979806589358824921326624152877045540222179562149120\
91019060096398432958657631983117117755059193361335949157276527347667658977904\
82136766974623568453171137093712813209585212569569372479201785757347546655354\
9699227163721233525001842323563273`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.759620069771233114345436968005026354698\
87742797675839684822843761236303910887742747730691222818777628499107573892887\
88216498749907484244595660013119046905681168532264440549825755293876516654199\
68878319762387779873072822483245114927830106726072992089171921663296446470114\
90815842622064725744950007903232345988075505569214646940445234280920969883569\
19476589992512160283701952165595943893`372.8140333399684 - 
    0.47087410217722957633515645724956653575789745743288687199837735141000392\
00395718925576531975094005177656611469076869234899136519440736477171398655520\
73758184274424845672204693050076117408947599832495696483612585819611385954305\
00970679432285924194138532345235606946314008629427237632996310726762612665622\
20861528783531744046341967621693150305011777136385036458123029356456403930196\
252932`372.82068301419855*I, 
  U4 -> -0.661700533992290055627454004009262634314479626960438509211181740039\
92633016127826437267688986909491278186899860801269104773866769424753147352903\
31671829673563987018924386856948768604447148165027480784504540998718207183681\
03163698812109344749394588747005709954828994849219539406157150667983817996634\
05610655053106693885864654352959070486680143843609594213428031669523472648535\
39782097252`372.81682963928836 + 0.244190568087739858780016341754430490484154\
48165192977693920845287331198039216565072257267574206760772730038361142219581\
22350856578694780164416992690565739239783312253968231691982564469345238070588\
66829078916813967819030442726630871747913679353162599981062508189172976282085\
08226443238990645102664182368749511882283153334210080965528828032619130936301\
39198644312202734469969294246010307`372.82068301419855*I, 
  U5 -> 0.2719056655666982535047670242695736561847859627764859985341608687812\
39096046257681522534361580365586395615696285536579357611419220144172742270505\
60207795551706948333083275686754437808138854257451649271687991589825050783871\
83797270147581650673481921177203880012106270284308911778807621855526307179762\
42259815854293755100735849073055671569307538159013030157490157331306703952595\
6481571147`372.8027507292583 - 0.44825573720231520484129426941932809877979692\
07064241680777880314870157219001472523117986381766609547313500717062811633602\
93976485551849557484543531338999402481351469619560358579415451316938316135197\
33399404141027717149422558708136839994307443535599468952170754521019318589564\
43462166707929493801624321205207562366072238565255004733750196765513377056476\
623925088511802831971367106210794`372.82068301419855*I, 
  U6 -> 0.0552775181221074190009713165588667399375131765972950196984436886573\
73702697221343950112580808520136423222722951182461395352611687567767366566488\
34893967378165199940427340009571769257752314099198724902059745933560731277803\
52140421027760667864019259972274817906818874077066672967828583610647331068389\
18659445780892050811876383184237236055850279962574319702841634729317246765386\
0794143291`372.7992896622042 - 0.10887055613442564217019134103039085839367783\
81744103737594500270426785974809793280888700681880619772000937205525074560121\
28402663005434323006510696701285146117904342089845222028580108705560563467279\
05672254171577645546091174551006852905415860608857253976836266811968886900071\
34848385522979973528800623581970893054775943946597549144256593670667986169650\
832609808527808021446452024992607`372.82068301419855*I, 
  U7 -> 1.8336917642140927168259952962617461927896037410781721643493327180896\
67525032057552563326885880690994337941112505486003776309795088261101591001229\
21169639704696428696168598549835210382379793590197410089953500020854646317618\
67607919845715804703117764308509265433406950305248967878170029987393903391309\
78984899803880648858867030989021119956998297260171407177613530906241386732171\
7302966512`372.43938264484126 - 0.6166620903515115634468416131340961237419740\
88441054473822457449508613377792358217063219619631180808931370079854007177583\
09491236872488234659972493111899019477486789527839319842792388339194320739497\
54203992646659569543591649348194527125407550863874918763911246419051114272456\
19932708771500479518731368034958945078911079766766985026275568518503548696936\
7703188014702198494317217821736788`372.0546223406253*I, 
  U8 -> -1.130078477621930299767981903774896406379604872537077569726129068970\
76099564189394947131409313791604076078356357884590595074720987896841900938856\
60072419084242288703191185136127529518374880007664307775457617757837088892611\
65172845222316714491147900738077748359765716936332244979280056957561100998448\
10185161373421395519954748890091912009490675214875272227850124418920849133246\
52476479653`372.82068301419855 - 0.249903697170516106283938481881877677241059\
76909303555612900086304447365012734993008681550729969101515383922169264291794\
10713792005705055289745834329426575954416955093779038655863671985776905221133\
11231352728610870139038264373941664918479789725423909553745235736951886739969\
05320862827692483943630056076323021511178978423204445057958964103349525542287\
65733985097170524488985747333216051`372.7727041419262*I, 
  U9 -> 0.8149736172326620497764502445927180631902043628037870322123898628901\
59405756306516934476411017168757719731079212204715833486217503954302468380468\
35049081779355550895033374638187704941319314416128750865328018344158860774120\
06374758663086120500653711875585286331268478874680732603733560084204109468117\
31822982299623944124359797909843912583302168467448393667743281727651185833055\
7359497325`372.80880517206964 - 0.8909590347854966350304437575548500967516495\
68073382692086220328437951384706251548802330731914932030863924642498862894246\
75616543850660500352647041895046139702068059139245400062001405019983864592269\
22341644846767956935514488650516134175747363961561217077582042027015919291195\
63954139843576103283981390398698179247738154670396285022863937343735155160338\
6316353011585678446114402471679629`372.82068301419855*I}, 
 {U0 -> -0.694298288277762180393381932449519591781981897151916525609061815307\
36805074506398220583455161789822386817752828016782566406904119218622415961967\
88267512796944291039620049032658910829587245066201754781214985795630169247447\
63398119235217298003272998455887497577215021999399707476430433338751842590010\
58285940928633783078395745715323185176490358886474574981453993564030279181044\
19942691781`372.8206830141986 + 1.0292552763700232860355035797416680258539647\
32454966062074480870706522917363291366577877017559310992078379061399766217050\
02003500100884159373222119222467823885182556213402349627819517082878204247700\
85589015972358628153018124975455269030525730140274497455035837024934108033432\
04727730128946438451902125445701969258525199781931651108945387867298523121099\
5224326381594156301415480376632596`372.7843634529741*I, 
  U1 -> 0.4091415520634805955187963768008934962509600429058402226993553789447\
21863634713665771278193127303904303172270956452193731889942026764829824843649\
14369431207946615789303152806119423085848476868193237531868951547080339181932\
72060541131037943084785951732197512300830865538056726611633192432525693690914\
64535098442874599209334551073297308624895176933834908635625586389337243951294\
4520817607`372.8206830141986 - 0.25934729177124819895353111271522738745380232\
38218154671823976682372648747368800251753296303077199628447737715616419499426\
10294563508089623827377088780625023974349725871062123974975716703499369822148\
58090920975550575128535323673878957552349637197120319521089736326328385385145\
96831808593453473038735146142994406450437520377142084818557301836756374952881\
443901463058500468673699575302673`372.7245776789569*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.858712283549329159135977415627903236540\
23476802596035585017572019666851465073038011706807976783325644037527995104271\
75421770706599396917346441369450026865489076384484935522990818463843722216667\
24904263412873078585126373484249973399780115818622267116528840679558209161821\
93129594984382066321615585254859768714321349761789192032764872450511219747656\
31245526301555934879499727684981700654`372.7769381516333 + 
    0.66985915132848633096543613127193086279704301153585090003885351210670949\
98298639656911085850111753384576683964556315682811780432050534083623027080258\
85023624650054192482077119891637172103248682863334649334072933152062043232582\
00484530738748194446906736698374101173961431462176710342471551085838817130938\
60538985282365389548790986576744051798736751639231399492476705941195190504760\
25316`372.8206830141986*I, U4 -> -0.02549492256498664660513566107724991245082\
07249021404522552302194869504807615430175978478458578905225593272051536521376\
03557532906523990241784723991101585022061674662633042387285472510991039508614\
28819466631455465152166641299425035878498019209822912780826432839144459496336\
88099760928004911442887904963941642952346575673127747562146215214972037948479\
2551487219502895412759684448524651`372.2385809094279 - 
    0.40933621116034080890492518077668130838690605483705073169893899309421157\
12514444808726521132267175604021254817228146024558052028813339882646468673434\
56601922543536750796177250480633759368985128481490870504501871441747241818630\
11035429548022164362264790824249540036247342484311979957095489907600661952319\
89626546443719928145744827926225328735484420116548045736908428136781692792113\
368205`372.8206830141986*I, 
  U5 -> -0.489343449984263433492698165848635834212493362509078513367548012732\
80347551354690735956661843077192849149265076368685219239492471327649781278221\
41496293392519258059156381504794744759003012047708586803887669724782291616004\
55710144576132141915499273144918544616049196604908847645384758013717133682975\
74601327131878461244223380746760895908762967016381639248695488369523316455235\
78635733691`372.8049078904933 - 0.1917561089175800697371270356538914357914716\
97207784080583074265276957237686127248745855873840881121996484371954937728839\
58424443775956932276674381347873787845061026408182457545419204353087290369412\
91544464912163318283904770956561474328052884789834342878721872912560717141417\
89223441753834517219059874668869894636391237982562528531690199253295164926279\
3331966992396137858185684449478092`372.8206830141986*I, 
  U6 -> -0.616152504147810182136809969361627353748646267315102843247937113924\
33908992522807429690624680932727697215429566784656297535558462632272723250766\
69262482057843759159756982335880266221566646865525259551747296694378107089525\
14712856180567026424847326584369424345364012854975008292548736861336534621692\
68060140205724356658227183292913275356827564428338998338106275665317603190001\
14933895957`372.8206830141986 + 0.5962252127341110532265825691678458137151702\
50801774509545978594707079438963457072443531263386000566292400656262034507150\
32549150618476524819949362298884362751635348504746865812167530254327328345176\
22437498967026321976364424617367973209025459737116780009327666495508003600360\
93358835687686656419518321483985104173894362481111383539935861553266335113603\
6879587992078043713207958115448062`372.75961058913515*I, 
  U7 -> 0.6032838569254801735484971833179304069379667336469116728772294760406\
32320210076121003404746565572396152568736422966926173103552181603372180548183\
80138280393156408060565523761084488398062106024632627118152902925648563452395\
51313715707731166134301945394414383027384107473079048620342856583683186039645\
71170357994358427865799539645365495503213751303830908034043370312210853218543\
9054711223`372.0230172917252 - 2.07759638368911471850952376588328600643813884\
40067343119138225687530552864572932087956155346294731020130066903878447994761\
46086074876367529659479173786580839999058205802907257943487430967757194164814\
15506420920089333668051980384804136110299685163338486484329427810048346613889\
18675549394836754764177546890393423244888607610070194231858384155376166948181\
413241647225996490332499883634079`372.5261600744566*I, 
  U8 -> 0.2593620567096859174739612115779193643612825437194511158081672941745\
55293194229052048030843002204715951958276347360529164483269552435265566814762\
32045839473345222841725319093272268332234762508715163825461480437806978027311\
28414391711399186286445621360619443137210550463981227938687975389510444684759\
56847413069189652719081220018884068556192625638195732076189056755238158468427\
0463614336`372.66262791512247 + 0.6883791617046229231868877352241394170978555\
76561260901337662370017084333426495775501480363177496867153049772659978543003\
50364148380470567878068213320318672468829773917768550976686835228599150056365\
10547413833993558850099970610305290013141017194476037984141775718083090902872\
39961795723165999782281026788377703469241164992313087044753899143886745400058\
4914381519663421249556010927064427`372.8206830141986*I, 
  U9 -> 1.3675570500087462907645329466045762300854215690310229270127714052957\
38595762083168521667941249090719310889394912203517052014944521864385907630853\
58994162655402252375305070783463522471229775546971318724823044160930832384025\
46869110894824009531521627606985455091666052484575243117719088110946309901651\
33892782606916301064433440411129582017060189829247736318782359538960585419551\
165703024`372.8206830141986 - 1.139231603513238421093486641381083041585288170\
29734052424496722011321057599444748299609179854905715875055799694829097179719\
25035180653439344405227047597532588415652814192837740097564663522393018556181\
99799060767893161211310207027699803400841447057662597438043543670214114286566\
70451845614132732102399707031138109180357567695365787788393067777568315319163\
9557353995103891305635237772932`372.74855563888116*I}, 
 {U0 -> -0.144474289088647699273716290636602496280861939412902318100731358083\
34415858199236333163035613842426134476734628522577212266703190944515377740972\
97880041769139834087567277821122199976907305350286100178718143705292171085070\
78347222535934846292289214175722427863445170056892646428105843302577005844018\
87589420492445249889371085249077290896931842282949836659453608418931548522429\
99116052009`372.82068301419855 + 0.458239383263290647289723255263124762812403\
76006957520446005249387949035345806389086176212291953052349484861189719341285\
42030454862231568001362164688577104306299028851842071448086496044267221226703\
28792251243323725122020629667358877566342647040185927758117185073327445313613\
68310444392002123511599523116930064936913682793792918426811150700515759406014\
80484035473422960705514073067885317`372.81797948773817*I, 
  U1 -> -0.628619712959778390290387756791328470880638114312675705543281250324\
76769754836704093013749653299184612785199122540037780220420471628767878110334\
30622570019816775568662673795085947402147090347727409848735071807269858094848\
07406050417305265796987208389322867286123315191982422073981273603625712050829\
42727269682987153879912550631032452213774785823851379357195202491340065784711\
51327415386`372.80776679077843 - 0.254118704543478088112431191650708303087298\
25861559488607312129557073015032319916329749576524667685360344364280021532724\
78208827791532023278893225169587801787493146240866477253369862222612330634941\
96976531856342956406508453204094202587689384305734067414523191400460014562168\
14970384604467888238563714818795411996143551195888200609857947629040166984029\
44877334337739628170533123249705397`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.854418790442852517654810156975553992999998294067421257413374346721\
43429481056670189463295031284909733576363592644203148560306797967863801427082\
12209714574231492789026954476172082752034176431085332559980289655127097946867\
05483952810257308324770051905516465155528386239447887038614654925522177391190\
56462713656182371717716805602324228788377031691441668695281800976217048700937\
93399649467`372.82068301419855 + 0.002906076117907420650132043735375465796545\
79379615131504134116869227190242654145108753936878655599268230735400090171210\
39536114047967843835552002268844427924332143072435033840994175426205932282427\
81782878431616612718248595088695430084613742052702780988288690049677667488158\
79744888556024385845832495155395295124004112888363257268819603501363837610546\
59790745708025901638627732416616074`370.91734620101806*I, 
  U4 -> -0.684109908320892215585444445799055622051938294952737635773703734166\
40542915681271989413159151949255766930289597676242697307517979980750203585307\
11116107164261486958356851453100014342390111860358204908426164496853053841514\
20320110289758193961466376340887359070210312891761358820994471728488054186613\
88022897047397500124122062606417736464972775847171842997926059253422024211452\
8471972536`372.82068301419855 - 0.1901924814123674345363889971173953364106488\
62054693046728998145444657509172255764863632229873473928828379907567553721615\
53931835236502916427722504260506519490814853138377756329040137512943860976942\
99516754671573597223959253725818689879759249608467667484993677861474879216376\
54758081488931549936256419466340520251062565344227654309394767011099672588265\
9418352380348997313486655507738659`372.80089880990676*I, 
  U5 -> -0.127250817225672090951572422651951958066085378781756275414912781301\
29560241987080401801048747548659103608180285097706400897545229599303463872512\
14178621134652032788055734595777803681650055355155407660079044502850302466130\
46989769397194856414465868249456566168896439596772882138656943276248766545742\
84247936111308061011007022378168320388105301601344925715205745360470278282498\
41037699675`372.68068494475034 - 0.217025739081854660042485888588407844457721\
87846377672300119370796274837981449593685858798461218034257596402850288856606\
92904726322833040802430288369457002990955381010714222162705148134207920595494\
72993910628875428200927792126937147844555872519686943471207370657886344320813\
56076630414466066959603516605969205873683262708109149663732945260513494167641\
48242852030559038783431413985412004`372.82068301419855*I, 
  U6 -> 0.4040593340815762392698311433070401296565898865386376898374993165069\
08130232456997941025901066471659335738050355365594592615178237172760584609838\
96204968357947761041230829947745556389851754872526876111316403875183540654536\
05502948124353087171451717454734536262092648986960307332686789372333504474562\
54844236013468217946862300870680898157064017357161605876443796403542823340391\
0738236423`372.82068301419855 - 0.3162225706281694225775037044947106001117453\
29473657048124103105806736700290157118801368035927532733551195023758429564881\
22483484653112749398051283969832050286214118065176419000879761127659221790786\
90099337025301976813394233045701087809324354566894650351673672850542974813190\
27617516071946909122561507635399425012601072204644783088479006156362172702379\
8356274480637440353073128790235216`372.7185003128825*I, 
  U7 -> 0.8085774930160473416971903141074907720074056451877607456500175936036\
83500053185417579015132144946972412440864749352181589384590244986747013057671\
54997244707175786790632844192642704843785629838710696377428348865656548395091\
85580610795209320828028868652076424607788104583282004896544697011816842246713\
81188064526891858760071110155292717465727505490319771198657460982805868671323\
4231235506`372.313836963423 + 0.869000137142556465873908979697780046871534905\
73556614864936997024108680093112895904538979052521684507737481952877218892797\
73755676253785290871616157639881850814111603305427163905555075750311526764590\
08642049767859633408844398848876223626218418205258157827789101638009210301241\
00794656161182035952864792247019528537531660475357760249606622899353638933898\
75294291274030980922588486028344`372.3390169002842*I, 
  U8 -> 0.2190759954492390876256536838299663669182557395422770866861559956422\
06602026416455314894085166588991287638236285093534874221466783371225473160811\
42333803814764565707047804575485408278883816687874861677152482227361331919975\
17463538093154503372484470984868691157130465341524428304102070853484439797694\
48857357636736281361302836439933088165919308549622473960645854879542428275348\
5824822627`372.82068301419855 - 0.6682822354635322726688889657537775027894087\
98706939562868476601927731150585569740149515738013743352198002415036086539274\
08087480900950851309219973663041301322719701349702246921061469303227199128648\
65619417129221450713610427360596891037583015665605066081718429002567520359346\
67128854472495643620094441062512448240951837005640867947710576497047262695896\
3483144440668737962516285790211928`372.81652557742336*I, 
  U9 -> 0.6321441126168583853678576533513910420078442496786120369266500128974\
23522108165753885447154418421388592456534564450317530860578916280004277105695\
85884010956899985578679535058064530594473614744153410840717268835896143115036\
76080436389003485503482107348850691434517267300503401419658723179674194730238\
01791993429209351769666524465178201423495915277375169884293383132669046598382\
5334745715`372.7133496856979 + 0.84319147922869327497015042976188449330168749\
05025379815638908082682995461664191757630757957065286327182968432358884891415\
38632532402008235378874378976504517767395333955283048833522300633812998021658\
10581991521226294346053866723039961429030256637239605450688656951653811427023\
03746048591076188083084868079187035864656894422240095628344762093603279594032\
456645238124539769261321157271581`372.8206830141985*I}, 
 {U0 -> 0.1960257926980134615205177159468725662780091876510899582112984849048\
27827906185042936306530170392917850872001368714549950813530359172525354716523\
91867551347369653247316598939974120970148144816655336539819675779066188426822\
50422853728647999695247835148671019930359530710238798678402022167227626004003\
33218709777747517918662279316801758376363744007469566408518766949552934114329\
2414572771`372.68857841045485 - 0.2729152339348041178007880034523408684579077\
75025802689690979377790050980868317113247426953307713006426769991764574194496\
61999043638972999461333887035700516595335028130803865131952192200334162890067\
65620303602017869858454061067501175746717875430233538537991358380761200767832\
60471667945457526296669049942673427737420003277886531751336488433245750433303\
1187921005133072941453520843367414`372.82068301419855*I, 
  U1 -> -0.319078975729886310674793217373164914388765332548491827945825779011\
49061865225939577265880951616515277230060974353262746282785837408469805198921\
99269502609639279062579769594920936931624884098821345589314832225865530673215\
92931867990720862407693999071912521118498500276678315616390011150005469502349\
40424208291509130302124870679595115854246366432207475411936739209074497881930\
09230348883`372.56978723630374 + 0.795145455747203644753239481971969165866005\
66721054669435409629296093900041879846512920813281373148694612989685099960423\
04056359076499547845993154096719844623480300618305153640312387419984031225648\
60427317008508204194567278974897763475754936086099579998782901147661134525776\
21613437792530870266718343235561792447837019959010018451590877506825701712363\
31604978885350619753585045830583158`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.308874739117412350106895708174214588876\
14331784452489556002506725176480193593616273446665540065580997985592907995594\
56815517421660449792667666716442743423183540506368166207957537229113632449614\
87383073761466918474499441762796651276772069459727960262172049514629757180327\
04808793024452919272112042043890053317298265375477914396448845931125382856320\
19484902244658022254422770396108665144`372.44502390814154 - 
    1.24210565156029863834655115266256611061640732895611416483615974928992072\
57433625283992098145989662404488090424467810957304054848930080790753612034530\
50537497744705577691209003319217405249719744512608157224902714271087212543662\
25565198375198066906448548223495979690366023805389982657376169077536696487670\
63293691018205077062492824513314991575113586596001897665396629475511376834013\
027007`372.82068301419855*I, U4 -> 0.8426873214526279818803291860813319513388\
82994349851172419382743002965064173376564969248616513271129259302579521842290\
05660821412719288338581702076597912352836521619188322021979194500135823864719\
36757616366228764669859849784901562711856308560819528677471573954560153690976\
41278421079070563847329516265041225781023912749213283613704181549753195994518\
2351030375553131482710317452247724958`372.82068301419855 + 
    0.56646077255085173248204090776264146494418536307713543574370444870205208\
39231397609928892402699563702734223649136071351009431885257814542628209717622\
84241259399608322673297542917491745357795680180514984228754819062473778372541\
82388511100484990270837310748930706728502690462677756924282074051116075027018\
84648012388642037400951634456973924544482019003582954546721668366820918616205\
980152`372.6768861625844*I, U5 -> 0.19789963408233236201677599236031224413936\
19306565651220926903283726888538385800286397801205781332752342335179838014213\
80666617458528512498745255476571372841499617913379793112556795990735209401310\
33463241173198055450421353424644397211353121275918550076746004752825369997407\
81155710123535863797547489105394754789539914628341813921631024787002373909160\
087761002374063901717914409958858832`372.82068301419855 + 
    0.02192974724732203927806441610152895384666027040706005915659556749301044\
22370373252231464039292482492245021763005232272061773452990840963717970935033\
47225827939379158409797252460203364593418299175851546993379628022173423261869\
66025578061924189963240923881193120223960245165136780704125277273710723795953\
67679158706124158303760399723696996226385776498945356651051173111181800083875\
54175`372.1857172737132*I, U6 -> 1.089862799094200390177226240426214590316132\
40195536519942861787372896905582320164150359988934596316458210076035133876545\
51387345580876082860064345476956606861042213155509074688238858205417934352117\
62471539677415895858757153685582176223827206547925161199849890942845802987506\
31771526353791117425283968111111982566658183488750885114447300647574449214429\
38541334094646527932698584258906361`372.8206830141985 + 
    0.29732470734278726074050028350358914858488430277300397821154313383053094\
47922173516195162398724210441654144171632931745820642428681045790279665703786\
23024287952665199825418686056722034387127266171456092940308932905740480043326\
46772498970659012314311463180397820232859153557980342881964556868224114245219\
54259538500070919151114197605187908742545779976585084657213660781590509254334\
005516`372.4710164340356*I, 
  U7 -> -0.776366778408038900779382910639397324065348952853843805261653680775\
02198910798812937367724762801074828443702309371509267472976218837668936899019\
41168879019360014800684063840445942930671392978319779972838013008154219324812\
05001654521251443983081547962003334825224206175263324456247003087012479409287\
35014149320566353883568755886408453765144125091253589550708418468737142683003\
09618259017`372.00077226690223 - 0.970886030527885356683332499346666141580847\
12485423701845853525931982397682749008466345762533487276202066538930063688090\
22986223277380881134535214753332264089788114798633363836615574165765953217994\
36148553419475361167013784024713700091444072878845746423411082698296754239767\
43977660429576010088173635816237700990529060679837382156922691890152423403483\
22297700863815276838996805061221402`372.0331683911059*I, 
  U8 -> 0.5789866941865140739463473772587016445905556631309987784273678434885\
63375332407253854874554816254282931048593183955487843820845101887905303770824\
89882500623916083884543730452296262374807373604745477165367013051421989771734\
45064983947905115517778389885404108451405820848410130328906120131926496492514\
89108125192883211416235050674120042956661992355042166863437151730383752980663\
9091141082`372.5412112017691 + 2.56650916535349555228908704222772965898137171\
82629994615579165816668441107842465871634884881691741575995522364349558490421\
42514394366163926379317955304929160564639727745601599220793217324095708223624\
66849416964555252749239870593096901451809074155570079896741149618576282529297\
38917672390914552637356299357927844943701700057503769621936606068012664674388\
349802137277231990676340704503252`372.82068301419855*I, 
  U9 -> -0.297431007479495611621410922858943866634548433199809705737109298550\
47354632759218544063820833580730635700400470533704587582380975870091370043013\
72316998235047170180701257628823406388488836374534627591890818741907218500195\
12834090691214308198797590310199487979228467341569255633035880707857770941352\
78857617916465165738185887141000338470215682918245367617344616455256045464657\
76742219829`372.5232530465932 + 0.8957916567887047170787698280302353709535949\
67429519446353109601429133876372251224808398792388979078078910118682876295826\
97880020677993275035450113717481565434297141303004075932740887593055859244219\
55642074608223080966141930357228687257450171641051676429015807435356367452098\
02705453995595546867799311162918004678833693673137996199390023944287441666196\
406587830218631532151875992168369`372.82068301419855*I}, 
 {U0 -> 0.9089934921626445642320663210027379080039483098465918205755876399005\
14899024244604016413185031296050141109373773158804431192035362845028174452483\
30773146353310461087117699820233177767481852160279991883798665702141150481418\
14053165130112388146282251184162047958850829656659705667032089174113231770458\
65915569032626390498644928698565522746932813934036074729465505487125966772047\
9931774688`372.80418047977594 + 0.3795919779093487341566935563738155214181921\
65333494111213946412555261469672240275606549234735014696190453935607088029216\
65140411340026194800219018895629875903171416150825264275679326657909288265781\
63641848848238071807573812737670358253886284587158004554812064295276851665987\
74581908057795449006872957973920872107919653134863103925221130806400128427638\
4551899763083148265115498849186137`372.82068301419855*I, 
  U1 -> 1.0569112988984176464799972970869852945162989121846202615054553441798\
06425765411096022463085909367778404844271851524996683605948381848865069409522\
20161585859778396277843897562371374670638052654999638511313307741410419899184\
34653127615906075200454821830740445720901262771503657898194788873699271794870\
67074818212154715551228599096969788205665756974228653767049108021871547863309\
862852882`372.82068301419855 - 0.02149073742615435591698449601100978355186509\
28309484541744357052243146127596339254755935456168919887693281240158824796352\
79719130961271773393914959319521607254070808768053909622987408431413858681386\
03973430834109637506600110114785289016643924069240836803325326205986875290544\
87042268516944682123049608636944698311820593078421949309670393435968534731924\
958584526933786217138089934779612`371.9191934257167*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.154824655675601082017902398448407450954368082098699954255003888764\
02188294636539466612269315341473277354567130653466980422639275787596987489945\
66117902920719288349559077553819813988036765392677754559888463162249694643614\
85200757134798730540078110734957526354314709855011547800891837103633905012763\
84760781720387086959992602205288477246597760870206305521700914737368268481315\
32369474933`372.5962568848262 - 0.7593565069595559062460922455186987893057649\
35619955214942361128039920471124353375317618257676525681929665713491298769356\
53211534711220927495503416595614468579353599366916960612719080361728191492553\
93232843913221312189385702210275470464900109632984107398369424607899810348312\
30012077798626734486094878430965790839035764305100213173976897859162888896421\
2683228187193271420885880494958625`372.82068301419855*I, 
  U4 -> 0.5478460765317956463437971210116076887589503462311389449041824685321\
73721340948955468472274964779825721180182957097759128598352404556173708053001\
13794976382894230217325990230610383372602274848146306925039865303023964213924\
17602819020165558087090264792430618301145486466266515669462773520219470600171\
39769143884755321377441137556597255930333381593078483011786409384409817436921\
0664272942`372.82068301419855 - 0.5307022357047992603541199252316868819337040\
33445342868781699251607954084486313320183951065772974313730162568580765399596\
38341754865586915316347289944151386448654452027567950001121269598384291443112\
41038608560945435725273073285557597769353402390111488286356204182816548647372\
42262873807060744968712566904921565652918415516673905341991543366994023916271\
9446229700150763240487437975352281`372.7691006277473*I, 
  U5 -> -0.168649218832910066191946379915380580553286408656627757205128497368\
81842354640915017636487517991319647204300637823647499689625065000616096243287\
90150293879322858110726959496484167130492330364856939423697082278322793753559\
80167329395379917813441653118777966377859618372932672059498611290604040406353\
24115894515892497726647960908087776364746109543237453978311144606123265982504\
9004493511`372.82068301419855 + 0.3128085042257516684531957420070165217130792\
39003910395864940940865407927350357281993287678329505743940756693841635094836\
10545100769938517313604002984774618763517664467394098575163722644835992748752\
20347031873644706358393089707381087881030408462715139381963456312929233971112\
17434132797130861175464340576452298947945852206741690841050896991530164949196\
7838560701251436125026878379427985`372.7970155501506*I, 
  U6 -> -0.442343592697364094946518879757756355300877002873051990461603340717\
60448761794625347046195793167083605147594751182957150330261273787653380901353\
99550113180112213786546768983553991337613094930952147111107406397758392879780\
56627844224087600889583568600526421271209533973229054774453601406468190966638\
65630258539311591508351312304121504342399112691542750203628731739720625785629\
35277813454`372.7821436584857 - 0.3529599754076813116441383443241176373805813\
19870612047117062255044041332666299416718959600280926103122770018362759038635\
97729033719736029910070042291259805852456656972856940747859486705300116372668\
59409489228607383625634893643703708764536470554081572587425032948584188329820\
77872453460581491926067627042081288051563597584704306463961601025933655628509\
6186089834293717526092538758075651`372.82068301419855*I, 
  U7 -> -1.052134594665421034350895708974391678363125785990869335024023398448\
54250382480842887218855305867440699735348621623221292202996673082883000180194\
89086769129823011941077051079076366193636290415266634371114030961838293369707\
84893603172452225356741454119767674735619700581661560893053135500300488281255\
45512271914633220938689116390324470809966715673750304465444337367725799303437\
1586388833`372.31381539017167 + 0.6378466192579556761093596666721962812331132\
75774675932089255503047135014284528539676692983766381778643016107346034171561\
00340611029957910540117628770103419896622999029160139380550238467530681726364\
70299760971257531235710121311326938633708143774928226556758068474526164489464\
22809870712402449109591943661655658608139807446335352287173927591461577614199\
3134445205227781327672413713211833`372.0338072890103*I, 
  U8 -> 0.1073923560238291142331079253451066167157663524403081544075291265428\
93861360453739709911793180643317836389144361780212488568644685230791275459353\
39277361417670836550732129488187888004668478504314777323340621242757036007953\
76776717279742671527727524921245872869850998295126352177041581545983579003969\
95791159570147613913947241470425003017540019505213785029330944378762325517714\
9164633654`372.5219108712496 - 1.48748643506479376907890316855047682396138988\
97226995446562928812127641393624742526502531389329343478302621705613675592942\
95152760554012601566038885484954343839350186325359984208896996328936138979112\
65303738451940232434620812862690317395451408058130196826344354061308793555696\
05809816193109870335397664908855543656072709550387625041730247266187586764806\
938541543447945283339447230465731`372.82068301419855*I, 
  U9 -> -0.258419607749377131363829524825458127895121408437890807797634359022\
21330339380417045941359031631677983106871779301973439663936830288062597857928\
65815894068829054680570305149783164826542220925733113046609786267872888803470\
78868005600701007484920101104932628849924817211099980711442466134139914101469\
34952330450916406052814087837030659556289031960245339888474941898264938521133\
4671873285`372.6373077434817 - 0.99255949477567474839179396456900234996926352\
95010356086361888999688754624659070259569901269588400875305800076624582711409\
28075472325451372643252900929254558625163819312765159789887721716124843361375\
18571896861994171064354903263944140225426671104238376277698553302777666783953\
21826072518930640003332926581291420319722351607932900148302539960862543087914\
937976869666974858675186348305877`372.82068301419855*I}, 
 {U0 -> -0.912815208508195092719925774208872082991735285245825663772792793941\
51398942548467078193578834587362349150869860498375813503795110365175137803861\
75213502738475698016713510808829244185058238965650730400362647754957572254431\
70750137879076782864646639789411972488159025435256619207426559189147544451254\
82030891878040855500254859526003187241664054732923873279881351507225660914715\
63056305982`372.7758854249446 + 0.6665601573507755761502496071357462111105778\
55200823045053662460228868341578435223285981681077437217823041166148803944967\
58145609385026382553564177451282032631134001061254192135326730967142848990182\
77290569576699445923205795968281993563537173202454716299225794098238227234330\
18840774805989210497452909665272091559463960810928312077555279350884088276550\
2098841798833261956611645667517533`372.82068301419855*I, 
  U1 -> 0.5631958501597362346928653765080262332550147378584267717367513493381\
68886082935245794484744805462505826705059380648087651460144233294387536591047\
96718425418118912583545085489582805229473751623764231412898870011453409673661\
44083946284759155165004761945301980793803365901128141172043540565786515487001\
02151435020971604833375938236348532780147430054560420305331655433648133695922\
8522284936`372.82068301419855 + 0.8199095789739912597390262071643941425609833\
49231137827566806006258013055282875961079715369598299113575403470662092044731\
47762289691542654635126658295428357302127180054584694716739815314567287305182\
91573720585877762255848334853948237262072288332008204144526586785181781280261\
91520644087785913260850292178308955711374115658319506733307832389481069836239\
110693977487024940019687303340769`372.77956634464704*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.486495363441445869112027145388340144125366392174592994864537352378\
23744543734622166687437512076963070746918353958765628121430915419102665754268\
60777197380289129376281232825435058438432019971394552320473181316734314113219\
78033406731172994956798882195564646832913233233506616157049616728111699705275\
76989353286626298379499144291928737604778834462683516803014796226646864286315\
87048214755`372.76961576590446 + 0.391565353992969390486962259660428016491560\
76299536238356591194713270550682490058052909870238632272062895276893039532511\
15885135082579892156576295007759554434384347226129151700976406144285986926849\
95440652814823766989002844996213325884010196007648871846096587393919393487503\
87118149685441077014164890919956892361060671840908208849333741456449415063442\
98721561795781154580304275992394896`372.8206830141985*I, 
  U4 -> -0.186763678359762999772509056828991530773483664029236782064437976845\
72670461045201514030358832016297869043673902754416440061495372275561026052987\
27762054062368223358452717269697640509102179705077582197971750946370210144638\
84642561361016172103721865217037596362148374248803164892743013601167840999666\
32839182363096692805627389495830479181483954822211123398809737982425849601268\
30076791792`372.5886705702076 + 0.6530526016260909441757204834512239096634483\
59218575560884111774234634935213398844983989251916657204151369112429169297474\
00593865553493514745691867870632803408877416771474173441950549676168916749273\
97205909188749238158373717432229831993866546103885893604979329423304005703295\
39230177599591529287304961521535557116206384436427092773047416780450846985357\
6378856554064223749148018623433281`372.82068301419855*I, 
  U5 -> 0.3435298602341689678499492891928458400137906281874379248371183186109\
62983385542188095140134455847050532878517369960355365428677855370430356406845\
87115896634020671948079554791166188815007379615960187450601126941964726246800\
32673955971353326203372701401700388168864484589648982271657486157272428190889\
75079493470541675879703288088397052810442115041704867489618455058654235806016\
7028797999`372.7947709438838 - 0.17581218614398013293634505021511421403368277\
02863407539989512773754501996190463046360364566476780666296474486531326150235\
71195338722289495962233882277147651956440617019931176097289425761125877241762\
18886988260251125772581941530039512742242873781506943523772555032932480867208\
13374369207031171135771346794729292888478831447716823488471640932565568123700\
275446879257549505776803965643616`372.8206830141986*I, 
  U6 -> -0.365444248844150124403573070473483353484843498740569003394671765431\
63634781072125099864908512651346867388847331125645345598547458757781114831586\
32146605831810464855411431897820075558787060282573230530895066299608111294719\
74543575564121632090302377392903365312019333156709580809545478198241936080882\
56935641348122924036092107579618081791448121952198542655897073400680146793674\
67068698853`372.81764388555035 + 0.094878774957368171203353692917687420249441\
41024983106276487118571261075528285252363103135731587034767533623583933235728\
28601116393237648258849089821456190051955523821630635000581068987241148272912\
86513952796155745795602778073211953275673003588632149245350740380072313489506\
75977686938429927818749917200197369910574359971940802850074828580072491016608\
09669510894167766890583797506858559`372.82068301419855*I, 
  U7 -> 0.5403461375211056518861655880365491565701815175463213550466800211594\
29620318115985633352515191475014452966617015202919726496363970695753926880320\
07768343168746744453926885209804239485087566907215641415147011853100629402907\
12775110433927393990840552409825461579636981597577298078930648734910309594122\
60614706869377957252884030098908250501356514503137741512031089233559406395232\
733438016`372.00105309666264 - 1.11952216757311199968008612515266423174850042\
98596462261294397130996819736530449879651593498723437212967012065912972482254\
22657380465771680003120028541302990942832736621289115310510431365969383679005\
77412815468432893503302144807104997167633421086713902207261240576187716814159\
77889917688529408365299599826577146359777321642042786287621952061113074984389\
696092089543837571691691959166023`372.3709277956298*I, 
  U8 -> -0.735588441108185524130561118177899270890328321456317896306067582101\
77132696321339742335378699999715551089954121903874572296184684921164634768164\
24879547430964100967761631484351313504367697967509122245400728519806467002308\
30535590395775138643896200171330753077138059497827856328361014174660814376702\
32629154315025098219596353842617607643353660559493799552344774111245408260496\
94354195382`372.78238435854956 + 0.481059401334420997689502214177579795344189\
29735222259033662210555606941449358209391863934995732747796704818366137927339\
07869569688542998786618838993447160315719783639343135296445773116206107024229\
96233737027878530880389721437337436142975514280405178568067764916506902999714\
09516427391819037906860427823010310141238054660634680303492091262377314088306\
15631376513535224530946576619416362`372.82068301419855*I, 
  U9 -> -0.967787054379840890249542797149712838709753349265623613349690269075\
98782534791718720145593252129119501809733830102988725688448156377703643218952\
98422438957187970336055757356659330593486293653061834147993417559919298603226\
66168167171226741857683640024237132681386709941290164793212615658922971178352\
96412231973413516212485612358067031022051635076568836983569868502951750941482\
09447875524`372.82068301419855 - 0.417644629000378163679284971481924683726106\
16765621175832008112174299880391120780873480740760875482696785574888854768284\
14721229646993466351703360116143959797263861387935865088961005267663193825335\
86715502288403073950110484700800747838118058797694598693459899812381294071646\
97453469825339710204888150460649491782055797919483424796567954244457419452908\
54803575190156987981040520222092006`372.6588931664714*I}, 
 {U0 -> -1.488548883186762136477170341390049792419306244331903343405061723630\
16777367254693566363119769122880087502230771422705630300581525066843143800072\
76491142759816173088639006250434727736791456710610897003193252183756027927863\
76660484177859687596357941549072113733751325094095493767290432409334720648798\
51941774943618984421477185183118696560313649977151596112090214535043632448931\
52846754847`370.3675053435468 - 3.0160896992660832028429752510610998811120520\
10338481167775801142095418717482102534054632490780068804210253434852356165603\
79862777297368974413644026779713056930734835430025552409949680268275198362129\
77467999099536701075223003061603133477845554614720784120571858591347683628657\
01655618116334911343220842649908515976413449861717849522898255740519581574540\
4093765351770640824857365097217336`370.57434152961486*I, 
  U1 -> -1.809697959893124322730116483030378169379359326427543457630744562129\
41834469404279888067530540729935109714948909776781893384326173882564107253653\
99214956701187319336915127177217066481296510435304537448621022279799847198890\
88704732632631158412596618419690927968707280255621410019079528096846114785965\
64388735701825155458968438654338555960632204511545418392898602484488459447802\
43475606869`370.5743415296149 - 0.4703564752103093664465761821393169507543195\
29864376305559760944964390388102322218682901112242370366727674295078852042232\
32609302585992890620999877344990156438186605594814467032779033976187964468242\
54039389793003860239392948475948392706408453003249675963908043436849271846896\
18764243124140044431536766080141354011363286386560331963821925858561404748819\
9953135428988443602778840253109677`370.22811118334306*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.039665271812677533942663755164232150277798907054816132232973783107\
45859095605238722247652235047637322223217609032907786814354596809933279915338\
70377669170457590871150919078946028420580353319294661716605774263711048751647\
04512235846562748983976925315482987777199680213075609167083403960078707932662\
71634794344692406310167614234467992042805653185764815438903007644452579639247\
33878947379`370.5000008154923 - 2.3402449881095553677996735747789567056209170\
03016881997950197349335742389927482663181323676770393505128635551468900538850\
93357449827357500475418020832843291142407268597565240440912336246206823541966\
66792069531388909090293872202381548480544531891770093157439580885793981028903\
96297132776484971425393001340996839997621433834342446869141783947104817021384\
081843395666058373725654525256565`370.5743415296149*I, 
  U4 -> 0.1542272515832875815050081248226876835413297270265407329932959912210\
17845002714732405920905492278920183476776544107923346936602370961664195644750\
88917318143087741608916897877598902087207714627173971864724367515919282306365\
29443020557602375510370942787973436293741403987604809200200667944501591063720\
27830657716603881094299605478718265263024477881720447127205176478934280861051\
1771991881`369.95383993456005 - 1.2190403799185405933438648795438087296177551\
07291073462948898816400155630365113874426935401593821078953060651916464176772\
88358953982762280828118416570211759091727322616633076989013333908526045836513\
82655724707573751295986784460670301035616177201519947307263950307266330752441\
74273563071558117306831875322301990961363425405621928450126591656697488310515\
4904619082284254511574666789575578`370.5743415296149*I, 
  U5 -> -0.285351263541985605880908917832514934530556636755718242047590970696\
74475444081803509825306483013253423041230011275803719906164276992761768781812\
42434545368045613093826995621540377985345327674933562821393766986669096431356\
09822684658290343301744188793534903449996704531565056932645794066523086004627\
85101694107416567151975643474924150358808374349967984104748808044960956751256\
44915149273`370.23821301184836 + 1.067662491677990905176332026754302844434864\
77856770392773811781580350047888839563405471231848141865838228485247528385059\
22856043912971606149959597371879430616157840403141943437215442493162323424113\
46040617357016277064007380749640186153986685626041149308249739214773239442557\
78564230213234050388605187909191339187494496535455071449935729406605307777852\
63493319596973034969897241347399045`370.5743415296149*I, 
  U6 -> -1.723678226123882225723975296009543128597099693169278534026652010400\
07559998140202122942274169465755393206364980929782098865295783064364801437896\
08689215529019764642857742869522293841201779276580894200430216880509120485466\
64320767626360896432929255206936888430399242208408065797401988221684362936879\
11645017156175281762146043584063232917810889132209114937226089961268131778563\
13512954022`370.57434152961486 + 0.300648951556249171482233492323925512225617\
62762362538304623250416643714388673438640556294247180365002316481829303708411\
53796100777311917146806020184362273279697413493398665429362024905892698548631\
57572754695830739878067601642987632710736417026210395874501321935502056455574\
90112372192156974103613218133525473582566310511619153785996745069785427473370\
7201663714650465280938085408605944`370.04340820366195*I, 
  U7 -> 0.1991389902422804142050943081134822361241202444806557829059714585055\
40589486233179169245188942970284079443646503429318191368186410238882210213774\
07705652456652173780187129151565891455599554262642025178194031840529058804630\
47450835312060902461785611718626585476614420193962635694939320190330724422458\
43678321373743422467216642876411956774784786788359257700163099496167799461988\
9724953392`368.5910959489253 - 0.67376555344090868194069474235281702962711228\
55003040088000352871167005046962629188553933684599221979063682611219875582339\
00205256220713541414444044343418105981329827318582520018372435171705006268309\
39650439262394938483692797079772834071240365891542053301869588189212223312080\
04788678215852178862163506598578625867880561191324158980902689328781738804348\
804157732266342788815458801306969`369.15109805975214*I, 
  U8 -> 1.4607061848845453123522925822570218631779388116482259147702202909701\
89138039805046996283991652742303953553595247946929166631356813929942862854799\
48127035454333991992940098293515434609361902885138438522794680228123609241118\
90249005130885212213547539342645849181932770565687637981375454520081309250645\
71448416092373188911692812613042682951342081443342003089834988737726947072258\
5863872354`370.4502227096763 + 2.11298488074404923958410978697263399987324858\
81227705605620586402679050520645560807966184537796225543898934598602498817480\
55490330818527522785742940543205674215179989423710948031807172605062923877924\
14597936357129185700389301849303938567453677338699810328962690952100540353400\
21758582439174454600721687616510563989477909884734405356877914057684664630753\
488491437048509523103643979444639`370.5743415296149*I, 
  U9 -> 2.8794205817519252883113633849509813900593165852755605033652621240518\
02034904571015180027303637811367556239107337987172196950390508315378497179861\
50807785952208012753299325989793692983111649780022410026215836913856743974844\
20590117324026831894416156808673465035646729556176990713106134873732588989269\
01403435200395937288526756640000346855305817999844828827894633136826944894274\
5753562478`370.5743415296149 + 0.38443726945147722776912125170882289899580796\
18534496805900922837714952058153349939624639220218486664428225396952384874010\
26594290689363923288801691711434091420559766951662817096117398171555759753248\
39035825662996848030048803140320199509717480004602466913626954795828745520204\
34386810585548667641274383503361965812151935043946385046962013900426707113856\
69439635657114799893085163965282`369.97511611305816*I}, 
 {U0 -> -0.975493203236016215825871359645888172964474332426512068886560798249\
95337000812719042132906911916928376292496655345772106316679492893368684112481\
45125875015935799796763876263116280865595923359220600985919223848420109403515\
10226888023042104514290484827503856416065799473040651604233790325933645204029\
29851856509560075981488224716436041178587541564963647765951509789807578790412\
53721058553`370.5743415296149 + 0.2725668391249236978265888809718817610906508\
10716438237003562712779638833017566769029007081426768306454450215189728417118\
55412349724901342328384204476471808854889548894379645985113126461802652998532\
71753583022167285056522148236700640052071053105443582521238650498388307556865\
83874794543490463684996798738318224361603677097587369254636931302555776339772\
8009906583970265993081172504990403`370.205387637036*I, 
  U1 -> -1.293260403864163449090923358247958611379769171120996154643643888781\
59724116688663609361861065954211774892696138795626191919696837211431665754179\
68690600255589225530162594282964293249186268030211165929727999016678002410111\
30056070320611268510517596988199847442668965026587530834023573067449414059568\
03108475454563690542538962634874753795979599970419988443866968676322166261805\
63174572402`370.57434152961497 + 1.234775178482022347898353670594054954501530\
54321916996217052816353395268902253328782039718342596577856120327510805160276\
48188061904696839570802263193461722108973611022353104852413555989881225918354\
86864817866942282283229954189142846213704423827942200554946273698264974128400\
49375949381731622308054121587354694756267654323827645764139305385205413758871\
71078698215442383853434826384779904`370.5396581063075*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.433175754946767923853692370634879213214\
72890552869184546734577623965435465516738811660853214335755459900005806783260\
08258689626987051821227650445622891547919307539752325548089455331349406077934\
11278989124984746487824826275210868915145106529752394938040371927275137341949\
07244239636429807908597918857307893184595114640860417160496762495723851693367\
1585793331938699593552549960491621245`370.5205055780686 - 
    2.01051053344151152340810054297447951647954988976571384480900167928525798\
21408180455960413151202946489239976074302933586923059410272651735270958386464\
07844612689556360055880634030069255950761514047747972622697693885461353029849\
70430355659849031362905136821365866720642962427886865065086171265512253941279\
25120417092278904629377688012638638488793765566902853520277586212434570638665\
565455`370.5743415296149*I, U4 -> 0.26077367747350485981338646881898330049947\
29756755855870600290514916409048188500927722901057056308526431859075591721282\
76947126201276904184286788028625965852774491894641228368361258577434411905377\
99931591041962861977531119970591978279388980490420391693292282600034817627974\
63256679241166383458547481810250430430048936417758048951909591017071951579177\
225364366777243743552721019266700461`370.04672427754906 + 
    1.47558750652613269064278025293280284213056900449719241752868126139187134\
36724807919593775780357260783694425091798711111956270888697805187296028743141\
67547401517660031442837097062783752399963625109706908063475574738228615007137\
98861008333203007293147938877596929453748495501820673052177205090843541805781\
55533067658738675611314299378399867383235758082165427917573446297771872857574\
690409`370.5743415296149*I, 
  U5 -> -0.168333745544973111487571082818242423448541941782074157977962374308\
53049034662804223245059016159547185811296909393067037485117251409106277064348\
65277508089555826792435024309041457467917054171599948480458444772695616886803\
99555368417192362310592220380169403223825467773556886914846984707619824353880\
05703871763624553922627461358980025795769908210703310906013982925666110625139\
17935051512`370.3409687780912 - 0.3895900823986121030533684509526426267799063\
03678136549535840644117171147136011980183657311146723128942223482423658774369\
50592715402873174150643686009459774415769330243439867752430566848029194628978\
14592157522180712963696505028345994319752164429212637585264918752175381976871\
03522419180671150504964379043512746268936538405677131954659430031444988704645\
5780162561798245348684410352060029`370.5743415296149*I, 
  U6 -> -1.414039354276909720908456077486618742211556875442137498023858545139\
44769556255002937942446538246753470046099344961872015576501918345356688694223\
02260840143705787849083877743762814509365198065329538136244928552758476246873\
96134243295914593721462806071652634395734371399827369030067423127811538754409\
81582872249314775287037762544039056434013009772614546096449005917616053511003\
47965951178`370.5743415296149 + 1.0526069449097843995851135998202457921759862\
88049275853764312685011253091886225914147316718430490522926448907673129564672\
19267352222731145202205723192575466521476578031581903063514227696373798001027\
07187509016153142442269223059271478486414986547873082457814282520188443136054\
09789779065924366038617891851610037723177112367455288925094293668886133514378\
005149638486589448119608193631226`370.4844604328804*I, 
  U7 -> -0.962578535564864536179027894769205395711045694037507282080675320327\
01097095254143816225303639124942723610049135347868288318640275438555683007397\
52609449987223453828193956949481974256216646168685960509179065150276316330424\
44736626625012721706610316643165636243151363638390822393808876208455860065712\
65530831669239004048748887030249271607694918520066809966201863455405417982877\
91677251033`369.39256760322513 - 1.871746643578005948578247595148876705785860\
79993716362573757332560129128180151585401061402433802009677368885459365814089\
59802494902763415934241496526584788769179307026844823590572450786370120303271\
60535600760283171859472603166822967374494769043135870358203466795717279555544\
93674185418534898068731508079917083477618743817996241115605143763571235909860\
39106276129934530164070752989646097`369.703693346036*I, 
  U8 -> -5.538461674959542908211881379475069633611825534089553572381305872870\
19055890979119318308748878347921737700351741731674428120242624895822336189254\
98835678137708256100388611098990557812889851202224239221758802837992291860500\
74663446264391888806148873674284082257164237858554197333424159156753843433731\
82593286764677910294425506461673167335855583400458719666662289790848586545637\
51826835969`370.5743415296149 - 2.0894338431919475487677280573470314309346827\
89862163506143995545923362855583244043253460826110735374275201228063509825424\
63238204684164589955019011400576835032472411200739340977745072814507452005238\
41825242360197202842017037877795750434218997027499801001001400374809313602419\
84773127435777116298272812753571741152163448538743616670678625996267070010548\
0804749948553060882730053906530222`370.33110093482463*I, 
  U9 -> 1.3997855797638878845183909480291309147286847944578134548361571578704\
55596689324258821660895994602170390659709821141788140148923080300639578858952\
50406056147365699301192310950786700204816753806770451570570081797149053120622\
57486992572838416973934044716605336939319287009903159605079580343875783232095\
14548575345030076596275310777500943418135804274721063217920827635389136656705\
5187086076`370.5743415296149 + 0.25399095705647549050733764885668777264431362\
60044064216169020201938617377495190618990876628611168555509200143990731975381\
55026146488636627219228450350923522889801074242423568242226410870234284751437\
98285481159993312077007701790679427912974815531307910674388356856369146466473\
44841055483216477341453230409896342733715664679997926967063722091541621128620\
195967295079601493579727079064192`370.073366611767*I}, 
 {U0 -> 1.4845395688548109796963165677688017033308676451078896517833420755641\
27115294565157416088270085069783451785348930308945978844924888130377655404485\
30150627913613045197930250240213122660593435904270905570517063403879048937040\
14235933948958443039793010131468195263572242684422816411853228689989500009613\
68659731138005673767625002820753537079554663512648273662794456496985111283477\
6660860989`370.32573264541185 - 3.6392628635977102599096807713386495186119942\
25253658850744620656113883263461331079518603742087215504089102500828293601878\
70422160249662567001411760906056022022868601060764374375920240289694891031151\
51243709134288560299512902038087721897414610266987946957980159250929200205657\
48115226394176853026610357202857854954622766728504431440782206154320547301900\
6649106350898856020684399671566769`370.5743415296149*I, 
  U1 -> 1.6298747500079092061725898477013896685387522991374486190216212001431\
90001144559626192973987002402152119544294906955975246106254608918793915351862\
66103831173941416668966425825963235249898972104483372529359145601453525987303\
58597994174474243418914290674235829295267532694764641702477146958826578702142\
08843418738010088981237834661449777014803330649099347150598572242004374688215\
0186421811`370.5743415296149 - 1.25952460083208816982925714736021309166352530\
54008075599089338957182639840520920121679696041141350572417634498409183873695\
38790395724311488170719825212570478024180695666022851857444521045739928865924\
83758972429462060824247556408015487659541068919209707229868320915951550272763\
81677865274622514172809787898329063429413316539187748977184456634829334609335\
357167435099612245042980528753081`370.53724504883866*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.480370598915668320062375340842513291716005883138879296605560583406\
13965874967129777845938006039446566216647844003427301642489771904250429556651\
59716601545951704465654010814610290820928646651493624496683008142388545399240\
67981920644288258190001305939524467054866416654902915511209435984564517852007\
04848395819342807360255276934813930135361140488285834142492626765140222259928\
21016526803`370.5743415296149 + 1.2308650277591710679550967390802335145390866\
20285202065269932704708883728369200901374534897708441230450905776206546759354\
38280126477958662248864686510755684803989395779973645530687670721445924080285\
11460020141257535917423788689964214236316381253857194121701334634064779788688\
22635293909841687447302814348178660041726812543216182350708996276835815735335\
4648159119413963635533662940420769`370.4136896282618*I, 
  U4 -> 0.8830365536034584790023852082128074932026471492950615764240565110694\
79664699210105112593654799428427891571343939243174378003096823181090123990277\
34089418636142512817043094489913461016952264810634485561648765793410056636695\
68665086417674960434326394223363970695139907185110077762149414743101255266310\
95859266015668277089455768245013899037104065782599150384927539856625691683623\
4828775371`370.57434152961486 - 0.7635268756614886246752490411024595369416506\
94775770982711541108682194140059491396536136967212216034571894511414748584301\
70745587880162538135641467878969962327202599524956436219106783743027502748293\
34803918356158529391740329739357317702679481927822585080844082137069638576508\
10194370233518326705010440430630628077533018876269860307764013501716116626336\
4724714059053587288105379731617343`370.5653937102488*I, 
  U5 -> 0.4238837760378426757602505939917622612054444545123986203139730479008\
10561436748018620272601392848709367576877849533429242210199965288799590022519\
51623050923726446548761014697091153060239361334874302820854495579343192489054\
45173131278368268810699276506524045794400771344973191424559022103924805837510\
24326707548882769472976681397496580054093996889678008432038119834019731191298\
3445406699`370.3558906673408 + 1.02991348350516800525282181750936307231829661\
81399626665239145830950496784487259565262053377492542759419784371539887582711\
33068173373737700071170313708280437270349084784778986590507090431608268466718\
42111377990327819335530251511897501012170759311382663205130785576447582716830\
09571477255839652464124894755302794882083332929915986817930987688053244234693\
484624494371496659176741779613255`370.57434152961486*I, 
  U6 -> 1.2822693173488562084608900753202524785490525802584812544791555885444\
71061237132179840715305324357296715899052765316416428677230048725041868035577\
91397225657866884833969074641357936957099125027728872923765249662940799660817\
68686294144532816826549283001420357657475298223755326372545529541903599285807\
53949228501184118578755969840956033490684437467184946185015826129379991665842\
8138599392`370.5743415296149 + 1.21501802280264765342259695526882702018312362\
39546593267965484846598175163170804449338162761976319007753157879911724903164\
46494153168562535173298035045580051736332010428635701724948621644297850546000\
99619848792365878692418739812083141576629878092389053621479189856791207457918\
73082702099999454221067819537309846060854675564121722964056581529085374620003\
455215032954543965799357290385332`370.5414659267641*I, 
  U7 -> -4.088551808911889760967806192620770416505150532076977641179197624565\
61554169227389338244235188599605110124615432440805021168741276871322045967515\
16205807203579797557166129397899694634124592018889563636066204315205389143132\
21203894799660711574996883737239730921991869354218714515962625461333070414608\
51414969357952147897953150096772208056975442078494902457784761462658101004226\
36213229701`369.9523442554012 - 0.5155549291492384406746542170559061211812091\
81906650788137465895002350986598934084841302753568411263302066236308642488522\
34030348551622616608009579780887976882921094978374858855485826104183824822927\
00145561816533657697583816463841189216727088351753515896866236005749723761654\
18291356262575629295350118285468375958366364961540133921074717796021800079083\
9597089243578491911869271281586002`369.0355704942866*I, 
  U8 -> 0.3666325943121067359259607882894224546224341391475167504542372449015\
79082478096695475039539390746939580686898647375660857692377402586550548663006\
76920926922185766094835865286060289338316209585355286181309675438896650264926\
24864404213803453278052488928465857314727738225185103606031932604019728622039\
19986182408015359702144178409264565473101287820051933064260275646745531646991\
3661914135`370.0947530881555 + 1.89644778151917187860844573313906008543467984\
22386705966191880711674111931973182452225054881411557982337722406625246960708\
15956056000211649122314794492123086247011761765130141710362930425209965922423\
23661191630799748174276640695258725785066315967726572191865056043705826067966\
80790602270190283051467123429189978560546645310893446729028040266785912851645\
06890285724645663468090353092873`370.57434152961497*I, 
  U9 -> -1.087855486151748224206857307415789071431960411578862561501322137730\
43557955807676854269578706961443336511173744158667979480763439308385835109715\
39957900564428547510134770417442848881517547711231358780118337478494871722576\
01321152333438827129449816790497607443627439791596522778950463012958168332310\
65175714292954721724830646951861500831392019545901518676695520557648608728710\
08456772932`370.4020380123267 - 2.2783340488155479759459902122186639893849107\
90159207120575796238985452589756315170495653688034064780338245812462542662307\
02835181453203156106410920742504459836957851017315891419364455133286229184460\
05200315150480815197356824488009361932228938711513566915554744759231604680360\
60136714311335447344790390904844212532424388623365274538309921409803719362992\
4333775593872643647745866780961708`370.57434152961497*I}, 
 {U0 -> 0.4354223434816005430438408191759539030195338353420395643048487754414\
50904563744464706409426053249482105167163261096418821234156291363772327484906\
69410214219117902111223288214974884221653433463751123232295361298929493719241\
70638005615387324015363244751394199371208055187669147667432907486805553651877\
88903380063823287948450059203749584937820741171574006441828425490018608297465\
7981669486`370.1732917200805 - 2.39096558062781976693102424976608226128978899\
73702197587836876518978473077137566345925893645919188314406625689474746155867\
93041113904823840308205511991072820473413120930590450027613953579980605369775\
15482221423003078953200620190812134459713480465780774290071325578540088403733\
52844166976612706598680434098585720163047083549435771884601292622240146855105\
20800689931646362980273583099819`370.57434152961486*I, 
  U1 -> -0.150103077524919885662625311539325067510931378928477864147689595873\
05964029463961455874354333154251729879211573287864169388496649060768568088666\
93246513819842004896488635363976773037963773473783414353221813444067868188594\
33611043165316655535676497377359857619247775074529060282090283631267644815717\
98525279244230210001435448594383405979973356163622526565795449848468747094172\
2349919467`370.09813612374575 + 0.9952385300569613389514205126002701914654174\
41084201711167918742763312759126359602303554775785413235241965872909233270453\
00091959494123102085507540939780166302150743525063077429793534531653554975277\
57227866649355860669913276180831217543258978955501642883490392843142075780947\
39822240184818504317465677065551194567959656907437807214759074271885820274412\
0566264093689556090452051359995456`370.5743415296149*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.287567928369616366299310137847817227160\
50297491367688083145589639568079508247675424503793239428458573008359895091385\
75021468272567015716714253870056055425051094340851998132955404899058660685723\
11538154497836363654813162409314175353872384653261447279439798414116054976884\
85062229446433362238257037899998309998181406721229238089692694846146806629140\
0717654278963132481214529211076338076`370.5743415296149 + 
    0.53894039772626578959687402907634460480418183154281992195784818890874752\
81284653796118594892646213890767378488034934299315147139244775705308054623764\
26527722659336676065390519482268463065878316577679897316258905383393653926619\
71908865984386131499952716772962334902406807428370470383831599707753051113037\
09507197811403806352912078056491286817109274605978957082665388899242294136054\
771807`370.487052323542*I, U4 -> -0.27723549768890354893053348420561005014410\
85185173894006987552339334507938104705921644621817700368114630337695378209465\
96689067795687980219253210409162643051890846349404568590897557257515636256714\
64135617921674698831587960531335692748597250824616328027091770921409271412674\
90365531370793951154671030042927346129047759213964319375871917776028308362175\
71996983240757756505951914017525985`370.5743415296149 + 
    0.50366357880436309240820520173076221584977779591233501284122720755736065\
18530991073308276103001098947416924889029587293223107083758416894767528745380\
54457536416796647436249005343117277860598173076179100969033514552099175089720\
98540295564221134104827547086214307373912525657510196480623321756806519923950\
23155550888828420611225538002648285510148670734332026011400721340371752686890\
866071`370.57223668681604*I, U5 -> 0.1304819615205612421565896858727318290402\
28352954197001501303068811372101770658465814728460409477977179517878618828442\
60445735888706827904036671810186873741055270761532826850576583499521672910498\
99919733846834326172919901086109379260645544298863493057695109635190410611546\
20750881179926410318310900133997670714618616682899523324255433235921081937388\
8433208052035157255691493760386857552`370.1035293878871 + 
    0.68173249327568574096471870270449385835269015663716454737685655274900811\
55716207639052018978694923589313522744020931597058579846010782752299311820714\
85857703752179198461045809428453912402034003922411587263394131007257417040071\
87866940459014210435460245580845896580264526824869465582197514180885960282155\
34397787510727599903430962726914638199378511537620983375234806172000817386994\
847574`370.5743415296149*I, 
  U6 -> -0.202152115401512245107718552112958710488677320818532622031523102702\
68036644601955167632525330603817150925556084079414046171176640267333224364468\
76077847056372673831040472122679720240895982876243629195649214148388583930569\
51299918130345786432252984966729683234128221239724074739033994141698756126647\
45613817860560568703039535044809951894150416050747934006564710136626229032013\
79913197955`370.17286180649336 + 1.111253081924438281110996454261795057319031\
54066052750347000048942634365334632144875548868428884196946531445828839446100\
23704062448667461119675591400414952468082281452519056915686258810031803123866\
07656616721559234058763246987333381192447002048364567670263633354176809402459\
25392636244363734248018782433287585839457417356336335426542174553469670226022\
17669066448285621277657673874382494`370.5743415296149*I, 
  U7 -> 2.1661216355112064525862968267481721832484891409654933268238566032311\
37151222712873700115056547588636817258092903980180918066673700918013968024990\
56559954006064692630156120562138240009150530784408037021622021263917088612509\
07331955279429957286081770878002306470347207283755728837208012801720246956894\
39254051375401542401908606167292121750048399872144332945486052879259868931908\
3202350451`369.96671182150976 + 2.0279750762180185696450492374549437282959688\
83049371428281002313197315889706954735348430098770073849346174545313547376453\
45908830381621055572639683232871099208052333379445181720085059959480432043108\
92663800640310861017646604384807589029109485166964409994821139191521254387461\
32565681887256601248408382058447117888197416216961026836665957025289564752360\
8739837942962633420772057504482182`369.8602845369883*I, 
  U8 -> 0.0085720310069574405194660691332750416430357634621022757398632801918\
67528184734765867238691114506252632059550797793990561475035519721591155744794\
92703097304688812741349798906140157732689554195280290722378643733944143037311\
75146290636269549286520429685969699975661319412783041895441676038184674571063\
53154854177389990486403430740898093216157914384694522549217643706406128595452\
3521533747`369.55521298790353 + 0.1986145565021532097599945843806708734557782\
94579068762284313717630854608827678997622544512332897662205870386270534847516\
15689589014131784265163906168519412817719293577034535881312368646157195495074\
37918230306754468209644826252627614501290041692566271082870231795280510827516\
88539903720642821375408201371169371061999392292712946708321163454991359635665\
1690815667845792419398884242675641`370.5743415296149*I, 
  U9 -> 0.2595167394668457868565069739722287956768277503314792419576681060553\
81782532988513176511119849873744373473255711259192542421255348351547219262292\
28703365499902419830592572818798701524519536491940965573468230738429373151369\
05846404660975435889525195703689360151613729744937302080208747219381061576950\
14802522768326267418709468932934197312671399418536750796731615728755741969968\
5766119147`370.1362028215099 - 1.56455608359757627234895219016026898003402474\
98857957409411774759720879443594101246101460301870488996307360616532705338257\
78846431076709642415360764594148210175336626603086209709581747949974618459040\
36058182561810848877085550017869489742658740361526815024028042064232300200129\
92393018516363139588591364339475281025564212479674168433771641465737849346134\
077425909414122632337382155743635`370.5743415296149*I}, 
 {U0 -> -1.014504830545610344936353068882009082757413696136107849852906142465\
78542728410286717031667301549215349744549980957684408037550888283838476903238\
24527558033578447641252668071095430961024299751587770932907357218956754231977\
02071991855312615143723676546177945056071414615150977529970884522509688684341\
59171755024560665608916920707332791005600341778632713922844223805836687336626\
32194336746`370.5743415296149 - 0.5769486118034810965095063849150448659781537\
72472168713549955071026350806240838784576976482165070311814927672042122673117\
29057579731297006371796538158161472969745655227097152146930608146254859403618\
08521540810765766813575373704803373066774306827652399089058517669996566045538\
80441275804523122969952386682768477678039523882360343532695030035000887312170\
6236569897916681495933364683064806`370.4427653549*I, 
  U1 -> -0.848764300328251502031147705042954103479527110850693011312624889313\
80487299330006132535153207736146582174707270404322377183127840882249292170035\
83740969387728673678109379463331596349628147153049604217590048539890441852371\
52086829899639003495834928421994761797791087786885286655504610302980622288976\
87955151583009714348141933321395497337170901023604399083644251506704920825804\
16715158733`370.54837079320475 + 0.434421672452532437109710284901996160483135\
76896444831802670460963045060293557802294009239508379983056185499739484298947\
18905486102468285554829418859019932818365130713490741359762354873179287568803\
45541963777705733807532019039767237391571076219472878383991548309070455229607\
70389976013617561531493318730228450618492956150085544314135531297236224099942\
29986757129006758301760624598608905`370.57434152961497*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.165682177904692517660381035766607217946\
09598165724574515575084204637825955492953011668347291853865024481085772580433\
48096210635882532054536470475618546184010716747413681801965365791188389150354\
93415722421966420517776318213919094598846199893033793768147880361454465990763\
77396230742228492754372546457203636530976886848494764744158654812533331569548\
42814900337198282493804527515896784`370.5743415296149 + 
    1.37796520293894637661572375113878381397433753429219445918999186277374439\
24874977193634271678828075164554947161190627249591213199382535969927459330798\
54851144249945787745122110442034085500519944973992164879898532459361401954870\
01785245940823337485312591870964668368184720422715738563520773353869117651846\
74523684957208394985037109478603864522847257422794199104834042951122758672989\
300482`370.5174543328389*I, U4 -> 0.97450211872138749998587201882711163629170\
19863425182630976564910578133011160481784631347342451299258116521150421116029\
97116265917086779588311232968314484571772979216778341963939274460476171636297\
12620943518956572342462081138670366301919678310051562588943448266646441759633\
42959300465520375800599440701131651487815694858036157369956518517493850433801\
493605685164944887623659455542128023`370.5743415296149 - 
    0.03758068271578684454911482929451224236701937455310012864276665391397442\
04356798730411156538050680654041144421114113415368230730712148089583033096240\
05940223448875184139205251423930138580071116293127006771283414891156006429746\
57698757239451635713584064200186216359315639355081041329612700791275698166898\
09730605687735011936422393068267906116950171936357156056673795744713595439194\
568084`369.7863448860413*I, 
  U5 -> -0.581288221144579978988947924349176037093593953880676805929314469136\
35780070772136792141312499325372062409368391149020638963969382547033764658886\
32429875600237360275006551051983738535134266942925751088058027699486769926908\
93601347149299114352731093197477132042135887683470228544265602280772365407326\
15810435763582401935941049667767489198004032760065150272634883583987014492857\
63145595715`370.57434152961486 - 0.135413884113006049143633768183670055386574\
95613666498011573319296926344242608154960612663146230556626550717327576275206\
74896344902176773428586109539485821170750534944539682820600510127204645425214\
41769965312511045762212755343883076167848135578640091313240347003103548495521\
01651845056921028820119571044590829677884930281157859528570881638486104531425\
61392940831536112042069643518730945`370.2847525465305*I, 
  U6 -> 1.4007533844012645070320267125648645967204468200833259460995660861910\
78647942792403324954933923809224103640944592178238841435182690786988831739040\
37722462926395139437998129937304185766200023279219653313496672546737835433972\
69512071637944391026942920060916564916819787050785325663137461744473859559774\
38024974042428050172888495223022304706822270919279794389205853349013822174379\
5047767827`370.57434152961486 + 0.7525200117116369660843356856125923623260696\
95811117094715881587451379384426183324567682611439858152113884851952681106612\
98226362249764102757656801965457521374726748847953338776004832421618878517897\
33409809719359165743863113661065769361719671880111736319640961291472803987174\
00240033658647667387767667471927627746709342605546130080908194232145792069074\
1279212572118104009950860495150802`370.435086237421*I, 
  U7 -> -2.030614517007936381313154072466277570812016445266624859907699073018\
27300095737906910010031050464778794600989807490372050969186579556758366824855\
98904531800754061927922320421316275737465176816280518630615179321770937248939\
37914995746733621015446252663403427054679999556051132568346734372236442932185\
46849002964234660791006092339058713833216452979413325400669708213599882268199\
09044226107`369.8287936209104 + 0.8262489013666464852558791777199642057968931\
87337045886008726418927752658815712027408167609243326994817604553433098776209\
20758997021028577998041433558603540640986547853539026332730074365666843550530\
29217639329019895452365088223387470402544544532364152494065286708528752478444\
42895256556925656635861029216767431274158840779604335824491145495272650598819\
8762015558524440079195972264742073`369.4678019545052*I, 
  U8 -> -1.199531215494801865692642715184471928671881608035808174224986222582\
66187557171230251508677809042673940178188357133041312169459746851691849774245\
50952930392642559630459919159461877139903091267260521959874557855809211708903\
19337961037755686777050845752911662682603168648414690582574017194250597840648\
04651756501334257149831650508312808026150412590961223163667649056531032608265\
85198753647`370.5743415296149 - 1.3098736785330616932720795011071122695152520\
54482062803306920236499095915688523356869344359818439886111004772052370809169\
61576335296293514817610821738135925836029039245888973133941147330426461400390\
81380584268921150903754408108411519974672391329411663553831873007904722633620\
19009371110696236312645653446901174820584933902333138140470396840098698194606\
1162376394739131245726377189803587`370.5112630024099*I, 
  U9 -> -1.923960545121650496126818246403642531116361482929803261205113594930\
07971197525552301860673893311243713960596535232669819415826080277212130752392\
91046802836033875378466816859219163902386042778139981439192501657694897361704\
62841575713862020181734263606499308174607005467330864271319471424986957764186\
52307513191913607116080077710481617022449348488379686141752232187413366388932\
3232810197`370.5743415296149 - 1.50368458277460492916396358785986928039591952\
69625050690671146726672674746164102765870781471142367259209373824298102265410\
74623303880458808322665477522327651880109042001416933195877615136306205910392\
97551916444991825111796658632050529605381241372549598911172513361365303700083\
70768305229284600903620196999189662008996363380851401435398810102692108524174\
641377690716327613768030346384752`370.48036155111805*I}, 
 {U0 -> 0.6205738921854942713883463313226120896454722322667992381347214417114\
85705551020935222692222034896303963721459738020429242906751330319043253213653\
20793101981480627861647364889745252193127983317331704284978710781238807604379\
84224106523973882046947012990657018186942288847153808217486115918959778742327\
54239896153759136098473139375878395658463127249713768900655864331379127937108\
0728513312`370.57434152961486 - 0.2871443078380236428177918521916321466683822\
34506640861411320628060438094193451873636436663621022919698221114447763091650\
04811508098475978771127775038751175499160440457402881115397408712250436952790\
62236258594547778866385874549120504352622932816795518283019786690116661327855\
72397194058681921046756295007127832282953687363569673892537716577515058082464\
0641881128081657038027760574278031`370.39778263047083*I, 
  U1 -> -2.764499990080499680495269044365493959331929341420980145726062123626\
23958469539712479680522481552930956677414714331367702338266865880162848209124\
21000535572663060610500901176105096815690151683560921585473517419127487639458\
64074989337955144414945681854005596378414653984537398727839725610498807074994\
86316827426562329545558962618713869519191160840003544214680385100297902119983\
94912012537`370.5743415296149 - 0.7970987990347678444411902546829849699256444\
15162096778986976512104069369473038593336359843432842006902775544922946956384\
78540061788270024126493810408640044498922593672708478545467310222952615318241\
56443638251878836242584315953182883186088341255366423212391826340167179706873\
94024221042845584142643281198713774956805711505195229728588381255429645403433\
4891406919253923195428265818829232`370.21519562973083*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.087181847601888984767805344567847107316159215617267805371761757476\
64279206780412390382666607806292830228287303864070586880313262289070245857574\
03871953901071404883487739412945064895812561042352656500326170455674026678530\
16482961184459150588003105940724291027183940331253130824851110031168371674355\
82486924018738764176669467028048580102068558229926570095230014924565598329884\
77477693473`370.5743415296149 - 1.2076793079412207468398282614625253560896881\
67964832083354651747929202426746197452428784628785993731674121181002784998054\
80874901074399399294591616682675652098845760323570753510396350016988144395719\
42036924154936168907027032897292352494240162399713603741699869049230037548689\
32632916675638244168488305176666773391134847451155707500814432565081930795193\
8615705991551890012157417516747945`370.42063285211725*I, 
  U4 -> -1.334122566192409341254834890268855112609903839058623169231742553674\
34542005394306447986889292108847649321512936643676340363239498766848325070543\
74103324928191009676737046670800495996274429095362171466372848929668594077837\
08101774028233965057264307795180287363571582927459267065526951400167829115470\
73850411321172442036465261801188608391310393442949229720694107962009769116371\
228692333`370.57133587833187 - 1.55074317201592078443948048846641242715728296\
94026242091045876227336216330551337026155534214043983194216795610801126287478\
56219687611337520545331213824529120500129363905535265327644146672970646297896\
50280947477860320009023378933137462918366119696483280811786814542594800756432\
89310549707456192916554579178337558705161231295176505916746626626448378964866\
31232867790289807418843552832171`370.5743415296149*I, 
  U5 -> -0.203801941215841610057075508828479318226260388622631455726817863304\
31229226199911243144314144971933801531887714343430756837670138737904660669272\
28871672525856726075494016481551413147007978738774654695247660457136084294766\
75870568670645298440465206684276026926903160575237999998492397113375173152487\
59234673171337052763476239710767334990306694638330191986695545016759598777042\
53645234034`370.5743415296149 + 0.1325013928777762063053029093372200056471761\
57751380716787867533407396256229847265248085349183374942982553127474277214223\
23825506267143485503700958986751487190629721704365551076070745171015317119018\
92545830470593965954659290581582690684571017797704375313832627899963591217601\
47215551949300105804772084656341542061092537643178932468774511435254663547659\
7520820131523062997144294713272148`370.49768912318956*I, 
  U6 -> 1.8711725496509123021249972287565685889477263822028549835204594768621\
00901694680809817383596935192736644035432127745964571772896137598226682504462\
99149354942775791605491865143927019978807770949577204493451398475792710961106\
60220498476558854516131752062931426497026447447485662889509833218454575148370\
46095438533300535356983643937788852850163509548449637051263109932804290192760\
1966356188`370.5028720248614 + 2.82459899656141527311874038552437589524290373\
31978414595203779963084850340896093615005277410083541049662286307020083982128\
20909249965856954528352537109995172903921484858607492206027862730872629540046\
55687814088932249862036874355564568992215602730274107135086647603181701067545\
04299351074149506848116911913035676179736671151041789471465179422134739000462\
279853394215206444587993121012768`370.5743415296149*I, 
  U7 -> 1.9443423558642109335509687921946376316446784921037047350439644165402\
39081600310420093593305571690791566881606033424867847213075795950116559361483\
26307216602338624099423937954658643460623629115108457461424911949598560847674\
32708408390064694896546132610215364654469929927183211780781266075551550321162\
99054361691411927878229222586569155569348395689422575442673411180612345880597\
1493951244`369.5038153307059 + 2.17438078764275334218451394820919001230697411\
51792289034699568815196993786956743866333735574242762220309202168916104813768\
38281644449799831696023325609879488786773919684226226479456510281404695860596\
90039623765234700174784873911789892765891764352922181400184674003145081512971\
31219029666398570413953989991321494861959153205901343252212663567398748536254\
799514408786253116982348441194864`369.6053462973743*I, 
  U8 -> 12.893745013563139363037189773791124640962402193587678473327246166684\
09255482325938105100375235473064794388081606275680975405267625845342518757891\
29136657169522718212908223345886862564141493876776197826539447617828951737307\
02445967562580045149095255520388478160522705957928551556529842669085681745642\
52828176094263496790243063671953333545612702294815089531391207661563705304835\
39258490111`370.5743415296149 + 5.8692377636841276415428863341560206429283667\
96818560339078316037849981047657768711019240246033619676039299531538130165793\
67383697611716140505508533174814655174242828010475127265092304321411598924485\
11532026016565002827524016402904322266732911969564012231584701868512837705718\
81905804784538129954080070684203968579080447104405170717842524103716095645627\
72328884507962436548961999331294`370.3550934212337*I, 
  U9 -> 0.6913452471090569222486191203113673149835943281991811814533728116703\
27322477847718800506670500680601833106945577447314103515311826757511896227334\
73171817606214805002173172962077622325821681482398647069856951194519215241637\
42082532914350381774805143471756495012251889380708989582635880824257027411538\
88700288715910867259450674323253771422305772660009598467512049900130699672573\
9555153372`370.57434152961497 + 0.0021758060438107822079668200598958918768830\
13728070034473653125463045538727850733618485160277772847843984673488560583154\
17047507102128089214126028345130070593366819732685587597963961950999011903492\
73014969914332422649825679878529521338137853826120281060569410969981037386375\
53342962518835546062635070635873302188940281994284715226536537474789870804199\
3517276696586814433211746497545608`368.3758715424863*I}, 
 {U0 -> 1.5775835930530366498002565403500435611849011773672432855282418058925\
65369699069781935569103083202441508918366605782690250561744402111931161104368\
75690570818911564202675205021381581632911316032027185590174732503826984644101\
22350246331950326445621259003398847845119211623243526979299289241712652396515\
65683214002840483184982759927856745161207336157572120172320297360734383316222\
8362958959`370.5743415296149 - 0.02829035531703043249225087456717557664370761\
11937819480724916433406736227034462070779583917917376472011728304889518765865\
56653205249113932778864028728709274614441704308256203135436416886944250401764\
95931630429589288600838097158470533133649926921995030660885817701977774519827\
67897023745782531480910316718339239532745736295521304253027408735289964861812\
247859799035300067835476177867356`369.42603097056957*I, 
  U1 -> -0.275081162020982371410488912699353634977414548035889775399531730105\
19595971658317582064514363693577761721560104493599465156017925148110788843873\
51216334151847573200847218373578282060332003345260786209416666684118262858513\
33692683022683114387508707497308413740264226792745530991554001007353872616648\
03703235374314224208993657441054645901330355815321643592805826002260142281247\
67343308794`370.535619500271 + 0.17624480560758749088020073709869869696565374\
96280228634385828656800147017221843207752533627125175644942967414437674258760\
58079453177486361982926677958586702666717929462613680732297296791212864999272\
53911255996193050331627422804143473862684792829177691702171744070895092358916\
87678153400246583688685877895783232634362459759654620724573841065000454260961\
703445186780697570994454105311909`370.5743415296149*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.271627625298630629270517381504892871451802416806572366861323301171\
76421088819552640558438644388753302187776573217490199573391449276849000953045\
44811990835957718669364742220122267307437315015102855482150306712069302190277\
54764393679829664938510178427909663653608472887118164308169939466274504410996\
42612054313046815598203378822163483445348679250714192877395429645968247278344\
48925296644`370.5743415296149 - 0.2793000011921640721387105154531498535824740\
91181528893571607735192747149425189729509966247175025562429125185485780841541\
57998351490593973366501549751468195974351856122188639049434644508272047596848\
41893032759432003724910485332804044534666350208935270477668847744678791648057\
81575538102359399793892561654106522619626099754255360138328550608939810684093\
4629711251415172802881364319061878`370.50371934063355*I, 
  U4 -> -0.083440367014997974686722131960430643318764328914880017846671284288\
14177817650967661330258517648672939417790905234343542758758617410421800424025\
39281693882827801725419741111185040677228245400961951238341475417225867185288\
31233564731026737330457074954680195074364176384439884166005285589057680693438\
41864720340704896975041539180222711519847387003719502438281201711055374570265\
19454722233`370.5743415296149 - 0.3071620977524552258503175846083588168539895\
92430224386189657063605118980874460589368194254293117845661198668808163183729\
01362003661951894791009092784370551285238450288006297729125611270619597650840\
90098577146860849423414836642923638778396833592965968478445076094147832382099\
43823828255958214474439835574833358426659049728211243107342327586087887613540\
681850005163713557479929033846206`370.5740880713461*I, 
  U5 -> -0.324674201679757010986888288836054364189068530664266042133013546146\
78290145379328306574057603832105168540248537180246190186039111083096085711521\
61807143367389253216084655712592592993747662198821565878542439798519827063731\
43861425366889575717137568528970720097814215838045328289689922753219066390256\
37446281285171900260251987249868750760669930125888468722657915807613242706948\
58209799909`370.57434152961497 - 0.696683034953837560266392824980271902619948\
67898046626759341214607618433901691328851783690207373743876588489069124150529\
78957449828856437530731040392735158278671273708591725072482975463516813171701\
41083184687118599256432272608101006223708349676939370614136477800115811181140\
97414451562898064516469297846645059732961146904385852438692662340339164810978\
29502923336092849575830725838357329`370.5534027989065*I, 
  U6 -> 1.4738234827581404955132756470773690051257587439987253968273414940342\
57472048779127875029864634881734449760899221518881942181234443516973584390528\
66057000227023322863917760135768467886767535455258925376601824897859142293210\
23322077372024736111524114220946622612852957468494539574301520392983316379201\
39711927579980926040643599095104352459421450278753928349810623157940985558451\
393820896`370.5743415296149 - 0.130136715826593863088850242896656564125696833\
41418188602468271979846116701112647479419227668329280370376544905938136825269\
20723729644199593019219932947999677849166547108770703081301852627097855315045\
00553273922551925982226929694988155355636075742580297786557280188679696191322\
35838273579653746518767832070670373068742878305478087719272865303546387725880\
54920664659983719928973100535606`370.1102247233442*I, 
  U7 -> -6.705566095235105394918530408068604577467939250874878843516163221493\
01063686328839502088681738911399597654530108182952510841459507392205782275862\
89092378987666826449981451790467464456345885745249701888724100833331658548071\
46090288934010220012622308326753027523946774854123338577556260825050620088281\
94478659892033284879800939136808525888707681038662815073093319772247668523512\
73649319025`370.43838805673414 + 1.887508413752994750749933031006043296900720\
92361464065593071186210354339421582257520209647591007616526082186658143766085\
63277245526308256534713742475969998296704420299877311285354748318896587876221\
60640193434087254461972460367270354452866309355837889633540213363233957170900\
27050100540462166271922996488316359630958985062682621630038962922881620302352\
48410908400502221878766559624952494`369.9966559461283*I, 
  U8 -> -0.177530204455694441875001213501118748809218015493211899293640888040\
11411379195288973614244178549769201059344378333847844847075793252254468520931\
37855395089647020605779568007462004888539004643870864482920801697573369675037\
73372232180876263777311146774552420630535185280116455839192165579373780958445\
41069513407722879081830969373989888354545572978707999374961955983194571928451\
78114153863`370.5743415296149 + 0.0079524009054002779019858719840982682083072\
16695290573105642211369959257931121761362043309946592023204234546914791416294\
19948028018129308817347583898407288042457960209872889685176079467210032210483\
98074379225280270590387035966484269889549191181081440310398354393803713368484\
44200641820272763869672082315500040444337691372079468216181950713351395017473\
5535699115259957942087944674507106`369.82049533111484*I, 
  U9 -> -2.969516946772454369324606174462181313700453229998512401052573846832\
14310015732828241107405128701576595202138493432875789055221679893264530802557\
61057957681826181625443186512345762681413765561151224016681926896472766040342\
47449961775134823244475950592820211055005519740806323829003464131183870455002\
05774720594593541984667852690924036484609594469509975952272154189423170363828\
82278710466`370.5743415296149 + 0.3928820504776094759222641036585958172277372\
18922587379681178472185241693691132744659346935824331003118694067174944543162\
76684912880558639209704310893100546523785302545706618980701066565493735277562\
47080502167168006576450225470074164587127851740180531717929736021287652633369\
99338085603768667049159449618448360161681794297341426707996446202497244089644\
5944163344232630244589196964541027`370.28084792501375*I}, 
 {U0 -> -0.496723040645573279133911657139359270086506630022708841862482580407\
42396680726599485772928301579509285232065659042353682450615767095057949032752\
66655652039855058880771950976874216445554752451768496241321428375730507444293\
50494297171241271960983629227065422851700440784324839932405979837198816581372\
17279165581196186730470688366899623911719768280856314119609869336012613929574\
67863758591`370.5743415296149 + 0.2234731345885545862761936327254215250121581\
87943841790268885284941046537539036372416050278625231234271322991150007444030\
62768292714903053489061025381335363577065395208103107151380109462337033454492\
44538338956564669831895634681470172419512097390775113883055554813796317709268\
75435133430826787390885306353835294779243641828062585257500862432730707731607\
5756649861353387891910963180421594`370.5142724710477*I, 
  U1 -> -0.646616038098027454504376420976159186051114874446077744957745722957\
61152193914261049554350606489502172676180956500510604350371258249227333057220\
10766492220103905531116498720986107533502700817105953631023798924003755765279\
25716489741525308388171135813750970411788249365452232852289458171426396387372\
29143613262085668982370810677684289738484660848212079538800877224042076695027\
67539611776`370.5743415296149 - 0.8522764588701641751286266238913878019406475\
89327084535688503985287373345594266567261322505998068865738626635992294911996\
38126890757339423370753509797145558180025948802942937881829901671451918019713\
38061546832370299668906073616033529217554909749999059264643663455315077841694\
08736290013621718846747376382591101956461044749817179577019827684335100710508\
0594987575436623837637906810325164`370.53580404567504*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.024978650763620515166038676011178374311241930938249408464854506395\
70766076552007454428383544248603081448777408798604016657965227265213121666301\
86607536270391513977432545093565058719790500892222178491510165372304296715101\
06426858631363370706860661713521221517617468841712881333458253622251222137359\
17216086872244524383779971587783908143605713987155601390019761860473961839937\
39728158113`369.25876740409484 + 1.194322367657644807091627401320322486048408\
36878467623401615300735229640047178474487889699436196464436807621303504108262\
55647927316978343757598733294272684541027103195999438724333457292868240978931\
91283004688810921652334552028559961545842116076747168615434967010620308119760\
63718853054142795150810984668838529123629932862621546981420735669419501905457\
76414554768380895012758200611495505`370.5743415296149*I, 
  U4 -> 0.9974171307787277034217338295252485651171191377240537714404162367263\
19122285868973485756744390850607723616450854533174758456628589967119876578472\
70365868969549638602631286258056427940290683745159644073372931131418834903792\
91864926770669908720606572527768567763016859975796587343795625837898315448061\
73007694172540619393725316877332036925762028581650781833990626379222316367964\
5056248294`370.5743415296149 - 0.07703800369188361288043529447938569875278580\
76175080013885922733060766269525558610871460237085404748962854338224204006973\
12678948491798684141232314278074578187699525638836156522105594898404300519463\
85026607639885446753627382752242370544754513603133293188235644915219022162637\
44731446428627407080889927826273499808815256697598212533997024353671728518671\
985504629437512300594564955239039`369.82516790679057*I, 
  U5 -> 0.1381854126270979166205365217364051656393713405329442526422707356656\
98687115029772523037074159744180053788522280362987900973465558348044966140807\
67334979475054665282875354398605820594361822835259097274399739060894536418212\
39908453697299596773564487243156945452592434015523940441197778632460477349415\
92325472960120259056757035422229789529188924015775330252587255618304673959153\
0858919249`370.5743415296149 + 0.21391601717823056674942015701746995775697556\
97236790533960742927967414661514333145284687303520489787941062446121905529698\
01975365671618982027704669791699304555645808774816673960090663354578623174310\
03664983251615871158957990809028292476103797059152281471847643156591360519603\
55429375581104698658607350027352595483870085741295453232124716117717411652285\
055168060161206236880192949869928`370.55486336373485*I, 
  U6 -> 0.4434628007009377722881128830965006808781183262586189654314772983080\
47689261007803412873125802852027235695038337627759323737577819105882572919620\
08875379801838796770411818500079208069524841888065802310586208928802309189376\
32237487859362654602067573783327068392367952488953495874855573028048820319715\
82776608165008971253869572932496778271296344570008275983400719991969784100745\
846873022`370.3639052047187 - 0.901743825193322644188988362393912344844251835\
99776829989724216564350327873281164783321315523496491489267563212397402906978\
88561900238199999969547627554148056646280012981560322163324940354233508805329\
47081208530202579703505274621318064925722628264661787851498118783614438752576\
63303678044751567805733682586905493863815717355192919965873156101627889929275\
3253008180830521365077741754005`370.5743415296149*I, 
  U7 -> -1.382966460099073266535659183441548404413151255539901355910098563800\
74287223276409987239273293459478101672788839436209859261424137521062519669067\
85263684232398304563224073354504899968435131779915365690903309402588397278911\
58905863269105217451468251412271162424678503701113552923280260028745939117977\
62566984466387432644350745403638809464982178195253600559561342303502248825220\
04529685995`369.8482963711739 - 0.2718783422008691900223920155934052521412030\
02811031626341351778456631680021139428448399285695360966896510212157595373539\
80100691840638036768219228945975686331350763939861463047107620154290358229895\
21200211461827705861384859558679372986662578486736746941444012756902766314012\
29718809092828645524814692233147175933425654238571582421972105935189028607945\
2871306790167503534710574409408073`369.1560087226733*I, 
  U8 -> -2.450510213958521698492384695704477795724414336601939663207115147482\
17945804554528803351064800534805234642625145759492385000694424169343016325480\
44408939397824835729281588181807732043133377387254417052751371418621180335488\
96126834704209526575945296837972752328825711349891168856547973790541949125342\
40583825656646825022060087489362314623090898064829704931908580958579184894255\
85673651026`370.5743415296149 + 0.6151138072305746160356259360454001766920234\
20118453372554839979290984579033966731766361074524077467210379039267439326613\
26089686117366982457046984840112211149397750416033524081787968542074806040364\
82960560228347072101548440187825284491662730041018460493145226670401852436595\
28540794856528359061148994794611987213424388105967628819813540584364291270199\
4175887798114079713158947914392308`370.29984819864904*I, 
  U9 -> 0.9525657394331785687558451815706858182510428602312886956127362994244\
77273002597350547752636154428926754056559757478129772510093851991011344577913\
64574519430801909043308755561231245371395194828605081677125779747117156222300\
13852222624140452496896419681548780632299214466417183370889545086500622854849\
84527864758378744890282544787220793197159603941248925317164633961184544837267\
9203895753`370.5743415296149 - 0.00151166716255967125584392888213200986941833\
06436811288582594874894361391335833478324630767711781871543228584457940658591\
27084353854442927620036237157403702544020379698452926550068404558533087652383\
20550631368935897814988738829199988689536884674717587034514554155307130397352\
42217769970361155755432233014525885044247591437930826151897505276728201803567\
706914640976010355265016513216254`368.15514228451894*I}, 
 {U0 -> -0.364585341955846607540126390808245659827562249532048485405690807167\
08048761446058493740963022047230025064175849373997629150065681149777744546268\
26450350609778372073311367491743397243250865366621556110303451454932594068198\
73407051562136723101104175272521111974025936254888437983443493485483999393930\
34361259483428670219802211914860373260464444570098095704465668057199445401801\
77840258014`370.5743415296149 + 0.1561914315131115913640991150767736589411488\
96785123758980636672715645279602558360325115755864828263847120364046423327483\
43443791567467127927706555311311046424314992381645719545509816969948187044598\
13156103507850388234393799498904998309669898405181173349189034212998432781643\
74506219391952883606625222706750791930008101928633256519800227254382646150733\
2060687011513273038054803038670914`370.33110948573506*I, 
  U1 -> 1.9802407245914730519738003409587354703805372982209638486449211431860\
38746883939947864327079763529927698975614040304959179108156095952732174729656\
44964861211504501627012935167941055747533727656251405471567853585451508084897\
98424115171572765963731979983929398858636606393049350613464120073504240907489\
84305142532796123974996586712746656566863386400367298595590078816736723334746\
3511036714`370.5743415296149 + 0.44815806433131835902886594933588441594197382\
51251829695466505292245435424246288274732960455360828312351598099591496462882\
94079790968439591869888216401015244723637637835265276578125216070897682893679\
24120613090011315614683563828352232443101728690090239912276433243048344780453\
40276382398940178577311725848712836008225359130743326397873529539577329035465\
873811515507571046660020220512119`370.2567205181382*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.946631728865477343974882343951022164461\
56355297942311777973627049683274202969796073758347446816602734758590770446175\
70890053289243045678807633350283793773922299554828322634486079750816671497128\
65686435745826578139993573309559275035013598971087195168797891907694297467411\
01091527459114841488073413928601478180419054627270877312652031342915489830345\
24776349604140423569370763897937575078`370.57434152961497 + 
    0.75674127644173870717815476938770911567023726273086387942816847814716017\
24070910916977828864441260346661527588721541729203182380041121517064622527094\
16487200918164512682291751339143125210516194457225536073031083410605470545510\
58652079887154449839863290800536658233789397855462693393917626231213697829898\
95781308169177417063124601565532381839728875903268126582656161120647204437345\
137311`370.45888980828215*I, 
  U4 -> -1.304082289342857209008707401018143461329724791182609693681373184383\
27180177205765317198809094249634214335536589522953462150906208448904114554149\
45263321655838447454512057181595854001030167873978441794219708460238251191728\
26449675519529550299667776947756652393458393324397681259004343016239725723841\
97877095754075760505606212958631260958987051672250914746250757735253037819033\
05858286405`370.5042803683241 - 1.2516755318491980457823785980049753623979058\
39016381985648824962073737995718336584150459030611189173326620662597791211028\
14772164531406014925158440521715189483902958833857561040631345760336192784514\
41506449853349820583296133937101723754526359015434574128212656500978629016277\
29196694094124228990752823453750511323620581984128532369203384188545019317403\
8050517506089775268808629835659991`370.5743415296149*I, 
  U5 -> -0.147184337083847041515479393114416171379440556156785399880893059857\
88274103524661470398710734304021156601241000106382029404839220644023291059779\
79636597832165730549811746309818510890056539349363217477724801195443310029577\
86449269843600676471209687771439164649417210483507957219914609647954655989786\
55635587549650844087723645374721078689419265312738487367556122521488905150616\
53457518001`370.5743415296149 + 0.0975193400318970384263560502600227415215396\
58346425625877216995519422096356852264014919671588827454635718579112222912399\
94115991858708485754311598759230789540420370984578575501024111116617491841837\
16268030661881072705006385681179124854916959513818463200824292544388492160771\
77386687238945708759040067329422919580501943312316010867590377856247939784933\
849554933230627174307211143332089`370.42659476963837*I, 
  U6 -> 2.1692616949626255254348744013183947599203239676209302947728225332362\
65876117943743001527209102811167855950010015242171135413788296060097851245575\
12327287871982920954047586418164630459513326563781480519182066013668245788813\
06263307169750836174129322796259481118361962275426433589565563208620990990511\
44517280046465436545623852055977944712851347108940327529231502990007187816690\
2286562652`370.4884301715019 + 2.30827854215086576829559009747995566773937589\
74864342901911101239104082645728649365190696531195079249802125528780015983627\
10409678025243557236482502186802641834954336789057721121457084002664639932803\
12264335074501427279990914934155979677179071996348966211299869012743909144716\
55650957490336527809726109222391364582099798653459968690664101680357984828771\
354311404302521458687147689777953`370.5743415296149*I, 
  U7 -> 1.5831276818410982888345855213009521921515364288657879835879209523982\
19607629181338529236063908002894199778949024685525903520985306428264232332209\
16881546216378284498027420350115812086665557224722833083189928357585337273366\
38518648725238116215211850583263979001223692663247185777115038544046805454363\
46988540920553838877005848072268873410796179762937533309467424288985524923148\
9545781981`369.49529833382655 + 1.5793958856015670095709401257870040467279534\
24561812383643465179360271334781517438525744376457319347237049370864146018919\
67263264635803337710909938949055854091869152605342834328736312042961638398529\
24682419745977975727671839347790653942037117976506161255052400286850819310542\
60524955131537481018870204905443345137002199598042528101857811190041361927947\
8398570097516998518076998063284241`369.5922825021936*I, 
  U8 -> -10.64808147101032906426793653092260718238336999728123939483177713357\
90499784449749413507754618114936253907816635454487103338213210189282273059501\
08976641378886282950275519247821947626145240138540859989198407692036789003803\
58253807626362536298939853972524749832757368417853321173857373992152004619142\
39229830650426056822738329127127756506305670367492009052655628651122250793338\
538587047707`370.5743415296149 - 2.699589253290041242815999887058748836223054\
16552897234831542117791784358265793544489829187373819171364728731555877089217\
21807190429951032580155656574944068834286915889506132366733259410615660378379\
94577948806269053883335947161040782978270495838067185636851967555558462579638\
89572235909324892673018253298904703457588541981700293284713767779780698770455\
50316151995373736280794020779821498`370.30036603264176*I, 
  U9 -> -0.628180021766858921831538422985243338107315303700937625434407517448\
57718120939283985738060728415040202295357064027191436254243124104628550777721\
12407187726205917279228512285704450654673202828986713936224466907721173607472\
34935443869248087780916182444865388133818500294921293226824214676078901662232\
26525399817958481267275151626853316626010032813575208154528143970880836877781\
52779511003`370.5743415296149 + 0.0269203562796429160088442246259485404983723\
08576963448109572570019873014302664880978745540819146124506683689449373850562\
52709328451340850278287405238258313407613354973635856470046911952463994735584\
03006000712823225691959285523781383144831092556582830210244975199703791035929\
88640138006397647336451653549668920483036378085182821223433743066975282432781\
1195866167458978111128739779923079`369.5511881845163*I}, 
 {U0 -> -1.530199083723011903653431547553939017153967801690404205180073464285\
32107200195692843720071971659061177841875737218629930321379743742135684449245\
86695197233147093849918709775716174954399226455394919960636034596173144550156\
42651017069893070400904996412755512439947321558841944871130813862715959356987\
11275432786288843686488141300831362198709228288047451384512123440892597067627\
52529420418`370.57434152961486 - 0.091269083100281519701172018541549972133808\
45815437695629496235063678374837834171455092627691129773421349973008489408224\
65638871723557373921551224761974085102931961272739214219008142324445716184008\
83199172890227294124350735715174299767417115059660364914746114029736793396362\
53812139190458403277758426791374722408406405461508796347084393035856985011382\
83908135677613784904536363873761003`370.159082519114*I, 
  U1 -> 0.1667021211423352121252039122847920605589962143912873346028778637559\
22856173121190824991017900364754860270052025674044057290267780435514345069174\
40589807168255194082576267222541242326460110380685872986220539634505074250286\
05710023884735129403419398670783891364262531789849660146125387372849807890950\
78534275346361229838566435976411479408808498589721878900718806248459281844005\
2345889472`370.57434152961486 - 0.1693390364662618142903910087762825587119201\
13881439405358541525054273140223828883962307890976555285095823550784982853941\
83972904727840043747515447123063256718784326814924595835592562997103044875194\
36564505753572159628429173104803239228150267780958505580233413869793945715869\
08287101663319152075683605169009823056828921590404254006958043340253808749231\
842420258814357820523797055453094`370.5223713973896*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.438393251259177556323140007538649381684\
65753075643627156929811312571346784620396163351958372483710264541491317960187\
37649694595667257170911269160934189198139472967797479823232613316642858295522\
47279562403688892837639529531383961560702542661548072867683997066945762438718\
34447646772406468871656214080643024245082866600113607518172212608490926349504\
62506543020418137592585328754805102667`370.5629017952742 + 
    0.14518167765087805076570356009584055437093707254944739270435717054042271\
68495137062009899975985890296242984103457050670626589576940091807913309427264\
88249031248787899686603436297819228390631210486031551953479718565332818446752\
50899067086937963508102398868493655868333818985834988958271409973990667911479\
64479463921956830525109330476545170296057654038840944157182382522503560886735\
399765`370.5743415296149*I, 
  U4 -> -0.114394176676531438937751890911215824570105097844959738749842932506\
17296397014683589828916439783192949300196291453878943583998182930234671070235\
07458927814220701109525375049089959771998969357043512556569717141614566514811\
25024387561232081549612696224742106820796484632513199865548411638117453659805\
65628443936599343303969996371128008952063871112797553514887761537144873504561\
03893382144`370.4545429740317 - 0.2543828391349212254784535164064014055809578\
44871366730597829069852928468489002612826092751109059759017949655950370336374\
72463398485366160487598831428356813684317865753904110945875395903261058394662\
91659358216170359373614892112851618118409567179287068778361404458240773264556\
62092992689812455288923730905747544660744840537492776682785178607254193739084\
5476267326665697362859533759923139`370.57434152961486*I, 
  U5 -> -0.259425725455456712476902183773623270650344232148977762375334193199\
64102286452439200409992304700869830727752364331830723175326288435084728058060\
66287059207407732561043239570705373046444563572371567186385780774474716232528\
16653210789406478666229042838348490476284128746168269694123690031873310367255\
55219982858722807609407606738973194530859597466288920709010232569801809572812\
64695667596`370.4022441546441 - 0.8614450093013437508338297400250534076783396\
50189098362785990056808187917451037135010153763099872358347443519960382909517\
88653982161345651508208889358012068060598433713582724351495287209627548205202\
19409838895458218965807506893336084219469602884417069564001368656332236805216\
53845784847328579426909653239410966929544542163180847617969873425136542161746\
6175338206693286098119837302142144`370.57434152961486*I, 
  U6 -> -2.111802300751412481908516840198873626571310158838456128494947439541\
50586707343716006260085231094842456060624876755147412082426988632710217148857\
81006565061698979114664269544202511412878519268826490613262009509826508427234\
50315601583248419279458709522187450696864997341974902802490539519163493989323\
19133783426396698655567675396279649646238357501112422340700039413871821758574\
49352715867`370.57434152961486 - 0.128546645392647930569906942479611721207939\
76656826664336689896999730309668693394914620757281561493158235087185612242948\
20299635217916155415065349872208550638545945288494589813410680660696016053354\
84063773058779510785604624477456186238386259721040452176593752475322179272481\
96141847001225969778779174219135964356556547770213417041070428261815250780843\
09359345890716901416029659771299325`370.1678312035461*I, 
  U7 -> 10.459564595213123633379342904604196407196335406153394213884220359059\
02669847205988756955888813996558430281274766531420422683747059756299423344291\
22279799321920642654423108410970964592511082261025199346667482965476595896847\
77156547427237741685105208110000480706931360929061350023170603941797399391529\
71751120619513062195627177858540316953337714848679453040336898952467109857535\
9398180481`370.5288971071485 + 1.95232810448910180397731434584161790916750963\
53248913627205535241120896479167753375453417977216897281448386616134130420829\
10178438870273786000352810632898053159183067636955368892885218874541789921594\
94669473735153744031878152113527319643216638277365753539938735280400735645443\
45215844040501604410322383043656605411315105493538220295548458760878440485561\
735181772940330192544425930529336`369.9289611131203*I, 
  U8 -> 0.1305481552307812546312047105638996585595191753103212276912662273812\
18316342571391900846768813117689371110115517677270265339474850066041912806189\
26855835398384706424329282694603319465113202916466820232777509235393982200393\
92989199897796620125181305998999374547587341720427329614250347859864364079442\
47878384903966660770010367262806989702889040170209728846010416600743498606995\
4917703234`370.57434152961486 - 0.0572318661881819241860370626587886229540791\
13718780463356728892929188079993742629619643707218267824380072483299724396869\
57139629794003108219225662037919471764323637994031893192711765573748116597062\
48931792859803182305659113981266528236276487102174184400143510669112629215360\
79136302598321723209782118694556873871769804049952935566884466366355491343960\
6693184779086784680697163070043691`370.4516491837089*I, 
  U9 -> 4.2111559575859169896711235109004871706626438333669547463090118230353\
21970149208227299224909306442613322595082031226923321277520136420341437689343\
78988671548600381679023664765682370962591484155239397891090737724150261184678\
20428944139113044558020437792556551870461703710054072069678542193193661330362\
89138847628033350863888957355183111027608650920447501004331853549902959917292\
6081087347`370.57434152961486 + 0.3297025327668718189721928558685673132444827\
12020012664146023692951369457755875746548661757025750589100408519815035358867\
55043577988285943172037756207520599725543476372685708737620315262908055697500\
27045159904628961186636325392832191388460370934960108721714319055948912148119\
76301878677913490808718491630099842693855807926773297668887653583181112205474\
9033882741084721866397291685277052`370.27596551952826*I}, 
 {U0 -> -1.760492789564406937299186857910841359550224476534436476393619223220\
89169227497214863273219812534183527561967165546299197158753523975017890378500\
95756666217161368859140661104813453652323542622227363092101009513604472852757\
72363408245633025022887200658876179799806426880449302863917366803416541902422\
23481964505595700159996127726341690695803403120446659872262868222579193743087\
8635970911`371.41572550012444 - 4.0929508975116274016349857690427027976011015\
58079495065999682697741407505857619714061776964348337451571317803842439685460\
44078282959011629576930843877009556363714235068897649636504669394859344613479\
16872254603654239859218143820400810859115141422573743838204086815931782450000\
77505440533729318348735887463586940850482946331355846223753378736579270457211\
6102338188967353621744569611146405`371.63966618751795*I, 
  U1 -> 2.3062647532496661231119716837080384032163974440597405673523974228534\
97797369513073474851350050176875458695440257060563170400099452009427473215907\
73841696964034576083882797392017047467350526615858945729174865307493474486414\
49486256991443115723187312151764631781089073377499078777475783880278272267635\
52993524360435434096669374077177735784058091522349570805049949651162218641078\
1566971496`371.63966618751795 - 1.4813179193590319803264000629641885538496738\
97844313448566508664762300792975234859542523660379752561149709263186092697706\
92871923979697331939970316887329953440074493754167464904565195287780592414174\
09782266313153307889354962890157645749531758334799745450224449717870236941637\
93196843717714945718550231846000657143950725431267261871145764611027675732261\
9995176869904704241983351328318686`371.4924045567976*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.025661890638767683051332518604723856534\
44825100370187858559720657366034198562831697364301195320348571231844922507806\
43614094961181924057107993143735682558080684110133373598266922926529225696895\
91343854047045501690026595703997612729214652047835266624787772398537661787180\
53922989246195532263542090667075561426520778979141448168617190816965063111561\
67611330502742624363765182604955419534`371.63966618751795 - 
    2.81881952144386741818103332881778669504026552953770015002488143443494563\
96627795575966492613589112754638373537685004936275005650465146317741016767875\
90510718655383354652395317161546604873540137235439804652671951473450058322963\
16925963984532706766286302413130558771072543244093439969872334208805536806029\
26642011457618394530205872982648995132413206910612371937018124859680359666986\
205349`371.5487016159827*I, 
  U4 -> -1.522678638601790560833316902583836097820730701572465710512306840984\
90597039658929040611157387807360683271785414796572121653242148834722974129572\
65404224497987866686421991469981221048408901963046449979319355161870825145188\
69377664114238941042348692045584814238816343057199291480953236963540150255083\
06374410256800562865303786729712583692778617355931934016806454572467327660547\
63301176275`371.5833639005508 - 1.2263484968547380396932808470175633200587335\
20935234796014377202621709585898808610401199409631046098919382830007366977136\
78355375791532127037114230356212950508395920206400039352861040293675082638485\
10704465276584726091274275218946684593882675330245550608094523446541700898192\
45166517259649392865733507699481091662850336081060463101863691998007958266939\
6744004819310273537894698360665022`371.63966618751795*I, 
  U5 -> 0.1902600977563518011528688931854816971070881400101927586701802122090\
68574787643362654285087871934960022120945338590248609510033516035020347935719\
64910738549209790329459599452145548271236088366794569728937748755169401440069\
30368536582413894725257102703606898639377916374227467018525592474712321123812\
84166841975055805578386036409787035419715520971017214474800607108212253804086\
7230891484`371.1521977384903 - 1.57758688291660042601697777243713028221899784\
72164126303380531252699230243533594223626137236529178010877931786524242463847\
68852821612150874302089791501326854805645799656808477075591587633516230161343\
22839916368649539205211767353887269308776797520744142373790796390305566291144\
40824568958208789935818130334006664857755482689064287152964513729203639807322\
523377279043250667724882940738699`371.63966618751795*I, 
  U6 -> -2.615200625983157966883903017284871123186747991998949748691273631900\
09350959651695351303488010141674316908255528858749056981588410317777481674741\
41638534767612090340899450358547193736429938043330843673372571569365099119767\
96956605376210518551191736362843644071613047411895009051520198857935610381670\
38524308007422464034903703318178009758948436885884861552476510286202902193008\
363840595`371.63966618751795 + 1.41880746374825247302521751700484257377212760\
51389433212327996650004099124737669312977917953569184105505853733442157443956\
90863900719701731844840537745454089686836868942702844748593713600694617934730\
34479311949784513021096834630293881624171903059979921213118748612098441440342\
51456811128297327405131573218791100205455180196691056464171689263272071743379\
483923093885638302895565883743756`371.46221060955327*I, 
  U7 -> 1.6882904584936445496139448115581553112849239840264924741972430039362\
08542272255095783671314374826546908790855130712731866438426203196481230753033\
77168963460648613306334081583315570335442100597612716555019414140285331358330\
59336968763318114864485932340613814535605201417795413398911089594959340387944\
25984910386394118267143692641701545668765772344026762044434337548284022315879\
3840184292`370.9585448394598 + 3.97238200380549215756081081797988423488064549\
72001291818731941371860368472830138116179543122781168705741990682520132805184\
34979600877424434296833137261292269884383163857864859693219891067280905878495\
85814089723644713389833003680338668303387352085947319334197633520626510317410\
66372413316054048922345398982490651803795720435286067744040817757448792365336\
095786214685117118856520816295497`371.328335373531*I, 
  U8 -> 0.7520070236781364666717129203590556590284509572014915461649267002770\
40890102014509457460431792221270289917691609003209252042322196507479429350862\
97632139280513150227709248948109161204448929465747433531375488325946926091132\
38234442977951995895787237654083511454332143173989641097939552522529245904336\
11113018929077455310567088769767825526902188129667031172234821877780913181434\
7370255216`371.41196987836895 - 3.2885487617444462133421881067841284293187042\
16269047666051064518347868146721430213894227731113856435619189337717773136536\
74981259582368485162875212534590839431312819952379091002753672460841532769546\
59666486788695426968208664662142111803302606324660322486235604807977566759745\
39531319294137752335774250840780450118039215783833834787229276260536365566717\
9101570100940921007590998820705083`371.63966618751795*I, 
  U9 -> 4.4416631309094785646560236752300339457707385034750441255551500459980\
43374367475553422813790766913511844079800882937719092833696519872109145040077\
06607110666653900427369876144610577136475145929206908935486830635400765177289\
17809099078219455162222588221933053005565149764387303104474029484541903711045\
99685611049156807136139416602014542982375303145746182271234197349387758842720\
25169725`371.63966618751795 - 0.908748858307153568673483996694374247364168302\
44226393863672159004499805216042189877983778520552508041293502213060882832181\
63391771607728988831764095348536935742191550695717197312422911172839768959147\
44845236244435055091496746909511032183196289621422160838796433080113195970300\
32841655442306714804712742821778466389702277346473325216105326082394559760970\
51079332040974898913056127539742`371.228176918695*I}, 
 {U0 -> 0.3497090212158254561812934159838299614915524080113940122622678172155\
59390695025985312751187423034379289456222278210582122771784662304730468850432\
69570005392549550304736425559469466569356969740993609312910936008108296355460\
28243906846157598650251781955111644343384373293280222869844629705201201082406\
18687920796264322961790991628687276689054088261152004951094246574265540017668\
3847874909`371.03150875568474 + 2.7188353527692217817874961002023019041700215\
08981946845539263970449179547919064777793007209529987757637856252040421228873\
60767846008828530220592650465404195724830283704348624097142569542805407958697\
28689388915985336233386457676123052883139280557554426969714837136044724450748\
76014877880616070630412860427670288677201343063416324186666412158499627888071\
1919285483157597663272508970766091`371.63966618751795*I, 
  U1 -> -0.229331492640137120260514313950808652895325266067338377247601265889\
09950818827370676869855462931667849169532894697535780967990460703955463472002\
23070333307203119631501555354212754096639576271545076592470689134732302226796\
72217051558336245989947067624702511869910582990366102195735441976731268019489\
99741321652217023177666976136781548138433597938030974654425559368565612643419\
3493584734`371.0232420324502 + 2.11374845237849120444919749116469007588720439\
52926040562988975156054963684493716890476387239743494251598295202908547651107\
64587129528951733121928499040381365624660408028551936864457485518296278719528\
28578000882183213554267652428801196464692754654269439702928057353104246455500\
76208443110339480733691935251657544966092145310306934599970462124644367770806\
247426431621434541418033709737916`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.004070979608633333686838685636441516752\
91316337905911470094648723957082406209814472652744315980721612006701284390016\
07899206231328480106607288028231956414797129874295018205509537017175830365199\
50880563618570567567868444585309721136326634740438165495532636049090786253588\
36823646685621880283306240075717486248994427661635942396794644882373055987325\
73034661387924748320308971870031185727`371.4139173736885 - 
    3.43525438986887482911736608277497986321964470654135187262899108235219418\
75954872485976215117196040732532590561336440186456206507912909820245705003094\
45645929488621059010713921147838092120545151781258866214992441647080615416261\
65788843551539966929732907932888729479778629819820277228225272799700005987294\
04046938733606469900399171034653373777476795831503545088882796809980566005502\
123816`371.63966618751795*I, U4 -> 0.4021016737765435268190538160478611345696\
24471428779538907412085036859899295143249175152691208103538691009980959885045\
36273457523484722254615458036429745484922291413564573407089726004422165571273\
19916510525555558290330651827489274802089980768960419610843827701428044256530\
20406188523889936310225207177250058624462947122986682032153325029827799381512\
4446502775078311180754184952088168416`371.24639949274064 + 
    1.62183664950974494567862853223359622262006748106026242198380053592517240\
29840225700931451898501625199696869361126268241130624631540250528120023070204\
34326133261563467107940533551963237470499151437090511120133005333747361046393\
69351578591612164933549922891647513320788695565578553317524439796169919625141\
70405535876332821565054108938090746328919050175618000807407234283142878799180\
495682`371.63966618751795*I, 
  U5 -> -1.004645000356454586589310646020401138976041150427827779422812765491\
68642928450063056461751203482453250601054727077932380351046832347829642835806\
51980467542673519399337530019448707218414459264314210390950246003322905702796\
42741792715129182895504628403108775871135121544927532942752358469337480810134\
33107957757301860815334897249574205338149057892244438778527707199601775058495\
38724060333`371.63966618751795 - 0.388553487153642338115716801600057016373063\
79235405036725009871832497188598500183405044992721453444478474662328442178931\
57052423270063899900085826293900550286125104529348321611727246306260382264193\
74294798032447172313029233845536595046979365107790850128217155629225405854455\
10711957079796744270659780560617079925839315429249345634157559864024485410283\
2394492833871136009153263369697128`371.5164643994318*I, 
  U6 -> -2.203079581543260427991305264001585785397363911948571989530590145675\
88566342785755974429780820685601312773208615949091786225560932466982189411331\
34818175830495197050910295330332144101143735193709018965679689349919936144883\
39146207375904277221016329324628343265937259589379223644525254253241286981909\
99356824156416304668444147344745940927019116155178588956473045192457564314339\
74774082933`371.63966618751795 + 0.689750644284483784197418101300814342615265\
70606090404257748151812426445996131081108971232445642154512513381042962034840\
40402079924649577779371320376958539859416498768292854876345897982438794156792\
07967386920524775824709823006342401224317643436767905717416736698760380633220\
75572006771346364809616480635825730485240771121782341057739107835866059959836\
42056816580361406145066541801496112`371.3137388383213*I, 
  U7 -> -0.443938031932521873681143906026712837810646253419590510302146814292\
19902607191416212992767919251646567374953587149561864811061386986085982494458\
64114279097659971032447010026746727204878759997702083621156084508119543985059\
32029266880654305143572806079419006790233207569129289683279769353087083500716\
56260261000773988275263881489407519272451235320994316267789436901334039650198\
18082965013`370.51010287678247 - 1.518354258262926818523288615052370244155135\
20959135395235263765992485465327882951005692925359244362003903399904653783468\
38766084627814671279792946893494000520413047141331846259102820251128059179272\
95989789375325426245861718309467532972439744847384182493142283367838742995442\
72623709943830988590622887757468870064233578602931845590917928033908258260057\
40258759247330069668668350601713341`371.05191746216065*I, 
  U8 -> -3.618698781137608625727933548519192714430349762588168091950006611289\
84190098008856879934751068151473690895280778688930861076981103250466256166425\
93629998149093039193609661873825986332060892840914405460317079437087120674370\
14454521537007707749458587680214012005567161544068174469409606306334114570582\
85630008395080174821156021615401426914089855956305590937537760760431985686664\
14668191339`371.63966618751795 - 0.407674412992934507694289144896321718191401\
37789557303114093024577483381494662661115363610322926926591112929480683916845\
01031852136340226587660665224422112248050219326826299745023406990682281699703\
62232552904824309182587143369963869322586183007236830247776703083496175372658\
57008303240380671386903094892999827303462783949771696473206096858823683140114\
01464982807619645339432165254547325`371.03865165913055*I, 
  U9 -> 3.3856252794087642869567172718539928332374802280967461893746459818601\
90611388701618974279545449103402825700838174463438387670432973479189037764481\
06781814169767603325574140447391777320001085933798768024986350320226024497604\
52875367737433063082164590324185153322806617166618325441080520043321403154430\
61337481750011702562828032589338790040551060021384700071714428365861671638281\
86781543`371.63966618751795 + 0.060732344604512079238415328273986518166229630\
18937641435350106675868772016061518982179533740933694295236124575203518047813\
97548963368873660188418672919456671028015307945105910533944098331424072252893\
58075047333599949987590221041255764272290638548577244358356929852591201180149\
55912867086079716753464632160422840254331396064234272903295201869128566515163\
80866116436374440513987152864115`370.2626057608915*I}, 
 {U0 -> 1.1611091502724701337707279960216640088450280236157973061108954053438\
32259029185299372573789924663136405982925741838087529661152766243936612135696\
40902126700591604366678817951168079531731801721156672448075599176911330539599\
17165700396728529865597914953986224743441096879852682785367383795502460450569\
85173153609131713742797822415001718783125525753600291923017795913244820106979\
3031643236`371.63966618751795 + 1.1720093686786253512079018569506929621366350\
69903049622433077406784186641532103783573372614164630355374946557110916783702\
48937811388310176311749144842601328127851092777853187767596301336352879599429\
93025219209481096199329278604710768487266717659380049670035695856017980222236\
99954834436606130035588885772378206285373860619749902563097835482259391267962\
9135619957025557130874025491115402`371.5725530450185*I, 
  U1 -> -0.320452567032634371767066265775339266555480176882873135848318770277\
40489270132377963032353796374363704850423298715436901398404018187435227472996\
94245303692668684823337111188935124093531032116660921897152676789555702829697\
87751340382850217977483360736727729561079163375254163048178325457103710313197\
33571938891921950431747342772072794390642480947860936531376209865009821977330\
91106577069`371.2509833188408 - 1.5577675214883809380519632663082966697636352\
16008311959712223356612858521034213630902840701713672329295872367850955481980\
61869099148370484630612049740981335154158630603996671817342693493262102377843\
02485929261795819655514003251344749381205666745088961967052672691517634272835\
50308603763076730233894605523801721896129958409467362423878582024570512262027\
2032324495012207884673204633802626`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.614736799757064032705930982550324545352\
65785632537381015050748223182503206377873175916845885310940117492561348507749\
49280375882862976092989815872669988170605959849737037933700226005446361767426\
58690469012824656299365720910465113920366212294360402781242320464521065248739\
50573431951628170868513217521648409313110629819056100463470656820447025631284\
83027806581760283323760435922092122357`371.63966618751795 - 
    0.85165657227808291102585598845082508972209623017038919212779874780944658\
25870656596067252726940243032888773427470609244429715083984108664552724067579\
11076822793482573930521877137575355569475953149262399002217589251136833023413\
41844020134577969922074354319476451279189828320676627077903258080756469932306\
98645155030277093803332084284556035256651943358670991314696609717282468441909\
456208`371.42293674556*I, U4 -> -1.348954786306190280488908147887897158257881\
56497334204415199975169858390165504533984973033341373097733856249932514976031\
33691505501555328446363849386036184964283416531833264093545207200197778158411\
06478240197248482119172335107477487180035835578549339753029149645614191703885\
73469094356336157355628400968062520388906322374910659391823694062355725965939\
68727239929071993017380586207478442`371.63966618751795 + 
    0.01811509842110610972294244888222931992900992988280293550742735864818811\
23958454006838635134530104576758042582440392798874490760970511781533659062508\
66114855955434967482379131048983492569838485851127871423163774048259015253020\
63138582647055959081833369285814949214414203903793007785280792285381005163743\
25078679175705416461220787588854272329233422382711398820813693851164434473564\
757838`370.11405074847585*I, 
  U5 -> -0.177715445361940625996971805937902622207867904415816884201623543256\
36297660774698595466283112144582960281572353256756874590340430097187277935908\
36211178767656217302299421605806900502612246292213356266400756515394144184675\
74443562641377465750164120442783732546851572909103235030596030692427792307684\
75676072009321844632315959989189893045998816517117380091615740346631348603793\
190881912`371.25479447495616 + 0.67678583289679199858569528428361283380066699\
64634452570513121120026294541760332919284424285173729110059875292462587069800\
06933480641385627043269709952394846739144855242102321742287674249828393113725\
67727630528844636993993140338956132294516983119386063027443321194620433978550\
21924005718008172366991446694017221672856121014988428611687584441761171892884\
537410572679588285980743098538121`371.63966618751795*I, 
  U6 -> 1.7406214532550639719133458235233652205854266121711251721569117691520\
18132237874849583581586121664209048087661528460995362552853922618017497763288\
74801022232433236466267555740337769440370692111668625645200989611274542148858\
87775882964796513905679392734773261054723080742130854691366378650772218702711\
41710589783083562882909416150100244651829466730173384145387290563886187508427\
0793163515`371.63966618751795 + 0.1361646875716363103857963006379749574530314\
05402307108509284433507529376149452774628750808396041732353554243112199148943\
22707215042663251958951134127103026147796711023546689660824179452164625839123\
63620969219139127763034746644540600446045843215087398163409435660695682124007\
10133972614281684333042612070558534386385406106288648584330031609315288778952\
4545494299489742742501803916485392`370.8310791823859*I, 
  U7 -> 1.3823028537566929672511670680519118997917470920609884760258344870869\
18362217675254392136947005850947421527649258438734094763404536048257603864989\
71846925293986863743319676636170530750563512701009229311761727763032772156955\
38329766860610147994231210822284543545183803709891684541988549446990531544768\
29167459151839684207992584093734288510539850313786654731324799805426874116672\
3060223947`371.1214171643519 - 0.57103121408733706701260608847301336072343284\
33932110483542315124351733214446096552295494040445420564493707081922573100964\
70190845566446433377262351910024745174147873443773981276270146673010004646262\
85443555840866978751531647099865983064234627540276270226641836198615864775152\
78943064170492281511182898421879234073958290773842243606515236508840109806079\
612001813469781702648465743192393`370.75756972863354*I, 
  U8 -> 0.1187493137117830280302760283820711103042107842982622452667217491712\
04434986800600656418811457650684493749581469127153299229026440802929362872926\
34726044910261738786536113844981504526140935534665226797763850045947769017989\
51312638179756445938829785484552927481641564018471592473546633303827009909217\
43967119306918090536965487667510112962432134135583162113589592379458912008314\
209084247`370.52222559712635 + 3.41010287944383911826132272371556976680265411\
34131842284979590783830314281286040922416248432090947119649555624021012887254\
45221194746759761245502276558272628426843625301299136689509810469304763674019\
97759270910888490429085910543515976358052157571056989720047804981842230062089\
10444333480150776185049809370187995164197553106842727823779560820378836881472\
170052430534735999104746301268607`371.63966618751795*I, 
  U9 -> -2.141738989205160751317135477615639267101352938940105005889129761363\
47971953623518752063653885049465715946687715262545193141453273808498570591847\
01774976847517724638062347734872609309501840079263008731284673951746458974737\
38127913832856143751930730386218533803981766611239999094588055766084419137574\
79333568489497370733916740672994180231722409271389869933631634312142737745020\
00505500341`371.63966618751795 - 1.024675357253518583947830083432172514458382\
90146079069173762597667159775973600562362345483185592385750514188122176430987\
11724231602635858737081299370659083592094598511290060298392153438937932222129\
57205052153051038154858887674611172767640766984851769161522848915252094567542\
00882633280243169898941318683601471226921648156502182043767255414876749157751\
62533368856240757506027696795649492`371.4199995709423*I}, 
 {U0 -> -0.595218499398399601264223261738427053847452026263113505447956286739\
57928784662207960781668149619491807198550276201418920451640320508804173036913\
94246428270592248747961691093322035318195488738600875719058399809072257520672\
95527866251848555157846584613557621217017593153148660785541257008852010434840\
29072059930328556708137604286836924399900559526600049314924687357908515909230\
24010999189`371.2078261780282 + 3.9924738836886636517229137853211270339457006\
95736316478047803763259568766040536025223093195850930627220679611022738524245\
66778804659775874034001628663620142552953135570625549596507219189811544788564\
38451517137353866477881631066787092134897301115411096457728023453936234047056\
37045387993215551142423702913882205010396814200235093109741629433742155430190\
0611639802767386579246683164244248`371.63966618751795*I, 
  U1 -> -1.351696397553691168490887151929787926086663812469934823546886147374\
82628276734775454030653880522745052912018971751955663583012776700444524007135\
50343317700827948119645353035208171313331576912864412833486726575314152333257\
62275351794034712305928552140285479093453804740465342837680231425981863872414\
80423160291351600276931119124731418864968108343430070229102946754152788396404\
07415196401`371.63966618751795 - 1.721887502911103261644650295710289292020884\
67641067307161278794843448281271581109033612861279925721276240211233659812217\
67131851666930331775082811618432613113892685334957618380661188350781713877352\
90491556766019620952971135351047645633359512452732671099791649147766104053550\
41905366116303917460654944121577727043756634571587915501856381216988592468719\
27498207981796948438326324684767808`371.58579509764724*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.906301617200324014605244668573029743138\
40165900576226154336075969354861733901824678667947413889077420858419249414892\
68722793854307897247255567107793220918185291340289158450118975189083884067463\
88119225494485100960016994323757502865461171579561502440408051199036036779601\
01784995563049337461313648376014319026736772504126830637132405904281422925113\
72344613555843284680741362764522127741`371.63966618751795 + 
    0.70492456320080674615844411835333789674120769568869236607625607101652706\
18662417866741155488847910026760381058584418772685310301680760861661346676351\
50747606575470792532549091695830997997538116309283398713902451343968554566022\
32030292958902393752020145503320958961034333428693955487100482294304092297102\
73764326748939762313938662849881634268704577700004095775022115096275314279540\
825338`371.33487580054924*I, U4 -> 1.2104555859965377762071501564644044640672\
85427799062212587382680340648358892106997568036005555257859146998289711357193\
06795040489522435208233927913136314409258777065496366522109297717055720184134\
52260447565131706894680790176282862751968497379502444307158180245510196890049\
36286981709941475469118532956867736882871353741177827328549276610005430360059\
1089787352420191476130446891406905206`371.63966618751795 + 
    0.53991761907311252480338424785601826363983905835191341878398767881635061\
22384844757134873121224312906995851788299168930837951820903269522507397632558\
85260841222380919424044560979902976643252806549351785380319439919888851326142\
15386612408729497032846752705963847503580473412938552971465619637913715611165\
89871852917379508006346243418877736022527354455508215343739280450707619692028\
79517`371.45825246914717*I, U5 -> 1.06630103162528524551889209733194174147852\
49987219939513837250516532538036714643059090262205984078480685520183996282866\
01114655563161715202362119704014455535413377408235232726549503244318737570745\
02319819046751095202581642336537758057916418742374906584998908639264646122420\
46432992320815012134695059049416538960741147543636825532793256900649802285125\
985828714433603418992594518858041817`371.63966618751795 + 
    0.59693992322347762426597279519316416638355218629820345667491836315943382\
71855685039049251730170452853077540385026489918286866577732496332711188922893\
14923889973393127033785558779013869514048479779167980637180072651536766035229\
23468431414209108259744994090391225102250688979436915595658381890502675095453\
44905859159015784891616054584116008774618913861316476048931318755279766672525\
400445`371.49427070835844*I, 
  U6 -> -1.888939713689758443146163739269674791858687023680427762226166317268\
86773855231726058136885576221010700834583155523102338576156031459874363443820\
40679741500195164259650012306548609682661983131191570927984742754801056575923\
88081910522434397354743393952226849791348842821332404697004424245656980152268\
91496932750171970139201476995326126998550562868489128670873817055295860333858\
92537461024`371.63348512907857 + 0.644402075239284769186259423725732218371338\
95079762285476249752538897074930967426271833668808282479293038965217647320225\
31107598696105271886463224281127712085924052666329663776281698520698658105314\
50028006641175026980082176145216590238798540458026115051219352819059626993470\
64127170931258289218376897170801671639476167391957730721786751963602362870158\
48744315844668876710366606719415204`371.63966618751795*I, 
  U7 -> -1.749417824567541287260212660084771365392571859057071657561915281480\
53692024822908525968248161049832849376192456524804368574957291763219617260533\
91131549872032577335603526183225457210476776671089482958489628910187227783453\
79982415957780428780351362484263873823861002982852113947013356046305956751987\
61201943739156314006690224023877964756933887152443669405195928149543043922726\
55923787205`371.10551526872297 - 3.896312301166058733435374059279888787320173\
74826846132998054168066430710272603484329430544034535527362723731410832919482\
17608754560477496279925788888103495229802967325129057826523499463879017293473\
80604845135809392984919848361436611373499740802534013404710926659998406858137\
88525490397987728592518442301231347921790289472936878034219479193055073108132\
99904816589513770584813745560447216`371.4782237896154*I, 
  U8 -> 1.7134226083283912528718638000906386277210548487390215930278003159833\
87633635715443964356665423458139127596729546288373359153045201622629908532152\
90247764540147581183327581790017398271669017966053587104435226054657081265479\
19170891076581499166843142738216470313108245145621333753082937575981631006417\
03452712009930592338781651010864907742208850935267216268076369294182521964001\
3156056694`371.63966618751795 + 1.3892358447652100309997163908766012990315981\
44664117265855318180347397223496251554142164347049378870815388988867047959794\
41858231145518396271650350036170000667558352893884996002660755326624957565271\
27247811453777820361010902045243450584569488976626077554661539405689701446590\
63403846920690156213671018277331136483740394868443896279483816616723663085078\
1271073983123484359676702447274863`371.5424145303141*I, 
  U9 -> 2.9586915738695484283642716279905551522947561167688055035860746200814\
58318815328462498077727743189514421511197057028052928234160464719149260547216\
66549184664987766508184928806331884201934326927570965138780646216293296418105\
04791145697261433204364062851335269317665636375219498286629693495405333041552\
34814386511005258078510322422981988942897661665298067610752430296739622992833\
4832542189`371.63966618751795 + 0.0729467573385663576677194036129462788013731\
81394142190510040583603757784596641613250385540772263091222940093323214912247\
52467596822553345896283528949778239238270850022955037010100005452914527663935\
03784964469845685843818718971071472600778758396844651936736295705539667694648\
04639724028902246820338097350051844794933990292819516128889133692228396009236\
7692900245988774618449633512765627`370.572154497251*I}, 
 {U0 -> 1.5110004856068598978522423315745154812164079154895451909730476398300\
21117654190626904550720238190113300227378713837671469912469979147409355090950\
07514637760609323109849478827519439490926438415425247817904486355192773010380\
35740790339600420419405469957744897872967444391906490073258905157594709367007\
05538558150081027004128822149797476656087771841512911603204328382866897911674\
824128177`371.63966618751795 - 0.90764605268091005616761150424582858393004944\
79766609461519077185170553306519823857340670708299844797081069261847903483386\
40052063513601871890713719989876442627491530301027717585810324344238256327403\
95057581233079566504496647780118986875111695687287366475878340541312131742545\
07597348495301481321389949555784544391923678743365810197285403233784349260277\
612072884765613787660295094669986`371.5687525320961*I, 
  U1 -> -1.348481065290753258399166722289507926691305730904431059495667437968\
72883894540312489964026770680317447254641240399452239478323130647430870751148\
13510439159028572848863209708568481060942852001539617777725129647129136882328\
51232444136831975080759808111356436791699242606553129081117210627572726780356\
51772423394733519806577107776040661622682903055436262598824851550883355639504\
84341490949`371.6101915476886 - 0.9833319171582834874647279838326566226223474\
24289485547583025502756259416624359160529374358555693039784547797108388109285\
50112931602400866915158459285788008033679535158546456315716232386086530237945\
69565350747635644434031014286154893719791421862305213317686735849818471875545\
23220399501485811965033839531988317716663322511823536982539884395134462816177\
5868743728276408936395512408635767`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.108591633122477880062520806451884892073136272677967564034831597099\
73994465842672593114938035160585728617052459896963563273583027570132670796118\
51167599202696696438409033332093029237313571580364686412314208751003123542170\
40878028846497338812116974156277839801364939466397549747486952100696731678933\
34161330433929815937473961261132783319749540110262657940968748278156327050733\
70313331433`371.1954683672168 + 2.6241442290970431405141751191871925711268556\
37769223830327584708257224576678625754887092659629785994570693024818260099954\
30730099226354198821068847480069965579831598022508780996708826999314414516097\
47082338125204789634831883002038821994485682289808610650461069009900992274481\
07511969435928967752235291877908562015837451841776431759091432274477564778425\
7560684016597987567327725372506544`371.63966618751795*I, 
  U4 -> 1.1187092376018618871081666600014792557029839800562017801509828699991\
95732398950583911100267405067810903726368897369365556707336354477549250908284\
03493178904119143292449093057704738484217144141605426625296112418327113285157\
82278582431187913521166969616874354482649627823942565086820177461970929252616\
51612043150274026590395734183631875721903823608378038514965007419365032473829\
9330368935`371.6214050657063 + 0.54932061776170404877961889081987120766070991\
45007793026566327768286807456315545685394638958209885754622584408528056498127\
00598021623773778809569457292210267344468813312688315656472881572276117209913\
52013233243562800881630642730133405000868269901936792550941232378492608912299\
65900595164888464485642096826307278190154942455363079627465430706980737278415\
096377033713705597549834130346045`371.63966618751795*I, 
  U5 -> 0.0876111881242099563526567283139449686937158500373711534809961741322\
17918787028576195005022242698735200273012184036758003224944309397227180586851\
39500625397083653173136918835524639752328651788481728532974565643157455920492\
33949766853164162894832140335617924016139570233144045431115051379148614900168\
43541652358052679944227593501513405728709727543685794872883799239783418728603\
084947439`371.63966618751795 - 0.65228509408147249020224681397245958929450326\
44086082408084367939747987243922009401643216707991362704396309353540908528022\
86492754850903657882375900845138644777316686668114623346250215853789465912820\
90543315529240772231888488731602265622638998199334425103158531551478896262804\
45174711542564026852472494564233313872996876925277872052338706655181203564502\
802574904905571756091440968903761`371.63875989214733*I, 
  U6 -> 0.7467482069903339589306897312485085454783503965999959163779386590121\
92890169364334619076938795404070244994590421722122365301566606040494645899900\
72020147734760334909059904654147563929757193637829732671065247021541928541565\
81137931738091413141398799813417949324525256357587665702298712087364465001475\
95309602432425108691423718458497928281171154441120612233177763890713286221584\
5690190035`371.57280409461333 + 1.1718649373453556105227121308637252884679078\
99788009589490857503333591097125447292880625113700315108992606254289375118028\
56514609912951629326755531886627505566562057475916433321446752398391990751429\
31794183114227573808658009900375739948083599339588843351280284022743436538317\
97111596697260129643301442810065513235327772037875915625429437048137524265939\
2441553907111287557274385170828646`371.63966618751795*I, 
  U7 -> -1.506097940700863273969410379115788092515452056279480980378402754026\
12705203246731819743734331520817858482463594590311048632068580560226368678186\
89542941425907419868498418573870232397242153350006425802701183660369487617696\
17563226871993827116935514524399806717764152106481230671205734546781775631905\
69466055228804839970756073945102319757257925424747877409258002980114631518430\
77280596761`371.260066866352 + 0.23313427692111413991524099370003453447049839\
58626534563362694175389443099314472951106059026033582023765102139692228057972\
90993103453466029977565363267594569860413768694249547029251413885893663397064\
48102368116556073325360682766600041174099993647590377116267545004988598221013\
11840911447237056071917222136689611309131362375141637326885043055304215600305\
390250845985878759789251035898854`370.3894422121569*I, 
  U8 -> -1.958878084332428186578821744464150874907663188275636862537739437958\
36867297689793531967526101443355632254436312308604084611548369419525266359208\
86063850787350162725651944298978653132787213421323183597452889089601226835041\
65086219977798576989202406852308286803229251337803959223508623835978370939159\
50603027073013968046422174633463411640804673839490493712084114546420003342124\
58812227363`371.57108115628864 - 3.153352255484846770449218703970423998857621\
45366385101696804380844210858233133353481503072235727096033874545987372121051\
07888329998620869165208283748263177224462394647181920001503230934223134857882\
55809349966952250753914617551598049317999825202804033532460564843238128484961\
12094915826904436430117464436806670591981660326406186329185199564460509754409\
29234499036191549004757906704363068`371.63966618751795*I, 
  U9 -> -0.078818542205157723131080762071933612703509800304435367436053659338\
63098625316891503470346944889146645662329980934193558516318034832220025295156\
39941456725034806577648315761768633023325220259546161309294546010329406743466\
42640273781074576719300832968519188692050849347394253079906511656273855737788\
45345103972182342598555177535198397066649979978480868241412829223952256028836\
18701455628`371.0552128836656 - 1.9643272666031142702733455446196617699249451\
61563289308283308856809738584779527961925373130174962989136966204411420588807\
00488240716709858137715255555918313279348444081411212768322193884725735920934\
10247791591809804253045428142772252453207918481937082559553945972257208689618\
31175803000375031289223166396006615489623445365564923054385831706165865457576\
1840036070341789691312331078108797`371.63966618751795*I}, 
 {U0 -> 0.0965207471781824899770292067307049622539578467722137006510019643667\
39202890556325158440575677506186859274863318917615013718001223230077287939884\
00857482249014332299244591688119970832951104935006364409401365204057225395046\
71527305986566801459851203881722371311893610834399847857537846422194068098425\
91705274248654193479079968283339281863228379778818530480026306824000227261524\
3247920976`371.1256924106034 - 0.74262729201687888969885686378770539973939209\
05484332654687462342773377220427090359828087245675297739882245977236280326561\
40985210242627771594891102040651438485277954178845040644184986438065754895472\
74056370810535992730377134381567208786823950159903684644853368223596069813821\
19082251453124804124204409306387682106973546512150059106870548311522305679464\
725910203776061727339100000723133`371.63966618751795*I, 
  U1 -> -1.638028361410514466087808394218903923617954474875267922276639750614\
52984911623027733022891054737390174331528066541434522607331965985051542082899\
17983074684166966131411148948747181201423822762323158208561132431538829006816\
39012580461805894078845423125240528499711061375988963135995964847010442525479\
47751719637997429493769827377143375860340639208935667253831074494829758321405\
66824705209`371.63966618751795 - 0.575683291800650358776665012214945030773874\
57781147189958581914453164456860684399658913640494447826602636769596772379251\
28073868442592094446171006730782747486902059099220450420897446929081091046949\
25339533303694412052941770431857089252575386285779328410439755225378060152968\
75304944452955415975502422476486910002803616662802861402839448496273182587098\
75700619887903715349146079152217988`371.51495366602614*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.104957064492233343692536134040463024910443749214897306221789838040\
18585846880004065801812791810657832522044901839788123926636231181145923911918\
97054101446364356668126302527322495862212039895022194004246807060064520908900\
72473245989438019543671560238597675725591914003510382934063900121243969337193\
58475796656490689878153972047597378183797298674124384112671385607127718909870\
65510753283`371.63966618751795 - 1.028256954122973356047041931480251101994070\
48694128120046213710881889354930206704214850260025494375652391472253689423503\
26969385042248712105073157115789677284293455459892280411080186912140010514458\
70617023294214579901552448989295365389874807749009404367508863130216078816745\
81000723675299575701557295436561243751461461294134489949708626548272221235183\
3929902890905496782053479253612289`371.6334604962235*I, 
  U4 -> -0.782292814159993225530618298867085049404836731282410171684176754108\
43078666214057464392470913461712952390100048314748809391823531187183076382029\
32029892239653163296247129743715931782357410476070988806700394562486615213985\
51791225938687473779740531209862505635876675667556078813635088904536068637238\
97603741709513328389310400746295150660573759291715282301401264243024561854587\
69245347927`371.4687616716631 - 1.3351644791104074325759236426531401462107181\
02582342413907475611113866211674976216816014879135418355163331487308170935409\
67631789424534987219598449681948787699770390236858659718167617993448591700090\
42609751423909452444432970416677009877328392083556245752358164636470172817405\
95708450721355138493486005983081770201555642449785706590564465560298075466847\
7806167021251323573432159932353709`371.63966618751795*I, 
  U5 -> -0.036418777911380190023593022461575217262737838917813764675747460371\
14238601377096059399966014899795387160536603334664764717159975815030558785705\
62729942032790422054294407527325216177239076293083649382632750630616006858131\
54969877731312105849673068531112074697761480291994959715410966086703809286389\
53065148414478964112248105899920015836754071481561706982462386715666211959141\
29065490644`371.05649601873256 + 0.331731354892942177833226608772165780354292\
62724167718953009484449022133038191434083743923812203486957590707630631586866\
48063422489943829632679619097440509898900793421920933144900057061235619220478\
68600240750062546329442363958433371612321663923923387034410966600967736285416\
54009010708727369238667350671956410614947413327263029041208426063448280790735\
56512717155034287580631471513633381`371.63966618751795*I, 
  U6 -> -0.198204848441364167297085039878953977314186456805655504030398875471\
84981371270851420009126591723322185286352855231722275579019379806693044404737\
67709308120464933688965303145919816210132678820092283477480713837905024961585\
26657907115553934984793109791597205103413281912044859708589681769453796716178\
11567303151869175808623095238718543145188878019163694713365448249121239673583\
85037319853`371.01075819215214 + 2.016864482854246453760962240490274967405422\
75885704708847133832514657837661964667372429649950409656449568911492828540199\
12980221384151720867005562693511786576049480325292515937580331597029316829763\
28196209203360332589094225195425168128880167009555492089510352671912355641271\
07702568713230661851361980394546036547014334699642430071072482994458531281781\
43578675536069276981750577648977215`371.63966618751795*I, 
  U7 -> 1.4190644694088990931319759584683681288689725845744469144768333411143\
72666348974972640922276436532231717601727662119234717403723979623808732232606\
06978643365863141490120154670288865764080339423015759919937794052073257405933\
69894577430055631624707298713714765722674033208253021869988402883432789983001\
52305198236977623733849976419874749865201517446771712542815842341606060485987\
232252381`371.2266340505074 + 1.501177439520479432843621214520349022974571853\
05175716942583651049243107545301998444586233291802091432733160869530203958648\
90930391072979628865541842602211956360941222143533981564427369496601849825572\
82955611010307539199232932307310143792563613814922284868336171921377312372327\
59244638379584765029861793208720862184460738287396805648482449950529760966939\
47541440456418494015780852954506`371.2143885334018*I, 
  U8 -> 3.5090959992632184201453858031845762559058825401342513615990660098283\
23304955640739548248501709673664803183497417347160606520148366823027655655172\
38046438520625216682291237484401932194209630249921378722538221165587921584780\
82059664823903872710414602354345848060629128381199684792860111098354810075991\
75030558760343213043365315137111738574161865105937963706342959112840229652956\
5687564741`371.4797229081081 + 5.66393976810242641865362812628837318699718443\
91468287105116338114998259841974392837044539382899115030736169913659552973995\
11737783402341043820394596037408903252013593125889723489873189550105269830960\
78259215980341618314121400049727041185620732144364023184216402925334416028691\
85610062074922339990137681828278406411351792079906791745572887420213195698050\
494976496599349034019307125802581`371.63966618751795*I, 
  U9 -> 0.8635097957307022419625997781952522590408333309006251933909899442905\
69269250998519777152664292545215919690702910591663366901585167159122073076281\
98006836711326729306298745012412290771959453574249234420685343344090083267728\
98345287789783665889368589827498795018937123360198551870008247199811268304432\
99102129308855486691704233341334232757080296877683984712899170425970186830830\
213772032`371.63966618751795 - 0.81845478343952607568552312853947640560101510\
07666101400039297543448283530045317495242597634014607091781892897879489054914\
39978261955909869978026634692111951352112201477579022080196563637766043526054\
69875283335596004134519136914957191425871122258590472616240221612330734880945\
30598992915987403826130818429194233824786905142268968988796160654122903502786\
216130675922864347431283373110505`371.55246038660323*I}, 
 {U0 -> -0.628428707745072371662590726739755566145294697383003102922269712008\
85826891293578961943515215060714432211018194778559194829811234514744702787971\
90405215276259094261095558443962600790453450522549780746119684585748834560673\
50410850793392186315314215151752098809131987745035216479435462678490575977148\
28049447842452275357857237976910385446244189807913422865053755486213437157471\
16535182351`371.5127413798387 + 2.3048713909961799932256691059899214184795077\
19306439721040512876226433187816401268011057624962760284358780991700915541185\
98524610209866139140470569037578094668801728452756126108991552391496543369980\
94095851827652832155085382833079057962935166627022073189333290494811658846096\
12088522630670752365795145956929462082048144841569615104909311706185073005739\
2135037587956532423990942581683842`371.63966618751795*I, 
  U1 -> -0.024247900728002288143553860008499208335238407204173860408833150125\
74201123075246334363497049259234394426002838396287004846723580609818450161196\
93797096944175596460751722469638020391362541347535679385885842693510269359926\
98766615258235665268287009372055867226970499127818520595863969036341137607754\
91402390654265911643314068287695083023200332417477621315490760531597676399794\
63512090268`370.784295244147 + 1.57594860607957926167064624656732294058486622\
80270116555456064943727249382510736389727177205698853774774874026484543776186\
09229525675887649452769964232887523292156497778374915088381873720409458996864\
23538616600759165210171647056801823103573178829669196083241979586291401272777\
12126196988149421774456182226669604095328845100985651395239861329604051482287\
056859369037975878303620135592848`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.037487367144329036523024701543057015272276461348823892263948455362\
40399273733885258515950989199878377840265765911178082008222709653223813300384\
56319467070727601668814545006287887727031847618720188737607012535815203860408\
12131486690748795290920001309428191106219316498833176629384182276086867277148\
49231566330882529052245808704899137397479750068185122971991563256663174047583\
22516103948`371.63966618751795 - 1.191873260366019160785184416266260693404062\
04632783694767499668925782815044326527456603387885843998601834478105540852595\
69518580930488258207331247872265829213988096890840433246726679209566332152412\
66558726775187619672727644983261018223023708675477307291610687548711228017746\
74972865792905380708954546524279945372935213127742688095955768926445989405882\
63218557473261884361943570977879301`371.60881939752574*I, 
  U4 -> -0.864486025195492834123346432259416957883192559648572856484556961913\
51406720853818972878999395072981446315858795725313024687999393503662744180333\
27958592432848655857842101406571018810735284474750953103791098918803877564188\
72919734073164949748105304613418664380277320250240962835047041782286814327717\
09716501436554641521339242427938110971239342220611295451181582469350978531082\
35998395442`371.63739261582805 + 0.130658280891296859780158069152729332583111\
12058821456657162845500411188166894289060909424577179165897867758684791196599\
79637816282290306088498488584303372986211791553673095719654281207938619019659\
12943774821629874157460513360726931218602365555528786822266785230068048952901\
74911314546299754417429730253350351840066723310944998120191889169137550816998\
70165246813009305419021286588141144`371.63966618751795*I, 
  U5 -> 0.5385337068636978473192687785581667252899845749748594354908539392591\
19010965408965854462675843833602361857981940615042604783268119089129968326823\
99257926789037438365172357228458540400908358795708688732581544137195415695993\
33352368036285677661548459888025132674517386918847586724720130904865796916465\
58841230508637872496868195181261292469909797250385771997765610407568423613201\
9125356269`371.6147657743041 - 0.38604464634389156308715458244915668733800917\
07755276418000068302258703172081087071045205413000513859157947512422782525911\
11973614475393331489190163991905602031507913705415068960699884030166913662888\
57051544216749100063659974073460350254989010920780052395195851496236173005456\
45672113288598067869036260570078562700754177438732379300798660872336956059391\
403134105576012502633748912394739`371.63966618751795*I, 
  U6 -> -0.415755365280237971561847425069679725889728704293929438513936308536\
48202170842955919269523964324854063699123815062594803928881914921867484653475\
83660855924504086385964703064058362361803468484598690081306184807371276480546\
48532972964295512371644117820021985284779980361634518136579483948461914297806\
96528071968294838125304457832059784897383650560814058345215303147370263733629\
01395962435`371.63966618751795 - 0.672643796976835237813382093889813321155711\
82823957935504214571085454737629544206503246949366277871728768594005203889210\
27663168794967414044519387004725136302200149958617333815605422496155634228015\
67327174311008758562346613130846689230214606261872862020768513818361182522981\
91001183183194647869551890987051974661867822550725317392731299077295680315835\
81332471186997691709776662772328426`371.61863166989224*I, 
  U7 -> 1.8284290686967298736391183967286557583665480844512555122648131484060\
17911728841640696504402958153490139415843836772941387132099054203113328137150\
26456305889823210611608313064938829494746051017855836162706734670869803971367\
48277129108136057580527570073851715977974205828343193626732773482926809084832\
66907359443174669273676215074178446317186665471891062413288951354702245575497\
070849536`371.3952500131654 + 0.340878803257884821419931467778513516203030401\
87748454657637715188939048137441247657964016064327683952501090574599476948780\
47961898420294671097806234276303581987728354434119218012500470243534833223504\
17337496670444362361858431809222889169662962843110713895075777184879546238553\
24410765348296132197740416143498442807567110039719013246342004265435618236310\
7687838993120442736459195132062`370.6441314878215*I, 
  U8 -> -4.419379595001174288659426584227661787948896426557624569604074422490\
88240018853963145484465855468241932740060663177590370844980843923879728421233\
94663118288909687557276586729565796722367611763371789141795831478685019820733\
59722732101989638535186381226801160522469180768806868534960320116488053181083\
82992038236705641693163744218380909239473129780711918032028837010057955730726\
59423034645`371.63966618751795 + 0.211445798448125818700836501926992639656639\
88398344579553290505005938076955432727143750631518247762745662641426232177859\
33231985191255868843100481168942802276300315312333722529718351315959002669450\
72432266463526386896891585550937832106857409363933766852845162663791245271681\
06626441823795240981041248323982828732416556194818015170861383536094887316448\
50937775983458977640232947487934938`371.33962922377293*I, 
  U9 -> -1.041617697408719692831316620209617653718838879290247845682729252712\
72556580057894326887384907653857846600483521626559117355479193608402062870694\
59382657283068685339350329092244656604109830933881800629799814006106554548782\
28823709398056234055307688906913036931028885831685389799367020529412578538756\
69137286928108941132542706269707486220692656717566210154148371366917522572392\
68137454249`371.63966618751795 - 1.037598996906233444628086058161010831055194\
28805802423135067633775788729426705631442362343651354222735029326564042995652\
23763158192028258728566919511309806635923855663419138496085954754205639963441\
21301626898340993382275036466283848430381742640509324437228795204679149146864\
73358057359669943117146357444780776175457927047429504806817487866589047141006\
92011761472747346539815957694103983`371.60372086785765*I}, 
 {U0 -> -0.480967450800260818241585031911530319649111059349965791678384262723\
20737672254252665900061673534479739591951787299085641527433383402082009893702\
06664522852099685253930662349924690427952415767620177404008517241536677420701\
64316983176362417877872747999347906544473962152776013405501217252400157477773\
07585452542348402611145610717480073902865378462787556269704372663632071930246\
71850436747`371.61901770343786 - 0.229958383392320357603422603331116889823804\
15690121479723698787483955925578342822750358582755411773193904191976582073132\
74405847923185754395084551289643493979964685589737418675520288933098499122703\
98609494275412599969999599653881160807778312117815921199568870888408774702032\
63433329293275042183497546649986242640533119819347772299120627471667776720285\
48009282267591328664745165561394077`371.63966618751795*I, 
  U1 -> -2.471790302334268804436830501087937356954174681173139358487771519134\
47770326028486737544531701007106524763590597418121622644584066221079418151146\
96730371976074002385553032394636032952628054922070227788035890613171572819382\
54784505777475728352501445833368592280864147571546608848942723364012378542699\
71744276974507527989525375758705698533473497220803582173494297743427991339258\
34953996431`371.63966618751795 + 0.409908582058489320090720523581863882875987\
16787475133804464828426644345305274627768439896857118155035852696888158677352\
86839522523790244192580015127936429266672983297070759928550684326341278381775\
22577738586858352064042537960483002173523424514866577719091105147121413593337\
13733226713056855023929883452640576291852994786707546449487247764205783844616\
37240206441368473212783560639825306`371.36511522919085*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.756504132596624362823220732962256693016\
72894730200522962095350866301480314915191457926818762209473316143575674665533\
44982417284085042319104952006626083751514937636394117553042410994646458363534\
13374047142310686263687099888522170035905166863526275092484153695134384416769\
42902843554669375246919657794333680032285804096950568479048470214441822935719\
85319460726394949997223729799747739455`371.63966618751795 - 
    1.62863867501290508570029644906580536355045143850746570231835734008099022\
18479816814172319091077899579003756104176567667861067609347873641509354171076\
32260460091364118100784938184718262218453517600405429621680881207410830188709\
83542978574662824994466776187728184960035996189382732315305100574515777325089\
38305941810962026635678031501175517517671149408758258251899443694044548428377\
462106`371.5832281516831*I, 
  U4 -> -0.131597870554444925817651136383031558832559353478161594001700680515\
90188195210720677588798139710256817216463180680897720730435908455289280386550\
36253524785955675447088464211981733549403251935757512932026068167306669542865\
51721607627166406461979754799536526788859101228687422777655917780390730840304\
45655226011013891429853521705362802075486326356413918819396518850625145884858\
17982598614`371.2791747718208 + 1.9913763547128849792321264903000130514561375\
04683991347540442673730552959716786365115209909135391535660082829331531874742\
15976857693762585312541020656545860662692124014291552254184409665848175998738\
98342906074644367027808579761333296932447922288927647389403881435417784076445\
93691271910457783243676964137448513834632697783400552342588412214503038655772\
9841549865837798900630481378379979`371.63966618751795*I, 
  U5 -> -0.009852125172889840904779944118506097606548681534460123763344296294\
40824155374876980991117126471975329997907368791504246890656388270680631251870\
21434063876758888581221718081293226695413711255274917195378427755563259131554\
99205754015199362187990330837776713252680872285007367791053779477980414591797\
68961273407442151398695153350425614474389311421539033591379498164661794096572\
15749869224`371.0157073396753 - 0.2120893354956396552447672446446801452696059\
02030188034943289142626371910426273682226055897066976975040659380862861920624\
55871012215051469124542272551821737494705685508925582850337197779873157429162\
25733860242871031185276236489478584424682084474518281985637456736329655154563\
73506298735811236895487783669519887691054323475565391861624381635073348928365\
0478911426034895536868201604969592`371.63966618751795*I, 
  U6 -> -3.069003948581330559625868612345236703127958550652249168068466357376\
93150723229821497136664081071809791954670690521231052421006064856472506299035\
21193864077015667186927671756231105084345096595464502286746015004803176095604\
49460960089629658870766582459673168548106331946179956421402463940189321418234\
90288933223107410322645990374292616717540402136132463368540633330928672367882\
59601899105`371.63966618751795 + 1.673405669653664395276279482743448588678600\
14272608939258818085097508336830517436449342613987803057455438482563102726766\
09750939830206404896894589755262717857706928285777350021023843539699717252561\
96546211606973885935827206808941113164232438489392081720378157909620838081913\
61597120919978361981315587480510951375323694772583885741412359329522244239893\
46805699792521861628636219015641614`371.5420183297543*I, 
  U7 -> -0.015336752711436131129021591451863018020195321736378885527123108938\
64919364347943311605343184491815950229423055650107324974646239688609065115034\
21900744050751432332384701202124172404977074224263411385827318152338489404525\
96010610376665973451387408320410405520650636901466371211921370426988938064840\
16552960701451803109056120648294029473336920118398269078809940145656582381953\
16327312703`369.181855564035 - 2.62903250556863162190404355614177804675920904\
43102816554096520720854597949760830810067543924807758360957109798385980199894\
18251443640400305781255377770396341342030320499726782946768089821816707237275\
73230362648465826925784126031766321561664601745469574439494132206979998086718\
34281010119606468146036418659562393912912408812978460672615675540930446614667\
773149694073273489988803371943282`371.42166116967064*I, 
  U8 -> -8.689626874784880879765720095727773234238825430301752574790055708013\
00794791376937268900860466493455487460097682256928860476870415168188244758670\
69159676777720844494589607767642539412160205032765796748699461971062351475578\
29512907265564506963458356972551359329702728130104304227008205966631586387180\
16991363756451339439468794148489966308637742734315280981236914673499412027865\
76077077527`371.5782901836776 - 10.126031399360936640837028191837834687294170\
80162821024109443244927687171819906738900985205808288971647438191595034800106\
03446560609124264896655013089249648866041607500970138901641548895425352388374\
04892768796933730355393628264289224043262142986906297300866315315697832040393\
32348298666184329590473126923575799106313140830465970253137161699259200586398\
38976523154881739093042379580989832`371.63966618751795*I, 
  U9 -> 0.6650549825918629111262118139030218528815648104086627218815616083516\
49211879993136515627291717981990694349630225655369330734656787321095912960540\
18671865235515677477246437119268328122040724160086839634940602082927458150657\
48365663457565715288601367255846166809734198455798086504863156722294993704281\
78889308141371885675524818570218415558902853854289886554921606347193554343574\
678150645`371.6375579800972 + 0.123706532806879105753683870963588214453962284\
64564903542661897757630382502148164351083798884831943544556860121237615017245\
94334354057294476639731665638722927106577700733771077015319287211590002850930\
91352022417829483764009312737509816226297013961196423185436714429746102363854\
93814500235589844942677176276648946663137220969548142038690526814701518666654\
9042768498167641335733201224814`371.63966618751795*I}, 
 {U0 -> 2.2675688411051214155247245527990150972427127340886113806753254124562\
77286170332189195003370463341368598198365488097121936791944777248448855243286\
41334143214014263020565747943407461321106271783903421214172567226396542885406\
94552962083778645283598519179921511532897083319821577759655106695590842922978\
26789428196644315883873291961656074969035057097693394238013658878210672803921\
7815510608`371.63966618751795 - 2.1316343551955253044659832513396283669526804\
41086727976802723909682730622624412417694958760495990480688782146694596430189\
40258117653756834470808414827025793357865417368110137189477377552518549200453\
90695079523629042122936041385157424574395655182652122665790481243260525453573\
79092847475726098082003591778264329317409218302441849204444715406078908947654\
8291154039279628179786934490561707`371.6361675047508*I, 
  U1 -> -1.935688546651554782178484414682669210461808929821970606150070492147\
56554550034361028769170471517833112564797146578807504683143206195887399959025\
83964650979826500301993491903809032381217548345466336223998310652545320822963\
42496785068067985023313736298834419600835835128313213255001709608169514625679\
19533600174941761280613702723817030736065069525382318710288247821440703773268\
15421322837`371.63966618751795 + 0.693305173228908806019653069151604641125881\
59624757995682577296043338923612135863374701834687256475953396810914664779976\
68845201029972260937089973923443318925258312585330587041543753821408414279434\
83834712688614532503486980068809897352274479737642027586541050940018495516024\
23670537664708802095976946963030896501129661850088078925029445835444180130024\
90027946634519670761946841014084268`371.6305024287008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.421314178190680658712502922175369616155\
53914196602785384132038487756267154945577209668152737893506786097579611397157\
30680775587400097406821652394430625538004317473718619376038538629282769911897\
86629826104157345998976495038436907108668011499152852218361502078749756088344\
63439632018252552032915354322527796458157453528140637126243485784232123346224\
69703886426977620905828810683165029496`371.6360663435643 + 
    1.55553354428384056163440719847182101195856583377003826909790819953554064\
96020252093077163004554918951349327955862367548855950292685337459783393825691\
16750888182759961163150617327396419133510087904831146219559520159304489435533\
95987773476705549812280612110327953000804957772803049754932823094575465747998\
69213009203458035793686021652846701087919807199112454640792956389140606340144\
099226`371.63966618751795*I, U4 -> 0.6067570086658644050120027074030996668467\
88659837502452946416418868367789112320144206974928842280919506754497939814384\
74895682126630519869601700435714352504543177387378782587007742631006847659496\
95837396479530121163139365668392009969720086793435228523973323289492213223659\
43336986657756582329359292434192112788835918179396654340759591043546267781773\
6623096379469459633566645463187390968`371.63966618751795 - 
    0.82217831003908570793059975839511583511921665540254308098624431970823626\
89645589111850090603007986765359028791395070566914822544844681898640729126000\
69388441529803728329048720208506928519240681529938146399851499228177847488498\
62354881077516093628386669102549404236192212252410446137046599086171919414289\
17532618686254209946205439039178830512140440400602111540070297355758773141613\
7961`371.6372437550202*I, U5 -> -0.369086602111549627229069740888350734872487\
28873067271125863361904539775843856371451678838285175569447122666267472215443\
64288359235957994086060576227416693573277394688823214559312661464246438961902\
31319942504719634472284816828815736992394370915251036450377914322845109824876\
12930882714733610392663242872423613596832477309961781007435298220938445835855\
31784512504951998365063481790612986`371.63360979433935 - 
    0.67957724586776128040242535816512434502754722916854105819032895736085999\
99819598716798097624696366239502050850022298012771256136850326034916640972040\
29892019137150695773067702653547553726754802626898534827819848446068349843969\
09573019028635946209595968064110748840653925512306392865216562342490072054680\
34911429515177875970835727891249746727602848769447591644605861307403972524028\
338652`371.63966618751795*I, U6 -> 0.1772389551335521782611008538481116430717\
48991170538729235534447989824257640567431668453321295996619464876693526231243\
32484813048879234556658463435648646329384910974484370828515737230624301751941\
75499749640872162937338506135865730640645224045225177529277886918112771283778\
56422101302953522533616288630764857861829178704579082980184868200083635671497\
8471959379161675528146121638642252174`371.63966618751795 - 
    0.15303207850994439581779954057720242432387787809923504806959698642443484\
17072775416408521035130559847328298279205252776127233207207593675217293816887\
59158227686044830568069035970697043688759961488771109058615831826918530290151\
42444589605742363275195905041686149955182832888972734712296023598189694670928\
35311773172161904773210403770366003498191733636959489926284630800960587355054\
709409`371.6358561060948*I, 
  U7 -> -0.936742002182714522820355509244016958790881301284115335415773500910\
15166183206360056665472301380418102457418168521353733405075681562445633547700\
13582816256583923938349041943445298356836091108862571344573155344617519499243\
68932895134517081728461103874463311763124932751179914098842416852167345368019\
92445803415057809109382252393712330664300072628522030170220877977121717752179\
69835168626`371.0011921711442 + 2.9375270129919318928560922641915847584658684\
98462380510303174341704070508481661419684109827351356120364121529595447084871\
98245307104257371439641189910299377913251423407109700364449497672007040716053\
34175135906641651926184230130477575346880531746347177895597751242808340408351\
31727107309370688348819043333430878356627499542355673598685354840909332584154\
3199964785083570770810810457320908`371.5306959807075*I, 
  U8 -> -3.103835080819863984522512439107084335219269978233800117445816321319\
40220496212572894811972632853738585472835486607786135358347379316260305360053\
87200677075976080335111048128697058380591463375380680375940367963917313726773\
73866266292752625275619002556911455486587807407718750685077391590483014373167\
67897013561914409082751820057562174733466568615574429370704651013669728147163\
04545948251`371.63966618751795 + 1.555981811914929609736917429045095006001730\
35942784176761932762956104934429169378557137210518263507918182513628017771790\
12887154499808335465864052260876695954528333060896945223772627495373507544426\
76811494377174967007071969543335323902363969771310211208749571774655851385282\
65646837114888833611385188434106979910553343644578369454028803267236172437476\
25439072737730371527741916035725846`371.6331064724757*I, 
  U9 -> -1.362046919853079621595809317360694568992364578238627933317254299180\
27195581987891194332029460293125196371059632734578757151282249739985124270921\
28249037881813340097661367712655337136511971459177147261386767456856756929930\
79765872900061988732048561662588883461259755646693850453718400642507755669747\
49765865821584234790239066447456443060574515337179095790298912482133576290161\
66591189425`371.6379542415286 - 0.7128456746894713265141168759154696033472749\
85273816610543843344369654398974714790446749185587662796913355396309594388389\
88400851251235867986046375793402639581990312648220360105516340929716505113688\
93674844414193602631072575641673242464103782399989038919043977290910618422356\
21023490338699034091540712581966805397961680663761003293122291723205569450721\
5203994236675531679527232765823414`371.63966618751795*I}, 
 {U0 -> -0.290310131069585039816254883947277294163196790534270397029315733275\
38538704873939709048223783911808374294625665583256341416707683975982737042892\
49172960419789029526156260004238496829736944058985082289177918629076255095996\
03734241981785640617876509507086194245754442350896206803988379336123304853441\
53493601206666483896304461545013360430729684286777411165318091781754601432913\
75338185598`371.4813168121215 + 0.4941688344226886985892743211691085527392502\
17657220047684632932443132309183484404719780219853724719005140903173310329641\
30297108076013368194595299643190365095710197214334837633388955462917356308490\
80772465073674923370479080853449181304716801584446964792159072036330279279651\
29696517902268553692132229119643456262157950014870386319820597443673522034070\
665669171143239403814932528515241`371.63966618751795*I, 
  U1 -> -1.330601362134137884438989890576242553684948109377046046565819811065\
57597645477678421731663863350054962969604646690144328192060904730900531610703\
57360615523913960150389395642300647651046817594788738359770738247089127048148\
32631762758172199417731190048754654208653696972715666626023931169943070744370\
19014229877534857351593017809589139312213930580033425056257755088626362383835\
63609799956`371.63966618751795 - 1.192036909495708050421962673970515943136852\
32074735138802183152685665161806937706164479722265800652937909418054989827138\
89992901014896154447338799974246577804817397472411917623881919309282880768408\
51836473660987714282575351981781923121817294685283478739908344310328831304508\
08637849128368363905294730223771875158426964064481140366198774986658004334486\
11753179963029404894528589655443097`371.54459303573714*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.159305523969899402208952145135950871254928872897613463643396546100\
38353720986553975417509363093313739610419857179324625353060515607798600208555\
73010959384991937837960626601079693367101154635139515563299110811796056099406\
34074097951576975187288204258386075598917846323736622197219218254575658623478\
29743416935764251386688257625723284226426761613427220360918229030590302366452\
4690147741`370.98700277475206 + 1.7315763825017952410784800651911901469960551\
55157382926612672943328271367768607588541164004973573944441855756256920230198\
52529217594502299389567044467677929679632799936043978918903235221956454296878\
65686887461067887319126765064821607405938740300753093226417168841868934604801\
72579875716379302207153866470319867493209967905466583618316377464963812313097\
7195018220812700008348734648171482`371.63966618751795*I, 
  U4 -> 1.4714929620932656555245711867797191510848741070297530954235257055176\
19505380633154718809552740002691404346275786462279605060823277280461005702492\
80004509351619293702763432702561410961165585104054440579105739043768882630635\
55670109316207243685918464546100815075828466299658616082321209650587401481167\
41902856551335302763664222034812142099012879387220367592253766067062249141262\
2812788782`371.63966618751795 - 0.0295749989385046114473735390094906519788287\
83146692587552339717687699368322119440720413853696945433934713161473296034790\
95586349061970002393565089698116965383713360736592643539034242580971028000644\
67742602425847468438731045871968400837777103287090227633790181706087296976340\
37766518700767876658010430587860749373173777279738673647208393942243044461334\
5518649830355930028993007495186554`370.41683603003025*I, 
  U5 -> 0.1909622797596028890036708686294398334863714372842367860572609054650\
41662019014777943639936448705511364259649724990846680037496848024608488687374\
03671165753744837614070124771712983269066546544490549952093261982676392978535\
40272369071057969426658790372985075262235485237745472943790167048395202433542\
57227644222828628865886067298541563033303454716177883162217365839483933754633\
0441754113`371.63966618751795 + 0.1388236860285120358318631472092965208517740\
60712761045678447368689271322946416099617231897893355678234933497508429146345\
25312083500972568670520825167060495201969144167598199485291125710505050021551\
68902082124890594124820032123536855003972871644678360426357911672346330109018\
46286650579937561595905242760900138349093316684798054033406932770995587902057\
7261205434481769392937681387727649`371.51544625844036*I, 
  U6 -> 1.2424987148360732371866101340561937923920448599692931554218619710067\
56890321410286642137278806284395985141777352481084037292151621556258848305658\
61819892044687773436393408816762840629170206417327268850871207533067286882157\
78956246316478698563453527905735188577238248305907915024065995120037080791787\
68261138112218320763570263771549590238716004803250934944766078993679024160514\
9744762612`371.5272022800531 - 1.57657778759447559085128554450541390991997965\
34195068268530162488502050044036005090956094872472078746583505758722558313365\
75033566595235004772110071849445875855227910731096186647573227683310236904909\
70586163214399421940250313003197681568192672047847540656321206710007752867019\
66372719833014142131644364721106461894823370615460705173035343918378071324687\
791096493104930775458772559351131`371.63966618751795*I, 
  U7 -> -2.016688234207403023813989765559804295941392761044086796662315048497\
38318549822928316411917100652816805523780075210945211869004911448473651873957\
26512815071947882797422625399039156648847434879881034368331640617535659747345\
64437523308421216353834107804317990694538458959800311387516640525940653042372\
11167907182198179410232017828952535324374764001900178778024255717568632537259\
87318806879`371.3694283572626 - 0.2068477278765801223375510479402390933409953\
86855114041039314147090073970935791219374653579962257928752642811783913383569\
27396838030661645628912434318360116270242550850596686088181526390215457509132\
01278964791557723172968469835063845112732902872261678814527167405549085950110\
11377310447419941949242652963853893259324739308860608452829204140691448065012\
0029720744482692158288077833718732`370.4506127378741*I, 
  U8 -> -6.699358264747261899538210113465768834401654249793770984850738179352\
26677090891082482725014166257904226018366697424019397331332130842900674416926\
74297606248530158093485105563638937126581624074651113292622194952951522439849\
63279872080928500456015171501677343472205572743756678161801645655578182664293\
22687058951077641165344688219624515470792409333389053640663442197846248883259\
88413917095`371.63966618751795 + 1.235200539677222469701894845036823756504257\
19576252221009000287044609328627579583633457775134962465135917348423609727478\
30553899961511498653665668941516149138173641771714897642864651365923246659542\
72621852260082549588920517384792164156464057256775769661068704601435883883600\
90361592070018144115591046448683573005736782060049414449917402487642033067781\
40307680433998707284574429186527669`371.35315441661226*I, 
  U9 -> 0.7722332225194643817349502218321956624136632605245201831963413555531\
02718370066509423623278357108412803695599981300860009295014013763924607537180\
62184662887570060836389261739150611288679051793215827736115241169018892177905\
01964430370290235374384592092097834077341072954543722831702064216834435900096\
19812238173208237012934206828928008969529699345125875218906000421239802845039\
912001496`371.63966618751795 - 0.09470081468535786754575068873413724764508244\
85904425958679928042037355882151336105936760962485544447042449264386889691305\
72405494027040267640071360444944478108413268796288006034100430070253656688962\
03243561872631801786696280797109844130061183851729883743024745625322466880289\
13309871714240291142300658485597921349763805031643797486778705989613647792821\
158522696760718197028572777572627`371.18572518906257*I}, 
 {U0 -> -0.806456228844398213227075519128141951753004213202727727432971251071\
79784258350809873914730514618790133965484090496086940677401569959131886280545\
23430974036298133268259234294093913629883301993970586888307713334924722776550\
53562910429772578964938889490437112006081953938637945923208873056177323760646\
19257592438763033249632368352274650626296121347386622281073233250677372836814\
86850731969`359.20848159355285 - 0.711177383261926199621182546661802998634807\
62905019798522514682731997294610170696917634812978517198947030568398218619903\
07717162681883643297586548301832715503259653737959250138133985454207513031017\
29080972378136193497038001756960963824688095804300640509231700103973691545620\
42785151553107170122073369112408086508675725869569879485219973818754196518658\
33014480331833108679589269067655253`359.1108812810518*I, 
  U1 -> 1.8136039507771306495853329544725968406098190151996953848036319322990\
40425574693454361443699592665341165999005467541056477311596590101953064579658\
96012456367904346867488794485265018162311107525980204331901234734087333758593\
71998560853193429802046269647781919283095131404373675800387305805488771075675\
34299431004339790036651370944779569336013196806679821982395389391373146593070\
9801605602`359.2084815935528 - 0.56717954004427458846928628420231093085249527\
28461296699724616527566656996564573621705558424317890849934877244549688269555\
28391152113157128545669165985877038784959201049617194977797573903950086546611\
27526223533926657880079078504389121835528014364571060709915359902238260137118\
95931793238065183669170230223753656942410122792371009171437261956713492456091\
174908889596035415284055621698054`359.0293644633371*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.650288379144469383438846528591225304263995852271945862146579033080\
50384411611695142869150795988555451216921288645954536377761872080749028969032\
08259219665350721154990032643881789871053355430997143159468008180139379175333\
04307839452769153555729418762562293981648479375206235446910040270778969914174\
17381107204113231109722083159825767384453461322217213448280314724791385372676\
65471130997`358.9699405409434 - 2.4333256464812929948538466106639146089783258\
28797480446644557987734325082077680664151064736517243621614785754787315960091\
65777333214747805267680803075863467632472366384027878447303032072008956227810\
70574233065363547919520101337798148920575686168898710592019054545041268206709\
78949175419079843065991601999771779932661131870788429111046071159618942035085\
0229453364654800775026379838012985`359.20848159355285*I, 
  U4 -> 1.4144623484119218277603925671660634602550175629253369310448640167593\
40278443723752910679791060679411154448182148963388219291952421791792237998550\
62625763426353497169625579262231102948160838822514342739640690706272154980619\
53985349815836675593794666943864732866907153839552546649320087468535450500539\
18911219332239925071063419371597789879358830704839018216073207594497816987844\
8710161501`359.2084815935528 - 0.61557719607191974189544947111739445116264226\
58192389509301936780686987694356688885123514257156016903991717258261087470850\
06237374074162938945129796554530243912815322937304734252733754466726282465193\
44449918140482533961021077498771960403820405622884538178703487342402499744606\
33225198256490288769135096819965324892222718072205240688886452777647181959080\
821938258442325837674640107626232`359.1499168264516*I, 
  U5 -> 0.4339268867428055395011774062241859760354241874079807160861227279397\
44671722889711215077770829372145244883085491898385732658786619253861730458579\
70689066479302793792165649620561746013635555713905093662048946897687194395254\
30120432760809957624063874037389151693545745753392744738844098195318149654721\
55576445790862202990795261284910659490145741805125011212147631839160684926788\
1927634211`359.20848159355285 - 0.0467904350155220420376949395438591267087674\
48757153684527945641441832854351937450411023034700755159929193317188779791105\
56619536360142018449426083373428891785297009441988838663854723678204629673309\
12132403447040360547123993099026906706226046521731833626125150321081249029111\
55067610169194949388090878415440591265271705144589834631892169029163761417336\
0513020405119460617817018366168435`358.6082858279264*I, 
  U6 -> 0.7514538615251992445468328415327650111209319921544643967839795231830\
80802689302784330858237782562370734566612231353810622221660622184653665374506\
17301063082541984014045509477445358593781235266735580000745881651876042110984\
42304143815686433736561277596196842047851546982361077851917231526901373596500\
45220143195593987534348846090475726934218733168080880867328632229145919861697\
8449215549`358.98644181354706 - 1.6193164798830102345606725432859828252120536\
89907657244078181738861262824262241359627089866247277386651086982235054141154\
82235783506219557242889667745199194406836459177322190718302898448649340812389\
01334304014986137370698070805411403481027840003342342575660489948988627196071\
06545892159259630337938982107961996934851738211758046295965838303887446535652\
2625444221565128888076036550496766`359.2084815935528*I, 
  U7 -> -1.709377521768098024176788195290070163727346471742807801649211454136\
75340923844048902711930455068011317687870228617209365655654029572803426623453\
50009261907092631554049093011016831868667740958310966817339228020434765029734\
57620477147658696181425283224141607600911042101052067572338667519500639662959\
25209735098197602449582421661606594349236816754113902508921649669306292384742\
3132288267`358.45875960385695 + 1.4213502310927582649960356547805466977161932\
30260898380040569732286693516771821787796075215741621939903291727972382578625\
60006999317743364477121056063229444141457613726885563425417066042510266815336\
49496560157408026531460340389663447643979906081338130458595462886039762690113\
09256385417566215003744472318559733925043591833383838858683515306059915094903\
0214481021493994072523630440610069`358.4037685829518*I, 
  U8 -> 3.2756638872992678505984539613404782973669346133430402346330496534907\
27768327891351070022618295993234318564715445019297304250907060041011989967295\
10532302794523314678637480907184524879494251957073247898721367513718189641760\
74022033816384209931474600972558993752011871105412868283761676645751417811687\
11406045017068536875261684662260860193249737723474066330594430386757803977597\
5023633638`359.04483720085767 - 5.3699444775274110460261545350829968609353243\
06563856019373410095327826912972513362193825807403309279487489264015151750761\
35899529258144518417382111967612637151692753512824110251264578209528913275008\
73176992033780953357873000818254011086497647866175771517779557051885553468187\
46002024393902138218395164892855348368149935569192247030036958320755040416092\
1906830224397667223841975142185713`359.20848159355296*I, 
  U9 -> -1.384653160135951625404789084280059509110914747378617656030166933159\
30692910009034703540840111252543193034428144161644225880911360319283495679337\
28518725666277233242583942931344542979144464301182748840770908430395313648526\
38915437359949709062893479327567366375263415983405778277706875305976149167288\
55277595770266213329580003928855409944913091044534382970861929478057642745166\
19864258755`359.20848159355285 + 0.302077130249404256098953897487795493538289\
58353908277789759287353627707633199569772138769455710358434579017537690257962\
48340768380461862158919163106502124780207183779283397967593770345842188755991\
12692414998331358668579567746495432947490864593605874255479719899971206858822\
15077872986068038909203049941921845016174038572910272021725536931982637336345\
68801096718931441372640788613803998`358.8915645682106*I}, 
 {U0 -> 0.6112803323785840297855575761163850781910065779800346441287834013683\
06051272566720608021159403909599547816272573840317306939172291171228467218276\
96748703602136383160063999095050846749076897219201579033848013630383450923082\
97086349772789888281317134961089353115791755738239016014805798881347149797975\
20554598785978584159637398949980706717345295190009146760161860290305800706436\
4063016287`359.19798072022814 + 0.7162525287566479948131107232368948111695539\
35267904821272634579844351771181842827991746473301761334254467824653640691978\
46246294749368751687807651752011225240989782957330025606738541810311675513579\
05533477101794675559432610766007355553715917424316214551891328738323591791268\
65633535010115472666155626186895163979725539843077564885267688028620970545050\
4744144596809249687451572000695846`359.20848159355285*I, 
  U1 -> -0.772626745906638172111346930527275564147930413458697155670698383060\
32095866833905569922033317974993209727682773116672014488784516330212619369718\
87478314483489128986157147333469611322780804870502644905436490895955352116914\
96817086093847255909453971322006732575043883429664642828312552074369142954932\
07057654612309226134850480043838678553012418045325869817831480812419336436329\
66782827198`358.9396457035895 - 2.2005222226920616333630279343574088191389043\
62635209316592820338314039674107558262038600501963068316664234096101800965541\
81042725700036431815868511925817384360889722487117259073827811485879541112898\
58992987541814128421516476417455220649278628728684913313812027504917237527578\
15605066662037593975198173096847067247497354676550720897798151458234168800992\
4198398549159676943955979685208674`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.770433828187023622497657558282826510759084433815406494159556955253\
85826325366768116032088794242817669592377923496094549767356844898997752488058\
75350404067030256989276846021042024591005271571158829847630038297812133406251\
21979984740918352571203717141160677148731342465127786184450837777422904093785\
82012171212518681956064953739140850627300219599864603232198901379744295751258\
00967284405`358.8869112853609 + 2.3877968088960124728816709176493043135960968\
16165977233440267484466207926474811956202783675007243667137619794799436953269\
94814207991519444064288654484041972163468047611724999761318433908251601685968\
70668499972118586395568314585129254060330932664771413026708272623512111669915\
02026980891151697636406264503890030264839025625795113169776600354429643830587\
298411589400145910497008186291389`359.20848159355285*I, 
  U4 -> 1.5368558475104356781079724201637040348172840560256654803893734739423\
81686472369120461994499351889717727757247753407540745473510386849539250748525\
15726199091440136538756365668740709908891365217544976732615756169365953714163\
91094066901912017562475698442612378115683539997416815730157763993647008896079\
99503923202118269874782905000683070657430849469448714937413928368315783702067\
1684134763`359.20848159355285 + 0.8897162832829044500621146692894546986545200\
70866323063552595598888083852105783535065491108775584323421406247244450358837\
15031066110642891364364782042261154533437886381902508630924735776513720681844\
16272153616569541567328880078517445468220509535877723478566646041760153361084\
33445535928725047581794428568695100765404431163098087883983920668731792924786\
0027853860781563484616568540438637`359.05758746247017*I, 
  U5 -> 0.3024371220163092173259553366381592358945039675569339032293515706777\
49890390610310782129359635172847151628702941939756325377218874905356996725785\
18175314244256515891216206855018743403027305790428106440177153712972889478385\
67666147065563620139515285182137219975837005497918188091444637250888109056634\
15230165115685675986544992303232019825440542411089673540194311449473805904218\
377048311`359.20848159355285 - 0.19248344688026444674178728849756866221658058\
90812673066115693322628525360119011466263898229509890028918886465052980422344\
06393794875064321185271257715074142907160196786427274990739356412040019570793\
28248532085221823535706296230545350354618565853399755550767598340841867833326\
88060921172301011554596180971030714941729695539880497360048609858449690263092\
130107472836645481013502774401567`359.12108907204004*I, 
  U6 -> 2.0538279704631894735576281077065968076634486345813897780941561123691\
85108113944258903660534639922263567432024220770886103245196283280350818791385\
49733679983652943671711021896045426175645657650068627887458321850523380463005\
81239917511432200534598041230052847953923007323839609967513401283077293267210\
02466568418948719823185479608276692549215671595312995160457549275952285284813\
4081459243`359.20848159355296 + 1.0561532140808842940248827780905733648658977\
83334668275404364497820167554968390584150471522615774115931940134160070541065\
68437969209701634571884327030460071305382444594992672113477920130406016747024\
35059618091529263812892912009621259335212308137306674498141043132416492786709\
52666288472244808885929719539455419538028249961300117906397203176157144779253\
151034899167665266525130086034178`359.0256774042528*I, 
  U7 -> -2.413377669780550536650501366632752748438503578741127864537666187694\
12084635404588591473509466808370356221938915366564867762845873603839860514319\
36679868600346587161380825985959376182643566502033080861124031519529892385923\
36935564427957000543153263301636659357184991788784673055424980833724938198366\
85001168671737858023023049276665799097548781817626063512046878458719966860786\
52816476778`358.5554909919355 - 0.9963600098724992525531432026679320199751927\
16004190007528647551970734228298208531510455114628460350134184783419833653543\
84621659971661086517021811462012883851223616515266357984463868095835515020107\
67680560341617626308043392409030829525287641735759138726709087350891730892685\
36184041368565783458377591247324803967293137605697005792002203436545041891740\
6633711369787878200391503590404097`358.14740179519237*I, 
  U8 -> -3.241881598006966923462953086320254189078539394148100027791921156963\
19000699048942374831900734963784092112272953717155919314943624013781311517217\
31525394914427199254808337736554424397229862271074109664456885985761231300662\
80957456221826008273548734364083369241888626723148661008383948680568755422251\
06721936768776233823803797858250905899897747020467084546521502594663200203065\
25846636836`358.96627314506543 - 8.512355347483168176194017461384350494816307\
21514623303995450953427008517473148057950301449325883973812129691627515002103\
20634186835577186627368539645190347727262061032843748117580560104311218562961\
09987081676006225510413616084060228844447290693476425413451931759247108658804\
68183764498045034325387201726106968177160448385841727516971776624230990574215\
95995942885900159287639413844819717`359.20848159355285*I, 
  U9 -> 0.3181335746657186399029170159584857359784940231787879027551279952080\
89940568131242603663411510062952016099653637236153231419182380719329076029977\
34563244450197245144404095199814845057622533550154411629705054886565287412482\
12083313226883294740995201616564138296316263653813495414542196723583258445198\
15415351725516579696398496003035559124652908214924832912061894923065836529152\
2601669012`358.8683931787226 - 1.04449440839441684052147985310503856496223249\
89217952918820781286192201360723669000763695301341097511700472839899914457148\
95281689522568518000365284750844233319322136677267175198462327011190046172955\
99716165204271121397507754800746303510992790325612377614073433725328594574643\
41493296647694524135847080704299624080744988004215894098012252414833554581120\
609677256657016082196877120815122`359.20848159355285*I}, 
 {U0 -> -1.108720468541849830346343971074545145377249266919863501139169641656\
31063953179939430714537208632306715584972405033931598926397574390529933437004\
73885419648932942316590060120807308531179636562409903906584293555620116196508\
62838793856009633681082891006637219268040355299773820895233056740310304301577\
13031476200426297968206167495843759518567792499938745178347238010161360641272\
48352130314`359.20848159355285 + 0.215480042982562173718329068800956443697545\
85057703907453460064081009881752418483441101481174916175487386511024044971033\
40640916547165874288843166205855465724807251711534977390367065994088012766109\
84171274286658796723230672889412005600971608326599685234289914373117873914474\
28697000404837905973811739351512398323818458583076669963127340468449498097006\
58196639633258458981342022991373506`358.7860996858421*I, 
  U1 -> 0.3083952687392545642217524754487437533045269451882055241061855266822\
19927217544972096507786377143717035640744334990136453022399532272129198282080\
00044679565521003851131075165026375833522188695800479858941633073430043714172\
39254649984296753163105068227111413518717000401604010571035812366910354096841\
09013609620165684323502496485759382226962911151856820068238055294697963163959\
7281272135`359.20848159355296 - 0.1376615570930993988779261830898837476905426\
11354067885349553106500264057191368844079687351727052935527177726122415521935\
23015127818795852921347080377390690951671847830376908306647172609605395515897\
91377418485403203414146664839980737796628003143144079988378677346542712717893\
06871887395455657957728390109937806724574128326965029588478451190085948962786\
6563058673255637363225062147210383`359.0883664518775*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.618043634708832648281674966043980935743\
36787140270423207804940226341978225852540872204079629545464787609084707012079\
32643978395610863678271228907707863190012616845647386706676673336898968781211\
95074462901048553582610973662904105685875457569452101992175858195951573916709\
24787177629156655512028527433509171900746790049367932629740548450765105378705\
72675935495102273555036952168919228168`359.20848159355285 + 
    0.32169822606191876670644204897130054288915261891136396597626457066557543\
04110287713925023196824556780183071079459023816890235839061134834605652191894\
10478722939700378734151763799279523703673032501909254272341952731572872003340\
59040431365100361477872832231979429761032161614098172929957243245282347054290\
53805457093688710788529666193669517696899043234248145106555533253146154202693\
387651`359.0095471670573*I, 
  U4 -> -0.039537176600079122072389405036053855274101208260521960301728058948\
51390402717568837693131481657650486742521528769372830193705147689630639809085\
45027404590975087020954426521046874497851741776106860349240085700840739888824\
40240730573897183711468745768508419875684315686781970218899514883251657000374\
54933561790503101207954631689047652148191126991989095822852638890162780157711\
73280246112`358.54819732544456 - 0.370521281008730371636924316024211057711147\
78802643590800368736402559747979678297242837794029710579946500363698612078224\
46879884649187517006607731517574979873728634818243703571279996205985485853651\
22569867880192819337677426071898983525934580711621714226242965355950531658261\
10595826104253119906704863680991938954601375934604529194221339323492505170262\
09378382754835447755445467056712819`359.20848159355296*I, 
  U5 -> -0.352417895886433739714092496231684690482898227265223138781128456808\
73571298122798601766377315649876494011485589493488375333400302467355714243481\
94848428551192936452734184707008689668466460235707560047779301094272062431744\
58063990603456866848699172334909368477162279036647742406729857698561294624633\
77090119789450651484276842308801386595800125667809002764116801547775320269438\
26804683707`359.20848159355296 - 0.513851676861830111383351607831190435248797\
80085672843123997548574489206246748196690231128797491125137769097552242877258\
35546013891197574424111326261347662039152708137920754319962288587096405756839\
28872503334176215451065462807854260471350039315272371566710400983631665423721\
88096327454871896903403372887885345545830195545035713872922285880868324203677\
32057268914949743107371595359705572`359.201120856479*I, 
  U6 -> -1.350408379791161274543670117460140055679738809928668482410603626357\
36252105402557016303400959907731947342402288367647008891627937449184821217673\
67849743418189363063413230151278150011654049012919610221718165022024922666415\
11546509474607288246663235785260703561002033590833596308836261684842826004450\
01506908286947650733212794277666758203056731837156880169957332573681322004132\
99531129876`359.20848159355296 + 0.413432597684951586879275346146845617102360\
76380749099981648321810407158999643648838146021961065002996587257078869139127\
55026768481443355501637287678931751985073893402227136315224426873694547234909\
72125118202382224517035133577652071517276035398420935945444114188050228874696\
61254304818203176996114751700708410581791257224205370723849590598748498302141\
93461838229004481366965904087876809`358.9563577604899*I, 
  U7 -> 4.0054148737496901564204607881455989230352455368132343255414972062158\
70714449989447516677298386300349944667881738453259015528460554418489309312440\
33533029531949059700580343473272820189015562210105940078358359493331100527850\
46812951703618862013980301216546212474151473705192592068713181172268966604520\
08351089321782341403797215124373762865893807476718906011801868792294368260443\
9488722809`358.9472082341854 - 2.10096220888907690286260143911788157677743813\
49018665243833101275491900938997823885291028127615001500859222022793306095565\
70048976675166259283807775015714249467384584473251632525847443704742466251729\
07084075377455023710085595018709343159994830545911784486342518085773243011115\
13031431878609644942575097108745795294830181492129590651830221060790696590826\
322694335689875237773934925084335`358.74647543608893*I, 
  U8 -> 0.3123211771762584545293237110766683607488238811343646128630702682848\
07338272825940955620123796582863544580506279527128195604324310196158681649610\
41520920276125220115410433325845839825084651265025293059386740016889570349783\
59536220441759605542717644339553439246509950965545911363776112622719091748882\
88124727555125567281738068063411424795325286598896048799522019862481686955967\
0453003026`359.20848159355296 + 0.1279540534908540998009756759277576762897941\
82460855755744080857029041383769879756271070676402569261318641380558560198391\
18982286385527924404650997840494694437371801739613944361576352518169036467539\
34891242609334799415184314862894575516991854304354319532557662634217186387826\
19461986016637347941341198818016953053314254123984922483039814505839737278036\
7338521249020990362732105682543868`358.9488303597057*I, 
  U9 -> 2.6369527683454669814103776027202224684213836431968667352791511063435\
19381101150901910699509976897203472557303389422913445060282189227025758201748\
24732472900749699501364275939891131485556981246408283861562542611931686870679\
28598524604109739907839181800161023040600873319512319691733550391203036262505\
72786757160504299603787449157514783378577872320927441802293796637653215633286\
6163015133`359.20848159355296 - 0.7800744668567140314561722975899898554261285\
02439628521811564939341206643222485138729485593620240857963209649565533700726\
48946566046090916432401977024941891956390064415798659728780940487532496911340\
99398289189747300565656544032021030799768722447203194153866128669103291342920\
43904587650333300912935263497422384042747438370357129542079714794589938920210\
1230352825060883184926377514994076`358.9438856407799*I}, 
 {U0 -> -0.940718195751157666977794437085770452470879657239431052026324962289\
88404772847822639014753548846203315868408576856754090275703491807280630358251\
71435525883844981830930792390885920890432360628121635921104279697484735187504\
75769743202018936340600619981556705918593555256650125050728688099281318397526\
10778378082988306016921333544627446300901587352845308771347882177267946587609\
24914634355`359.20848159355285 + 0.308431174092758582645433022263479331187570\
02424945217656522935740801512271374184496871093648679153164385719346557853168\
27476351763273204461109185672468923137961052083809223525247217706955893464000\
94426611383403929341790571068308899457761419427585877012129620685565650534961\
44179742933266469507451003963745567956398671195295670382189869992716130711439\
68137811834749312938526126690944111`359.04794955465877*I, 
  U1 -> -0.071872080121785084926252965347441522178322118406155522157100510491\
08243177753840947741454686231461634996678026787729218919440763406526148423523\
77396509913297938863727105401341039666161009962713179581896619120398321712117\
85317438880188608196968758680276639482892560759783874554089069835739238293762\
91416082620174084001356465679262773654967348060312943683971415627295933516080\
11876988955`358.5541341666775 + 2.0851823952840748922444048886317604077940689\
43121097909560232495127514591705614184041161230205915754033506486290903658308\
92889624567118098801903404711174375774793808382804099333587294397415783735532\
97730301407816426279500654992252402134376772384530252850619920712192811218060\
79026539048556634864844715329462321874409048332902392285837954361881620674378\
5907798773940698025042955493597774`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.872453337872514976746763820334078625304\
46191863680543637666303696955884306650806941718308927585646380611174491818909\
94045916756251312038608541321884613939955847797469021531189310781031492826250\
47954934695457010002760018214946610302408585424547485929423251731091119346652\
07452815324851291989235706202438921056171143757629145231647429973298943705224\
14382840483348862585442213446950361628`359.10167804004834 + 
    1.71101991657810605326580694033337538686438575492684939937132861320364515\
57680210909903227103724562864079509493678396600986546083768018293904923097575\
87889996024368605611534225119199188733572097131349507211055964779717848579162\
14777625774431405268308051145493338537904036580758967040575949621569857965459\
93946752908465698711469600529397814365154694819878992583118029128613181930724\
417215`359.2084815935528*I, U4 -> 0.19808182867966213396471493608174975603682\
72440130523892809865600328637576250681458926160282217870649839423727085014129\
87675034970748271179298149876874478672041382076522237456883980028030007652776\
13820173608064031484854841090082307559277368787844446764561780358081027814341\
54287292386470299861380153177351363876883127808746865762732138217589727157683\
582720512554906696117260923320521749`359.13720852300014 - 
    1.47770387654801203905546702137950291300179660247349347699021129665533323\
48609200604723765566816526194504397436611976819394492690150075392903789297130\
96790693798409353584344143351274251417775180191656387750859977431827241745723\
26545631831908942049971871218371608593362026650192432045136599040129801779178\
11967926250270459426741418870452820208270744014140964141797935728342516959817\
781451`359.20848159355285*I, 
  U5 -> -0.208399951626419559672640368454433613550924232796362561680527641966\
88205199360394937441553610573650933888791574465418224676127263635953304788424\
96940414909402831066929441316749797317825033226099833186407720005999920745795\
90532200112749710409319626240126462333470881010979280340694619465720389917805\
28358057144922214698572333886462968962459101853166745080136170447773107409766\
14064859833`359.20848159355285 + 0.285803845067469037874469321747884355416258\
94548520962658213432396365412077545059547506397390159403822472975136072647207\
09436981257590799758623340095228815400891299245771480785165293994550021744935\
57789351605091345132770806153454843662392090067635843094735873697681472908584\
72358695274655390276885441445354038051387626522046587662234022774978901814685\
05810710144714562128606831328972168`359.1717507993217*I, 
  U6 -> -1.391749007939493349047837457832715627609022449751113274405947971998\
10030643613479318900308151855672348926410491447712729326752490515228774441562\
34618847485561362701682562204519263181676199574892265976497868320928994929968\
70924193336991619432030116275638197046876358110423770304066414905090619323855\
48055745238315499334735314516977103760679901247198617721570032378997224251434\
31112322216`359.20848159355285 + 1.102945657449586587988368002652747990605316\
37509328931159070052624462455785670889220290772569206179980795967774709073851\
05462632490903970034600030183534070843560532494217540552621522900817093623779\
98676766966325399433729940651953453032871274264365495602601239655188256694654\
14591733876959110782667874683338351619380317739967322577344282761454283354633\
83148438692651160913519694802202309`359.1400573017647*I, 
  U7 -> -0.492350874313027601918535082934527951929786699559678714073678330522\
67445542991774082980329545985736753668090093555335776148483763225136210008867\
98723285817281342846274336728408101874289126571762566523801005385651783676341\
13728552088390557013085111824510964879947539164905394002173195109304625238530\
19512466343377756139935145794828394900286173444191680147576060608478108906488\
96501853953`357.99031037126383 + 2.253189818271928577481896121282030118329589\
82962184199969130342828690511224190529765950666514461821364163356388187466875\
26580126131812633663945977751450939297696789426579966549273023010417248058893\
16298381008254963012989048947050772231603064056407730746685712232567986239654\
63170074888939659384402336679484006641902415088258459060241516107265164081218\
6649367285057453886525384935060135`358.58434604066287*I, 
  U8 -> 5.3782327158960916528323396049120336065619124023791095797823939438049\
61734293070368470260699466189928999748503984744155486485395473632850917258756\
80981964107897028203076486207332419710426294235183655170630887967288525814992\
06530014290045870360557330415071122938634937454814049351928536439674352661982\
06621965506587867739628324787968188160415981792717109484557925071713088091526\
908760823`359.20848159355285 - 4.59267145594159456276666383053828302348959261\
35202305187655104925497852175684570774375282965694934286877945195358327010672\
11136192634974991316639518787540636294389715538103268371964722819161025978446\
00847308795330884680558429800737669015356637189966846548889912336932387982530\
41779987538964417335424752263482087277199785201692528654980133151508740360511\
582777376535218851624594184293704`359.1452988981563*I, 
  U9 -> -0.673350782689658287483395615222966528077256473844228610923996057638\
72265424849284117273653926615304093114348922646914620838960033519108548772256\
32166774710649377757969503397181190924778180261024118039244089659711436740761\
97950175184390659550464247826463068538003333286159006684851972284945672417539\
48359108917709923472094082367428701595709029464657716872683783495651147270194\
98765300965`359.20848159355285 + 0.754182439893341785090286100821009875028060\
58225838242495452415208205569637203162378311660649353228990350078771037301885\
41431420357586560070624708391805611824591294149970232082840337044582097446609\
92455259580905598862356193167861209979028778840641069450845624868827742822479\
12798956035789650649230866016284697755799116251092025138743683667968708517622\
14650042508661671786533268657996801`359.16176538282696*I}, 
 {U0 -> 1.5934730514253604788625219135611200604710896919105455999968830766167\
98917363082501757483035069959841565289482094228467792125348005010233957002904\
49881327875815804779514558879918250571238327646464881636707102388408142697858\
15819059080251495039255539941857582527058496026202237419036100610972560625648\
67419994259205065876230352984108969844263275831330980950943442321523409986822\
216821591`359.20848159355285 + 0.04813172517765689872369673344906350118577642\
74856362920079456432388528972926432774004390576216506867812576879241868330992\
83650132429220865977945775812720082685456725801736535260616748227725110505053\
54356122866029204091121065302089759623399386585410540046808728399326050500585\
47489128142573428242013582577663261754633126084186091475063912121104629599335\
457641612391503913051037912525826`357.97979783088635*I, 
  U1 -> -0.163508554735581350540684820406161412509278043931657959973855174121\
91852518607683479304099799251622756676948228803189328324202285643501895482500\
52135079015182464625765285086793283828325095969755436715057940251986968282888\
06921189273205600671916880594074474391165264851809537799695015589869245132564\
60508959150321674676895781857305436857021536093365473492346485828272953809819\
11885866672`359.06378018971884 + 0.309733250954644665026194309456592684840498\
03660511699117547732401632479664450320048992213663668111376464025799480117029\
56265164665009429475300741988826272235967918496059536705196875167230176464394\
43665874666433729206685210138087820160341723222803846286533106785284047889050\
81362325472672027481012380311005787910725659201650557099689214757600593360935\
09028892655971528679058299944768089`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.451978087427112822312270945560380690549636429697080661596673801436\
64106171753312220856107949709266434502535401813717985694822467680205212501206\
60981618105205771644796748067383094535334429728689438585396796741541127135242\
69356228403494693561171276211522611288465853694575624090076661011710381495026\
09557324502751648548968423512308285612435540746454798836360149509103004572478\
95141197741`359.20848159355285 - 0.350915697900768735667427723885540513861368\
20278912604090971650833797956188932653999353034940475799476812794215727232345\
18921282140099125177517226840037268556673747283342949109240512985396458492265\
05336310985949473902443683191086008630811416410790726642536532130408265446265\
11007349898155876500208833648601398711301858234224826548349666806411353546888\
88645401650263962006297566198960435`359.16961171937993*I, 
  U4 -> -0.178250310262940568165338506165187884426600856538010336008228100599\
25791108213187868163988393762636424506160209049658928010069097905631078044314\
34411512119612570288247246497021119676045304270622779567237085987979856255668\
84559720118005365989974959165055666560466797642088672035043806502437728141603\
23200690437961545642829331070995021597999306521570400104539421083947388001072\
21317752358`359.07768356287244 - 0.287920285802328144898659192276266752436263\
77110071264944176935267377616953253799239125127800215320474467416537535228728\
92314397543204685191943558480391409687068970863040129233487300307360198287432\
66505811415066219541837357408711639098254347252979866402624140737217695623491\
33466771273083342895240178216848453889113683379463148076169907091407771559363\
79940098099771254751877996300879796`359.20848159355285*I, 
  U5 -> -0.124153916326103501809316694474622073489825336552743035611578837548\
88016005992631428070836572148411033399273022679446380921003440146258232939556\
84720098448648220815702411539181690991564621187565556571973729826860934064607\
76091391050238593223340294987431424534164013875649326832146722198005182356231\
18725220392112949624714591487087372128313989730273028588460801896319291373201\
00692817162`358.6525653654021 - 0.7606089416433061451912743203346322425433546\
50130882681601844098627246667872053525693515536008663308674488541680437413063\
81085360703833300826708575516689625599211875811752431355446757053090617011275\
14308992293630939906034734499132843707448522393029697135567573841184378632545\
33950113674629117886021487310004050961794943124842239972127469677397510103300\
3280244196784919821913529100679168`359.2084815935528*I, 
  U6 -> 1.4260736679271643780885085922053942208922919908234739706608329721677\
86090869065849439326344888924969532247306891122210948995571565210388865680649\
09305885790978608449346770110381992972056765375169715342169839862498978086366\
39033725389716276720971994058921268368337625481260252136306416543727043103490\
80749113225918924323597761054562276165777595164558045897000515938081375194575\
8228376332`359.20848159355296 + 0.5824150893632123265751501233996175213014256\
41060024302150741239572961618687942680164677711231179618357568425959970092008\
71224499353750416714086343549442684957000002139750522342405259790811637028260\
68893130810733325200757838306396621781745664964483904484731427016415196181372\
29361963701159973090519377914862490647089734277090173793371974265131677432711\
4455894504261200803897059674926494`358.9854307189344*I, 
  U7 -> -5.479337853219873608497189357387794201546875151581011721760625010601\
41150986457259816328313376086046677440516963455498125444890597808261183087206\
04145511769380797214671974465439839193922179843080628256140764668099249098057\
09203141096897363202112054375459337961159310335178985088947114022844445500082\
32344857479029271413188820035966249056536438206734602431784333233458664950112\
80901174819`359.0489603261809 - 2.8190866740633116010163568243658248396143162\
80121608474189058714443454046239663509083926693696065716918748656813814314771\
99786247611438148997401037088892336358065316078642982534041286052533433857943\
08478860508578118342595477022967123109232548083119050280977625340830352256563\
92906171312079045894973157523364741392146264679151717825660358230781481979895\
0611526082452666954978750162290029`358.81767280117845*I, 
  U8 -> -0.166317974159522530644781635140572527332334453297401399411293897602\
18742452134316694172542438316129305603599039258836871440548156924417144055489\
01560301147085319350773997272464323144136867770744111712367607988049944557544\
30999834766989663806258856899552102757584532173183708930494795020441385377235\
63144500493223499527321966332967756084692389755823012443567718734753268430506\
96664804479`359.20848159355285 + 0.115685395659053800425485579576686987411287\
30206003392241196379931260000736445172733469686209682895434734756922722551789\
24416577070456537720329674170804774381049661347548577569972347324081139962048\
79338048468402744877547662265266695834623235190516356073537172316769881380131\
01286245863700410245576639862046371665559849294895379073712487767281107034012\
82160143610372233757932247364969764`359.10705998124416*I, 
  U9 -> -2.779955701875956662871661940135762824812671693299360157737105609382\
21532285911311845734568108246259692398037024132347312109483861321426337548038\
89479827090968322109195884170487603140201837623414593570904984084086769437773\
66569193437984170072952529621155488715036385461513574436505487113019848462220\
47762199281833236382590121320970626301807684712455843694638439443151748941650\
38814164273`359.20848159355285 - 1.074829838114838465577329277920548950158575\
99217346198202682543147447616534265623494795603700374403291652862631151303896\
72634773567199162012052469625981459602299689784254849739994452219041878981682\
24336967562821755761127261175705481056945041092468120724196025513984235554111\
79086878213323994188520643090839481552258133227934987025305873421954421084723\
50512600365394938095597402138303933`358.967955694577*I}, 
 {U0 -> 0.0552352997860600414539991017618046874501973935617430601875943969016\
71077179516081375772258465368172631401370517119241270719123187832262475068267\
97331136912843105340881762528177664548741313033179779859078693326530065090233\
28538195199378851238216281546757264193287516065133846195695140473967568547899\
24992531189805571731654026211210419122678564996750577907513453970550723897937\
5081431274`359.08842349268576 - 0.6728044099608965276735333723037289213235134\
94974185112180175342406529532852405062211540849861757001563506474856855731861\
36125459788300885480251695770627694460226919221043235570338867324598392396243\
49622078273510917691995044000851141715325546456379773422715381924200820458424\
65293069872922983029990089798326571013856372863011675559779327607108953250933\
7932227465101040373881352535255421`359.2084815935528*I, 
  U1 -> -1.128275856529996550110948407530577452229439406336769634842162007520\
17864229564676097563275991048494408849699863362027482785385367143556407926748\
75457977148834495092797109147930990912552458903745685074142941019626763337110\
87185600979289396953378702864941471704044995239256553761947939830195280045288\
46575204455179510610563799260163897413671121782113937705260171199013255101798\
44278328471`359.19452006795865 + 1.436538910844654463142002742056301395870248\
25265310902471831716371729301822295108615631176416080980318481146429811132542\
35362980213842820294482990508670762062051118436317458261798728920987914168455\
68089828458770371509405414537702778298066212616638098304659358747697617427349\
45963813860775019183987686643429211840829068890526725945380064322228216045309\
14575591854047575133547536115989035`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.040919434584750670879803484024933587822\
65067891521368698461963750156532678919620995302558952209426631113865944885991\
88676718782938355634973633293508645395419446656492910892731061934642854131570\
60905813796891345933259487834402870746144085362088788269592973377267716193233\
94705941641863385511156952841065910754661856810059140041097989664421315195480\
05016625984804450075346699189695390464`359.19399477351544 - 
    1.37497202549320279031999360902793154798346276569297687180763437350651789\
88304886159098807904830964622178025279588990499846469132338935067982216631830\
97007874761619054037368096798208024091356812429526153346020472258144296894360\
50956051677328713601600324174221504715652177991775139055954266396347089426094\
13443291359663078853636922120154605781055622063887221331305015442742483636609\
733313`359.2084815935528*I, U4 -> 0.77894458958149912744880621712339249183582\
61244081986148287756692969233775583329337649133751216444719067380970055137991\
09148854234651645036387306807475967007477015672006278618302429909250498322805\
07759487634815829186724630727355293568441927710111494081413649102930989139111\
59608884813399092836482263349231525993632491569001269126313228122342547619414\
151436866741550043490327772748751999`359.2084815935528 + 
    1.20705777600529773833304825260804427595938085455053498480449081223151201\
52332851621385812070419133037325326126724238160009765031708726705323050365512\
69654838965923053635076764919251169204097551166684076095530170449805736663366\
36479585452457598433764510331060404039284967889575035433813172196566054754483\
41052689223027915339394857260796658693684760992427627393088593441122791457092\
561385`359.201493894673*I, U5 -> 0.252890961794713102981401112585610392068549\
11796787232255437129957655388397572330581270484926827888243023795244489774926\
28768474456746827092257324992164287909381987077106735293553868558607100126250\
85787795353393895236954251120811607406548712219135297103725830345784461001193\
08222150641961844929111623634608760295040162637591512857860925284869520803180\
11833257552000647283513392617478184`359.20516185432587 - 
    0.08069824289170713302777350762143578924845143534063008402156785491672137\
85002859500997692888272016346717642468411709255350679208780700636117111062689\
79061796621128874704902213719672433219622566760139316271784439810535127465357\
74893530628300426429783846792825512801559848272966916070074522568010896759413\
97426929353633483975738660819903474851103491492557007636034227019946183262541\
18379`359.2084815935528*I, U6 -> 0.834890402746552841907680514191532137530602\
42704371291925751488356688016529306075345067972600603634523345179738156864135\
86022186368893632812743230703446573628684899966299126481603259459492303538740\
36838143718004755252841107779067947189988970960624923435421440814043836182738\
82926211942931843228036655733052636917344918074899686989548024001315596489270\
87590413149343388312940258857082418`359.2084815935528 + 
    1.65616772233424169317931267595906591790349890129642524425356234189039673\
46547526530343445407804475744390811012679185971917067374181351494224478293310\
51957856169694112307107370571457652034130689015270601554741795481401668350104\
29100198895937614080383028507305256736409193909575948587672404851991597227586\
42153907655202279325281318324356474022884432193143615431248118912327739874430\
791089`359.2030778819876*I, 
  U7 -> -0.896623512487043147313889280221992127915953386114883272719063872095\
91397968399108967354395825054634928735576716242506010457029447045276296005310\
15816288508629381383500661223211236399011130583144540919086034468404355014928\
30268002517017601291932893397614626901781282694177843062271741247309863757233\
11393939565637523081229527904362381297069175210052723206997592594362313737702\
28115467919`358.2935379667703 - 1.8477066942823503765779103755775586661517524\
21240374891300968325845157561668509800446230479339458658292837134580222379055\
50883352716355571215891580096774605618051651876488989854193644320301930104847\
41863388494531757582221616131204532531800615618444920672989188303428377345746\
40549167971308164971478867561477461335972432105673669144754433162845354234525\
6322921600220228251652690661023277`358.5238577084316*I, 
  U8 -> -4.543347744198770197732869052091003945005029120181801246703836904926\
66725307750052290703065272079670583230367521245430058010631866712211465515617\
33040673719459270525121816217627494499222976797699163518743455171634856607967\
79171919118711473002326409401149127388175510469993007565117264426226103279798\
31345645329547488453535644758948717615965669675310981081551907614225985783331\
50680908669`359.1972462697759 + 4.6640210442871096985086271540956878879717859\
15748663046502319056630688322444812457282650702929136213831136021898402271430\
34657967450180203634170328969711197280852973065110636585986804260385633650981\
32981797521905422741545129709259761978741027182767049574519236498479606229055\
59385463181075555767805487313048394132519277111746497595024889039691786561827\
9243737937810061421877540543437448`359.2084815935528*I, 
  U9 -> -0.019240697218445782520769652289844455267578622516791235773985323031\
17253279723680346009734219154723593656820106174996942084749912546617678291790\
80423954222477988670045555099690336749728704726755575913477073891927690760677\
94488182972934801383730154653002367168945350835742537964197104387518391699158\
73188468526951090696868062684201618751523152025623564483925049933162374890016\
25418204789`358.8788658120718 + 0.8348473941266439570049342813132996787977980\
73468828029860076555164261865122292550849829330388085131036591900966654837148\
97193286022496057144659503543805759964968206828840950771588277266460542027546\
72768918212007254766876944019029607750038881119371891436638205577255865463154\
66518380039162687523572953134950273382360882208358706666391662576662888491710\
8922694159840580525916264784599209`359.2084815935528*I}, 
 {U0 -> -1.430576918659604775800367942386239874439735168136023164597701292690\
52787575687070074784515723715699123087899083225288554854954224499318021040945\
27752116356197541199238487137704552621779805391801426438862411989180787328845\
47083666445862473233157045555584425820384420259576441144328628284200132950032\
38954228698922393438727797157599221367170352840618422763857559552709889613891\
7989929389`359.1677972734252 - 0.99036740970199183112930959842777398195992022\
73085220870382923458684278776443620114742503864320699528094495468470211898997\
98735897353174986244745597148915026663288898055444246333291432561366457681270\
49956452901749759445284238162568481980399732110093442876673625056918810870953\
82341186488340040426087665223052997070717455499420200947646128469501431101080\
493277427164913636627712034672473`359.2084815935528*I, 
  U1 -> -0.295331006493190494064245223513232643186183689271683026331243890012\
15715934175767414596470252719064274071176068284786815085244073703854077923170\
00981594118214504795991683189381742398390917334892303677810794160382633898225\
48543217618028066342023530372076669782079458473318842558327933503692861369970\
82407032391420057506106504043909372377579249860545052349792332372714919102335\
24414779672`359.08846419608983 - 0.519972731496230759986940289648620849527117\
09002045635528595566467885682863338681335505762294584669156697525376542612691\
20583839146956566616782098118462150009017571009373697027544731334965345312506\
93106122113914923785631621460346963111966364276612603092560978476124145006729\
62945479700076013186166630979876332055495099039305388213577016824303888677113\
03017852063292796007534340720019215`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.461329812812735179802602637147885255603\
37460342048529312673002942030837813748821047882552056764132204653133913267519\
60973229155346439313321647971851830212903319546686534222909061625053294278465\
39923303128186823563905164764835456055148329805134002571923871902062014871407\
40084337619222359238202961479042250247767916543590256737705034935718067604472\
35904923626352705662645262458993838001`359.12229565263027 + 
    0.59100349747145761104361436136020146810877360410116200842240880976327854\
32395904516859468573441431921273087436307012856721710000312181038891405019257\
98957238195860212872933437443662214004564266389022957136513078362405068394354\
17657424395416262071586467202200175778890503772424919787555127229210247116223\
21841165712024341844619193871901600482469973085890333339311228543292091137242\
12728`359.2084815935528*I, U4 -> -0.40335412363562647784626732259881768126624\
16873058475916675409439723530984071708859294414177258092924227687599230305037\
63174248564241398108432310340878251105921444871660935641019389164163323495206\
05930991972492201668348739805812784803121939623844642850304697175470577169040\
71978408161565498379457677130555677544708672047445255260764333646093996406777\
498307213956477640706373861222971525`359.19228380456514 - 
    0.16136145227250815952088504992023336203782181360904223475804555469870715\
64863186198237518303637126655458341036745005240462500854978182856339418033001\
80915376301760644212947955419824646478870073917887227182917647106945439918468\
65685404610207265165787990587173901998860200124944472596937665176269957231450\
93364672209036141771685573393421005108525516444857282608927704204986280522408\
57202`359.2084815935528*I, U5 -> 0.444435115330393019301870578311312391920242\
29995128457328721705662149362186027715805242205910131258990546393677098279140\
07028838031498811643776027265681559835621852461682095354594437702240826891419\
17227206875467578741500858229772449111200350910674159725066346039948266913366\
19376921423198414373800846385946107237086905662145627677348657110693350596921\
29065447887523028986489393673754121`359.2084815935528 - 
    0.44936547885319661200667937377609009727758552100262971745201829366037774\
06328440950241830736622120516341488134209789249103924542911377480990678658048\
32064979575500795095457342567421086429399435296275802546678738166558583656227\
71641015161688501357228009137992813202437686722785528861046214420666068169210\
86944402978781814780375464759299226064841904240950295701016230964850832209684\
432508`359.14427003318497*I, U6 -> 0.2140298071545197207463670040794180109388\
84597203863225942634912663262930079631062855966171919751079321257919715913684\
00306044521079721818005279690803830157225658305272069605389788396149981435375\
48522818965573150540927456398258078064004965678658799189959751510247171016505\
02503352803745325799494462939962355600497536670045851427422583341094279351391\
555923429521027298787580371019107005`359.19224594919496 - 
    1.03231221719388366379770198388208029226181791740991543465167309733077104\
47311457801423678016838361352335202640496736934186996795309864217901749008888\
83977440214735162176290703796218107671698659361433827656999536470820153127909\
68059836700544251537316406234086624853588103813868301992726425773991969546068\
69527121098671907496411570790319342571283878525163014497332799751430094342566\
487811`359.2084815935528*I, 
  U7 -> -2.490191319935928215733277042179592747540349780487651589169599190702\
37540791158739861347162425206628130249426772672599645840642938870756797696580\
03146240153446049961873025103214231656873139163740855624757754570755750578429\
86781845104444503710021510406786389334050277706754008693574038641753917226684\
47924994787196425053054923930645608741757503294718834441621223163607089114534\
62665489732`358.90916938239906 + 2.303362448182120727057267493661537429444360\
22598634578618115070636869790796867908959716553329143658678950353627237846694\
46975182061978922331908912918187404727652586508443101489493607108335748733554\
51363706084811022515779981878266505026235162594410971752690145493413819568709\
31733078434108971217638106432193142187067248588760487718490801071019946515526\
82163286983955041011433107024167398`358.7890219470237*I, 
  U8 -> -0.159490467563926642185811493883747146994816933745626962308358757969\
96907235924133085450574891047739316792261828245989931746434940070545750444714\
87146081071165090037340450554192545064166249370831033252049133088460305033589\
34341076654127694486742857891089840859063134799487259821257870895131076086619\
16647778549508291745216652901661772508430426563971831667175733649180200055780\
81085946448`359.15406311374517 - 0.137728748905097989666801335975431086870654\
23994519311623902968970312109947779152351175782565909581867002433578801057231\
17242385732396973055825137478129545237218350947569169034924149880735035232621\
42904356690421195075594271482599904440005521091941815288840491406276060303597\
27009911004699053642589581476584481363717295346297168163751468926741099965236\
40354272639588879877349513035656289`359.2084815935528*I, 
  U9 -> -0.194633142127774811421922617165357198242104378460690858826459968369\
31681486610483853777591247611019772238102613325564891583481986843362490746126\
38054007013944624953518621722847793006177461468212282042142452355566022822665\
12889836050543368934303477452678197164450087346934355180644497775750774400867\
94993949854311917441459810855957786584406736764950529391854078748780142665195\
81433643574`358.9123564474077 + 1.8262857869669733853592016910612030537083538\
75661264570362921698665672260880044623049025005977109128125163070768551953852\
50609052708118721933841162102861607685119944026402932067238933595983569671557\
24766668386329693974501163192918429943565414378227439212453230161787305279646\
37359880887576992047067852202235629910486182600254400854544922860824710071644\
7513894186786850086588520533031813`359.20848159355285*I}, 
 {U0 -> 0.0657785829419963522340208378773043388713556931978736470505351170452\
88399218319290582234431905515025348950060130372547004849772128824658126391981\
83616884365725035037663487525322364071298154160796841651235177132430911664031\
51441301625946582018015977944819788355319437528297636734005796392804290519962\
59966180058198581887297771574255016825862363610291956328044207076079544745878\
3257676231`358.7242188928417 + 0.37370283719043461892840201396510404505546915\
14326962811795918629630870051333105510107415648233148598671533064183023831760\
66719789859218341714213468932935424531247312854852791790767853495102329256131\
59398669954064323169136310120934415694267943480662560895603961465090738590481\
49669728482723681316495842164042396350888617814491916434108265575194750610447\
337717111635677172486316406728325`359.2084815935528*I, 
  U1 -> 1.1614172817240082708163982559680695778049343963505642454652381720196\
58830249456142272623345993950226776047301449099618425411272752173316959431248\
15189015311858245221468892001405292403899189977191561500488411065400232417319\
17255911183581485284898965063982196736565383971840873894084016358070794102160\
67147523190771553103296307345465481441121857831919250349566414946295675114264\
7989459458`359.2084815935528 - 0.02695569935482510856562840785605348651773888\
96116547197353934613182980631702212635383430234879129594826629312191067917294\
95948099603127128194264612581636877066865821046886758952044189456030593412326\
64811272316776434980245744067551935355343394305872208268787281657209695389392\
55415853919237221808921261560949364131178398621220465339545571858041126075310\
744519340634843606764387718590392`357.8894128807694*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.014596161325932745798718356597066999787661109438906951375097761183\
12764983548833613881317166934121199134245204148350935264789855934769184777740\
96202159113948582822755241258360844703785723976409217144123342263883104154097\
81409807033818021810690387094739705080315283133327447244736919704005546543889\
08715299534188984762097016643309713964891239555624250588891763535140766524478\
88472168059`359.13622636800534 + 1.124646965667316321418808168393494213765297\
73411092503641152068685618140252913979394553847708951008805950175112057388141\
37272443523178917989155277225540693563081871929261129004742582047758831305960\
43781870493464137010832170392142924322710952818801280826813086262883791415798\
07289345539218699685337813586766239663500552105224861427506393027739785617607\
44918058889448554528216265798257328`359.2084815935528*I, 
  U4 -> 0.1003941152340710031904797398317324981107486168879519674684501264042\
55375635156520113341927470568631189622763351848694784367125993960701967498443\
18645975882908928440667237448870114836233189753202895704470533873246398809028\
92146520473566460958815266129708418351612552781762899453378088092204581820536\
83158697187206544077131950462972764900295181235906897706165184683426251014610\
1096255838`358.41955214618764 + 1.2246365758622555118072661959691909056853598\
23600433304897725540545924952407671970965268790748228848585524262018198700813\
60627725981534545215052965379680975317473976003186969646506430768676111888728\
82666049944869377707782026389444379584168605981084652457894551703256944736631\
90776904869148428197572155492163164403727672384912685724169514565591737480175\
9960461931156652916605805907746071`359.2084815935528*I, 
  U5 -> 0.1158161838314087795040144434584622118507663834376869471028806916617\
62132692406412619995597753489366243976179275226927131987549103580255600380289\
19971664721337868914077050911991845067591958458620550363238740881613681773928\
67989903614008990800395464760668300301179515639725615694651580293545024767727\
94980162637308460716285369224579661190322391942376686950530447832599225508848\
6851662214`359.08566181684927 - 0.1638729032783275461848667701237299492100040\
58772034091789303275579549642597042366294636222742451356389105613533322890289\
95758724134879846061557633224338621692431671226557320513398913967177778105781\
87005328888914112465071399531141362672107660284621190608465491650949562470009\
07483214430517381700982769232116508814290655923715760836499112938303900779338\
671261390678222877237289147030766`359.2084815935528*I, 
  U6 -> -0.830511095543294444603099232690841143957440899744490149304644326411\
76001668070247427399195198525882019737582987746250894971169603305084781820830\
55205463960115967379447014022249801743427197171006586104313847839721662939795\
89808498060631095208785409041647345079537656022054766659236353825663226250318\
42378879850903344239488477547854666407510960171365598425909189834833255406728\
02577646539`359.0573356593848 + 1.3312057373006078827006893343941083794704883\
40812390593549837055926447612247049246449420369551013014078371015762854003247\
82116105011779387396857173334932860727512071564623979559304259934934459784668\
81793018659722174048744486309579642991806805865640604361517120191543709174978\
66814771889391701893091745372409002816759263735164834381445617298119349671494\
804132391465427460950822142501696`359.2084815935528*I, 
  U7 -> 0.1587979992702829581683811047711722707691354925086898425753967699888\
65465108907157604893246675460465455084282733506722726136166421796342689342773\
28759444678388867995463694261885147688951223056088364014618620512952388404191\
04508499934476156146185246814012377411710928001904890886515652272543847715309\
42690495148988087257340565474097405517443183124677061237704050418008760193801\
7414844678`357.5983960373936 - 1.50795969122557917342374995393171241003473636\
91017927606405815553826016330694438468445279087201217648202971799828135669711\
94675267509727781091055664387994274964318393289121155447905281833031161293839\
62429958631441167718167401546650677688920396682788013733543067132625632795830\
62077277700271561333970971833833909393811653251583993824642309016364649126265\
846395379930570088490720760547052`358.5760466033661*I, 
  U8 -> 3.8377479544560187640702279107599922240425029619887697749889321042027\
00658416030459520533845218790444836808138078450293564173644129367078211576758\
00661923403266491326297348930575699730223390625781873590735968905115731884496\
27580832645296286825370036129631276627699884170981732931429481085903305384849\
25798645527240064764208006429028173505962693849549959891136489161953323057926\
3718201017`359.2084815935528 + 1.95304627679703786603797082608831539321573921\
21923752804727226315756148433548510216963270273857217914495222525035075708692\
37645835881847903359821278190128653772844668774590125371951028129832269767285\
30551531288443529841761462818257402911089555216345714761112297497971486416241\
20520205530113105534287461455109668955184657832814233756569648922213028402549\
788484711311481443258544479862867`359.0074716515157*I, 
  U9 -> -0.720806468326230264031107142039315524733601284173445919249908797004\
29407540891817140443350136525771399434495297538376456981380038320655036951025\
09647115585622879790993323194217443271422275122244523040931313697314164382418\
02917189413086443186702142602721310102808386504147488506007202962309240990434\
71593035443600085750751918343817024767316427892534556035747800601781520901688\
70698295298`359.2084815935528 - 0.4485496206195304725159006395732416593762525\
43993271952868075581881039543409794198296515388013952332594762827320682090572\
64269003178401897783383433736036679866609109964889318641404404797434926537005\
60340952722226203367825719802787429067187527858997413645188776244149461603730\
82648542099990943617565123474100976323004137877753374467874230286785178668688\
5436312766217325899299916371309255`359.056738382907*I}, 
 {U0 -> -0.137239954360117507902630736628867855023010535705464041240318626824\
91295652382674600758078836102238859042250650830658029019890700474081269187315\
46188634068962939718453197907081461459596261690340969602110141533098812384748\
54976947142438675747665289264639883085664363377965523195623820360998060850128\
63746069828303620869026324015746255097148081724292446479118038425378882250654\
4216466186`358.2956939689177 - 2.18267232495147759128717405089427814296710439\
17238534678625415602954387732214767077632536497678781159803346010116805019307\
54979165077822171958474170776398043430896608438137294478923447652764209503103\
71910044865424496788118340543414121250832155107402780773350819589616417797259\
43282242728867260909612646889585180733962157295254521756037079222264509264832\
922132550539795322835884634251084`359.20848159355285*I, 
  U1 -> -0.771766888345922618342612473332481642257900779987141688276294122063\
94414941011963914839468314583046080055299590479613316045820559916375144500579\
03149616400118461676885098986563242225050373321528234556197410374595210736197\
67027754505726938933202227520191816463839673576843116635075330176662618166274\
52449500853952088124240224176136141231478530137105705787925442275337726267524\
02525957618`359.20848159355285 - 0.544535652509192948895375355794421861390595\
17784021160612574535930429939593383812135976429710901141470138099701733480022\
88979543112567044932226965181839345522105514439457527163965066747180566304597\
85035974776659250142837280363401545746326683165470315303934649126674154645989\
80992252949714960177810832820876750876607026831756667417968579093655181088469\
28757293532754904211944335243598219`359.2054754397947*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.721321730273604205203740798233582739602854071421873465539911418255\
59808358316119972861114364943216620798308263181221349251468991584947061486492\
81612266982427612584652536648183839603880461581560657637545191335719716461776\
99215867828877221275768471353581695921178854096957064671130893621881829396070\
97694605213031729083082750515897639417950244429597293312060922998900394928504\
72487387708`358.97708530006025 - 1.588140427656216290135397156283860782552663\
96831980864542639260128695936235510867471273909960165503373781205658403534838\
64252399280093907396820458996482924854681267757247189326158954727874343573085\
58858038197093932202898308382545107889022722289648367108665866408509756706666\
26481023901232320777813678290805605682682786513223541075636907032675047671276\
2271656517860851107946090461880506`359.20848159355285*I, 
  U4 -> 0.3395479433043102736814920111423842291220511961146680671107295367938\
38744686488358749304411779871763176016710304183929495449447280988810920611819\
89335393395451747083203798487491383318144894419599005720116660281769463046042\
11898372554207184382981544982681576463226551014776733579820454472316179040115\
87552930887557703096617182396829414197619560677734509928202823809977631196240\
8679562753`359.17260595055353 - 0.5381086846501196169848704975925548059541924\
10795127497051283156749332734414319933826210110745014374451540641133633283957\
08040247494747675735047068951557723225704392192797610055047486493382990436085\
28756877410394853872995217841332230363290390650377461613741700012094411527471\
86040465706458809396365246221412436528824015985417363235193942554363985993518\
8922729699391963845033785299698806`359.20848159355285*I, 
  U5 -> -0.493270716125775732370032020697343202664460169093001973300642616375\
46822268013293302052084949052339286133790981512008792668361332329674580320969\
96377972493581402536638112995530426285803117547439335425708361890822451632566\
83554353404316728279450568233155242504855637289372579302188204948437463843256\
25907251198468578654300706325426545515458387416359786270402740444458477903262\
80554645492`359.20848159355285 + 0.547085128592236206419726638405848852260641\
41484222159624355558835415882213499406219357395996235963622871840104277361111\
58342925982804553870428799401386109442307469600040341585677799813642751538791\
96835263321521789224123798574656462338317017591034557621757506666467406676372\
21991955704795745553254037009208935199354037883110851594596966628570151784236\
90870884407325895858908026215409724`359.17138072558674*I, 
  U6 -> -0.956198270637033865858272660017097629339643756712593955601323030524\
62828666284717920820705751121427766360351934785202692655494641199002878323742\
19436285673903711828676489740931168961246766087672637052155367278729329344144\
86507619955391170355085734442813855216778537493328750388957564684338886747331\
56015693635772209025858798027499971919137405282607376411436103640161448825005\
92890315657`359.2084815935528 - 0.4775666127558580643531236128547796461441782\
07842134484517922372267283627786961423807578219465384045201755587231261193395\
43745212242949109638764090041876542671451080146584384720745325931952356512081\
82940055671968465023357690515418396836280002373329100660661412363114643657538\
87977995336211401031286563018273712246751670266682794534954097879878405979848\
7849623975058358969331935414303398`359.1001065893886*I, 
  U7 -> 1.1569171323481468472109793682412922016537107538338524363429595963739\
85940157580004405643293026584521923928943139415278597282134850210660869607979\
61046433236044503284292432411393805419251179265949694156863208220467885762617\
10672336109037156282335543500361325285404288557374565513873474683601323031754\
75035398462433247147626480645948511250894726443830298248369836019403527400247\
1605772861`358.44151152353953 - 1.3131668334978360683700755613272761835137574\
15088656631080726725521856916696982584837686124791296211558594066151959611622\
94653720074556678952005005197020866566489224952023629200841498214504989912334\
31774728840316879431950678355124016880464282151656527521467903468762979757393\
87138337455935493358515668864547476826814058564707832740767473236281091066821\
9000151311705721768646034256408134`358.4958104498211*I, 
  U8 -> 0.8088925885078726621585280788927375774485417441507479954432468339173\
87580521726609954820606420049542382688096466604417207882177959029261112721666\
34757389217811619224715065416336842420748416762734155822883924265569186264059\
18983192893083471021559457402798699813538271865879284384400778519156536157610\
65031444277577270576294794440590715269985385130819307318358376231172409874734\
6445662596`359.12920990065476 + 0.9193898484958889361524132155291297660645452\
07317645026759583189822160940186035621569185612163127711290553449837949358516\
72325588270714697672116462946752449718947102786670561033546132768078405956156\
31059039958774492760185403055021546152744297517835380981264454555367926734053\
99229605935087432125140748971400819156301175247392780343526689777973713811903\
2797151722538847870007821076635408`359.20848159355285*I, 
  U9 -> 1.5406971288125652479271604497386407039080030465923515773398364470330\
76639763031360047956906862610097884025310329629780755326482942961435888208043\
63343227231507759879252662591560562897750233076005866887695231602743717169682\
95438372890015125406282156729532138515953824955095557243534508622224438910621\
11035588286507021861026968577014077176398034160115867620974112946287112989230\
7968033134`359.1885627483374 + 1.25143361817440016368882897965866954765565805\
06456110865145711789693736867819954093348825084986580210104867599881495585949\
58113426790451481090512902243926993454437485749099690801465711227037571410164\
34535461723734814149322430224946249690436149585258755659530824144221324516761\
04282103868811952920512225107074504842117741863647033508847277045937993784591\
839423697242714690674428918537572`359.20848159355285*I}, 
 {U0 -> -0.013661386754178632711000205036297411800821893269048337676357717687\
63082283679761601522883638196905544135692674141420226023981479844209026799603\
51968205497804228690437469823915182642298614449948916903720869477474486943808\
51377405833102762738442821572971899600884507333391686116219588475350330072977\
78406290337456834384026338358665055296547295465784054459615886113901361085172\
31697744954`358.1745180167469 - 0.3080857952396438778850343850057313132843122\
53648538074107917168013521486283498060252962184859176654788447072165383108110\
28643180052590925419611855952542104364274459210537877864210728669679277907461\
14778787231123470840396973866642699914435642655749184328919459735946545642239\
22780182872661505343154491756419863664676874389346239452462500087018909921228\
3967065335524569771980652615872167`359.20848159355285*I, 
  U1 -> 0.0286305087928960943349973437048054044743465372598211726466250880142\
42035981633901795569972279467678475450062232014852320608075343184750069919245\
19875297015113026846187038280321410841087362854727805912164009109484943470707\
77061370131378042056366208713311031258529267374025048381401475159218343227290\
01357702111572655439277629042179417956479922108049140406789338624177111723953\
9724461968`358.14159868546807 - 0.7287117441366842074238418836989150543878671\
84825067489960016795194269805198652899000140972804496230950168777162317905086\
18241785430032517452548406892509380998165809298118665439666056841295542838011\
91028918772902559009698225532182189314469329926540179572110716524500206873600\
40328478674548841286028401454411907229872278752958046307742712287514860178347\
8621345225556695648685904694773085`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.047335476050386780035496866317698590437\
82635832418578969405644503842908231652400936567097564611460736606469408638683\
82048940366314943970468548229107466071937599718715410054498897597546990310502\
71095842275604384577067101305251542114576977603056315595518907133970112142439\
96871024146876206105942645549850182404745973950815508566496572538047061614886\
51204756811524827583224776327432922548`359.20848159355285 - 
    0.53140154305424827122802863699307551479655644956943710104339180069839656\
04621892543643447055688555516578338504459659114636110994213269057122333473328\
07724673758230786201097574225478517007188647981328238824014425313136694319765\
66154496060956567689899540853786678372733735602819372668167660661922275741889\
59927086668273931110706163743688479716272913930306594044473286583278079941378\
558591`359.0030038461322*I, 
  U4 -> -0.664495132322682156624750544691293623226154315938827469489873220871\
24035219657685944070742592244302210073826389550964759498512141781926691718047\
69553688403017006652912984084305770284434276509768453327649043859369463565228\
41104304878149384566529545441292911239607593716599828057588017184383189574683\
79631059616744318373577718080582200966979228101984621392752585103379928580597\
60522344937`359.20848159355285 + 0.638568995326105888742330937205662481804382\
61589568685483752755411378608607983451849411541645266669355356367103903498744\
52454624145229319890606559889981256330391167296344046576167206337243593602435\
08477569499260669489488883135120043190241643373015868765298621923865487735619\
74914178621287800579827363200322240049492977001309759981076523859784374924506\
31378555866293365135805181947956008`359.13338414887414*I, 
  U5 -> -0.000199767732608213462310728596523508111703753234986580268490920406\
96676704954243644197479298127722956724263667804757937061710654423397384736351\
12339253887436919980761458359306536536192710126396645093360016599641789822890\
97891348953031523788484538553596464955331039085806690890095685263440395563261\
73187994770325909855032770056606482269651545390191922762248408051738272706927\
72124131976`356.56784840027984 - 0.194856111540710110025508103649712455733505\
91065174538303740258755523462713395900033385128776250945007883681172767546840\
38202180679290303905094170441332633958033433611052050518384988736674026527315\
61373508594245075719627645585651579656836632569083245476070809344699210113383\
01434686572164724230182396928983859566083839228067131684737806668957015498037\
98518505118443579954709195221472578`359.2084815935528*I, 
  U6 -> -0.766158051512062837488057901075899570566222642121305819899426991219\
29270530876136837467137075526786683925804083738753023709738228690957443827757\
22996113987430719738451625763049225572924980363388097077236479045755283324204\
06937071291731455944585562209863366785259841984627451610200883618775657551793\
76283682018602933362038457795972894375892338058825091544074067415581121028270\
43667091087`359.18249424702316 - 0.579617113490968434770963460564564725327727\
69386579722627410817500025761208610048523810085373840696723426547961076608267\
10204779264592083001548681185530817891727927228614112933861362587883334482472\
12504136299124863379523952925958567808293218244482786924793395214406152100892\
64112672849668007391443030876396727916133192791628644559954144954008135758027\
90713760092761310062788030083415886`359.20848159355285*I, 
  U7 -> 1.0502859231285355598630830504701441664518755633896866184573657477855\
62321391132380474283162025086590297196155636795025303086249468908349702874552\
32010085153921144538781984693772077612451200704520248468438026617288784686725\
70738620718896885561366733876332573777153088266579678602941777771854598463554\
65000119614816433373975680539028601756400746145724408377501837540775755472251\
4737560454`358.58485076118177 - 0.4163694781026439208563133465134030088590589\
19239892886357426505264416566632504072737915252334327003824852150256482445265\
26160872715588773425047628270041194182717354168241342949921291565915895574965\
31902272068170391914786408271289319192329285905238897468316898853145337155968\
07734558327732389311483157120080467862705762299940482649336276317192857256887\
1400985899197562616248987827299937`358.1691720423297*I, 
  U8 -> 1.7707965083594708977529535851000810748818631554960890554556296878498\
79891160716139487513360544962538448484860895790492964662260803439680085825964\
07425657804335041837871767969844135716535680553936626967522012560932061816518\
66467673789817177747647559876670387773519318362421988053116974791648186368588\
22729100458083817130186554656900273570986199921255056410168807596192044766303\
8607209471`359.20848159355296 - 0.9867206564295269361978730350774749288049231\
71349735558050718785242654438906506540566998104401751671766396271473539987310\
78060338241666782782724145802631400893547224527062687969487687998067813491983\
44421297833300175795541587012551925063216912529895467176924432953322359829532\
40796233716180737094104362271271592913472280369648018664113941578769644905763\
9352875010668157931321955285345139`359.02488614051015*I, 
  U9 -> 0.6821221865870896020404534490996144829876328864979165451619384246006\
41216977048497433706856794129506094645850369553588949233066214313828102116031\
47970546925462284475106875331250335623591485507441825302801305805295328922400\
30770543020516654247646016201035581985190725594755020039694786628374068261717\
53575582431922262270671779941635000861424966041044106909611793443095450352786\
2834256849`359.20848159355285 - 0.7105371550403566532087718836865889716075970\
68340909683633191678531261703328910071687123739569197188482942883468727159747\
32783950372162992820623964500047651929071790752877379577907233476012579734874\
83551961957832482669341106628275583865027447845067255548438183058094905400588\
12289149686856336733026954827679364374265898835579829509258477583778688009938\
6040644500908143913726206167130354`359.14676154103273*I}, 
 {U0 -> -3.146693397136606953392855306192435265233742323736828769648468396889\
77098574764928709341671865441899685489958842456201612380350353191116583030531\
70956486837066102639153097378190536352711295191264859271062538174947823921827\
28484534072819356544277831376397949492546058177557820216507458138436349767579\
29563549597889671764379530941108279341486413979345430336037565863667796941724\
58510859742`361.70281398163206 + 8.572229996727663818732600843945273266950581\
98435833695949288021476420493942021650780407253329774021159978219963947265603\
32271750374437722269393338314096115404237946898646395057801424124589617428167\
60067192865553610348579229172365255956470198557107916101617650836669019235443\
78176788689548818735433488136865521071874319798815546254069711008450794004534\
61006175336641448059717682811528614`361.9909317721008*I, 
  U1 -> 4.1636009299012586578788993682509805459927022871501329014508178359831\
77372457138379571110600531242533357989611215410937345382003465624844979938913\
05868481333185718325380727384099750469606454967455923347999925841256600913128\
31093781862752969166426381378688449639399647221477574023114198132423173521947\
71293966775785962916324895991669839089112334470588926764547977854409432916816\
8647604657`361.9909317721008 + 2.46179788325034482950230538783846901262958960\
46543529353257450750594143437940587998883275554809602001914632878690240115893\
10176759689360428844152251016568482369222781223037088954298913234429545993190\
62312162473916018882614399187733554516837899033577719961473701669441179817840\
61951934867727589854323745622320813052785226215694668970105794693781379468669\
750748697513025262061819274883492`361.8327548825976*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.128096153873160201115619750909496638634\
36685961505855590313635900294184491485040104990966318398962550479485529610045\
57546166319288009540084199293597247392115100437090124003094209403408652189494\
27947682184985107070860048205836570447922273285183391857219759893111430465652\
86686520594075830859318096859285868075042790012612076721190962898356292651593\
91035971308689957577356477722071521105`360.55197428341796 - 
    7.07884084384290620068609818171841537090053682795660201631670299237411168\
97576276412273612045559612778639443307685501973694722791025152845880736537174\
34782482151271955435472936303779701402270841189091102934769484982755677112516\
47711548929966251146588268184969203149767935646151194056645313364507107680630\
62779842504359895773862127969772476911003779746170688478089907076572614870478\
633269`361.9909317721008*I, 
  U4 -> -2.140868136960225696146308394239375689040161186811981653688598081234\
01417735779776991653343407289588483712603238144369907255894609512232325602299\
00177884537901348450383958384698988427424998064083960657009981698478187752807\
85287526466500843021346333748153510548533602387281561440675595936613359707735\
40111894350764793137573614739780401367970457826040021412001996027009987850362\
76759496672`361.9909317721008 - 2.0472341625104186713909623684513532777901138\
60441926652430836150773616367388485124072863274230385016787334919901541979394\
37356783235903770190927150637716079825748802828215150004852324804356941160849\
07303971367286802055336788125228483276015485687007650499164358650364969045098\
87237216563471658171465865111918636615915866921822531444408368404472305488035\
7247840022830296287236584415964818`361.93953610736423*I, 
  U5 -> 0.3953083893750569247327550106290706889660092343865784763042023454514\
51685445002408320560331724659441818331922434952852155230027246471986759549771\
40408525300651829927272454502066256111744972240469280395159120270535115287193\
82976370089522886000191248157575068617519245060105681715609587850625050578598\
08208207145047549899622351392702707751912137414084978099676473289756912733346\
0537849267`361.4127643066338 + 2.76801852149428637662827938591452554343274113\
42483696720374034817040375791815322619197312662879681318939106584554657493519\
47972473053014878698245593018068754427895895493050581321010880464861708882765\
10789161261049262447941864261791517402828032359513989756372566060575454460129\
66047376276042669734505531787003809614696431536120410507124907722359875088644\
407485650995586588462854825980055`361.9909317721008*I, 
  U6 -> -0.857909853943911544660090816062658562666487369494611307347568695420\
91998351414954002245303923769219750313839526720927001791639606459453910776530\
07344993972687986248774106608709658811708509721617702722327107170327892391463\
23111392717303524821567936608466797066005343701618544976445109570585188929977\
99268058010161190118804616933356283251207595116111388173632189650014368546616\
25789553841`361.5121455176369 - 4.6403756344827135135283572953066245198573330\
85413185954251594013195990295569461551179934791534432095192878103972640345409\
62102903157027851038333864600120076942920481588008741136912523637992789729186\
38815132826103920379114016437519744650510699046527480023459219724728217916167\
01147916238631955862656789657268327883949724165015840257934753766164013274718\
1028984452973057838000515230817417`361.9909317721008*I, 
  U7 -> -2.589568290525847136171864045343491472142783662146834430593527264131\
69125072203621260996252217980748798670396559232849195016756582866961114134483\
17150107121625396823616104012083538105760128019324351623780936837281711882558\
16919300736378128419401891548804023060803971123572739451118442813595648542269\
67487393704931038284570104915346374570439857349527189253028041437625556680826\
37256807909`360.3228680919035 + 6.6868161551833169496527936134097000528048775\
49732728995868826907841457567721845707072094177299470637550396225795908524817\
95492457784181288466173115073173588540478643721869841498627743540864261051635\
02195077060521363861790352708305915362737533300592048920885890787498657754636\
80262735911790695105143388594734360996100494709305130021412699110132867169879\
4900019549276260059542168741742289`360.6508470362315*I, 
  U8 -> 0.8015794562548667387637071278791629811938625169589039528893906310124\
53451676238817748905432573143354883538920941668256412121345422942813275735741\
79829869359661576180870446755742834518631411506186258476408363527185666836738\
64181487766425159519369798707601670736699243602635018733021679270164361969820\
33110725029067217167315959658953070825403860989799300443749228345437109325772\
9584048634`361.51795630627555 + 4.2696768711807119836432480811448745642941927\
43712936294359223841013803334333761495200009033721634556796544714142253010559\
57486948339268561148926304252306449698759157307922658963712503015411332551063\
31999734190804212214595839554929343797517262697173738379763764983981612035617\
08008523193303921305269533209027372949167382623723208819374362207998368468490\
8453828333171837295762489772699214`361.9909317721008*I, 
  U9 -> -0.596635242510357280276848949527072521418177854680590126854131687594\
41065543531684606641518451077712181410361183222479547359447577490874430885297\
51630605246133309641061441482577460820865492747340906766302615973948948581308\
09462996124336695351434002200277380849349137285476375328640832260671047039538\
35778696088847214807561202221421913026480178914314313213027682068334888488737\
46780193781`361.2002385027719 + 6.8233728049225256995270921372933290491154965\
10321417226041142767706729039174440176092254612641152182864709438965406653123\
03548110656946698552578211800698777120927743451212192387504867568791485964135\
30966593704095121206852915032278139359864258640769950313135159850665130735458\
91735790971483603985080840449776752191029662669682799647653676997178644858459\
4341245726288630456151149467333574`361.9909317721008*I}, 
 {U0 -> 3.1102398824644034811520765416268390922886488025785359006645908361015\
36684247479254403265402739162988029029746402659711792150828338753947270802841\
65356129884926025132614127269885916627705456729523237048856859011266274866319\
28005850497412856213053883109535900895299340486318183733712842945993634060132\
56328134286417719938306237034032883152749898172451070016193177174799491940219\
8606187413`361.96138705282317 + 4.0377549986453402437131614648156612987608612\
95211877268568485516745447205276754823746104484505493619825150928905165306127\
54805579136964729021996844229955550036741174281539841900477878895671842733347\
36482021449132066661302267518122208768718671822979538619185586758875603927807\
09859483198712317947583974867016247980385175034833128337866321909328680098601\
6956016049562167137185132716606328`361.9909317721008*I, 
  U1 -> -3.307197649299234694043891499865738369557643849455233703455357473621\
71222832146750090438417310221303641444508100701374155655240100910466654724558\
24552953772697044466381971790583015240174355960033776112873268140202713965949\
89033721359242741183744131298744015632639559394508470100914445989672298572038\
94858576716731303641870168505686757415952190147671436258782382483254709711945\
78214745159`361.9909317721008 - 1.1426903194303988866096731352358462272292158\
96274194127253223656803336556448018126699642043250152264542544506196871089191\
60193555036216900917886923558194799013205914644733655406730819730036744650935\
01417724722749672191949130627131435267123863809381847606740060287544484131564\
16728552262801166567786052938905818170343500895056258496091468647530018893632\
4491848120741299391747411216757168`361.68903380861667*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.879706193678818291265531139604956102504\
45694383614389131249942884220661698938073408561424868518835565609722227042565\
17098016856944458025033655380352757287310078681014168926883891470608121271857\
71422538703700923122524142981164631970470467686951080094450358190790979288437\
52890897126565041082673306405041877017396913168593343859726128962088198923641\
96354182420141582609020931491213241151`361.6024580542357 - 
    3.33207443831232062343844775440694159656822015588646121760955264642554914\
13418234761916404202147539998982043767357131946970957595934351146450895664497\
61033931403036986407435587091290977836967621443996698775060604398953843929436\
44546137324654648606332524703936392162762187708179117378708929919836150256102\
90664907500245847772337460329323770814788354496652560957883991079718310517664\
932146`361.9909317721008*I, U4 -> 0.10517155896229391077566823787183327174299\
28193683763278117651121857907952006686648323466121629524631548837827390151781\
41235854689195251975974967981522268529614459696107163279751600291127723704084\
22450044976367914055751971650949821169936484264172834475853709591072917383266\
08278914957817272749417859656947058802127140553059379389810679178265045194133\
90540983408370346314424030291136958`361.0255882708265 + 
    1.87154496906267796189209375905721504394833083253937519960775114754937809\
09637014691720503120232460258065161764354706251186814183040713212958253528939\
80901554035699693569189154300347326446925428900440891185536998149028955590711\
70295460288568570104593293430704186977304042354295737034179723780866241615003\
18539439243353581660481133751771123522071117139975344060350488828954327374914\
349694`361.9909317721008*I, U5 -> 0.26735692369784645278785390074119611050829\
63826394673729870592981058143456939674777998114191181816053745013876710587720\
37772715006221145117517515800021781045472294846037216634870875355020120484085\
69506159379352373883564048389754112609818004802924998794550489510026146049512\
85334012465106987098333913598264591686268268118294230613575875312321781521363\
36840597807805997991986080904201644`361.5276787170198 + 
    1.33877899772117022150729755195131794692060277800063310528570653993783173\
35805766789389141581541723286140320846453237776512892877102956032150219822531\
61555689683825936912333877074960794002011368378611268741741213192496805393807\
71486860628046073296299522030344218850586333190040304169472706125906337896615\
10115708465304241306497703297235257936405937223350064315113428335585055828686\
386117`361.9909317721008*I, 
  U6 -> -0.485620995449341880836164480781783253285119443170931690449484295020\
79779068019255971427186060672958949077985831926802129234333543440114950192674\
81459196366856063522225807144864636852791184096410428644522819928418778982832\
74200636577405759372255600173470070297220765332256633542194629707406657025185\
34383562186710519084661906297109147703836850821719529301378965202444363300077\
73186002086`361.9909317721008 - 0.4616176106580032158532790450428914039167041\
69987550262707229092104090802379150472064379392009375592425039612505838756839\
90788137424163187121901749210517537949296246372146099607902649412324168811346\
66926471290591819280595838700811856323189966816963766003411578395400996335005\
95471479589100819121250883354743538895110631725226487267419245523547773938551\
9676780326328655737584609540601633`361.9525191424223*I, 
  U7 -> -1.448448658118070414218503103200411875970867533471134035382902947914\
99137260572420392449800191508128744142652666610541164898524042394211207355205\
06190936999134186288916458534759095701202036590029544695503296947022849304604\
88113068210415685431027990128237317393085848452953792114355604351722150034272\
51610362104797133654573502314959683555095391591806319295406238447923152075388\
87743981018`360.3325038543893 - 4.7964790383073053668822996594451980944504647\
23911971377390896762461794248144886244464723927384921730060241592633760345189\
74805220947694451907685107484539522797029506545194816142895342337405586953742\
87334260588366149821091497640171418946624693416635485455752990562395261162387\
54221435476555284554461201249712455866019094117438571334447832500542913323356\
6059167657712846851130736076024867`360.82374384266853*I, 
  U8 -> 6.2681260998078895282142915842256297522497835428742437551808607937688\
19180780879909170602815491894647542554911571767774602031678225393798866930231\
88944705829396711044774843176528018388499585066889786850810749770378373830788\
39665281948970390168169820849766514917137914866343337999455814762270279691493\
85823579405006662225367767561910220116972347321717272686572183270682712585054\
1971191993`361.9909317721008 - 2.57294126408946462130494472745303594386649409\
03668323139869791120565699204000375273172261671653640732650693570530504223299\
38365918389501591847686889154202647018229559822389143743769662342729564108013\
51035874058108519839444091754675172930879000998863606074830715031921409883973\
69502027418928411839404289479361398704404838799662945537109022429068627669271\
823955153511525954833803875857428`361.7778250651497*I, 
  U9 -> -2.437516930222257090051587146060399603442462679522634081384085009692\
90555342731242723211369729975730843709545632981581867106818866070421189302274\
13452029634010005381297142150771699619206930423494490988009737170550476807050\
60364598038832238036046244271314765525459567320691822369443321672795532691655\
16747573497228797378750766799363050499065760354094414636614478028033491097311\
58091230461`361.9909317721008 + 1.6176882926530449317641239973674899552134125\
13723144394226788786074895944306551546880585996445559541960831058199084883113\
83610049327493772298338228418725763603153868783837819888884308221456399187813\
21244169588699493069990890997585080291158081766594450841478950538268144491653\
61614332739824788216030926865258345705147139583276670992164802749220712260993\
7989312834090919451598540491314096`361.92141185238376*I}, 
 {U0 -> 0.1851121943555251405907599828965960018587445680832084582731212450362\
41573826490992895082114985538954084210764046626202276553288303778220057401740\
12497540808411983405122515474367532208512562070294717724066383188767640442235\
99973726568775972657128933620228406344037511975411431906653313512016062501964\
40119568108290868321177735981346982666263641822130001969155147367363734401967\
7971540665`361.2868228072617 - 2.26869097799188483054782872173690924644807650\
11171038920715930576778498609088719085673213781034497711425373113801469928343\
89247640303528446612682361401139214881745384362607144572361509121529491988809\
97726495738767093539272642188757954814102652157799887373066293247421932197184\
41340562121701221332734357275847108825084606822605964261162197029719500641467\
709809023279258821855489343728878`361.9909317721008*I, 
  U1 -> 1.7005392218535645928460274682045862161042010380981557125233400178461\
30155046079996373214098063666744322516687865159272204098491225776517782069849\
42841062602173605947133568814156796804367453414784698466880993482588722986810\
11944117562635007062326269177510526974867030422913349086002571623610161063505\
05824419123606531780946018997005882324613428419679885866650770390452151225168\
9487465592`361.99093177210085 + 0.3495509568920227011209677308989898701198817\
08632004579597899196093056589362281455589675415671890853860218661368171305447\
41150957036049863051664365871272567286602961259481159770445079143662266047316\
43870312257977188744323552707773633849261395234336425428734160839137607156463\
87812954913051093716759500846277948226519976555182619180663443693303545187124\
4973992764656155864000605228395412`361.66327090763167*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.372963036408965968594872182035937116692032157101788297509324209373\
25184659660390067080695566988112584291923217577791525875631274189110643346676\
32992667746083774058641937592638979388831428862029718528175457198169761440066\
25154863190041741915989625105241668528708305566594706349267719038231523290252\
20837268387678610172938267530983946916754161690502628216397150238004976190912\
39327150005`361.9909317721008 + 1.4514777576127086536481522233385831026343676\
35239336999536592324476448983621553369823096862554397567249629111412651805414\
75103321622267318325184211091342835992039125049374964141360375629883087357574\
27640484619890309875762656542138495235630032703928977714072970235213015020161\
67446730867923426761121025665142932282277007735205768653119257918019128312003\
8104648666053191008125570575177975`361.82868163482374*I, 
  U4 -> -0.883020573825145525561478754112693643486993678876012812077339319411\
20714025795851230030889477257753758415389855591232042806102489566121050629994\
05361738284703663797141526762213755686578467901892870864944333082838356492359\
53580727765674126448763479764354649121563880946757790296022815723409255921686\
70469392361548663995388588823680287186548251633730000999184901567040859162750\
83965517668`361.9909317721008 + 0.8251040337219540008832174917618069730191488\
12121977577544360344254465718790594106925733785094688603459953895728055420889\
10416068659762485677192434360805652812551162551332225718823489978974458455311\
54591366753948854885689421299446428281742601668476350433738453263245245731176\
72723022658283339090158375094571602255506196967696600987316276868669123938875\
0071425140525739670302416989876604`361.9014289100854*I, 
  U5 -> -0.792016353699070325306174521079637622311422022188781058586295849474\
09470897335855706391640896584154355716789036656244017813591621626631959036745\
08532753395939340453482241885199015450628602820228258107171712256329128916189\
15686177453848686578294488144951104385979997121939577886704624987209131187932\
42608740286421636389735819680800797075954884404582309057674530605324667916383\
43976659672`361.9909317721008 + 0.0196126599618874827224190018796829573435145\
94305750834083666271602744024415957563488097716779693509513335380889081208272\
76609451747984328257741554543498758708217576447599049060486724658077883651444\
32622590791038676831831771535727149012726620625488534150562398468729308670398\
52728750194743426271245821288378804085067733265605192292903209338135954184146\
0823070693998733232352410382998663`360.76484683565843*I, 
  U6 -> 0.2159931784685675178976214449792440791984659272615432162995445444079\
52461037961614072952921176771836290606073898599681245559999614354397259737724\
67598060126428524360676889781418899783511732764805995555352564980006381468723\
69513730138757680660154435057620719448985902593782731295142909747309967448904\
27558899000947846015711132318250878980634083961260580461695565328876965264103\
1141758051`361.5483069862387 - 1.40154518923529404540768787328088737032151467\
70572553398922121976542557123464048947995065610410865486810937752758834165187\
62268589312833311558074728870754378614591047099051071461801936177993287371503\
14988370353141916411751602359469595481755907112226252807987320052029873141091\
89961694723258213516703261007068464556795560315315017910434927657165437978944\
671150928718652112691182822769878`361.9909317721008*I, 
  U7 -> -0.019827191822986586582660300840245023690503236495267552409946819202\
60798584856611393072333300392581134178090832460963717953904108377583164423144\
98950284466590154021795325020871427367572574582362383993132166677080730179124\
16770092333419734969123542516763587649495348809793357726274256433640178561208\
72377014500114981170280226004835435456531196460241400716536358455346896810444\
43838075529`358.6679945329376 - 1.1284654542351572714457644002019972172201091\
12265823153672444875139591418129551291877112024763063929277528129332407546329\
74953525056377497708449638369346944747869945494386036979035280621020012037938\
05124772289381027293948708449275901876143237653761853658952040840199597947192\
74285152031582562971904177385507386164053119268103574040045849714911756414908\
4548061229913993423025752036361881`360.38826446765887*I, 
  U8 -> -2.370990355221582581169060377257168861669944328104279450778433032340\
33773225318215820182545689614862514238061266859518848655240829743091124910142\
01145495933892907868294247816467460565931727731645109112722497739350900719991\
12198984186110427983130524464982444750673263138500588192771449557407673154462\
43597368340656370740193524037171854773240207207214339221919950602716092290097\
64211877422`361.9909317721008 + 2.2813683207196969769401571067162234785875791\
22282375977677903005505448595949718355382415769299435982465676550789796013169\
14669028285687057954588244589973362832599596737648997999225718642278138510510\
26006297307574766909581446219989767579929631048144189514013512555990911786239\
10314268581580262217408576965568978776839422579752884059694571779057203341139\
8269779014996757524557614843865111`361.9057856593535*I, 
  U9 -> -1.230646103151125155702470917041265957417982337037536078767299913461\
38953261277683362704434311866900849531749758130107321656736473044301411100817\
08049920803282140845985718313169306896603886629692183509068908589157543477975\
56367978752356052853186218862287031875260199747466433507263194223979028128191\
63335281011355743867082028752552810736797873018537649703599172264203346307409\
87208026885`361.9909317721008 + 1.8308490417626934569811129281816331721757698\
98250527617788313402027646639234280754431406460253583421081529249286055851604\
96220861843271858217184829814056903444983505589578181817600514028819641201444\
58943948869017724723559922391278509171086555527847403352754507412876342405198\
86376448588527196489540908679294966601597747836614827077542294328082628135778\
1986829231133374480467946520738521`361.96117976298194*I}, 
 {U0 -> 0.8846795187344618738175636244030536106920724431924354283179893850963\
78738640368304991171865184421827541644291280322952594857381202390088882748396\
28910386023723938393928652263970315823088326436386631407854737459611489991683\
69862879235551985393578445008759670080309134013665105964922727493835868913844\
49398869996505340312021520376284224067454634286461003421007220104072279753990\
3933512466`361.9909317721008 - 1.09382856058697059351914942352192560195710231\
55608661085331232969387231231073977016561816765695064375594563822697806500106\
95243854901950715036340821252775614671905533386850843402720616757691066704258\
61562370724012599215560715141615978751811629669688713714116377477313174503761\
85001315264445826334704268673101706862941176259403823518796738267349258591196\
836956511688328856999854319443583`361.94713251552855*I, 
  U1 -> 2.2930973591085241266764222153827655463730646396687005097132251746742\
54353348973243134589753279498662582062431983161536525069180608600203840921255\
83025990584354171755886394623743153462722002350698019437410289097730001592411\
81411058250590390305804592021033191624686110006348217420192385587230361445422\
66116007653673727032881589670544226228149925744129822112739411370067512310751\
0261972651`361.9909317721008 - 0.09900729207240267466367285495867624908259363\
29772670601424430166432771372653032936231005938149719732594001334535486345611\
93627123094437089373968219257889160475937961953210871629989589490046392905891\
49200085099465289669018608091108822935330564174586051886982649233763939050364\
99964067571454432163608323564268310181679348109819503508668009442348508798963\
836572375784649423486708457384984`360.9642489748129*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.289085020079533517524628319301748162320\
84006898763592044855491292004145760272493935192451150120538815994019136425211\
26941613753859284094645777571405376900278966186856660662071527505861899921618\
44910138827295804511422311206966189815182239282343112428992123137325541168588\
55286800101826774830850815278497052688320589190984841457179642099507768466122\
63658064295276832026792414152104891548`361.45453158502124 - 
    2.17034160305941719986481839152351624791499537127315736457766827655345312\
09431587090059511393567955967063899956967003581728264500167933217959919107533\
43712626268029135658507360330960315849316311940313178092156405398657530059453\
40798837653024166054865897400051877207539399223118452356947024915626507439610\
76978584110950605297929886084416601715887084021243795167016279751051580037725\
690584`361.9909317721008*I, U4 -> 1.44953706202439978762698625895686979451073\
50851661890643101365584716364710949328530672712193012067657224070015436811294\
87143197419416598632602418226295611632844260445996819511103087218321636994912\
44260114310934284303433974859020091860242466494829873101174165544880683863512\
05641339882015500459751007589810045678109496400741361248582286528997001127229\
543939024912184987355553445478244843`361.9909317721008 - 
    0.56683828077720649392558505773296593179215762499158559318157073972087797\
23298981052893262417309392076476075521790295211775827230524664343101157594215\
95757825354971187747313762072804186992744355312321500650048115861418786451807\
14712633104457046267593268924338397019481740926078896851803792081390647321188\
04618817071412726886808474920236721518025753507831189024141282486997154185745\
898399`361.7234356532306*I, U5 -> 0.17349587321682235871440049478124682560167\
35820004610970296141296592933787905890851292458254500266879236694486920411603\
45666707737996887085680455261488602632326089743049478782031900348497135153066\
85529938297726811822553602038956722229393517681508187881066575365393479588640\
82832054038193961771392355212265362052043403961548533859965959847725996264843\
698529120872504986938322887663170834`361.72306293343667 + 
    0.44431622481873027894398424504116666465362349896228173801057478728092132\
10518912268054381998928473270949259407388070185036043112631322659853770897837\
03234942384226630073068469021252295247644277299244699335260950073966399711708\
00744329269907085535178476367694716082813636104467654155633327387053159701025\
45207879423284311624783096629287738400834664064605186831232436661269720981369\
609748`361.9909317721008*I, 
  U6 -> -0.277304979894283978641134252583207024922338284112101980268309221343\
32984421984727317289207670187683821318682789557766839849560161541486426144236\
26779372475003630359735108662379535021763585054080705509156958109568506534680\
57759647819909916751730388452824769725684658902194047370360465526078869411411\
13494520426598716429117344480379538938889424414650514327722639186544659669283\
84368377718`361.47332390447974 - 1.647087829001375496689075769752347286425991\
64975598906702288476883378521165789841078938151725188040748022399243127216254\
25436798591890767852023403495056295914320005430552649669308335851493034663884\
06009680954842143666604313720073838907580757560027781721425822012921421370114\
20358842756664026560254822984879829280956047966083088078345638972434649005123\
36980134904951393968858881850879391`361.9909317721008*I, 
  U7 -> -2.458206825717866772972574791211001954102599441707590687207582442628\
94978376814402890766022601011405757630320865289592396898709291199445662371322\
32616329747070809960161819428854617742692361783237093724649697122778212783011\
51204435415357969244340081245093257873198149395870539824659967774277133402522\
86633897553998011552581504084073894276327438204032091666546971995734742303608\
2716138931`360.75413509837733 + 0.8245091039283469601328575274984031892010645\
21573492182668819679733129841090268113329519139426047266224345058329912889807\
64385760322331534826644199027973822927621057372860787654930344510114128886760\
74578267688788124256252539808191505644801870102613794733907323420697877104123\
92596524322482839525207218861362685163051841477391303092230215905546287722287\
6685013961679044466163466768329806`360.20207021192095*I, 
  U8 -> 1.8461283348495340693044249114770461875503405373999498948221869758949\
73575846682255407410568145346924909947153114612473462996681632340867486561810\
92413483396299850843915446257624598550511300666141186608619084270685269181231\
96418194160102397237971372621021360513868367551342303961520921778199381711374\
15024822658662377148957200823823722299210607109466210149139673671578785102729\
523603614`361.7184953359515 - 7.076725069678159293664386116923270444027486219\
22770025886053201425060380788304412507418511568389791944979933675219710628885\
29059115532301903448810961562511306142614177101597215422814895085893863385212\
70492861680907513577426039715689487298277684195220305922938815825153996658771\
45051184856735271117102956530094714798882915615738109044613952063561741066323\
96395923082505225326017436299836`361.9909317721008*I, 
  U9 -> -0.835358790961356599101204241725771985636385012823847517150448262435\
33521809898195211509253096171730737462842435555440331663874042029933416224106\
55637718080597877159589408145229345456176077131229678427912905183709543311796\
04080622823591116541414560361373949077466886361152848307462961361303083363138\
04266041709394728556665954445270475556067336397480272993530603515720821269365\
60498412183`361.8886722351552 - 0.9879831457449012211444052333754264203898049\
55934821456153852547442709851752142197212399093060735365768727120208004237874\
30591233359774005672258902317805095642448036351982464775216066013149537626577\
13777704605982068383499421339612840378947951494456225301438374578364005864137\
28220568019049816960831485491159215591252488821543673805092518218204826359360\
7443368404661767551056096684114783`361.9909317721008*I}, 
 {U0 -> -0.475160858360052748352073389733231230897421704210062709753965680297\
91161102552334429362223435622106719850867730894573213263145429635577269335073\
77494509838819556434959612657712356100950035474211310350842709931525737608230\
65009423602967639782004069950866039365167771804447470826152798253307239421213\
40644143825721665786493377200364196162949264650168061315420145669668211112578\
43041405029`361.8559462555099 - 0.6703168698165122764155412157465109692638643\
34573114351496421922130669029862420999856736122721232431973880083338444809472\
37052550573686281888472855591731670657026128111308561332207674909994205952532\
94967073258690584244374517007956401349876875839737568028502118201026458442221\
01281706234162125410356028217633862089269403021960586208351914143549751178477\
7265813267627288327540781718241527`361.9909317721008*I, 
  U1 -> -0.392666743321866395393459007257554693559397897461158071277300743538\
18735151656100636747572910178142288788720520427595678089522537123085740194097\
71363176481365701113467096022641801646050530247689432131324681408019596257742\
03773243729024835810530701906656441099141616274959701188116032180437821604699\
75792044360160298196431856700004145046659738980049948734410344010833305772773\
16200304726`361.9909317721008 - 0.0060672947706684026377834211660519151296489\
31121536577536326651794751447375742829775913728576728871563037367299808026671\
21615848991524272146395267614673283718200317582381116433778488042673571950645\
55778066846901201410937678230022852505662934070350075399999080992424547233642\
52110292359922576961010352975383350917601968280950855070911684465033283948600\
7262500326902813261618872963693136`360.5622402924422*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.697208249784260931562838820639991644912\
68202234251452288271106871152697852295096691999147738025047423560037784661168\
87462335904696840592637574821728799012395652914459400176942401569281523245880\
19295038289966714590501075418570122721430249358431454631126601472345836565434\
49560645171909811393570306137336449578018298322692593690701733390617182661834\
81995057462427405831547867723301289491`361.9909317721008 - 
    0.48688024090947448420011983128842111556765364711055027886566130586040350\
71935874984724866916598839381524400087401869056067132594678837182717154981187\
92327685464136306321757470463305102495714312298709192831846313734495576208007\
60002644738195015216909723632029682418993324981664689739704483694168771415962\
25355118397921056144281918050967961842485009995211839784277131707851779449249\
787109`361.8531700659026*I, 
  U4 -> -0.430952560275231578780066221767086743502327343024598296616879167407\
67435683408054005943250194576485699743190440886273157767659351378808506920887\
14018461492128900059507186784372835099300514682471703819057312096395224079171\
76440273057926417561797632509244562077589088201749167428767250372547594487050\
95411485897810263540493621911893239734013378418670651184718481764812194980748\
6313308442`361.9909317721008 + 0.16824746792257722716085502609516570169507506\
98931831229532586979101062550098272794696694139676664829721736292783870832083\
83340551134497237681897594493150761545396957054071600343776987762451221644812\
31276754734121226794037874433198098127312024980953036533216794363548854472590\
22843754883565935639321759189592531011450412155941875703372654213258083077919\
49888347160109307381083332161973`361.72662846188314*I, 
  U5 -> 0.4780690443747748852343857825047521416854304407004986079051020995948\
95840954116760972103458357810296979891186979775668828566937137018465981884007\
63170198449694596327384467536976632636467674051566879750407918709490795840659\
11360796288436473309328333199627789466774365579554739560580330051419834727553\
76421804352542599681733853360063755170961246047188586486696312242300550190958\
6548402558`361.9909317721008 - 0.07531034030360865083101610114386791725321711\
99077163879775533272296144541410985918446659297947889346290947837638262539360\
69624291159385831240333840508051102741229073649186561487146838125097363722512\
00088833470808397679727052264588200813361912570696159208757662560318194151812\
14022925032330275009602160829373529954570848464475365103621503929930200625028\
388638349376313042564911110251672`361.46006231353766*I, 
  U6 -> 1.0383978912388550615282539843318450036791659503860878823547910226133\
89495538689524347748499488175868203615982898892646276739986997686237636055847\
48629146451228457724721756536498391679070192893998414821829914543387860486928\
13357689555904999516906116876752773114708926304715597838094739590911883351079\
64799171334250176492158152762704374228314540736791448884529712424581412045074\
0309250951`361.9909317721008 - 0.63880385970663238310343513769622752580029767\
24961106233897620773160361850345696550456988851657680977397360396698577297921\
07546782653953358721461421895245605400848221242292484234822442591180484749285\
05580103884405820007245837702150706505110742732187478335223281890919780478318\
93884392656248822678622077491882065915214387609539355465878496539772521272579\
680331674298424991772849240744203`361.8286982897523*I, 
  U7 -> -0.829778342089740859764596197104367407902254942956941948814769237938\
25974408783955075196209498763706550922650328957785079470739972197401364962627\
96643977066010319267019275646970228870723486431345525144909642438969875517791\
40708437674136350241682856520066888314213777830673042799311980134373297002074\
47471167294021774190752041531076123671435188839334807943783731191993153801960\
92075543445`360.60652908248227 - 2.753315362016709162789666141556682753047219\
86606365302430430177519589870251509117689568052176174531245016111140593243025\
29742017315196510292626094214117886308624398854009192198495304553482142768791\
22920115676846446418845789193668552048109622404425834578416032787045173343171\
21867470304493434091094011051385375531090669079766634689526484363146945123875\
69316305033460543021361300651159989`361.14645028542617*I, 
  U8 -> -0.170161184246849113243134429877132000517315200847895169577930831328\
68582372091781306102924930441109019052926609444803319695507730590683697043851\
61941327458978746368180715662907158341562702256020703688772881844247554324489\
25219391781252124909493100079745883550514413269749945439734234544379009903115\
90072420816800102109803201612594907212894648006896443733137168129912512850931\
32261902252`361.80010803750883 + 0.552753802918732788968364989268360861879344\
57311226552811157854807527130707819435297380313018185581736232740337225174324\
75416449029314451481490711827351246039722922200914640626240058378398059251481\
95790430524060853330997909516904364870485333796327249195889326671108765804202\
50870406024943618675358597109169338990409880144674351669878928160758645753473\
52337049664384447832321122973762703`361.9909317721008*I, 
  U9 -> -1.951418244024925153523766645431826766048170643992205754364277357361\
06376056005147708800612193252996647448214646484502313932899877689979087876177\
83567744712148466787113680251741427198874805791795478262099368326490409123016\
43091452714988099784793261805963395831022462274784208479481506373106065376231\
51599705856232350073002149871124930927680184045272325581457659677992284457341\
1939268785`361.9909317721008 + 1.18012589122313641203715272966872618859762313\
73120149942240802022533785887201208916194707627535554972441979143157058104683\
45113167321579719186936407767854331334498997275597110231072548752314178696517\
93479301297174334388833397203562924494094652185185147483442390623942952440830\
35068598015493986933548567437594426299606516048783763253039576914452294052425\
527876311142336828607812703678614`361.8252653857458*I}, 
 {U0 -> -0.982916204733975997057749046713817007939167952788085448792063990072\
17623517703326198658949215341291720673211039047599543268755480652521540156708\
75499783871948126394642146677528642656829341772459066972016167895272730020873\
64460471759949718155458096415230127120108371317990580458583020243159023276929\
12535372927509670157161468246556260248869678046298918546623136287663794994466\
03805413801`361.9909317721008 + 0.4332495277116590723521956581622559876206436\
63604452957917519118772301176979394972185870207000407925112834585726573735464\
65875260484154534111893919236348359136927791696268161029031094991570419707016\
56013313211503152125227259039256264815960803795939776310162286806858774695696\
82755473067731725753123026720884879852356017576148811678334394493648973012056\
2477235350304072594964946167776948`361.90661220891093*I, 
  U1 -> -0.276609011495434094169508123657332513787668333074595281633202315604\
31837273004572816704892570388117454216210179716848952975947777310873533850925\
03104020638837145783764914169901351068788663816906320244391162574369073183223\
15236025946463669126964597342166601121008036600955504658627247054013525513558\
20886219513258506666388959971157765180148234805583882395945222946305704605043\
43389306894`361.8208871001498 + 0.4658156588492502402953202209984247509745812\
18289701380653893749938006078812158763934659873055158701605220248708508606235\
11941163702631812097250853558170381340021512957870966699552562701785050977590\
66390741958937994074465990892308241783913498353868582373643833153152315171031\
90634356537844101850348991413900850457641385902698545253163522630892055681976\
2752242031399774777397886744094095`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.634207129715666786261145948073696928770\
25420476384725357337192044927006650001310001753634920535567440782972113779570\
70139722356707694226647134861810142075563165379818144398102254523249200750830\
62326569613282316874647890528501622626319960442414645446011332174778049998363\
15278677054564789209638130498945905503098558904753936106769209060872571256642\
71685424708321913309101080115679334652`361.9909317721008 + 
    0.63760603487146446882336070721509191094627969336914371004679404382269675\
96238534586016917748238897201563260955499953787795617958410865756160538089668\
34591306558436582760194177576076084634512253446419560363851915843139110545545\
58332165814266983030147979110649849034695934628422553035828170607078353877532\
04431987864097668416413471571554476556795826016797851013334631813745317193198\
656183`361.91761378441026*I, U4 -> 0.5488088438015260047199675160229749304720\
93284409549816073517078666798892317348828378175168874539976675404169360308817\
71219535476857904507631961274817408114087680758866834877618712546784650551676\
31716621174952476672445298781398005579056001593555120260917305668622619259517\
62080692059788606209833791945569413069967524987990265610389896258302271899636\
1475058684295600152119322436952769982`361.9909317721008 - 
    0.11235933562727579633276839939025560789819437273400570023588763318224374\
87730240817352026059513050962304152539770022539529203837317036368493225680085\
67516860878902534105415086354284682140849321189150472433963998293621196091963\
70613143471980452060769425173783834856625081059668753568275838063105457969136\
83862014612737040040541772184471238995202281980924527090158664856408255750495\
567352`361.6226492734598*I, 
  U5 -> -0.529747353581297938902041359629107277552435054369499889789773389351\
21515208390325451440241676633718235291234235982586350422599963669009201956797\
17564922232402226202997108534625365213231091751494049048702104056426404785699\
34999263178195882922923192683066606350254442136184526779775249133805282522957\
61420416482830904393239033573860166093011183924892131175876360829971012797550\
15825487064`361.9909317721008 + 0.1667189477637907723922296940104964504065883\
50620535414147319487565351555828668211774510745212421695251436590078536832156\
27773982523740312770978598634331038840882340462209544334456251865765655874428\
19127275152223046394852853856496700091243646346398835877439908758708325889946\
75851003371013718046329739163518341728957342800630364936806187639963715793598\
5886390323053241372633588469358928`361.78582271160843*I, 
  U6 -> 1.1408051414543187054743429376005171306368195578848071676753187563147\
03318399505462002869326016037736858355530162834518545688480643653935327551266\
42524247608294049204895904646851159535726349722772895520204754365561300066870\
10080306335186524847791901167759130275165836682090501678309826698080132216306\
72888129178859747675988598648484176702344279591889002736389485789289908693595\
0574326631`361.9909317721008 + 0.51937124676082845281531924193502221865938048\
65927428354518093510162986030629532589603632869440928709211203978984267577058\
75215545427245589742907221238490998696227353986291253836888727872815129950353\
11084300187412724147269058490626882113531292102391242583879022462440441266878\
83964221824920336744692034677669110554909593320398703273235153959359220965788\
724573085388053721089324593590742`361.7607802359489*I, 
  U7 -> -2.045099705429845413639413304166385694884790960167846803614460604654\
67204923336839071436725625516796411820470156693148487536512361134340616129794\
72550012933294518188339022059760648498305678210300408897049074204608797055776\
50425406749301647428862648847913464090008499864484985940074801608001873791994\
99536878875092440070111292308247571238574484536991486561672786445504578599354\
69228457952`360.94306939428606 + 2.304509718351342891387036811267570407746709\
74690491280949267173528057436766476670944343212490415262794297301717046681499\
70742884211689982195484303975963161303286451485854290832488739014322371662584\
52476717131502372455309994900827646484444222753811018955037581956950693991387\
52421052370270873994172196651718558291984928257686948618108245556138913866509\
36495164676071231310232018675030547`361.0384719792571*I, 
  U8 -> -0.521886398796021309024382752230941053876614754066038239652017738092\
55608362617089562313550959911855134584901672362712423076976314600667327372899\
86137185385895634762541621236770261626281868114541793160958639680568585815111\
98253258374453657893968193205730623894356510078568389675684011996800768429741\
15626875703319306370227282411218603635940930367590310717675074141034835521933\
38770196898`361.9909317721008 - 0.4976648258676850918847041607355911174159389\
66633637234047123750702430362480143300290637327841919295431788428724233948306\
16975029050402069123931259958380022964818387596629927043101104854633432636645\
96972602687216498752191999872389270185433569923312000643033483474046301914354\
64952681556347601255023856355204912548783818802323094070955705008083818277160\
6003934774897028872483864804033538`361.90920836874665*I, 
  U9 -> -1.984130207110245930718248156885470683629137153200754039506702645736\
38356373096957817929092919778972642518461715435559207026763160076472224420185\
93840082467052663228850565469249715542469384796826252225990476510159872418325\
63939950582478496421039852293511006223266880453499535916021532921839148455768\
33716476945419414698756887653431394812671814782379632650132020832867764913440\
0409024129`361.9909317721008 - 1.15745811495379463503070690614395272767776138\
29193379937214823112547658314624934156902211872076546073512378845230010055329\
84930344190961696059676080717011862883276951573621044402352851222467158526979\
82276460187965501340414289117516737039395866103007776037234144367223747015726\
87219310005499097735458106445140055115074151791376062801526214464515142496943\
975250195921349996236455069224328`361.81710589660315*I}, 
 {U0 -> 1.3792110949404361926681035529773248486354111287634442238474932776655\
86529948013585491553599548544103268752852716762283421715226250352507608107413\
87067754552442426124456258133294531301376113794664017294731349551721817338009\
28788818771603486173119857072697756922493222140345592755286890245889287247934\
91901627482847336981083191186240099572517931481886099512768325581751672327297\
4701662792`361.9881117178422 + 0.22544157776477054464381128859437166182686848\
38332127451771297672704181844188781483080184079381658093998787898866612766555\
71803970121388349517039016359118363433345167415699890197759875345069062752797\
55134549921584149769027145216441629233837741861431249748619590840970974383383\
82724047930608478041850063232561056668325741821318725515033936202103218585316\
974156436289829789194313517617263`361.9909317721008*I, 
  U1 -> 0.0020176897225338127194383938919037142404532424757113879704804937502\
23514349658798247166337565224048870487775674063315634423196255926617839127995\
00575402439311675651726340982263319457580329596556153088586705620036500899274\
38509955164090826119572011681959128281335119464284773907586755884151796853408\
29232652068515382780529420534395599354240781022422693989888290034927074715249\
2828323727`360.83056545020594 + 0.2973970331326271359582611989350278772409307\
75865776844299745680940832721416119360518070626049289102875060097678564213820\
67807687570634570206522068111993907182123800729195415066396619702242286267617\
69209425374818018271370145770541785878892795214789702496648223065724432320662\
29177064261817274016929292292914596226647158878088813425435191870314305183945\
1982449712082233328397160836343959`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.585870651760408191873446712885206758312251853087381319812134567523\
91387898016999005047427841163298980804451187150325486098970770377549160201583\
35492965512370049665059883595938101349410160620304595113787035147441326367820\
58279408120962196087031292098999188396570686160295828358255575934646828754913\
46946837513449007670273174616251747174272477548052848511977952100420378529350\
58244352609`361.9851650545471 - 0.1396777821709547948988770982651183435919729\
06291528713636683198195227559357451104467484511134627420441075485434956667939\
02512594548496915758995844484961380868970143661011121711740868964874097910870\
43940018580062870420066098431961674326526503171044437338457844787449830883163\
97562851259869529520778298588780300991570793170708537939870276792551201380265\
4271444505522431975160905504273063`361.9909317721008*I, 
  U4 -> -0.249437653168715270068615839207164808151337833060756558889388403014\
55014427197435673743339361891672403535754426192038607710350823563207363712239\
08331181015898495900332391360309266191738951973953963119908930354929266912073\
59194574600419484103249678625908093028390413991381020402841930430653842862909\
11360712975824125250021856135597140155744383080425007315066511183486540088640\
55692527237`361.9628040425273 - 0.2055574298106919865672217674945480305303168\
51332572053315047081021716090507111515378973313903931225666141147625176724789\
67717146104339958384103423157090400303867533133405612725538300728529260690332\
69043990795833189427050908528212562643630984762850804236678840021834700661996\
49994889162938853316418000351563112297647590094397713332873005485132287490036\
8460134648969813114832011113608199`361.9909317721008*I, 
  U5 -> 0.1024577867658378702483425796048479702383743629944319081595134127375\
43864986818441365230548652795116070855269076831342322239095812092803975090630\
63033617849485102988647599465848584654526349079465890630356247446084025655799\
47609610666914244362886056519959128120639573140890306786384855391194787342138\
17983976364603233699792259073123672062607184463390446772640641162056187762650\
1130706568`361.9909317721008 - 0.75247621732638333283122742759488514403207532\
36196757197280619660371625189359548922769748945216904054970727990827353768462\
03249123040318808218319451804223016077366510196346155120301544782143777413556\
34343684496998956478259436383753357567376502967410618879119949548065770969170\
90564322648657476411224479407243101864004760096132427093225587513834698362149\
432864296819357878673482178222419`361.989189797076*I, 
  U6 -> 1.1429431573879057853231345640724113841885051609491137308131545059006\
78190208322349097201498166874228399699916471361370166309789587495667209398762\
50143218516929659987299202494194147628236134495184838210254795788701177004383\
73455368319006562782052189735869273721632320837231142535189200347139137057465\
19418476284392314553017651878629069388319105880440459887024868239579555252967\
0802470598`361.9532481729739 + 1.23862156042427258249984170809101768266792024\
61017772808856105482154762605332670395602340612413867484132500454837777244976\
78911836777480190819956721500209324803504435139578854089941802331281338619030\
66006336311384708199176242364725450680100212066184224343091333854903605081222\
48433155637925048959213441068220819677987088526168665461108293602211956114438\
982373366404545648281370097793286`361.9909317721008*I, 
  U7 -> -1.550748618429960154786147730605801691416326575753382004842832286863\
76565532984293341722201003942327145979600103035985231017222721970897104161213\
28486452666691014178132545551645759005665915925319846138927342553228152684718\
62736556593073566849974847536231553927276015945207011306732459561799216707300\
08359730695464609038407376389072217271400427878819556868499532414224788486188\
55691369869`360.84927540114717 - 6.448607215626981871749689479353968075177937\
62469895389564646033941490283766413974481428207227815807812084363327926842334\
78112804180365965556785699603926377079556403447148477416479270626645544980825\
76105965393130313000877487278596124196029085874254988363468043452700889173999\
96286195711500670767566212888830751131878486537525556799398136338426930603257\
65227491371056326300501674415779219`361.51409373009614*I, 
  U8 -> -0.023777191198250351773069827089212968206711057091182274085350751112\
37561424708475111149972056830162463355510453946400881015833446130637301145938\
13786787122814067299703915163611462974767819315007342365897872267861502100381\
62940353320264366644309638494784871001406590749507075780245546911850017036595\
65699962036255925413933742815719502038105960265915385290863347990979661004399\
48718234495`361.9909317721008 + 0.2149390079922173136818363173149818529500139\
09511431498810517319411080768836746683432405313470485849710842982434982470992\
00789294458615183604450845714813605359358703792251142813138836828250392176654\
95976379463256865007392096830693778337066995671803499422693307172529434531829\
89152950191259308957959762420687549557380563352358318254004944017607308416577\
7299566621549357502469799352129511`361.9902008632821*I, 
  U9 -> -2.224696467422667241302244604209714932714046749508766148950879588341\
23859062961153790396165455312415930819720396185377587539937687632919161018860\
09282114819317608744200875979087219378019920466464978009291110095234546782078\
69932183837578727163800633305197110676009931423384404310527601842505021690767\
14006568866121971797885560265590458575732987682107358533553811794115430077627\
22836162027`361.9527850933353 - 2.4392455028380295346871189221271851823192519\
59759618419845372047475647487443629720736495474167953096078097403950035328738\
15150628059420744740491963494656730741256345151434444701354485151631088344469\
36433844382329146157549557643895146590501352169574473603903554089092100779455\
40722526288371867315211714354221572865127948454279603098150410679977552711787\
3591725247549470050780416411317083`361.99093177210085*I}, 
 {U0 -> -0.371698062192898424079164883510911773255339669098164240493338053579\
52880277553114238407223327785326119913410895238324344360050393965912726229663\
89834163301520207695188974401305089631373591228230899049499306378998766658568\
46307685720515867430455863653198643135935442697934201942164765927768119520361\
69696707986156938321069243952026325178369704558215868997006647941583678889284\
7731440441`361.9909317721008 - 0.28695777594974429683528513803611279973514229\
81166604754753119936381839639241841913526017828500614325669551636802613703289\
25938226293072188125588550837799280744700363609365427557075472977517868624528\
63799450361132541065564255866044540986507015863752202896194036879420994111524\
13442038816719371332387093230481198754759504214443095729690041579632511543554\
463006747003641147695526715720921`361.87868267441144*I, 
  U1 -> -0.448584614603860372640285479305693720258428518585771310380930379944\
21086594182707807929302430261217355798112301918799354141118598617376889493330\
62797132674321971235084208892802666189140256018140353512931646052802157988933\
19675662201817256932554108504967066237805111142096411896570639944349864504305\
57325516747451804986670892274198702871789096978521100151354350380397192108165\
31426375472`361.84365753605675 - 1.859767824566677444286089600557117155955483\
55442878539303335935133791720949209574953225526206939895450324086850307483506\
30961190087590802285848407534478102636303729217158809175249396711715561901217\
58093393001681204167275061738755747762638730651577184434705017569220865650262\
47469173863262054814990605154209061309431831136207808657922971198091736680163\
28365735869035558927433601084393221`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.808981096486386347302808394666341757478\
59696787178355000385157699545209800733174219979335103356903538693189952386197\
69158687282529670566725316336105101765211109311935556538936800840514932921062\
54974242396676348695264017734040238307854593751344604576781552107188199841201\
05837776116745464696169665350473089213716166462010109770825812816764388187140\
12901635298779522885384847088573036235`361.9909317721008 - 
    0.51348479455895432551068130357292718500177011956818606254225375245463548\
93515119697804876532443850231311680187759386167902388837526777026640064499045\
95752279763140250705468037435942378501377656003141529510474921188070520492202\
79016723111587568200604038864638383719531179362271810244303345131158619997117\
71615873926272813209648650922184248342883430730102205614488495905251347810315\
034096`361.9084197478884*I, 
  U4 -> -1.299963457758204922913683837827003893612791352986700821468866875466\
64990456719295254410469536230649505476146348023218244802844570445407493117051\
56593288692048970453227873562669601612400291812234742777195846528300942454054\
85117765365354290203839958956715363880797171578667819928062838955439171963782\
34635941285651385029587328345971982071867033590725904970983878489256373711505\
19668057664`361.93903413849773 + 0.984252631783532890342265036361370652782530\
18283172667778130594816668601285915124597847951917715843367978271115881917507\
43241325450629891066388210108438302228870617901686168059513268982119314147267\
82359773821648485832524446074988155328007535610759792446938697619448634570040\
52514997387261914518942965733057966981591079838860839317408059295734190744609\
2257970496658727632799029563657093`361.9909317721008*I, 
  U5 -> -0.091813825591097311244404706491898425104115570928754203667009580690\
09311400346476436101633934641691767064555566541067357992028452148449994981037\
96696158296799583389874541825379540231789231660656004484953141633203747420803\
14609879808356975199606280389838216036046954113049745982127349627396249847944\
62542631862893137973019807085875744639491943849386612109374759027642633625966\
82793850533`361.9909317721008 - 0.1778052042389716529465123438170235688085630\
22846769644424792387176638517981700877472578118591261752524463633976735438512\
10104445749631845097011818083107861230648175670560574959376755096076637499457\
27091841628896811182707935431719328797088479970880968676826919921152513831787\
16538921954674334350023657236905091311170462201249930704173885553024662310203\
5401696975449212237641326652465149`361.96901144854905*I, 
  U6 -> -1.284136351753759483594428226348608004993893305777121947101698600488\
20247058369431108581208881348318244404468020010807789711705030279189898676963\
66458349266602905613413970096492507353114463979477089596634671622436868837875\
19545080661738523822513427552306758262911249280748497584589300066980382849415\
64854269994935440084255817137373874553903277243774395464005486801049825008349\
68950950257`361.9909317721008 - 2.1739685907122621290115868860677436371023702\
94005685654769907558790218788580300089383196634345317352910010552860300567880\
42924429104571425354157183905465745270914547486360405556627880883998275169132\
78731821774703595065932177638413670089503157923917810415696437009948222899813\
90527868144469300162834949463713046350346336872730410390291682566160264522532\
1766374181077056750610540243224429`361.9595359850252*I, 
  U7 -> 1.8165499591388745063033998433506651842727491664981314941942276410813\
92410042585453761585212322715817761844986749735570992744880097454125172738030\
80795870333678490452662243356853596918129119792312966230219126093115316660642\
63113379528377846621457785572227158447234613432943229561702361124471949717289\
39546703783649935287859315198890952254036929908420591863050364884480399745886\
5800528604`360.58261036991877 - 1.1237389584661440961444804435807400609235780\
29848816258446034535149756452212109946621824181695165006237585770942766573499\
12433201433537469413551486996313812653969907313858973488812737524241867066536\
57617864667593709260848782359735279702511197609453734112553947890381008451639\
08376942863347098240696468041799929232254640623806201649322081360633480611972\
0244450992841600012635612437769468`360.4712603291817*I, 
  U8 -> 8.5177048738685400584490347596896143996729949675949083572809895454201\
95995792260862550336883596965857600848333135468742940840432424312367504995972\
72057455534884877651574270668461085045052809310677445349749297362286297315174\
02149396938400612892996790804591780350974293633894035516855925094937011859612\
76296718554088298332847445073198595942055144202179327979640588998460056824101\
2730020735`361.9909317721008 - 1.44967233776052561825065290294335530084345397\
42344730737062683326754456891073375317182608778248780695874625520558571841437\
29126798715895126010761817334275993310018484460615088816211646422288102744632\
58313044002209446891008585057722343140974386168790221255641796547707175612881\
22327688105269238029377988278885270287148021922546266718095564403182166465671\
87094036129718212259737301034542`361.7023029700234*I, 
  U9 -> 0.4304402816253106142518247694284322378059379152461643668073678186351\
19935603159670333719956441152446203754931374041746455228957592547139014653171\
79524032031441911922126243005476588258367734881273360710297994283498453094234\
50453299142703526955675402966725847742911858372273106930628912888501919913219\
22857199491672348278521707884988789362239411323538160456315469877100208465786\
1197770568`361.8856127932627 - 0.52928679201996465758863585734799226824358101\
34239612922139185215270911950990012882932781829335573529350047004693573931686\
53163901697502732866020846990060889336187571279827530366377618752317416051761\
76525723140791169976722344794741382152356141030785273531403029765617933225775\
80612762846720407510386081692812097575039576244638695668697956709051027771099\
45259331527417271773974302366091`361.9909317721008*I}, 
 {U0 -> 0.9159512193204230495346205954595751677763781909297807214419102819041\
63320743140357678234692843494439628588001847792613975519161279832621986924621\
04558650801017979307223294601774175782345850797062460849841565069720262077538\
44825117957882933537275127811801862492184404355422279490318518099913621128884\
20982962980875446949316248941483185845106428553236657572822659898868846597114\
1893128074`361.9909317721008 + 0.93575261363728507330024959431532438912749468\
93877724306087321981166404980111173698789674354500327444055197940476874153199\
19326345972316387137542910705150146673766786223409842941803462079862025693722\
88112040832657445573424232659357631829947189148317211838165776893629818347442\
76059452006657034276796964438684044546703575996638589328529795251208462469310\
731878728871063301751046074424576`361.96617125737515*I, 
  U1 -> 0.3178344404963646342065844659633937585551670182325484581580179084117\
35181213477929952784344036419362553784127471688275812867370967279593350074191\
29736222214448874461552084159812040515565266461002794442428138946174829667382\
40386293082520717701319602062405239113558158619399036808198982098990402546437\
46664887751994558664125108198953146187252564796479023622585514347796405631143\
7695015605`361.9909317721008 + 0.38456707779305878943736885813740941966762792\
64479126198809973649190983581917073499645381866184049300615310296492075535714\
01878905708425404654421480535972536174664048988061344605220555468669475704747\
90222259036486048408191413384689739449902958515761317472852975842196439092564\
84041981382640445330497835480164497645368669786163400891854618008032637921519\
059476629537609571235576217098754`361.97020025271786*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.472376154190780116635404501520216582985415432191008098877066614063\
01244706293023660944509011496900511892088306135887585527627980108052732582487\
53432445269264109775465456682201893572956623101935839525222467826748560252326\
03430138722100931942360908514395306236548705333400837260574497873747503200876\
06261819291787964275268797640620647726256931765516538471012094272688768187283\
51166180122`361.96886895624414 + 0.414114744259487821291925640240774960233200\
85785700585000336759123631548315161197567322385554165407869939816928339668736\
02487069286263910035620143046789728788179229221998367470882571920319292643884\
79136451942892399712200373871647975333641339788794081927004166766754669483775\
34962236532708817632540599853611198836038103615314718708868877826511919672414\
684119354780369787310771135817582`361.9909317721008*I, 
  U4 -> -0.472728200501022984145923799752259110895219965549367045691093577882\
34459571971477067047122489955178554870110252848600985273444446735707695892694\
10117077526067575800028303076655206288114710049152032743820335639149803368993\
44069853888021387339248600036730886990921506759204473834972271822623453592524\
25547791576304738486907884717371952728188468961290957529063349142263371027925\
87483175131`361.9909317721008 - 0.0198467878227112382970602205580241943558318\
05624590679768143907886670290128585330266979391444764403015358350635616589472\
35770743799707863823120930400982271106918474388924187858036879391986064337610\
39945324300526375641263683288297087529906279077063666602622731809457424756455\
67340815057991523647971552977950608712857946292925565478549183821885921013971\
4748439558900002432286433375267649`361.58882264276366*I, 
  U5 -> 0.4479924777412147303311979844301615846182642059429819842833854354412\
45363316209920371805791047038429690588748943801652861718362600672674782517077\
12408942940712543512985666312751923046258934810855297724779610065623844762733\
55053013293446083500563517774735111157516708013290412710659945406783942582332\
30280735412252971257006367245786700793613945428749866391337456056298937988017\
1810782543`361.96667694371223 - 0.4299104787564840134207172456366022909322626\
41294593447267957776241814841758846920481498867742698101888163584034579559204\
22928395833589810946690727290906626059445136522094432653959163134845608853324\
24053482986334176790881242947601930389925923196974744303549738463396074852457\
03825950538934299258484718843696170692228027443008261511372962872993692271460\
8962242833320454938501284350924123`361.9909317721008*I, 
  U6 -> 0.1692559432792659275118442913398850907547418926514532694563951440425\
49809841434775321192603385894838247954072924862390845221388956396595523143282\
66449965942380721660014419010570006651111955220426414728967391165180515702404\
29765944618948078486943704550001268861705960690113139141143562705839296183280\
13046998806365122316163706801056761621480520585117070779237711551112165819140\
05084679`361.9909317721008 + 1.1709085068826340819168448020491522769811170627\
68124645020804481519299297558769817044695382990173282491983760042165766822664\
37540398776665512232462155436116248871325640861472455677386007893280330374940\
15953873769758563112890927370143315158998343170321319726244629386817824591834\
12101373429817837434097186571498635456955432533410564394493194752087475483347\
9805135849391854715124639780864`361.98870486328826*I, 
  U7 -> 3.9034567478984570896158338680966061117676323265475100250417672097852\
83451060670797664638725416798421762630094201293089237138682102367955114098845\
56922730139590155558763008758895774674333627192829674263714268269383399000625\
01838173224858116632482015013835472441737689521034734818717633158833861266648\
13687597956576590588652837116917344299362625295255973941446802893329914274198\
0520536553`361.36783889862437 - 0.9757360443348186600663477388216174590129447\
24006333647170489657268820440702456967532482094098668148658453128666429556788\
73327565598741993793283348479328130487405745583565003522626905563296979257645\
91043054191454217951608110699188655889772006088479875825800008831481285440455\
60824408724048218226984951853249371220421049339387444383370376890601364458896\
9146357369321381955043331389288047`360.7018590787904*I, 
  U8 -> 0.4994136551900876666183007774070282884116453944576274787151784141550\
65827877718592980442855167226193949076662280033754247144668171066262520492023\
85256232528567450004212806164280695936957802839609190434032841216056214332683\
36297665346110816737798195240032630676766278386603967125998620504891568437157\
67894470027854091954310114176162909679647401471688852145157038664697474973065\
4420681143`361.9906498598189 - 0.03723027581082827042874835871283683525822968\
96339689169063428906551511945283208999219823585448309491200482108267933697695\
13028898025916923902426857941981504282366557531669818591986099724323803254209\
56713109277611866968164091270953309238207154145239064274658244122257907227006\
86036246613021643958858306933651839761032646762422608873783802304329270346550\
202633508532381654750896249373517`361.9909317721008*I, 
  U9 -> -0.075757016821384274082582638090732873416965305961943946457921621604\
11586016604785536035325668065183889883045862600709204302535646046761142980976\
53526185234386312975025161162971191021547214967291711967478968239379139550666\
46408579482609030887544079037002116613113005658031329081825254234089766319837\
11730745052531987980473173169276443963782721029097613485502738498886633624569\
34522835257`361.69035129027145 - 2.354133572305485601382422563810561146497422\
63760661541080323159735928739353586441056993953949702460002014996453553872021\
41944087308015863136968833895994102171649150821719713236107666607042785547436\
47113553265979121258231218148401087606821791067458754138198031023598581996206\
29853924809202373993114061699554082251076513823780821557770870683094993241955\
99564301832107428850647763128315826`361.9909317721008*I}, 
 {U0 -> 0.2454678424064647614239198809405331108092989951243015100289596339824\
53915628595594693230745357964983734798658089709885253002975862312588570683783\
68184264492834038741300103757520793236821198102343128285121225686007207104865\
90868516348313479550716636462127419818704435575547990955742368104211116832962\
58849909170690666365330652648858540689515860704037981106074232377792048704888\
4345949614`361.7973403918562 - 0.63562018554113752477334878722444876776828166\
61065297997687128975025065441312385663033127337398677972104500630992426047722\
53628650321211975978985599467916499944874256319206060030930603598648538743204\
16501200724538961864351786417832200247353015630822881408945396046814809079266\
94244189068657882533396570095693648429860332303347987460186589611110387696901\
888937905693707461133507815860454`361.9909317721008*I, 
  U1 -> -0.232815141787518663849588283351848920458123799956199805439668172946\
57630928953894354114901660778046483320461457392629565949072255856247830200605\
44604071178223013162222691246319818786121189286267674342903639135791697018669\
92970445784663739700206758640585435905053515047813137589075344315212914250829\
95897423096053779514434056019189180494529240459572838106371190501347978223889\
81830251129`361.9909317721008 - 0.2685095564386515196843388045912317661798006\
30567060365885324691467374278903885489339510637885837605919669042761594805353\
95014420531187606291129234015098053441755202653068441126047064218916808608439\
45122686370501727679883614201341241766991312525573400816361272229516418184005\
71347676165127223544474903770975124876869880993532161040173980807751799561238\
431431068866773683479212495821537`361.93137714753226*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.545199688927064433977375218449422038339960870306039984774092311144\
71772557312969493970643220650997972000059425807041099599149489444775534518605\
60732994997146732346884502025879892925468543968439212071587855235631689423848\
24653571679908770076715063128081485190564241495220553770654490940986770180540\
31300439193084257348205760481157400111051055292442044134113058866456339458575\
75096887042`361.9909317721008 - 0.7954837423391275828391408408683174009514228\
03464068113355698273756206091148473918053316390581364964274392682135856012806\
17742075499786133029648181154877279178112984331208876011390637724833640219141\
62700408204648712405071355712441622616300244129445109217429313908302497459035\
35796295167703718709642836063215401978447195536908064718140364031982350988641\
9191948974284527895181469468711513`361.948266119039*I, 
  U4 -> 0.3329828438721408326792168719083293359967966823741615188509752186490\
12807908029404396675988183728098983965565735579082938189800525545061577148197\
21054353205156433732228643699127352909633432615551572009058249863435220733893\
03501000278432294044357588918373066440545765016011318354416236087916356180949\
11351986181258047911810902708130509958883965546938329215694859828712491599146\
6726456501`361.9483795045052 - 0.22781774783132835692746480737304876157766992\
20900329004249329597028953489547738606487296828822586323275724993899269313011\
62277029740727802322325626304744291996537081170842034719635377807329952953869\
02708772368917265029263984450732064446439299253379256953959613915211952134843\
59842479674201912660470336522749895354360416111287721133389347494676050453076\
560878228604034518003153742034747`361.99093177210085*I, 
  U5 -> -0.375691705268073789863464656551058011457576297485928413645150802875\
44029408759323366360604314786987747623780594270808914450119633387914155148172\
40391150342357045744929401152211630268668283049099123260928331800300160539743\
13113924001123570414714040934257993478591352108969773359997636678925912741400\
19549280754756433327008635013831293609954225596339588871271139434866783483797\
79476243343`361.9909317721008 + 0.0918978536683393012223514819649273477104596\
26562067913900078343648919814550114202424884103821865009383910394455018617221\
60239344048524666441672523688798229917880801068269686587877381757239434301451\
49077329434620460151042049265462619208117486922946716859046903245190749113041\
33553696007524322407880687529858250943545165591738865819786660428813749698907\
2321875220194189173767974676518372`361.9713530238312*I, 
  U6 -> -0.060552833575948157760214320317662590754078388914015231172172924509\
06832851809593449769897809305326929786165577287675325252216437394377501130919\
63807610171170439099272467519421176161094972760872562737959307580220254442889\
54462532592872621448035171912278519429325194702489881497679544418300551335145\
64594344110103870444151931206854370851040078065823187247796587452357154385891\
59747655059`361.45161723862685 - 0.855098420592929984787992880044733118460633\
69952672995873892910316963547957023880787642487772726241313267781126404086143\
32307632872861608410126270543175087770434593950197009039528739493130425606961\
55962148647108976394808912412049127128941513573938283704565338460943992779589\
23125881332109310648865586340721516375475409443544773924926039330941210593961\
17301271523991021312139423648788894`361.9909317721008*I, 
  U7 -> 1.8850000069540692732710822599466626547970984785869200838838422427473\
78639892233255395101271983425401886327293265649103232007672594712761626247759\
92193488985588803458614666092215601683959801028234540314451250162578058525006\
63307890116947658999025470037729740993460072208255265105931239625740519737442\
06410496812793940967454514187982382246782045106326334039565965170487261091511\
4387870491`361.09140617411117 + 0.2103805463313222819428042899821507148058392\
34544243663214874855151117794825234558898038986009660428479568869104650158875\
25862569703598311398316469021416901015618251482068063986153720217925044172994\
24067149168239375377740470747836226888242812943900142993037332710070798725905\
60952639399054787420468759851102307950055278477105371811527148274732219260424\
996948353783706627027260642064787`360.0731069546333*I, 
  U8 -> 0.7187382589450332008506436447406380359149519208196193999360020065181\
21932447448637222134901240811210301170451911470761495427784636111758129729422\
86260142605967020671415684906575169891870174049355168933442847553452194915792\
92394548105081399160108317116365889632826477987698987781676852180477473459337\
44716207121317871457021280584054398680132845251279133300662931419854131117265\
9926577924`361.9909317721008 - 0.12853175518259245050074289135579861480657259\
41922040627146348091471738526114516487461168864347707499682948030384606140113\
85042023976606904329464221011538027138361409369778891761262791764204812242329\
95388564729191484284351999439224417514422311685545912153062430973974898521210\
96362149130267040010959730580125991220625941282462172570528298144345264431503\
920992381382877362201399857471594`361.84227271698734*I, 
  U9 -> 0.2200255948520158280485076534840744982900275627153924272560940039962\
82086259729273650835468072654133777386508105544316590172994869625224106412892\
82151855011597022945132952780000941850731314666689493823934548669464748639185\
41752309573278022245001965861629694985529549068895107917656500647479284087011\
43335983717660304185565768621264218345967737295248970790465872084079465200036\
7404279504`361.6967716278658 + 1.74249668359043316345754398441754100701361672\
96288959050634153215418678060591423985379407579569522075697382496531602486823\
16539708507964332030584764685998514279145073504321497269512731239121917393482\
16501231405308646790341886678459486275307733228943277825121331232219663354260\
93766165619989761826036722253524563654695734038545307657283974487125320041959\
34269338142837223964461692020006`361.9909317721008*I}}


==> anc/Dependency/points_on_4HD1.txt <==
{{U0 -> -2.191053099334816068356085360192980754381247846274370306026894277577\
94717284433557910804429763327660147675430735257218623143714442582438458754475\
27060103345273880037414326748858415151197233913906230123111291666320745465741\
60886844645175559539678530507913233247964879493526890418075936024700971481417\
12867782963263097680659600152892452145773387320459540506927848963737879095309\
14087681986`364.2515534333173 + 8.1486664305600850985308281424299328978843459\
99735647653307164458425451971720648215720397677659723421473044697158853169369\
78733186972588574643009850636669378219709458801806418879922408951126235568198\
31815267807276381453721920986897646302570372810065282039761144784287748435474\
53249740933715285120616924239793139295815289304054378285660393106430465456545\
0368535156549597179285655885932749`364.5629823127627*I, 
  U1 -> 0.1945319446246301470309715848925112939853675704748321197867982129255\
65277681697317007545533903640613679030571843606110771310756546204583682700096\
45813742064824539264612512267940271221698084306030447731334503292706621239617\
39489267235216098798849175236151187158437394549135082192198657905053614799442\
63391817404435828992486402497866556267597290636648286714019645878250538282444\
5830401461`363.87588762337793 + 2.9741691951534130566873066053458103168215624\
36791069400559277268857479059618029789846456489329658398823793797911942832638\
77609308275478018716971173215742043723592516336447837888483644329018057498215\
51831158368495492953530815861016207293975253973358081302017470216373339043092\
90807074576555041930905718905641954357056294196320238781936701017211483120124\
7716760832991294271681126567882113`364.5629823127627*I, 
  U2 -> 1.`498.8860566476931, U3 -> 5.881719325593961398236752139397918529390\
81318357171192552123435339645361318048464730438820620206897566765919437036038\
83078072044914836488298288959499201222413277876257279794855559874149975366614\
02232918760514879751846740103299033844762936578600827985589992013663015483608\
88925549215884064739006800357656522662779381509257154224622008651001214944273\
44207222193961355821293081868253803555`364.5629823127627 + 
    3.60119476021221731304826298818791060886463722625211067820265909501206015\
35629425011806657327135649837885859625008528608108280261550803881629486485970\
03890571048649600856034155646186705564648134697396188458190615358455134965350\
94677111389435353336367401884493647211490029063127031671458874879507905708941\
92495788518341094630118908592885595830945388165529497421801570873989509740287\
848722`364.4169940140508*I, 
  U4 -> -1.456675154966563957076093901875107687591035641832857377636399098603\
71516270238778844336553738434264248302787668408592342088973379937996470503083\
87022741035627155521328522095457974571695274890832292369771736243228557067572\
43447626998174746193907868617313819931822592153026986651452791905837172761496\
00242512751567607512664396862672367749036092058079566236276301771323922513299\
18362520614`364.5629823127627 - 1.5582694286565263305471383209470018143122344\
19746460434363752056425467917156076261821744825621614483989925970421397194392\
38437079011335272829594083880934523441179217735029513959285014055666269838747\
61149681055083461431881402875390171958931683520091021755481868676984803767067\
03241672664538642538839858514851414367288238660401486953801704239599977198498\
2270705985866072870626724961878223`364.4902736608931*I, 
  U5 -> 1.7299406313666874246866647367226904771127790443636009909320948247603\
89532374340035959999871854748217446690890346720308163902285762013679042569757\
59738222917658746302945297357311459643839948732801728959719244641650562685161\
19661872395590777075852477176750679136361426784287382878428571973230998234320\
22594936328106647888811147427063492931217622071703971823330029063466320478045\
637828754`364.41062838465655 - 2.94036499737483459217432233880366119020813067\
70699463702133804758823869407745609882011591409479813130632574537497113093222\
28239903375653175473839892976889084083770431319547516073917186132133101710773\
81663669069929392774783340035817764609728646856172222816204159436296856621229\
06672320977882585238097307151397890532007938980281501281593098517394752618106\
112384778135930772564143349249298`364.5629823127627*I, 
  U6 -> -0.728109711927616796482895664283990999695451265067809492451022848058\
52177003280656669405115746864008943476364661521852974094390943545153601684052\
85661684520661644397453985156039160003485096177069861095785428436976311206248\
91529508675623756374489789241203682904502881846719445288772445448486280373994\
84658091266232091679860245759401042209579950704039002002239548965356699795712\
81042182183`364.51256695036386 - 2.374303367872033762931446058238988869010359\
90573039622025248299462186559365845465235748479308478066498513884628096358502\
88522876504391553189941313280754025976954483822980260578007908613954392905422\
44767765355497025816294031355289519611372091137317195912320358325241572487913\
48788063586265168780054127704872475737441958599987578837285827910341414417490\
58948614345052539955233170023436432`364.5629823127628*I, 
  U7 -> 8.9690318420749210798507397896081059305688723790109409040476211641226\
41154830457414885936668582525616529723208603033865890174516043097282300971447\
51096348024494905351405757964418440418006227681609379369353537903193139965019\
42431817113868219238977958930044563935313197005302514388025754048307217745735\
52911235343934364019030249487138201532469470436002741211608790157171357304848\
6922695884`364.5629823127628 + 4.03700555179867372874153099623509031204406151\
54167452592238557367489577298092908865858334227142165569279347181489187524848\
95017611839404991013372647266078661364064932440369012953650813530670153412688\
74271310211022102662326191994721120798262003945014325535246981529157210114320\
23170763543633952542601523635120043393059245033730181907162128112922233920463\
603028066945374983785833069734508`364.3636058863846*I, 
  U8 -> 3.9768798500874548961840883707600925891642667607701716709721662922059\
00860509502882822885624091900525855867955973465429882999465917615725653375356\
83527623077372546218090317757699436071401471041639554146635083576677765762931\
48918036522002006809560729516995998744895146938687050178165019615567689325165\
38944106024125575437754020616527719975339980537487741391582920048069646785160\
8641313706`364.05595883644474 - 1.5053415522934859026170177869576633994558519\
31410234429138047747349435330660790562994333341843545482927696980349631552774\
17244336718241274909318392622930901798532809802697716288495821957640559062083\
89869663492189887741991129925859910411411444787201129819365965993133734589967\
62572183021524910136662363204052955198046911460169692562992285475045554454542\
402557062791200427886797611744265`363.6092497892058*I, 
  U9 -> 0.8690106880412164960434031700728434502758448451793716294483486465833\
00594290573124095771936122453545290254222381090531315353246999543067794729734\
25292007667180266525462607535103493310603176841306825723331523541698359594936\
60452042090710811036566415405512138527944637075440132124335332604351238064575\
03982058042177011840618360793604872271212252068205053952546052118546812075996\
195279678`364.41306730521296 + 3.64148678763253853403762790027085066661800750\
68575050359442338474688818663541042714308883745129972650685602866245546147605\
67692812873580045124821628254905077628174658770221437384328574641358241471425\
20420957339608764207093084683132071961833905172905945338873524210573026113885\
69813622612113895863810826790129361681930074892343882928272925690513437853980\
910922414111555719066739633252443`364.5629823127627*I}, 
 {U0 -> -1.748843898231666006356019785456653691765436506608981403399514061763\
23094525640734257408135970876891456049862232407008345160167986688749845132728\
35432542029208256103545338677810050559782704940700990227560200209219618628126\
07475120423640643770045344023922781845198134531028769427679952700979439670653\
53372136578562013497164077246778342969155461450125974393824077370953216790437\
99903448169`364.5177730963456 + 1.2557998897074829709156417627371644719525040\
85059083288329192653030938241952815431590511417385122801006365535477332062222\
92682170957134815464402503803178433202871941352636509946332782409582743792499\
83728886583124148632733739712281104217459651084224913406598499509041613496440\
33977808525422049873688311544522019623558853121667582590145996737494347205120\
8793126801190573089107048433124097`364.5629823127628*I, 
  U1 -> -2.968429521014049496516288778676767476702242054359635978605492700822\
78651478550710516292164146340829102713588142844998430817594755096737018655466\
86979233586462248150059487950522005730039859609755236415529223252161051772953\
05682430568857847241056796493163165355495935230496012998813878841109838663303\
89550459761278722318110445865275999924224603326184091858568924339095181784853\
82124817257`364.53919557176073 + 1.451185409264962290161636627777426490744222\
43883331070124329097630978258287372488365134641525767417674562952109242047580\
19537838542289485322241863227501321335695921506199251573258857843010199182153\
03240139601419918106279487177441976636929828507118491614560539288620340870921\
93184775371713109145440888667094426714315468841028849708987849840820431317925\
26699495727453459226290366994376736`364.5629823127627*I, 
  U2 -> 1.`498.8860566476931, U3 -> 4.187884933093876884066329025829780942011\
39291531892495163637234580649019959254335306185834332135087228241098775897004\
98457970117344120813402384667971436761516211685318565789003544105656864926738\
15980752743555786393051253152382270807225094781886403133875241411531406268351\
03354730677078850902407413501927392839570032858416015423811891705175637494582\
46175205651777823169215329512433908533`364.5202839861473 - 
    2.89224329104962322289064060382740126016955596535791454047967771928732030\
88946797654791844190212708009077615059315167678201417267763266416783375568590\
56217932060499728656688409238873833359968079452244819347190276007970630100219\
86922041424973141531927187136433357236896925354344401382766663469388138029696\
37192719965976096724900433892734903831395682053458287226548239375049124474826\
125484`364.5629823127628*I, U4 -> 0.08368963943972737845329232307168042193970\
62327034035276715085066604677784786122028455370754816535703286647834095296276\
05023075214323162151339934006512314689706153874694050352764275177002923933327\
58986584843718980449207648098273868947430614185948965075383291102943199210281\
93687497168677453565767364891354646963881278890836911166489080122386368939749\
854526505358310104112242430059786911`363.76841758893016 + 
    2.21712949467106366656148748007317050685542300829683033793944853398727841\
31869573277822248708395205915081768252401539152683444936294644692199929737113\
76596887196935152766673258716002839448038269045758536082837662032452503296038\
18229737512531821622185408786318696876752909773102871287970379412567812391535\
23082959734219319773134055358319647726163564968225489388261610577708313326117\
505488`364.5629823127627*I, 
  U5 -> -1.140821966900123009315257521763193769474509907713891106631284848239\
20265025100959187505862198559925580050977430814474813545847444391915463024749\
98617591383196792273222724170094243046438948703060259952596130681138022099077\
38065695601374981329505281507504505575170714300712323355624022381998461360289\
90233078072888937372059627166302732884945473862555196516635126585285607882085\
13189278339`364.5629823127628 - 1.6173974574509642331712107255294402772404033\
77113241582900173307008098107758517401192714050300122071282725448253759264710\
75833374045039007363007735813606491899642554782433739990856409869081765361525\
45910664418219775643936536276432641991925051839149659275021240693658984710088\
74490211200922747308382840343096683337980796552045108272452811941280986730646\
6907074890810041012190378436816697`364.5189356099554*I, 
  U6 -> -1.511060381172691685001943440317386201777529409922743592959050528127\
28927449444385853194797909028464095059101925226531374788253920017606253818983\
51886903133083424333629349169246167712060342766203320566371975611429889025666\
34696071718007324088402070209129208469884782729298913180704973830979621920745\
63538286328755303941181175080593380702327772274259469850813376855324979485595\
79191484317`364.5629823127628 - 0.7844157659767120265777902529751264686695434\
08422723418393234375985580798708308452295658494196784997786779947704432411700\
84669235076618853604801711637712468856610449417879087296187396368108706516400\
60038365392292063588067005508779471439602533702549754848942176309828106272102\
49368312924234417381177197668276812322729138294933648260961776414705351666734\
5272661168986829552514822109434361`364.4195698959078*I, 
  U7 -> -3.229037216511406647420780330463110119415680629308381461202865836891\
57599604073323187192437893914125164496623085446028117290299535844458348010589\
96376117028296509622497388777156656461036609221876598686849865693818042006931\
04608543952568436691389461784666584299194936210012429239232313726731166075269\
32598714521195311167255781469986764306428571372490404729459649040421482804035\
45167063017`364.5629823127628 - 2.1492793834289832394932203965798285879736674\
97124132062121100541423889575852401295132853999009297894219543292665478093802\
05722576898066755218899552725256915162198501129648316771110146654939291112053\
03528520030438891772496257611754309972067715943997182431356751923662249853910\
17619758882499672426800920854050465449724738036624231486841960061769846645524\
3670642709484961624279399541446568`364.4515599043695*I, 
  U8 -> -3.811995595996998524074869474822522237683620900152502985811720674817\
68259897907843475061017721561734171320280645590358683198539103202505247564314\
67350690313189687243975098919898357791562261504027732999426092602706802335726\
43615300062615037569182602528417174551284611959170769568901418456314124391090\
22630653781105055321284105990607628067706463477991479497804801359336159865629\
66729813417`364.242506413825 - 0.98729501500310155872500053626105023112943478\
63833585341990889881093428330928296077318219829130364832357367612383744053459\
75319881429000987525703856198597589656226620796711392395267403287965099668624\
03765113272869522542933534137361726016397557690101905751950416443658203013696\
82316317837720362336470802009492020156646705680430292867396814993976227811032\
345506191974350577887870896793914`363.67333442761986*I, 
  U9 -> 2.0871760942306148083902693841083146526614083080823517641953890399220\
24241042896997563595365286225866039903264912763380335330842691152107703537022\
85804570332848815839731273728750682313882430956892685577944429966991384464927\
55133796082039097569869286227792770756918583662117471779483692552109829700816\
92778884734008233797449848208674525471616519610427426779181250067982292506716\
4308589325`364.5629823127627 + 4.21603869355227745448215731142033012610093335\
07979093401661156614609018886360040371659795444919523361570236261335475344134\
63154330071680411122743048954367384954745005852133710711229119411673896403363\
25325307195215529251008335157474422902202983234967647212681113247323383159938\
20868941493253005183656899988598930647999620410657034058394473949370417480344\
183254108070376039745655980703098`364.5386035786078*I}, 
 {U0 -> -1.131754979848920176551273794337199512046739579981032885808611992220\
17218997805208564347712385064137280672426843963816203081963289977507698234314\
29471989366916704679105472003111317684254227870826875058165809367903544822547\
31777842695670172691441936098506958000402411717978496720517027023930818850863\
48347847132742047391494686313306813574597048081360660542308722708885009990302\
93378292728`364.5209444094434 - 0.7856072576955439365544354034372086271067666\
10893190578741605502804320709280377272180663624193800559862034706091543643655\
48075932576745284871669386739275901583977436951177604478429578167729013881620\
26349167380597776010579544396091611944156972489335091987606232531062377972761\
83100985342387846275496250507539792228577583129252284877840401381672012033297\
7827217584939392371643331220139008`364.5629823127627*I, 
  U1 -> -1.144437038165731755208758367802590934276906535610761712513517140722\
74684915920764919358426392058289954277925034975211316258355597271769910672279\
92117628863648851160773576274783108440876196569401180155833116207608975190554\
09719418448449813481113998496519415991247956514794983994189467860071011581438\
39221809447105384506636370239807958114177601895440218663562040039028836417478\
082173149`364.5629823127627 + 0.733703935125151018188872077379849268291102776\
86911760964988659803731978616136059219990717093628719831092392978230375179054\
09347239814577391809968531647558090468088754644443849409626301259447158602467\
77618275597841367661323410850997527138634218996184079200213347217336887734011\
19768876733602716227275493137489555187591067993784935112571555212292865378043\
74050168183776140817829583035189`364.4170258900581*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.872071634551197599175911761611194454229\
10077241004143561093091613956392024214386255026852974576781769975040679835519\
21968963723617762648619787136122261466300129910264836732646998274867672710015\
34895402268932718266301518791427806909486925802135937018098413036669051556075\
57903841357364644246206386539223176517852675319801396271434648276650155968909\
17978377793959021076842786731978962504`364.5629823127627 + 
    0.15070014668724565785306982712445351929197433263035860094010314820869968\
34726185003742759221996739847073165295655595861895489810748563759276544259754\
34767410157158636951980235425312536677977606575776135769022989408449367127058\
46725358736869656550339669757771033619414998950953492076576393154980479151140\
21624441507292418143118706941764038729549963491679295805174811113451431788633\
554064`363.91845809798855*I, U4 -> 0.4976559926212162609877351413394856049556\
20285763447105602198729054008085615443268788716207261073798590116308855405179\
16974806939252499530896969281713909591910940058663698883459730126460046248711\
65729367141501988062073122551305433792833189122097089055691179231928276350305\
50263824288485309297816891756936095645000131941472164506152189992926110780460\
7402643856709922688436806762423814226`364.56298231276264 - 
    0.23749707784603582431483411386540269481136249166744181313962363781859767\
44167237431006978516868509446753281638971573831089329920469842855727148360093\
66837175602512146377801096330860352408426300332870124833284969362950456157292\
57030325480854216010193345264639754194075002099915368895746890218082667012292\
22995634257554717925722300588298765338854457452750800156573477435778047953807\
430831`364.3633058749485*I, 
  U5 -> -0.735794371461478722893107088419392810642979187091464438488887861378\
61419402378619381690924012129289502400389965883424991021711707739168532409402\
66087084633036108603616539785291200784382408118321172600703127687908895933749\
90086912596862293898334166750095229171642673653232856239726141182013147531443\
12484729560632349969601037965180815701598447280171569529999263371222548537292\
64938917532`364.5629823127627 + 0.1487937325715115458333459226887498159187748\
85159857287055836149229644568029877025253436019996430157644274778290417134022\
85250916154410331658538381208504646625620112530404227996592114283265929388486\
04677466082597865723318404313378102224292764825654335420788182482844660778020\
31788178585692545234999502268422790518006040862039336768609509325309038540983\
7277169806944696108810379436558786`364.1540519792978*I, 
  U6 -> 1.3480831355310462265756760685398717308285981802689200012865492360023\
23959410965747287464753764843219297406859736575040787922912665337354106470424\
45284806483249663851173840884689054228590392111989743412009365649532746310582\
07146252866281987268629117241018354634173424613609164243181204530804365560217\
61683290137503971235954782001573197677082826887333948356616417848988670357575\
6484370532`364.5629823127627 + 0.05457624668611928596231354446505342672231466\
06038266761479154016778878520827783187165948631134368233291242585859344976370\
31424557382930659168333596346365811539753038117128072903527212498471616623017\
49533400136426013717343747801214351328097040971568179459074282449890556066145\
23716840092695150963651809759304977392493959945782270012041133837995387852313\
54542257302586556132716952654875`363.6267199060446*I, 
  U7 -> -1.836670691430044406619242309442381387386862853222471904594943390638\
12444753276857113951983677063074575611370264960948649853582020442822151361673\
31589435793121068282558127131851717923602915518012403915063342123522259977631\
69210420182552504076740759289134804826011237904689550312636314204376477746309\
62889729519181551557932231011290382462816281493555788086477776797534040493697\
80840690772`364.5629823127627 + 0.4193127425253787390250721948367735939174993\
86055840994263626842233936609396814586170922823708478423986256677830113193050\
60276719510447642780715553401184160027252974365096591228134602575505990808062\
03575116261916616012779534798166810552935199856456423002766800886858881810488\
41878309667567757346666825291582373472099423503054595126464826209980544868492\
0480013669562067841582910733149308`364.1882814219743*I, 
  U8 -> -1.592294099592688418593332414618451113708013666615627328013635264100\
45070827478683626165583439459147473097004744632489236305713682528052613995390\
04027333455363390984370201296302970359714351029146508266893277686780148709569\
81114805223930926955040801041762637495750003578012500638642540726330396965365\
54439935465070439601650479289144222029269157524996851418693569917912677110811\
77188873384`364.0944320234848 - 0.3365235893156302713146355871844120669452320\
95331773471844187115577316429488093445024084984952545246985709687182754141328\
50450876898242871434101783620050388934757906542738180876183482542818864036383\
03593940667233277146832167489420553787490763954834219455629499704417128350954\
63525061582471195448462952650572442195956283814989471895097943692913349853767\
8304429433770275603151861482527241`363.51750902095904*I, 
  U9 -> -2.169235420905625928215641380217565536011756798736337504144474767639\
58038144154332976754475860662237970722699472189645530796477606733992274699346\
95526503796454671418363677773483706257562777626445358709330577677279110775349\
29105361758447312694938752631290359385302235874128089720243495047932503795555\
94377371304378197555185096063962253021159381955105563367709867363573525069830\
18293045865`364.5629823127628 - 0.4822431940736362668253534937520505394617716\
39223116368415841087210005322444193811093098668619075183807800480176509372065\
60914891954364563500316162485587174782610921358275713959416461428618813511471\
47736251382458488869698813678937299683137373602247049973237219155109151596815\
27335394681643227506502464350457461981259439081107703527575412537949883487229\
7001452688288350767970174974480422`364.33646241936304*I}, 
 {U0 -> 0.3558416504818730521397102337712213463772366658847620735584442523682\
77412862852849439811952488368006931832282194886436297240194348336056709305157\
16933820261266167525444988905793652141512149650413689540428983139042885242866\
97746178474408852223960686717014534391481592307512808076828230933087952176133\
60690289639191420095997734006321584602116106900074589643422514022317080896245\
3147044593`364.31542863421475 - 0.8551335269575964907972871724709351261141990\
79514337583249733239861228441313591696035543303098163082047377033438547485082\
31738136917308038149498751948334665638794804424172363831621234619404385373254\
69744970213828697021503930610959655509740496370717344156128203735040332616272\
59680119368118601213755656201381688421433239170072867573851976362052110089620\
8250975755386680338626339305661663`364.5629823127627*I, 
  U1 -> -0.988650876927770513534347638891245792853607123551192310199786962412\
49014473684760452671404947775324329961614197201645202393919860842946721780559\
77903523562996554774003192380253089471631233399294629981666745879274979274922\
47561202557600394841007189939476437550841609172394065472110159919894396222009\
35105876549052946365976923080315245232733126115857171504012220277389898412089\
98326255732`364.5629823127628 + 0.1418773429696103320676149269316563616950334\
27322307522388698597483683042897692598668114800264320680860674867707657170872\
88211090025229034386202221527650625650390895595097968746526714352448941807485\
91533702462750803093959239931255036825424435695824795850853089061353372302109\
70510353043662635150171810759446618553168617051402090457955429241287463294280\
8964613438550118108263248533316909`364.0795535264394*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.360867515540100840336691285408550638325214256945126568415901859379\
05838907112777953339741184484396301548980676000868804219116447851273815042362\
29150959076386430490395795067793860114053771328153103255817064861275194189489\
43923372868889446361753293717605217024483421096689266925596273916029313205871\
19412220678085387078484793444520275065058193350612474572675678839322918711060\
64551707686`364.5629823127628 - 1.2745392675925980254476279249399840017635297\
21393005094081999944676684393988368048789660431764639655973424854466122225718\
22201754992386403207974038085129774599126472040056853917724244736301384738342\
36124323489705033312276508615438005005556202027598312479346359117332767943945\
18376587362638614016727167480229559529784091616042371674500023433989685419191\
4401971219000247350813217979689605`364.4748210077277*I, 
  U4 -> 0.6420542975874761260862213169472529472563761703717068157025431844442\
50684888661576395450813935173969824088534224000726324422618582602492441064322\
77999098303177064591221338213608383014959634604752440322246453149126088292875\
51319023036843600917429117201477191684491749390435945886765884714004571074712\
45016140602344497887353010959320836917183884485971515586405621274030939699458\
8898348951`364.4694569158771 - 0.70957309612523968010554939299317905306962066\
12640990882417165343332859271235801471869872419542481598531835206588469394830\
25195442447811588490234157113906256880200120133026545672800087116190052768712\
64423269329020101134626237296267142520408549502955717449191595311026166431054\
73619600945296205347236117131429975162646374857848968899992172582720110662156\
682089452637760528054287047401313`364.5629823127628*I, 
  U5 -> -0.568827545966700137159309512766332569596402797070468037021773343346\
18470660736899786411838333204413458922207930749260795961115245183143401616444\
45153473005097880168435983574564996973167431964835408434406008663799723175794\
71619568482084275323234784598417836930250616309819912483353764568445118225746\
87256628104793054747942006761604547751726271975867780237780366876586979407466\
50296948613`364.45393507816476 + 0.691753665032988756352338193268409117469077\
27188122021598775026335690316346984657431741372649871414394589389654986142765\
94775079990425374660403057407427466577196242256180197942333293652598589524386\
47842203925466282721259373832578227701627468466536431047839455803114950658965\
58483826472563381102487424970126573459086637756462510571589332338763492932372\
35462048667006788203989591014036457`364.5629823127628*I, 
  U6 -> -0.922926526385135538641570954541546637123914349539281963091625556784\
66215233974268189617103385894078261805305872614061205670484419047088135874722\
96720953950702620986521249067410971068424219869129512345932892652416887647257\
19073790070155338552719010816578944660970135810808192390476882382997660415935\
35993568780212332350138586203448236095588879667072877231358333209151330569288\
64309049896`364.47154644105103 + 1.006475403297146781752382984818104527053982\
09469559640630132093752293031385348868408687429093683306087576690129483103329\
38852743956363836924730708219527930179050942586766295230219512698123157830300\
38794801674018602917552602953651575912183686327787604955700631474160400772558\
60685817023116359102632129599062841911069883969989113144147357896391414541209\
37970997193428272943444483899151622`364.5629823127628*I, 
  U7 -> -2.254497934946250882758995812473978976825624715091351126109860688706\
32286686356556224438070594243951188636088649711528971171778272023720424719419\
83847877523166913935929911749290083142716045531697704374378861664217218315769\
91757362483858068863169396047451655743756450936630801853951097816307934606189\
45380968485786335273491412782739545141804557763095298316183446128737597768089\
56533947662`364.5629823127628 + 0.9789172159279989668782186016865508109223860\
27118096367664953759706989649101447901203562054921502293018198091311653064919\
48593643129921623346664744871026593203363843102960247075685862308457933368170\
07573507393277340875603721633514856064874021023267133900835037210997769073652\
08904231673415935667440783272306221537586146802549918338390644938565603396112\
1273752849035131508691122968242826`364.50375417447617*I, 
  U8 -> -1.941235232623792587909830221894783074165670304144803453357601155242\
36449240024473212159780598964115358920100764142242342020108250287891978291358\
62669723782855546557327998534612341743510524340119752811901381045140797710981\
60260170818714659915779209665930711133572413238696391336116274162912749262591\
20353593539534584307038404380344924625879540015865863332111384796474129482929\
3986176515`364.21978467938965 + 1.3848656216355481503104743893100789646524102\
04342847078062960331328509683273471883277445271103451993595389000364352100768\
13807713888811542981669973241571762716376041153972130613570134271945648936238\
06978474442262357902529581691342953343497751436782458252478078610996118258353\
72671310965550762838562074757827326858880877089687654316444175599461013841057\
0469083672967940799429695569674956`364.1255357199048*I, 
  U9 -> -0.043690312675980999608969085911448936859384440140538401981626418259\
91517034248818661872895294006121305078299552320695901321990486680524836053006\
56232812704898826864576281578116983383693973857994760492691222093755676889954\
19086239823249152849302794614200252952413321348081231349787772142182768778741\
09540416432631442819273309992438214188566479666532653205927802398378799022338\
5944255802`363.48567852847015 - 1.2608106595970972691850901006947191507545152\
44471730200149243691105316030052185230391804595359423139531453967446386937451\
13856726982244626687558897833882747218126896894587931372766884654258602536092\
21233946533866990100201885065725652786147724798721516966130313758160406263141\
14657337312980125758573612233831860606259344858629164852058781729753958611439\
241331144821876702794231275350949`364.5629823127627*I}, 
 {U0 -> 0.3775372348628216233922486648779410309381332885909193858333408433842\
04545794847633449578884790692512015741514449047542789927054471867621289401540\
49967200710947969922327740153474244791707177052374058413788197119490092718169\
80900998914992699443849555826170051518867067805883776804520327732610015825067\
68060772212817031300218286860549848639411536341982269669296516480189950666549\
333527646`364.5629823127627 + 0.036776432756086993844503044777018824527944699\
98853294525486196744446696977486320017604170823816078268213878191053093249416\
23483305418213341831154945305905285781775246770197456000202923349848324160298\
30029722920600313798271661548062930261555818990088537211848676133053816022771\
76388534236580282852855672344491822285771174217495408405572796072200803712919\
28370413890245864731462097605774`364.0738707451764*I, 
  U1 -> -2.139166955811784559053231848264814142997209075856778132642250802290\
86552690069302188067891059491577848619949998034722956373312338438254420782976\
88873985690402964851484353910925660684887073852729112204000413148616116192340\
84799755235163318891817628276022114065188131779002107164368150944570956321579\
67497438312968686599461406368608133455895636841074881470437121062768189619573\
20712565604`364.5629823127627 - 0.1936947179925029084930104869538584247915518\
55756707166905976219955454956922017372865849826912804861230648396369724961043\
28635327794146760241753312228040105908306123384361618858479778321313547483814\
04909862303395470244393925445128693831223848862239378584693619461130066382276\
55709939041555088189762980872107779852949508716042504353210014115989673400824\
2072180886851623307741723263070658`364.0430640662298*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.617950258476153993322166004171229196593381417674008764599536772858\
69532685177383218842614365420766808116480384541871638043005816296905495827206\
44526210629974418112177277734970572352718703326519850851435265152918857741821\
03574856265593190639238158706264829414155056337707692657116214999537865477003\
17725267612600983762726904769912743498287361696921300747745300801074283899246\
44478075958`364.5629823127627 - 0.3960957971550048676944624910146924685412903\
52582262793160933944275742220400999377527463775033434309109639667849019084820\
36410722168325150283847822267198984122472158528233637211226034482999815897655\
06740644900877097151178436122084757831122273520245337917115077682319112394183\
26190888049523430903911323251445893916521821454043889032138960971835593351935\
6593532983355340572078508387249978`364.4545915781656*I, 
  U4 -> -1.296860026281062983928221955203777477541535219436504639892381286001\
61027901748199445493773949480403075451656227264582152509809764056540462713459\
80551180119657902978680305560204521261181744037737013891770857836704610282396\
21319631067277578749769113161733668841689052860544282268505701409868522058366\
87695608248085584507366982902393465485489830325092408614869697967092367782112\
84502727422`364.5629823127627 - 0.3147386269514199159336794430858992874575039\
97290303473615015875089881856869359443840630082477817403976119585164492563986\
43936383860860667729713201639881925668030316569164200992866331684024064715222\
24013362196387331615446810685466982061321586126290507789740363758493610693298\
41570644998197135653230651092518102580685853802066931821107345080460349325215\
3795501547738774364127080183047441`364.45108791909695*I, 
  U5 -> 0.2012018950372140609504789376141880579351716400381832173994866320064\
87825803574965521664664391491459537380628448473527947888948377486530177143107\
77054270272384332687817011133366895630616737676824793133114378965657165261348\
13886238779756653035181951996709060531332003045040370478623781755131881775054\
02998036734276628437904989219797561866869130454446945224328825760096316807354\
1305591045`364.4653375926706 + 0.23880314478719557952291198820141546553598346\
54903777175108778575620259613335698902951051158862734244227428470870748060067\
05737809498751851339909317105554868805341752425600916351659840473945450788928\
66028824962639259170252296383894688786388505882393995265022613833000227121804\
37602095231833139575985984582950591285215798958043798903125665446048777352962\
366829695856185795142769974409194`364.5629823127627*I, 
  U6 -> 0.6540007311833386631417113893307517858764234708997864372814282885071\
78639526394211831791062616115031871375263151928678595998622341084470001745905\
91206988245629410127035468626778590059800169260699150079890770410879429049462\
67723556606489125132436114628479391151781798345070646517957761465738949224815\
13213715585819650749421729376695226594846074669060509911722361390868021147400\
3625867661`364.480124792833 + 0.682116259892063320060327203225221173410994075\
22558864726257956609031064586283800635391151276626358905088588355427838987980\
80988684747502139352600542853801922957240165809444900487203182501805261287687\
36553450119377189773827765664577189064978945801406437920055655673917129256841\
12784970466608134020508218160401297566326665555487947172847581604441472577687\
24334066489171619204779157540584`364.5629823127627*I, 
  U7 -> 2.2059435079057996297273094140662418598143607340797173094474102260622\
59756669096114868797111799216794586811601902296158512127025246931267690573942\
85058488401353799981289700752156745627271586586703358077240254150053281835971\
62037386554626872423650601169230922401152720844924687867995946411416067943969\
74661887095934825671484584335569033590509470217685060098963789755057304880242\
0260596032`364.5629823127627 - 0.04287859321547301104074955982153395606525456\
29396252799265988108786138905872632225075955233984296088442108403287850354218\
30939729585440753426833520186578257531236228096179173899603598183475161438793\
46843788593240468695278090840810472721636501385271864887211234915271737936874\
77856340831578987550418668451833116440774820644187095550582793510746433425917\
16533804763257595368785231635927`363.36179156736586*I, 
  U8 -> 3.0959804756159332902917718131700916324395053724360681612047987316092\
14599826631128351180176299857226292544633897927929151542566918343310426118002\
69405181882320334764886193037533386932212908299752034711167389907009320725452\
77259475129795753220692204503685920936167150129360499588818854164783043419413\
44039687840414833997567460554488244863610001978084368718378628883194142102790\
225034592`364.3745394135157 + 0.637402477717737390112760957995311689149365106\
20262230884132525087005703468197301547916183734623030945323058777808829828429\
60980392967383700943973249651025859413342094185156172991232468178768427507828\
32039678704164066830316605863335230398036383273366853887723081580195365034421\
35220045401117164997680004905495958616506896096181510893190484264506557522055\
64812852276175219115996504343515`363.8068572300292*I, 
  U9 -> 1.1882877879773113229216153288136512181341769785495153443285549857879\
24176516121185027108090595691780509720987540026124391018875048351788399223450\
75045491646273219725596766187126588626889219082155623028616313733006454204825\
40407537814150965634905668522427326018601226833931719587871655028961018667308\
37531205276241705129079254630604885044114942879977260245048414388112406398950\
0206926294`364.5629823127627 - 0.18539547108355131663189281169537413167703603\
95454340459328188724374805000087620049396188885011242409824765787970431217632\
58344958129376395744713625727423329496547104544485340214374612079257945415417\
70713901288087108893864294582679224891323427084004679729060749596161877403351\
45592543687508633373061454061960169004437028746094202651680384123768583389799\
357858808630183841937497244890687`364.11996448883644*I}, 
 {U0 -> 0.2890025138447138580647566831217835141605799803741250289121328982041\
20953150626431295230978954249230916626496694353687858557088766836303021038479\
44804651132733543233433155361649001921320670243149121850707857481641271879790\
37168675160505225286571658366655698010634610102446998124342818302861015306306\
50738506970551785230530590133237625129987639113644015854658801607027437245176\
4558204326`364.5625205002921 - 0.02894340076863720726070187120524292381558152\
39471361707904440497504409563919189279734411761662308172092731269736239869277\
74384819350510770645133676949581035335620604030731110707044283960187804039110\
97001181142231988110755760942764154663532968847001449560402979105384715798923\
46974069569956867499894427510217360024339966349446593451052637965105364663420\
907894286247473390899519659966125`364.5629823127627*I, 
  U1 -> -0.744398153041959563371212317388780307685531482753434118459296011790\
29853988854624143779036624541924466749161110795982945488986077016324737146049\
85794012681833428498876022394509881018332129044355638998505112212874602467349\
23014347046587896855506795248227876506924401607514891640145626716963485058705\
18027180186621335505513780104484342424051549131615709910258034878368989310172\
51124434128`364.5629823127627 - 0.7601124469769463887782425030672927107666636\
29600922935127142671349669772066088128750528442343731619227929956651905296657\
44156419478669859301286355210463341241156657654589013800891762936326338839306\
52773951654196114602275411788008852819394128730455420443095925345529673943194\
73557569707255523701353126955759857183732847628419298460065229814346688086998\
9629160873922927737988583803113467`364.5579369065573*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.204735420047874033573910374492865803482\
82744963236178772203173811654053433283169731513899708488251181405265578602240\
43620304591142503112491376624691456686891821970353699895392330262060752204197\
51174301944438478448936033389037307175802679367772007305169444571507996945114\
80288481054695086963575220530836292516782602364020509251953986110999025915377\
51934510882091894944589644805629370148`364.5599255687661 - 
    0.71891636318118565984220796823707752295341166792298780565155341289561827\
13583829864529251735378914851108207577462417479104824581358779076250051578334\
81592975493766967698922769913660350401165329104074168507354701657323597933385\
48735553895384326540457587947673550401481929850324108509682662939396880855096\
89908755715062691039037496765236008724505089427830466292962675475280131419754\
435953`364.5629823127627*I, U4 -> 0.64113869683279866893514035700565894741791\
02392977546259272693432054328174408985524158755140194628855351439118787201908\
42784855898029000390318999233588614807084024643053258474666382363243601030308\
20105368647950660243805748917570412610857672758829602805650284632712175675123\
44897678392301206520638392439690455026537016928360231083382810596283537532314\
919003226354280167563179073517700281`364.5538346361919 - 
    1.13743663010561898683774108600343341996092774222267278958540179825688851\
20740421443951119531005144946461064125119363790411474505181005315111416745888\
93794153209003227129639558869889062454068869958848423665734814187936220699532\
65802241383612828597808062245139233623462363816422975538255124370165197718988\
71770640566862540923325607491669935210763052193719076805109456347379922463965\
575846`364.5629823127628*I, U5 -> 0.64400804078058934424303713089069855575112\
76269124502376771487262277095621189643720229281981256541483140744535464460200\
37259966536189734290432641851611052742397465743221622433750696741088981268178\
85412731400262239991910790370921624906154403131693706713650167926609305746551\
93037911495034599599740637190571480148602033210767294460419506205284370743283\
504905227397702522645967755779212895`364.5580492585869 - 
    0.61674398896251728048248233413014666998047375938916617799650212010120522\
16569710287837528814298285045664582709932171889762299242868388588102998395180\
39770345106400897933353251794004706081222694359153827198939500763938509119518\
20144716773529459775166758714089524415802240890665022422823666351076088093509\
47973716085538904975938510780951650019534773727852464716716721578733669889026\
966422`364.5629823127627*I, 
  U6 -> -0.215102994873856349994857904733258365203463334799457687936603694534\
38656006020049187828307279704970582238216146597181058247688988152995108000221\
82406366152499325339101850639910175298689920066510473012346159040643443834312\
19381358339653045235375360981723196990689273097707162450222086698712326171191\
58094613397985536475444925994070126853122528790049231105472411712956948186620\
22741554845`364.5548088250743 + 0.3408675801157940427139030803025456230025272\
67800471931230326227541753378551720055715442849773825538897110746381442659358\
38589156734193615075827828087574922705629767185350327262904026024016924783296\
80796680299151669872592900725616171505381337844416375583814804069067884745017\
36920233602541130289392323471556132247389656588773304874039702029158092569528\
0163924452064555809081645354141531`364.5629823127627*I, 
  U7 -> -0.127614582510227359310061239062361714856950588914769208702273906623\
38003309347135192077257305551369380603761958844161142240597384633776949116257\
85578706901930831201058098380811397178106476947594583462341021525335360704337\
17561379122278030933391533894098021086351865115668368039182897969798528713716\
27960465023197639840590004320103752062268216820026724787413852726959539611539\
15877182239`364.53573792118186 + 0.685430626874050649353824200352649354730717\
47139178169332352995998517846566793104101501649991307155605751274953605962935\
43503280538707571902230820623199726664655192520108955385966745188591339288400\
83182442578720328288305458939507652416255856430730235317451962525284366050869\
34608794983668435790231167369938858675492783505092557142216536650185011732364\
85187544314485691182742374214682348`364.5629823127627*I, 
  U8 -> 0.4297068113316696351992141943069186911480674024665725965406780892182\
44144960819875362502050222166069809572100952271050172803097894577590303505925\
34483335218701055436980749597099634419920097757903421326550691678055037761035\
18374795191353233596725860701236013551630129376720912060791146603382325112550\
63011454568798132521873570886574886409632815792967326082014538850029669985808\
6685830168`363.8351226661274 + 0.32766609566103884445237261416370744178404465\
84541320332762976209945848070699824680011515413280880418740437491208676601131\
71688346366021810768393230418401151387494060922198330282231502354282453687477\
65029425553028801580114947531935280349922852274143396612221371946429079212867\
56104023907468507457497383603782307283856872947399641432313651993245913538235\
073939756046775830114345175131551`363.6938471535118*I, 
  U9 -> 2.4458932842780736151857385440267560561052462012941410705839927926979\
74929371030424200187502965830126223846271659412720162905090683107848497598311\
20295578926004662070906646870917968302503610713591550248273335662646669945483\
65683873135039989873107516553719148171772613102730282288357211945420867009700\
73506829401877615208079050622782277658544920712398097145810913037928637370510\
1297007726`364.5601419804658 - 1.35799380655655470621981600852178494042874087\
86622871196283593578457354497114751426921365265567339726747827060013241648004\
13653040639587531920673588852347102634252017477110655651672263700868789476272\
43982468262020882575172674513781719115160451243857417624369828463851705874399\
02427689655103256081361234361030686758421936017937754013562583012070426731224\
469636761390091822233760498098088`364.5629823127627*I}, 
 {U0 -> 3.7413545680475409226913109043884388958534826349674737021886009943204\
55507003447775362207460918643997573166690962162549487944013543586789170372070\
33844123116049194862300682350809721757568277793630093168194781100759928034730\
26323585702989488284763789401284397868558435928783056632998105753177152176956\
74732890830111429951973123094355806196753017509795187981111969425785852910085\
516508291`364.4852020714644 + 3.625051442703013754788497238215967591136917224\
65716293064755411378426640893957090585010416830949594850432843931641618814913\
42663817915828808236247559032578795745527454979104554972948574213080053866946\
64681361825053389848831065719631765099803227777348426041778816742393865131582\
30223657784749734649609114263665383255701534410530068284772030191937159244454\
62067562422968068421383735942185`364.5629823127627*I, 
  U1 -> 3.0225613604877829134149363193139701991768797319415798092826207658988\
03213210075529348117414447142802727521191807452956445667807783138479527579497\
07637826147246939551886497291121507003677824255469624751692157541703877899989\
67185435146207586335495731318698490636446835071139679792833246324287301949103\
80688999275821434671290468578878767105267140323283275800008484205301743760996\
7648765127`364.51119557353235 + 2.3334335556137153197102688977015166791547681\
28088949900570183886739589537862278047711354172110810140011306788931069798413\
63948072294133743035748103338356587646436789995790094758591182449095842257873\
60761505236726990860633808579422164228114753454869408737305744657801951521892\
52905369023955494327044344542676481067806052202776260113410961915468282082630\
1590656823053250144837916499499067`364.56298231276264*I, 
  U2 -> 1.`498.8860566476931, U3 -> 4.972723181371119313590741800871681507704\
29957079523184140566340497182794563798474165673363862153979829068670768658958\
37369573029953741755801694624549487105330721117086035392117433167302329934099\
15972097981947595340426144005843924560971081077199221695281553565006091221011\
82276071350188806855840733508435016480413812429842406556583279470818592519955\
63497378477695554910407971305186854382`364.5629823127627 + 
    1.72029051185470898755119751871622150802423986678385028743884033148836013\
72647014845479854842481707603327149738027150726049873664777015476034344797313\
81795211960783979744292896489130595925621480768650984222695156610477762582508\
39546445275515930322328447261919697186180392265881888482588460617941472672789\
78365295659305312933383127133338191578182990609046978031499907230535935079370\
461286`364.49630775946133*I, 
  U4 -> -0.930093509766368478642232062215563325925814993938214986668772692599\
68953129797435223918439970149880148229310073315969276964146150954341617469393\
76917964409728710164296251685639407164559009328358168155479449374885543013412\
11385415211705886622480200256197338873461017769899026775760306519770243012650\
79085588692018479682016048314259772845753972468665448212720972711704275034572\
7802819394`364.55494721892944 - 0.4334812665515722603057853602908766232237134\
90133964507927024445959052157040487900786971780224789062896303716328011620423\
10540266515301619400904164008245409036310075319008360225246342519550386490756\
02384828769712130689572777364040332031194034599917686143798860700327781872472\
58408585915562457014565371942038208572549014464821496001934808296984262940686\
1763571024934093432500629475937008`364.5629823127627*I, 
  U5 -> 1.0170970313979121126475236574303450145940593403555243358264247540574\
44802559621144582363493884786499547563794362542451809131694811537091277623246\
83022558276364655651366237778558456266165296346773920500482979397197277503568\
42625423597529666820554308186874942417579796797950503740964564739796187954250\
26552782233295039475149101125391597460112180671137742861270005598366593422658\
6049870642`364.5629823127627 - 0.98926163931730784825601149216336803641327925\
78904328278943383437782826896298031482328221939803553998829644417464606358954\
34235531701090559373078181343238324918059996912994125652410310410189914107391\
35762905182079860164492460020734486659765864992139559477547775994610073890305\
81766763488395763507902328024815265007583321735382783189825887876779332694843\
0739713003410428533292349961497`364.47767902184984*I, 
  U6 -> -0.685155979096051055853990980712798958874970417972430805536181606127\
68290433737148772515522608636927476000766509069702731759022606237046332369989\
24179886104655063450929867807060483157764674075497174329726255596865634566894\
31227543512353282013211589515832499565545310406773722486948408968066700296460\
37227973561070653101056730184454852759626557468831651919828095402508640031612\
5988687961`364.3268754709666 - 1.68536410706491098660074907061189333507060741\
62838929885738519052440764753825956023478557532243038011386506774022105371209\
72981000634654493255254098467115248736613683090476543041261362935929105038503\
30824208666179338903613821520319575658362232406716679127053815827804656611367\
86771353567726769888602262810507371104346662209971189596823321328546928567466\
606587218465469943829871788586949`364.5629823127628*I, 
  U7 -> 6.5928630201033979434475264010374591921836725960070897849395283372377\
88011508737006390079305667719981706190464225280233483838531186623621515082640\
00753327686135552120383322205865236287291391982929534603038915487978065405704\
80681556757609680010669675710669789272115140333897635580564991440442053155867\
00363093506652350031784804498930101334426795402150365983788899822474795165495\
838964658`364.5629823127627 - 1.855374830892615638152487809645689151988009880\
81134551131227662542416711326763250223568001990955435925554680048601557014505\
57155116478142274184537419415381721402271738577420056867721187397087811671188\
01654890329584887174433857053914509498099331931308632635872343333544083651813\
87149056676167082690632813723621129449137466376555803708694028763264459827679\
12462803083723072115709105590315`364.239066298236*I, 
  U8 -> 1.8854583478164617087510476703285821194231619093134988109260313389501\
42688098069572974466317822671359668167705367269485189513509559060441661899436\
51367140076018767256478206212501216185190014808847520020748586703801801155767\
64089906990666816229630270796292356351653104054989593031516640649592279425116\
53543022661394586074171956790468169925029347164873020433407200898238319855496\
312288586`363.78827372522375 - 3.47902443112993092912850856657645976803965679\
60975098801503183421486281680770582358256277654771998550024397349453437859550\
57881661762148163917031496041779808447535587985972420915062900532361823551543\
13957862615983010106179379624415138600896493119870793065881374963481418758369\
76159108867211980031312666727918808488184768376871789731294959896649629667889\
463767424157743249101041638925042`364.1111794168817*I, 
  U9 -> 2.1604683831851795352994488727243186930112297144164886844288529310339\
40095187757870437245811644969924514540436903202771844928545342499540080202049\
52360655474884398875686509349577150039459607464661884280123451910708671646493\
98938723424374653090824440403314671185674355897202824232027345448783833748928\
75562183978834102904828217672234369609916653487393908614677268575458485908422\
7306638246`364.3534120662195 + 4.68941646972538171136823946004414914517173695\
96946330652774172470666370502690661816090869981679645134141228190734979652537\
72871134927923301848489789977267677567359507156942597792762707642699027100432\
58972808448769883271765861385483651483525448959696326755214741071740489634085\
18343281777111276240187486240332224905001472482777824186710250096587143625120\
573836621007310832603504051271127`364.5629823127627*I}, 
 {U0 -> 3.6624270008107009334421977700674813342096689470407674939377543901668\
13086665877192894930788993361772926529297411426642694225644057286605232323568\
61969914836027281342169221163293656108514542592322707710903319443813245400056\
63886066469329510561307978253563434644511190634954889019878151942555659712700\
55783054956893268627348406792301640392533458681185463104022740978395476497296\
0350359191`364.55989018993927 - 0.6228311874506997179288461209004247074895807\
41541792158900222663058326923029257411955320825490462282079659937909544990359\
67747283061902248437686439786130617848199906800633012682150545931510240776645\
31036919669686352553288560993467728623518845261017019992381845376985687133929\
44499725315002435847350589884863961805182972209920313662866192362196385301698\
0799585729451584508156535365117947`364.5629823127627*I, 
  U1 -> -2.278041363801180609187098528111377388910568672518073346128243853510\
35807331949474635694762608579325815033315272911512400935447715156938650167103\
19963238520614138181309693432466247069825408564076125079211414554793703167758\
14226289540431393125108149010877230376880583563364703048129822945043997790321\
18098268445436655191734636352737858541014142333923291173113788982230057821107\
92382771755`364.5629823127627 - 0.1188163721100210978330464602910904198989767\
98816338208248978018995582912611118974017819203701075547988992803146977759846\
95332983053001642133921021881980978696449552795336021957057520294111553371942\
93349223213870482545502401851836884282115354302269456973437855294336108711528\
99076658790200413330541443194405674442574186353747630083400097811701840201514\
9025365346283364993138372361210987`364.1663125753539*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.404925283917930082153983367725468619063394628086281096344159038354\
06849717136915521466631599119669217458450407425513601854412003621278899386799\
95094555744029503112190223150787001971581564972839575436893882858190781444747\
70807773059136143108378251607673623784732162999520745651171007946481926400145\
18019038406633594714968134131783844177089414126093011379901445886873993490777\
78580257931`364.5629823127627 - 0.6356396191921477790422481149677644409017280\
49113842219181999781700642614815565436931380921652791956978990297526199088470\
27274201594501924468292317481397246072662587907566897669880912638403725759416\
31987940830897695075931418143323548447870824853790438649546267284789187381521\
78213387931322292383375601492944163565129974617529379629584840646230180670615\
4679166169835068237637866020391058`364.45251831241245*I, 
  U4 -> -0.357764359754790821777017172688883483233923189595752479644161828439\
42803330590672412634383056206356796106238928561761934606367311462682591938311\
36157005075512420899591664700352674438570149361297627119057002234104980243269\
36997886622528739174836740004703038832102144798413237642545936037645513578164\
70676577659421199706755408210466560907799598957595273052844005447046247780367\
88360112256`364.4370165071013 + 1.5680589337664795579552972781954981707303301\
85742218636501987995737623469675410206461623681679066371920625081667930069535\
33714755681055996164916891476506754859505967215355356649980109874807230024113\
40800357898030385103511659380629471420868598827973536864819229467935813952775\
65600811554670017797214023649316693613905800142792206425036408664540376649645\
8602700678368456352706441723042398`364.5629823127627*I, 
  U5 -> 1.1209742277371825362748232945561088700241268930000855389734282050423\
99941460449548799356898693078921429891368067141097007460147960818354687897392\
80211706044508351329703641543362032893934316953180047572915029033085944201754\
66534150297517743874332830852327836752392835389622621419540128258456275294687\
33709320853191328827877355951653039927928396081364062134248088837962673777962\
7965359426`364.5625459402422 - 0.10259024206864749673584630135464017936851146\
08280741151477586941138333757820600353507849189788659635838416660345362879833\
93683777748855768415106098033716508946067335080569409124479791696017792521908\
17017140983870410103627363076048257817505878204134990479692221801302188533451\
98876771000327228849859205094270714303366820526751552012633655420480459460899\
781258441138449224371297231070152`364.56298231276264*I, 
  U6 -> -1.132172300132944677725512164865366930857622205516944920712601553613\
41972642101864896631045729137026901739338754752748788106053811200713322606260\
78650293139806572522106348431839019834677750058874244589046250206990442702804\
14620556398988508368007620824474466769798772958897910641260153276998131413306\
90838805096018006055966513741069244489299694901465984987204500015725202868465\
3038482784`364.53916543710807 + 0.9054573587260115318130920114577424231060253\
81098726421124961911025534867433963461952737192926554046509289886124835848067\
52859779194692142203599532373762094779541655136521668331623171072075869026882\
06846663323828982514460753704257817385227355175948009133651401770750923687525\
06838526871551915749926100616265544529065019123423024808701706692911620961141\
0899743745304957699118486792843068`364.56298231276264*I, 
  U7 -> 1.4914747048365134637780661433003589725583516573831032194317546494629\
74712766025071834434328408459481561373640522875410187387081267050566695804696\
43181088881950428314672147220702490732759586332125046561717030879762511294655\
81720467773889413748767034857613330113719024918591147935538085596874283966007\
99181757162734100630713061717091340074866701423283086663970343856508538097157\
0733219863`364.50972604499253 - 2.6063497917752878043821386730872657644457672\
34259745064058321469275798500254025505500811290916871064630325631984146271138\
51251472405887260382241744208870002633166295598962495115444552517481915746561\
11922573554285545087433041832548642483021158788604110529669243019292422019201\
63392402469074898868941972207097702686284043971361634795468629225638622643550\
5025494953007001492103114620664551`364.5629823127627*I, 
  U8 -> 3.0779563552980883886344280854544732119305235633985859110988918679264\
38972983797130575776341737556843454402269337138998076116733607735217516601011\
51290977132095180207544508437682735058516766948618874673926307610697515715873\
41022425938387200351666422052250839007177679279451523508513980463668486806948\
35061606612671179835529661086549429534637785976825196667276920775584290540404\
161680682`364.28861282839176 - 0.37593675698675987264810921319383833688889344\
61402523224273083636905224623498120710062584780747796364160153560233895735929\
51750544363748143463916519502493196190985362091440126982889062483199589437212\
09373160326534504133956587751698508741174832266212710864936669792776614285911\
11440557810927375311027946403400328446702624237035265810089700448876352231029\
808808273214613925866719597867451`363.44391528084947*I, 
  U9 -> 2.3294847278611730665859895591012087185429656827869223526886587192768\
83078522947885844496512631578423014513090322066797969785354766376693566363968\
85538689044273335567324353747661724062580169320394159096453180257778327585663\
05383593143861615219404356918805886285462244269677620031530197391620244543502\
12590387693241314980611390425970598070675112958508244218303743787991354832095\
9895891409`364.56298231276264 + 0.7727530457268257051620952299193144631260113\
36690135993898297419698298561684623005906583221823498721972339751442042854699\
75289756500333328039305704516207335966411414604754765929143883238911490766574\
83145982210468435585885473102444030004143397562440146726991874571720201014304\
23257765027290258112752410949253505842345810442457714906959584950098254801144\
8566449344568379014893433804370515`364.47324894302767*I}, 
 {U0 -> 0.6791175144442001327558113290995216119498014487711034635506649051200\
03206110187616713097711044007464254593830810211284488715375650554091477809880\
78339230306163373652630975690034920163549405860267426283307954356663060290857\
54194494224625368622471718058795751534978014982736493683561580046234264119811\
26707278120751203026407693337654146482195703910512862278358615139185251253864\
3695483698`364.5629823127627 + 0.11761296741813375034684829969269741930429170\
04267042804501095237786343476497605612120408197863425156158274059991231139145\
10663908503825641737779086282654480027758417558684656934585474196027074898762\
32877813570607275687493842720586379796787175324547785984108941272112723447407\
95607023882898502238381934602998283381889623222262167260605744424014616598609\
775806283831075817878258750574339`364.04184190003446*I, 
  U1 -> 0.1875768457231272517204007064615110556992586621195858675375172474216\
99339176587234264010374967992858726269764059036075282877473457009512122687072\
13580857942738706656874423387900515619524127915149314850635148922800490397454\
40862536027020557311594637354692720376420815393802355752232691474187134750008\
76660633046390135472827794876668972963322048718352775973023312190006988649393\
7690726392`364.3562687189206 - 0.37170815724963252998927010546589662622895777\
20607608881390204794051319132642317045999394099390995377962540341381687578316\
38714107186342472344420812725314800545664173473554395200301202885281327929442\
29058707278853247831676877581583521935662167141718988553679089906823143625671\
16652942878479871430494863027652412985539639753095120836312747589510676741566\
934957960144217966457394810027089`364.5629823127627*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.606756713707981999483219474843891660708\
23961099137094960981970464395902151860147159339956188383835389697354808944920\
07277473954650425049306065958928678227304811692298453616110387155202499827780\
37116003744371795405236745348860661693846545790549462430931499146964353838791\
40047443869946693239041018590550845568683665560843925211341002450616891172033\
69263530500612580427171386108811274461`364.5629823127627 + 
    0.12542065105102231246635331479141307200596716762533691403000080914018384\
19085689237648601809004952273384693545287188776834441811343233253524063291729\
05596943870929152937526194945690479260845084171472359711153993019343127903309\
02505841690553928156782979150208585809293658111737430852037184264517897755033\
08563448842399549749101101998165512421594359378582602655262804147794614758316\
486315`364.1009285106622*I, U4 -> 0.29833667149755277528529313554338757560806\
57058162987851389156122746998404650195717173375176604665778779433937657058446\
88348539817437341604581092087015525818489980099771642427533949598252758138639\
69530350511679534817879064725516949538153707325517032564278867994648361522834\
17303985123425347775109799278974739803546581353970232275640596859673080509192\
39106638336552252421733105445422262`364.5629823127627 + 
    0.07222091809962321695343110652491475106590313841863953175828990387208355\
32232254734722359080778177717453001919451858175260930374397071112851297215686\
90315612600109230766819072519297949358240280001446645699339464915312487404793\
26857514066284173153230627187653899663843095624452611971825499023816051795708\
82963062089002080205142179348089756620562944906831726055177102870631352105259\
91887`364.15154807779425*I, 
  U5 -> -0.670088464321277265136104610914194562559108390372599029720913596529\
60436600508918092232897191220177710818198394227200776070433389069028086540347\
22696693283321131747762235402266220132916321884546851906101682119412616310422\
59171920513828939529605010051853383662838602455006826909068306637566396526164\
21926057834818322188781879719831864415837889960587251543232373807908377312948\
82887125499`364.56298231276264 + 0.266379759783814404570628278473045416381432\
75463023384717527993158924040799416491382698805290851629033473492201189334540\
32286573797978144759491418821090574111647749550079393842768166129093145996978\
02936075913113738872384548621811095603539283216440200188394544438597592433550\
52497227944376235148422140263219831146881666037259300699883572552994068998857\
53773110865345120482123765917382775`364.411110896425*I, 
  U6 -> 0.0176399718339105204339960393053761230040647113770544590483397568396\
55723177404415570939948789992222550518050442171529671820935721429392966195010\
03397588438940494685326719285751177961803208928791783788397260801507158449245\
35019729985922628760388779687251477445471282067502191494758893550773043949721\
10116765330641240348183389493888295897401367906644522429712474140250954563232\
5492593324`363.35762271264275 - 0.5995979836641983486502009281148084521089648\
81454660899662862427108141917419824825888177005071873922264509768079606855510\
90462251064361520038863677574606805125062955508026664745585511190649259477543\
88572672482632775144138511505952792050260022914879047096198997404023657516680\
66327227865083316169668038792069664557385631339005967612277253945533034861093\
964382774793475391224218440998099`364.56298231276264*I, 
  U7 -> 1.9778501011602565533539929354964410426654867581685470187665648516112\
87897812197086270441856379864213375744902803298828379449750874901566221035080\
85224249359734114788054108175641998636262788663399411204969176156969474838031\
97457018099396849498555087949224534936240052855775610976888016243764766397331\
33085943490157712734543857149325132576584808645480739313458034154154498668156\
4943214728`364.5629823127627 - 0.57108357513117462217041094375099448131587181\
89332364472469517344985634712515451866823349890297790658742759414056385662959\
56953234431405651078175620171352693709258794834965371458868586552226814437327\
60292806547690925314297988144226924538397519442044119904894196308525437413045\
54824308142307783559133948376312780304976506442896120000709869406050645031644\
538825777462284823580170018002439`364.2967293370166*I, 
  U8 -> 0.4620589611927142352770781487742972010095683872156069035242747346049\
28542324258672339797335719987412028576110286836490060390209406841537106545612\
77855357705195257914365397661135505344387884124771033348766375400047540854295\
47980372889095796833878136934585100070519791291209395467041927536024763659903\
08944029911227000796294630090518499746605913375121283095860598849673911501619\
0720862125`363.80094682157215 - 0.3174648801502210137482168943765793655624097\
37935024216676447048155036101996371261650575078432315685403220934596372004337\
17702376620620238624953539162033589544218271220259821275577001248914216821001\
96038258601194658927446089788198325520091875754720491551020957117282779354867\
66202689273739563810049163803916180495185472529052353167141215820724567899141\
9007207565168207200643119537011889`363.6902080306077*I, 
  U9 -> -0.337939600910569341941830736486118743933688875490787723475316790167\
96769665959171485755841554599114788460964583600220781409120737094354109963623\
59345327593291173112654312006506373821412896715954404982953561750287932030529\
79431373635905404917467255550662862004966965614508013875673696288897867594471\
11674148381279761702041740643839973802388162381688990668634845593212011625843\
39517627895`364.2891698385684 + 0.8711781245076051878748102897339797355848070\
73375319533438217515919580825242928667669614115129570758512550986911829014082\
27076324362555281194482244835297539621493357928647736607864008652217656945370\
57009447533625722592031331196493983216918176177508760430756710539456606094236\
68352893818958817219757611435175377239398684371463075055394949217260241936408\
9193373439793182038182360488374564`364.5629823127627*I}, 
 {U0 -> 0.9963138895172424942909558877703699691412422288381097345725724048501\
80863684406803788940672020176996806311379306627802548095924442632213644952518\
57060610068390846590801616176486013266775138033767934510288223203333087185184\
16634087372335119184520845781412341660722587180990584729656358149570624632250\
18558051943379416565956641652254966101372716318432378547416679290225961783332\
664420987`364.56298231276264 + 0.09132888513838317488092483616454612135643850\
07652689891277361926365234080919038723419370824406008801532872270809237348002\
08430354884397565607948322373582126581674982910848250671558544938395124086810\
71337165916054487286962319439090829230562247889614774036138874989213042755914\
53310265005358189059786754730518858091708627281562607917007556859160166288616\
890516968464555679591877138727641`364.45525108971043*I, 
  U1 -> 0.0884603254417982216866009155153856811106798088738505066307302832386\
23075093510370689050424629533483878855498641075934427008177596208761317574242\
21921795964093984982863679665615255117929291674795423523452463177457612919484\
73079514359795966818588999874094425663490775373380039022276663993819605226536\
21783447128991272116114539264715711664481748521421866230811524979567372567437\
7327004345`364.56298231276264 + 0.4961596673818210262047217110581564190420316\
74976337160751388569997182461268439430521682228677686201649696116328548371384\
02848967932139157935722989550691385885936411256494930459753442174174222173378\
94313902358273251308684802163810891967679030444867801519661787654555923373397\
14674702727790301973477626347051072527164369927704843766859718830178931586599\
6194112234636801563891820953165266`364.5612734598216*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.834483070593498260903171022503907029971\
63645084246684802880624307966742748225560486563048104105218582747829287583169\
38803764363741577838947714137375969674782797550249334898396440481796894437229\
89256079645236127581273675532312424757975298505087757319931258538746691299185\
65873610050980085407166547986274786937811939793966526320198992988638519438085\
54052917873403666610005552192468091377`364.56163674807203 - 
    0.12170104143061631738465754402988622282343805811232841738412966760588985\
63094754468687501822355018658332829212126696882312860389043803888196992592223\
65873389537775662472544384545810960003935725099986908877867836262578171273448\
50149374872039993046692480648134143420246671154280622295074674951329239370289\
12864340981012379010681179485665011377738637515569349512967515759690944913475\
815776`364.56298231276264*I, U4 -> 0.4132975429221755279874601111572877993174\
37127228844266372301144319503363760029005802816151492300571244374418858607432\
89768596800837466945690423497219242997542449296568546085143310124930123712495\
09461007457779829716379880744903558438138849131653728534816847081083048743732\
75809900973771764749968489041204515898326839969290498027089122046186412676666\
4132455793300917348353122934114784936`364.56298231276264 - 
    0.01065922565659768091460485981354578998427204281280331505228233945477435\
63067444467435163042598083984314029521975022926009134389724388107989064514701\
24821568433384773240342729618419988987383204665952853397917714863418379683485\
09697262985066075408052142287131160635757076492277696990506530012086091560186\
35651408024775117085421376813014686603491157971821830831315690201003247345350\
191294`364.5613757421086*I, 
  U5 -> -0.412529704938494804266877016612999131410288988045255825807727899033\
71138395693843229149305045413589418952569784766321228160831123734277633236708\
02245532743512363949464932986286321236054107625197996357265728510532663664185\
25205824183676322136886642059139249353431090562192395840857110690541160696830\
74743210661872260323529761381140429011388648517500517126647422437691719063691\
63773157174`364.54772055672726 + 0.581038921844343358266555467771364959458300\
65834383742578855628651158032537381983723030010040894678643012789494095663704\
04480879575844977163197599185128145225086591698813708675993299670496780462762\
40884321923691031118463613818920007628130506658386927101762472912192144007766\
25190676722705462312398323341575190894657001906132365044937300412399573188655\
1364200438943501820201745536227145`364.56298231276264*I, 
  U6 -> 0.7396637679251315503862648411420699856834833799143858648333339847163\
64866285478236223865009904678987441437543222801060200047111390130386833026993\
93227359947302873646335073596374408181325294545213256558786377983573469765675\
55938617025686150957448731891477288054044039469127731528017283579335320772024\
02039778664384357268354102447708737069003630615723197238150522710206042572406\
1823171683`364.56298231276264 + 0.3571829403787421723222425937214261695998760\
06417996582439802931869263230183989989146443315425271937139034380262823357025\
73517781054793187119913168659501843122459689210836832710881455166150676565142\
85459602434783676043579457442880453795110711568333740567837199784057391984281\
97098446073980205650667304067929418413521685982285624086616273267192931370704\
5383984823767357746095487880165025`364.5405949654731*I, 
  U7 -> 1.0349563494439186950626490274816024421443187331859616944925322458784\
94182336011675059130477558670983070303596784960639242834954552277921278801922\
65675008465610233858835566387800511676284243269516678775104436406079156489473\
72339961782647891852201156441211781320454686643820417936750278038271589454528\
46567396289131436693868535391949359424464803758339591964394855267005138200257\
8774191437`364.56298231276264 + 0.2025719739844245773065041533248280069700638\
79301935404958948252757377614302405145772155093697674932575388607688066484424\
87012887695146369095219034411911501809217958825267932990814768645414032811884\
35928799948699018636012388294643479399135015340116830982901937213666784044024\
53761165989766896730089665427810893375445758052124825903853064148963214679544\
3264434961249057747776797772132035`364.5093288669192*I, 
  U8 -> 0.3260281219443640653976901070922521555228645900320973006848552786153\
34842725002808521630954331042779995060880736680704053036678608206114973530291\
90474745573044536530797543182757693272648432326908881836101673871185155100475\
42100934729532208245760322926570005168996410682550439496705108611816435097685\
93308412337618145283010986603941859174982028402288337848993902211816897570730\
8612181839`363.7088850441446 + 0.50973640372960386583673880347188388773007698\
00624535183910547200790372939008595207403832819877801704289121999311742027154\
15562907514441940026460442868599143164990566313057691508225503562708412640067\
64241744556369531219242915031535374283678292186674956277837908637751934029731\
02183227336188307412099496424386934286091317141902102469393955481515768716738\
308924043424080301063174196417095`364.00910323874706*I, 
  U9 -> -1.113992333524829754782236122427167592293808577339208630514356362098\
65878137371653093126473615406163493150480344520624455369703788657225540071817\
07910405513139711081108709851552947394942372062837296450943450545370741646183\
75392971788903614256975630860028592275610579615619167636221680978497766851396\
93495908825624482833396732989662977287499574356855813506719815595003096296308\
44494757464`364.5607762662104 + 0.2481360962364412157036245998617694322182010\
07861422694833996578268077768136094994795892210215522597515614978238919355845\
63765374797418130822853315436422306296969608694001266677443905420392238726831\
52720353199681617186899565914249446267500891871528861948435758669465191473354\
90214316044166513370363253680747186139189208480540454020891791735249087083370\
1674991974034952794780487119746455`364.56298231276264*I}, 
 {U0 -> 1.3812444780999659644286878163619792729947544873813677381454023064698\
52317071086562957390285637576015359705236193947908761513950713621908386453438\
95246505569966826416280900802576460187801057552382579082709632786076108188448\
40963486940404795140221302619686847254560627162617707921254543117786307906132\
22389674831341184644922247321031348960096209659282330965430213718126`355.4118\
0547746154 - 0.42485625560782700021798638352157422523054074621341741370445753\
39933744354339137238043503878345885887202004499527703180523652594871480062101\
93189509904905916066908787409430510285480479624687559462819855377366639526057\
81826079872996762812565350073581655280400239484420342881988928824846724682419\
4992499799716578598862417063058085115783237862307451882813510712024141912`355\
.321443616755*I, U1 -> 2.7529246922846343281574795971488291575187883896328288\
06088320965997670543721666742664125712883154075292792284968334807525821565276\
21131393318724627301507619528197961534478321673762200574837143693033412375078\
38268692677520130901526870594114282909040557741686352509082242470506757406429\
54149371666416669145312946739293039361100040494304288359601476024453857230159\
16824`355.41180547746154 - 2.512988853743807081496557058169329750227791459642\
13048741132029883609521098868063218581150207966807883496544010821678505735425\
53665932279215629768939696241201831811841802600691431740038868346836375421547\
99721244543929846916283496902101988764254335511087938128261921227501001723754\
35713721313157309553489424894881572640280821187511339063163151369103979508954\
1656326302`355.3806373369236*I, U2 -> 1.`498.8860566476931, 
  U3 -> 3.6590538358617961338969281043082028395524912550483689314938767925462\
57654326508071102061506894965565474750400120341113790583284711491189130642922\
75445194570228639005934533850013623033544569135950448999308308192595242206559\
10608290192399775309052442383032221647862611896679198795015197669800119808451\
82831571890862912764036737989387110352948436332840659997500662018998`355.4068\
244961817 + 0.847660379942823360050025587415537993523807431237264550113984809\
27219345747983702045866901454152582279414303128436716099994856502134875132110\
29554464462306132233573367306444579996805119407439901681669650208355383947328\
78613676794369754700243770793434452564069155186459606312323756443605232474576\
853705915868118762574651811779747237873290057858446800116259957393339061`355.\
41180547746154*I, U4 -> 3.177792137953455242212110482372228701952334444853587\
53277062232823822268066365687906967950697702903725771163510281104139709101147\
21453595266075343072439133355712659966907280548969541979935895037775754029824\
70593451427218073436414155932911272405571330092500310955688690654749592173773\
84045321801964882625642280923036017475337461906023876999569851406282541693120\
8648912`355.4113442210281 + 0.27892082803860912137542042041698987514299681574\
12227603971817358665142960359969045597712200250688350798917871315915069705655\
43675082128542048911141528039012140835985935592352078757757066324421189215704\
54841360375098725032530284802947418912924576715256121229297505547588514606391\
48838698854922725488064794542568597241306627403125202621819050759784813056814\
52984927305`355.41180547746154*I, U5 -> 1.37079669449293131645206059152303366\
02171534258276122246570437770876722973529891673681730028864260953445581927433\
88148575642578818060910620958594008285277573100118937517046835156727783265620\
45135279046682260932000382565039733689826042649580669214691714980236101056030\
29432991160371886469773952481938032176401109595911320560321765601041055556008\
93212718860335279734198`355.3998837935231 + 0.6244804986678770624680045652011\
68817376393467665707674676681949044864792035880921985289894651892349026532147\
00115403167108261213305552782407166216114437215721174360445870063756043442463\
15581907123717986130044461129253954665257796626500434233252317520799842850425\
81122294428815043009187137050036697957585674870028434674331897002839860616459\
77061922658830280687622052`355.41180547746154*I, 
  U6 -> -1.393335794965698517438111489836519672308068457122129584778950813885\
68717660507678381786531379066263701502143093928311476265481081865734767178796\
65884368725944225329707839220180230977592530239573927638505242197022978637238\
41320201926797870194741281506963785775919333568503424232806952177932248882839\
002968589459899114669850303354830995292204112341236540778217615229652`355.411\
80547746154 + 2.3425099320352895115320053254258023001849986738239785842861591\
71415741016504701190688045648439457315724253334877002911514633111162059541226\
48125958273266220271160457924093046689646558433494054429390231034931651601254\
06267999368598951161989575925197835170361869187770061146120735062040681732738\
48188292403987487873660126490514522220485079159418191516039951818070582324`35\
5.39562260665747*I, U7 -> -4.839509495418424660363074728826482076234188799412\
40359303001583445088630007667877100123395125311350726087961741745666286283218\
93296369595454153848806246296721837533332510117605174808945506017759952957539\
34990613563092169798695190157632087004596960481250208239546560395873919278803\
87114015372930962507643334265199816617424315680198207265965254876698640466334\
3354000524`355.41180547746154 + 1.9455968589296543788247974609683726638496486\
98677224925824417117880830744372649500543899104637350728786832006290457846584\
92309161703562845871102846540872757600052038403746701122034636213192905496674\
22806027607672098815845757192232551875131617221544656420678000377123469549923\
41262836782845107075407720907079389727116632002105125505927264744539428968944\
622846754792437`355.3415041536531*I, 
  U8 -> 4.7130194317747806359592994326809126426625503996042117282906852652963\
93360108929705769890550921183331966950329090261511321341272633548716888571403\
73085698180672843824100092586395048067673631547775442018423506428574690357104\
45416814994477337825001821653985052349692237520116499354413220987126875654821\
90130945867578270830450151960637320987086170404087875813496272431539`355.1821\
963549656 + 0.426934389569027976241795333506758276401892692767143024687772527\
63630202965339149304195284484869986932867643421119384606897323700995299349804\
72655075455724362742411877592545742676278573014400501200984487763219888269549\
52037057858566668240142215691430098414668768099538441625037430334971264768535\
740140716448201377460743434253215590014574145532021280171443421300277008`354.\
2421974204975*I, U9 -> 3.1739978003454889985268065555381057410804982445110237\
31208353897137117062685760897585966843449832969620465449572218342499467069880\
48105971996309690941225078690211146174677556383112212210463889383883495104926\
18916801804359623845541326304483415448278609191774582341080550957550347302309\
12321226288227823638797705504589054544309358756285312637196684588074103135153\
262291`355.4054726866647 + 0.872813805385007967894946329004154843780072065476\
99343812612030881050424875393259175602955572285998541825091730178658477224021\
06418541935905488168641615234200631872343326739975401568576461391889171385740\
16114222377561252053935297471416659997221306952098463283787712948629499468519\
94497233728777720168587388275543223313927675611707617799343308577363405972878\
3386570346`355.41180547746154*I}, 
 {U0 -> -1.159087089931913991948127372223655527902228393984967670103423325864\
81608000459257809917974720046770387886177103472693804265138984208217836742705\
27993410116059029780862899818881218969866537208158330114911576760664810121795\
73524604247154505137718333469108093314477898336019459119872925484667643534869\
511106774172802147726370070723045404144396967465542855369701500456186`355.266\
218969101 + 2.387876343660349607204658374576802874555136327954813729641489765\
27253667625330439927953713484855103587569476620197663338079441436983413432827\
58399023424018295570350393841332297482421879957883048026654794089188891900813\
25724633651535055667703914248417551270399317652383418353394740757150150133700\
490090308909696341059253104393777094619240707515665857039220553951116723`355.\
41180547746154*I, U1 -> 1.081627780877693197370047469990595764852859989671642\
95272734620369719634704451304834074289976190756557338790288025746200210641747\
74528632354337753168383497663866377421129881087059253925568905381741382458318\
27093858788348383312552653293695800648697350899486377602512086419858632029186\
01866789426879293400294629398179391396595703422295830332054014828317192563639\
1575225`355.41180547746154 + 0.6985748144560284378721919232903731953568927922\
04655275214427153254023270956141754847316929032793770401873981002592132604341\
20358505779868653366698460285461779282740314133084895807304078322631860975817\
41585483897203557094083950370192099074647623319157871556062976096485327014255\
11233201865670182849551476047507205880712981185186018690835313962828464861960\
789071398989`355.3022432804646*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.302072212493037912031219111228100671793087116943722955169148621531\
75754776072812127319383458522686275708307484959106950568295499412956631010165\
00138312770876312927140139201996922841329566866279048170349023501466951956864\
30295781655521397127771420334646074951205882572554963955983135260593141608539\
470660825270207247428695914139253015100398229902506303900120885476024`355.163\
4414700266 - 2.39160304737302660400989211582748826530123003825875217665895506\
67591349214883680037387568642885797928650901738196690961901839830849321818736\
18714700789092137068676378565599551530249340870090774642628315636839657692124\
18585823592027336066145080452778781837089713453758868690398629045390203859614\
6119193287677477679861717007367424087759312520457844368356964473760523248`355\
.41180547746154*I, U4 -> -0.7188394254290725964693509222178801505188517684635\
63770813412431473510628219862574819154683006355799748078537060931224203457727\
36651651690232684182342162578499877180689987182279211303543385638256135677980\
29371998653532161584557092105870043880439102703638114143382240532333794031959\
48740534930967184286808637152718471410499235873081127499957962719092090955449\
947726389`355.41180547746154 - 0.11788064685391868527135796475644126347640325\
06470692670552511585679466665789469936791328465166948599195569713980209474486\
73715700650539278334911021148249124318598468990906659216484184548657781413513\
58787253721893469972102431682702011923464295356559807988821863363382870047722\
17113281529739387572068478691676143194679894500772887564064913066050806335586\
47198101798928`355.0545575861028*I, U5 -> 0.537215408329669796054359379862009\
70717038730620385491529902059591875017768737596715305431675093586858945126939\
37111949007302935925179880658120462272565646293724325981879586481211705194775\
92706630906458636734128355221087319175173926301609875728662805577904910601828\
99469809540596186284650665065899435822888663077633337374849360712432195292821\
6046034186280799971863216`355.41180547746154 + 0.6315792038319891344230802928\
86410407452642746460666283666839346045303171378059449185940859927130626147892\
75133310014043767273179612827557233118578258599826589105660020831929615328732\
64644486983879902884563413045661598295473232276828228377184411355376617939154\
74015729220659930500432710421039587110342729548280461399469951754480055814554\
736167419698651296793693602073`355.3567294388126*I, 
  U6 -> -0.581764315346854346937212801730425850569621998245832360801244579302\
96794416855028700293552495832568633055212648706938792118284689480273992554393\
35677840954184595914495187878473453679933426227762110190866584949015467408258\
25787373645694055551357505166159022333670811902658833949863190109478987628313\
235320863879761890072146065596795408563302295994600025872851269982053`355.411\
80547746154 - 1.6356578269857038002398924948449726236417100992696701429209465\
37432008877367024554117932653109757376657834895519817043391528434116423604532\
31601500717631671369822062437836776699710259015679639493453688089811042214529\
27583988338681016824454065224387415884994666968415761457134495767951894384942\
41389412681904911065791503976278724201783481069459703053613100901779169004`35\
5.399990705608*I, U7 -> -2.75501011644197041127171579292999373069082900536637\
86181864348754639433740295949268259193767960638124786761138248216871042305775\
93071062760200028235833351244132508261520106945147061380053687733739971199485\
43477045594740871360677929316644104528933085204971578559835940252321496895364\
35802883022343661990305354622910949328413438366608147415163128117322335499997\
81787969`355.37680095726495 + 1.693872054292381213827123884328075937281045493\
70419751248756204967947639886064166339083192890364021691732198129614469067965\
20407081797618061741280770635038713670931899963783728490646161212248115453412\
21198391264990481071249267211217149982545281611392905115674316969592508396488\
50048552470789978425986047125486922247858261459128132985939830831581405200081\
5215864545132`355.41180547746154*I, 
  U8 -> -0.063043070110864204461074254073495374301623563653677009010601974908\
74207702342616336565005686553760303720432350735603171312459735554007434036109\
33320265421879887977655283128777940064876791193419937000389638488050573972792\
42374557155878449909755399942950705636945630766330417692135653214746558482939\
678641796318793394064875070103181713177700847227036609663882998916432`353.633\
6186800134 + 0.97005972801402122045795178485642996724930637057386342098824161\
17185360576539804434616621870540546542222830329983917304302967228316838095973\
64984535191691757534144779149696713855524267635966920419544371941152325161213\
86938728359376323522124676126725867477407896052000148239572830637440046744719\
7572403910948786161445034849977319860728105276744849542812982722327510627`354\
.7279471772118*I, U9 -> 0.588793934619460096162590098581661003821878208411853\
75666510190013142926151001300408209763502424406560564871226888649973665210470\
02336874812259350536676978822725477984830852666341481408735621659064744226670\
99514522538807951413371666547952633395231100892838999926177415203257044580174\
27718454223652424434136764382221946056258267558038737630926520207144309351959\
4526111`355.3327982219336 + 3.11283367665493237267441153089688727417527554478\
85689098677786372243600979228993810531484128504002104870822031573275590977473\
22491330472098241862882403400530397351732156839481824682672956652081303533569\
51283830760998732570598253655683030037506737300496856848298100986886373054392\
68266591903732180039294506642761546649061480313222505402467746082061036682175\
51363874894`355.41180547746154*I}, 
 {U0 -> 3.5502337225538017421344044215508832176451785272688514629808462173165\
84111821054525814477713813741810374445787697904339669963493329346912703841859\
40057678046670348664145133905919182460870750376182982172766250346719450432713\
70259545871296814242853848611226470071782043703315124789807257634709793368416\
19917202350121428491492327242114108829757797207405252006788066989826`355.4118\
0547746154 - 0.51000945954880188854259866762468416387291926409860851965441060\
74346791734532260876899035264238480839355798425432843242747746779100250459300\
47027266045112745660040780456203683104504168625416401916011737162093657455586\
40339225996978494332985575782863124623791706331325030343645863813510346686313\
4940071944269393628819558731308548368210662668556868943049239087557697119`354\
.93893349555657*I, U1 -> -2.6282447128583889430685784260973257479584614853074\
37701417748435041759445144339109102020008787754696039138082719742911387273084\
37954926405145997352245001481194432114388010823200214189219540541437104720982\
32475290241933684737177039461955087928700581471952633629899049851271187577414\
64790847356549402384411830201612318022405077953970586076206260625399641622901\
697655303`355.41180547746154 - 0.80048204678964564375195279732669464173735498\
20418261067117714012608638908091425499568985186263044740291386488417933806013\
23232394436329435733821348955339041958565429539530337598231174546310239794425\
32974636695061255531328678350525850486402074215657630633646861140929974810635\
98519911099718065746666951451149805708501315933015831507164000049940131791805\
90419827086656`355.3809503237706*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.731511246401340690339848349364777398868960181724976498975427032121\
66371550429780888733912899428881860700478101745675743630443873606924932697716\
98412685887389556780539840428575701707180935016785714672788403726400639143930\
92231338719560534373229145293616282760520170616630850373661321488993920019650\
242240862601307934521845653317926846851846846158959380837528846915122`355.367\
66506265917 - 1.1937393166104151497532862083684969103372481375582483824414690\
12749262651509849741096265934209432241285062590505808885650841800744455909290\
43750247699471839089486183362041647026807901894529664468446003651538880437240\
50263491900766165263490653424063766806599856078844961608463426761595864852603\
15699739148236502181445934454454883276815997372664487066840356944164204545`35\
5.41180547746154*I, U4 -> -0.160522302034085750013981995663608254131729248883\
87826152177065176206081713082121016821503707630741810836288860890226928749742\
30017024053265004737224916032605417849493365020763337154609245459131115167103\
27855031707861102838203278048311265538176129163572494353291347698691898932885\
37714829608897859567758944962490866948742722583606736816837065268434280310340\
7351685598`355.0839734407762 + 1.09620105290017929929888860527825652864781216\
53775441897814787709837891799247967035041134631536096143648837977402967978138\
26014451676323314240695066903089187571260439860147158741339702742609580760711\
34645882615352476349963016942781999538460780279794014543478240618786869101310\
16034589236568259243612013894235287014794526237330594255317860301222167357448\
54994721865367`355.41180547746154*I, 
  U5 -> 0.9841973812033776983364252440708881972328214601614987014346548539415\
45888221613332951693976194958655895482400926053126981500242973306082938038171\
21455446119667805937000601668440514217328140017418179808078162641488390524814\
11882478212469268577394336930025408858814915927442899413461847837884620097390\
25790150716829086463990738885946326504724028764254262177540070949273`355.4118\
0547746154 - 0.26777666857399320606984125953740062256459036977332840733674872\
64263790911639526407298392844531717870386001737603259778054203847610585566928\
04196063462982595116971920993210848322790554835977562591001038990495944360905\
41807114876343304751189650161376337840992395123786811721569409795183772466085\
1100428814365876531559225605337463544831441891364075898234532534372128546`355\
.1120017084785*I, U6 -> -1.06524638638088155570145018889980782952675080837101\
52484760067889492835303313237947138181451569150484453196032321550802471525370\
39534465133594114089425122762517879327725421537729695677229990516276328849108\
29330205521619572845389281936197532833034206468226607600386323521331678600276\
72781091509251870548356255320795690092640966208709576987369502018361667703994\
16732404`355.41180547746154 + 0.839703981216783424562971594985036428870489135\
48064613368884442352268077167803237822710885152247783157919641595467254385854\
27492957443861883588397689982519519783349883562313484821238095293281176885239\
74724555463191225816599578679512999081156467838376509084362997012630895237976\
95185101632283716524245299117324981887550881694468019773162055281940034792315\
1323690145203`355.3049008941552*I, U7 -> 1.7369521502690369156165754059411777\
58357640508764045445163433797230386212456110956501401970013602867208531320382\
61011580136286465190744818648373536304892804614678330099003754098316000439983\
97752420849235052741503239819216400431543063672563107884841569518806477873505\
46798706281403464767696590891385752821375224621396854432003915654558384011956\
097527336386590850691207`355.41180547746154 - 1.64017198272034514252771689962\
02922622023820392800149826834366381386410486409934270783071744953986926716063\
35892258380879932310449455354284352929644902746409659827682464139288620724571\
14809326021960788092951005444727113704569453484010804931450158380539703841424\
53594767601230938970873679536608225627813430157157821695376407215943982484136\
50855136378939537807867869347`355.32658116771853*I, 
  U8 -> 1.4804355905650140780413814710047397127383932540327301500329939367383\
51807377602243332430684490629222514531095989810580056188712306990252193989105\
73659163899308289155519448636964038267784177425177866633687534407455994667909\
83263802335184549148177367968382879415550494228801064413976663004175357944816\
27490428541394285751144162110989607582680022063457013709616167452937`354.8614\
510651806 + 1.468110611513221144365407554058146398226908320907628265987031456\
94811183196654835497759134707112718666642784033650095931580594395785217170061\
69931441963820936465288542994350933315573184797067011008052552871366957239910\
59500350730726675767399753679067717924963008979377945212616799831201268996370\
656400259255390648978582697225589606258695917983578717195035171932786737`354.\
91894402694214*I, U9 -> 2.738174852270125969956878474138028013476930197327474\
81155592303412387953181997739804911471354161685611721717375734848998286747830\
91550269524777130557156185701212001710114491951842356700575808846865004882097\
61927920107698729724269791855587384547608159655332329018483680676329537643510\
10937571100295500110656586240379586623647194649192198394971524824337503494348\
541432`355.37336496144684 + 1.75476318255374031560442986774600541591306508868\
85207458459931225205473285324937707693132117461150107167892548946394240623531\
54504024265446259668415578142328386525868352271148855438013922702495079578456\
85354668959069876232537404539622106121837968860790558132106935010909584434313\
43115380974760638498385626978710678881965390867566670480930334110053375524523\
24259582276`355.41180547746154*I}, 
 {U0 -> 0.8167122159977765358165778435483720419127264228692431775524158215661\
26184129143679200746335898128985074759125349298715389206727766659655185589832\
00486557176742510662111858732300973917913865147549125049389428838826708751460\
95983575361849559116789415533698233264348268965497547423035773317699504194758\
27567525882134207395694924622242029833956377082202885505136399238737`355.4118\
0547746154 + 1.31565427290502327913110439757162051126048051373856327548832571\
33922489651030641832540286317834170895719757328773476701749859797443910196964\
70352784891687063940205973736297677716547468856267156481942224818010037938431\
08162439068954962295734701324147033360789528787185793518403785441221301680895\
3675881709901810247047785023627495783962916379202590094283345916540702529`355\
.3763163093808*I, U1 -> 1.730524453042595742297635539282176098228245515257626\
97252551007425438200944127288387512549986144001110687388929874760750978938730\
45506530101717641629282476379393218357994725597098853376239612876261681386558\
83078859652350557450228139405082807114021287573525384184214365481822616628028\
52846400744875961007768969161186167525927710187405009229975172238848292956652\
708132`355.41180547746154 + 1.23491551180599774519135992929685826598977854947\
77150574579947396086192306433319382450773025646730755427733537327389220403367\
87915127356704581789859303153451700400980766499576105665185673912057398575265\
56456055257522406210954633135921790828870463146457915818187067047002204976187\
88473924595590531886762507913202753376428668717329084054638226896474444413070\
92854120332`355.28953260826694*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.411965851014568020224144288719676262852809245011375086533399459373\
35485482396006276652504404232722732556448095912394256265550474627322212245323\
64679615849228062785427496912637776862631961540884987605291663504596607220797\
71471393101448252930860610431673120399751662467527393812697625266349163388922\
01631126921334516959833263220831934459064276307893494248881757991342`355.3225\
882767479 + 0.447186011403090488048532341752660323301680274430343288918544610\
78977726781366297709502373401440331826978146130688668957716847991520783029700\
97280394542248359974087557413412854059255479706547570773101811987972089406473\
85037603047341700060100265177271095655002206770272458689202061206184000007666\
96302434682682076010138343368692664016675088110505188495372553604754373`355.4\
1180547746154*I, U4 -> -1.102760463924837107834562006503868528513392480915360\
25422026860594665935945142275223706697960191955610028472568883448220513878905\
22379036202026142033464141501396927122873737535652787310359701608411916162551\
36753379862854746979624693327860393913705877556070360989949394475887857385949\
68441939607049156658507898421147986371900283176135264730899332709600398711326\
9894249`355.3960670866316 + 0.51153998524589358728207382063894739978673376576\
12464900590684840656385464146543978276071100186410470234802825030185910011263\
81547728845291149459397987439976651481142824358209915351668815741806655112559\
40187942038481017732354585935726450902485871082501091992617307548139191087897\
84537041500603612948251566968525051959866697747083358635137878982706076550817\
09694741431`355.41180547746154*I, U5 -> 0.83726678847390595623419605041799312\
19777440907962088024376174269235665075762357119181336815034606849587847390763\
13945695761136166289337831271238637357607686159122358422021415332496404032979\
20625013062873361824519235958976372421013193224066685656098275693854747781363\
10049157838131026698119063740220814996900774991151342411281861607617716384578\
59246745546561561556755`355.41180547746154 + 0.880108332216789988433638551607\
37045647288026816126509864683133486821441929917568096461482006344616498254070\
40268639733088764396261878030380795825416726651002615156132104201082328187972\
05006251463463727074505643246940727443212740864670777365571805153773518431652\
73852172469909591152849447598015492485234579997680114311557531033375155771598\
0047091310531720989001649526`355.33742956750666*I, 
  U6 -> 0.6996715337212963923534383407978094651389917319038941496860420391633\
75099473950025362428590522712453889316813919925093130582735233034391508000428\
68916481312089975331042635409272298266962638291659639344505247606420595940856\
64684851074976281581529947349238437548010898786994117436405079843555175742603\
85014317752965108878348798522368396946211520213488405837213681468383`355.4118\
0547746154 + 0.70991624400703673027534830845883786837014275408863748755847560\
98354627059405825138203239755183330535338737907274116939874658204257590903800\
56201707911399413066147804786761594433517164439946137415410986752711524307195\
94929502759656337689545063527241173364374332239936387346993399965186855352415\
2509634293859403103028119256411938014591222103528851861222655380125100658`355\
.33359288802717*I, U7 -> 0.72370296782233569132957809071730599552606659085955\
14184323783330740395392371883887738680122801880281693974535059679634785396934\
93947589004866538567203660348342953250373225432134785230257406272278299867280\
67461417039238522405968794325047012766268979073820770193578187369643387789407\
30155673603487481261177649133707011224767897388069588824188239310770949563170\
19614047`355.41180547746154 + 0.833485044820612559285417516807231060720807587\
25063737673656324892203025528550929283268027296793245481765708060312319377230\
73884685052507469236071989685094631225052273904512103750664313643282321659717\
19308140234057199163888569777210095248738531890415501490894573645929838651857\
05315585108473342236976788891255169942823628727203152256389595702061340541691\
2986386759707`355.34687544079554*I, 
  U8 -> -1.865112371740659375415758834849206605450663761780045478329084211184\
36338768239375599808106346497758376766370495374861896822155124150433223986131\
51221816771034192748880430197403465762749825336968504704033143974224472569033\
46988919602514767181143185620385266502950499072481763468190017260108504407534\
233602567466339795691841717544474348348437434931719417324025561428339`355.158\
9027280855 - 0.46949535561141954253792638910562352856332676677203556549042658\
60032807559339849700461180749035365497779640711968600622072489660364960853339\
05664762183132242583351744753742781021177015158193088470725703677834981804483\
70512155232707836800607368107708482906134681518713080481555240496906354712826\
1708672989662771734363613672630079292073271141803329145072776168991704644`354\
.58926798372016*I, U9 -> 1.39835524742239246012855109002244696138558642255461\
62309814398522384378311549264845505292873194434973812401056465119665050483645\
90934010577237124313205666411431306562602915818137815345014749945390918313430\
98583847323487385158725039511909836493885709120016457218411762362586726601525\
48576331558081909544155583421882735975465146972514716917711126503396887725367\
24184834`355.41180547746154 + 0.686531825591647453876775883399148979188674241\
63708632531549363784015470610754087815471925879293586013010306660500746387281\
00233295189647055114748472497555482740921940712723520856805889893081543969456\
53079094443975081132751345399789594632288399822321288198940578578880713627112\
60102110135542362271716076383036548479511705062098270776686265460292025841853\
2854183006655`355.229792106874*I}, 
 {U0 -> -0.185889452395596622873120406729862477818393945041127070415290235842\
96810082980002327276622565267184407536061709042683519137135156913107167501489\
15568553309889581710020896467595742299817456035670242955234792445990010365993\
99289813948982860345987133357168708308117409578323475604554488743436020350461\
127202095318618005732292067026323890149756798447379760573530262553486`355.411\
80547746154 - 0.1743646525274407428330865004344568566236932476632897551797114\
21955602896024130469281791082406315690445835071166976990708612736664356467421\
97431787990992494862559604218258970144760236182493939414332691966456107393759\
93177414991251146782709874864770363966295266944762766945386427229200803145811\
80690335586111654233901855995339576899026182197348016714481773481074482893`35\
5.3216276786481*I, U1 -> 0.20110823272990945634204827326980245321948184792647\
99871642081113462690248826104232427845030752563811418609903475834058734400788\
75871584937517781262248867965662358825981382010965822215251031219167824077248\
32608345540134571175671052332601414437735549521833652168332640804959327713393\
73018067813044017935516209225331026750986981345864765032719643838589569761503\
03611184`355.41180547746154 - 0.040272521225759202948124471677574479344604424\
83446090465162131782094002352800726659200742809496832064236353938705071984797\
25506068786032184016591586481756706055508866129469404853343282567542879561722\
04660701153039959495731892291961189120458342868876901366172699661333701690266\
22777689779769058125744160405587826046399551307944239118759501523167171216913\
29293848096409617250014591317395`355.12201760753726*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.340366068580893424871730303997929955088025528854772000968695268225\
03419184790225883555363455187439550337779526648487244316498831473115855884547\
75804476208111983261557746131333349603552068221874268378232590028694422527480\
70507911349922310918587096323960624423627787042533784039800546079928741992591\
984532412834636204570832789318194988238827082741566766134004243625933`355.411\
80547746154 - 1.0709600114256891465990943666103196683587435503303943450131715\
61401004067618930464179047642436682564252275381267407662166821416448046727201\
07981374370289080079205619953708021462118750245538435631912546370764517547078\
70632340081045484748758568358531660320952419340755958084107395751711903991938\
56080265532217532484681872861582248398178995389898912101559126458418197328`35\
5.29870439014866*I, U4 -> 0.0097031278617766734792479015274150104161399515960\
78269416192593439211724264161722522539913369146866524987811330569981882828072\
79189081521439723464171569785821157367053332595159838004667694215641262400664\
74692490302338831026233964643054767193259460381528458910924141966846201068388\
29928431879991854242362935243906976145981455707253225242360321520541771519558\
0655805449749395372107994191`354.95972411193316 - 0.0535372151257448846110282\
55387670789224883639077755755834627084317906680580338293773149620630051325176\
68031002359466333178929638525855988838000813802350628756456663377014029138270\
56229463549189979607387642255665488430600381801052177769170165971547964587660\
25512831658954838368239506786688026823078370139454528113803368125657435428809\
8929595713987609463480699921633658149301063875036964`355.41180547746154*I, 
  U5 -> -3.133476289149629599617646867091149856077459502671189630771843309598\
63488134019111712418889380372720776885315967991752665280796348394908115513087\
38361232566284770235139291293493146906583054661242580444335774226854821230001\
04847501062863312532728987840882798514678810960343970734662641598708057658557\
593391626435733753633295589136938787789333211819876244275808199451389`355.411\
80547746154 - 3.5094210855059002346125245106811186690841551636847945152129483\
23926206929230744050751667051183084426764270546040836426600735188989304909852\
38563864168835832282026577303481787600109033122939287971287978841171615168110\
39357686557460049539166381626393878800903805904223590013751129600290442928454\
7390567480452196605741487738537204774507829212538572914395752729487140722`355\
.3441893086605*I, U6 -> -1.22255753529937119304373786455986345900323319933442\
69107493584951801675050049332096472217592708188452381796270520243942539065214\
99011503601958824569532817986391563649307160801375087249860674367625606489705\
95694737480807094902553738057584707542249215830069208818133390811142409438511\
52857611806959417697478429574471126237265649114592597705571072590240633030642\
79424448`355.41180547746154 - 0.035924606444805583316782519598965762716704376\
70086750913501091188412069773033694275242042475550664038318472698892035911129\
49836160464835276056668547355335062792625588883664666267707353264050537743685\
89607539616899002173240813280150730695519190800744853510966613155437680682070\
36469397606012609056926131173411992155038499333320975908599300043296005171622\
060562354122`354.294928352008*I, U7 -> 35.36398317268549269665844118412153194\
34157928112750609513565634666951948142472903735595739752431681471114464392776\
02520248561871550218083784388082797260377509242194836212695776409297300937795\
59880113032992151561666053445437541010491998609924979860692627069421241545135\
42175681300319375892305561510864349594675984443590875275456586161820771099210\
50255090436545388543145`355.41180547746154 - 7.195516392150393485170829652982\
27229520704574350002814863400507786246203154596058799563843650693947774024072\
79721971291161267305767777215460146229426573827127872573593765464670955532993\
28655176148811685603496711138283703709427909307676761943033309705576356215260\
01940575772602538094426661681230909145904329185331839572748976329005379021255\
1877993944044424872562524873`355.1283931045187*I, 
  U8 -> 0.0383161678568491215121099812352103177833143429782850707877541335814\
39291710832718719450837850630817028914290931436039771577175647412446004565383\
27493796175339391571129000915551616157772037688800991320560756149191202181385\
11019101346315168958663969162209548167206763701792171725502184196775868738499\
56061119543600853977174703523434625493532636720917833603506833338634`353.3930\
9659375533 - 0.02311324790883531856952832339804426480550289954223652229353167\
13819022060600152194278320379153061973603099551771462783545418818361341331313\
36916220372389116285676228635451944133697093108407463180709707492846643372756\
77818231894080444216852395695942068287788822034435635688000463230783092035471\
058616447388952921918863585287213312639594546937472759349372421268497252`353.\
2627679401085*I, U9 -> 2.3766694335742205200228640832370545273959663643777536\
20082589058947525959545552543810722873328467668125839835579419800460607422337\
77882342816739724304064406946570980140272621693485402345533085216243005694593\
97412889055152910714570046005560702226683609169367402671547845626645401508683\
38572434716984592250949621719721605811713749964129085545826379156716357126406\
321215`355.41180547746154 + 0.51855216250406591386007978326516233177828031090\
64389130830279731657432862772588422141726190482622399690937725154321322937711\
60363785672468696594843402802049112129365333451872378069244826538333835969673\
40227038940832792452409380751290498839937048256202514404279058092039031666723\
50718362332445908610127890133019747469295914435702709811578829179468893906437\
16680510665`355.01458151617993*I}, 
 {U0 -> 1.1467579083462833045919929554509652603282905601904488201823430593571\
14359378450321168169273034618232389473883073571564628826379823517191158931895\
09107764756662196534190865655335060783471267829704050431942785695083437074808\
80013038512680553047319652963261703312666466535417466802355107547820340660877\
76764035108954887854222357957707546910915808109737931690211181429476`355.4118\
0547746154 + 0.62335189019988549012749100293788572371148382396911594741812597\
71263805554840868276764513165713234766259419943947639292468308237624407144566\
29480706862025905737550410027365335709841625850476935211181679966854518937067\
64877198631955904013268959507018869098349780746991729943026210159720707279630\
8912779384954183945477837050225905224065936116041302226479452473787592166`355\
.2536142219861*I, U1 -> -0.66740081732180913000843166328688468094539835332980\
97752244490079305614575004103062670097723679986257612031776058820297224146802\
86942667425510442502082819764923464682009892400651604314705761744926350248181\
54987289558172834993061067796690081085653154942243546527050155193472537761704\
42011324399089732362875525828940380399861968129598533617616775843742479181722\
70812973`355.41180547746154 + 0.154153467251432132111737007838797469272451221\
66587405717828791261648376947892930538097389524714361720431008280716610772040\
22724792396840473952905999843723354792758696216517001882795888668396345491944\
31544921970732288649894779473687413678175567661471913439972905860399882283833\
22839246613038965026816490477830140280986759563263675011111215107904624547076\
3749876065898`354.9897791680552*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.2403842345529094635233293403161156039221532903537193805864981127612\
26651979651432340859668110680172090628091449953212035044191359178545193254467\
61467955226065573324678352493254251640609752574205757740162062973697668964658\
99964676679119559599874312435337674620367528305258592540726460655005684196153\
03767230994713715083115274772313250907950433475421468719951653059615`355.4118\
0547746154 + 0.53143600501191790708837110240062116337700331529407753095742061\
12634398219555521709067970060783964340049775305008249565612956794624349234416\
63735148081369598348173709100517546554801407407043040122211989189352443894523\
34837447110869729184970038520964306718877055653288630046427945332042342364664\
3077709668250104937787038229936063104381521407807653872172215298068103447`355\
.18484302804035*I, U4 -> 0.52315696771370476777975212288325323511694386762154\
77375840945952960760986441048934469230668755157233442321839436569337123167464\
71180737930267785612532187251580298939968985555216883370688415252013452389064\
56539071852962739124009887827577653683109851395420546258753428221243096749059\
66030963254787627089606552013067446688956592165547339162950242308088550921663\
31596355`355.41180547746154 - 0.055888944174758162500046832675034979082682603\
52737199194568671755036003762845840090352834133780718063797783947040821859304\
92630359331053038940358053854892951805184000648486144947293325150641544942066\
55631476609754203423233420808360612705301843858980637566885536728619424763593\
17009610325474389322093881966867697547844011198417040684468068383196966477062\
9790668122275`354.6994858964041*I, 
  U5 -> -0.908419633716221251364001151378210600331109569712440075389298535844\
36889727796939026985730546512018557935340602800331644842651222439635410549243\
22621369986231210550498373933715180029308575773053436268158961770547691362336\
23291289466432360467851606452480534974084648585509989620770085273611238412458\
941364598965612232490884457781130155276653242589355236178550220421145`355.411\
80547746154 + 0.8188932040204859482116077824231720098484771706514990212670974\
49727381282542560400558105987856435602367924852788979810510785942079608940051\
06514505039605238019743755403320500150390053466529879980427167549074928107133\
04919786882598070673792702671577756478297627509313231623794659701398881161008\
16237394140374469114164509582850735886639791053872242325808573274953765303`35\
5.3973524636379*I, U6 -> 0.18326228724874915326068845858588797134067758448488\
23598038016575663467028636550013736098128844539049163395299852363577675443809\
92186872312455545834794190904636924870172008102246093413498127894230817307914\
62474458571510703068025781157660965118950582190158547731505093830117273478439\
52823798969392823488206896032790924165565117493501614575848927323064374457892\
74484739`355.1040959716397 + 0.5690843435247169972897623081076627439193296996\
31151658935614821942474816769365667859009295733130727669962088122468313860763\
96437269677859200106349224429822312805350727647284260603237812049551052204454\
42551140880140674466926393541200763519319293016829269222049607751781560580093\
58226878791853244075627243645992518897870189633472082506631896601007787150943\
121942710182`355.41180547746154*I, U7 -> 1.8060840639483148826604613336082558\
82974446950300296788528223379603284791172368922996391080401643223137979310128\
40761346927405026921512928400366027720429710372259173068000712486667182842113\
94268086670826441466690023756771218507821497616395913536374926689164126610978\
02711879899055957646652569737791190851279785940929645713574272414201139062307\
742237291318170537357375`355.41180547746154 + 0.76974681752194813314273423367\
28570846295423939558553647383221019928166914391738602113929292660978848148609\
02843665305977037767614735146852927179440523337431243429310680893881194017011\
70856482545444221245510342007707245416955893030900855767501694314448984312022\
16570270868651089066807745813937637600433898176663925464994686775582670950006\
95772527645112180472619758943`355.18326195540266*I, 
  U8 -> -0.315284565899300008204394809104869671335328167704356251573701555112\
09846882505830405208980241974102850180009190030384236793028469692327863067036\
29812453448604106296011969438384889797614033406095783315861420705666408106216\
28688775408945871569039085405580344714790092136103102562629982673951395009249\
710234456280370093080354834794099074601516246148952178955380899370895`354.534\
6159044275 - 0.41225718547415126319188925867078879979002429535478020705457455\
73542002794664806529608910667422649123445014451097927176574440042307676925779\
84412108022005109975255140781929099612697048512565578501042834082906753198812\
83710693016911914486376003533619870623525758769650480900824885539818462468621\
2518404258710999120561902137865335932617230834902630727911274683617858891`354\
.7059395326948*I, U9 -> -1.24639077539388073455675972025920838563718394512753\
73860596948706431097800878657288909086519128261990858273173908691830578908913\
75309401023758945679368311689541185212575143083429294245998684298223471450446\
55477882487127080872337063643016088555620691113997321163612553868294878462900\
03506222104688160058379049375707760918993159488583541287363209151148849953887\
95411412`355.41180547746154 + 0.217706877917275628616718626257603885221058153\
63559241596924034293431777282083017588671902834638387155100683695519441228813\
16762580204957286939187925159914871823602788505343632229214481934384104054493\
70501397502667604414438483834936427909096722677691260110792499852594061068996\
80748629825658448960575471532696454819564236933187040998967672994059670584284\
6059138284256`354.88808440106715*I}, 
 {U0 -> 0.8257710517962672382291706974804359534831537973087917858855364829310\
51657447393196329160809076759605153069585340581987743709658243723599024133543\
78110874088902764885588815101883264489572956695691402293116969687616312782209\
25404734130306983959838286516669559293691080126471028658543329016592277842698\
79406918295651335831903196379693361590637040811732008205937533674632`355.3934\
8925139416 - 0.60427580733543467295331431994692446694790802797728827313348279\
53366717371091002747805409943258799931492595682055814427672854639623309668726\
56518547836894595839042136066856048261821450218842430262220530871890378513612\
98536315252063835861684580561290088479196203936016017995935969579497724677361\
1738131285345633840339784612596011119061518495794778075154255651392667043`355\
.41180547746154*I, U1 -> 0.20652689869175058122421333142705114883423105657304\
81171141551099606845190130236569890898787867900646171717628730181718600251647\
56783937958546694806484241371075161080736484400427919803328490756517315089259\
14976726244116595223748481981823597339252575419697267513023636734046141043873\
13277696507726604632857443730781538142843035772251600923881044439377668779338\
75296057`355.41180547746154 + 0.386069024429353407261106957837944502432264606\
77884005408464169194416488851947278484173879167780400338745019266621853505124\
39288097547091742013435386345181041007639402396436930306160893981111542861088\
17128874445536169615155166212952080968877646704770005924694287034252312504609\
65272459878225479710753990480296954332912082892615013590948802844934148542071\
8558992995302`355.3988150045472*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.2878442252218695371967050144451998677571880110780859991960169172876\
07418092785997218396120533150040527453176292520169555003748831276474542450940\
99554420777150608553905695241382049993823343203217525425056326011560817639239\
88274768648748317850045387314975066590939260933922804088684503560751909896754\
78349928136645537393601143688348414447943012508615679269793783741721`355.3215\
1082423553 - 1.04855529583635828904982057172920279476508610041045324523508038\
24610723301239775590348782313926039030469544764705065887690091264289394970986\
21757155668967151091328646918968916263132580030394205847115168664986749504843\
03171268862501836825668690173712992546440173917143055976063931794991269878480\
8392634888747638049918491378186196898814695064777494229470655032371104819`355\
.41180547746154*I, U4 -> -0.1049481951786441030261135014066553512475729035494\
57311735480759540285759258771634179269972679287625908924958332241908147193890\
01424527352254670198388844974562789836680934761021809638252234898306098847560\
81110314365902423473115612728111972562287435230942427551165217507454760381919\
21526539260339826170359759064435875250848932682862036424555380823688524242968\
2721799078696507869149308015`355.32055649060715 + 0.3867043023706074591556017\
49317432974878340520989538653647630356825104830671883057766450001392538769487\
07178865851894241597751647960389036091467267130579120115787729593473104136386\
56287363335696927188595072514617526184659216154242480305184341900757683169858\
10467111721400213625140476849399954638965071918478955741627577197233413470459\
266265535387484651477216442111378`355.4118054774614*I, 
  U5 -> 0.7688788332291813452541465937869341848359314087470322065575429182970\
33865798659005318676955991369972450320227792919533154339691497351259038922887\
97177536203206244976875101872023868994622109526763561461022475178416091936721\
32795598394175435793267353925499910530753294728633899326224249414597856280611\
73387354917115363560580726304122373777225940638042040333807902109594`355.4118\
0547746154 + 0.37757721149042983262840349545119453977890984552207948592084969\
18120546249235383168932092800236966994064227133426168725215432342440212431464\
66779705700978255080706996696944648251458895719802435121893876888916894811148\
06268537477187378822685323431974487237290813961221642069995940513010876183198\
8198962802195732785707044848779372888361212753616169253272683142575165202`355\
.35975004422886*I, U6 -> 0.76920594645486815062912323900274910653358420872033\
73936801092924510757161328064442903132589479307054927773821567539388210045800\
21328494156360925004136505384944325195225618762935654254119195420526277683829\
32649417458147631431331921754348303539233440893344479911004073577460345362486\
98520299858951367029585702881070567353417568093433561679995929324784377222149\
87029774`355.41180547746154 + 0.072754491627854656619811269032290360725419194\
29208930310357073130243582679485275475327381999368572513016940984179534762948\
92882200881883798430114781032649822421949209795292777212224688203038540298233\
07137048194942820624423234440346273241922763957911892822323803353918485903304\
77853732867679656919600921519797451640716875105447012154481017094518051993907\
1815043223648`355.186829057605*I, 
  U7 -> -0.049588894049160457216158141410578228397222603456221548282943531039\
88388513589113847951486851767080423485298084511097722243135763920401927951272\
79035678800258035203084308195530426900454562705366816536038826261985887384154\
34091731763976381640253850600134546935463768681130153216340207915288991803616\
11179165225791641811995903115480250098579376916108249088976233109061496275838\
60610217814`355.11123108084166 - 1.530633683931134349389687027059945067084776\
21604111970462163893735182182028873488382627054045027122051967885947664013571\
53172850580691819634666372683735484156729310427521322782387732331758541749686\
39354886134574593665821652107462055564239778844448074752396437500125673370175\
05965549706131751125967021312248023502837302751264028107715808111522869385056\
8672529451977437`355.4118054774614*I, 
  U8 -> -1.080367838928273785489193360822732201267894605039482364015092851932\
62200566010673986243353035335105131285167635229455137916012397824692362782937\
84460863066261222367709343632312536455928750871583678890755897067174529575577\
14620221713922155575715858649151520274164696812409118941313072110473796974021\
269328249157006531374980604531451944383569967401678316299086085101504`355.251\
382657232 + 0.799175522963256779471051428722549530371119584928677278545836568\
59993467363546772641742519894422894290417300383804313523615646333138937072306\
62760351115987290244610601790943830674944571786618567633427629013511156145939\
67483400176285731285628008536712306066698463503092203299364790041161066609429\
977474202725203238499078381119478765930893473180040530306882194809262441`355.\
0706215235203*I, U9 -> -0.331285309918738447633466386263483461944419890273429\
99147242715657302295750800212218964974633380417652926484073591082249954481227\
99433408562705471515512859583080927936901499883539165702281654129124274581131\
87690425577562155006122581588637128101067392078699249919906167675697627671827\
01007794849589716256326893956726723983750148652476488355850700591100337873089\
1462953`355.31297206505286 + 1.3321760158858166912852037820689281208678773792\
00273124218438408935389362093253424564429328571976977014087870402029989038672\
18584707090362807694088954275808934963718479668064922047796902948008073069702\
46325180376324423514357660908461121646309929605694529313484802119646387272052\
62877088946103108360532912082663510407412396253084325292547123430404165505919\
784057948889`355.41180547746154*I}, 
 {U0 -> 1.0743548073799011887409895626452709052981374166938939027245170257503\
11339432571728340158774769035601003636141464179145892669379776265677026659049\
65534081447284507396790486613047603644638518218358374965900516136396330556511\
93397688283109322938637089305386596225059463098422949310957419731548583152230\
329872783655045669308981084697361755915617348748614021533236769374`355.236826\
69476653 + 4.1211680738108168287743225757699228025705828440808138258800483668\
51839695010882074374822089545247337263986136470061725989720246973092418976106\
11597773020426171785986499202246822400496472857526222858746232586264582743315\
16466449357662292898534425008036249753205483341594083170255956459669999555264\
60047726103019546740243248657542996683312379049537001017202468428423934`355.4\
1180547746154*I, U1 -> 0.7268789541867161643952540830318119311059012533516743\
83005929999992497421509094713761754330465379459679366597334429996630252841895\
36178477697687514598552065983476582447098439975262362985835870057734218005878\
62772037336170300297033078868736767859966570407174461009216804150187137849329\
92284411891907665138974878875531339779722875029725416807032299253052917244834\
234879`355.41180547746154 + 0.91290118884290907183865183480773470497130373039\
69951165433847021604607133857031304787344219001233022719378168171090605637653\
13255723579085417530737895810824311497638821002895977948788563752342542337269\
79637648537881734553625401232110750379442415987226659060217629193281375111312\
75870176551674035774860398541392809157815475240856357934031031955072797044524\
38670965019`355.35668263158874*I, U2 -> 1.`498.8860566476931, 
  U3 -> 3.9868978176060203596347509256116877366780215388339253846867698140058\
26860706367893444678004644498300504417991739160797749942818332756678180446578\
94149532494798144490814399334662930864076261686897553342255089629067910316385\
31421811682651731910361145988328946646024993812725190021323990506692516331030\
75970219700458058538856959893486989942441519082122429644010178879235`355.4118\
0547746154 + 0.03541318066297928564795306471082705473578913992113578751649161\
70562479666817814395256643021417130272432711681538519803475937775019891706656\
84283146659814911512238761812986530224846661492228187267236741012197373589150\
71042014433371901857880123790831606718291754632581382064606272890357741234681\
2392818826143030219597503953773984593405198788868946742921530194120128488`353\
.80427109318384*I, U4 -> -0.8787811705986200820037442213027160287656842746885\
07907916962645443589237553066467556012803460747396120204980201495953783812226\
78666748600402854330504824036965436645086934204633114834027243950525163229855\
94224754674878751885744038691284495868083256528533314125095231012506018890493\
14938927343511229278641787102325448616638242993404038414739513977992288074401\
461247473`355.41180547746154 - 0.60410739636990964420982299219335254393451732\
58097003920812004152836998213315138118516245115874630760943778065151110531977\
93688806003203851906508618088571024561710814555936904640225430882141229969836\
26161057539300775796879923661251710839646677901152519436985949977821937666219\
08585927915620729245008277845492160794523732239341765407578746458375965039896\
65519015988684`355.2759597499003*I, U5 -> 0.202909933706793782368634574114001\
31615758215413504201018166956524683035383965757817824169084322333022053203917\
50008322963118776348890530442040732139917968338852676362425030562755272053342\
10578436044105193281004426208583266175957437334492804957357795761617515386108\
61093078044872973288517725135457434811596995019555422712738352228421040713259\
8323671644896583933179032`354.73430930479645 - 2.2490584921443553011573300158\
93316729668661397095296995359910003186796917972576323490314798326387136731577\
75186223219063840748608875473139980537140910969808795439804027924072247291544\
85213885207277795284677296462339150188763110629810635103823966676880377691157\
01461410674521728245698784516523737365087326618965308972953094196306297077922\
553113978307957668448058655183`355.41180547746154*I, 
  U6 -> -1.186247365052951146148644254469496271987802328589628857284616556672\
15751628259954138924163828855383823487848123656851483581189183335533585824653\
11217585333486556580757852624827287516543943283430714259319501534075836710839\
65242484664548910956703406842197774975026109622031057948735778031442130543235\
642510645885201778365504851176899621213615306620474346917667632847353`355.411\
80547746154 - 1.0876479825701576952416511027208741486059909729901469722009865\
20826955876566822566565378693217439244400651431909075633445747731218307499322\
86450815958414311489565490456873923575057421902932781546426881957349075607989\
21840935859112540575790384352031449951003705179696822476717612935695180312314\
50110676316998119470067284990729341342227947545756695403310932086162054311`35\
5.31872338790447*I, U7 -> 5.2917747792106984073356364102542980851629173562930\
27498224032248120963565278813146061400543461029354569201476738364490458059355\
01654407521025860209043447622678455749482663041468529496678255293796506082504\
46987335076028595300149884302411903555897919944671544676208922869030907137457\
17205665801204585817326004761789083788961279066373965537982775569436975588424\
737536298`355.41180547746154 - 0.77093449322510450054069276827434213497260880\
80466591624149836611593106564721555508040243412615328717124694431722551983873\
37174924857347469292247758015515310686511143060353840936246312518199805093204\
56887505904293858894776622875035590457775333352022222816022631720176238285562\
19399417423545069988760792197187459096533722517435033758970245506353436580521\
84073380088887`355.00310653031966*I, 
  U8 -> 1.1649692060201388580814559404351972763176065750603787896490200579749\
80977840523650441355713020591915273382544038650426805970211505404095807163602\
20918697390979775369530709425562149615963296184376994471099516637000843799673\
50431960959022968628543699635490329566611018166426750983656488237835483670116\
67882896386497208433482818547863400876372544338654409780497538755116`354.8088\
00597554 - 1.1178937429968540240179282693520490059159495096610599517693262769\
60726810088195574070545001760589763152565547127485273894438397779353150086343\
10497936231130517059694330947309172645058874671236287487991934404419765369416\
50011339192363695177527989689421665183313132909223687950337652663077883342740\
38039250631549729570713889674188036824241624854711136680675293238947732`354.7\
8824871335445*I, U9 -> 2.2105599919610062103897609996111208070220511049803765\
83200305964679199687216777980268292242103272789451308628414692939045380338410\
51189239071788324770710836009552939922744972799271885768255134553523514411292\
72321855859064476335987238445930951174153565432438929650143553008373735043425\
48032913851491502371700509552802727478870763247446698789885354374229195374641\
182834`355.41180547746154 + 0.93762066722977311704116687496913589424159350160\
09682903746707071523044330095579298945946105429938134459066052966810806532753\
60312901377464219983694019054305125256450645496481598237838627162686971467937\
49460757881109471716550599666264524035943923640703505964661469345488785627969\
16662814371570514392095367571920733693404453557429247834762719234533207674743\
70435538605`355.185135919362*I}, 
 {U0 -> 0.8519821779453643527800645151599873758332088354187177483854992942784\
59451363643933368489261571379678233741151795125792525222084734659498053156638\
19690132430575432719853468380964502938378703073795251362232719535586545596923\
38302396625034286154887234109403123549897225754221150061918135129254808604235\
68698217489197381785991314404895019273849195176910391166765098732734`355.2235\
288376963 - 1.564804426887408202478124997145378520124852710266449408752259533\
07022008188095695037437581470546211531381080811488407052980339911971558758328\
88612123048135099922196169281090539062094705469332830706397709447182105399214\
52439081032106060626030819408545567165527088657067929084729144149604072151912\
001116980073096321128829376941280968661936371635632229374184105873789428`355.\
41180547746154*I, U1 -> -0.23697217513690413864269960037225342346173774582788\
99769064510056360467212661076214639885821913133977336638261812830455647489931\
00069972501212366265993402478828967314142324478936441664634561337115797891250\
12912821778690636824504584035124582805497885235276284509684533172587147970019\
86430410263160415090135960239729503192776415877522384835589906717820396383851\
64287219`355.09184343266065 - 0.932983639067551787449271355187498661561308818\
06203648094130474286538157748431884950647199759849717426769461867569111271298\
17240850251872919900247541540721839930104309223848628580284420887512769129416\
39103495792834228387412965021922748715455655579002637652288939293015845591226\
28708581628650864913854659848454216558426657244861226332473006823312982303317\
2471423315314`355.41180547746154*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3751836823831687510381842479852388835016819796222899706913182051284\
08480664380691659852000032670055741800907374913544135327600599865571074352437\
15257039122205748383398936049030310924309272728369156744934712809098260794231\
96186712285557287432876012410076353421799485663986072422453663696531759379707\
33611040896021182116881545982838347840539232473619121206720560594369`355.4118\
0547746154 - 0.05411847510137391688776796077636617874493119124717618657333217\
94764855129307215696252526594369106127234451253415767534230540119318330377219\
65694359421947251402905769652941067136432211816895946690569803155652566321736\
87855293452149553918433602684209097560582504021216007141294820730045060485602\
701512507626003668407923195270654454118325005302907749857698481075228619`354.\
8734156225257*I, U4 -> 0.6715147914815379353178021994389240937547714692857422\
80231433619473391632522805326044079348106969521311517863073887951028192421864\
46849024924120709650322009966435242791473612028043290860585418156364466995696\
27872439527984140923017700863126092627127366633329518129725153417918004209854\
47980120249508062126350688903441923675906009699644954916911503743216951472566\
156741`355.41180547746154 - 0.05908968618611156361281842477541125867018353205\
91331575342593824055531911022912670342638135013484909028999572639173246912500\
32065749405803697965738995963956909750946835687875313572115517546654790006604\
63392018860491792235819866701102992501898572118274973792178966547958457424191\
41225035286992974300651815966096117818990335634470200528879241332143521665117\
44022966955`354.6734537544248*I, 
  U5 -> -0.561370649146874443606502669824712391682985505162688063481988649269\
47186669470857109689521270197298115999183819064052368607184161089130423899607\
58012868338364602912702469454709962310965791160063918340186511275090605170936\
18045532608104022977524424024813757159677498414794681796872778458577904270227\
214066271213010046069061907422772976189842308586405713491497747667217`355.411\
80547746154 - 0.2318383578101769864182852912296473454453647752159118124848951\
93868285934027105991439603718026894834736918964525124293891662259477676417177\
17555213016893766062685805258188811309973240846817980968971684704127544038646\
35059099504086423848048492241261834766852095967542444545660732522463745684080\
63649527377791888442679671255873174911296313885996995845235684545278468814`35\
5.154316035262*I, U6 -> -0.18613688928572756773124802493985529025639748682670\
41116825162276853542222082256963169941070324276193455305247265245080630518228\
57625862973208607391906857162651785128017644980402895603629621121693882775598\
30946497571355577963438352448077048680173501264768046494428600764715117946633\
86253299827746413918413440750407304389824190928938971551202642855271691637911\
53453606`355.22283368803244 - 0.510710628381047952828617025605482917308552908\
61795737579244681782901260068949109920789666714660172282173729336593654846942\
88548172663515500982870576993686158790380824559188253654946788257273365943002\
76700289668682996604114810095209670527681110188715515882633534183341197649533\
40930158816225777318282387761870883947909175992367785620296227377615031963744\
730447333584`355.41180547746154*I, 
  U7 -> -0.617845250482037654111343514850243588286654243195688612616907236108\
68940979339274318416505835384521524636459395409725391860292056669841602511886\
40167975453479562222542780451461837844837379372723474098149845203609466509396\
25156980467945083283399260191519556865412253924285859727539916357842507615168\
977229546903030828027781607909703384632332751974576843584210639498839`355.359\
3766889965 - 1.13019069607797654693761986584062178295205060632284038755037911\
05169716638048481425755741680329494343713951926747421877778629213935778548456\
67145189720611744398301413776624416516494395333221877237856602768051433034314\
70073748367899775160639901852769413800265582156009673684212448322101850824518\
8821733891555304219434517411086495558564878678099791689642357478619810911`355\
.41180547746154*I, U8 -> 0.49213827513788430540582188830005028421287841121900\
66670945927910386223024042260517499168390054858834376891417993330225422921264\
79508860625675663619695278285617054539843633949685974450625442820347911701091\
47432594627653721917408962452034812270330351033036205604934608348170266491236\
74093508767848224178369571772480669419433830114177808731582036772798242348146\
13272935`354.85872362304394 + 0.926861185917278897820015610869434058267258186\
42946908217731488725114700863668780264953023975851316110449396195116933464649\
71531518783323888244217469132380379550332003991143946367016801158749981079217\
85311783552877346531332546688268104316805488544305121434810427184958999261775\
49927500626620233948576810694165512068931777708547558048283105129546518460754\
3449789670431`355.11027779410006*I, 
  U9 -> -0.014190125236125040425274195262542414168139154636538962159285628893\
84669165344584187068851315447027948636099169710409292424165425344001134207284\
31218519708211932628861915878747408071091907050346397776007246044012282445956\
73642923222849428570411567846841459771471392099301827057094479844100112645768\
957422048219815573432655958067906854504795965575390158439991088195814`354.202\
72981394413 - 0.4946440508822166981270175073156877694874936645859045552314556\
77246584303220926058584342457389308859695891461465794633050630613909235609973\
82580036887776388250182932251635970121611797247109119324783157301769124794589\
88068529781911766023372237184322506262683658416595389811795667603509533482540\
71670688769020153895804506191981370412788032127623475496439611447782367564`35\
5.41180547746154*I}, {U0 -> 0.89384368082784995919685219850597488180913466421\
38932034143852753495759553393009314075082468414990367633204981126080817377840\
72202473716647882742044622473970063130496495250767491799010703399912396228256\
71189438637309003830829998968168195037530595403743647372958891870923947849551\
13639111040404360317648892725558063507327387306594392695952650008453444540822\
09836925167`355.40649772004303 + 0.543086845716022103693452897825768754244400\
23194841354086694243708452033422907115487920057032783871803648175401778017513\
80101885344570879316326324349363880156016905945572313963738941260451739332655\
27560779840864098106093824028740472993286864818218532862744079550744683945240\
41482727125893115791795531097745661727327826884547975379808890776398729065024\
3417627337203129`355.41180547746154*I, 
  U1 -> 0.1851724554149233925928481369064977838259999073579917898359593072900\
66601790831398564921914292799540539459463293321302304514082968449227115182278\
70134286739071708924999753979738173965827794927024398507895821073749726137042\
69820723083882419902808771974571474824539212306929842444595216031608524575961\
9314614466641638904589844899547708336919780046449518628078400440128`355.41180\
547746154 - 0.112986253826881129381544754719493473123751360463082525437258488\
53436502625140565575353137773507315653123309827161907801391674900079213327826\
51652308736709019691140513636711748963950012284537177262555369486119622780075\
43277622447242385370777813578037233670002315098965645136564476944034548189998\
61430060969366537922047827921642331777860900870696346780215626310010907162933\
60223030607784`355.3973207657458*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8621822516526498852481083516294552710402966741915460244616057210967\
73499533166346614191136348187797303265751574954885822352815475536424725110636\
62351379466729553703243815747491586675785814943956847116522500852077847554742\
92044799235969442846181342818814720948153465945886908380514577858670909261613\
70314564047840144556131254083288910882165850116923568575639305662989`355.4088\
1954198534 + 0.30184583535306803200273965575742557022419243675535418404119937\
83509157211816860625026117211410555708469347563429155218272595727259940403732\
61562372527051101460458482470467547959965530706083474841136816304884417283351\
99074592132930927711025277637183414940769050897852363286748761659212485242648\
8530674362266340249211637294952290232165823039738676027761770939546480168`355\
.41180547746154*I, U4 -> 0.28758263544694566730626340706456577167716337292904\
58641956050223141058732698383740473095719211293200685954587114111139477541170\
77575399714605209145695400112108438782882487312098282834965949793983072490179\
52957490716595208512677917652134217680595777465804179701646871153070699499798\
30305880027343117374235939553134939845145911366365455366888030615075707790041\
01467136`355.41180547746154 - 0.004693955682151509593174188823023032364075684\
17930118843520856447923825416140856401448305276255830128414504107249311244672\
50382784036674448742679212655007528475794070069511783593088711571108838351712\
91585112965661219798153626043835576045590969381928289843536827762573274839374\
52443263052253526925321036126215897196586730564239313409683503212217478899229\
86585411509374847500742439028856`355.0531429565943*I, 
  U5 -> -0.137719387999662234099786949251334402647987735822982577893879857656\
02254004536840973753132195946415709959218797753394441633770625229974680164485\
18117971004665995021168479141313357723446054079759700610027519128197916611987\
17100052239080117025712240366238178057022742306427380520762269025735031719404\
371622503311005432381767383267417641774221291221059556320320660915204`355.411\
80547746154 + 0.2190577655919883938572973076110146691420442966731876438561517\
02603532622852609777195159719188529293490812260470936657114005770717081884651\
77639920348670195552141273425634744122065906543661384183841294494187890876619\
35304929155408569718889833208588214096427031275702808423162365159319629085525\
69111454608088335699366318198873133726085253245434860780187576026761533791`35\
5.40630797321455*I, U6 -> -0.359029199325488306667776124798804042758821557411\
35957256487026226869713130534853631318883563638454119800196647488238884691116\
00848911703726243017382510785887084860024102934770354030076125577808774431984\
77207676479592765938290861964373825507452744511352239267643343381073025782110\
19911932074900038131329160761744745767333229090819741382671520631396646568727\
8233580053`355.40552188241423 - 0.2571432353164686408884946420465992924946481\
33780758585557062860644163522252311269090540175413202274126152410476903329183\
17587592436535304151452698975503171729108297746055301265082710582914230477426\
87155496274452719687097043708870273850082687351314306176278809967801174430235\
18933408394550637635842052304646480690836264690078012527587800134434891064651\
951762095468216`355.41180547746154*I, 
  U7 -> 0.0189464488522598231006433560349437735599121850261390743740826341751\
17721074951393621122588167724078839194325229857162516915252086594617591491377\
78206254097221312070967740112392259643134613262268612073943265111310575985142\
40683572503921626209291513484417384746253831228785144300442708773352794723683\
73663456893658749282721239515890510829026736878288268252483856851632864879767\
8468135311`355.11082321795703 - 1.8071088188174012863433610232924724304700362\
82750013784253617213193475070482088366015704924485704727694285195486157838732\
37695127025285383673587491781979832567987544423972251299927929004698590954083\
47416819034011850918647210242954357642699797256248577362286366213186922529637\
71189631219543078639669333057971829279998271687367751602461492973353993230901\
391295882621309`355.41180547746154*I, 
  U8 -> 0.7393046267691699562513539114965793274143905809524147684308885361265\
46360962608259163339344408262526268000493601200228518479072460641099551625169\
84877163347801425253929067820914387133267923724417049895081803611742967179139\
39210838379762446848841800420484517545228255697350396606961896784742255410956\
81907864959971376265071934851572162406730742677023111522365485806576`355.0825\
495831619 + 0.341513974900315239685532293195806027122111809571417584409173891\
03210407345099350164765898753638463382787042688841547304665079215030923832605\
73397780101374342215308427447069249189941002098980063161463308509690514463538\
12329683925668906235790593126363720412984671276627585675503120438891821260707\
881014409624315445280798919611246051718275792572933476998875485575629931`354.\
86015517690186*I, U9 -> 1.046129848400791606503640514812242495156862651670674\
91507533384631322518261945085851143649857226684775727956096521091935873621628\
00456683869304492722596027778662337768411254602542205296144393692305052676125\
85493362103070048350974312450189920497041846216582510480744322240171819632377\
82305683372933485996635702593123194520786556057820574507665828366805413763388\
458789`355.4096422168095 + 0.271146458115096545209056972253520023788762415633\
10949090221010885124572473446885372619063722509932658706387626739631230226518\
43283567404649410091393326644528079615399429312137312418110703021055217947369\
64311443272884816180208996880147384464049620625083550906382997706875342449342\
98904062708309433413952780713448796245086590594626890847653520378871830664929\
7009769906`355.41180547746154*I}, 
 {U0 -> 2.5081489554142082472518863197173231935591570934829164599229433965796\
90481001189972974964166791005491601846923348995854547475265546415579525142627\
72076817584210468372515039821108699886454791052597582918577067586308106421775\
40803971931237866723311622209859078792442414372687318321158326421806974842220\
36838460550414234189686075243144961880310548336020498261413801589187`341.9647\
581730612 - 1.224811647546076463240991779173828703714554592432199664341685508\
64256947807536533987826914375315627342728115123415354945951760987709307687737\
79138675882957369977757147488022722344856714155154663040756232070944009314955\
22088850101781206153216980086631811907463218747861842108910625600078819444797\
144762483708018493810697130548006500963291969039958980168676137783245543`341.\
98780293080495*I, U1 -> -1.42448759247101512496622256103443715768054867396222\
70958730791641261871851082152751535309343447467569831237220484717355732061297\
85055716792211660260710847231221379811069392623283108602242705548759168070164\
61457085258050135134167482232393533498288447367539409634791386429606129535656\
23082210161074325548317486447016558698164740265527844030730375999409070142934\
23901217`341.9878029308049 - 0.7495085160731534641856338753164657743471972980\
58363691554475050024527622839845112361415980376969395584682805760133684381903\
85193537897262623419355314623932277111833446069101534068711034710687256642657\
35009801100662944447723816685764095988796738865414875178486946772434015172483\
59343795996274270105937156957676026007615052457825982721661329206421341581920\
554483278759`341.87040978407714*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.929230796565014213817198111819134169817732744563005842192644980889\
79934749502573111870332223421675905165771166289954716669085556288463551338013\
86538675376403579764644140314042275152590418801963809997871679736070553600832\
49105573786274603987519820491986519722312553764046952838868622113041757158347\
946968720803914225747601779652268724663674233216615714578866102259063`341.919\
1373933541 + 1.05279104429778730094345133363705821046074631420823020901644422\
50229265429864624696419979636175269907142759376660209610662220417045757553844\
68755209331577911953462758766117353687607690802173781665363115760226074147585\
55679328523480876614576180576398665858603154919959433647098488516334397011174\
7474069196084224084438424103549656715965662998702158909709716464372871785`341\
.98780293080495*I, U4 -> 0.25942884733259730907134285035741840562294048003804\
98630373725965381566092812478573205903556671298565341278191630889782948233003\
54707773981050838777027882502651753427270320295031654502232439917208925794863\
81823860825917705990648996061671130028327669354997904530956944667528352947454\
17106268492738274622079770349657277505057097960107213897491822328622113169019\
87631844`341.9878029308049 + 1.1966589935360598794609501082650217105823016193\
39654718979204167731129990526850181631771434943583148997531351511059592151613\
41678558213449369598890686847892714994842567404603939314660612755067816060973\
45543591326748322505440849636031199251975644524259244321887986196503511813337\
12559498520841503435645110692296014523631757533049792512694058645251032783155\
841636710726`341.98550838391145*I, U5 -> 0.7712297565956527844637954155246495\
53700079218987539080231118260266947569254360273936603884913897426780464358026\
05460936410548927442513300623541505492415872263035742258872768552656661269962\
29332762978041048833728976941599808087381778763195657555396997298376325062341\
53103078478464635961504326635592885752403768341971018297674735100465657832984\
49643068722260808190591`341.97101164197306 - 0.312447954317784971939189400304\
92890501479626081547208731663476152615648115024566816159205212325313385787003\
47899226350874728760885790346333828784646167328407613059345602080147104644737\
97073739221539726772067132983533196267241437937029050266234707092746888932126\
74914632628077327146525551086052999478552630008630501710035662966616465015032\
0565025639671917817109454618`341.9878029308049*I, 
  U6 -> -0.377480462526886292501480826742997621611297526031897352520907804080\
02127777916071117475107753408139195636609832262876935606470999214973045384987\
90312202462956134286904839515271718097584131015577631950257807527715740403150\
48366772443195003739951033633459075147871889500281197673315956189296626615793\
042338799143379541366350732399100845194332225280365706454852045603261`341.814\
4482426499 + 1.09287898201172929424184386226652396008504675257353768384733105\
25883666729048740560658470476461070551526057070588642487760067963767752271577\
77146808946312609050395643788588625990264084463639533525277456259357558513453\
56400870144184690671210325150135861039548125437107747777194519318007941275167\
3651465486086922939316463826197092448218094768135855608758883657384450644`341\
.9878029308049*I, U7 -> 0.407988566472088857062499488014790282300065629026270\
12436938299598129370534779766004716421869161271622648080889248080580600540254\
47087311953754315410411500440755294127206013500119972170620174568234615121451\
54237783106618314903044466662051875221322054797445970575553130439567120577695\
58016172283791510317822411710656108090697344110938242314312702516811563641424\
4954054`341.7913806027088 - 1.36430604396778918167667069793320734716375619061\
80592169543004023293478050788981958110495277281472472278418161904328715001372\
11432336110553372745534548786355447595804273327831893470791848850214245649561\
26582824234097771658271325522194990164384270734294650538872741358960906972341\
35389406083872375066144404090408634512638980276062268459037987426397632869880\
91012119209`341.9878029308048*I, 
  U8 -> -0.197647126578387185480502102573988258103458956191294689387122441005\
38728115409173538174737647031960801568240306685717359026343739209909206332515\
81442653476519912558529112675305467470749602721100172844676468823205257338239\
60214998940351621681940404979801791616092715432053221197810946659193156577003\
527314594367678476685156764591186012865548012238157138937131706834869`338.988\
17648354344 - 2.0114638312230230268707316848250724926546104181157309413283709\
22155328944281087536278377551886509447558548531798892344219566703672399718814\
45090831958365273580682441432891573085631906891253894994692951873560318726367\
47707388278576495634773613042563450367499234946064173853451708765267836390145\
23332072360640776714838071664848091998937887683087852911578679928255082621`34\
0.0172740835056*I, U9 -> 0.41779183390891847918444426160308520540422782840086\
94309677007213803604169836019367132700911303095388923862541743331773501231574\
12221520853481454501018378220733627513714975553204922904811928128322915827266\
51829901858931456079487996759502076968269370343296836809173947157600802593667\
15158690141459267708376476848441945646341730098479542019834222598543887123459\
4845554`341.95564674062365 - 0.2555744019668887093223164867932658391892222890\
34666686733634371823298945118474295349539600411840309862517563448340720002254\
79648939501425937198395904855364974630082393006248556301366640850368453784135\
50754742986476811368087731052102107121112250153169330356885943941706448741913\
74732777447482194925301684236975000856987089727626566590589237126962396153309\
770927977838`341.9878029308049*I}, 
 {U0 -> 3.7018913337209388947211129378971208827373136369358043972875133020761\
69583711139112414747911474362429575541940660338400325288630937512505354836617\
36736393240789626915208624597401850252095955440302413749568345181165714439340\
08320425933938147324392491737891607220703306618595542955393739062469803954915\
41001560455787072707117146042410755675214283001933435443444145798707`341.9878\
0293080495 - 1.19386837690772416531101293385703165770984700788040448467665129\
89084471920707259012931379130424249258425115731796885169981748866997298669986\
80641491239726201790279444077434283947106049469697912827304226566120468980190\
88978715948977964226778770567761844783411476743959475524059597554459580767939\
3718494182256444818213764232138081768106682327981806357618834369788965758`341\
.6609817236888*I, U1 -> -3.23530791469125833142259377721751135289928263203881\
75362728700572824123351919876896419135277062143754198973184240362991340982293\
47978416282712529717078556408821653014046676389941690286536695139158538316437\
47007121918099049442008993706525778548179435976695348010566834237024490134054\
73138633970910585217110665863113963574432697313963047291305928401711895778523\
79977363`341.9878029308049 - 0.6637552801816261021973931012301445060354929497\
62338748527501056004752289191079566441974335073914099557764839297073184641101\
01407120167266689086589850713708079999501076161373846893802302066301851744876\
35245371187756489187951702501085861538388678022269069405919938258068345955513\
96396951766682568520277438281182764706955687269135141951823092839704405656070\
081740535281`341.5457050146396*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.999300104663839390522558843046287760365625897585511907759643884934\
76137620428511712264409657355627744066728227144539442619041505945661175898922\
50896361503703638556186392269400743102263056138979414505679292128300685128757\
66905533205037545095049571601629299020774206995173890736173871233111698425024\
570949009427437926381331463816629047643043965351868990670127299324771`341.987\
8029308049 - 1.45266634893136596768353672419228116325381004578451721196220799\
16382130836541997473798299324586476390760960257501750052065017702736523059380\
32863793724161919462265291193088756576497081772554298984288450083891016352904\
25598345022570138584846886399731073714496745873544623102972068915398350344740\
614679263766958835908413557217302037906641719725325415750837398403769664`341.\
9619307297115*I, U4 -> 0.0562126694311622671333735979328491957678566743876438\
92852956057084421709164932118411237226352588921787469140985729354353571829514\
24826330085868386775713417790244232637880062300973990403709984525596095879063\
78827595539064976513921925599261794844006774327948546105447730570292341687338\
34542615150007291819358203822564778766559066129549614732047740588709915860645\
743803`341.0848261846084 + 0.851429319464502377752030316078577481378829916972\
53783820888341943755839022008172896411234037516599855703126478628671092475614\
53895260980532482885761917682513319345747101837459724904802334903536140001684\
12312365872876456649174200640314542868726396018833296925949391003290491418665\
13687371799963157958678091907093285769410960055812548669755463320505812763049\
8472675469`341.9878029308049*I, U5 -> 0.8300734278318052673015790873066699752\
97907948032989225472835287956919045253167992909315625544412176485059546067822\
76167769448439169146458158417549054739520944325505318613998372709610653433382\
69546523663703870640962431675960502516463455935323103720970098078173000115740\
32565141201333773307080224940882844237723269932276469206358924904627825442863\
814811698275280855164`341.9878029308049 - 0.519693698619978665742026632182986\
97763041001709669882332788306394506813734839309098461492332580307479684988761\
35857101011826575152921882869034156691489663128926695022544333293653183882779\
40627021160748776849258630153302234470014649440674227846892239573965024415005\
46227044849613331736231790481621973415221775905121124719991696009156552113273\
7013504227843666420955174`341.8450989467641*I, 
  U6 -> -1.084324432759078257533212394460003820235139992819315355119980296206\
70618020030597023554805082407274910336924889461824828986013860977281819635270\
29333132706437250971721698048472054749289348671885602278674145629260418832134\
87629332957354578038692261323518582366654652770170094978008588893810255464594\
811945903308419651863342105307599834673242187444372225003905617473`341.987802\
9308049 + 1.10569909253705012962199998239978706776605354509633352673339687493\
82655073760356007917154466878727552200088871410052429209063797398516467171336\
14896111159228186306117636738732645805125638704661876867766272285150663279588\
04832747485466935690498095466594129644845891081180498339587449202678259582839\
5744659069692195595351146295483590750420442218627655446869586459793012`341.95\
106830797107*I, U7 -> 1.88290889998629138421772904449219472215155343291058221\
76457773523092483462043091799619730912127976060656704518266763989179282677723\
90145854807838981250087598733441200899457897666835135719503279464147495055373\
19688177135371469233457565680231763793915127681544350455673658915916305443824\
35379181377366204433208098511519906118799675049753176044796967444362823986778\
6957`341.98780293080495 - 1.6750605356666420569302408214263173046288395194723\
91358124934015057773807429959919035879922927961763626475204691785862283863721\
49851403809301780594237030423042118854422039461188269449052082337809733335804\
95439632360526100638543007552193055885612476792052513844411570315193592678050\
49801863838065245131532937998855706072841725104473236853756534297358073286744\
755243597`341.9240125804518*I, U8 -> 1.74518224189689753253633666437797422738\
17336362850992559107526059143083098830437201820059215805091018426402877883787\
01252423898755746381905960316483817560803490778687439968228109584798170189490\
75433716033814907433450228702614703432385936791738064559141630163495743972655\
84357286549522584515271170556632266914145845906131611342375160820948814640712\
83195646564806154463`339.5817806487263 + 2.5711304605341660887707932207415792\
85477383454385168698540321786032132281550254165291322983802980764536486811916\
62494888575189552997666492515224559134000861750835884842704860786520278146526\
90585399255963008086446248676149285542342046673371471888343457998852144374412\
88880096042193991217228276601687850892143148581515462686229980470460847047841\
582200736316407730758302`339.8057593412297*I, 
  U9 -> 4.0474853925013124004444932100596190615689049585019869027738120099756\
57184034468276107332521639077757637979399277324957977890659249998112451835814\
74499842129318459544561030715779094847145329792531544974718856300289604352193\
22041010146462080015161316502334192389675522928321284003547994767150585753198\
21836855905385239460245391028748465734738797822127400198647913896194`341.9878\
029308049 + 1.515117884589076595197651984055159286744784557441435014963166546\
61916885312257081959475430857844939000778883701226264506944320525494940536958\
45326484430866763605200297143738358507366193521448247331507484709974437362648\
18196559138498883464442533017070691760335608879872803696383371597955476690513\
994459225824815115353430026603393062074073831403305256809288902277125251`341.\
75912274516486*I}, 
 {U0 -> -0.180617993278892604685819819122679286926474681953451021477954437554\
39928917823623183980223547344688505589651162544127086923401569574423036844208\
99333588144897797185576196744532947967159641794834542574866997251641755600300\
78261285354401039317815220155676624313535871805371914706445337798828546943945\
607877678358619481621600382309398026353392735612849326842903843313376`341.850\
61416490515 + 0.3717011364999006065380361361039742302589453460180612765029748\
75349870306104976714025875592430034309556918893870946781452807853848986537439\
91342374736854005713226843080683218978919016666693331957672256335451979134235\
24500521886969339050500148464680174858949091422370683656312672729672987997365\
14916984760542233296567410491306189996834524715242288747922486473394799787`34\
1.98780293080495*I, U1 -> 0.0057615468060190323591908451248854371737798803194\
05243361236273548808035670225565694249225847201695018265263245841358311468726\
52231544078160426071750950308732479658028807809449925849506730175751613926041\
81177624972241415948786683333553767281906437887642907941987935022296979929033\
90499610453084011554978774044022663646403549627661396335195600997024024845208\
850975345`340.3281329206814 + 1.307964598458913893250907045285895266077612170\
99222308786296498400518774512585774770461549557234360392343356601669450194760\
61092907067193236899151002061740788914722751347758898563538687915583154609721\
95185343502920891693742870756464951254445025057027632998304069917373186721312\
69841993877744340325416486480524082475165285358155783759495019119576279331858\
2486681879401`341.98780293080495*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.814101094954003313700837117609854205138086838827525286606826733614\
95041342905225921108520373201710430445069849331645041418345857763381130466049\
59023314911083805112903424682688088625944735748305120876444405164535591184199\
41101896221416944210421928220075299399639000801152558806942765487109368164262\
391963877310220753552486981028918349007546356792695129869388127915692`341.987\
80293080495 - 0.0489713420376619525937773404188679466186000229728165098655946\
16005393685432810662101931820149433601078489862431047472460762209710573751037\
96505082636060021954845780786395340513505356691262568733210560366219684372795\
12122537614857051202513704995541050840677926316792832143986979375462231643688\
16277764047494119237196987071677046049338825373043637363039527388135617632`34\
1.3543982971494*I, U4 -> -0.2287742914052244849850135567290483723617593619556\
41547358111507521991940481538134613090530276364350724586362020930726046748557\
92561027901756137050842839305559935452465242087770784396914896469983885577307\
63335698416602557627432739325736794167131867825266013219289675600056253653925\
89060831065129909061196615538342449945764644228041766002070575902493969571998\
935935058`341.98780293080495 - 0.17378392828640428003848205519368280496491028\
23850804477077991907455285906582545206410661625677995339662250590473049113691\
96794958913990461324429708027386580372292408435078243812424395964362720976950\
55342578593111117869566886409965695568892344363923634938359257917478295843229\
91266758650768939370170957395459548099461320752993014065276289166844989740941\
33341186324826`341.9005794398503*I, U5 -> 0.028294730506238642257384605841722\
84385032127418997184272087189680587048363682630070832432010626076223476989008\
90373727445543423449643579147912585722059577677696928970154927173621182562266\
51105854143094371418970174808873096996439412198328681321614075050039226851439\
66345599478859053785285032487527765638126415193533908858874852989977258189845\
5899595318046307291981478`341.13398950458 + 0.9993886414807817124138694828563\
15895379861687552647500607026485829153742107205105656947501468643443387471157\
22983493563762595166157687413516961079492745176674571219500789706734668403549\
19939503334521054656711121303071889962830497625514748864195016792580725953848\
51448805380285571534761183484098222836590646672318904463286696897333456221458\
67845635885235849229563597`341.98780293080495*I, 
  U6 -> -0.184705183399788455689149307658712077673921861121948783988145171428\
64768545091173488257038589992208131401428734554781336751538155597413827948318\
18864001867892547423128732614922210542653900687471571500232040972742491936561\
03509908875586718162570197181901620703866529256196561459815338196336401393205\
031214249884351723385082697048643277885167536712791354378617446067803`341.700\
56087464434 + 0.9002304006899975056837257319277382029117840874506550350532222\
56924748038252237749231782373396081372964886381633765959701942683537244010735\
03867342360095428036998137508664498177992336600237459631559569893014205676637\
21198849767010665280278790757929207079741713856712437860495829533841072212925\
9652645306240605310113174359635578753885764294893116353278714411506530059`341\
.9878029308049*I, U7 -> -1.08718043694276105159810020640178220246995076504220\
49669977115211646567398008618919020974334817295003816693822097055911055420726\
56901442828165695806835959457728958107076720605934982891701412999551319433303\
08901256413811467475807962374651390286439180812771574583909239029927845343696\
50410358581892178410262489380620953761579605372056823896136641737653767256804\
53268468`341.90667682121483 + 1.339018422502738198568821518653895283016094693\
16558753979265561026352139655380413044833978343579246973579910850353536770007\
56313639772135148392944633843207242054739244927878743024977589912213867965494\
26980859601460300332158295830521857316232410883885480647811188830692519291818\
60202931243590664436572986324351591722364901790710627868259000981506670199717\
1615416221013`341.98780293080495*I, 
  U8 -> -0.749874847457397209553843328050904081952965321801490140258235697209\
07734639066428256396806440240304946398079904536207748517239923916391782088848\
10440209533502873547458264527952604201009698650660368527035252853305402246853\
78762867975856835250907257185145177941271252224647705899616270564109905446470\
6346538724495315255799733473403782817811876210684293123101349948604`339.79590\
06196781 - 0.2637156922013011967437428092570981064933755239972836952428248487\
54351597163133510578392380907772149415463718970242392772360076630208280874325\
38996542378497351096683579999266431847398793855758569354913391555949115912075\
67767268739905639414833868224484720230108905234406274874635259011595764768960\
92543365733504294854843444678984007054693982925153805150849325114827441`339.2\
7591821902814*I, U9 -> 0.3126489951633917860962856542855259502470962021799020\
92647386068524844932963895409682690258551902715083879920286850048560182877558\
97306033704663925668739553107999500425523043652773094375266438811088970367901\
04050328695096969661802942704449444239093923428766920722297995132978327770914\
97359532590681395880183365161450465671811461731416205418003945689579905335768\
976967`341.9503798771619 - 0.205586044213068431889586966537140039071469142813\
39637745491947735016885956002740733129795612126683183646494666548678713311708\
71352464929565261690549131275682896977056137041169564213027863417475253270028\
21300570914898123428101845481373474663273775792857381565021959717856695397725\
33394599740138422581262897581490661608148592280368761306388982318360713744780\
7387578908`341.98780293080495*I}, 
 {U0 -> 1.2324212756035281789266481113175341772239791628570422036048612477567\
71859581584294685557444383549742790189483808299653997443089453727994781612968\
00960548194222747748733847550004038516668007983190984134194505795009775996433\
99720461660698358532827514079629441134303572488955074763014103049053230322850\
6756862269757749822933458546924664074481895477665848003115029341646`341.98780\
29308049 - 0.3790094463618607414758532020282559245813397654213468630309620311\
03008758430389124092303344887221778355738219263853586854812946479700893788540\
08623031142883923729219269251700400522596748349922327986544700810537383751436\
07642522614648125508154264980681226923747141099403403933324252950793105620066\
67127812519029753744365419149762387939276277887753963929451966236116693`341.7\
710173697795*I, U1 -> 1.28402729959333603109515165959207556965422221183434179\
00783322745751429951833307040565968462309028477609303369304567985525470962412\
26525520137714248200059624124296090086574870467708200744059283013362254801748\
22594982937597009645029784927617091994292539524695898773497594851680301482766\
62984614812796397700438428638681122468050562078579090979199820986768550398704\
90969`341.9718507217309 + 0.5130961175593957856895888477427399662983011648782\
35693349129743410915226688431511787307608714763998628604814869759720452434453\
54898432258774861007032237287514438473900157421337330127531841817078630382356\
09002725261063674419911913108797009445277083783543835252388344551961695033482\
41554902834679733708311882939949594664631129470678366260369842922230797965404\
466695786`341.9878029308049*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.0759985270567485232041464522078570160217012776977712346940721124755\
99394107036196265740743393171744925755691443517368035750546116412210582508297\
65809581901591876918412190153823994681729687567983409260148101478550269143063\
80438142549709942945859826347709815430802018426261283549259109155800792678774\
31423717125785830828933468971041132016559258230170361930051850252253`341.9878\
029308049 - 0.644023734281736041665764075944662620500908917398497387331334819\
04344265060061061061011200147241285747773971716437988215532819468312698383561\
79899322613029841612996457746618231663293087060075684562512685178897262449486\
29599260868267570942773224029647558203764221112453277549886711210046691661920\
974270699485124269205236506990767215395127322600705475596604697620460803`341.\
8707786461332*I, U4 -> 0.2711188553088927056664304355577465889798146659805194\
54421034398662732334610573178618363858458472498724929803044336166217475138119\
67477783605760464208170057164979553333046668471339125255859617802299906152629\
69873971291541398290067554166650867876297687399562433675182950557223992381821\
97638197819664638318069077885719754286107353916231724906451454054443916307354\
106766`341.9798443191836 + 0.084352757105083508866328762370433307298760474176\
26281352745506446912065289021759788823439682332531675562051841117957375821956\
86912028108714865866498011777823600238637829117697883158632342080222037094735\
24445848761627636005120149855688804123434466630821226966983705884401307866649\
58540480414125897839930293441053706472812994149988096774242214607080847782558\
8579774065`341.9878029308048*I, 
  U5 -> -0.382552581358949132404996535733053183709640331916175163027189803704\
24852861796465113926646029480046806007260704045451405844565204590016520994312\
18732018783839229279657064324251385307211919851948397217185127801743101106775\
05722806384320626151272601039010122692625768940699573689407338609109944754520\
360654246055709984119909916159117693692017225055343858938710990308437`341.987\
80293080495 + 0.4077850308043248602302010659291771097355302699139554122378939\
74862285745925249639713946606833598427780140818886541124009743703865568672326\
29568528095480031188857627211562291944575836091827038988623872379623150089472\
59401877278671388006296864022859162383279404736373610002328916358351900933035\
26598495262849029755133163523946749696189722829609695257767210252795337686`34\
1.9261316884411*I, U6 -> 1.27619838386099829560053425056236514554833654632165\
19962179176597553403886913168693280270014733827770499662445915830864627321806\
09211067617312615389990957547552032280439351090963829632122070337276866822406\
25759253356340967662924927784436231658018232846468435411141356547198743639724\
06957726068865086369527880260667576370123202784161306009045985722425997025030\
34657471`341.9878029308049 - 0.2986878817866123166581755343539020395338224604\
47230964052096648836753333718490550701328206425626778992499147857361808253914\
67663204065231567204522050103869802479884214017966920424540854850705688525289\
55986493773339806885158616390855355948867070176828203927776905271431735215094\
54462395651709479047629288752845087966029617481413027785708703183484847436877\
817343463968`341.7169626889013*I, U7 -> 0.74368464222977472982246724567382765\
46296851848301793150857515104006994326242078106073716020094757832357786263571\
06970895273266699317574306786934890187515898907320639904790036225414915335791\
72438759318477841043731435808179174001881805253426460598135077809268603034608\
82344534885290508069269118303690833204275923378627386874942605688585429691968\
57080754651284492845605`341.9878029308049 - 0.1630481558809133296397162554365\
90885540923555826816019940512446250488022745193623668055327967052051897190505\
70136305209299896396223021175634412246486806943966492229275329515631390881666\
22780806031963649464862382418968046929740810581353254982217999971105403852648\
82841490299316506297330512927573045515104670496608861425689708665204494352160\
819771568808411067343660164`341.70283549491245*I, 
  U8 -> 3.1672717077662685872089391711773823668714857218040088711874188957202\
64403904535248807374337294747345104991446433815645538145173225952941029486665\
00452999007825722805742789542619403763173264011486422264078588028863476660278\
75111228430784340870675621380459206471650939299048710349622109179749888863847\
88614393959919623805693744655505091846060380675613262234054660929159`340.2354\
3125178713 + 0.98159575173746772167304236604923591501526644348665058741590180\
57729211117690393179934396745104248559292621966803780147873209794880459732248\
57255065601307399846658737654866968376714397097934596250313269614102242960633\
60735897453492595146035527469738031317556886540761638021935967492236337226032\
6870714432541576563346062578300709872866721531742379989449935597642393763`339\
.8329912495163*I, U9 -> -1.11056295118397858356717043538333296479521165221476\
12906278655846621611538444206355913269071330896392055771759482856689550130202\
64909263110004307373627778763080288750831630816715811228335499924715092647569\
70452161438287272689170338060658992672250048124490295487148772339440072137750\
59846654387930596428367203061958768623337146170112478621562038274318455401239\
71597563`341.975732707589 - 0.39583908477581491532742030166466637012860122577\
12355138822091736599146060899847999691316646310728305244621002857290846952136\
61859594516937158038105209842550087193669827895842919460847064776109574509197\
81610054147712806779695019438115327672068976631683525402666279795887283327994\
53383833325844093773847994337076490050674164285405768577424462671640795799295\
17455839887`341.9878029308049*I}, 
 {U0 -> 0.3182884467280409891520424770950142969829514575913263415520508324659\
26971678481709760831801465046618280773399182380778661869129215844199467278769\
26359187160096564195223966760621973530729839111486787058094861664103559963177\
55968780839676223652405026011952057477206315642195354857758192582289670628735\
18218791874760593977088767208265383632122786126392273054412714118709`341.9878\
029308049 + 0.493793810904190360806139573491529432682404624387215888844934016\
67758899648489666908174734464827097209453303402428458126690429402485110556474\
47355525894059090842947584673050645858676671728357539513896653327003948306686\
34286887843135620848061674919713692167166378291564995059436753338795944464634\
09142811362175227426321910283755325249165651483858360105792367691910557`341.9\
769066578776*I, U1 -> 2.50008934727724619665748924517729606112560330205409652\
99331934022618380331060973176184965264087371328581611479406849951104825296241\
88923797613106248992993421468959707456294035266828364567821533369229197981507\
62590670236816007369834752727035661575182697607387434289679581987061588043090\
19178717003490791581824501759104061117766020542533379073297771658696746335270\
13228`341.6701661409686 - 7.6423537337714022066629538964926908866382541595554\
47916065850186000866879107790076056544318130415037869802717763022558997794752\
27470734046946402570426364649183845493102700215696368601683936179837155854031\
94206819301450723119023514561282567968608428118322541567786954668511303463587\
56069563245736051075662623129678825305692943013847859598991788546808149418955\
460525916`341.9878029308049*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.142966027026578142676635008870934983003585170946714931048319720556\
81409252538034617315630465057967822114959082635220050672463269804315271937584\
97339098242571080765044153247366532335837495737347136047875143899824655328387\
31115566237677512644307992701371689900807715547835762699634323859997189418244\
163651266222861044357046240572348356520727269996569109397620389052256`341.833\
4244249124 + 3.35291244328075906688258203444060844509460477947716361633471783\
74613472819105943368036655164281120158548828203880987125069483355926557682805\
28700447097202961257764794551501239140928082884082179718104351012635547469390\
25636557349502972775810411878398300383403285515816984568572776681252765209904\
6903592711139707343635714277489934911099826852210397321866627115717425632`341\
.9878029308049*I, U4 -> 2.607191540701478904308735360123630701238151279760848\
39153666386225979456984240751254660819058278463292597207196882515760346671215\
97924735300628798002096131576982713087457346519956135932026143790029117509642\
38646254756253257663884273697784307790105106701495211855508107508321733596405\
87558351817117457624952516489563633606982455859532402391852430312501935573814\
8108125`341.9874999647817 + 4.45065041427404341089035210116255997964099178607\
18907468329159890838682693743396005769162155796475280556710205997324133014576\
18397874076363446212734560940265086681887936207443979188958251844831634055032\
54668778873976936673344413849008917372930279590794042900653388001594359753638\
38189189742794743166373727125007594355030310352306520794315680998182382744935\
93095029929`341.9878029308049*I, U5 -> 0.140410327856522919460107111743314680\
91223312942556735500723716243874433987552664779752274251203409676137723398793\
48356428462466767044187991854986538497411109081870943578854123837562035726562\
24072218283674823613887966485511525738827270669263353118171196320285822237903\
55255763569643041011216606682446062013899257501951804065759074429377843685932\
9864983870723138629636`341.9878029308049 - 0.06991777684352063424198033061496\
35871695412566713524956057990837782067330925133864048107282071503485486661527\
07466619459603390421638444681085736726867473171793226563873053739812182331578\
38044828466630682334074324997772679903058801721639024533515731417051955866488\
45792256929295779994408493863311265429472921334712127146527460312022498135496\
9100199852497699190484584`341.93391745190826*I, 
  U6 -> 9.5784357051382647843696927399937524932163813695080868829489749336987\
47138654700678486563650497946630303648595700413211976643251346452095132933308\
43265223411289456301532661550483270998882004537748794923914931919754993341085\
42438372567937935029688743620030362727519025795248786311736805281234985771575\
99629226127073685452303468932872014095619119380509666619475664547734`341.9878\
029308049 + 15.63998922345247559871549268550268690145218860829973259278139558\
07616409499812946694970392523478657292777531260844003254196640723980826158198\
25673472112346230669619480198783196868579312421859889071977113669277739768011\
69383068313348210555737677007521843357500575290512494438389770662566250109669\
6312578785627797638327389124791154376194147000967970006677620300394671338`341\
.98288818949766*I, U7 -> -3.5531370035861461943188959155620300688698710497770\
76897599874027036199344437143331313128591604272133662484739102326824095049817\
62408060137550233004543314973563210182962782149296848359003727895168554621061\
28604175509064104498385005207305775783987209300875377749775699544256971271792\
06223746259565458895945402341810691388901482705912084704055032388572155234817\
852291291`341.93953449829377 - 7.01701683070782869370592740532524436254079451\
38514814143317083423786165375497190858518391861353630457533406267018754560710\
35831067733046294739131245554160129169912487599294704197622393433727864642092\
01669953168495344925980185848170110956230622580404906168466618274686272020709\
21401752226043576940489594243334204118074100482222198993830527232261213835562\
0425563091554`341.9878029308049*I, U8 -> 56.628795795019798185008832022054279\
12188535383608214752348643085095933372510831477478500794763044449602410377050\
27680636171805641788586358836966952778691357834968466891111197862154471398315\
57634241051929771364619270476188432200472924351223718951099787518244223761715\
17301073343750164056579693357202515810754224031338439820635911881300592523701\
2618412252650256966275759`340.878151432857 - 103.3792487406210802271540053430\
06189951450094518907256211349459280028662100450448937834641423164431571915588\
13195679433231467315908277831861268862114469020993241298294162376846041531161\
15203633108029113659333490770642902049905028412128274100620343777535665815019\
60851607863528713752119569300253871681474641345801208069839979895122099794178\
36281982210974414421808028139`341.06288287590587*I, 
  U9 -> 0.0006664887216762917038111076391416841404183417228775124986917909417\
82333742554108271999464588539096731663671496376056724586353769186669685680950\
49403486874069681763242896822618101283420329136688863723194794900696516603018\
52529873786543066171041522844396550898921990049655539593963972989194150240056\
76744136502863077029098028360039176107585528489915884530422517505841`339.8332\
2869723594 - 0.21690875169552299893085569371750633351587821621248316385926465\
56639481882503438160280061625459108871406927396442977812095653406183905919924\
41033237279542861509005610858787400524156216494516621095026414029647760450464\
23559299343481756909318745080655044485045463795292765153276672816267474219074\
3173142977657102493524181924124252836379077141294628587658827009827076359`341\
.9878029308049*I}, 
 {U0 -> -1.012129288234249318738537765951853518307372871529558485106362737893\
44195950961272895086358441239084132390791067901180090616905481811902417713046\
84423035815840195291256374287054931818432492082668231107356860215509805922021\
69023728200686639015330291605967269214431781162115432777600075274006069863994\
346921306151929529693955310258300317314541375144329933379062234858208`341.971\
0265473711 + 0.99689366951527933138286181655543472672678470886248877434403370\
64179562307853508411134353008544337432412092407973529537516251644646085028856\
00164512564050765752423026024980448017999244914013138804847589843357951625255\
78313375252746067443895995051721137914263076348180135843870445348933667127634\
3607607065129890885603142539569368779213853458957746730275264418398253629`341\
.9878029308049*I, U1 -> 0.300955457044092629198553463919689016156423538320615\
47340109473574587942805678451179395479405580743576349680857614065222676843994\
62147390909030116698597648391627894179322384149819000982193588944138502828375\
48297932897724675019200681048077016907153131709067244535630482267419713409296\
66916676875797445326617969122236236757555808180149995994632169199385474458683\
4320885`341.88942701110903 - 1.8447250627921749078390462789304241248595516141\
80080879288324858358517537725410342649374752361701346488641063621632543772903\
21129112625259868079437947931253077805891733757065859214917558643288572001689\
87655724391479493150899101297949496578888915329480128783716519615772990352697\
78515211602784333452644315181260159608519452273766944514921412654965548975572\
36315712387`341.9878029308048*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.880859964648145204187908448697843595477801037179904785018818452637\
38321464095648583873944197774702282688700404185690190210427951043650010807721\
99581039030095178874515602164560243094801954387622256252775272097030540731659\
71130953915715947227523668365429597370482383201001891363061365609572891640760\
716460377688975035357714732206262055655663570434817257518709126762259`341.977\
8654226651 + 1.12115066236975906132590373336662678515686967337061479508216224\
00547176538079610067262316480123610017924077592557218511637678890075755384932\
35607991528095921389230774964955456779860562061549216454332384421910048366198\
20438627669358830426244183406257323766807557816391499315518470152490362882657\
2679960111164389387372183673382253841713457839020735430420180886967507345`341\
.9878029308049*I, U4 -> 0.157570566685632359640412296378077930501471996872606\
90444965486426377240698841108359547831025974991797288504200212460725486888930\
99493811851250387130598423837867623007519409695846663140706143632267396497092\
45483953079838320728112889518963141661173613953443033388503041096378958465242\
27965284008736954246617436113766345473193962165771174581467174670476791892715\
0042482`341.9878029308049 + 0.67060147400431474982269501624286442706778718159\
92144302801375264370208546876065548656751687812003968404293007451775957642720\
22075910869844942478414349856794428996557203757812791734034613759000924167501\
79187101909247593881253881303070157177962267197346905222824458286360918784940\
62974679664966316874937092502802353056640068472799835242082159218703641843954\
70222093286`341.9843142107506*I, 
  U5 -> -0.469831272406300416258742159416965222374050751177938574913550351464\
60557834027676877426176393072494541593658888669711897698382174044977065249377\
24667093369078636404587208962065763187200803739226123131269267526121552476663\
95720340328265651584516580186313162030674699499850347624079582722695282239624\
422126764125433792693294624366424579024681428081801301218480615331629`341.987\
8029308049 - 1.05703615796573431555722634117202850724907060617607541209538651\
54917776491631374124069999709080389802604616511456035177101918601611400409894\
31684449724863648646062080777246551583377766516836975655398784533976293901791\
19321919129126307870209827859633108858012409166018729610249274748957986756030\
1914318616708930446495997507278922728952274062096941345896938243266020561`341\
.9805611163793*I, U6 -> -0.67464217186747446261438127914222157124787404226201\
59950029869793144466386941938297112224401957318354859286499018347551534081521\
61099732459626942858681100013850761952446719902498626616764271188389276105194\
19159907938171596138996451549868960969303590267362527495923963472328326136259\
67651843648010120013289778647718271875999384585976071624539901975940765470661\
09807078`341.9878029308049 - 1.3645939233691767197388495562219105824525592502\
30049949857890454582839310035734573876689609645133475093520522091370258761591\
26750345625612543468029657551621101775859970704357634212896811130399892557602\
65966521517771651290282085194775790898866434872401690472694233701288879630782\
26672216354649476872507531794728373223606806915970625260954166580981134467133\
478389711595`341.97967180129916*I, 
  U7 -> -1.557174772588828157902998030072370404057962398061446815168797642423\
75957731255656344009216961014094918318212512189248644967230719730993293092094\
80622809770889167061555697047459592702998400600698603786775056779241077227441\
00792293263265849350218259669444344151269654430969234362816671082294882817237\
396808183379828760476032652765044368448585051567445696143187837473772`341.976\
90695012443 + 1.0124986672447684334410879630886955893503395896360978963732217\
15985649783582424222542346187005959850926979237234300067846488083926105808129\
05454646815073451143579071356797799500505792194138809373201721477321963688698\
83072847863942427586518280801168491901950219154966143683532069990541358044275\
87042847305458157919669695825353247857723197138324974292146627958916978388`34\
1.9878029308049*I, U8 -> 0.38903414986240069476310580899896084966098703206462\
76720224102017570872501344278776842253231515446405022546838175717948655500626\
41522238073046065563622568617490633104269412408089127168455350160767285176309\
18384448111541493874575868808414525538874731091040879017177723443362525277847\
84012484255609406440738934912796869141005469970319726165490038932955441487818\
02759177`339.2924064462151 - 0.5074098472087301934659217741239992636205860101\
00352702523540043474817877057283449590886418882875899901335964301880085602154\
35373914527347099915506408436470836375753464760256647734894722469171319216884\
39324894528382008773431792987514162369288375835640751373552566337997485524493\
30427538638196000298153642970846217248643520608532978726168497067431457648695\
693255446366`339.3586438716221*I, U9 -> 0.76234052737895896741045297539948309\
41776555463277399052560549034571163218549996620214929201058876588611296806861\
79703102126696017706486835510372513633689621218848601208041830422499445080578\
57117538133755965406840993097772444014500647189851512788817688539454331589229\
15564438453442357070169402995112968948082774025169339231626538740164890325119\
63961811661856132776085`341.9878029308049 + 1.1347679757856435078305674408509\
80193787000881752705233106039291726426512661055406182244842316537374286965990\
48867093180762011690245295739946751870817562055547400522368368471721246703127\
31786767870734432436704341875917248515447679917062367302835511896421749418449\
91251882103844729200226518734318902241682632073404264905223069765799124835416\
762821732988255878769402581`341.9765252945362*I}, 
 {U0 -> -1.179653719895076048686274418073314340159520757498756819929617062972\
72545692409316036365897905306811637660675946160508043746693420074900420569737\
00476136636707141675858565026005366922424308145778832325466572133389732031554\
75756621242135207982161786645875964524810249833826107356795052571254884454479\
007929168418122287371975530807689117340592381283353993989807616852528`341.987\
8029308049 - 0.43465053694143100284756200177630394296479369381188516303646266\
16282411065167343849833934084680903055617997965524057901791588806888833284132\
59426028247016670479042607699919671991577101944931200133755322846140127696604\
77580263735431160143041821301708081518690728690689585083445280334721741295689\
331158292201143948694029807393075661708370231859692014264476232655266937`341.\
8449372604627*I, U1 -> 0.3384114735706178854881600722137279382200623760338687\
89381388705685803836512703341851759589009923771169334469522118200962151001048\
88458214348490400467894854065706873252374126557204137483531786640978563368728\
24539452261825046099273812496984507671897850382700532093066444565721927932043\
04445089106355664069230879369182042853752658293652744469821183159390843871818\
909526`341.6414592171799 + 1.159987822235727764178670228424293276105578462982\
37392423628530244039915207353040588012704447571712273630796644197352384127723\
36005742379585637906900586522814366822896440408428325042476681750282730689390\
06558929797347677658174870397404283089979838298589922580528337032303281860527\
45731237544270289582456102327067817511292202390427746932652838130967499047966\
5596880549`341.9878029308049*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3597622917193366830694289563379875606545046313536825752960089490816\
91793249724524229757089068450949192885425408579411833286131856215739553302535\
12960797039572108509178729894766567108942143612696380976691163158149931750615\
13687623535883346062076337149577733806399760438340723517079631923431906636700\
35915179632900941907563814098537670287014029877058001807795091694281`341.5886\
5932231714 + 1.47617836625851659388291321553397228280900085675961112313016647\
03771405008275563391114878844143273054013408970002878343434076355471946470513\
15656734484374827467716573907486013394312658492222531161059021536231080084409\
85305998985231143190086368191026961553229063239287554478273962109618604568547\
4102815180389652511282761123712914788334631955074148271028535040797916342`341\
.9878029308049*I, U4 -> 0.509114061598537301318533619993777907355603753665940\
91416708832837584012906041908029537636882562143840737425521282669095462647930\
14919780916377791258599170482771057916955369272412963507579394036513106760900\
67559048292577054599905486536170879686616084464215230625337108643806363804945\
22161028541781958933724857446664360327952213286312303192008189374226015088043\
052068`341.9878029308049 - 0.760567418331928924140803341218331202956951691367\
61323857188809981522027594812038024031173267955811152909559917983409691243148\
01250184552585270698037826685620202940044245008711636844799723405273619523049\
01988471529676819673223176406579138885838361499981698211160635841641753265569\
22937688381839787595316864969464463534702674512181137123577207266461501079340\
0499651307`341.9674415194003*I, 
  U5 -> -0.491345981686069180139756712758996219986086190897777946617170279323\
34606798918749816299733922445146086184243766000153552289908978434773037740330\
42270420312690184089377177841142611678233508824841602669308738586401499006818\
25698965959247512899160552569427047704688224611217323396699021694350859840169\
892060358772377280331292698402968505743709341587821837365972212871174`341.987\
8029308048 - 0.00742971347097338364113565957404109409846375491753248406898035\
24326678390864392825961887465428747275697299976303490835318026149868889857126\
37058534095635341038019661092183066306808994864119593865497406653497213042317\
62211288273984196900303964218109974975202628897859394030770695316126348019864\
8950107724518911412784267001170704905737867241761570647574300303237861712`340\
.5354893614784*I, U6 -> -0.89050279207477315642818109477205533763954923319648\
37198531475083427329357933044375474451085931010700721652699569470034299414275\
78535276122674357733062670100776871199717991515564104041626788026597886101962\
50449486679124692658666992458560706322580490723722205227410967419773335528207\
19171292860723075995143769134659839347678086777849983356540581872756559655203\
85567784`341.9878029308049 + 1.2411724145803369481876013112454014859305605564\
61135819829067067264629934547000876970018454573383754544368464263201255885368\
20581519245627629028558416458484424431991048825654115698977267484314433684682\
13141203659249903245950748714578212806462350185102364869984362782519740550954\
01677305007130695669606716559666407407614818953049914814432745980850883453056\
571529525077`341.95905725210736*I, 
  U7 -> -1.472396475523170829928782194821669018843714114477492647777755086061\
79004593653465974573033173888260873106842664950278934219828095185621336902443\
05437280028835488297519542745081272958179533055354220553324495064004897963056\
69262248686595782411657822564037218049912928879123185485580741536503495134653\
842807312666423298000656991024651450076771804479739130427842560900942`341.987\
8029308049 + 0.97509809302664358923928227154141445095129956309379513860045704\
96908711819726056945294392490166254292169614620927826996771020783660798375486\
70649497899547862882631377985513260880386600074711710986352840233173001120391\
07649056121864590545733624479069854848858762720801213297115650918792791342537\
7638113022454939908567906270685716141897543868779201617360580958582189913`341\
.8400791213092*I, U8 -> 4.346304746339668758762066152775138427778712458620578\
42937404327465279121385831454703580752650367532501750683819127447474211611926\
29241458940328163706273263215689944067443887298705370898564113137037826564738\
05257011296457000828247472389934628221005655976921680493312587689125059599330\
67397639797181989944526434003404783577134451279885424279155141354875132713066\
0030793`340.3866459410525 - 3.78407849605416843545301434029451778574702745218\
31191984452116612733342404739788192001590927055866613658745876682962237182744\
45082864704020831836772415535566130944087229433545641793937797277936024482063\
57160340392493029792454152706172144652082206331201475999703873440035605164791\
98043161171421754988880402008993402298675763707599719743080800363231437980701\
7145127352`340.31940136223005*I, 
  U9 -> -0.794926332612914831778477694343447681241366291287004919384148474996\
10924939314566773677281200423565754456496749004581352370491457121949532391738\
17030666633891586881297987337903026146324344701517257360046534575592836115253\
79317938267837309839331348519803229601385429032949718093710406325790915964583\
414066486420485225456801626539639320753086246096543621892360189719712`341.987\
8029308049 + 0.29307889874201641613962228152913340428354730857932222771251465\
19339617170210058841173986047722274321695399232944062220564298281928604384648\
10458178057799304958095199119201042053487526578938658674383105104377295252054\
57516870235731167909457727288357851514442000165726057442039688330131289393497\
3414180949035892664139088474047563795039084493714345345963280784192425871`341\
.70540927067054*I}, {U0 -> 0.695751637282640231486831191333828084108029224447\
29138493215948701436989042586005591072165844163680554082391238975075751309953\
64720180509770633753907578366428449006876212347487226766582084172108415200669\
14918494066569650130346220082182693751775153597149861629228662652510779059844\
46148960215661176162223166909337987604605193879547792625764424531728659956254\
6184518569`341.975396013538 + 0.543190606206653005929039867567536763568364267\
04755938610066029590113956452103142543830056773088229211970752994670119990590\
59828100602842142561617649844051646986833814021820595222562216403937526087690\
09441535776074845976633560852255697891165837385924027517533472328691651317722\
74859122266354684284688006883383237433882739285607918897681329425005611785544\
3920917605135`341.98780293080495*I, 
  U1 -> -0.172215015197507121537094055942071986241238287243939763739770486171\
71758966409620474296425541820132698164755031909923180701527128468494246439030\
32705343126616750393123499793801771073850213317249718351206438587255685504346\
61121556904902324812162127378634144357859100141757602265106245379274711100996\
503555090834792895928284791496720195355038309487441630221649816268075`341.987\
8029308049 + 0.15419772638185310898015376904014452594646613928579494309485645\
16354917352451509671073244633081796168018750248127857181501718335355562854786\
24960897435066270399289878547550753344319987112579102552412330174891546301162\
20527914902504365893635155866548317805756783502585437153804882633096136601382\
4726001991586500193436317220350032161495699913450068547526100283776864478`341\
.9698872899111*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8319382427810406080813748331615019150813058608152670509774527138374\
08250675843706850808777369813624343054314241112578141119546797073209049413397\
22733616670160010004434294554758874463942323224456609482570474367513836693460\
24866851528466119575885244497687870397293907672021555123674942065164751604896\
12585213145433732809787444234539830040804912408567680520372145183768`341.9878\
0293080495 - 0.75968390716580442771094487482911658542451263001841068027431947\
00067955741511007997153460626645184246411853984975538612650236083020924918939\
85080101362081015544600994523335964719692217260786246925569210171859140167886\
78965137430237480598828623529561788173260044614153872699316169186878178870078\
322218452859574894172171944015535384640257116869901544106709354935578917`341.\
97024139110937*I, U4 -> -0.17347787513710830819281966284936216774971162476043\
95681436716443396352094772246989750741591290890069919832559394932946487044044\
03406340116224720866437957962795278985034322727235267227266640929255959546530\
46035716786796899559985592094864092565323152968005925452319363820019234782533\
20970375108396067641309325946612037417476718535025185428786782120691488520936\
30343356`341.946429872753 - 0.45049251290343330173495042403847688482592263005\
41351508892664935281734915168257512239737147349401326044788369764862523015297\
69031416362089072774713008783833803371680204792502687296840359987686941723958\
51952535219951069229703692256761891388243010529392393137508360313028351426646\
47741797039052081868795450638515813450747762095032471381611784190932407219951\
1313246794`341.9878029308049*I, 
  U5 -> -0.415276318374421908752435101880348156014675359671817928986694777507\
86127849855152122227299770364634350110279969617763531419632558468104530605896\
53405286139892767492341233490524263002854795056533317010850121289012483605783\
28436529977989073363326795517350276261209524900465945328253034791579156806499\
289559840915163249185418674998835377165410257614880986800116228876141`341.952\
4085450668 - 0.91859009784274367453156042347178719744844094341247518535123758\
10338726955594054721428921341324625329194628420166460430907168999464379140708\
92483613931363557684595618102402560254520137083732663938493018665229476640482\
19969995202793509200681124537986385829985283821912831860059966940460828509738\
8790018197360673426795878318362718059087844536628161114355232026817067183`341\
.9878029308048*I, U6 -> -0.78996923973199096523519985054954671252939268224346\
62005365507715717098496719515877063457483889726460066052196075645195209146353\
07920755874414301521758196244434348668215028323008037640960522384604041826531\
66096604971861861119952403285669701619922699263628494524789091926322856515810\
84343750970675543271038890790016456030166829289792540917102819559309979271125\
75131417`341.9878029308049 + 0.1074314183137295749359904836979911423173533777\
21393688341196217043719781663662608291644548590987968257154322532273551842184\
56757497767133185705980189089560392517024888807203064343289922953162736181650\
18926986093414233904954589587704663857708362838391854510334031448727600026874\
62454346162652894978148178381933569746367289254161953952366372876114997320269\
75255140941`341.87862177760013*I, U7 -> 1.18160241551433843426043808367931627\
64789255075110864536331884297045480110722122137678674743319211298622792471908\
63998971407815289691698215953378244829792417612568221524732785579750229131231\
87875871936287318449060179368225066742946716530428331270813447925737105764760\
23414479184495782548608833624860305205297684384995502018877899192345118984063\
27399364140666946266724`341.9878029308049 - 1.2261390379367720868859354903511\
21338090237573506167883752376137233123454443095443792528651950725532346130840\
66982270153757103497260384706841259336478856374075539331048046308341167590042\
73951123315626424184607890269268956513580833225351453106597735507240750491130\
54206089592557839054235452437417793263002855697133763995400310975713611371347\
448733365956047990727892455`341.97238891852845*I, 
  U8 -> 0.4618419528021635343720977972451961011901414434680366829136610662825\
24051060118833926878226321828753957390989460793606078148176403757453389481808\
93172405554812480465499577948399528825974206806470840877665061521596565122981\
80496100203081787071292779942417705687740490495835010426687583876525461601720\
23466776874637789614409365418448161611153900621564355859673018035806`339.5323\
5736201253 + 0.54767841924921099181391656734005411527404708160028518447507264\
59825799898091467238922646775206743519532303739357118994425384017202557310136\
79126541005529389911692867292844835038545212320565657937765089629331756603324\
45139976224546906420977231913159214003512707122802869369174149030970366883348\
6271485295980675382390395912214177348095233970003688639182630356552349247`339\
.614548585054*I, U9 -> 1.2929320165765858154255472011633089721659504677513669\
43750413997739927344648743519804089778963170635176507260683657931232746846996\
32941099319006480947439727006296828619208429005388416211960602812875506655880\
75528870476215939016961490566342166407381563312902598942370414589366671228418\
61846207293185426746091979201630265944693931100727355331155974110004712772087\
081014`341.9878029308049 - 1.151919818865041069050874514069711345056972494690\
32890461765037584217241302411810005187259649178214862890201675550231729792773\
36260192295029735019337185471407225080880433571254498067863305263334657585549\
60369546007382458339636683388410879020564584263564984874824498096536426573684\
55581298079882341040881778091968116278977792608400826210324797209511485246744\
4244686483`341.96979659523157*I}, 
 {U0 -> 0.0393179126508574405253141591870662092747193199508236168299244012644\
66805005433405783747062416690004932288167392986741936182083031396330489386069\
09313189341562947891110587021390291654437943471793544165697710588151448343165\
39523644663581278294923646421325035918377787307552910891863773716732835152511\
76464534356467767599007826764126037579507946131970756223303650199771`341.9878\
0293080495 - 0.01952266690753038787452026727280428739018127772973287353602482\
48106741580356146837491597229716874194977726293034621368513855458311566812074\
53462225339886472347577930989264260970975092593197343869792575193302489802530\
74141701684398580453687835758914578853899665353837687419659917465580198897833\
4285200093570362610979783210331239170117041896913780889247456744262537479`341\
.8671526387684*I, U1 -> 0.630321437543657501453361865871417563880572771565723\
12917142284270332576828266137363647364986452865331351675897980439338958708579\
58080801786795769670977643390314988410004030936199803175063387789171903601300\
43644817784624915534940231889763834437683475496499556712693202365047943004016\
21860204586229428399265703658119158854888844791808810553703467060430748246150\
4368561`341.91779647080216 + 0.7449645197002953081426153475791738553916768813\
93857172655406063764286588881243470158062069127601406208636829026273600481516\
97615297586841016484927403439328981117792498393876715764178947268382114159950\
19366136005011950446308140052594204819577102557654607028842951651487305771625\
21154939901732348553453803590519879332302440398616020774053149875294071668437\
834682075363`341.98780293080495*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1095058083331138696310887208686805945418585533576417403961748127826\
31133372832849101761504752830353238886632743079455973853273133980598087937202\
88085578990681931357889666444181731081184078429174711446801096837260939089224\
13068084169533144455804884590140079720775984791666518763086339119036713894467\
6246695072369929610683597195921124317090177416309014996954585473365`341.98780\
293080495 - 0.342351791494773471751260898550282911471797577090728093338187208\
90605138753475868223772849525938581537750716939901801625315664420782888744716\
73330745799797984150678544074691541257715793653719927283076954152435071191410\
84026485618721936223670071754071505810002365047552348414298440010732042599540\
179006996155408866491124739811093465772486741615453245465950492642153017`341.\
8018369826129*I, U4 -> -0.367722138940095115360164771145253795825244544608742\
79741836832212783124505294705518620914969541783605144054601210188978960015660\
71372321335375299709400438606479928945899253214330418968648871458312316650381\
09994253817183599465401797511658115829619510914732948314419226182543154928347\
31358914184236017077598540751685431315282049960190303146720985633233583368047\
4041425`341.9361657440202 - 0.33214907696340408364316367089545159714589009465\
09252692465784866107229135067401775556659258967651074307045372199972557391717\
97088075632708725976405334955277307656204458193048095460739611033111659202181\
31886490399713923350467565058901566135715592773171483815413468453105392021740\
31241886676103614328257606147505221180224107467751335614773163124753524213417\
39789128193`341.9878029308049*I, 
  U5 -> -0.078094916753916830972351417389957210855830161096904611620105470283\
29149828022258234558215433887257986564278493845277353641517170957096979146658\
91629083047284017849695342843907188822247783574106536833069114164271304295167\
03423038900990547418014185072782388049297200127613359328007326851341371308275\
60231970523545642421862386558711402000914915361803697269645625494444`341.6181\
085382062 - 0.614442868891235480532978184394876681762312175852779096333897478\
66879519737693658553551419993453229163707394805040633706196599712610159022754\
24830385588414622993730423254196958525219117898920402107924612476457701209700\
46060335506663500015891159050070121748237591611309606199420320168900955505798\
637932168895075777891075283383629909640995077884701111709308616888528751`341.\
98780293080495*I, U6 -> -1.02060580945398764898389102851343056455022236948889\
13066504528532129860998270196319414601571832820839179410875216313136617217154\
06456794976348677442513768945208349976645923575146933037186316263406280688999\
49715399225514298840156702591653199122109522401956927413668597426220881628279\
15590965387991067336024197765647240950509368091301642334684578355125728040547\
61764715`341.98780293080495 + 0.141492788296618287473803665606786149032875111\
68592920861748405458881867698817155933469643905893847437774428780934230537218\
44541379779408690443853222301572684897365140934398886965504414171218388617313\
24281559655830623057302999481347795236586113009540008637692663132635086499552\
75640551883328299934015194829953962163451501090975902703336131854353274814580\
138824401868`341.6398430810171*I, U7 -> 1.64057947134066370404980983078423439\
11791985753748432282041359884806576560217961108962807242200202650237856428997\
56873110607025503569956137355131131225005330136962039209288108697266691814430\
38526676150235942056958867575399561633290552569007481549855822327848263838564\
47102566176400914685770604088000386311028397704759210599953569585956271656348\
2760649695626618715461`341.98780293080495 + 0.1467325777140136627978522425133\
68484751507882674836495943076791858957819768460873927900244452270120555846075\
15785137354023493450066005466474369817032525202910800867976337804767700656583\
85145340784715035158271831382698615985658804772451147137820155845806449311508\
45180018983500841752971155926946329180847439554848296832929995013396320891639\
692014237491699568690289764`341.69023321774586*I, 
  U8 -> 1.3341965824648317063940803372274962686192970111338739605175550797794\
82071979394479519724034900622236504370653705038584715139723715137521693427894\
87620770704398640618623081678250505421329219098351970360764138316183338219725\
11600374964591242605128689562805574692396633582871562922210484552244281245220\
12594568414535363737311724506850516131934185180214731784184126723523`339.9232\
7641831474 - 0.65476289170459502696173554155800984085181048777942946819719030\
89032667916455486584324797017202793070284517584518687720327179533973895964160\
79976542120338725987469284562247444125858377829357633635048996557252968449485\
47456875093737641049263998394246055643023483653249839386045216678618589139487\
5575151233111572411688217718340160730471534987903208903109049303713201466`339\
.72713237445174*I, U9 -> 1.27448364536555971107411270393812353032408367440333\
47941270674891470128121303028606422407052856067290296985789665493299587103221\
89087001028846483924304334546627675658894089504724211504021761821924741965083\
54799401534801059137413554078258081968751864943189151155526348246793448305769\
87689309371109955590897302934015133823197871211497251087412932826917754576069\
95339121`341.98780293080495 + 0.030859976062386582119514402251088614407777700\
04032165305891416636397094104447874615590581844755516715103407512215254071770\
98340637287792702350564661950395582586038454004972406337342758794794381568028\
38640996358949333999741474532730264728189991231852933017172907110827312501174\
94469351254381583368140379919688190141139790737411587023749200813754197189569\
1597611019527`341.1278215077126*I}, 
 {U0 -> -1.109656049522583722379435860956925601353188172163920519367424102696\
04354756520944233665114463966971709308348025136533521463174572317354304640639\
90998648100842752241703345182464390725271716386891933739125762483913383745357\
36706253883057363653762564274091674654827638607457698467558906723851062940072\
927641453256006494954406887049359681747388803568429586478207614709192`341.987\
8029308048 + 0.58710320053846817871032505742938053199732502747424530814410288\
63280003839475564419293892080984731796044286385402689835999644459210056965101\
09747523447048619609532183189918128486542624366873645497593764253632145520100\
17574551441492620513867684650561088312276778743186900181849574518570913196430\
2153245177509871107057533752508115966240047506481810926308023859038724887`341\
.91510212408156*I, U1 -> -0.1188712706159119249927262592577059712111898873936\
02109062691574391466310161667372169746684720386286478241576477637422742394413\
23817238460910873685608459233078129780046786040216497536963961074956490320356\
93725499267094346813694410637394449802337919378996136468020544380442577495070\
70488711512123333614706244929872123134281392703836140210357535071136730670987\
261875123`341.98780293080495 + 0.06553843607625627913003977439438029546570930\
97380130861393101646255288626706466675235515176673426764936893000027049943378\
07730094992724697432108769222919614226169823338901959033004670358599009322412\
44916870158502811649725161097518413969452238914883796364548876335160171517040\
08920810769053679872241707987482977643180457699785459690089712969972254493702\
60967669406219`341.9179693676623*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4058318347813978824504056036339599107660820363425518674409902539974\
36781904230828756430623284691982737890458220053671383507052394023001848052130\
16323208680044763365169802266658609571146521891337136449551808437052768806854\
16714378963040306122092262700307723029525937232222672958090491511718876988113\
89458627357675252738943523539275991684724144819752803090568325032848`341.9878\
029308049 - 0.532853510321740855553898943080549994639308955252416293419821582\
31767508030799478587521338777872919098527093504986919620303505000895145223485\
58185962459188237143620294508148666943717987520690263050496029064312817752436\
10477733830608661590240993511295498410474733554711245104258352504178635949581\
529731561242593786349917623626783009631773717039312710512343971994483707`341.\
95957494143255*I, U4 -> -0.36766911662557287418015538232081016410840876077035\
99158761855381645932862267779801715113644897738613752252327270907121474558216\
37802888307690815015176392704668161064500416314024941823038106611990048521780\
98487687178836872996354089462187845196183284973339360839630987888857977492140\
56476436092618240819276919734524267335419813237035942559083885371633016666027\
31158058`341.9878029308049 + 0.0451503773405792652071464679359915614200457854\
16480531762711113376266454120614124112669658101596186872531952537723937323430\
04427311004495840909971601348741771073707432424006184059518018635038705471418\
52940950845695635744752216721808032141186831234675541556985674527586514865170\
20052328213499507002294879600739043101797952114208139212187619992933879466017\
530415923122`341.7277588773275*I, U5 -> 0.41922875647485949423119320650257700\
04676743872694363148412838557483245232010480512817649915322575305458043068023\
73589193628926470503968761545935351815954088900732198762459718529807051162232\
62250612666282744969300998072553196466237480840068458349197817424490622022714\
36299818038299384266369548034713666080499738697941444840304799455269019342952\
21941867931994217900582`341.9878029308049 - 0.2876650052858627569974022436630\
13235908253722329136098983235015941849032766087707789045988007493783122858206\
90528495436009398485131230367621307392572590009533426632340088221139932433649\
69042134605652984484845140052778725701938152370844943034516861716833249748962\
48103156711799978058075628946313990620185086186786241504438253920609239664712\
297617756162526751168664963`341.9316215483577*I, 
  U6 -> -0.129688607604219536717085527628126476292777417641961942920105095235\
56763363328924908544977512086740619092335125393856660943368653937283270340725\
04051607008769010431035198193464118955992548055257801575292311436971220961513\
21354987300772042612165363304083999860574248156897096659463349392326831258035\
092832073532247545959002039648459551383631514361634061777738314601193`341.820\
20147628 - 0.6123268895951705043519223539765267542678673605607161562992391321\
64565666067783520435540098155747823007861646242182742011492252348449577937423\
34362842923193678343927203161817552871187559971741119161657300789009280073672\
94646211046269364347598745539085394499342530237843884936582147171049834445254\
29946096929917162316286972186890666922358466659364312111724751440057118`341.9\
878029308049*I, U7 -> -1.4732160381307849827532786504705163853028251926152077\
96512133559684424961426465998784433838453232532860153282160103361952644727082\
51141403996446237209764320542809722829846332938507128530739016711240975692664\
27153811351903728985821111989032059324120256200109382808767444630279010964635\
77204742866082202488544718042622458093059718082217652849995491971546845750399\
734748`341.9878029308049 + 1.329193656096463001180766642206436672142145463087\
43328208854646387688755763086001639703577053443734375743697389832562316356495\
88164271432749403943854927486169399646222956921766933505645262109212246053706\
00789470147827711244852939722071904838319928087939899917639017383672660021451\
60829538032965780660152607274101239714235730868259224603922717907086666732146\
6154097267`341.9454188508979*I, 
  U8 -> -0.709878498402609014852075918741174670563095414309509558392274537885\
95122725718118843237046991490706604606481879061554670008128838242274564634967\
22001154542196823807039690987258004968956098005558465159931274650720041692269\
94694966696868736453352173791504149583355841624770372011099072077824325692245\
426188682268990464475725632778637168923169293927063567611531956478577`339.766\
86623812554 + 0.0307423531543028366711152525190127801866981232441865494244285\
84590534207662506105732708781662101506217684229039958673890805236190353941385\
91157745524773371883601444780820420768832200884771238934098648383168892094114\
53135479332312165985146355154391581288654437581479996150475806556015115478061\
96495917245677849542715329172286904664266198846025505643534772494739842285`33\
8.38239270038093*I, U9 -> 0.1178180280278449943645107566245063196538987919520\
56164647564577967764632083128230622896615851994869850809729670405488227560862\
81755043382945059590217311686574836174248113412148928066432793385386427709520\
15760583425478392097124422214373568467793749392157767083970165640089854529124\
26965205064072218401096258156058758978686563293910562512948716269612851900830\
452069751`341.6871001404573 + 1.165776804480452274781691649809465125925864403\
41614031700439583064771627084606628214151921279296669065749694394118525150342\
06827564182408686872941182348181965506025995607292863669045832127706716611477\
61648378716711076998008837362964681694430118922980145319939757929756666188783\
64065303941663082503484311098588637236107207894559318423592785424444306575684\
8185893313213`341.9878029308048*I}, 
 {U0 -> -15.72724382472123112420415970643727343292204368883727531204973796157\
70658179892733683174462888596332152371826908880579043097379205346103830139045\
14810257083152295662578350706133871123170491248514946017257692921161869409482\
74265650006418434043936553253949920498526127647203655300421740581890927322810\
8792777259169073580578673464741121593642149197816109788870644193758731`350.17\
016985581796 - 2.882695387001725636180155271220791194583519125978560705537549\
67975953026811513243178084643362816783107192978086807483359861253323541695987\
23938771672988860246836633427396797817892093695467115964399056247808214960416\
69527048051790637455282898227618234130876865635112858317440991907420184047451\
6591576541140332407639407078376389259851812037356383040823877825849021806`349\
.7932307030711*I, U1 -> 4.486659292307658987954356786330420748850988484223578\
03965191837385534853125241653399067089298860862073150080776370061143085126562\
26569563564335900262826297625146259119185341383053668584686201604522337812554\
12720275008351166300588927708588463384637011703289016998964762274939585751173\
67969951551241186411963386003316338528008921455361793979305219706686308464866\
0292609`350.1466559077339 - 2.23433192787053505259348590830821304912039549170\
05559443943160375148089269279069382567757308732955230569500569956776366092393\
23673383890664652630202956846925049660272504069191505977723827413602022401831\
66768693075554455804531462646902112782367467988566383007782927915141969221763\
73599902262449367585349574613400548938993482169895414362210691861776784629314\
16082330371`350.17016985581796*I, U2 -> 1.`498.8860566476931, 
  U3 -> -12.22990235417220639344732122803239754182558615227602195837920843591\
71598298180442190709594785083393658115367207743317789128306634365777465769215\
92966325447948761134135650297398334869945318642955317604718539568234700987555\
92949504081979068199356198123927677302967838920455844838130704182087591323493\
631390855275359534693579119869011971717010330663074989107062686209591`350.170\
16985581796 - 6.5758055420139438032274004306349574897274737134319424508906716\
50184733020990711227745918539994851829424654832048609951236662190294547456563\
91100845150996033277757839618915303891823294336960481162319389353402092891600\
67108500859533041508243337753475698312127194949082992552218284584881518319656\
04282898660742287998440589847942087151270490239639392470603353050968080042`35\
0.01789092204046*I, U4 -> -31.98532737796879366873440607445278107135663593700\
17449124161886974464723346535468429804547036373864210175203004051757004588291\
36409911349753924148106888282957468425968812661021654505221965436057311708061\
42885356548178156898619843751029268852909658230590750710153193936853992716576\
54857630759402731085726550846074503794198265204066596155259337972820058470712\
56495221352`350.17016985581796 - 22.76948507374235171685542037972472747142068\
97346097284883713737880974079187560600006122842298953975064439819565789542281\
09028017605791171816311965460890370325402298372416691582310303326376492955435\
27032250301202249166036224606203468445692669622789423443943240478159224430760\
67276872696683825964273448308113546089101053568768773285687609063931032889890\
90247276656223055`350.0568218397975*I, 
  U5 -> 0.5307806836581422817295799026799610553854982540600644380482718192994\
11322686207530763888340284642736607799970816320373764384162132191105075794122\
34531877562686466921298758497802657445211727870905314533929084776342591197599\
07152679353186669440335267909077837437164180638493043396163060619878249677682\
10730303204208329166304987434880021265455045947242297589165413590364`350.1533\
6733712746 + 1.90831661875850131074345367769332117683253368910001963433834326\
53153479722017459818281393556386780865276152805986954914114616869932752539817\
77072619014734588805802551372761160665907718744397380889507504029415660730221\
29014575422582379641625184940592690569642477913146902817800555297139755425785\
7976749349559778580537492992972091375831796972500045252645532458521203712`350\
.170169855818*I, U6 -> -12.46050299204210137276995306815398591391373723893941\
23997484155769865007997070845706333104078126970060371965472328200742212380991\
40679730596668954321495822502989633607867002351098753522517819061197412708312\
61968006248239828120985979713755186647036966682103972679432548088392230748450\
76477199618275017963470437267301571082049181693431512986803212235361944231120\
1049002`350.0334440160681 + 20.8478688419631582613355043037332209665916912788\
47160532688683229236078876166834595038821543135053862461061562950136573074548\
49963622067204262269533245996398631610999450550744040494972076689047024122397\
15563810349052096860377616042076954317704533179313468409936712026301023805590\
80158059325784787703036017862115100838147771486737261736044435856400363138522\
756611724944`350.170169855818*I, U7 -> 64.36894038411486923818656898853286991\
24377363170283295310448304528095890608815808494380790877181048540382102469786\
91903852409930769212331814148796317595481097796284646413390925766174287289877\
54489232505186578153116947070262735394429274314149797740480741676113207856780\
18523086195389711244072007624708907814737610912629156892434912271412010166609\
30308348580815945758259`350.17016985581796 + 45.36218527445273097430839576285\
61519690530493712773794377557600385108872692317196806445184456488105198911221\
97936220190837515755547461761530470075621144181021740247328856229453512743585\
63991525705980064496191493809764191658488977451157914049963030328793336818492\
29643223107524772891504317536889066256434098444759015077362323138370876401448\
99683898619124992389028978194`350.0555479542531*I, 
  U8 -> 207.93129973778987162327271832225590771102647638135466078568362377969\
76285355975964412104280105881407949597392410034745795822304606086067933020657\
30631221259991198036914585177247366510169318493116914944735964051628540602404\
18327185902292389565625042767221104203339504682955618325656625571753558891997\
1408438242068936581630772945769128739102137915426645160986255945594742`349.52\
11940359158 + 328.46124278284904697723465459236276523892329605788259744233318\
22917834478763659626257150741563662211527746898195280277535458480445470510053\
30448135563570588566562394991761782397301023519500691449013005923033774850335\
62796480824960212046907496084759214438320991670180164556689068906033258267711\
7706772380174743048203601776812436507525431406672751261973546223616227721022`\
349.74314333712255*I, U9 -> 0.63129854738798614308293261234789285540039948294\
76196119570244861033266925651206843862368721857352331458425349534712400705909\
95908712655674987266711762522653836397003169955188042054747207856808239872350\
31859278596710796370708927463293813959025358146679320942225822151173383832554\
32355070227227668211334609837860571158129752089257076217350643844429496542434\
75016271007`350.118866920947 - 0.47898403540614017201680607227795283052959628\
07913474998137411378712708266461813278014020668939822337543134933060547274596\
95864598968527429663288560450347572428259594503104970062526772314840926045949\
46946257045398636634260701737231560351097157551495363697112540042333911996876\
84257782667750848058513361762881519314168551750382203025668279077106921514005\
69920416092158`350.17016985581796*I}, 
 {U0 -> 1.3408025897433411108529580439277669177085362127434980643257746807567\
36507242127305643995607606864609702692766374549750735242368629181399769739393\
99728969408375736306825984343042343341083215779318663196824623273115859617945\
28251818535452618632805910668513596326649221146248380868984097218053167727314\
33612522053427556635008184449038644030020289886444133448295331599672`350.1608\
903280602 + 0.689564570168689398436398425423075649060649955678148682463918740\
24635816728110395738435711981630049055949738891607087657507359158828489227430\
42704477801840812071996504536292005826638196840967121182165138136937773823193\
03137199075397577645896060850157426181480818892196946373500469507574853115533\
215656922213970823519783445667269408173114561840757490342055602645655088`350.\
1701698558179*I, U1 -> 4.3045962193485466273283933592760920887571940246226724\
15006706760049286665662362092844999707388752953894048424237179977964117425704\
29283002229152542416109172433100625445242542463212485071538262311666341649427\
43160404736921726602431421815913089036854115065004074536669999530396917458158\
24195723428823375293309609593870144254489701374544313660237810928900591831911\
026947`350.1701698558179 + 1.568649320359260961054037974428297644248865660452\
73062559190289210972389852380235058505665377104010070369930968151914716469259\
98940183258603517646842167649879653410199565451663278093711461091797938740300\
48351725990858207280121303507133026303479976062772503240382928756847402082656\
83937847589759037372363345376869117314058503437490085067811599461836484646388\
975713942`350.0871848112049*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.409683804039552606556282125682009575602045978580162125274400538267\
77336386240763482679486349748195399470879469314660891794032024215068899326816\
55158843245697565931544459560122992235395103189370580473890174449729678304457\
31883244629275254715940095267858582752020353097567898033302542191828784710354\
595316595302703031788335679966888274655322854773353806459476561994433`349.641\
94590783467 + 3.4687917467100678860458765168130180555269533525895081967685323\
29400984001384831565617567655273922628902821072108027560799763855510364629000\
88821315360871711442405388935495647750211252290541509886621236884024795430992\
08797690444104124470700072004867015844329360173870997066553980835632917363708\
7368963192075123251039778485166913966096788888307598091310272037730190927`350\
.17016985581796*I, U4 -> 0.15394573594764048208792292440105896059229840482705\
00706588811930582985536501617580157637441369178065508784740668934780730792224\
22226136118894969671083265285753189622847978787842995641526703055900430297067\
25144454369813828847661597925794319418189899436573032087818687557474495898882\
31375688025702555553928530381537987431526701145168542142663925364607243644178\
79633339`349.2592759175614 + 2.9792043766869550285805887824948610801441959987\
15646267944583265293618636057092786944700992184105179414120791046964530374757\
94912106740062306346459731621969790803006513121955545592096647060246585611967\
60762702227410129441479333567731974148080224239731759991443225470005018777432\
55455607277211971019042150048497919716021623243098073252951010283318750964523\
934137269675`350.17016985581796*I, 
  U5 -> -2.696555468112045080876679249287016794047214947733786368331505892035\
36678668768640383816252341145478232923504874529863753051402697418899351011530\
71012178382566185959735795611210576234306729351118684215953220236892189389189\
30923810978507125625871629697308881823057334954559260083223324709073047857891\
699086414240436089563715152341101331176517506530025620232640624505412`350.170\
16985581796 + 0.7829683811420902092916313299045874993577143670789806293985959\
31435818539852222477263417129740169133850511915409364014047132662056962359949\
56387035269118820880448142048307728113687851922025834903709662203802090908749\
32918735567756978199247507016233160839486696523661731607441116287251791122749\
29762398364133360739403679163352314001691664951013912378015586937086789461`34\
9.8419023165239*I, U6 -> -0.9947774130247786313101662360895342674324648121939\
25564302511194724137630774413105961138692707674959293739627354297371356364477\
92956200543808795207952055109001927525056415992578760262190506407166569949569\
46966034180711510540909640884383136997410524883856575525615914515342387334994\
76965213094077708167356332823991561330772703956627400706297970900950523218127\
386124954`350.17016985581796 + 2.14489097619016570715899781049013132690015751\
59534874551872061960896478767950485588044573869156184180198611029048800888084\
58170470766409938168148773026734289715397969964969143802782921489583973405546\
59392278557255607858637372638558010093496899941028713817262030596965521646255\
38709037405394273735824993672051724478416893237514017924774995864149024858433\
73424633083183`350.16908572621486*I, 
  U7 -> -3.263946208670073926349407521978623772252641026714134880294965263943\
17116974344387758120155206748806667102159281191954907646404971358927206995673\
20715096642577489132229111395612693227131859093485420503001165438707610270012\
36536595379316036043047486256984133742334424336692870448392401726544983149204\
441399536451596398603485610608820255091792906997927778882153235949435`350.130\
8407535965 - 2.31035369014711470036025740948109249500811934786298709831841591\
35939923229572549866294220101770675467665392108961361320955754325691449822957\
88886550064575965332473912029759992468609270881236749406483155366551066925027\
95479280554712079030081997564969611158093293796177830588964481424018567829920\
6477119150411742578217187923816246093563853254788234632592289964832670199`350\
.17016985581796*I, U8 -> 6.66257662402063327113710531917940220886558750829889\
03931677610543580214392651366187548044746913339561433362776056334387961657839\
60173430478621223623015407785759620802184236638785868814741497006438167814225\
27615120641120086006745322223313500497542313653282279662279961867897692227053\
34976818323131254604882684665782794098117767153967290306198932002181570167639\
32893687`348.9262154152616 - 0.4438778932259548986688313109846995880427351549\
36508521850146308168947575492325829345592802531620126696864710602533279356056\
26852375150876167558699730142227973115242012960077661631198550910576154900057\
79109057746105887988140954361093709378232445844303846504168114648083325383536\
84849979305604432763539557247776803857769994694093263409725368603308183355551\
86361772178`347.788907902556*I, 
  U9 -> -5.552911701749387335204454721346469265035191551480258862315509598807\
81750080608643733438528900431831180219607474741921746651092711691929553146403\
68840431126015819405993424040023943098528177697942095593625035666998562928576\
47955349975041848473883003655321183745209905625223675688475879071417495977413\
141070353837717576808659614716240203670247526627643465104024800193689`350.170\
16985581796 + 0.2122751255503072420799211253851474764393868106711093811459548\
11874766598159522660705448356237472936323367282416189406710971138194424796440\
65063319455227255876726367370420811667128626295159773818168634522535506751494\
05562370061027991380410823723672131664121578979611095358592415228658199114724\
03204132175406487172424397880936060212243485710547126158606787924365126638`34\
9.14001684857726*I}, {U0 -> 0.83017683764925260400516054241121074384768494363\
36222096707817210075787118541562563462510732808195024738935910268798880277954\
80371103227224650182983591094699246141086376193199156993833288556042909158978\
04126521163809016411272444464089355771747352589929636087549296235442575144746\
99978035796456951372547102200211785297725519493766824230445998274144071276420\
57408270376`349.926318475018 + 2.21306661630997699014031460106875708061556463\
31260741987533447533789126514839651255736171531559778720378914758450766406154\
75195091714675407653945460467623298248244844243979274307914259268169577213672\
39546529582017847564889644178941160399097967326858834142371070426659945104958\
44776611453007392570832251064722041942876800922108400921629355663877680768353\
57291297667296`350.17016985581796*I, 
  U1 -> -0.996192267297159930267645150292211175065177323472902748504130652839\
30964476101176127822872947746809165469517554145542342662879377523813468876654\
94755232806834340560591562068742578231252048471590351547833415826888377859948\
50452265999861413113636302048919499227648317953615681257699185468694911825443\
473538246233371754772539545588810166308403605904441157209766971097621`350.037\
90245516905 - 1.8568419423038008990952487489000184481615752407419845782572320\
62299272698123258532994773984507488752783717069926906797530498466235870130014\
27885320753829434426068544407414613152919326448202104488274148076982493612993\
16261048286467586777679641511761889526560205951101085255448989559531193509139\
99494287838896250417300076848335834514322924340105927778651592498560619138`35\
0.170169855818*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.7690873094412219567437786706870248255211278107037144933965256044861\
71048244708656621734677008120142538546725328235140969021818711322216490644349\
26557547874233956527246705961112811806196796325281818568549305263497912158078\
29120399149346670691326984896564181323881337148148965017223137425978618958187\
56294395039875057553003118823647224831895893801639576702276449062468`350.1701\
6985581796 + 0.54906545952745405474635203279804578500231736591827775876425990\
77327763263893368623091180630560129846400766253676749501167935067395536631412\
14081269834987323265798306743188336948503565048485103107004696723156953573828\
63748816507458280097358937562506252523729999829899147217991163378361898624216\
0593710551962867274826508495019971046739699731177867240965643994710575099`350\
.0693193024171*I, U4 -> -0.87495465854865862933178309209653436888321425966013\
06877570517847204266500656244908676519689207618199228593709132188801529387721\
24892348210565395198168792788607194889784730230672507714180047568534947492955\
42918444710538564154868853801587758679903391081323722574989651454336058860713\
41651037465522312538271510251970019736789162334856258195962783390246112385348\
52790673`350.1701698558179 - 0.9653197216586709798893113049782129775110661450\
52082242262175941523088146745810114010339103973451463986527370770522310240596\
24437025100583837182892668808352673532947573254843642255043833276697041380901\
69379447046429458265192516380781451338295341994206719990397916032308420676171\
69055169264992448575482247845768967323458575074106833280091106915928349597415\
130666271706`350.1630687284983*I, 
  U5 -> -0.967897379549220987018650684964402241821458101239367858509954563932\
78912865525666911783057168910873830239338300457943724863740360564967123910173\
17678928988236453054160038398050802069356601759862654039195106628736919234420\
80465202307882859065800541244151614455199371719841082464956792691323503739295\
057094255493054932775652372414184201272955134437047058943646465221286`350.170\
16985581796 + 0.0338927609298393945987843291439766746860978123740218288469458\
48560462010234580147586426958904537758171182788433084641477243274137805162277\
59070265208733411692672256506712446908672031866889288505718736981182863945217\
19603779204301025900203899693356268232757320217214724818536537004957399403491\
3507164263990151055208793988929680072757524403505941383517535761654000279`349\
.00638424064704*I, U6 -> 0.74448463385378439735282995757830616790792469567703\
64173088385249448688919771015408916495433065707845426446314457609214881770125\
67603651867739700924543908757898000466193427484090067272689748250457153962665\
81522416726951147060384822161411804348766911602736049553835012839845413210869\
71805935694279848070116220134449591229884409719773999213810714584310007970594\
4113945`350.16299753226735 + 0.8777006363971860329930729960379931959938320624\
75124642222439415057748891815017921527633189033310372440157298413280081172944\
27306555860945627502495209842573137908432686571152976220097749046789893531293\
98094932809736138039098362829835062979413084696407659896491571626725271937324\
14798592830503745169677678123992850068481843526817821762178666607068593029317\
803531095982`350.17016985581796*I, U7 -> 0.5281750265137282905442650185187032\
53078375939060398052331832307793041667960201143207344165935028234621729329999\
32013785651657953731175389023276823743282749166254422734211665461317683300825\
77913506155838708014803815605887299665937976782794722056996625323390709577583\
38745456441674144667227799049225039988400589796575918827726244165379542519454\
890973274756411140428729`349.79183993340797 + 2.08639832856239760384485722531\
17931936375385366301403022572410632788520264012044847224375164539465136706550\
19975614947117005734421781972601031151127465900163908624061511807223886427022\
41980705881816160393097558211930947810940650682521392266722567361085308606883\
48887920147515209122193731585559639913801375228806887617633937498252464545476\
79604044244510072130393553169`350.17016985581796*I, 
  U8 -> -0.368709569510882220370927476183082411478965429894570775930125159958\
36850758261774532210350234096611081331442112206627998641799947856837207515013\
23524217872710682863647397571408231410200903734346682570827119093368506368240\
50451823748841944958146452025566911506001648428723104468921443459731793398233\
042401427245721496484712745599699444453552362164062811996103620702516`348.036\
07733980067 + 0.8118902002368046869528748522103197777820074951663645275870973\
96170421022624272600920294306258541142932186579355477006856714432794149533237\
45549964821855157087208688404557667059494194351054532133564212947711649664606\
49598306895725539754441714596240711042920168027481964662112862665567060183143\
05149326567205820062216739600550955040779968501790928852226854144038749199`34\
8.33976509524985*I, U9 -> 0.6662239889982913620975169970363100192517924079074\
32361853369054328624298850150247933539161706773609516887862514784671600463664\
55409808655500699514822186120056094758961195960629373211298671529009336890955\
59510757401734741541377785932624405407062416827850216079776163642917314928152\
41953907395861304288141092838635123773925216592048482638997041124481662328271\
100318933`350.17016985581796 - 0.05333194048228768542809646381549568973741690\
00455759055199484950736770227312440557979063169768305306012537389979786332286\
94601236307277245715759386997975083179313604666556594238805523961735579861872\
17057986037618179347670959397627352488768445088324636896296044516983394498151\
28760318105024977782503569503794885283790059285014984889003619916835841878051\
51305338982318`349.3492121698476*I}, 
 {U0 -> 1.7944735842767689411713470312998206205871614318519557515141675939536\
00194224007337906259499305192830320970525249592770185087363779138038238240765\
79742288444373941775639539729587252231479974148067112740605197045919773413002\
76562286717960622825118741215050891233781703394581194320372404122740179631110\
58373582741512012680399005683506062367727742741012869729944966483185`350.1701\
69855818 - 0.3149017573347130351777502959840872444952487026958506301507266214\
20824983809916508472059580251394514519189635771413473864876798142031593326276\
51126492007802518360638334028552150123327300029155921456879119625611366366524\
72272763205152422988718722349081646232636913729155348694154725750305538460243\
34865471726285702143850833194371619256041556822026940468747050748726621`349.6\
4997965826893*I, U1 -> 1.5686624517624820140134482013520660167029206546345358\
26475387858427185226001255865067160815591668208844179294412395788060337846375\
85964015306102745364772660009557255947607401689495694625833719124386883870567\
92981205300989484740319246850745818879006423172004273116575098240557684383499\
07412797364748406166886763844648576771791871630553133975769920083496178384397\
255555`350.170169855818 + 0.5887989540478270109099107288038638205240207485390\
42462060208692035460110934260170546526475293458309500263234063557468739182942\
94223231674624404403185680960116351478140650438924707520157028061267892520601\
71667312797608595641572689537078724994727344981151244781475373650885745099586\
20318007034422394495924805245282732250932326925117096152374384226246859472489\
95044675`349.90053227718505*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.6046588694467586585199242451297790560555049800879579898001697593059\
25863078508800772567189395120194954356773643975840086780316856807939021192971\
58928722639567148359915750596780629770262514556184784825993485903626085522703\
31471463759278618034591910258737730404347092866195981218891221860348130436758\
42725978375871612519725862507647365048951668548911134863990588774382`350.1701\
69855818 - 0.6915960682143943170156691863149741184170352555683070611345333988\
49511410331789608060438703338479762039977111315127360498115723146212030640847\
97798971450482570372105548277589949823063679716293850244654799461036343113592\
01847221240470352066798562646817629380563978073598781187020298801208409010465\
72384225940823886668801420455449776949140478894143712149830823043175329`349.9\
588177385866*I, U4 -> 0.10816812066565176594776304284337017260198632764881049\
62936182540207759544653733257712613773790256504679080976457790677419897678796\
30118760044111615026379474444238754660771731697669628483085443704712558980107\
54218552573603132856803667779013163712840171918387134721646775975976618133948\
16057657511376510485158525430077577227037879366960460939634414030799015124919\
17042`349.92284091361586 + 0.281430199611668172679126610211828503113227731009\
56253105493796077737131438355223089698634475056014767486336240792884616032234\
81255556735955152627016575625467434015522761955179764208208076303687618024424\
70910800413198106686560892118381182334328234932618316187224223719263754044032\
88287758806228773845603747594130352167617619051683458597956560760904381999908\
6495376718`350.170169855818*I, 
  U5 -> -0.465561728321234133122812361024297882846824410579511701073230734168\
64153463935909433466752807663486037544349495679088817940439755753924308165415\
77621934245626770663427199429341361276794364436073722475988628484029148551220\
37724307449990542296805553735507655329032565263523954161299498111720311724568\
474604480996478495626221429515150023128632467016108329647002197462331`350.170\
169855818 + 0.437284225230116566434752003190735286707851829504387596657164207\
29821289494504424370269537170173358534662895610790905726147664757992062895151\
76887255106719492578171828732815543633434765861573959910301613008352634127694\
04921746468226015100340660397396883453264832542669986732982056276100780870586\
051169429539406512639355546020723104576620802856830647119768895732748966`350.\
1700412135829*I, U6 -> 1.3447836379189768012533855802680965036024302026932663\
68470975832768193183769171242303134988193014768455369518340592116331614597834\
36785356299985948162455110815332727524009785554001813515079563137171793916363\
91794248576053523537809299251598734997728008513809264315926251367825559329132\
34499387398198852178395193812460327088046470520656816420573136646606572998531\
902428`350.170169855818 - 0.5835697065833327074952182050879106067241377200845\
82474031167823543302807238074911287592082266036507386378008771888483978766702\
60362836542743436930535694511852285093919050443113529344206028383102183739844\
87165842784677183364230402722345428813109177109276571848684698229216672613914\
84246171128910484905779875943826905863075254193608383948118913739733705474984\
900982394`349.9609298461369*I, U7 -> 0.65191216751863136026488900081815735234\
44218362023997541452223407454632781415638977325298824991727886405329083265839\
60213141584218367604260478322033096648939094799867146138352429328929009188381\
42125909756989123446803084507406895070233012756906653165598825996134270478232\
96641466147497919421257099957607902343039105444269602168292177940397092463343\
34084760272561711067`350.10776412542896 - 0.814528041783839502154603732127734\
46332106281075459546230726835349265635801864851352214266114199148820266869191\
99362340857196967842132616768354963180219623836241401401125436414481545570672\
07463859721926583072015318961592870958976306099132649417094853743584508825570\
07330493885856093199915568940223299946371925002726152181818496778784392328108\
7076081699980780916930886`350.170169855818*I, 
  U8 -> 4.8623754729920631457350006542424486696398864609797563301730385785926\
55341130882109236563630531433329260456030182950143133512571449396334654717854\
35957782742046140393277365926590724921454000992205065470317554053645948957409\
69427671039057527693300789767036758782185211027191032313300726655844072532242\
14912276373467253655874852227634965795505277965790588338911611300283`349.1797\
6919134696 + 0.98216485483778118882123772718885094005197799250021843854050897\
12073476338564372173839272222499233778668332669469366076956314527330315728667\
68539614495369517803607650243367935826081505326324602853779837874902017998905\
98740728643838453305872826936025304069748891386426478486149902073305448821089\
911535442906289011515946823975020431714453039903764941589777279206870348`348.\
53146468681166*I, U9 -> -0.84826908490329859498018568640343955204269284740576\
51882339957493825166824188906581955147192826323447738998560675623712780783621\
07072551014360761754335911857336124263304180805686185159940772671277512405503\
05713642933739781993868028827486974145096649740565920542015182595038204763522\
87351425517769261894065584944505709717936113874507902090406469653922397388908\
39541081`350.1661911071686 - 0.9182640482254938371519792716736875112912106497\
47998210092753403084989051030269972664171149684419062596272092878359595602579\
66466762147364220602386127638466528975215713614977109834302197434422673108136\
94669946729885551813760380332640936054851835926383500631378468567278804265573\
00951543347780329148905197027896451385210666498360100472866457765271647609814\
689173358818`350.170169855818*I}, 
 {U0 -> -1.101943013005768138357311683348602652598483640491237489284903401277\
65680338065916281612226470440536125219626807693836442801611597036742028971135\
50449219051815231398635857314326639983214039606234483692881242650648519935343\
37129691557146842346853902951608751728103040744831643435455741468512799905686\
96066850358612165877453681774358834265663276440644311832195368016429`350.1701\
69855818 - 0.4010654850575636188298912744011231462400661822871839606085183762\
93897649051206390001667579794552320791660228712535798449473169370464998082130\
18150583684540487595473364720516265061494750324976505865962687642945404299335\
58810781242027300196936912587125367245105983869438154830659432586574004077773\
73944241100919780356168900590241653665551496504523369052617934272632735`349.9\
2032802645673*I, U1 -> 0.1476152806419881614992606150610475300141110662777314\
97167589888828961491081441850854532686342726356133148188669258903390002562943\
97572391340146313416993459199285531327083271344186490362626507452112040661493\
20650644293301807294584421857804840958450070653756239555548839744128969644926\
97146845505501609239896263679606841269481091764002914181711968242386093054998\
954712`349.61783623382473 + 1.55281107215855565894414349280250583628500000088\
81384482950655054037071595681457471769362049798732328729820583446357124883813\
14061757553588563509032723730786343867124490803703548625045351878521867769320\
17455835787739342651071629412604381540324404556134424005930448953919408637133\
97677980262430476622143760317504724405766497566982360886657178687136948782573\
6417015304`350.17016985581796*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.2344752981158421777726926737364942416599666787793606367423821372268\
85871674097700801865384772769132867990358034816192085428204329007955587592269\
23691924903668287483769158976675189472814528972805167490864410546993124834833\
71305728059681146510078932761105058091124942046453205321872573717603556044737\
17910841735215828583538722173369975778249508029386227094990568313985`349.8565\
786199061 + 1.386455187247374549392362212414009240642524880047313536324056997\
86280990624465961648291975396164050092087180374853064102161912466357039465676\
77516498374133884732277128951763728803632311366898638082189444683686802248663\
08527155455541437993550728182742775043623596889408848033961399120794908554720\
757595010219778924773052118706510534603242686452541282728932991682096337`350.\
17016985581796*I, U4 -> 0.327289175599083949054855314764578967526862153950524\
34909587468667773839471816509967959141825634001688643630497428918305352817017\
53173638623152260509169385038700416349803781026146562875574226281143110212488\
75818336640201156747335116667186553292731317184900048451828503100299350097131\
58145718067266362593613904705116644783132957845243203481544640147243069035616\
6174487`349.9665971181721 - 0.71970819802866405466230689174301817681185011397\
99368474890382385012909068972206403751146535021435321788744122879299369431995\
95777868619186119039105848472969779627103612413294939428359492308090574276006\
40646101594926986632649852105003993551674000525521928684019017335703023590705\
66045686437927945281394929706709150385307648774776148600401378208291280716679\
36702224889`350.17016985581796*I, 
  U5 -> -0.390209847064149148420551901355849129861600046730942499130801265604\
12738958176588043324737818323343038135556759705981108400951239076392986885631\
76830447706296072550552931653587503635844641068703239676858155337577579505224\
88878179981265435339470924665664498942329725218773716299492288809983165576727\
069085177808897788677801901579412972819951882019686133728527952846352`350.170\
169855818 + 0.005598942169953715021057572339127771983214585187872493028908226\
22757888744473752597690154985689756637748743913101330912294642234274051967979\
29078378614020002213465724214358116962907918563251275089508781801959054422557\
94462856727855023536153391295962980798812458569236775700370127619782402483185\
943638609498783765083382186116873825153473027210730193883512798324149696`348.\
80944872576066*I, U6 -> -1.20225931491209573657551084389482049284873105898884\
94177580677988597996131786211765611418939928560075030120107384133106425035788\
71190721764181689500175035900690373056868145657819817729494762123091835046379\
42669447233570897750092873118575629655720953588911572740630823705238599917693\
89447584469509420363307259097054361322358327955030455739136756266252423356198\
6608548`350.11818361133004 + 0.9153588682369241808800513751539392664849926237\
33129946857459672010552051364217027613425156010047280614943119882388689164332\
51624787721968965310602911328369449106684989648140187350073185237485620624742\
71542710786523430084473111870774100228925591924491676699279953272645423301357\
75633812125764855549705642763830979542421472280865261517762661527239865407561\
169068967208`350.17016985581796*I, 
  U7 -> -0.993701889441635540944660221809145902549851734979601164538852923033\
64812261373454945292138631295092001883527243554609964090639112189098194405169\
15252661507614877547680527495466239281618252426336082263424853868030952804337\
24711224700599105451125817966670984911973656987899440290029380237629587045653\
911468443226174204572962455377117257139069577067822380192988051042964`350.119\
5511343551 + 0.74581818295910417606641825534482026517577203594411437105588378\
03950164533828616943111750169194636934822786535220395279203063267849706585636\
99606002243110354179563347575084020217115853851001384587649756825699670846687\
67082878526392457298260768420583043467632982409116418481757763166150858535238\
1280070661976781130510919266003805585614722346346247544302257094322603748`350\
.17016985581796*I, U8 -> 5.09103145490629543504371013488573352576218561462614\
79400710143327104795402895420009367788400444220801001739583644358582607704939\
24085200108455046952975108318123463011317833619031300336475792297699131691193\
64771293115951878036012939628181407852301659696389850937959482707838951481188\
77783080200238337509960739075318736265927545021233059787753733821540484290733\
27236146`349.2804317197679 - 2.4156764250635692871625219137553818107693732110\
10486318449756627221222981270121202531085272777033607982675608840385001805073\
83484283707288446787813328301167739465785449478661422969495105090808129012372\
15446960689653811278610598066393917289439275842052879457760447678140093559790\
19003399532717934133626715754942710556728893331074145518686758190311169341636\
762030951219`348.9833940784651*I, 
  U9 -> -0.717042422953890972013677146477345130451515593178051775004237220993\
79830242899681163648055438363349806884052867552408007031345230564162273435090\
01915739046703056249123287881869886076945428759348554345064884319503037007231\
28741626237631251634912689893984784769765449538848589318984262536719679625864\
95175435556460784580600434851096153848437046520141720735737241783066`350.1435\
0028557186 + 0.40618317557478914235087358952747948502578371555643065723185738\
65382750473917445848029341463343841331670951074406570351632198551468838461374\
65895485865843715894690742767569106098702911975907707414585457191951253174571\
45401602532589164543987625966641004999719274322482492273015571450550475967880\
0421286320353953823009226349972294237462367457238801351742353114397915768`350\
.17016985581796*I}, 
 {U0 -> -0.111739713624993934832358001289667212320963934867778262034483154602\
00975618147422149888673396505681254634379882194129756952442420020620584607664\
47238362754126872438894114296761331080287864561489175974506013977105005508650\
64840205801106523409446932494051694150079701955731178862662282021030833961052\
369958779737185247244351554591110760835736778326595061138481626118897`350.169\
9140815739 + 0.15557026577064590533521115842863250654663931668501890809291006\
73474273465720614749880022988612678149673298551363099807374626935962885945649\
67200364541360064507057411751286363237973773199649120562231701787603915683938\
01152482991365438290721910038411988853156018164010060386393070771471753373890\
9223798014619602501642064046814861765026263540976043526953653957763848259`350\
.17016985581796*I, U1 -> 0.20894198361748852093286653676335746784515411748072\
12741199303025438626355734451657379752045473947978774615347799762783579385388\
44163407072617171303530797725189544393885824461310112075864632613213009227272\
85951754067609989012330354528737042384824420464028393490905012166647465338703\
45230691620329654545395814934726187674726671513112891767447803272275629888734\
88120404`350.03085327390687 + 0.316943872529739518163014898598851149647802014\
76362531668914792088498027612947103215485122798962236776876552396124100460132\
76184421220439012455092250090885643131901713194337664386707685335646634759128\
12112271942479127708554076205173327762739259275209339756502024096982887212926\
84774738186094629371093659325937151424963777621023977856220331713563536320695\
7255084391659`350.17016985581796*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4869781035180370670548308999247015860198904685536040585243446374444\
46155138370886969235444848427090121262891070157640565920820528519816723861099\
41648337582985938654255081332583597535755932301261516032970333350701364895659\
61925602413375968029963672676962903347169175422808659762268064356161519077607\
22881467140476453832654279975967254179338917918643281563941928250546`350.1701\
6985581796 - 0.36492009842404837832340916673795265109311344586706635431453240\
76581928384406349339914086629781820308352539006427435508689716646840764577091\
53057856802384051110331636770430452531373937657358570005099718026368381599528\
95897252048381500396051846936463583364663518852990423376894001512347348831944\
8731861777254419743715939962524429266567276148412567603718562857780341153`350\
.05898965965673*I, U4 -> -0.1262273224297547352315868157657410632541489041423\
77960020334033485058700903018123061148014914702478044734290977391483467299855\
71133410821760566139561400083142877965044078231630262368984205721729376286118\
90983103721706736002858564101254030488605148165573415766856086497906430632755\
91262439386812491748322198355832709531124631732676083055888847238533385856936\
27577208`349.91636033230276 - 0.302195702003978192038152160867629803587932180\
60501291009081373043461418893489571834703700182768141659121533333642760557478\
80677782896011576975766098611955001074281129857069949886259204740637172581989\
54915684740780208648504127037641302712199118582408092806118275872798246213120\
20338803729474726640474613307331712013600795712110758503740542175798936973514\
1226828595243`350.17016985581796*I, 
  U5 -> -0.330118966624148219988292228942803541798137202561387984305941259515\
79245588526367426340987260086418420883095000066837080735861292437341548841041\
82025212559254103412894652182184007211005029823042408797813294035805707233889\
24588789006031626870282572803704913613948450488208948117668511422394876021075\
009257618659542688928048838408626783599912840899784023295202197757624`349.938\
6946443547 - 0.72768990042337580936980050864122315251106254722443227166433194\
24892017904061797523939708328150198883625417551169513390054444262035275504272\
43640227974710014291754129889217448899048840155411786522000794820209301452210\
28940319184291129619465003866818893093067965991892656870029743357277671873674\
8018659176759651889894913572217941801065712234971140976849276209400370684`350\
.17016985581796*I, U6 -> -0.7856245530566948143669071313728532331917407705638\
57113621865142155489012896981672909234787391995543938369497743723396352796455\
85784101938979633896850371102278629342182874451194707489907842817042171708855\
42416891114057302070804658393835113576094677365406725542613425563906571617650\
09430372509285701365485052119882798307412109113254294155663932021431590696119\
815348083`350.17016985581796 + 0.27772121547734378098221845679304796702935381\
90954110910644418219792786955800580251115291652568274137893725882267636612828\
63932927905194258343240090342267067307920943669180939256318376214473228773057\
03941649994005227081139581476208481803332562246509163758117021729978489925610\
06744222286835361104021260194999881747437345505047198964963424841288382663362\
19356873813437`349.8691387982427*I, U7 -> 2.046982510430634033014386553995862\
22252972340333843977864277492428461777365245052595077461918800836157323931495\
95858937792355110865566102964473038603066342486995809024807845587027037729517\
38260182047649349416851965954192561135229868142963178222379482142690372343301\
97722522966600877589743934170614534009814227134667473825187678190076573411292\
602311154090425602565513`350.17016985581796 - 1.04946965362222560571083106912\
01615456809582474900805175473048842017178658502882683476486379167901795004490\
11772907475232174407805138722492215342175061952625608702360038040047491523593\
56842888896353901574484610002333574924608274263600766264692895815600779243971\
23449661429950650446538077991189411661776920432623489859563905341735463449083\
11871195212971187442055272776`349.97049236236995*I, 
  U8 -> 0.6589537380264157896655366000663818371839588493506990231503137283990\
71780138283783247642510859994743166370288732377480695674699600713031701792382\
53252088378671766160703693924206706334508745135675661413443411145580713192588\
68967921121121576746231664284900083190726840142243361482509785019835969207437\
83869034916175470254736417740837115987682282151784096034176555314946`348.4580\
5599152897 + 0.08460246502524234274485665888352406992367322328638723848601589\
67554183339195001985957200332194630006827262568162305724545673601834332430722\
40133038218845034306088636799400671490461224375584331085635083222244545124985\
76727842046769248743494391966627007645040687519066608483073141399105728091893\
6713991823688401100829466846968624704851876776215121404903120180857812759`347\
.5917134574108*I, U9 -> 1.147935090632819295282152701164648685594052805839361\
67293452714080794253623254283825466383654827886013632589107974261404601675316\
03715822459131749003131114717141169107577224585285047633821691514243266255065\
76704265401266985095325042954601307199610307765760973303443393744795300974064\
60689610905961962849908897784946366658088045752725253575757958116952746095897\
0776889`350.17016985581796 - 0.6978164001657375614368269686802509609063566979\
42552753978394743514822083071981964425694305404267869475670728675353017014920\
08744662874533942114567067527328263333117914404987105899420660717602984395555\
45179760517149923103560206876808086152351247753973489838010161170380016701719\
52111763060710413534655481337884475797842216127692439369243790532452073865162\
577275136931`350.01212533819097*I}, 
 {U0 -> -0.397945044559980092344775692028043355748891735460777117427314787654\
86869999064439901686297523090509357462168159884199010339249660425549604878192\
78668078815694086957276972137037713950314756024100149761843820764524064303576\
72383780396218407475132097116127590221762137243018808637300916316860282711089\
580256983008597388686846133588434287290283223425546386053856550212028`350.015\
86835540667 + 0.7535573585988709477619943617362978967516479308754843909288768\
17646105802720698861138103943201685061150625951677076899171369129421702863223\
36551519511075769688002006765755652395386523565605588429616591871776094903784\
58230946022925349090017844813825001051792527727445327206688832148222700231183\
01920800891253919205470500685499567123025988560157796864336443254841936964`35\
0.17016985581796*I, U1 -> 0.1675076131499872222314275320566666367223983900223\
80385149976373598550621255738118062565706682724914543657016747287188224208319\
88605572743720288503803074381007354446324447641222585480324483625212547917536\
91789805151333342487152748148853380781283610815487063668806899835424941176900\
83985651748912742644290149891773802406332311588292986643486753645610993551602\
618499938`349.40146751607654 + 1.79415613883527367443710040254461681263606420\
10310354683343186720867613209108535766823150818299147051025838313422670756656\
34727475589895858756709964822144471120950040878434063026959359401317494564082\
29706308445645604961461759102662740588054440774371706447568995028217416427834\
64098339795868498753841901547538208584776806697209737816149785686884675167262\
71181055344114`350.17016985581796*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.885290891071574774431747673951535090580176082337580628639326123602\
96835323197992645010949011942621223720359644436046419460670410937295270559129\
67157066384473874983040348022511165815601468097850852359735782097394165070894\
99234748379434991406983360443315138826466824104838867862819399567109159569909\
335653464935361485257204328961289643877752934314126344575031936408713`350.170\
16985581796 + 0.2263304361658270703560174295503822266250706411859565684953077\
49616847825881065368015114372591462362415264436461370773518622466589348093592\
82203456238978590318715589794804363236364516479680974220012269616011829857777\
26722510826441235278990582362079097658063654800573634711926948568923366997082\
68147562017671930132217719823504314653804421513195352351768201953299170764`34\
9.7768131505031*I, U4 -> -0.5602559004008979628340627281101456957645177869440\
12146966186582214161410015062011368776625586896200790273885767776076570046225\
93568782510931842981519354168731311179014869119380388131883008935838468351664\
89681450063156444480815131238320364158582815220784657986078321907567574420373\
28254645159422451959243475020293896885117608552560359988985822166044916425875\
058825939`350.17016985581796 - 0.33665481668830403206524480957322908734196751\
15080255493506674483572039285297123862862728399940102608244287846810919643959\
55333710432531903828654353020390931561441854423139480009812545487987810714471\
91859189772528112930498743578874174105059250967898775341519236126888122895499\
27112417455481300208557162163808339522878727827237880673539848174161987744471\
36874925914043`350.0522471009605*I, U5 -> 0.147034320864431133429497099727895\
29198259353900503270056595110904660863361179410488283527824446549785915992431\
64295495076418477278878354408377354447062623804095456080155788768397895493808\
35905485422111456563936372492330245511741900453772062812297279553246942269661\
92173205485546479433073841044691870602354131265190232912401212225515590466409\
8340625416996729144401642`349.5032450305186 + 1.21391352879410361459250305508\
62818390475666514183409221076430263287740986324906944338398812553863395954800\
66763552905004906107642644625240292981630456342810645767088883121149346189902\
98484090002749993024220016642644319313180157897763881471375455029963752025711\
27313550033643052230516495285606038700707413002195003157888153445966288177141\
11837128700829158169750135372`350.17016985581796*I, 
  U6 -> -0.027106285202515763887962937011853086463959405357788209868839857478\
76878765656854483301380165689157695989581056316889421039293691430742552449558\
68334403498458635424560195392234789267642183167604963070474029101614757677502\
75992770622817429677389466342623113516419493230966848264157823295570906335245\
75137890305584533580889139835788325515426950791753358446527595423338`348.8682\
652031752 + 1.061194556576805023569769724765354398853786769160150115902901034\
45431216539763317634508044698435610279350254637263349267666368300183612830210\
57543486054906424468695721109058379130563704650728062970308156456936254498720\
14580544776716983875897211955982646666707603418271299381531919759670785839997\
076962778299315489773804083652184422762579276482282148897444716578449241`350.\
17016985581796*I, U7 -> -0.71409355191862366479069247866046314853777166793968\
00705299701782961215876753551201247367616659480328865874363627262825999285189\
42410187705482263814517289963713002561054991664902196270859450912327167919230\
48379967289937546973214647086719979968772061689162584675470355911410502155463\
84015578452616641443460567879191967718254744304785333101856513424338494485533\
52451467`349.9344498364307 + 1.7726599614045070594097590355785465356516486774\
48019246946629791394910659590115446109989761644509364935881211456681913641359\
10269643672541284336490812874352742620939783629623685187776131183104378913508\
22320040270003175560862721682794385730563261340713599012018908129715983193159\
06392491165139203695440980498215433816382957327281464466043095086958345579279\
299979212424`350.17016985581796*I, 
  U8 -> -0.653425784675250745070623365992684376834053148788623597783197956213\
53798782960534717426397738474505772441209739824122538541801455192910107095955\
62062977669778830288969475182620397863286589738166579481035128781103521211273\
03178256496823063469193968055969630491308290504968245961513769831382621080050\
788295864236085713460751552332191551255385672529966615297140856045101`348.434\
7700065681 - 0.61531844749676173238673270601074166918609149343925429465043445\
87774840210376324576327151283085139179773042922288600335243461455611791209206\
68122717265297756269157172301160337618693919419513335283800246359302875646885\
87612726524507088025819034427070927457226592418112033801142339133911025705207\
2852558640508131984674749250150318617513210560089443758175686183569930006`348\
.3493388502222*I, U9 -> 0.192851966228369693349891700884799405225896821138508\
78531606495156062403859808007705018168108839271420805477193990498226621523408\
75902011704559187730201867345955576566759251005076028337773217777991827161085\
77912689461573931834936528933925563705055596142823441469699995423698246281330\
59513163656197002720258340996780142963325145853032554888426559729210672883738\
2699688`350.0628240144208 + 0.29370818012728900245796991500794769082953226138\
52611531048929199870003763911827712008251603690796310767533347302438628624938\
74811780837781286419390756551320143491677870304791453979375326886901441020303\
87842609095534989896115971271122884124569842822809496068885618218511501835317\
17177445030020942237034491052855322301631777108352488702337568117861016033190\
17286150441`350.17016985581796*I}, 
 {U0 -> -0.006995484764708824270522287919583559211661962803121528459399304043\
88175016653192932578607890144231543611995196210482040194650149099368724109709\
87863041275841739964719387791141232130138540852479302807869242923581170836354\
38135528070254592763203507071802525731621395027104604003023446735887569554372\
315836110280098958969763204823741219486432890403595906341978488844904`348.605\
1639356496 - 0.56923188821838278890829325649882437180924206045149221716827029\
05778863231310673066618229201866102864479299834352246002252736217278684107918\
14861649173427523856224935942724426824945859982102229854271373238247882292275\
40972967978278007869820780025358518801434290665494848783864834865508155017524\
2876014695715553627102554722507287889288411957376665418492838573356693377`350\
.17016985581796*I, U1 -> 0.50537002708584803574548761895100781979544834761394\
78984257549053679720335158641678493941994374989915151351170134723522765279706\
70172956381460315689348662271419564665086044734501324487110297552487987617461\
41462090336440893679266313716016216235362979021867911404528321112174219990205\
72696971491165548445786113136101523717703298483219755547034139633699587930896\
29955131`349.9015482223203 - 1.8156018768440983549278918145365962852744938194\
68234603185471840676015331281224007191282036989896077606066529986763985184816\
48029329849768840874520007938550456332626834531514829517197397061772987810508\
84063429888768442227819673135674816596894242563946407242195255358207269987228\
45371606904097628960821885414595397637304366430663499571674644344237110398561\
731587675134`350.17016985581796*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.9875530730828316500972680801619207607174657036577295801532638331739\
74783425535985909422416538950163681099342277081308572086294545221354508442376\
55445167290854735821937782043224998762641106728636459752975733723318295217803\
08446990355557703594813268876355241521652429613166395601719713148608346029204\
79074658729961944961229947090718853823842987833069044768190443673762`350.1701\
6985581796 - 0.01204799809234501952753273262023210222984131451509216878409090\
03896994615497311761863399158055025585299427973542127552406873080373790912179\
16632074592003524629053179289540023306497557826328018557553295294944311008163\
50048681378066493725774543000655045330478625705671327346120892553872815065387\
6142501595248386133707752990349767005145382467048515135037206216406012545`348\
.6020529123528*I, U4 -> -0.72536820661815851797908618699742115835847722594022\
37685289726257165299077717506926055111394659602231462726663254270836630304440\
90520974489047562891848309291736552647537570250044040502225824334613536569070\
01671141604094475709131122938152814755366021721370180066460202422519264934699\
62461831265362185257083175127617938715615001317135709452384010874310879236967\
28065164`350.170169855818 + 0.55496154693506337473905137162130505500881281081\
53370340834990367655346810908506814381972519363020592890616309756882218349507\
39264186323575984660189727683064758502143650947872704180148856815483484726521\
33673552439417485361106988422908655188559747686800124239210338429659354390820\
12844677075458140382950532191867181630672268071668067476062974917879153545022\
94555961815`350.0524840970481*I, U5 -> 0.137091348735717241707317333190565881\
59108500216841752958552121366687345294884105683262079160275022171316292102785\
87313699417268382721374398560922155348683313416763496664299207362010207140196\
56038986030135832511086753606585608008121242860357269771110679646244149212793\
47979767640458924115641052544752709461208863104793401508315577742692330275969\
8258472465282333230735`350.17016985581796 - 0.0753332958266094983957596160695\
79649551757284016518830971220495800978082521761909431375626898391252945134288\
83587107337202953666811444353460545891785551298361259662964733041038120818756\
62738449114163318181323128263460164869070357087428390336122826173045235468963\
00481526028653019540946230247480099435742739455510419893831138396552698204896\
323217292919349202889279673`349.9831946469719*I, 
  U6 -> 0.6011903765745601318449480807119281746648979641921271791859779394519\
10577664965280059094892465623389180016417500016078913991895553587955126934414\
71819829162334140452429715372842705191065462395401500172583630833193221387757\
19184312889353835694681593764192293785922418031354986426912493000954732953947\
84539801736523627407079407480596559920133317823876399969522627853042`350.0894\
820846914 - 1.273729346638728707705634561436378385714360465283646956530387979\
95801383412448413581918524530856852113790593708088321393565337562705685757839\
52207721349424264746004525029850040806634980364070079105566970103758933443702\
24337230536611104342018815043638381118210673662087227102291084667092459742153\
795456764913344811479481443926388635506045469653420816127235829074734459`350.\
1701698558179*I, U7 -> 0.5297307495318135949660577064517866029068526761392627\
91248848554011590913725532713099435935052314781879431618336042209939814185167\
75465293238415835240615139809802457047171866912852344098795065754329203878370\
45509432090290895404008966756102735067807452201754033869858085770132925594494\
27044270608757872352907835096121391512385344314741070632380372242157954708686\
983183`350.1701698558179 - 0.655993453799897235212875075895700164905591106925\
30818866112026921287238417887583152814178929835541988195186163944853446419331\
13986133299156822810492577146903796379688344096520850895707351242667407030439\
76309801309527976894663310514028787465061356122561906432297436748681720198650\
46547777561224419378737637435378431012228189042355875850441657506878909373028\
9900123622`350.1326339873764*I, U8 -> 1.5593735454511889064845746769368920811\
45211057009447707504298576209446048085072933956112414431643628918008496548196\
68745938157284217787706257858651267923014456439600200869488016730444380128682\
33704071454258246891272225000711747664564075391989745182140464688568826812248\
43874476787565972077946392327605538023238958182688297463494520717059739776392\
493733298023230456324`348.8857292700233 + 3.766678325028115578015874580791408\
96614857889934217060228729096724736947351825301502735016228978677505798069388\
58581028187187455556010260346235730718057347546120681044125100897773772821524\
38128166134037610307452016062376740517056608599202035551571590124212660482848\
46913655649360918936595810453842631026575138132132252072840086412858143612627\
4115563193479055447653402`349.20346164167466*I, 
  U9 -> 0.1450944072911545017200380631757143713407825931019610627691452392669\
30057926864916238457688262357560995329466725386838359986818808171804348767861\
27975354484419809686406467868335181315699117921682417521483986562394313314162\
98512143002161455906979056396077772983378441654118729877288351002243247641576\
40962035226459202477966063864373294877734340238012786205575361438396`349.9221\
58404072 - 0.4930508786630174474257065618388246389529258765723245819076019314\
54929332632755345759892149644602770747557810052241763166950351675534908862058\
24289098507781093667297314024320595134804117828298974071505286594286493819468\
83986291667929638242314939188292881293770965325163803091616940470387126630042\
64446657113703147865745706239272992591225320205077642690801120518822006`350.1\
7016985581796*I}, {U0 -> -0.4596759847924503495212511922063107367969340889712\
73770938963524575141933563550316149799467638630026967118046627996748717871440\
59017331081346239199096272504305120358891710847897791655330608248040350450422\
47398139790079197110422329737463205702936734381639904324938571407472561177762\
19093465075436426856571749581086819851822948864813610528981076080396703424343\
307242675`350.0762858870772 - 0.748726359137563851838374729195048243193223039\
39851011941907547583920292294416440324063610209661345297044587920129529502219\
34498088407285739731233347092292671288222860363602788423612377094382103857616\
27804476832909357873146737968719483527883635298974350732339111368587969002546\
26758770952558227879320200915389397439770749764018021674920625234971475933796\
2100239058716`350.17016985581796*I, 
  U1 -> -0.568705970853711193835412216985737809855264180419535612810915799359\
65163307300218824055564725441351629382068214646389592978724432014518368629457\
56333272217300687501590381401755454283176049840542272583337241197363939541328\
48243837371289955398650221408289442401805882710164031148446310899387320777663\
240602583435562236221988737779026998442192530184097273431455628422259`350.170\
16985581796 + 2.9611325905257826749963001851023299738225299519941018297442263\
30800535277438024884479559300552964865151469787283488328565603420869578632762\
41399124046256775878899064904626130984811675680327565812758223773674219328922\
13016516198232867845782540314343815026219112313594597502058358647643358108199\
8600774453070173525492367666196403201093799752178380504184736978832669357`350\
.16860545537406*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3797340959775723528152794488905322011307778234621904152077110578790\
11588299827692439694483203697721832837565555726085613117069866895704630929230\
28742132947454343839092462162120715901478599915158579626801645548263886944116\
40709748695304806824475387854554772857097783826378167800668181479674344338311\
7029921411836217083051574889106683639632441680183968877158440736525`349.92842\
407841044 + 1.774079483776232069056879512643200373848746398680689607984179966\
48218669691851591901596315237206846060159339954286351468984672928682700214099\
38591554454596096833585992482037102223488834402387012265923906016240948810667\
41422862183870469697058870561323671852988264637692431366652648631673259175974\
375166437678259613912158737175587041798387659369989235254568540832260453`350.\
17016985581796*I, U4 -> -0.77899160615210251047375264131227672514021739815808\
56841096354283199926290433731614048849421012340264669182616730530274206915543\
36676996667055573713440235219270657208132027503477768072136888221105862442831\
44630983560169799336221307315928301303167274587708200226152716382597066851207\
73507689905895736974077721737995897427940049607283052637420248900818316800094\
38112876`350.17016985581796 + 2.013014176344989894842766078211579153962802256\
43581742642126396666294901517205622237817710918164965521850469418017009101818\
43661831899232082204312820261091289543002011096970174003169893333245487864187\
45958965182120980001846624115761324047949596323612928293693291125718175507129\
81688570846582877085419099140740917189853381701399657557335486124645761877276\
6681852183017`350.1548694680617*I, U5 -> 0.8976727109381450994283841263911831\
50208529128889874132859452308813643791162532946973662250413530732569415634034\
28965201632110591953367523116032319369329101115041194407375501085575662645206\
82439795656940949769393957576305160099553757301872360600668630427356540765603\
87527620896940687575547563593465852725057553655623135021932586059885591697012\
387769937829184238749034`350.17016985581796 - 0.51738526703346334913595014615\
12522826723560604743350152990398181398966731609354927677997487934377876943369\
16812260299304139816862649722709437135004938762924676930505508905840147586102\
13558074429519996716215874582032381258643909629375550367200559645728394430398\
37209318205603760805927963164608204343287822776779945311947985243529329660272\
39696076098703851703970505652`350.0701813073402*I, 
  U6 -> 0.2387363965821440426338729741399597142723906611893851427801685868807\
15697821742197482492790630637406989397841790379488573061339152645015313161834\
29820281786647891777829601948891669848136396423175713808811103065688188361500\
36135402006577427949350971431949028018127365295454667636499764964504484065155\
94848652945338571778111921363445359647239638055191153642184397783802`350.1407\
231506392 - 1.503534459427854842303404706461923882311788470476320511554489486\
87459289146824082614811211469831148521191572521774087877444489996670732032906\
21642676866363591712110494459325694647171809770936530203076050737759983957046\
02960646666540106867308040705159284061902834675898830678681764034992591504093\
99907368183888337116462694071792195634938388478834505267183870185152205`350.1\
7016985581796*I, U7 -> -0.835909753604918036675610590453118799544361109014632\
10964966777380203745498086471290466068205082559814648939146138541342989104453\
31884077460261915396168714961072575049862325495939695040413511821827401106129\
67065057217627289109880590034895026170602384895700850071917865085808124856388\
40492059979137047257896873053952346255007485432951410881266453709250742071483\
2728549`350.003259975855 - 2.509939422516394080738347562327361872043800800276\
17663401689975420978880308072489260992048613358930723779119002996205060095584\
88247945117758091988643695634004993338837803025825837007035630062378637299801\
13865538571302359025257240185210438652122637788484977301822974903573554566801\
00816886039623424859627180344435882571364854862219915867326243333441584370710\
9568226038`350.17016985581796*I, 
  U8 -> -3.127183867380464518794629676234015942429911087878861497217110707640\
58138535536784865770454727039488630129037499445395275583856280591025728940641\
05917274396979750121358714078670730245705895959314337285422155733427899137370\
83373427914571751416786332616166769137383551042825562971987745806716049940514\
327215880541438617132183071231453522954110976903487991062010218054127`348.873\
8617381097 - 1.51481372082647434536697624407086778116031890212516704842292070\
95536692128660288897784252107332325199157342592721989195480825893498270424177\
11437401118300729024180539352510292470292647540978798382647568936631727552089\
87339957789547875699915867012665260322932549218848566145734467081351380744464\
2706026534648518432037345014600817155516738399659405852201202737194708418`348\
.43303787962697*I, U9 -> 0.09010243192085009625039395093785944083737338275524\
63631769921864682071739216958882344869704712702094343230850706041702991899881\
57941352585627598963485870677865749963044999777932519926953578175492359734262\
75827183669399184445751210298320256631106875599092058389706802790887669003493\
12793037900860542582065539513276625453857993647001154975332901741456784317600\
51546672`349.5165911458259 - 2.4373768413183077661844391565491022065711703181\
43759053961972863141009493131688352559694874837263133349611917160031450061198\
19157253000888611381960214295562100126515487519781304898828965941514706046739\
63950604877679857733740339657346044119719651703761520307031730323419717930160\
73329070114951309902415588134899262023323782510189157035093470508009853298197\
326770324071`350.1701698558179*I}, 
 {U0 -> -0.934644122624289636308382348679689124064201270411608827092920302159\
50066251567142550504078029201462927735050604810519525880492944553648429820305\
17906940050649136211136295185555419398262475535893851579429442533722209008191\
80461200859940418040895676142602344237313396270126305831415795886248208891053\
792190697612763953142350734973906244635568675308365402752711539971348`350.170\
1698558179 + 0.89487565836897948246761578503027695668295388344676093157518627\
35329263833843903162416365005402121718771772774747293002584526177454694985713\
13420667874642244953258246980529763263176951457170724183067807858387324786355\
66923844872055939647336999421869261152379914080076612053503861680716708054032\
4441792331832370111651167142638245562410866791491665215316370008489341103`350\
.0888000840409*I, U1 -> 0.374232569181954964203953971490075009235726236741915\
35969454182697336158232222187512332655941509048490891648518013817549019234793\
16745118271279350686360207194956262451427031694679876822020574202151302002457\
57742967038107335098903801748476223773653770789008366866555108151331881512870\
64234920828384698073830593392249064550898316640022791725797321348007082493720\
4332261`350.13300686559944 + 0.2885844422731087157567829955192792155345570036\
94241820587157033172036908940629484872887940429219346989872868600814017744343\
84158646587890940595909178392825637347593164077156893873052398530742703677802\
49662151962659846369813515211876507003792347627284298725013516277877020814516\
41552051682975537072400752001282689158717106457086561349690759493028390293643\
612940328008`350.1701698558179*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1132864186618914510055036893875118792891649213495643353262305762926\
25928360156655953752623872166882234435302777051225836686498863354842959460334\
10691311073463544067487655941603025491520550739340280129819760190139957375672\
69489004132041148984825604962779293866074054835361148764489518914102485614738\
66869360019766473976640678606183387363801053897233922127607972462526`350.1701\
698558179 + 0.024215139444818618109046369372047809215252105765039239913863316\
47934323065269399404637074322131653479850366199895407439136099179058131118946\
59069009331019014648088624353445969949076951613828414155145023252476392203902\
83287173983620368516345037097154696844248943634708434256540288560775001628589\
952600392660095295370700423529488619421942467693633232212629595545567967`349.\
82030195782875*I, U4 -> 0.222185511803786600700457667545164935299344134299680\
33565340239935138287433462654921563707904654861840386482155236525762287319538\
73346647847407435034383450748284698477196478503004163085326433472298812949550\
13849537206603468915508880945819935245806696395019591153706089252596911914154\
40396217245449881660287544937732202135851872065984790675735292587873157640600\
5031114`350.1701698558179 - 0.35695703159137071858057627034482015813398607317\
02636414515477763061699916746667711306958657731827062067488418245383335381842\
55636643974056455544727928880406444739742085130762417648144051516543684492092\
93764405296801811500902241485041110281218015072194432132111026586535164187252\
64417754757546211912060911087569433537464653818855284071779827014423790798282\
13542868868`350.15909262796083*I, 
  U5 -> -0.470284362373502048579229268314448308465659392000599114399099216114\
47342274548380407900182291999961579453798980278489818705656083139597532345226\
96244509232548449072495381222028477035692415471126722792194525937767459101491\
61813973503352222270933446276207193924207548312675467794517276373045108942219\
438700508778853013404607028522203931882599552302752207574539504098438`350.170\
1698558179 - 0.14305014559748177482904028223204557039596126832640377950682839\
04360342534800289671437155488644861425310247980164622341144347248584025030875\
27464775928844690184942169608031300476645921664522223965351341011749035922939\
76529716199399441969334835765017929844534497423355594703295768328034499495645\
0135012656183470966003096426502492480691548248641478244218816510595946607`349\
.95425216167575*I, U6 -> -0.0076108539291727540049568393618146425793970743915\
64276468341966935135525691991336490377442579474894028420404966415798596368703\
43318507536833406276149815398602786815361873823607509643801518181595171674871\
56390936900081420367227562577360573244199345345134057393020970692226084093419\
83577807006533887119279791590534266336087096476291652945435945091575408940104\
332462244`348.67469937082 + 0.55341035405864020302882949361468769032632982741\
98123460187090407227424858482579188548625687121657072002144224552102114163520\
56697625501675095936255620723339215057113200448523819275654652488288267580492\
71365639019815624503527024336956592995306776160063598635344692972938693762635\
72431058426576689715650257114103951163885898649926020944151273047873886828786\
33506511997`350.1701698558179*I, 
  U7 -> -2.554811921234034466754233243729357597912676935568539368537901473495\
63959345369965886486050209493656659517821486442227405706851343226597335778503\
41397743210550650898755233604150128681010818383946013317929525951112521518890\
70827147934771670543623948068777583293604689198865794984743970299802802947447\
367794263331942527339839549460334397632407063321035311503585427456457`350.170\
16985581796 - 0.6686686743307224443762683850870383209541452614196992716101703\
60086883440530899940147622030140960739856141765990581489941613839105953758160\
70475111962467093261949440052453286196331697413924760028339349905372825566432\
05074521331678207472855546511483970506823157780191276783468943994518564182774\
1326043622217553688024739345653982585232505891929079422391818069391939944`349\
.8979152531824*I, U8 -> -0.26667887208264178958228614371445969105515210209074\
77920155397626505184744147191869627900938423165541262271707968500611310107438\
06533765773039753803116442727721225571912282466043225442509141212499902839079\
45546440880638711116071993250240265465949237631480333509764399247944315780210\
12012229746437202768386301650034194061956373441111115451855195237516056845312\
66089847`348.0533744246822 + 0.4300482129198885138495439154469765820718147928\
44010621651067085248642169208969051610850792491673770624402580195170338283570\
50494473902415521958956761553445611962516631998444008534757410446140026090338\
94266197218732759137758811490054645124457450051895879041934550338592808291212\
15288175985059702296730049625376713866877168758754757458437064050389982109834\
790179787516`348.2653929355933*I, 
  U9 -> -0.308206991329648673989259424555704200560739269896226351501044390495\
23431837748965650345681351482250646423336962135124177614891424004713264786638\
00965989152609839136890867623673933469514220440454853992798667957356353158624\
80714829886533574246615548673875290044551970693719387459535174877094909915072\
813105232383639102991413325036499737760516645336290802789727801015934`349.770\
6062465995 - 1.26243712103497209469248383354972148131448332434515574587518483\
23783635443681313860582758604963854670085467902468499243303213695142400623428\
18818469877278362011776491361566097027824533082062515770896993604917145622356\
27340621462906127676334714884781754706635700179285448401549501165538956061228\
9232372084426728737745999877417917360078122797549501458626059597482956414`350\
.17016985581796*I}, 
 {U0 -> -3.670874343626256735856096523007851435438267688283462753957434146428\
24288541675175452248366680048921191501259812149657369457045863241665044360411\
31742027149149424101437921310579394526051224266173165225901111488758090297938\
70250920026001336961451195645478448045334899802337437312619801157046373214273\
24057717478694431707244488003181294933427833779604357542697603275751405337823\
33850404305`366.6432551580423 - 3.7245666954794023717553353870050016243293551\
70140114475719092684791861961132286373766826323105423985439915940876431114103\
00841747320558100180858748473239968323617628795828060635692535144384695624606\
40485035160202429336571421425575363437423207871703012791406473172644628414081\
66541831471794177318019834706338569239874341825311440679658818439878016398594\
3584714464288799689630678594311611`366.58618621458885*I, 
  U1 -> -5.513900920473299084986719604188381436512452867108829603787709534597\
79397795747684270324422230026436257030333126698000693695133546540941011576410\
27654433262896304672022157060356066116638889404908030859958302992088219842957\
98371210333496461746767508008244292737432664950533452433330328493659406936398\
43609462752163472963719011681429075316244338711662585642070939974986428707999\
79193108001`366.6432551580423 - 0.0298542060146598649599344496648744317011784\
76307515655233166519035254391080284585484681084488962614629649117293193671046\
14843078860032487427145236958131136335472773935752329282962111790365839716753\
88788906905889815529045406301995114221921160169503609444232473163874839261677\
86856138134840096583894212960824528279567777057581200485589318129572391805041\
6903410858555216474747599243579817`364.70494557259883*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.896373422847730702454972942713018025508670449384372335583788845699\
34035095959688439699312135096686151982921663022273121019323081806459993726860\
73618892352184128192773360482879876037430029485256471137122028127490397274167\
93609134372525563631601462741302091447889265848723478193441586583613761108687\
15698943099495174435109795945754583520583002614989637093617160901139251178565\
66486631895`366.6432551580423 + 0.0216021085986150597182505274912837475187258\
79507835154746373611433322033369842216850683283923372628150372817998738140213\
28731114061012920893828866526838936844827115545740299094379176270583121931076\
31612747896606191379202795094643048841402952644602269747114621189423840294330\
15204409822929169800704170931756548123649093433106748024155637162931472791870\
7447319910935114775467581209605178`365.34972581454804*I, 
  U4 -> 2.3126944236608525332379198904549356277816253369266446919449447889187\
62009956744976018980789913750712846660279905185898725006050822695277332819305\
98068052895677232249656847453723353680712979295878606672272803693078597886362\
70215190139343536073104180153206561028526408994518876994788366306232610683783\
94647603311567023109391208148150670312310510948381730950727368664263304081170\
1421056516`366.57873255243294 - 2.3773203693381821602299188424175408997836471\
78665617750358213782288722417070165980737811205227831121754781490463628587150\
73467505824518740695555386320695548447639057740116161845031163463592794166928\
77334542926040093014134679043402821700617235157848111636927701345061249512633\
43236411328346974944958859180298368882290570451626234369390924276601259713133\
3202191530360995395544508426721222`366.6432551580423*I, 
  U5 -> -2.539830332290729933598509466043146204113634994306024118519028667043\
47841796487380894135167483690837649959642543504590571614121936474314042122996\
29354847365545339519207284918440403257775415685672016655238018661933893187999\
88643002028698154952450048934628365998790056539907225974352732284341276530360\
54463158728139620168210600509367569398534467017057602886763550573648247694126\
71183137933`366.64325515804234 + 0.319840865529526142832060389463942696957427\
77717696538592405824419285230669239981247342652818516332745502310507375554198\
02355102890510491263228467337913926350293927898910179229345860122967879936927\
52032412027981290329988256749252543915144417152667259853640298826261679227260\
71632815016784803494862671699470029280355706918866706285028572163906899444233\
84281226820314098444953131651981677`366.03905363321786*I, 
  U6 -> -2.275576290773132667148658544602918574418306829917267076476231673956\
87975218150046949295196419808241070798966763956369490340296336555407244555251\
58967597981220482374849409295836462450178760407771744638286238684266534850954\
53848755380583118744320413290813847244050239494746136121293151043584986898140\
47584507339375283658810869482685889027720200209250840466872904738513695342744\
51150908393`366.6432551580423 - 0.2159967403283705729998128819110736340210284\
31760636663048020798987016907371112144968810671095906682616412671477143293264\
95648510029432758559310576767702512806626742533196886782786548197952632246900\
98470970096068039828705316258303469567262056326740419507698514170733211776590\
70284349092669191764604066143761434419609318911211798149758383403333330988226\
4888183037686356685958253646460379`365.89576156522224*I, 
  U7 -> -5.395964316875690408008537607578482286951857263317163374527235457897\
47249351868550794033134518067484496426141886298932078204851129265121686770356\
31827113915042202407564593869410218711113948623071984204815915335104867234396\
09009814493290968828655469418152847158847613774757658329866551861192937389902\
44530377685479483566085703628221303674803260244602982537965254632193465844062\
38627767501`366.6432551580423 + 1.6694223270090197608009358136512734371712522\
28211342553779073624770401392258182915984822854058848920196095962129024831803\
59300869910554996785521520872425274319765825614185233133752459996893622361319\
42121541850596262985307455340374613949549748992485456742973260112276028851094\
58727682760027175087252352407417375320884288921211676656582714758523073250958\
9963184363894034417578695558640835`366.38192401801257*I, 
  U8 -> 5.5745971100000694615060600108191913969486571700111812808777533057255\
40949419183629733219258269434531215781775192166548262801857648913776778239918\
23692696076710267899223818858648098540358404228270654434150866048911944103732\
74653480365819991002735107850877339122283141217105036116987975411027341470652\
90228311005308096614247826538449451677375645478785825551007468975028897516638\
4270016336`365.9749875320904 + 1.08141990219929714701586799993949707078837474\
47383072736922947002779656237126778728029474650175117055561461045714194320643\
09618684925835857177537773772883463374977289757835418083282486295236514077557\
69901986948426458237148685289868467592499606327892231444241236884324337621148\
75386616478373791452225286980047971274550576504861625954440361607727688580210\
577502693755024463196618483056992`365.3247063859243*I, 
  U9 -> -3.514774605891417721962826173952904968825923311135676110749919280679\
09224728946028054128900975920210089729378272767443485102340508094834529738614\
05726733807743617863265558665700826777307743932916691335114213489822746929177\
80043930359109912415432238730444897985351281111553059891810928527888380844480\
66607394862116542731524679096333286914956249318964197664680797633626179996183\
64772532193`366.6432551580423 - 1.3497397892355499285396992164675097547843447\
45501547191012046333939826282380885197787499102307738709402288602000809355864\
28878595130201240540612106387369177685334335213670583362962532940126627254480\
49700876217383305062942129853344648457265395932244178471286523791018275705900\
50491449450166183743083347424159269558459502892973873660338787488628059368163\
3834231874323426572916323682426097`366.365711777221*I}, 
 {U0 -> -7.579965071170103679484647446112688481342156489371402624996874829436\
45122234580364657086312026995584563255232341377321982860621177631412065403998\
14475880206901597112604734251058611657601486047034034491967513760002381839872\
37891577383184520116235220483553102332166681744707232135447529325745981589750\
06368854996469483262050473746600068969317607739473512854935937025656867125410\
96846708517`366.6432551580423 - 2.5961410269824100749091380323594330747766928\
62380291167722612901509236592753066864469859941947009343873718624790294567919\
43823407614819856616413526119306225384578020240863248725958363064213409876803\
89352148838491534141409736803239702232893759942859938555667293001199442328723\
44288539282978935376654439527222443330552183700486598778537276276316303745589\
9292049708114294410329663923640853`366.3357590420503*I, 
  U1 -> -6.016119151266087625110177355708708949515004974511905173376106557123\
77658500151266304718031510404041366083307378140540967600117464364064589984854\
48196302828599820569318744891756945096831916350592475624780841337201800153882\
68404057695943284073984073192940528081269475111893767468724417295340185407216\
24863968832889990150412461114445545980937456096124609907159850071869005093910\
60723814085`366.6204046953841 + 4.4573002290057403375563135947071586747654839\
09432665495910185244599671235494655230356279371659448125511103152387563671354\
24942044172356852303404337799994342202329344367517034543099645619240381678609\
80829611750992222391259591127428992772889679341899341791228964497249842649210\
19302223743024304783578823227057691793780815457458225523688206877130625518172\
4512220231680188384151968670715153`366.6432551580423*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -7.639444246865316457574834694369455591057457470115279047454871550665\
77791465131123677174844070000887216837705487946671188914063400656838907328622\
16538103760790155101778742630159693645845543896051954804098315219066045470736\
91163851285440530091057183775443391342419376431947082260862837655934337106959\
83820507350192933744508790898597233695509496453518099844440115103079997447116\
65319909643`366.6358610009712 + 5.0315053304797650910836171729938624503605360\
63582394781271702309862231440074153689981930055156067753319329130709754837201\
62418545173012522025268472381500331971152616015940137626942613157783061046619\
81997682067125596672253101506812538666501905228623879461143285506098512375265\
53154391495146342656374119601370059604109283944923121801204092202990500306371\
8469753328340281928713606396406128`366.6432551580423*I, 
  U4 -> 1.1792426326698733930303851653537037816513413556633506826368583219277\
94811322431953615117397116276810342609607115618871460401865882080018552218213\
56551773688525583168148207548871101240959791558780007836295792133472806943982\
08412909017613114011123445738109831416127474817751612539418315848829846891175\
92270000965846509237340435493026687976392896587071927967595376933300834268788\
8982165015`366.3913368772389 - 2.80108555225085448116270730834674273408487225\
45265812939229085182855862731322890941992558322329309586944774525363390898353\
04580859533571653862564787407699486489953924610211278702525326767186649728744\
89564426224780856755896361471918795838712722598742191085718911502831385290272\
65557295005793968511329919792194509957783443285885594125836058621993564424307\
680093879744392205816969599856936`366.6432551580423*I, 
  U5 -> -0.172754865722377132184793115931386757373161998086205252611615684153\
80652905277485869347606993937311988396671635609929339107790804669006044457223\
45631298233936988991283507679075258976307364280336231232071025424808504540250\
72261097112634198240972125524664722585281431122060016155811805153822109548929\
21768227301166082101961320122034891649778096531387326213719372646123898144865\
95594275046`365.58381005390873 + 4.143869255079589303324622526922621634710870\
84839268601727811807265948131501656547596502396698265052130367506804202639233\
51203594949842347977660917537841842218915354769712950648484486897211903014691\
02251105145238150021508242130073175491133870331252287441089828559898265180834\
74622239452887708912712417610016825215968762837321756706485929182356723130285\
91207336013291761044781111226105839`366.6432551580423*I, 
  U6 -> 1.3622761274708528456254115435308604880189049412184295747349455395242\
66279049282780964678381190473152994909725600756854923850168140537778843570392\
48804361209473573135964502633214989632262338650658048720866601140837321608386\
00108582038763975261122319721960590348236250983638976269888002993978521941776\
88297290310604248103434434777284107936817552120679870065078294607305136029533\
3459869112`366.64325515804234 + 2.0715556818519339807496021211286346228191407\
72531719762024352417450100987502895910270455958749744596134945430296936816624\
79963130582995875182695721806071738641528022774697204035449793233770951155547\
96144724233060296393119220441489232562740659147503269161807703758004680466206\
07697219034048298673865414400134210571516246762668858163093799691583162027050\
3412917375004326795923392568388818`366.63605453830996*I, 
  U7 -> -7.248754285191830265242469087420555337861222406259521495806213197775\
83284834928093266027306838843820747587642307433149083585491385021676973370496\
67954634892125055748242770011938051598620040994052996830821456801137630309464\
24767870960878691630298800668890155115321797178591556332380360225661744003548\
33402366008112466006750720565168798522441905206627907959415625374184759494170\
88826412788`366.5085779346053 + 10.379747996530858702396745164385311954013011\
31257641285925515477509982448661319538913915753329056417161953671762591541511\
91802435646262599868997966505069238904735905758534113500263110284806104096082\
79397002909741330552679925741114420370420238474971499095088460526949589854362\
60840585594869869197154517974128306652814464754604559698018144561827590765922\
68093621942126054443164067298866023`366.6432551580423*I, 
  U8 -> 6.0666920341591968700712119297015067797179635968960702295667629749172\
81256008941805377038607872866015180020037405841270989509614431778402308137325\
83076404855074573355840974202331761746076724162714516882615729469978344078008\
44977540535368330310099492194134511798191914889773223896786867912646434394087\
96363334250437072851356863778593720607056068227145536390492287302109343633027\
2673777006`365.7517291718967 + 5.11499549791660151086756752426021875289180751\
68290489848131790113474123767991894089742168482365894978304839165778604294262\
80779523781933307517822493680263627584185670352293781710986102809165129677748\
65439936180284823302015819562068720833916134079290405273022770193963853066143\
84156528988477766826581772457141074056868539797470485243754328914217420404817\
750140488425927064994454574484799`365.7041170094629*I, 
  U9 -> -8.488498435749514153631756240089472518731544160943379201723053423828\
67578102294569068956848813793035565809309969510473270191419276573090021281166\
53991490615251542285601185949434919369842501677098674481279718833047943270621\
19222790716006058482816274697699087989030972625418306505054047380537638805171\
13382503576664625088229699988758691701803811709367253751929740090610303369758\
97425815741`366.6432551580423 - 0.8382127253559004548756456551526493562894118\
07203741395546302313952598550801930650033990277441454266385138389894907151725\
52350981826678962427883526093737472623047780505076962694115476049917961213426\
41421980284067400519359231559825129920275318407979069714125925281074124022546\
98054377171418693086794308434733330402627748712032722564817740237153107079694\
3635827859090848988466671125504602`365.9224022856175*I}, 
 {U0 -> 2.7593863426278510816422835651075709048355231464981039629138199165271\
68823559724521012428960002429092394829340954702567298399183888696292010918576\
54108562738035329671835645014328176654614995225863801075846128807835180615867\
45080451874054437296067407056845615656327238522444910946717101348533479856827\
52188277457783582394271198456777163716329947825688000582918772024162984035933\
711832531`366.6432551580423 + 0.662426310274345044345256847050755703197363533\
42029417278526425329753780983208826970718972306589264500913913993536435708620\
77598860959472699076875024995998400416448943024367958986148707653303625909862\
07608755729425133163242855172363912607198038952463948714925326345694337654140\
38878145350103996783489888717726406420869790422013651878736196541870112546785\
56964605994241863616639321474707`366.57272721539846*I, 
  U1 -> 8.5849869309635554231557067237445592469930119576498905366014953426236\
69405699997993083107065542454718871087009439576205434379181350445641555192728\
33583671332343390676564796938871459271190319816571182140172589404483739232952\
96121942881174753743839770625973003663585397207957862438269837697098329071812\
05040823535240250964055304545544191427799918126193224343769778886832716583614\
2246136027`366.61896012428656 + 4.3231960318155382017243573210322171498696876\
34932467864950653188129629831775035718959629054316488557782044733639770883877\
87961829645679980985421457416029364924129444894545808542120157275652609568868\
71088019909194928762970032431957064920920317297358643672287162553198090720320\
75475656696192930247645953701869106994682211903608428828506332145477792252898\
921314020994743158641202427074977`366.64325515804234*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.952053137451667271037897667638980317296\
14674573627956566470501991958779949808471326588144023740733341548389767537359\
62435826575960852245487085817312308874865764156744759461550843450618989325602\
10075509009522849419649613434319287277161721685948606445687551072813879157040\
24205047855089415956440417895695763502738414630997800913134291437578721501721\
04292707107486462364592987834172781693`366.5239568801961 + 
    5.85748248257642995357996401601509553636258588734244256629550451248531707\
29520165211051623873380338888082656649291051296487393615861566833018981893368\
30282127194111563092775055172698703250190753286881716625725667736458582248144\
15388276854612211803402646927494538667457365823632659702340477916588117024967\
41999263417256763595248223722673819305926691517202675995118333608370637140862\
80327`366.6432551580423*I, U4 -> 3.296481118668412392951255810733028342140420\
21828064747312249047673102865479336214116845169022946516934138323627060732411\
90426020222305788420046590185897941077051445771914396232188911111572048702677\
33061552277246352740894057587366745499980479791629832605613966769713066398303\
04898778413928190217154270467353666628297754627872850223841044589348410232033\
21625586683601234614134825612611259`366.5093911425506 + 
    5.44581388209475529273997807972806007833869836729306379376577177897788581\
53994405796655832099415079487041726859179958073007533821599912181442585808585\
69377095364951521299065447315633260917781001878290442370227988254446357186839\
44150846166091918883807050040839780236945037011501688189683106995164672089094\
24928745840749839451129988381346795182380162745459015126878872712875668622814\
252845`366.6432551580423*I, U5 -> 1.28688340817085154274020005194018003234891\
26942901143869881841949856992083860713162585511847999319669499232918717060175\
97612772453361180144482143694164880232711901364651317041887329854249694543756\
38875938024685759679601726042693008547305573712218250650898164322809453455477\
26114178632985712876441833295846999547156940434469079166487728636854235689951\
728365408629861719183442553340657906`366.5494373196919 + 
    1.54211795965730635890255740227517336213844311459846476996133433280591355\
93505616855773739678746996297333034958069323149576448983291719801781860347654\
24674043517638338839324623133526797572791906703001170420014427418413437436595\
45071525891964605820695355634553122668836222044140342850039732576115319041729\
78551581253206417659843362485596410196863572217099099360468531962533051245433\
186029`366.6432551580423*I, 
  U6 -> -8.934428762610124847969428553294363226809165119114040598486328889219\
88970662743180557097775709878127188094147681654869062667575791844232613501047\
80708123850637246188996042250326433448267013987673343746747518002749037951662\
74576683565482133661267906810947534712806301462080107636184324102992115859783\
62734362937155556320257795742140108849756034902451485732584203162469263880791\
97615030965`366.6432551580423 + 0.3819482562144825641383399823832625219334937\
71648971071007706202117823536643384966962942351050868105310166038326626875262\
25265741369141248785333145012437389485716401235370770761153541901062262391321\
18139266613886290895647415012232217393872924243790171161016809086616176939439\
93955794863600145089289216242659523901628883333263666144955211989300124159839\
6269510099201695502909464924299776`365.791634772554*I, 
  U7 -> -11.36641577924932364411591553608395843307859556464040819958516668045\
51215133401251254981295930049028200778549195422970575884055575902518784675787\
06364308597982988529785661248247543216473534307790589008760815972806144208011\
43613061019649300823552697913123786753174771357037002365396314092651186153226\
61310051360403827851527815992244015195631767153505965123999274944421414219939\
179168291818`366.6271018286445 - 4.879053027551055897244842152596796897610782\
61692717961084498255836818343932718906424723499380559172927162457719211629717\
02217140601554801108801260629091844649362731018744043220151021642293572074592\
17271799732256973147978626953627572189669900005728731431155213870361666890184\
30550210643893065531158763628751158599554043752775802675324353504488985434937\
83271066882074682429893912639705539`366.6432551580423*I, 
  U8 -> 4.2942652770554692237619568744472778407975450315289140776022004121086\
17079354341084504471401478051616473007354644178876750406995955464998139582397\
62036503546359149212958046556305714271449490099622584628480528111967735123519\
37621759184598386636431104395698757680742207527314614550071012233985079931871\
20063861121770690277925100147961344800824274754472597775436360877560289713723\
7792066346`365.61737472002295 + 19.421538350058059533626404338168982442255219\
98525925354851227300726587193685219949544572406256918635074584794717805741951\
26324454190859822009202938137864055668881238292547103047587433923183936496894\
00632869179787119443592586512818923932201432491969333773178285635084811248400\
46856743466374215697270504077501115470433712274059312257837629075605714197870\
63737928656486841284959118525410581`366.3495022449035*I, 
  U9 -> 2.5342890076372838356692269834192914698920642429326769953135156326782\
16141315439688091596865961624454560823361494415587919683677107960518756475868\
83211590840299140285711552406152358292625141272262618668152618031637148349330\
56858156556475815139196317981709233569429903900337326535439566250228851687137\
17035582123552752628072284031501860833845693150966594160971894910567807408718\
5740951004`366.6111244242727 + 1.46085378255296160096330887577558730464618120\
93266864626876811930495147087416794966673989055690278386366504347659102271627\
71381578110142220543917697984871076737074037108847346743161342707770274955696\
99438473229537533838159182165483142973276147096250844832268827950626388260287\
11574509924495029032031274132234260877163533606829515184541857229188542461983\
852705002484213928820949240613164`366.6432551580423*I}, 
 {U0 -> -0.984696205515193980202033506579442003643349566272381194970955370511\
59334499199418229963178248945672871823729217392086782588087959176931925365582\
16682538934839356301700262633973249719235937054273661138524175811848650471441\
39912008993892658064827346581559361347244886591782486168317801161489071741778\
64387065693002846785882778693056458434429279309856338150614384208030634124381\
51473726653`366.632344260766 - 1.74422396736381694280373768272414329117867555\
43052907290876230962700598819681182753655807125446912028681906968564877615609\
66873153139380967234063783074738844568264647860538705850753621947245793254741\
93258876324774497560819771836049175124833940715690133218374082984100942888014\
02675136542329196835682523372210058415723112625018686841710538264196527675268\
206489269486407375597935194901129`366.6432551580423*I, 
  U1 -> 0.8835083272015635238389260202662439149909058536986338783577270282770\
29325177475643464562670086680350243803838407387847252493530283591082811909092\
38688499529400865970290632669408415814062449464933591008893137547329658614322\
59125252326512091642141478209731159115062549664260364906917150849879717931744\
82061411350176294789716834296177113219249989281633893083515629341117405151102\
1778378065`366.6432551580423 - 2.44960391925549725160563537789789349809768515\
05146198532329738416184288349462015352298867116669393870157437935696316050030\
34014506940786058534469195973725468315109680187756306467132685811841574291339\
76046587073469508697907919394125370521502109110125300285573720006802238605883\
08736296199736713573543599536733928225725853975665281199557175123335003161292\
12784744560863687032334329096571`366.64108335294117*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.999424637873620637086115921906543015032481272234004694000139149015\
95246823002001821056647638023927751859457741843228437205270143873570932914849\
06370229519604033455426660928729954732258153472927701683662453425862053735319\
87191607137675131997669988248567985219562553879687937008710008200316509309595\
83116656477934725041872164940361475689031307174556073554243933588876214938535\
27016078139`366.61567987497494 - 4.538630228221960281848042781878858675060990\
85492440492256117777866528637365764809635638417141606963434964346995667231454\
74274764627847801909212661633689218366398654320105347324696404857608920720592\
97622573305303327945322220984445924955700134506430093700570723929332564906760\
27843486867138183917753872015432923230210690650772980795359159014552589117795\
19287433542345013918815951101501522`366.6432551580423*I, 
  U4 -> -0.495711831293802534963887870657751543536797651073322257646576897132\
25267730546531984949568780796302918127531869499588051161386448082598031672984\
10125662596557810293970664862440214409058244309891658500962799166092814898868\
20616785654790619167866304339341432269957695953910184575738840862059972496011\
70878918307801684821052934989166685396605469906613969690990758252343204052886\
66899193049`366.6432551580423 + 1.6796717723883493961505418450793961271849993\
77248813256900843411226143328632262254871217315160173417732956911334324030910\
38831926377871169339648105192772751387794898797876982884254206169794036479730\
02303261453857121416625569779792779156131722657651050548014291081968764804065\
45988378275667890911700453558743355926925285925846680428790390574534852569337\
5486668973446551070892237736443776`366.6414937436171*I, 
  U5 -> -1.605854594781642845640619237745772508831180742298884457131112124293\
34636422733372978622817124418849911691752312150970953673631501448564604117405\
62663720506105633245386691478100118765646878878486249836151016916549174360958\
93975241259443411685587906753539128061022177186937270760843678096128517209728\
40651341208457770600793087104169758787188670885763394834385902935240540332503\
03121175956`366.64199922615694 - 0.344409273970668307092038255109294684575959\
28399524122077400007489869270174445671691820274911802102533057390435524027241\
80672317139228162631955943849392496156970733247383198161151662455262069096740\
01923288894138017246771497181240277552733689174210621032575251617069694037602\
42498124658256979324642252725784160235069469138079915302837210390833626770476\
13113271202563622545641846685838879`366.6432551580423*I, 
  U6 -> -0.864793797692543883682668523910541202468449572647492065535624175408\
52922278506661973212215498702083182609728261917342825814829453432742191525787\
78918664974193751574706125780404865837248700863247477902100069482375801898478\
85454767402306719014920107589341946299176105833062675321811335441795213127407\
67169420189485333899213573604247734172161886130153522173474460080186645754648\
19465395908`366.6432551580423 + 2.4918603527169765542671446491990933400133248\
00616338253088672225219988046275714500388315944238695309890548399998304577094\
12653166880725578054958359116027111059863476017477531942937767898876360913627\
93190568076408011576199140432768970623319760190561254649271435872377327423935\
26767624532185901344401306002209220651795131803972429314122425653963199073890\
796592185686533824557625377141952`366.64116863314786*I, 
  U7 -> -2.019703810542226215488822764250891107273965209955256553485797167237\
59642815122639970388876508989018756174373809654676319194911394468440788217702\
49057098850089502209415822009542132120109582913059734939828184650374964247986\
78725536540253441535198801746383490150379801396511203678728898280877043969434\
27678519089702303347935123784178335559688730650167774843041027571178337646790\
97111986816`366.641747578542 - 0.51423959271851806213009378977219777576708029\
89655922263598183609948530669792388607791538902511052702962056030205004155817\
81935717728243102348491358803529846793691247569797635654420792086978618955059\
25813931248452019283847641437383856467600457913856070662111161427989098490405\
56454634189803183611689250716241278531408232129384626700136026605395708596338\
653974476342992786927902132545038`366.64325515804234*I, 
  U8 -> -2.126160446789002786038083005521119550067709446819370077019619783264\
68308336713042121264435942667999024980796975521366036249813350871048585631735\
75723032359598122098737746796421820623459753860659902835729414619215449676137\
87441493253416523988828434135795873774690639168664468356953500848085279829734\
64602076071700007498431351214920536564991638987925132017008128039556338167890\
37582078182`365.7732979363636 - 1.8360181348424912498656612804211727369266883\
69508756990740234209228214179917080830469986516640697330559361644371035441448\
17126696569946668026859901091110121524373573588634315486769466134008942133208\
81880975827406508778104658376703870925567891789166960677885827253671948004631\
16628905416544519545462949728503987531554514741362669547655170394568294851082\
0622697407709410830781181795929801`365.6175066621977*I, 
  U9 -> 2.5906672111467740907016467797912176229227232906080877188619115272418\
80308007148682503617964171498491915794565283485200677448168806445268738321167\
11216100505174572727855679789791018445109785280632105953061180140105907236558\
11643635413717380826867406262345527497979737034251825858993361342082265971835\
84330117057598439606972023914391286825193336874602534879974474584973238080808\
5323951818`366.6432551580423 - 5.39095932343771369973742633500214903989577466\
62865739088174824204026144628397212398077103427237713362558809383583688072719\
77515841364162873382569319566648278332934885599299136743550364183283943772926\
12972309122487269557565461253418014706581029385859289136925110181322727506730\
44134925168113190984329077865902300110945989787946543214938108192310770618266\
345951663560947613303241683175034`366.6403337918572*I}, 
 {U0 -> -4.058885817938763628927032062453425707751555533329394120243115788832\
47724863489132616319475803152458532518846608578177600717684223303251700257401\
94226136762340619671726513369189178629442872533864037664582730734021353235880\
69432019213098014790011990185045094953151207847461636307601761390798735627146\
73123136363965250153393157615243646175517149068755620284381624333054658223080\
50913713653`366.6432551580423 - 1.3069920470860333512936104949251718929220389\
21403572101918175136127002091084911176514119396789464060970494169487226982071\
86825208869665268751511786195824471271675827937321541785346233592876103786864\
51804427659048577304440937387882183384595681048328174352987274733229178208170\
48807743184479271454408558505381151503736395040424666872211119575376811128303\
6152686233893914531783615720119359`366.42776825894316*I, 
  U1 -> 1.1566302040481067107880626488607596529431558393706443864494154246908\
39758930401478209287777345112157558727290022017836573103388262265403403993985\
41871719080040940517618271724525546191133835859238143509460643163801020027891\
49011321238448152960746388316227723316276386895268687447957731548878916226504\
81790880577752648996493087838561549566113850284302397652752312071904413354463\
397093295`366.449384314474 - 3.1800002768381413772389083392512250714665528954\
83767089605507457449699322729709282500751504495605057106861834663326112262961\
56697519059375190963896709670901698246543738072837054470247356473121954951485\
09123980101765860661683871531444483861071016540963301394772959599155908443754\
12808660660604549903269677882003968857790345034015836054669521489100488895362\
423149507303883623596641341492`366.6432551580423*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.930140521633588233166027393855123218031409265107238736656216867734\
46577480000914369505475424869550913663425713082330410128399238354514774347593\
86229997845471984148416058148033747806180454438223287569753785390823535835732\
63026117964022309465692496269481067622924769595030828907922498577064458716886\
23546720104845937653139168262369719627836873454171933572434125614086426571663\
12489616474`366.6432551580423 - 2.5471186992534674492376144258118290412717772\
30101368043658369347741747335337897177213834912734923015221325359865248114654\
34559820944486693490223720045584823071802901015523133532954458734112838970515\
73833455516709996854957600571777102200984487822229808525066964106226785592323\
30006162467855053999127117461606430846557571108771800451766557014264412943139\
2721691477707091954537180040428116`366.5623959977839*I, 
  U4 -> 0.2512466550395558949794285736264648941295460093282780534347564684698\
92347405153192936299728167164354578587839376612452485917346317104386497232987\
27010912083432839809322394044662522277010122493043472469105247773705282172793\
64617126566761495903015782417367006088325151207212205203823911299641344962389\
45515415470757033404761086765715229064050949140456255718565410640669815136332\
4884818243`366.38457567552626 - 0.9729610148390885224646653167693957940034870\
55352781649746846831318834421804609564389725413940082795760702764672331075218\
69776815064888292028833279506946335432693401223010933516784722647513919791695\
80511739674851062762246619419077882080573388606368193070130912357066740603145\
07314852910387473314079111705967858137084855770113812953776085981830699147897\
9131893764539820529561977126056137`366.6432551580423*I, 
  U5 -> 0.4109554136742057106352587648646261820822656629763577878296953927288\
63418369538228288258858603772098625652627716915574128987129753034232921320418\
68505274689291707876332015572928506455309133547236524862798397074135200838897\
46978958819899358874735544841279652338117481111756200664972477227914418242757\
20252519131861041430010437946487437727453109686157000872270552491553368733994\
2445852363`366.5216989392597 - 0.68995153314788231645838445989962917310957448\
79005872791349648953968336810293111721902336056059760392853199532901976575267\
96416743814292413415184125246830666695330671530301464732379352128951325799566\
54816793635159760502565067217078218581309812703807543476726703403930412984084\
40889355877513284358025037335817786574712135325666969560460363858011924957966\
370799442972722036683869007690186`366.6432551580423*I, 
  U6 -> 0.2989743818845744189567854782235167950299475686483946202677362780958\
48295805961822263533946676834367901316770772107720253014517971973191687665871\
68853151700761322512875781003482972538677178335214556013797635894717338680582\
84702460704965549444635940313716108837974383731361582564469727900510573704724\
14248431593240296562624466305112673835303572827779978936125565006874170814689\
6290720917`366.4230940184542 - 0.95220034466466093982969990435059953159477018\
08085799155496954084472639353197709085895202872770428012937452171602172857704\
52891496706986351508908805683301792294893654905565506706035414922049814573772\
81534936196572761161624696535318853295975130699184082717077132333148818707735\
79310803446705169327580372992355164092645475379466593752712863978060789261602\
072631908359622772929892819172047`366.64325515804234*I, 
  U7 -> 1.9782875428898794112879672215789058601806436674356291743250027734718\
03522109743764101875689939404566551513295802912602424911062125365302592564706\
78173449769660681049104140940936265243990221580651997356885378008759040778597\
17579532625846358536457566633628283000927696146777215041870019528057141531197\
15329254172831509145482560148604200907798501169072361576553397660716305471414\
0434098178`366.64325515804234 + 2.9208598749598716981938390957783396016279934\
41130693068210441890300020527901865765093841743705137966435389483283555677508\
45807781744953218642635985515175597293201800119025440598842375685993775141376\
88137647117302553063018423699228413162891110342978789687859163575434233561000\
53834000023576211885819752956378977352591622281396386894521208492625342897632\
439096343997021609063353243988568`366.6023696743057*I, 
  U8 -> -2.148475210864617822477163217616722573161930908957755983986366529685\
52691207884364842005405732429188952899242049453572340845143911418263446925978\
61109931050856870522100153293495090436336419938363775413048375235259575842404\
50766990354811975575783925430474082758070348826125252390046633374709151193473\
38358519596678690693868229616999975164444336770072765598876436191327114559464\
52499861149`365.7414760288431 - 4.4325896436970417719721003417955783023282311\
64403267012118937119825753592789121420248896744467636162489715098311515840881\
02942972300602031377982050828929030060469674546992886580073900906847729756695\
70223709182549756405958009028739944948256858433173498941138096068634387054331\
19446121099010554167660913906400217808662540147579767117150902210037810244331\
9794035575924377429058375345191082`366.0568898584482*I, 
  U9 -> -2.996507266631622094831026977123042378223819181793482308026143261508\
43529900630865138276010279732488786801301739111207784661392689099932388000087\
48212388415601109020746443554238837518550592969594654417751333336616859114417\
72541270911148738588896446591143014544288998391554018262256703814674696498454\
83154020000321383476109064080688303403089927564817941787352038913803337931489\
64471863698`366.59252721100097 + 2.366553141851068429549953947855984245639712\
48488894905970521716168114416636617562137033567550591035122871553883560144701\
56378489739525538133770756188485147813173865257844832463117043484260400912452\
48920763591096680448369283424833309527973983992007944078482570164723022240139\
32909058208706307039438430215250822141540109772134729627055064472515056673242\
93468856214369211476458535738426412`366.6432551580423*I}, 
 {U0 -> -1.261310880957745250642371329341345449157559240278201518310686254544\
27442366818980574038919486337383687250714096061293623410814199143120158037213\
92078940850689709747630605503273139314973137479554504268710572125818186890075\
92949756195849537614000665022624572016095594651643029291945536263633154457545\
46887206333786505710039650501030152313434246416046993224828914534073401322079\
12321367502`366.61101681596966 - 0.726746349591545091707598899916511783569254\
77490996682901858040067939605659311264204621769347075862048685567681057833439\
18532983430172572417807745712353902841129543990868282678904007456293572132013\
75018408083379287106299339015691691843013584512507136508276259515860047617747\
46092906989223189294572841982201656073608873403156479840509150478416551530046\
28633927772032832163440793009002456`366.6432551580423*I, 
  U1 -> 0.5533570003856774472700520010835914266118210022823431900995254310249\
40514637706391256682955215316401291333089694216604670280435823653345491113840\
88747644975085208993324951466858881047518945957457514462493883142933864681437\
08587667434400526551710940952139334696808240760630015406283458397184917894208\
89189908899500795419293459520546211543208607450739384435871551227836932701758\
3820239577`366.6432551580423 - 0.23117791436641341807824698232551356809324052\
17835696653720252275949956974139093909514557584078828247662324092372224239983\
37916286478241688133264116869188954472223349138565313673171066731558690708050\
92917837488249991671545843858719632294766282224529981550313196527039131933525\
90603573504697121303119067669279766841998276733373870707370302042833744314358\
993931931629122403922525589663258`366.4590306816548*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.084050897532714129287714994466984138092981569624828910328756431869\
92604617771241866043481797114073437753834146050347777000768649878466319902322\
92547601937911106150423728802518175449688050621685688982148349381362312006506\
60470244591126472784553707314432349145289368391681183516623747221523045942218\
92240295564320351313085436484937786187179747382161230437421246389682579914972\
26848390083`366.6432551580423 + 1.9013021441850899558885539553855289890670725\
71612418828038675318605020258230431588265014146267190043041194896491926595638\
97967151812056615347100536658316283112778549177253997442645712592248441824808\
36780762585476276563850963302415681366370650005843820387097708764649835809478\
01418503156663187229667036966463440693593443104299285007545494977236157699079\
0912336041662261452453649561771353`366.6116200948111*I, 
  U4 -> -0.106648245786372519639568160915485018675839379537978913852851566368\
58626875919617942845065633707008102166920722125121614304596034803275829031108\
63300285996797680228179673506022793699660570922786943724860298075119226125728\
27505242100604237129298741925315588290380099007254256201654676826030447548143\
31921362054185723628388283517607253993622258560569717621613196327015332815475\
40319469073`366.0488355318009 - 1.2868650288054986578995426708672141114425401\
15029578909687402243913469722698812478799222183653045188016083636740695902610\
07290700229188522785862409136752606605776068702249386430637604928231188978458\
09152357501866448191501094879309446342840601144837268400632812870616059444189\
87283175407495308207112631056689353578607530522184741497959658828444676782625\
5678494569381354374353874006513105`366.64325515804217*I, 
  U5 -> 0.9713819659624637041308840311873855611729927982427155929591134628980\
70326535785011892678299683531266332835129289832389748596639681294924922332971\
61335641786039327534139811306790316202191491837429144282097143931299120120838\
75749694361242282597411432818631104811200551017500323537041601748778921240232\
47932416685446341701663033812442819359937977419441514972467380226110134474550\
5397434472`366.6432551580423 + 0.21813598988311246488105167896116738013455914\
44883178749394756103486911800983351370702736769815156284200794932008109852966\
63936281596997342463722940653149417651359224868711116597043291234391877758843\
76224228030047219336159240991317732103967380530586269225120778873271688231395\
39311411290941563578435658642993310487365550591910064318814940179218935166827\
62438248963272347854097004103696`366.5744074328094*I, 
  U6 -> 1.0545954437287310689236586143163812766673203988866561226243946666407\
38817980895415956082675396049287541830631297231986957438370135868241451889869\
87109547507653968196535440182760825146751412932019765798658881497288497164979\
78701399050757305868128969202021764796851403626138084422630213647446763352985\
88483325256506156610806174581078350475035042390894300937284032584470528270807\
6373466036`366.6432551580423 + 0.00786541634601530593374421207203063839532263\
43562392580028379949858280495729011634289935331389486275862780470087358989449\
78605515094353028372171979796623380518576543551782794389966769695298835152538\
38394943143181394168871035960208551275965932618069754081946541087137126683129\
90049865946881365413841616698859862338835368883707427390470103183508642403925\
118169065163643663872691074247317`365.120030016762*I, 
  U7 -> -0.362017988204655406063254289639623774161800535613746649302924640393\
06698924194574997581298554712275965863780235505930278077247990034293880467202\
64921442589899408451600837656554050037232122255732909821865891886522784966583\
38935481768740861959363366484225222213836546173791486716296548589100537250787\
47409269973517685850848994676765654646425027493505930159818886257472923410897\
24020346195`366.6285893020114 + 1.4117310356029977067411028057201415598813534\
24604159547604377864957302426320893593054529490191984918767322555807358189457\
97805266820407220004103154122213268005136339797937166469547298359223830539926\
58086245990339809331140227938801985111353259682704078670446826366605867214550\
76730405004834463673240203625819570494141391124719673300739044941609359757182\
7665055560402156221238743164592671`366.6432551580423*I, 
  U8 -> 0.8603947145506421790004293597204646515693857344339893769815751200205\
58690249588994864476195565374386320003130426028295909929358714673690922194951\
35095465706036107116040435992104244938171526065838522150956340510090817785551\
47758116896844920746168340981609249006199208519376644934639334021745671835777\
75288073943688515525678911836392102411728518468229441248376351795994566403603\
3809749955`365.6395749340857 + 0.89583209490674259809240966199984208828624356\
69678647962603707788780830022128460169588048876517162426739704422371516344905\
85408791696936757045501289425415672620616088720673211029737295261477943217326\
77464360313840764102835137517345718091019572806031404882500760138488236022083\
52766024426507101915620620455670521386377208104277375301805366590467912577400\
590218780023322436594877313114672`365.6517521553166*I, 
  U9 -> -1.762658538557091556393339335531333392467230192298216482943173456410\
56888151870023681197859297793209595551912865621002103901466454243298425208351\
97061189028546691099957699174996384166583252137005974249529614137943358370072\
38887740086660335976785568365884017577916574220290409184690011862791945250344\
42895807419073993479599961400493983633821350667058317638706617249143652529150\
37019376427`366.56889940926027 - 1.794210331863604591761533186575581884980870\
47545700611266314030569318242190629039884444098784647542050241639781092669908\
04058647880558460696008896295883789431178057525281245935804648932121426492291\
99492352073866807205246667447086544657141104271700326268940701466278976093413\
60755399075282980628770863697084048204972176151067768651097026604359255030778\
42714747457045368447862568574085834`366.6432551580423*I}, 
 {U0 -> 0.0256263819735311971022943753742342630594382030963697404684214170716\
65703918875741286200897382125542846271375462121635832972819942266950387489565\
15575221697332892431639970496222248398811391775527397191096176397770636724867\
95841172115154768941581211360879431263157586794113265172976962356145515115801\
89073850211135142886755236859332068217988230364269788286495458636405922527559\
3752851491`366.38800581722154 + 0.3026558123105433895565603350215828604267531\
81200776101236162995983690271678498529482804408003736216834199304991626124575\
03199521965077985506871416589435574886252309791246353471806575184656506744212\
65125797646414004168601751180911577902896236783466407412078472671049844771641\
14461514260827772961222530717619245373772577914705787366972354508665090554418\
6902542433420274919803502442556593`366.6432551580423*I, 
  U1 -> 0.1111081863859977826147325975918067638935367046348371758957916461246\
64303789502078708698776687027779334349277657581011162592054212646414437602995\
35155252500579133399805963981311039584854188795921313574517651762338311068038\
60760154651167753634474615677866130496350383937527635913820107587347997897538\
09656747341048220469036925879804179237734698646674208833081744389518018379009\
7425092851`366.42477334906397 + 1.0739249698488345452566763987821195326087940\
42773984121416199404214864105759254688892317269992501151985650105709443234733\
42034413504838746224254340096302542899735015620461725931229463078487232631145\
28501483097496374342892317115613054969086018393107936786323954521728196579598\
80749598839972579845105218185949259569195251027554325803366885005769463135760\
7504169111559783530527120379880812`366.6432551580423*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.629045719403186790335759529837049550271592279613499937119737038246\
66036011427905680026807536996258877136605687349379813236262620387596642904990\
76136872169056777597794961329144148255560193987079052381264994688556079465390\
86683457463744981026043834623580042926859175484738603255281068867395934090496\
17470576001333567651207778088911399253479805374087747512624209396870989351643\
25370814105`366.6393912577625 - 0.1255734294226026984983786339551866918904440\
61526364415212537673292553344721889133784017427955829100790512397030863362310\
13590056024213711767968539422800932299790015708584564164484753845259407977061\
60093025739819552382746865598062188197758751307449686455966581554645179579524\
04087012591724780246726618311343986201285283140976387607323349342120993931076\
2544011509808183322715819601518449`366.6432551580423*I, 
  U4 -> -0.149662331779157145397557331495020752028088356728221007386868556937\
74307194028780977398792351415024098193544326954540350180586412377178943651818\
39706795247231313409436932407643334805629222207126683344223882844157758662195\
02838391010327121313852193885367988701698152921347618147202198651540988074770\
09589888770390757812704087980014459928761825143382705471488055197852912005695\
18614129281`366.6432551580423 + 0.0324144591971992577868686404888645258803879\
07927357564427138390843549222162640283041345294167650438517733091666811000688\
61184501924549249999009896766852339252202050359707323892599805887135138105177\
26314398605526979065145790523424620220989355408642377015719997294640652713666\
52235862442172016466450087145803565723080579688687154000199363998263238948669\
2242850915594284979739967670476143`366.5260249654031*I, 
  U5 -> 0.0619217626746435696183145260942441245055624524354518895723742856929\
27730838741408078411305823988545764748359251906825991497601554926654741326559\
74986704478476630451305181137462479753623250743313812292865302115421829272375\
47548959596906325904130760558063995048252899360863256550809343390317688834056\
34295877954725350341868133884665369843079608039974446668684379387639188571498\
8250855965`366.3533697525646 + 0.86713780478087705111059763769986406032408268\
53070850769907384306810265874090936405808580291669798718999251833734358263847\
74030655600292901767903601457371197397475069737022442657325470392384520904288\
99321171104236772267933062628194402573901469738901335822948073134969683557885\
48510155288856475618031397752525122473265887073536235864258133160796100351577\
209213891523845848614389200776019`366.6432551580423*I, 
  U6 -> -0.218870511448465838026730258264981418695210863309272334683689628409\
71203065553426628542426796026433242786840020125607987825790688705438798716039\
29401903476317241555861790009012341385212890236686098485856766857841605854601\
12008077797952067079205854238802954381419919224161674541923863873265208402985\
72568698007105357218905109116877369921735615463780218636584717162118594633130\
64028916596`366.6432551580423 + 0.7709233467435277876784895457184640631700099\
77551300789046596431128899568182792311179765143349984340201879011071179750289\
12664949553698778346222446106148907009989477797246756312523813792203505607515\
06525125276959044755522293397461994817241200229899293053504175269672653036244\
36824987055652005090078384758881950550595949207964767357130769262647101409509\
3900768464379932370055139155512104`366.6369268015382*I, 
  U7 -> -1.098250851488829071552707037034370791395007070095606927500579799600\
17818506249767543832062054422265735183741454447288447404620286204346000714877\
78016418551613303816529666103827434719551721580942145304576372985649249809899\
31979353573143572332704885341860554075971106765283436858283662086458174443709\
62472447778074444391826751479965453607131787975606838083946848480652397409233\
60977647998`366.64325515804217 + 1.025652459657633238778786915716516539217557\
10974471253985183214639905954148886574179479411679842469145718865329809332566\
98504137720841449143533986837790608768866503999074076702393818284367728257103\
90275700515338402055369068033601275337774710879387757551583344742248664440238\
46532020798475944835549216986369655269622257375709256039838477140512823158171\
53321735577069365826278358194608988`366.6145686786284*I, 
  U8 -> -0.877498141747115086765418214755490490773450502878928063654077162829\
49163913848399912052805218857832671029806210526734446098643097353418451239968\
56340168765598203445335474263416600989592949968146469389692901954276548984016\
36577103913505557372141148111093072767657701823964647623786620222807941185082\
90989654045059249279415761513202802805444344446301125778870950475932173576131\
33726409386`365.99438821980067 - 0.214860533808207179598566924541996751095871\
82521513219419947340010749320969848577283606194007076285988082557056937313803\
68291272678626949574286954029549029017538764728331680772138744112331665359992\
38954767421629719493242611782230063859800239938969125058302038611912863317620\
91473795589463907699667296153171716664641122031073041086642718648475145148015\
47306116155748067348381479074379223`365.3089612848216*I, 
  U9 -> 0.5726287222478230533620612040638826903285624605207351101830037432753\
88183235942968082450408767038290963910993903955981337642385230367079696279504\
33535155147215206070705862480896647237726288409441540173987563696042822044712\
69910116100330675746741752859924338103548391016687723093257195455994194398033\
28434137528066090857692441429248930537914070983229593428354700072975457404363\
0630055699`366.6432551580423 - 0.36542317941795702989605859614603882600010855\
86164179448493322686858337714182485991539175130054013065779493919290268618035\
94466024009040982114644259872030933010116676008451441501484842650973705540708\
29728822203341024809262515123725490652101756964403201707874704875580336650595\
13842172704779444727267825033725084616672584516225399933505534853106470650567\
576375732425790887294919125928211`366.6010382155605*I}, 
 {U0 -> -0.499480204468446607312498463333018219986042404846208716062267338975\
70275872609150887252250411822012418756639312831577834437977932973642053730582\
93228147411723386188820312540976738643153445097310335676754019827283903781402\
70751735728766894249586913684634578443696330926558343373005321581167252252561\
18557558560271304690494455720826204994645676881401634933893085364647466963973\
20167494114`366.6432551580423 + 0.2700274668156257627884920510627907628444594\
22311920831964144993142098643785128167727124135555253098506367024586316151364\
33463482812064151973468677111083602254043356257940091255134988090489526354412\
07363596967317190997204223209293233433909450532115368765956969418357192164014\
33435474672138647060673372441856772496431335899199939129442106362608917522292\
1661729647973068268603875801240542`366.5708816942228*I, 
  U1 -> 0.7771371253097926199087067296344967985804903725494727384902428810274\
70066583656031303339351189315371407826853255280676231734057040029944993207604\
54425754615650507971385244975916014023552134894771041029294281642994739001964\
55956575128459003664803234791018232242892714008722591881161348726165514550750\
14562484082621478692242512592023051450244429279786013349618990895257148185587\
2545316188`366.6432551580423 - 0.99764650474413247804769098752519096192519448\
65695641622073153243577164295461192970989706924106535207974159415152016108192\
51996444793185477210442425620203796992304017306258480034699034139039105347333\
60786891583090225899669010587624269634190669078332327499951477350997702645297\
31784454641836772601421974045510598542261050381210414727872099783336854316233\
638462016324037658239406268275061`366.6138541940632*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.620765041472808663305969294971545914976643132119425124368481364426\
44074155662145058364885383480947738213495337901993414057555046515509053564642\
69764920781046599870475058702292248665920587043267804050413074425192934428783\
32581579290315709928508768637100663119483274027598158729357799758981438331470\
71091666320390387870655423483412336549644948639930333278277813484292522882786\
06564941521`366.6432551580423 + 0.0866170890114280793094031546973680981427658\
19397337745666649665827033718011613345030947117883879731849140984703958228897\
36899260446380076335015376999367912911942722597644194450864776187053021924687\
09208980026559784089603151958527472115931300273285876217270161742516147417419\
04476065670515835376956738199803745389973199061108748849343812520462867429601\
1811240359319985317805342789164632`366.1758020457556*I, 
  U4 -> -0.222268663870000277358104728420899388299638849838734408763244049835\
06529249042046103275415395423857657398911859969649147518389524017323025146276\
41548908272123663943199766872965604029051564537638864558836918112135296831209\
59405576374681458852835948965602294025707226324518181381225451484679255807645\
88804289896551015352388710805299430345200847428584931625576849353255018300117\
10820968774`366.6432551580423 + 0.5798583324214151118747845509870020912689883\
58269896570945463468121155157762057271502079274582674999219331977338672311134\
86961396686652769296585464736472230962224327794901340288202557834088771072592\
14265305991603167282184939597015189712029334292479534565116506560782723628008\
07529159724959550994560235346102424519454033553225670387799179886964900269038\
3429636335779297153422888946133938`366.63087410934327*I, 
  U5 -> 0.5643298401433905902984540836546954557936158060949778834177934706899\
59613244117323373805507090054749187825509866941559911969795797181145866270367\
93504184717212952898149907517877953467141414019170696861606384615271378660031\
39653985372741566837440724330859606814814423900077701103116208484264209473495\
68666171958929324445350622276855654161138373496094294861910010269158501275227\
0979332418`366.6432551580423 - 0.62981493916334643210988112275594449881191285\
45155123668080933282433916105039233668678020826962775560494110335871314815754\
21801068047881604670625233854518145543229075473698905259742370524368585761064\
15668804848559859149622195556462636837561608868021073375579145667167355274892\
84339153338052226431436245381325961360625664634145944524394610047388809694599\
721180555396699418110458416508776`366.60894410811886*I, 
  U6 -> -0.104419836350140596215457769204760396221361716682430312287300413364\
85732785600494728318090811735721358440418913714030317833698604412850698871325\
98073975701569156152853446597213870787948005277518423188524185153610969509485\
05039689023340573667685265845442929029224264600031876236234116868520768923896\
05596253387867644128009419165925968976673530340776568335234808850566350621274\
71702860957`366.3111784760454 - 1.1645032891048536811837735823995487750492814\
30479226037803609343643029693615674889390648957878435797564976335866402864727\
35933671441609307794011767511086235921543742946651053320377131379818321314767\
32175717521194753523045144964712058372313981469328289593228704093657709456780\
10063230616271017900547970699950105877410785809605689314945125156275144274921\
3018886646587247525969961190778058`366.6432551580423*I, 
  U7 -> -1.993486134757071167402606527921246749051659566900049185312161274180\
94399100473579706984547919975374709851988476446181059382129720606408770586622\
36035979146264601433077356866974401889369919370545198939865751124190754330154\
23717310782302478807571839782514649479113164830470687788580060589494423614085\
68929803485509114549062142692201694655374585524628847927796991246392327325322\
45535701395`366.6383354147857 - 0.4279909519099108644488608910551343653949327\
56793840897944816639256595644076242304564286706631969480086390127715538001362\
18793042726981296794168908927695611907843614398353897397264722694276332532436\
83173812114131598013529252721299355330908423604809366128504507045967080575363\
53806428277474016477213789206412342872127583323848879229121593394914015529949\
1596153268108091542727796901013235`366.6432551580423*I, 
  U8 -> -0.245464570280238542623547882747887029007060109685878651212589576785\
23374381501893641555143122610999722521265522401795112410695033398389167529579\
41974429202958780345763258919658954819863460974901633690106564986435897449899\
89507493744038227625582597231375736762592492685704918820969147953094154403917\
34107182415249405617067196752359191989872640652403719441482511356500570692788\
17372571349`365.1617999730588 + 0.1578402313697135248972165552118154530757015\
93470388690958805221744277935242612086692275838437338267959855183567131572145\
31103104840155105041416437525038734042004803132916101269230750379239558733904\
58031510064853532676502946867872186674223330279051383053729444070739405118791\
90575060921013590276873152467039891357190248153587049478375487851087111472362\
2768913130381154492238103298036172`365.0198142391725*I, 
  U9 -> 0.9159654913786661041257247295916053238743833340802634220465377260621\
19647128368021370925397544070977040891377564154609592373733424153337001348476\
36315252077064248212448299215142695565070932362525091964424692669699486318184\
33805438325162063564338161241639689805388796620193382250910171485782361220453\
75411891743828155557137421883406799295246824439694460505415181451831251591581\
1577870144`366.5697801967262 + 1.72073457063537698188829434524220693757584743\
38612346999984154332963509286477189471657438690477028017534122427760250389959\
39126384223588791745356925286948559581595772064282564011908407553007516261632\
19599253943012221567092683156726858364593551882093834196791989178995666111083\
35668184869144332711999025005232848571321072064762141024065217791152276906446\
074328446670441640655859619714885`366.6432551580423*I}, 
 {U0 -> -1.970478054892766207859643825881657013361064826991349651638041139577\
65054711900497101176774509614276060445501368143610387353482733051696370169890\
45326623970863973741818814778769621917231938015660321218902039879051510241073\
33675559149396371026363012839661830706263009662772511225516849506488672856608\
38519791789745621995068343944164248662061388487241209404248795377168698599575\
50983894879`366.6432551580423 - 0.8351366721698772195331282991201204571379596\
81410770620852281474677544600034795186845558594226455142225559160487326573374\
88564543335922817734627760865292992487442663371259454601335408487093251133085\
02161858235490963376982915142647855298616717169894713106761541249532563009027\
02568117513097935042691205112117620817514652071109231205132852430988363490456\
3715718949423866968307949850684668`366.40198585454476*I, 
  U1 -> 0.1441885613946186349543479486827129045522415597385679268700079436714\
94855335724994356850938230049812795682743608434323621232984392624354459008919\
53762311747834407348808300516741557750613964172264974315578358651410420498815\
86609282326695753574998087475013512562319892823944253850726541902603849283476\
56458504053848549600089685053156398720673192623509672811413763457920876145965\
4596344558`365.8412729717877 + 1.72677286373216722836271676659114378185645829\
99687174064815245270418286407822091187134398792636506890359440345140068055673\
26401599637677639518996992203477043679877367906377371574071168510538451993978\
75443263471446809688249120208751509665426602647596550652469664444666610189767\
61732935842369508809532156422619772430507460457383310384526909672646306591280\
016182612919274980581190109085981`366.6432551580423*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.751377638115108334245598235750171536711347383544621152074305332666\
16721629723200846536527726640434255714622672136959667166604393714276319427262\
35408348999771135170472022260853130723741656188969050651627599667104315926512\
74388161904986536665635756081406425780177633472978274436648821884141083898787\
15949656249871406026879579292039207531326102472259507092013641695479134202671\
53025795808`366.5926955992961 + 0.8306660938090203184335117435093741927003480\
44928791652451490426254702161663759221077213412285009858139695820100590781128\
71157073476221245237580126795218316699408103633049510614947648354304282075983\
29292936765184128029550089263589420946062196539040351253584569411829037487625\
21118907341629344744347850458013956776061135313845131683059877099170543161921\
8913393490326217750328675968667205`366.6432551580423*I, 
  U4 -> -0.054176112602021221093874234567525300745936357707127821438142924968\
27223847185515996750288455728389324616024187652509089454238764045629832432294\
40352548445525566973534280920810460204095284340598309879353205252743604996350\
07424528229993696496612239418076873264896256746965291698790860229855281911287\
00078906041555632445733302779619221782881709665751376516724901731622286687722\
9613536017`365.7490497348777 - 0.81326372738753459013819739832066053964450957\
08136776253795059441977833412073653045133914683190775714266054451417509692496\
52080742290337602025087833347353397990559281100743917274978481933823115352672\
37046018088277402264401770588489213749358682105319895221469800027736684757650\
83777922239678214121376726350332401700119475386435469197040017184607503816456\
847105213805385423255023591648284`366.6432551580423*I, 
  U5 -> -0.299673842781871958582303138722156406363735523577159252509132940992\
88212872043455623808884464257717790381735717631100508142761334959260738701473\
63679826760422426664490869242208844328739376717153835840077510564087941452537\
48242993949807174028451841476132255202300645985885579859489648569001921214821\
05206149843329012755217870582247954310920595384986966394672965007678624874728\
80084385174`366.6432551580423 + 0.0849695485430135814082026108316414837760473\
39666536379252548579300284643162687653923474206141726915208203178676670431258\
57278413931783897814986251239353291381918070554830212292466149899418824617394\
80614725169917968462238570176629646339580969094440385243352523134104753311777\
91261341852165613699187075427507082129865999470936581785686138587106711808807\
094581458387863416774127342185864`366.3078321181607*I, 
  U6 -> 0.6394831281437284396767435705610298955001295849472603478221921023438\
74130218705163896708580916948717997980197480779336402493385409722269847072828\
77609018694930801870714098242915100277471597931234748763509371076002775650195\
94231361215167872616294678690321732985752826000604456301240601209551643066247\
35440120190909942252155005683620474366547044845231373377508498202974876979675\
7922648193`366.6432551580423 + 0.45795783630263551782748661358367545239173844\
75884346166888347288026856514593880703360511511482777768627657144269062900042\
74569099813944568300376289706543170887089746512409802957040943446301500899434\
28354829099273695000676890116558302775864138364398195174820300750631484733063\
36351735303881948248520806810831630155776198394140578249963520067736846029324\
039513176446504543157080646040382`366.540429942552*I, 
  U7 -> -1.154323664982330749826765255717536174998885976429220379859814111236\
44841523956892623982922653469721623334742266064418306050752823350281165105713\
82842026788007080857257299204466340807318576471741970366415402563531400026404\
57762281953255384527229154210849101576963053521969102577263516103820575590752\
25401471706313911732225056856812831074258099305316694550986025160287348676997\
84093776641`366.6432551580423 - 0.3705704243683296750494324267641353260279761\
74614967634208350627469147750595404477315702005331041080913638533595605884290\
20530680697284781026208443948860490185811397050651885129363712808763328594037\
64715584063634862127573777551702611732529248352494612996129821244615541879458\
23312092472665587972090815631911901195854144142888834593828513407309287914566\
7256110988091759302946156233548335`366.3177189017418*I, 
  U8 -> 1.4093771084123313105329111117400500370110861136237167059622732070402\
13140253607718170584865111140020527560825763482969730595536307389307428664006\
21902059934606189838898828714639837803542958627701180876473265317434584951260\
11662467976980879241673823141415056741354493349715896014061258868743156205602\
73316769302719085668830359974266995059045093513987352817329363580941200690060\
577922421`365.8460089124225 - 0.571155096917029276123897106443518611948235952\
89526027789251821354156802358834675445907894774930563394574455789938554641125\
79728332939368028063432213393359246682616316427580050279489254049977048296286\
62832464530413035954503501344309566551959964872107505415488761818723271434810\
99307350876301082378755512538882065635010798605984145634035250684717782487950\
66373354299219201461663076294671`365.44475345154115*I, 
  U9 -> -1.049845173558300188465752217518076378151049817444747906993822436587\
84255435290236702660922360035793408144677786262661130127196128852424893274878\
66476384656545471191490377005056264663871302930678678371766572073410301008667\
27909780698873871732741390588055379919483539101414492586272072596903099584499\
44967470467681991522567582985538427039966301791224502364987265286631433348238\
36606461175`366.3035960745235 - 3.7477297015607917299063182558858906811202802\
47609190562507288876154481586094675987385832640425878330530655382214109133003\
25687813828091767662273143172353793336512720113058657282082660571950934253206\
47682926008871447423550121978181785709753297670894359792275761784374528561000\
07089847173127161413952517185870736771988447074747605905894839338394248202438\
1291437792143380237847296479334305`366.6432551580423*I}, 
 {U0 -> -0.323639544597653525114702539001535247828178300042445586189431042051\
64428686007364826532678207994520719709456767081027194956999930794450187385287\
28045171566169935423690522326374485052984216602586157808631989048261747737955\
01303359211991056802479806047342702544321930592779777900894717560181673037178\
09225179232382859301676352040202856456095114532671507732324312704643417525894\
67510632934`366.6238214886034 - 0.5065610131974708675459497601590329084760933\
52134915243110563733992214422187168889388107000028649754809313045918463337795\
65160661248360384238914796988144120797811873063114766918492698540038022256498\
92082339139089918046662048387587520854577227053594501276170984819611322603130\
09420816524126937446937552345457693616928102404276635335125252560841526106505\
7350108612932462485111721251354937`366.64325515804217*I, 
  U1 -> 0.1749476161992733837631066162059040736756365562589089676124574248909\
23546678848941231141134818916215154208757676224958845221259279533254005219938\
75828319675125159200647888296289755464353907654821655412707929192260528389865\
38746286237116604191096897456215813770058094053500255125331515161596529152966\
36626740135403947732755600159718454779622820337711453689411247451617909587195\
8461865817`366.64325515804217 - 0.5780494612395628468735024919224048148613722\
91807765622684511961803293982581197400355031609126568154751294658583344748118\
48464311465219690814939519721300900399084655447534774963276463282086783384424\
23633474271940191160690299514254619947075423115751734733051727657384229372558\
63368146611198689693319457232078988406572590961310919179836798265307597239155\
8367766692492251026106345434514004`366.6397378574306*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.279566582442392535542335384344151327771923958764608710189419204966\
02962370288532612247171747947534183734576122391597997294525794388854538756231\
91966903691601488814920801658395681338286713793029049498286512652340032037771\
59127988594956549536500372601200848481075154168203127817434283751952234701344\
85939371395096419364993264863622516496999435760505555204746724224701407500983\
11371274979`366.57211346159124 - 1.677778905183431720883687428022320524981963\
26335588887394965949187554214599706376395776037036626875313991222023829838831\
84524496621866868424578020400864932087839778273402632903966883634324686836965\
68763915065668107683911826386096131896101550369832144451482146524218859626370\
93347463626552376270622965806158199600577715310516096866463886008258637656994\
17952966404315144725236339335553642`366.64325515804217*I, 
  U4 -> 0.0677152266258088314785963258780613174462428438629346946869615237422\
97950652635752488327169814908819677477811684192001106258781242139552812625569\
78870903409030246111337109296116687890399843696686744294323586242702976712857\
74548712170900217121572776643581634368878797156596427994879404269696734232737\
75514536957302961058866207998100729024854594108791992958841214849195964215475\
7787204234`366.51542053212665 + 0.7795615545787299913675008509330376246414796\
32757142479200831865591272180120831125227431786121515284933582939339646119766\
60489533598726371998726730578653277422940723563026483627072448885677313723057\
37672211741746185932246056605587777632508092341807554020488090516357804413472\
72492863420493311580084190958920172713322441953230152810984713891356060794731\
7683357704903108269007250083533924`366.64325515804217*I, 
  U5 -> -0.501860160586841980709066745297432554259329550319196547215030731617\
49782623273303523811796316390620762783042157191664378385330797045666217842309\
51634663377796091955603171893455277574982418196226359117873639994953730283154\
23042641110058873358421321914244192581530036392030057074945412302398671868690\
30905702133340690979249156787421720795961464987351731940020034228941643726348\
37703387731`366.64325515804217 + 0.169331597316544525139962409622524302896507\
88384366402469930674000966939926209847018580165929148623977932060533912765950\
12277677827958697441997226634461939470770821297888431204462821965734712465770\
32355790147509872768042562535241157678480130959163809692412543028869812975346\
31357923499015890214300350416502593178437243551467786433349822239665557855233\
86865671003487083458178836371906885`366.6068456824621*I, 
  U6 -> -0.529177420468294553523466364500658108820567240025192103502217911175\
62466168188451529953378071338910729532429865408700093448987102988104724310407\
60894599551293988110182580375731038968257981855172735129972640110246638121406\
22383394625667230478247654508720496753478899537597403659677677523725465280403\
28593451346351185202511380539476572925877959009418471415473318093051904855355\
96020166792`366.64325515804217 + 1.020698774788066064129175936317467218599751\
47801351862813041827468257415100787346883740518426586824624518771386862655173\
27670115584481573435164659121657365207928793162854525431828763280782316271217\
38526898644446927415023584719862987480889506185453056205267018914646705347882\
50686237807724238186064070461767806516236101409107894813619855669079918797332\
88512985734998924045272061824752867`366.63697577396186*I, 
  U7 -> -0.931624865382495764527079091201590774841130467904564472020565863549\
03980815910524666377440202898009299680540271305791967422784941603133235601061\
55796322105682457533196526237041685895738461092313901159324628742075584080893\
63935181311426409011231054519500692857499625484760758795974339046713078666812\
59338148520647140024713641131478100144638016804457801609911990899548757694462\
22766783198`366.64325515804217 + 0.433194008052238039077152804544767219567875\
63313080241720426532059883907513596328514335042698019813104362543542984017701\
25449315831342929732350224595189951326110653169298043322087605465748578104905\
49614171027217235450272254379978689662130060360286214464975014677451553274071\
70105041314208147245101153236108663964587784648858990200451352523459374577567\
80526268122565839386352348057615776`366.61663508500027*I, 
  U8 -> -0.777444410602535761837016976095246052458701236207737450952624816671\
36149357534097058260301980843639012688186409471465209511486571475228693032436\
17895243894093446002330133279005332844866317648886040126840052169447664486672\
03890912194142490039179387574775148423999236340680631676456968131137004086515\
85088569678317140812263682525347916305514888594446828958017888531098554107096\
33776812108`365.7545283520266 - 1.0662134169955920602106559494364179653212134\
96504867988292129543162889317990110252914445276377043146700370428505027119576\
91000244977371465406309496151522327452315241114119903831017337138834877628830\
76709306813770601547126855586179343809064394493948219314936894800352775517482\
12326795607388542726230825202412858048050464089481955119396875931943821628628\
9926660830382920918209728355826987`365.7903251200941*I, 
  U9 -> 0.8771127108510330853466734401654008647432827188586961114973612014625\
80465407616585077550668157989734522626358937440462506851510587297285205043087\
96423314993149492453850949332425493151502995015541615638079112559189873273205\
23354290299050630395638391570310481876275500847251565946284655932085049004349\
60040844565442753589622521910827605144885940253494592110114925364115053754877\
3238348599`366.64325515804217 - 2.3299092956280645824002149827317094658651684\
55393271081599721930723369837522761346476942087210207625003651201884525737309\
35043717624818840296345843455235070534536022459607690273595792576763813820871\
11376281080355681265528217768231414303058767355201094526380712378202654616008\
24663128017382081557319599148090565594332026273222655184291463756234656282302\
4197594681605002699215066283769358`366.63879118941685*I}}


==> anc/Dependency/points_on_4HDD1.txt <==
{{U0 -> -0.020080311972598580193606840320342195300840404838899259596434214118\
09095779760715442615345304431739507849495262438222658907264037871653480635718\
45078216307584204993171176335137611402498643672718589829832529134036839960341\
79780555399123346673192007607193058264994776177652430816899239641925175000886\
437209590986018933131302457380186035629060050446482058167862243119626`349.532\
1780007158 + 3.43646507107913529743586934833370801240686690535956729152706055\
42332403508963083633102734563846330543941181793405325093641867861807065792328\
03858329289209854090945108299210450636972156575008237226663238658096151888039\
64465821307696688634564360775571550431590855516665247781974693813963608918118\
4077516657297194847112892951880323380062003185790397869206471961704872678`351\
.44034738716476*I, U1 -> 2.00124372710025302118479647571605634947285574199309\
90629614213379623467658053112430350735110245402018411839992339125140618772693\
67637828882415985367735515009726118566023657939006130196883979395002420858250\
36637415555341466518627146479387229263209973951703785663972915517733966709085\
76022358711136686607076819680634063109008889065542640081693378221310299742437\
22058379`351.44034738716476 - 2.242067968956347849279486672653818067758842358\
37549743715711652459430219349608772202951664145730048219820737417363983208651\
92227815858535328693660690468064851879021172836105771166725293916095345934293\
93694986318621017548955674026727447820014331478223041303550666475648489376384\
26704239046890124221958004417289601664296006544820704331027734358103090086499\
661495627863`351.40364952841475*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.309745123986182671682166010737590079698597423700534062320684196608\
59803115156363774473266358378594202932774071278139485799714425696728319502092\
03230817545734090635231680703612437188778145102373956773313065535322879855321\
21971058618194787821680812537227142120506602011883695476763654880148423682013\
190781720734623160651523093832476413447350673025483539303796179279339`351.125\
84500487696 + 1.1381500158696308776036044434691769465284610401481608403912786\
63632465835781041551856942626991985595901549494099624504846947481131680742114\
24160057819470493933141010212591449802034147675806448914682702187499265598720\
41874467509833264385647527528925564954891955977833189711079595746096189069634\
15185923798976302098242905320352687273855837014676422803360730280916886627`35\
1.44034738716476*I, U4 -> -0.034619006288193970435979293090862004019795451857\
73214316891415187882395094695188811485037314942708299386692346487048250750917\
29981052868039504717147718050798721783943155550424619600476032245033786505785\
52108922671488300442896096187211323837637201347621976783029797863457031394322\
33650900535188092629695605987662102146209627399208454239824347393751086208046\
2579994942`350.1858463002111 - 1.27153124078612707524092294991764072198435059\
97022011828817319196435148910805354236467125133699363525111133819574634354793\
78861196965315430662879898663506505514120950184712307327825206433223726880009\
30976879413010984031472737792539680699665593145723027970478224476632549399759\
94870497053382142760629398950874354896207990919162190786447655030106515701367\
86587046792611`351.44034738716476*I, 
  U5 -> 0.8639114882541242198429880724795087585954015334479789544739260593584\
31879323307305390918449750890858565348025832594417281467725677318657183372333\
18608450414290411036686215994472395242375567739681825498617835251637897893498\
50551261191976721561057592635752446615594374869479282567305122508232215018897\
80430717443840373179778104908515279932164036710107865576817737691125`351.4403\
4738716476 - 0.86248684536958385355695859154205434024111062163941837154029608\
83810620296043381833651155059462901645934154258929248656514497228226725017402\
69450856662562268434324861233533941291971442254021271493107411520489415972385\
22640275147524698892321256765377989074858239761468539033119891663094256523097\
2240904224053215220420598285923052073308880372779727299880991748635553051`351\
.3836162503194*I, U6 -> -0.57436423180065276474731249222216790156970178402159\
78643312216422878554452200999390391265148760333119070633585596128073404976651\
48661285484733057017252066469318045646735931597431090067024270587307929565870\
95903900169030252089040967280538930421558369183003956366363371959268598452901\
95036866543260503626540270643544176631263848085769961983900112156741719728799\
59950508`351.2045780658963 + 1.6933771285950263315480674139228872386888460256\
05371702431732337085820777393182702848116912740382960079979102180300189926628\
75486542658506781070972062470710745479402117682384474010688177662812909303036\
68017219436732003991270806195938111993883325607344292819517011249866506672904\
62306662993989061218496497375477332978825945385489255828446387634063010634370\
03206373229`351.44034738716476*I, U7 -> 0.03783203842303007640217897413367063\
85045523804787264475257786957164814126655645166891799415252632209939274830732\
96999469147157331150076211937057471059027732310656247907191259390602185892379\
85614617824842946109095082944681070389272941483605495668444340826507716856081\
57963144784015308239023429788836328156975316182204521587266523939072281146052\
39938285146946376194106`350.51848842317696 + 0.617297490256235768503395067188\
46527053201333349654390340332699194431305217715561557431596400846217172145746\
71101208109322622631114240429691741236588829784459809836875923994009295942436\
35064271229919345699545785393534282248261653027282563274442195564982618322235\
29982302370392465097535607865656003083902819017761063404817815082042982958646\
8195525114542846020838939073`351.44034738716476*I, 
  U8 -> -1.190355490393317479177079434648342131844155162578446220081906012892\
78155646887248832699633998261706096352433748850437421111398057421372868551188\
78504169949966471103950414123393967663579823388434442715166749376331901593615\
25303047217201437623575803399866601797476303664824870746883786563424084404269\
804691556950788646107360745358203831920190775225177030824043313236215`351.222\
30278812157 + 3.3355545418832602178766665365281162517722192562058247862079668\
45669283050164758688518785698035190435956929638945382164859275949957165632512\
98579835794029765426060058241597944454464038450891383944846113847408253509205\
68959960580243295960024737570198505685008726669770963169177306438903156606860\
24486850889196912985533613255485692560508608389092558956779245443216737424`35\
1.44034738716476*I, U9 -> -1.986282505566486613689765077479498641789785119508\
87853646060223774438585085252663151633875503782629709820955250310336494353656\
10966573521935977489718113306458916036292300964719827831611470441530195213955\
80444052514446157891521755069752001329482395425738220290013471269436805599305\
38962491905049668637260893329706043990504912853799084906419535501133196108928\
605694684`350.1161274142995 - 0.478097195418004741747942128744846074034068636\
05690563497496954775948587050488004370752696306155555479816951015469029257385\
63293416652024588723693846543265784082286937178012192977934596843073642726751\
28989108183492361563600859511229908508518644730356934706342656513341868229736\
30479093806566793919080498415121731564675477830754623583924634944267645150798\
317637778877`349.4129378641071*I}, 
 {U0 -> -2.406599842635850822575852475402659466780405151975246085460580183660\
56409812720084374002070257243545281468893084319326182668737079559187816295090\
77427687235388684460673698747356284931225343265193517508847085185358091297703\
58078350416898279895263222386114645699378398990255871991643198634075873285570\
316658087590258153106241768805339416243109227196437151726512302674285`351.440\
3473871648 - 2.16441847785144315137588405615771736772913123407464149395088154\
43805128667344313039407333125091966906257336498143450417190220217600313458341\
83697864938612391263236318112254883534133624278703936997621975090391115083959\
89277790701535077770720548243378948262140396714405030666854089490339390969652\
809745694968509879711097097457463821237270036966901997229321372865764758`351.\
3617639912307*I, U1 -> 1.4225018128590630466740666273536175838133383963553014\
73693374940911459656653133118429638505357900535003837678923114585594853069832\
19409101634870191060059328140705001226226327462902011437681153097495192583432\
67643750750657572050122414762505950779313862790632953997694848529634503670798\
79380101027206750997727451449491329371146967487796973356813407438635799908022\
749368`351.20674697354934 - 3.14846116408243305357984879078327473742489392040\
15133663412109855845960083244793705524684639381686937953214083663792717138152\
77578528925718245571073356750942992299352196531847927587114067445730642679751\
04324515637939213884480022501806138837046946787484471295785185704632979008057\
00099125558553301184976927990300511583636397082196814487951628834501181222663\
21395745654`351.44034738716476*I, U2 -> 1.`498.8860566476931, 
  U3 -> 3.0739269667204107691593851401788256766960996742503332113156141015163\
49026497888732268551297742036042671130939214071408004410928490620537618501778\
62525302487682356733030020482848044995098929514853473576853149107598066048054\
57713795816725835627601872719199428970832705278739792237675490850543016326645\
66373125454154350846319966869281281697410052400741039597603784126639`351.4403\
4738716476 + 1.21402948060107471852650596859789233835316216979942850115015527\
85306389090529980866139557200732848975927348173930618284818403675797953385980\
49949439778593189492859211568583214981586687655901463802534389308693987907501\
03917409949436405749724247819093214532841286732664001282392609334703499818168\
5594024663542309757863687920009398751865398240598553480445738765521545865`351\
.1705764289005*I, U4 -> -0.79855808818213293978470972709970869998663674436990\
04248223808477632155223419776824430445525902358834782149819177061630260135307\
28906477128852583584427154984729240298157178751323799805129671870104803203342\
03618612546186634536713151573753560302026898147617251968832930918196705967753\
81440473691607668103811682823603362303935766892055019161585521043241018702500\
0878653`351.1954145205921 + 1.84493279448824004680289460446031265076914996680\
97876371391622303188208347365150412581043823690856905288844318321368868971126\
44558169230010895469712748421095088323014195426986623452517512939272154390295\
16776647274305690954407309406299880257465922788987817303381206587538007215304\
64747667929965120637377970320459233530616469785738899474281805455873345828809\
75456996268`351.44034738716476*I, 
  U5 -> -0.084046667304368097653992297162680735994743505584025590288607600212\
04770352259436403473053508226429767398260509096304828360868981978743287505865\
19142187908729948008332960639554797937017209053247272962765622134736414727610\
66445936586444281379872848855433407976723842410869416252300905552676163376123\
308359774054409585094019431543369804138180247566265717341287108594487`350.631\
9406958708 + 1.03613984863046599358014568337908406157110866000641359099050412\
05038242376842458307351145477955594883072793990643367738159644556646676900342\
50233227010533227638483069369155508789902725024257398317966482841499946199353\
27981794594964198657910984790456835976675197116680406482416833235914246179697\
9491261729469960140114968998662093104291831556984841157326387321100198144`351\
.44034738716476*I, U6 -> 0.17243611889615114489287417069586054097661453736245\
36598562591270741981604935726168225130830195399251717213223217346864834795428\
48080456516973137220178739378096195646972999681783672631297275283076758469193\
15748164244479061978864874591454573243913996461455341197816734889564673362555\
31688166563110403854833022534735545895767576122495648264698707048510512014810\
82918064`351.00941285508816 + 0.878180942015998278478588268679396215223507431\
08618398504588537104462214650446007128572704937804206065985274333376914848431\
39147236023800994666164716358680292394913829392040988123248425441441527578685\
27478598781251773544413734667166901553313775821213132398327498430364423941211\
49967806992915207452976284820242384638520221194252734737539680698835958042333\
4926474375422`351.44034738716476*I, U7 -> 2.039428799350104320875925328517932\
26958680731156810694588593681391789970914287817133404367281936869704368465742\
00207371911785874976291432632566521272127893381225230559745028997614815026592\
98870342063352165045642129963320489362972839947151477442155176777498757567858\
01417323964723089655804977042323340651722528083179688289011579408503676714327\
9501370317667648161521077`351.22427737916973 - 4.2178826671936263034293525764\
66578395641402112983336128315357326278850277736242819273539492703517885811003\
52435645660267445965425935502289319181048392509069975846852925511263521162688\
01573665619748314773290722445235416542308156404556552516795957428103026748593\
40361256474418250363195799057352106345923831641611309490145347635330006186739\
416087222491519697404823160514`351.44034738716476*I, 
  U8 -> -0.909623713838777053568887392259474673871581329730827266682815979053\
76705240078885422075671140542510905348037992586373260142937119712554799624442\
82278441162170223656126272479955750473299461114232385894406264947245275336205\
54174879958219835935307048882584950011840989999567240751257894014031751159518\
593978847446964244907711883983620405744943603230311403194939229090729`350.905\
8130726318 + 5.34939121682496653274544464564486890923808009065326948081174527\
49397155619831864484512727580106877749984813421844071501917335009573497006664\
42789773350444956959122860881095742766394479844737769725010975807187158217274\
10031327603227694346450631687425258041696152796989480510802380950374744438105\
3504529672518956066019610848744644484308383170131990660781242850425263066`351\
.44034738716476*I, U9 -> 0.40832097692648933347849538795651714783228037347622\
26768537483278744578781414350590781566254280673297089408788068086325005892626\
62633276876157168748992566710378486071058259944987452312941489584334134259815\
55746058411729670746641388886586578424795961904641167855541812217243865934804\
93865597504402368550991781172674238957247813594864523172805346604824926492903\
64777021`349.1625438461493 - 3.0378040386047859130114622970847738984233690009\
58001928926159414541693503333943939174114492831184909577019613775745631235654\
65572843872492040881750013739748600623730784395522624970160288651042498911592\
18180066045253831355731254000108797664737786505188782056011893527200786192016\
05119672067857308440914436601924395010468425944520925316041083318766282412427\
175520375516`349.99046330584054*I}, 
 {U0 -> 3.0062085442721582592442798677645762680998389267772059425821676612944\
34185923939849352940360087432301769159704289069696646287469515777791118661199\
63548058796462022360025506297026299481020899653994176465736345628083959424434\
88707366637509859069732528987678669000173304202917614310504980321762728870718\
38722273415251351440493128885095240727053827885572705062943274655803`351.4403\
4738716476 + 2.72740375233506541182103787587023138670778177675311705094252521\
90248620399044057356781075577699919061758831586646341159778714034061250273740\
11832222690529561447884505157614865092127414297004992249531682962221530541965\
76709651393278393671975673013328160705613284890362604267463551481497813367497\
1284890152794344151747669814569283368136249598334627667691271424001176517`351\
.3648998678865*I, U1 -> 0.381368275574795532054799265145067282828399978189515\
95185302614835738113317142772020775401749666003545824464308117819915306741743\
03744599573975110016647434573923124630692578183469747768715144489326973797924\
84034499686710998252936728571848554344428299692148739833956165155167066504141\
18874788340256156803704159968812846394757879998196420148318607506864770075346\
0763592`351.1688263708797 + 1.25221726068348857792932937512371096432824069959\
61444783532313469285276360453322020337662643999760923130931756066893721396101\
17980914866570719244842856199194231083637738420747819747950494497625663073517\
94169859468968677909529111609683451518543095935159604235182520582800867143550\
58177701707067824343481549069227901716400663725131103582842544233110333297196\
83210251368`351.44034738716465*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.5757267834897114814102248329292313644877647498411514182319758195152\
85286158906727317679310217021090910576383105356340515690127305880302150855615\
63948992350533289501196044842686159614426659625389507517130095942762466531285\
62417512987302410592149826704251523698187184089090270790865537692435181924265\
86706023228550108833381446448238489239648860725069770553007396818581`351.3750\
1427228017 + 2.80261669456439223278413308928219256149761886966063812216582523\
25917446625202843464242543202778353991882737380789079092959329553053820155005\
22731890218307093759372208678852368559861426964917210418368986919554793026966\
83995185972779948923592886983586649907781554441690504900868092760403349973426\
1084075556370897696177283986183169200781809148115048893917337633617645824`351\
.4403473871648*I, U4 -> -0.39105825550374917170658929911717604299005263886003\
05919438407651288275568507778755889063838674070488349714837504061408755778026\
99461139163738042456625837097202371591834824396983500210596608939917093471507\
52713352111357413633972311474215299786636727573855863785484521952912712222440\
26021479612229239905209650649596976932558180564822103730122274578976597244425\
19073822`351.44034738716465 - 0.065590077183167963921441625744192741869258179\
27710219333309798961532541311791449161856748461758242601101862707804313971813\
53872381250527174914585307401731399741354196472724804973213868868460738859004\
22654261850261511698055103359482746043990122806331140392847415351409701137296\
38719590978934505920461399121543116246871087699596589040173559801055423465814\
8678999262672`350.89993749175676*I, 
  U5 -> -1.955206466275167042869563191578283917464994403660890029987375108136\
23105299708546284596732966523322755932490962222985702573888510410132641040066\
10571068591410955692200594459017506156524107703343177451234935769346879028716\
94536202174101529925799692531225923302609678315426308081045313648596019638030\
330510866822688116694561617831126580888982526441649012449349888782752`351.440\
34738716476 - 0.4612309912928114133356824750674168601414288123597888901975494\
11695494817280674417497992944297905940311338942615574644034120598977619990804\
79466607926159661920040612684613127500458150487413333511776873885272426874995\
63596096760515253304357038261795497572842167316498454700215133261957486604297\
75669054981618058352595902837942545344497202706476169772122143968839935044`35\
1.01514553799905*I, U6 -> 0.2315604341765385454051018541308700730105830043595\
65672645358887607254685282893817670231861858826215274493325349000345952054218\
89577004660073838190889562604996727943845995262707439830311999877368300140913\
79992926123176370546847538008274839520470896846031296031449213566904511717121\
78702472100363405514157224332136025712442721202685514566157757236604545240197\
404283676`350.8470343755852 + 1.772564297057197229967509687415215628610160098\
98328797874746073712288331041074711904292839680974987159686727390606631759924\
56538864908480968843205004401758745871663676827965971980339106569039584939387\
79438163024014880538144988293873032110048708599217042682204858640809457224119\
69894899749505360341021983823961118643270964625880534991915387554359830454224\
9167830251181`351.44034738716476*I, 
  U7 -> -0.486415041590819133435676549401524224747893516278490916314711567535\
48575208996581217233618341066426140315066557348997307937185886928575680388390\
11779306727607972032219743528966537074731804135483726592377156910019956536857\
80302162457359000083226833603386285371985547021882179291100043366856440306232\
905941008955754874045804300456442014995876273239796092092601565245153`351.251\
98114000136 + 0.9022714261173772161010817629488672314911868700746489456566786\
14842132064550821521723072151800977434212697830607605561012282727847839462889\
88411928767858621684298559953461892506552100117002600175552167759861119169453\
70611312832818173295899294307999751036019377443371132184234802814897952891110\
86746895253052085132758012516276199148136995153186087039569907993055971849`35\
1.44034738716476*I, U8 -> 1.4851027472293142550794330648786965233793710025273\
88352673788025919739240730892229167881951578676848232848134670521209516747301\
03175263490458860370261439789634080402205654367532654981173973092284186010256\
50946005405773251936538956212543175291189969756873072931307224067685664848280\
19520459444027985632587959521263204083033408697939468990076738928270866163149\
186170192`351.39575830472427 + 2.46988185105040684680267099692702626131707796\
01827221261444849764906135677893621184838187488231330440243239584448942123730\
10040669955449793158493068170440569228059467455256186496637271626019345328483\
01025519735394477245484182275775865143152648644729621324946429602884096467204\
40103676906881273708385804271651010903417537845630485978546337432139506484618\
75867614996604`351.44034738716476*I, 
  U9 -> 0.1752478442098011504709926910657631902402782834605081656918495795816\
25379638935179580416897830652911532232765561143427156670851565091307668976070\
00029493880241531438353944472229253820874635083136197204992212630657723370104\
79898732533536894630474486542274802790228797694410353890630176203664477011381\
33851842707311658112724921559111589330232756091953028013571367368579`349.0373\
932249804 - 4.017815653021757320250200989651547066176572405081976342506795786\
13970783896994881589994248806542524081440871717070604737334656194956844678289\
61081306567455018258596093557740031022775772747052464675797682491549023243188\
73779878696001665987991328627135478863748081187069906524752613764873280598427\
828944010945661195370196320843833332492531149586400430246548259209743639`350.\
3505780136808*I}, {U0 -> 0.79992176240000812847163981255135257110743710798260\
97230868116552928993289684329824838531043474356079712895661983870593339708498\
83152108168789649404872458159711328992446553466134065681725316424272093228574\
47474012554224516439756757679560218281334176472787649654204980963806429207009\
50235168541438031578338609637298182465052905118634949548297258498617221003441\
78792253`351.44034738716476 - 0.968304424522509930770697708793049507020015748\
70295152394579338113871306229498353860962093270279394219109328281556525820777\
95756074509825935438145202815264422911442070269530005635509655149379393785863\
23547937043861571627229577222074190409458025982612665401954020928143339234412\
18446664817485121336987167689921411224450903527444666488112091743820477876419\
0717806616522`351.39674306989485*I, U1 -> 1.980673874032841467037382723494221\
60452966916519375156879535227883442396196149853479692276318877647536183550484\
67715372640165250576526235597745127679900598688123246452974150705925106791276\
93587546868347773500661126320676574385985409942291825947975697790164503937621\
48374584390030099878219808820931102692324036191827020801829536685892197607629\
6329009435247043112581718`351.44034738716465 + 0.7151463490091351992848307810\
41711945845513966102095557495779904395513888103765781590251030942458122521813\
99196988850025583474165849805788877915317414205951915083224567223632849324458\
88617334197944473418244774085484804206738335743679919164251647933018442795330\
95049855244307205368051768711149332306801302965882522078777487296303539969180\
427043648353520470246167079778`351.27613296715987*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.089674593772459690449400933961917319261\
84328605263982010698637269617448640011853978903751371384856439933634903087206\
98663597152906356313058495949524352628614634953875580724364871735936404406537\
65896991786264768092345052613015849137625807883285381384691151153674191968021\
48630027983050036216126984554207231504042716604779710613542167600750420924056\
7156202043051722936`351.44034738716465 - 1.1192154052285092794471842107991765\
73700257275827081237841138398655887131445981124253937824293472841993589855591\
61609480433756771548881105002497642902590989822513457433526506771836957863506\
05557882891383749097551070947233750893064877069599051943232243748694535120365\
36860372008235407648886795673901925969241303118326549332363714263704896663036\
087946598842995683580314`351.15083526753006*I, 
  U4 -> -0.967650574118992167442559265139900643926611269014626872678655631638\
16176227327946338397712526055800463980908333454014460908166221514936430589339\
69971064945168735112698577244041650465464743256823860624916633308267306593582\
36124084550494687996211294391458302116992293766854732926818433626261012883720\
859081016473045379300709129315297279562957269236152336991427833322651`351.416\
2521148837 - 0.69141603562253695627041137104073150750461143334183095119147286\
17314543571690362136090174833802258248090626561069686714503707748716912418404\
52446630554442015676515302119009875317599411309497438273262118702518654011905\
83957156950284902793552992733271950224864617510380736549424902322879130274430\
5358688070313716133543622170353698869258920127859060712775364251294525502`351\
.44034738716476*I, U5 -> 0.29334440273163707606598255685374745129829517511526\
92391647294566957166977709406836246615107398313197352851115095860186070055537\
45112521673688168952041047243304732632993910385319902643658602496864040434745\
56956798010838456753959637320770830180174154470838523679582609179582828757746\
18683501578361824605994913195949054126750760734850280723468668513937287151984\
95286043`351.19363481782926 - 1.018218832832358442668721244805265343494671948\
30111764837511223026884909128395345999661104468125956208280672931694297943962\
81014069747092325781691766943202648653255635985801490135679361772496182627828\
05884259919185545644044238158189782534988010159499957682644558798267749957390\
41630038901740792316701276131109833223403519832941702497832485587843845355491\
933346646994`351.4403473871648*I, 
  U6 -> -1.978212130038887184465997710699369449644360893439076195821244733948\
77563799449982958355510416171397954179355742466049279055308710718382886504778\
48758494892981257694620591644428113912220700981608089242329816096679034815138\
81426270001019214803884574644289389711085383964387269692027025578196816016411\
0412277255708986294275369239421620666201706706646521975660201693887`351.44034\
738716476 + 0.280072717230786045377633157121938949673309471669845875038370618\
46354455966518571928081961122474954087847284859690376919083027380539885996191\
26339574931036738015730525133865805512887620284334946325390400278386432507535\
01138434614434780703395522063990696641359760681362887543179523396445739756660\
579741507991994614820150558254400964942327123774088016819198234012498581`350.\
85822511018324*I, U7 -> 1.458566619045145260249584047116370554374209412556581\
02447134215335613379473729213128808097719273867128589825047367020963976471814\
91205584022103393612118048620056297005044760099973317874245097265372026128495\
24556637344020870015989283499242254473612011327256340952738367637015385733329\
66538545573656096886966817557507745138622103622626757765967741846254268823032\
6768801`351.44034738716465 + 0.3551775617873405010846363669343669801199025912\
33790619212663086432485029052682169541817260700662490650564773381063361677791\
09284811907971510294900727994773319746345554498833121541272662118291965896929\
45650531559662673560841255171702620698990468082341915069138640985245506141122\
16151184412985609580961918092135355642620530333859168455036933798756971774361\
53092517937`351.13039845474765*I, U8 -> 1.55623031873661170944642433177844094\
89902710711812063533513969556685645619704385499638196408037699879375360896333\
13946276333951823372751199528623191488817832518374279225985069531680879195917\
26147694115743451873146184414390307171472961240675600217766236524787752427812\
76184955985919369962390326147474437907636005240205681448517540436492665221389\
92100096279039388954551`351.44034738716465 - 2.526848649420356833813430773534\
24095505789393071286302632302523163929815980747184043975913047995316156755515\
54590252734298936806022396973165748019835877594434813027094868746938927576435\
25977141273379332057630298735044531189649799822009587673309163055226564169405\
27363204939740773093459487179167222234800420995624787357607664781241228441406\
7711963233834576504819365448`351.4342633729945*I, 
  U9 -> 3.5387119779862138841823350087344408300556121974255064034187931945817\
23927350521262021900385247004341373226720992492646625166536109178023500944095\
47340394520749351128181304632815937702516150002647922052717804333971337147916\
49738242208655203198918241702950701706759120963843321609242581774191055253585\
40098573887919427157884168736485709580771083407047345477694723283835`350.3038\
917925771 + 0.640189507073259150996286623795773059640893442647764459832534457\
43044856360344764281847295582322549007636175127222141760215853357314925933575\
32416692355871624737284132451611098357282093082652309681838313162335245150874\
15191240852159066205355868223191145497869517632752566126132087618190816012767\
666172355329926016840856645804189216749300683578717187650242881624406205`349.\
5956317353873*I}, {U0 -> 2.31792465165944598153517681580101854438138057227530\
35441114280348580507175418026861712493325898481618131240202223433731742782240\
23151817322339256373731407642873838804193269539437431158453083615132331684915\
33123231076155100830859220386550942888156519455420777150783352310494825433267\
41059410002028620647060398398755019011721624901406812217019755843511269786662\
4160133`351.44034738716476 + 0.3460129046874435564166774499257952204168958281\
30612528335586468627437360265740059088909114701861435774684528924948274547479\
53516017631458091720551033009926481324963394416956515030811155610890391863186\
22614717925406662746910357165859476151296581305806432218389336639824699107187\
66197660126716552237173998095278680505871632766355766593862622353541884115127\
390322896905`351.08102214231434*I, U1 -> 2.3118303280756845610727797425031455\
21643900649141357860051226031289222969676481893615210214428391599178588502809\
48303230703951538983807824550361794239756251726418389270784229950826403427149\
29668641413067729556717548688246981589338594241915312643493438761277518247025\
20011417640269247385251535560099798126276176192482002935381323171125460273047\
719108266327259552703463`351.44034738716476 + 0.99332250346901847699888132297\
54712529760521606808148899111179101501952195144221583182565261145478156353568\
75192189569163571544292131368874297190933938696398225840062320246284092106599\
65121425654993665584431233692530643920685508436735249399970649317456083235801\
14186180872783654059243895518829280092898960656184573656207127300084626686382\
97454595853363130642150758118`351.28791009135887*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.671826698855008089962074702941296772832\
42743722054777682920459531257207952277692655222914376552736661925240614327070\
57171449085471737994590604045653552817450471262679134901789313245716393646483\
24997421392787724460819957366896061637972762575760014720128973977776516853318\
60986182448092911981222681696972351780726498761629523038429125568526763708200\
2901574162960794227`351.42905269410676 - 0.5678231295625053730700527708264402\
42064806122827036596693091397629091395885259040086783798364827878478258927660\
21504092298952590226026326594106013590728131788873832800960582552913980904732\
83275654629207745845113588925621180196235847251364071075155422393746634364225\
63834259653978023188722589627702874389177387597565231089146178210240508695026\
220615580012580543118697`351.44034738716476*I, 
  U4 -> 1.0595073668607917282497620149386239043121907519272641053715542427802\
58820554742237819722918531812771074522108549146941108618975961768171694916492\
94884561928102069217637835639951912621001598285637167130086754355360858897146\
13466451189785228296963873076193483528016276493416682069376827198643160933216\
83464874811897849627869274600604696454003144012347632954521835946901`351.3853\
9419560806 - 0.93982024419701973410703468833903304872902841738267434448880090\
79465532029848941382800454740852241312781755329977148266643358671506619373825\
10461096193096310628136068742941978666720367940028332685923109383169896800262\
10766260435933626217504812406974307559572898774455143103913612701986476598937\
7778245205368481579269240863968420519794379058045869539623468647529132675`351\
.44034738716476*I, U5 -> 0.62735319981585586106553212903323920502911674842718\
32932166438194119558239305194270181514012139301898427609242123818031539179380\
23724986504610218759425619581798019103331899861601247944760458031142674816237\
07231293518542508820904099526926890265940206943279030555516502454500352563356\
50026162636078003674874880237521042548463355999584695009473941589262787881891\
92769746`351.44034738716476 + 0.450904449654772796252737568520932696613885559\
61063686697929734827081610670942931731907456932876001974731346470881311347068\
50797221035612660403296456164640859024365580224766262421100126837931439031776\
19659689284881379413878352290368947124601622447219307336137010994308834035878\
24577887326610722255433756479528073738153189288449837410118747535036393387029\
1179985081364`351.3487220955025*I, 
  U6 -> -0.512202385746003360036661635866036756836456271492617640522075726198\
88661087303137071901678699702050234630314395548393605193394341167748030091089\
52547920029842298921684039542275040077819063172352173363379379709787018274281\
30444923923748172412235246445430092317089152737580647260428366737341854711747\
77114224637759125326822383180976738938676565962225275660070342346083`351.4403\
4738716476 - 0.15697765479044780205800936675170843796518742181833234335491456\
01360125515538917433882653148212136469579268401958225685231242052567747212880\
17708222963980003725306692379276784654306871898332808810822826191420585732100\
35110020432619788437357415108491936616583124507657593250241102620921259342318\
3599630770748566754094730851083742160381158945606433917594338554416748015`351\
.2346047111769*I, U7 -> -2.64623677565570677461076760598368177036855531655356\
45120986592102032378650095457344672865489005186655024571783849982798884969564\
10854243229406219676990727461516669956118838259085511905847693773951196799493\
90800493506484910170263904941696987414991171203405965679248254925331431665560\
76533917829569869174960763813371669878086975359903396463179244696274458987615\
74401445`351.4117950752864 + 1.4540196426489771547787156716191057897087363163\
21822577463511536218920710108536005699709477371602232369469028497228501359813\
78570370893399467198182710611548200799972263720581791542845624588322450298470\
50505278970791320337626683007490910697636444489110419543872763363208652058262\
05517019174253274417967433195271049902819719176771608319618645650066014674267\
432098608632`351.44034738716476*I, U8 -> 2.9104109988472279979147973451418239\
26713258739320614793180583880566474760217071276180694680824287387692899378891\
27976193410844736407064607441979017630225317652406676498948844313346676842008\
29871847613731852603987934705295209742050696463492244584989946186402703815027\
41693331425974379512990291011105610380947422000967004052047957955853040063965\
131644244257614945237187`351.433234899875 - 0.8441249729481042982288886422808\
29772114103005237466366759048072696625723521441429938190833342106718536600695\
86943114873991501374719109837245144374606131708520652554192580840961313473363\
14574025065333957569012421476162052574519745184074513047176834059915271763212\
66252018401387210190048784252384521355405783790756099344201237634284435416495\
843675946295857871700920081`351.44034738716476*I, 
  U9 -> 0.1401828037561424269029586511620638537927090532489167880648654587161\
07562566027223770635535796611758880195604671284487415018564058806104480865469\
99961478062373861345209059581320161602697786894939652595045271926192573092166\
00948559427176843987345199682080096459877207908150137104393188084137945843162\
22735864136704433936187265740582558474312448500065007433823016166133`348.8343\
153223286 - 1.781855629319152300156758599815267618469659704581435348151570262\
61604102983409108567182014192791095818894585178234755634185183225116391310068\
54584477047577553047701538279486842145560010913263680082961453394564719791753\
42028610155605027075650945205059860615527044107958451180471238033508278323383\
760079391849554878635977242142880024790247431040653925703567244547971416`350.\
0471386082718*I}, {U0 -> -1.4609877276619370788230072132168091896702354816005\
72935072482542094539020441374524316708066530985209196383393610527294808121390\
06912732574990018941214826522183307664818621130390996522518700982849738224166\
46563358533248052138933700646523119467809319204850666289753888506640856468528\
51484146364573082297999248096089885046199448045910123891773044235894450082933\
861935398`351.4403473871648 + 0.236647226317730928387811656740478455835263052\
32856424384230820465156327031520650514962706442978050838525656717017780181634\
80153428277924485415717722385351785833874260729570020595013574081670694620300\
17796321961789760253207959191291031914204895923991878571500620573010297793948\
13550261924732458178080190905851157188258727020907911601167668392070549912730\
341463482111`351.28394153555695*I, 
  U1 -> -2.264256791795622219174234702062106955722039550446599760543214994203\
04468500770844710621841298157790196443823206420942138485458428818092817573200\
88435679363763047117824006599966976652904077621481809240190919080158291161795\
92468449713090751088133228944134007148109248510869240267121466000237883403105\
306939560835953538862892994740131940622367048397093988397679993613526`351.425\
54985566437 - 1.2663367099573201271983182538070663109212707896142185965418001\
65181564897952505602351183667084827937330857981595600861556827750189622215398\
02466572941673654648707655476634425828015199668662705137390862747375158163432\
99465109066894507958051059371971591955092069760084402475546022268404433027101\
35526564282359555039148388908781479049679154519189640463778390569740302814`35\
1.44034738716476*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.212244358109686438614335108776855620990307253458912336159782651000\
64345796470215714808863247892076045485899119378623880169606602745459375167606\
10301130647653400136585940914398592832751030581880875446083687749718485183297\
43681672996123888465305331290245156404903702251725767733046700278334152605155\
277264432793514471178374132459633565937797651629607613655693438492516`351.300\
9247036865 - 1.14608798505575767173608937694243310659564068158364274464342100\
16710384960956945583471980471711014561275613639990175027322062215474431113350\
71215861465545261416912599290108522250302017199521377018128114388342418591349\
47194993876137592060451573954334763494219683215355873244186407841639295108256\
3477095731702899706160166912123948276510877079295165809132103985818339819`351\
.4403473871648*I, U4 -> 1.120782983607470328208997570822610675771600180982992\
16117132498893338949259419077281807639599026864389835341358682162745488720197\
43634340490059818780151449193675868358707722018319301878942881818940701470389\
30891023745707873136251448678678571120445242311492323823066857682658113555544\
75399192616284327548601271882411146303546185629534332299273477688596355228015\
7244272`351.44034738716465 - 2.3283784685034603484911544825714602385472731227\
69097763907976430557103426494515698345014757223762933678267421180813106607909\
15421969586525554535786742771434968429638005261625431975289092586223801921800\
73979684577850427591205273969105567764307376288495435719634791504598535561377\
21613643821628358621062569573662803141479658905153704935111969148029904398970\
387005282371`351.4278795263039*I, U5 -> 1.98290037078978987831357324721150803\
06547116389316567699606990073715350605372611687380562622410703342260086020168\
34377283596020850022991515615826689331361688811696278416965061038722144478161\
18797614799366532917030028559164439548214889064982081195419475608413050791499\
30669563353512751854881250009447185104242779567320434706461816317943943644475\
56791009453689774069562`351.44034738716476 - 0.922315323416810032097579881257\
74027505976418990799176736761038973478342818541266085124742560195719605990124\
92947405472882557511697357585734656959428701277427997944540011249677594890000\
99410381861030853131558294075922184894324590635062819884482771099995693553697\
75300427333368426483618703109528701717471071864380721743108259260809118341361\
3993127812166591977353500034`351.380532519785*I, 
  U6 -> 0.0344929318322250356726828421707049980868438428122431786663617492381\
63310385966042826251716197145751275910169995525997574603948826345999831516168\
33853462112336539834888354044951497168782724698906332037955061090679630415610\
52194531750728772318440994191040791370664970220951457815213121682215128894285\
10261160219609118786112909537781204520387947441950234232403158045957`351.2893\
210897166 - 0.684974361276967395084842152042623632940048396710005921830959058\
65533341152293751965308215700529417922394517878675765899671126541688944700885\
36301157188744866588365686391251887367340740127256167892483370900777980680885\
76457210451918299757660398070010504394888508524560322114860654190133479581284\
274469261453220373581929512735771038858059951551279677218940620660992122`351.\
44034738716476*I, U7 -> 0.942788154789046435825931273133877462257327355547409\
33890299516737005768329376682655409614809085730351882543108710310938013567211\
45496374191202560630392563859100470358995916372195611810188027253616818075775\
09318158276492774164935696277679118642231150324002319418461417810404794093308\
11652338682898391461623779186295789980342741491493036904873357212336602343772\
9551004`351.43099505199444 + 0.3561961030004131250795169428694712480582692072\
21550676173120831005288341425146925279447967088115113711581938222544040809289\
02063248454762898715215884176867007129434523331439273958548204863058236497080\
27522908714162425241072989458434608888146542362347015946990257882467217908552\
10902429764765575326463467990346268839987246195556328898037860628010075417711\
647155947492`351.44034738716476*I, 
  U8 -> -3.890472987970036520789893715579870912118362207975536256704151844384\
71921712748925683893769008280845595903999761979541996396985360659528050753356\
52544378920659268260492351357383404277221591662623326766215142185604476525251\
30883903179405488542116685824376142027394753518501304432215861943081391555139\
318702745268705949893770455801615103478928230112887345778275944216445`351.440\
34738716465 + 1.0163674233402414308041440308297317123415687968634724232087339\
31701147827330680860981487182566728569538342729922274776145597226097170159446\
21624968871195815425442997981501244207746555165962619977780432305175352654257\
93334224932359750372475577275380746231298751543476007086565721384542073554200\
76910736030136712776107364847291202231925958937737571929618761856239138212`35\
1.3376159263755*I, U9 -> 10.5622345793104860442704635094488302944993394033772\
33159295273162031634659204452161447173555004155268807136619215811557842243880\
80407464668482864142035816262140586621420452450414084595142621588178586336240\
59556663370305173336575904520808968909754461064038476041286696663486236247355\
58467902905669928037656380911754244434825737793404431999870799263255511200305\
903634057`350.812679583248 + 1.2801491655611710384723246868007661984949111827\
38277551051857157456587853869120000204509362824411672376649055210701921622167\
49254773056322021399526470878482407114796100289835877611641834003999321905335\
25405414330308393137676355657464479141270775484315887276020815162772283640225\
78291617519591861660318658886100638844469374717765484468451733991065724677997\
543391576235`349.94830665791966*I}, 
 {U0 -> 2.2224422678144319127685777286350701445874617409011942435158932060151\
88500770215136921869611596596849457051462963059394446514865702390448731612805\
16293773310882792788664221366519167669727928045450505380655604393082779298564\
36805793618174768380861861322695814179435197506460519347205433871188789349329\
53408535787196021748298361423931622009887976480753395355920633195932`351.4403\
4738716476 - 1.37698580908475229085370918035931454836546049878046008529612631\
80335947197019134358429105528652127323909519916433257515129678187573353606158\
72819048802590567705747527469366505466687876027053743315160967958593275598757\
70656654582978456329975891142632765308803715260229297258898520070338379533533\
1721986482547728078971213587254468678946032869863688636965365120484098595`351\
.28365883962203*I, U1 -> 1.81083895577014408344967458790070177472821775510239\
45233816791714367950976498024051555275177870370127789203047116619676038160307\
24049757942763457165726002991475954201483814016797711506917316011895353073739\
14637846000042140822404883447294265171359869087557295804410211922755857440577\
45911084944812470038557921003679319132731297010886450402402467244808837178122\
03450977`351.4403473871648 + 0.9802656085107258079314921423597312234838672046\
12414800239608761266010367446721648870796472914492451833013758761719688833864\
60334653118375424082796249067180050044753271372079135351465380363995287446899\
13390026113092636299645701570828843752552121424616241607761176010799606760404\
05254283570648373568246969887806860492811512886285149281798677526908092672168\
017803699178`351.3705411402751*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.8225350365565721885084967308287003501714342677313810562031803744639\
80239417284019839072413517265246921632925253050846846092454328940055775709225\
00400200827107269733526336899259212264146911127990063141057022010026080985698\
24584805638336207662496884717773142510456964225398597278837132954113742579262\
35558726393682875237572874734389041354995161080462368669865310978405`351.4403\
4738716476 + 0.24806213290021157414155670687807038097801926236571857947680696\
87685655444034987390759510336144638429756247771676289154698714850705260250293\
07030535210041089817778366091227925533631754153737527286283836965405481384759\
43682230175734913653305956852800509639454452471782623389041289413476922359631\
2736199710555136932595531875617207632860513472722170638979253025935965064`350\
.86855420237526*I, U4 -> 0.47631991824575852225711528552641893702068214958754\
07465610639281375773986431427373077724924430307587324584294824277393593568402\
66309802539681384333909477491567852637160239027172147902320337916696527932233\
51073863775977506993141914328078233367379056966259059745972158876409032417966\
19839108551490338477168490201830159404532287531087630452608901669449706186690\
35689568`351.3219220222242 - 1.0224605640596216779994019270419448013892729199\
63097820186489238187057740675235415702084524548808459333683657920531731525080\
73987178824861463887150333379877375222648570746277388729503897565652195902830\
34777345960849916897043578535259430591912937185366372528651948245716692494948\
98657177851305016043034693265415155743659272670311968625396502352511121962305\
424456391337`351.44034738716476*I, U5 -> 0.3671002287616046517398499027246859\
29502979226794274913887806744797418731268084784658172155188223625085786954945\
75610850216441052656275853828172441599550779574528100680017387622695040295395\
86279433362977401907866967060413095396591318689525064936342478435221804735178\
53639546686562597868870407324191157956791405053513260551083212336958027351703\
513749839810610620818253`351.44034738716465 - 0.25364117075559030861399180855\
10881827501183090887776521180095032625170647711635720104703380511860779530477\
22941259622705546053008936539677993195885383180917946176085735054227554778843\
51397888578774622692456566022200284459599064320861088149381663657796246269680\
68665801204321357587779342096518354879340637333215302145928346837679952415024\
39435526992970526401320514042`351.30777043135873*I, 
  U6 -> -1.325799314403246560811225851527263657135134865650503657316392551268\
19354626052216999505016678172462896997207817016811455001541492724811250482622\
52629925904706235507881504883973013017013402901655264329255121470006786155850\
29991839694812794474614353424214847534874763238003629195573329970113175360931\
766286109441511697560196792114313295907872295166059713460450398533867`351.440\
34738716476 - 0.6667132296616530101931293308333569344505677249936353794823195\
17719387634323664464131601292281411646547366333217129686164004322534512646572\
81263177168494782721445282515061777261262414376572578538215696684739015985154\
30398363879524220101542809242202443785298649839834261378048076016660981258858\
75215296956878230303647867386660708567183140668632391323771542156118001116`35\
1.3469134191267*I, U7 -> -1.0879749348398862271414619825264280168130693621097\
79409641639090481137334394409343518305979089961801295226418065926209965642580\
76782959396887524600086802155029842571022254434717504023754249998103768031704\
64484450123657623108081298608250272474707146601421951547996230434678465285953\
64673676165648807899924805642297902724087587896595894345395623220503240405067\
079805751`351.44034738716476 + 1.20926993602899674040469112364260273373362393\
57172631450782143148407155088903417809069057459961046554591049444312961180034\
49569464343874453894085505043823475534777834885208784698973805755097299425183\
89095607869987550110656905383001470905429015643475285334175085524629969789830\
05837929194544149601635077559528688730403397071291472900473735963558898311678\
71272157838686`351.3979884398947*I, U8 -> 2.084816726674268865027261698292166\
67241507466435861595681648347697698019948759462468711340729607307809587785516\
88777662561944553519331308432249797416986083663075186347861333674473062816269\
66223934303999065300059006771058966407177220942806047861429412948971757532049\
76392594757673696219177313095200137669147008149410666396026130750707058354615\
9543779440675717405629574`351.44034738716476 - 1.0778007137464856681170645377\
14713207309533259769526979900467598898441293127116394869990283643094855977546\
74582712329856996465346667437728486152993534292170248278406404667984016172286\
22923822758030087091322842069536978638055044843769195166778819244412662450962\
20780400031343730562960782753763664724775485830467031910418088755945592916202\
338120471724134015596600552985`351.24076927333994*I, 
  U9 -> 2.1148789770774114345434738068990094918408218210088370516971791730317\
45866344874382324021044041501431161544760909608218291698664259563649324608268\
83468934144962287604280861096307391557144134831139757267849552661718445837311\
99450716072305938040143332390818288252992001738828892319448009978172499568996\
69422696949360597250135362129203020962442467957500254656648989809676`350.1511\
7026773447 + 0.96370067160227554724524481326562603368514229020661494911760615\
80545442013762800269712756574008128641318824776874138256748829838996563056887\
20479886860453517684838923389855215979091935545041016408248226173653610496677\
03816312034916118469927013060135062486738418130759948662037727452445299428307\
4808676273434987210849753811812182436707978021142784686954158535852450493`349\
.8450769099002*I}, 
 {U0 -> -0.765655055245220115212400897856175122590012312233437591694012316888\
03537269418140169652674687807937523723920788963018663004826840495922004089827\
13656240324151541451914857523251367009567101010168294798490589513517791267206\
71782163732680505185362334856904466621060074001084379451747256001731362559132\
315764636052710404898998048344872703757130090388361934088625300074494`351.244\
2462955989 - 1.51979884799347337585357974469833734330963267541186258396907011\
30112316613394401049376917266755921249209417276768781336712421759405255964264\
42807933027175002039135711017896689290816816854380714510408627033377880909449\
46642105732177213785379529512239601791795405523247584308423811982928748006452\
3422785121517367827620910299446503263122201050917927212369213037884598715`351\
.44034738716476*I, U1 -> -0.1980473398428550469414588370962964482989603702357\
27138943171840606406383962988973046205905832801955308322035534763053917950826\
32636348963181329932339607621414041387057215268301172999126611567059183584601\
73332085030729862163835157335251419813739961076754656442637603994372240737403\
06124078684400305526496290695501201307573508749269605682905253417879908033776\
701687403`351.44034738716476 - 0.00708709670567610195211849073377649248664776\
93708310080896230970811033046446402859330364843741068849573808066999285725300\
43598467992247776029216568970669870820926706800183913709941037005960648820082\
98794265341741985464311603717757439135323331023033795148261032230503925570264\
17459889931861743381556945739038441312979880386755814401302113689152528710096\
78432139758653`350.2908559284463*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.164269563463627234453937935023169950041603968446608418294803742106\
93392839798746610524335463126269864074650173990703338439002750643526055835360\
64556096771908005879498079003753347076382984246722695518489080034052166087602\
22178030350926524408947329206548595699114072649378524078456547542631231392959\
119149292256276194288723755078482206723778895772936305025445409101883`351.440\
34738716476 - 0.0897932495494710212775618718623507054083817747302740532965884\
28178414516769661088992392971382853112634656161873332721052328252123463436008\
48516567460313986658193981227520578392353958503185058389408659498571651934795\
54865495935258641732244190013763643583950823658906867579569562098573285796347\
70376290952368640937819094044824874472064869183630785377019866063092051363`35\
0.61025333696386*I, U4 -> 0.4182810293399053467744672208776469246368796082797\
84820581886680954386713447364117557721495278804514153550582848721416643651439\
57094659464515906779332948568929008804538566414462390426691028800784508112087\
89725091201533555795515362437374257541559609468157050076134520595187551410012\
85328999394495696449866970334584090824380577991439373255256703400783710227570\
915316927`351.44034738716476 - 0.24872766625782999731433309249455322170530128\
32116653323346066718558386449007022708135712356810982408123274061446730886187\
79831341088010952788920195292774033751250315200753003701837680852516553227354\
77734503717047752321465127956953844314257265132705585095427235101420062338945\
86416710405697047615436219764475755235702721961239771027737101856972462302661\
79396245161888`351.2874545098975*I, 
  U5 -> -0.221639214659557339419422263055111772766168635854773958007159335271\
81771362683518182580689104583137533298411366559639859600912680639796134004889\
49380400005364580002536087244057270544521413845901951051366739703770425689817\
11649149165894475488139813281627812077121461624057802833273176378333704175230\
513447858566570015589424863685036644108675881015796818457680362977457`351.366\
23163920575 + 0.3539463945892221286350502225120889449834100922769934228427957\
32400620492541172791758395627876404744595034582668834491724073085312808567883\
14221267468650284600761791001790960347394993962557303108569173410620366635473\
00669457428150319536212175473359153932104171418580500598091352731632982802848\
25843945956580445030652361409723986862209810737803750738346890511352784958`35\
1.44034738716476*I, U6 -> -0.337280356491890295327281806254102775822031984886\
85589445141820859041559080342000465064351329317870334464162924654737021843098\
92408800806974009373543878486505066673023958760842605927879967935060301853015\
28863084313624759081128866950077850445506304473002619433034025153861845208310\
02255667675785691584071675944302080936536414363175126105119550332416702520781\
1177434486`351.24747104983624 + 0.7951368324789890277515219381598728363444749\
35316189505269895136435287222018637864214122461861899430631708685464636673507\
69987378272297856577730138293720552858773744027522662889535554337401849105626\
88313704234374444218689837892418709197444436925104933800229989874538755231272\
47505205828387086929171226491130713050478912520472226133451648494917157572403\
055170017633096`351.44034738716465*I, 
  U7 -> -2.970161580797214658204901559464981549862761086864503747420557420263\
01009424470353245818184441056760713876670471136373848349672505440082014899097\
43024282204450155696246214648481073388250800643693437861090581957168271054158\
47939418833312398878212772486913921912854556123938314793722505048058587439537\
918941877203184221215918955540171774927789339606161707821242607937711`351.440\
34738716476 - 1.0633869512487436904335160318643568923039579922024202365719276\
42338480304607575151613017191802193042934335353801442397735760198004544152664\
25786275878027551125266605206962704641782722102501119299208879020622018543834\
20220361481149430956623149772556136492886708345103197818497552039980269983091\
94989175929949938557124518456395566872685596778155794997122785869494567796`35\
1.1916960417553*I, U8 -> 0.05908148758364602924602197693547951159605801191245\
64002955467511397365416445321906895759049271781953357545223063654183053609310\
64822085060995087506672587317836075745149520369696943226619934636904797298049\
81152456573193004281288634081351586550430570686930807275762156155824194316055\
08889816814861585176683018248656434155369171489404574164807800426985701815739\
78802339`350.56747565831637 + 0.826968334374294871482978352382944700799369148\
22446080772262887202319254148657614200179671046211406193088967068651379753997\
19232978176323393666016298929096854203982866655516928628589571842588778594568\
43036065200937187965762787822006919584657532666235792617834983843562618310348\
47143650599190227091976833557388134833024117898248012634419488898047061614421\
9445015742827`351.44034738716476*I, U9 -> 0.731280665306345047562509893068126\
08895462034540181801459552531509228394177165753693782435243303059896826517774\
57004446897242512916469344970001835677553293517608588670986798802087191284846\
87963924271697469558868853040394561020761291475818525834083476291397705721532\
44052680071820227037769712614408064134045294072607080356977224259757785778065\
0590999868713336253013124`349.82703594422156 - 1.8732425096463502259992723873\
13821945967858351644029800632388860841603364842257447259563657873756386666308\
13468095071902871075857228366888440240564737935934206402349622369235101812825\
06004453358926367828807104372970595409677916495142891321469596341117810092192\
04930809817303201031382500160620039709550825517723561351727308693541566315354\
406777552939925469992520198046`350.2754106324887*I}, 
 {U0 -> -2.791712418862712853928925481840593932057295876247784777197918527250\
93823811036287767181640792959669597021472811602794901996477340457923612955634\
23818186239390288650023878175459508646099714606825418155282743372466532467646\
86721012526992585701740230154705344928216702496528652065679729285644194532557\
988296921565478379591364077492177332201139405906302863222492456398801`351.440\
34738716465 + 0.1525183362588908979278438392832875625387088371286126899203013\
08235888724195721219953723008459131939245061181322750390633960120349336652906\
62872512557103773986756898467165868393348856186231535711971905256801468565253\
16492442354135917601083699742097115770579479423430749649655326526834742454802\
43823180896541809642430808457711574394967661616409558605910651793707488417`35\
1.14061170581635*I, U1 -> 1.6305951216892254546932652462772719780883423696734\
36935485671601560473966347987475805882212688304561935885816355134324967068582\
68985198247242236747410497527080064654418189933715832389536371825669664624184\
77223031368682024735357326530845628004895575165488535798241147744946160718581\
48559108247982114842367255139751271899500848033148116174214173034547383897243\
32405486`351.44034738716476 + 1.334459198964459433632987960333058533483563676\
99938816863903796574272228092535220338017453693241867093053757063200390052196\
77208138686334104880822971939884798486657258876746286306651340706589309221860\
00807672527209263308367933008044400375873060610874808158106241464664607548178\
61901853970392434389809676256916818712885179582761881379327249785424092172722\
802601404529`351.39095292438407*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.289748520574283089635438526597862108633970162838946084775342071578\
76731447102518098153997592712194590349557019475592440647721863288830097397767\
59264606232834488956113946781902978280724334648776790504960707739771631132091\
98635735855665559206573539586994438762286176794151665921548680658673942153571\
548531714453007015154529314636898899273075796657735271997706997260777`351.423\
85608796775 + 0.1353086687231110536122196628181719032383940219678955203149510\
61477473892232951688182192418029960080245245744841665418130472232433887112776\
21144025278747957739382151901180139753902693175568213560645219090905980653824\
82841842099192768005419857465563780796053761552935609016058271473064224957419\
18373117044385241485668156843758211194395670392671037638729061723101149838`35\
1.44034738716476*I, U4 -> 1.0131487468848175131982349154317195669523571093538\
87893821309265781726046839760062655373632704779478714108444491797430667350810\
22690909112716444412447711332218817840751865365604774485435457987601629008032\
35433127021608082065416014481411612789506042627273478204084560668041069774778\
55818226052999388224164814702561928249331474568617224751274141098161103500548\
956275875`351.44034738716476 + 0.05086388287071552767168330138716724008816595\
90061243156016720309027255366366033617618338367561259107160115841002708952326\
17811874874440705105147218281972799930793511278125485220640781361192213621761\
20980465241300351722092169472666620947288842856193645221888898382241557407170\
58491138992056976464690536386924735952221143467511968613388706992935967385368\
65380620364218`350.9427029277607*I, U5 -> 0.386342674725261619041304827373966\
02569388405964088809023384846333162108878863174318735809135850252436202554630\
48556848287618813370453723317187400719092584058251707750191603804182276420981\
68950603387581748573845030859720426718336792024470507136612034597862177870715\
08795281306178830408464126579989040764499999247986528464998967319875249133340\
5420179415734096566999429`351.3745873462887 - 0.62558471041021858291567171391\
75645454859317784361470480525194025193297676668527401648162675264158905013279\
14531065516229435003825864353047038434381476575384010196186854734966061135935\
13511149393547273645666563857415505256267533836661677421506508756216921490374\
28250179896352808539027205946402768684306789220253450991040844513727362796185\
16228401511983007216691090907`351.44034738716476*I, 
  U6 -> -0.733106088978303872378659328229915721541526591070877044286323902234\
89741772426324318180196060676641222359195399544642378597661706294202505699656\
22590732689392911622735354294185624337294759585270176982040416297503615967698\
19300576893977803388912292911760198687833171042177876677751788633389513977418\
247274826268226875724901950303723767658526880178468861347210089410251`351.440\
3473871648 - 0.34637719321979927408273938307090420580169872816736693381938324\
46154008316665282719329758543848620659410909692068099640627266791848160006787\
10735061492056729967310474868351466822358925959779259756894434670591756647404\
79646594097568529357384926573179929769048706639509998868787219341591825219240\
0277905793239776147960049094090021569313180416371632057671932042929745388`351\
.35493878818056*I, U7 -> -1.8982152738604955587111512988860936789466185801977\
11215106207045482458526500997379735576058067039269985573214642408506039222845\
46967021409587662510552381631140798585718525890800448053777771770048473732481\
21797988094520131303991090534300337270531217536130641040780828403099669550185\
67159835899084229173966090687410331433747321026025304831824475506775141181655\
785054582`351.44034738716476 - 1.17104080967807071979548990361734933775587814\
45822719556025393322192707363439733959205329606975295004042227591509002412728\
28423073023612463787019845303146810543232349105217626635207979157962026544035\
82922688195606896976906841606180006642644037349942226332908306620368273371351\
16030153893473073237011103736146507508301800066242042167539353749040356625953\
8434661023365`351.3745179890845*I, 
  U8 -> -1.484263389482813789252226796147004057163801317881673553418440568393\
35944638194826163305188246553293972153552330604677469443433622528258160727850\
39878517237605168781548892839399558150939711309569223195696507530639489442576\
47781652501443525984048487832391069565168235511583037550674136334096633828615\
684031734824319906928220238461147373473201546669447557886604827436046`351.429\
4210144227 + 0.51187050630159430712676341977908808648661345209836799017694472\
15116562743105588127209426083167136075556817756233490602036677849707417911657\
91995322889402156373549881765329217503813748971280409221722576408718373425894\
77860319995897291267660058235951953530355752799546724832204029910612939205370\
8757400766532268354169654459581559121256796530538633910777889228692049424`351\
.4403473871648*I, U9 -> -1.64842199092717767127024697705820336199995418298093\
22311931249767477329952517553084944663668067549077264517106308999795056884813\
48301203351330959990606591090278188582725391714594918126682875974286894614213\
68941412440196505380333018888986164391134623922229381077593198440207053341604\
78173022043286530056199414704670252895072764150521560736877099997887946727574\
65914591`350.10117592860814 - 0.037957656220074280167969856811428315587041549\
03848997526665491967396929029871777810839315527221028886514384936752341038732\
75130577191959493299016978639425328683114982750638314733650213695240765113164\
23968938488084645960953349534056022414398126687094089647808634746137803737178\
05079753141821048677213863835031895988104198460028437943957296193594164573895\
5527511113613`348.56668443236276*I}, 
 {U0 -> 0.1373637997267597315289213756606472560063097423697259323801005473151\
42965968551055610893695131292893296861857906956246557024564250949518252727798\
58473702306286475865321115259354977772044631394804992198350784496274992896341\
76203747294168265286759785015090777484539739019528707767973088474634160845508\
56112973689763557831360524756861147159423980083267376214689630116868`351.4267\
55623394 - 0.0516789256313681378188144881209754420781285198206939503391599200\
86319324838167883903317136019678265864282265841519588655834610913922850534868\
82736763510172338064865634587129378168427678376399660194294607927531285449862\
15634092474544253265713844182604118376675637954441494051823250973901291108941\
57554246798505301433761175872700131052720267794720425323458477414004174`351.4\
4034738716476*I, U1 -> -1.382644280306936386487204208689644824129951261942317\
20110943356313924349973028771500884248707883188213413789208710980172794864053\
32839691214226122888271157762745908880507676458782583612257010179700828094967\
16051904176484706283163706490068813074780380558894477507485444756247133471106\
19670341006246465504738273904246913624349431563490155394067537621573905365515\
3637697`351.44034738716465 + 0.1583245390467567280357586010945173477683317272\
76438488462421519367814148879813313454459676516537170101131409801063872387525\
38938806016208524994209968431054517339147614237457419394358852007396345083901\
91702587328017947565516641863121160572606247945169739787257716724289552568856\
27590593072635971095355922792513815996774338519446034727933651876255043178930\
218030501848`351.1458123998993*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4418770205230946155580117670949497865438510362855421534275538861121\
57862388370997801154268363834426373090089722299213445238318022199369168190335\
49092807493928674893341295723491707105520060074211247776704596737560053153948\
26532436372579421222508722394590795315169339001069246124824215174960040923643\
3701739231639534344625427844812255903017288103918435999540073044857`351.44034\
738716465 + 0.262066911358981225204573422060125798399113917749636320308729550\
90151735357148113596207293957048302362856676453631026049970420469633355219140\
71052748219259558889526774593660414944801031407021030258732303155972532813309\
46081166123946210251541293571958770748403122598157473486077725126502839552287\
85664590748471000034245106895123723321963394059109047747288775125043159`351.3\
198742213593*I, U4 -> 0.02944000834776413299894149875974869362856975933159101\
75624135271096339364033750347823099383794400125471922057635558120536488496625\
35617075847329109020786046237795025412868910928658126309082194768398203602040\
85396912039034698198914281298028977718234067013786394911438657614757938111361\
64622028539854309079986251113693125728011317382350840163718388468004874049448\
54705`350.83423150412216 + 0.533995718955119499504716754117207936958074293864\
51521349601298664097650523894784122990327173482100631248799431699905575687162\
02246822926637743560275499468568731462840921807088010171133357324394694706701\
48487030705012892191114429296609180200072393139372705446246945119932433503242\
79227111228488039852784617070096247122102994958523757168434823165216985105380\
6256676849`351.44034738716465*I, U5 -> 0.153293315639174436213570797811095169\
13696828764781049266448176118210980101666387015687329306058428027799984440425\
47793353867820608626651552157759904265100770955300967265002511577870659136528\
53355460934429871923717184051995094980504633587159335080562718149331885746124\
77285566988082285657627572389532166179858252056694086265263496059337668642640\
3996508753190786719058`351.0771092149674 - 0.94778020798025536101769094836294\
45684439850060220130152314998635713255361117126283231841310869132317946101209\
49337068094161362093852916155127831745314307559643778422295306025693742008552\
38706019039566185388465968582504665198303860424135192837415766824060352265085\
48099079748116052514892377403285724772041370481326618288555219349096948026953\
37700906413646979976860626`351.44034738716476*I, 
  U6 -> 0.4535247805199073982702660563141929859312471823619877264683831940376\
88514364997597022317040525721139905986125808292343235255731388468600245752904\
77737820485281895084027800690636097017943467745687818209680921227467707671378\
12221062619571700345456743386503715723034298843603900228179597723648822958494\
37721013520084555353731500136616991838236110454550218070142735429049`351.4403\
4738716465 + 0.56382071028218704856744086716271625124560648319473322744523401\
86349297996139366292757989786218565751647519279375301284860292791617339279910\
78794612519692258722540750289081920793795491850882630659894511736420410285295\
72958467996767297709600835374078175579606783927821566424773508378998894901169\
4825775829958577255543882373677611489218612498053045135358999795926529956`351\
.3888492469235*I, U7 -> -0.23352818751060121375167621468346832360708446128592\
73786979080131165687723089600352325379344630423235177083730541995818390292544\
79317914957660780569286165130869981558894001874010912266735995513911550040888\
62175783393339587060440654146127870686609511396622331734123401208817676552108\
92335271277762208491366703457787038114678571590531566293586603181193532250015\
95146966`351.14495212409594 - 2.043546868637217230017177715925577437302755975\
93053192692660917192182317357240225832339886419940931193398224395686152568082\
67086626673222643464241250924340393238709087169338668104108656023594982084415\
29151439206797164270752496600122981637640081843195185869332839658755836044028\
95929140434923050889420661429393372631111333979802421919862346520842449206411\
3688350527003`351.44034738716465*I, U8 -> 0.416710942134047352851836695369630\
98913064101104409010361467775862590167027306515516673572907060699374594984349\
80521540084640973898598967506930330094853476761112829325234770495206954645692\
16613551998776591048036345909095337576464843845186128734780696521589146764031\
71616798446966240530926038404209723240136772191271583660634271282846654398842\
7514288599742475704121002`351.44034738716465 + 0.8096717419080649732269839997\
87143944232342311546943949390252255422984248562995854119310092418695687745781\
55329967489832840007760810596538851256748719974309384552299080200402810409533\
07040787563110680918474693169822961169215335994277497789512748887269087036410\
32694887965773718073168489899730245010055336793864740642119665396756364098281\
897065303477650746960285285245`351.41413280756916*I, 
  U9 -> -0.296540679466875142187056707449644306855938964319890691669483046623\
90231846231524569627756671436229683939264933610068523138236259560266934264745\
94114402108133619892557598404783520087335088047143619087769328778098385320924\
59613511779582678061263659824596563721734411820342626240124725030877078353699\
653178898583633371238507370872018554422182713379977282226029724035645`349.632\
17356714506 + 0.7468200618639444562358548175518161378776242742885592660883471\
48054231695007195003562657176987157779232156957326019104572485184899213696181\
77391016898488598784822345391068492066900237033153270109499518497520710972309\
72346039940836822121679978567815127886115197352393507145262123517893510557216\
83530914090762027483320076871893469868530065221600565619158186658018644751`34\
9.9393287408553*I}, {U0 -> 2.231366288456784284827559207227664685809991729360\
46489283462004541371518201670148606032745049672366961271594702618007167637573\
87438169085453953475619355729767890382018782906055863545144893676786208027509\
49483588720551381018233164496989636427359544365809962169693380787369289878496\
10170452138940145064291029190297590441914310521436613230842916629536259547785\
2614957965`355.44564393377107 + 5.0335344398389533411559735552688367738364435\
10122519340107823139388012567170766809313796438519940471096608084542854509236\
67737596136076154709530601810591024029751566018050239526967111920064016067037\
70979636444555531719422019066014837020982091552494509147507784727708662293575\
11146643906009815981355178873548351315820597491061959099911735016978687163573\
086343893569811`355.6046711252798*I, 
  U1 -> 2.1485121611769359296256311993722873641936404538405360577748899603489\
34243046056478103274912044613853532183109516760524338566393448371599601466396\
30828009926435511626093416261143814300620997850277141700761538613479903718014\
41234831491917791346405039427809633400590022509073987713321906866660318900602\
83953295908030122304462342558923833839407026535298926337338216458355`355.6046\
711252798 - 3.672892941466977141357625028654849564845597811103028084781606789\
17383455078865018362791118398872971868464824425054554470861462812356827419240\
08697649313799691352159649894360213251699294600800854397228446865554557146701\
06382988635632783740402664889450795009100192457606814226855154504760674916740\
459384810982423984741571645113679227993774669196012775324553768544891118`355.\
5722449960681*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.9801315381075971368432721562776283783395984339553488645276584797473\
95539397455276111244291856391653296799077373360523425605956414309229061757664\
03996904406399414097821748659474938895752952940549608091271667238603417605878\
60067488449939597410588798267202286623016901340259243823772939418293281209874\
55371414239512031758407819580668826362214895463740854550086186976207`355.6046\
711252798 - 2.501554274487365967707441004296458350278553777377150008834009056\
23016997580435099302387327872301545718706444431081390859876377023866209711186\
18345703056580330259729044602092408431613094190377741937401223074981124348825\
31147426815262783977004161746178626236002040977017502482074180767624797570978\
501492977398223429190646848406012511571968809079552486195769348034984948`355.\
55444057442725*I, U4 -> 2.042195079600792623661572252234798831552109178554293\
40589193004715689313857459660965865100341668187963481002796934435386366627642\
66209395117330399025817857429984580647831061868168587212183416041413773503689\
47671836476439524685364006738253720901219698956763224844506992818623471117209\
25749655276499027968671676234285987491435642993488217829603079042466261254314\
3915078`355.6046711252798 - 2.59265917744801516944807988467341370150620764562\
64780977681652982760278106592172811346794203473062215510537445183958104813235\
15821751100710399542868879072382315419659269026409853074774494526224157636752\
22275075177895038203181645341883453568248752590222368439225320833527749847005\
05314221868083808233480371421394815335889554856193886304094492445752416718844\
34680886911`355.5547680534436*I, 
  U5 -> -0.822580117200042550616858984710178392071387372741280573865553776640\
72440510030356802812180969799675310726521925491377703391106383389829463338798\
25444303219021845564641866946380001978500058201209154848857766609312017102339\
17205184926711252968705307128375876962653421621522715118226367156074182616674\
999257422930156828388451923113901629451516418619385671841449716545587`355.449\
5312080432 - 1.80714975402315537868357259299011291114862890842078842321629292\
27034372855637865472196546355852214028849626438780973864158876532043071437196\
85373339958031848577287709086623809381820281904728933606084546535997948852012\
08840702620901266686831119887015615100124133455756209749899751867485104042395\
481834758221057464377728975058805364684508806148871984318891831709264993`355.\
6046711252798*I, U6 -> -0.641256648979008933651082773318253058085297401289937\
52883460033929976507394987805265312380437195955386463689184923800867262560196\
30200598391262415864622403638646571137909315000666757285817867575989141034896\
92163087352623206302596931224007693061756603854706694689371175204689077213554\
67044035265523688049051554972581941691389534588379782872232132527882105666300\
6659717`355.6046711252798 + 1.81981725732896725825328078664022398983081798590\
44576627517481775035992618776258785477757292820810041165389484752997433419787\
66520146354792677493916578289379376445529543287063503779418601032008612008758\
67788658855994319927888580814370255632340579124675442268933568733955822422232\
82313360032443573861245833911217049972726040961589312100201249515639298530388\
27302549184`355.5932038570387*I, 
  U7 -> -5.338379877705770719452976595044545413563266456453565118290224445605\
81084783941146053633215905338223587432133136225978362740503368159269718784997\
12883915130244291840503282864159715806302069370094860036236330300222553768000\
42698020874675255138632543103598299501984957153630796461927175896226801210184\
005656529593239357329805293324768927229630354420959876239268716150174`355.604\
6711252798 + 4.82624510957128804161768093739276234053736986527875059985867649\
15983266781238081728497671452349790153133191114743562433443561819810657270719\
50194487950569674054812721910229456670730477975218136823455934721328820662022\
04086363541412373850393867894751683438889831172050327842106461023957842059270\
9488161067814740404314756494544333588699183640943594524632224415594345862`355\
.5286609850492*I, U8 -> 0.287465191926203305150073095552405885774215980509541\
38855837788456984281686477705623240711112311012269540055678765812143173321608\
71959590985558193640007646760251948343796533744968367669036387783540703635569\
94211518376234213670752161317658906641002437296695602380148129508754425281232\
60239757845776258779183058489542466516628328117521853543200857661038821526810\
4386617`354.6407180018934 + 10.8705405507083375311508270059113604404263945031\
88228860472866173250139499848957296469916541040948084425462685875211057318800\
70046322014497302488193902256525559895937259207983437346395526978886460424964\
14572708015371276494691388499857467207132767454526979761573994198711291379962\
82619063719987627020442291591139873776657068860529999547571040367531940067096\
449601176306`355.6046711252798*I, 
  U9 -> -1.414943768733348198184014064210880060530555536734301768633653030659\
70237478249842936806743318405450561524812394711169177447976538809704323279429\
67282433942889107006606637157344677953835423166089620224488987990228090255831\
58904674902121300770576353540549281099844895068789617387355584520342392067379\
042703369610610495497689327201686781995198354934110588386880570597149`353.719\
2606839732 + 2.94285011193136526301911190297299691541832184129029304279978700\
04160964673784144323597341702563131915388361278592452902865495154844011415721\
44412294526107907565517801441276800376857073639176842998333840177799571194630\
75456724684193755364497570895427602189875145872532731413882905158906451141638\
1713938210105888870750365975647100079215645027247286093864559348465960712`353\
.9470644542595*I}, {U0 -> 1.5530548214587246079939493534991437240257701469230\
30269465350488444692299175872503439001902351003345085181831331309217836991276\
25415029465267540195252794089371647003654820411327948969532269017651207682643\
40581192725769202236724145400156629622891301426376106311026745691187250163932\
64861144796710790832847608850822938937637865121984366750016694805434648617954\
802329481`355.5614130920005 - 3.376889151516909701838195422412639180745369846\
31805329606807313622441652669029659009676468290129374619673608921114089313339\
06993884980950526969302774547626425802528723720650627486510839035222052395153\
51919877785150466384572222974070372092454916515584405040526563536688669444289\
40219678157722179633830595583887500975512138436330969636899656734390939653296\
6326295471527`355.6046711252798*I, U1 -> 1.9145643674298743287595538196575723\
28243211374612476550468358963118043686648190360940302384213421540429298744567\
32797452459885178733822771717750513851000738898281332101288726825704500481229\
46460006618936698344511188828719547823280729331269667015781666254691183390859\
13304120767111060974870709244698759301219144292013185715645491888598854557741\
96057889588300149483435`355.6046711252798 + 0.7074437380192671737868098949910\
46285707655873594251823294634638171359610273135845433572542882535553637770249\
66042690121303195046426867939648832549171403438432093279941138961460095078976\
29902833285349031983747149225709613837882266058841759412261220786464587210826\
52538205523389531125333137236755646927974363012394144198463496609395729187868\
737166255111885506829012987`355.48319179007353*I, U2 -> 1.`498.8860566476931, 
  U3 -> 2.6893765398610416134542507363448024142540966592879818041364143903389\
59348532927762569202459978929937539011436986761305343526961663306626908179388\
53203158289817992585628957659228922571925762043122850551744496253562389959367\
08718136273557016966134723098964301960391603379696815498753374305373601623792\
33904643411902160396941626147293912176640971023731081860342165380451`355.6046\
711252798 - 2.284201532351898648392562983132722651776793070711169830123322914\
10268070692611053193302842567219565774484249126565480346747742996033910450496\
71241476474156397229694172057748280364156440921319710110569519908337387282189\
31968996204388179745388767466713689350775626104469490695615198928324878866521\
749306329791537958754211553754069470227018800076477979378628799037623829`355.\
50122721659625*I, U4 -> 0.600831096994494067181868154105490508680515481779211\
70722830511718792565824370691907272631378685963732149018916706483578727118082\
82140302547456506377770059639086981878473589048781373516553238001371155499873\
48269023259657839589226874756898305703412825878393674279005522144105662927367\
46518248613375859358134259352617364094351186695685518682506439399645558485479\
2250435`355.6046711252798 + 0.09489946193439344113850099679695516098323672699\
46409112047178286816768294369190216137200841455815711420445179995874948839842\
51739919160342408231607794258854788553973203497758414844284702863911614735577\
41814283392758861958988328619473055296722732283325828498678625316929567482406\
10742236977854094785366736242671728468538702410154895983994885021083336872910\
91151882234`355.1562117084138*I, U5 -> 0.844494564715950248480838952279906478\
25732043483260489102981799847713069862366117481473512208527920695994082391675\
93822428741563119387250602577470308089218595426335089177425310915453856556165\
68790450507876829049995959494981933685363287598309269035838123368572320262530\
94820087262516936412299353745092203628332430197988230852160549065010777366209\
4106981000417779687909`355.6046711252798 - 0.08232210840964680650270243727470\
00226764734563268119929594183174547988067833801323743573496656977059385712345\
77139784432264876455321905110985163489916493630701923095722666797885677319363\
24636660952585440065878187379434633990203562986810074598419130105684605241734\
85545520218763253978564240516961417714857409766842015261440408712225537166718\
95732496815385732111259955`354.9065059664495*I, 
  U6 -> -1.511920953788390908735789027801399090947878677547064972414233337005\
04002855887991518892257525875223327129273352790533277021743928023419461043037\
44622613418703845366527924609909789147566696420423271335320294284902410916874\
41037155743799948386648387212666514239444021640461286398965381324863301355965\
333618564659050168180590618744023879239525658368580323268478430092577`355.604\
6711252798 + 2.20543601842511440782259198645130543925021166385239287852943197\
09338794453181331284200738697300454947228989353897106556963295930150883219306\
65594905348462914738833567139503707110723303295470242996684548909042459513294\
87011952644571161509797175715891055324309768162398271091047073991259535421260\
5460889408791772450353847526708067585419177791674417855832448387472531852`355\
.5763553576673*I, U7 -> -4.87081577508894721316092790769028002247645846259521\
11220795308233360436784552553720550989548250234244814175244707788833571504787\
03920824394898327868773931525833656339821424071814588027025227157132388044507\
45108651500573302485170395079197771246358446319031368283871548731261877638857\
10055264269785737002451809355345413594142246209249991960437960682743835356530\
26410939`355.6046711252798 + 5.1921088898279797916064597913523988561601859545\
15405475785862729914619231796033680377794914445399784300652488650707068906692\
32895311919722011399883705716341166808564817082622268768949773199185490757160\
98363168587149973312541174500470082012853919588355150869111043959387047793709\
13125959413436184534668656672090116953385545507251143269023018851586254263301\
185674534686`355.5361556558154*I, U8 -> 1.14762161298658986333019735897499483\
06582718432909633725878597018833436260893244670687744721376744656639794303734\
17577211651987674099952570161461500481017468905089085948408768213058248893890\
17305655824217816778696146456414938838914548348026640171638397492898864204282\
39606483521863569248794571783854580456234458946631689954226254603977013530863\
02670078312282604177918`355.6046711252798 - 0.7225900745492043263556808363121\
72571145391074027261295255586373829125441878172448960653360882155904752762795\
32315926300656918658011717656285332963961804205874861835030961812791255072275\
01535065183323993596070152873538021983543675511153815773752970504877470547386\
29341709960884624199409128468967478454376671738034680357518217760874169170757\
438390276202297297108755882`355.4471172259561*I, 
  U9 -> 2.8261018788286811835046603210074037127616589733730200456495098870254\
54889843360682680738188846717762398620388010434357335578458845820517535519158\
58918729678796157392980022055574217571329166209426613905566866844949530654706\
92978457993100805537015204119238049512040469850621438340191039322489498058373\
03818741140682795909823463411407576646789222248722958508379465496129`354.1923\
1900248326 - 4.43300830636965498868917697435192108278541958390560500470554717\
76062190048134559633983335161790781064912296565212194632773658050782706243531\
49698323988801440946781275121609695452751410884444571293474063133806108649687\
97741736781900441522043191751648699194140632549732802953216831129908820798216\
5406379752863934163689433987871315616234063283065784101627786785409327713`354\
.34402825991054*I}, 
 {U0 -> -1.893341214795062528823108670017192196745793428456977536167146688677\
77395480192377767880546327033539604796321985221321204813639194520042787599029\
59730112705612249181203646179839582857274764590550162305317660313870817650646\
56667612563941727462949968181194635085397385767850996652151697043747169195547\
620737139439264617606717649572668641113741365522647931769677093868904`355.603\
7018217522 - 0.23169625095516294372007980544995223277801807870027647095546259\
13330309560516734326223323950351906979131740369892442926488755995711595568492\
08015350953100425235857967309229835433726714004969690846277599725031225535986\
41279941556081261182632190547928943994708566613607308882459500952602538461443\
95210121479613050766583740282933266077646854155650938286145106522714667565173\
164696793261679`355.6046711252798*I, 
  U1 -> 0.5175080503415714201028118405792827133468021113014407183772873292862\
00838990609612033769934352996045561790964257367544597254183729900135217870578\
10339226152786516128798244362418648215453003694150077372822602946686509610134\
95111540926433478261293900917244963810885412672321681505778538621679092377273\
00577586760014158356413854146473115676952219758713770003889911240915`355.6046\
711252798 - 0.141671239342753162676235680146566408008316189925761093456572614\
24141283080212196572579897660306095356665683981664186905707765315491982694696\
02154494540208111610570863564347676807948708957242982458673298677867944683944\
55570941960157839716620428544393772783769797922404059743700191366758703346855\
44685044089448160665965202120348595182693692390677726660181612286727873794538\
36423427576761`355.570805078833*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.7454475366405124970214872089010279141337168891035935046467644579119\
89995771591435987232584150189731229313236503773099226829385021287773879656303\
13622411217848107092297005959492637842096144577676824226418699426866344134300\
39861684960832681755184532585719045304176684670961502110190655935555190532814\
33063594995452108224976244997071831273453835783892676769855796883989`355.6046\
711252798 - 2.428218208634471577316363542743052795436401035732558218348939483\
45069278849315667168223650692474001090584030903263481191890672679668715542147\
09583492192816588300552437413145593512432909040710259522220349500836729405629\
77218367270718357460421205957976665215484509688196685934973943829593186676098\
884816296933941461218810574889493399484010201482276090718175159493765791`355.\
5979663791809*I, U4 -> -1.407403024306462604475035491882747431534149552929050\
50390316966154166017811823319176608774780244981965583997657708880364022539970\
13956715970277143537470726788565351089637516428521755706232193031412102726869\
15664196440197986811305939561537605062503070488688154026848766421294351789251\
02868633053998627923823695699350739054907158083785430244517346983179237581284\
5286619`355.6020036152833 - 0.41962450365444832807265529790823705094339430110\
84615238124478661062847537811228685017245480904491438897370928607330976531507\
63736678851192824025581244042711197367285803294033759108713590487451303079708\
80870546617519762717035029235252672533691938395625217595964756954589265522066\
49649088205088663421434986152224223031283162350735933843431228844673570388269\
44851415777`355.6046711252798*I, 
  U5 -> -0.241419111029872990145827442031083520246373332293786752990333628303\
29290903506403262600576937124221595672220614966689237157849606599529718950209\
74989946987090568919964190896015771236179861909693325646332024839946649178402\
38254480546186126118306313478036069455265369253921818308673339590586072246466\
61659784471049061542130824574212658206388498647507256009639508785049328504725\
39562122082`355.5604096817857 - 1.1649160818749602833730177734869070477553490\
02930175373569121512943124257745993401288169664407626344333708796421609825305\
26027451900590376143755241676897481970445848847775287602632658866201034577516\
64586208432256608286680892364699613835899876392258517011340978815213292748132\
27586928574876407057591340506286579405788057881789374452980603708762925507147\
673536807026847`355.6046711252798*I, 
  U6 -> -1.483089661996680829600173672427231640025772417507416229008261599833\
82260987203404376072197407304645075604949730672148147844010685564863344622711\
37608793684435040690319994132127006737296805410052507864020847804214574091939\
19864836897532403253493264922116644465168936411438055556231448787512038677231\
902979033742700825922845223117551827711811388974253207422750396761459`355.604\
6711252798 + 1.40865469815033100083350868519660489014260893204827543615373433\
41637181021102444353017117886295733286845150440413504944393814749176667722415\
79543615165142301468215769357339371777075809400852006265844708065736033411414\
81056918918297851178676112269683828920583960456639895027418354192649925532479\
4011218530957771011902925427312105781101823506171847277648085755211108726`355\
.59478717492175*I, U7 -> 3.47783668362769649696222104453337398202280233504252\
32008912993131002296178715891158057315710241807046632573075955388865576530996\
48001926368072661944798339309112586508703597623286241740958598060421004994835\
03992513972137202556403892196446924914969625032716601604619072398868194539210\
45013208759469435999239388825814781275916869661670462265075110773672958822039\
33346691`355.60139576550876 + 1.256336453819954189043676003987903803783825459\
87449799006278118905408083036045304564516626772808249363631363077626158113808\
87003045065924148243880827080500606719342709089978282612038407179932174468191\
38388516566536290826803534706283521390000564559776506421606344641250655650903\
74172319610875766156255408295866199330668943229924287648325966673047144350167\
7923097864611`355.6046711252798*I, U8 -> 0.4046882381093699925573386779163517\
87356229594512889926974166536799242395875685042897926745347008357395292393085\
15389327271807673028894842797919670565625222673055850868673587719218495702864\
01621005282544212974773719588775451236484097518198179847850817073745990142478\
54552707622748414310344352723537151344906573332051723444591587975267004388440\
164288664067930082756748`355.6046711252799 - 2.412930415384172581886043916385\
57608602278242584231635871083305031312388257507582977799599752608029627164874\
31381187323551938131734402368621097684823036367561082522836926181567132071693\
09866793208995076465675822475806033080978803711652798638595696515766525335975\
61900575942474164877840852681739944700143444552590613834864814851742117767807\
4388273425442553176361624388`355.6032631379045*I, 
  U9 -> 3.2036556318610761221909771466585103211903075956749151633703223676071\
50123160586885098274831125908216846168267765268766697973039453723731501420512\
25681758151361112318582931069594817727427815396072094555422227265323845287301\
32474638830306710593726651896505836081519531537957847075974887809164469441295\
13792112762440764903756169075680201032130894653444515518955036477159`354.4075\
574534786 - 1.527201766736126724779854405378294202375755811983708288247277724\
38090998159026930309491377712434694945566847342010800093504381004876373594253\
29995168077143650750217292553224110867039149922349709239832976738123607415140\
00105266720613404225321246525923856868509464193693973189675329925173616297428\
338641082607060797134387375438233695746575542059639724889186267424566246`354.\
11484374979733*I}, 
 {U0 -> -1.649507504801014944985391691108256963347444335167537569395479353034\
19343687716301652675648912704173145473719886042929092226373212084717867110573\
85908880207520307949325441732517972345577789241932930133478455191715480312273\
88400427191249297160612971526721137784254031523617658757003981259532293637854\
250019250272569558895954115656025038974992777162470881302647248399575`355.604\
6711252798 + 0.63674162751408202288306427348404721897414815873114771318209679\
15180643052714866779701377302145832646111209107291244985734130573623961222342\
38537282520516555710309926057505605279188335612721862500522647442688008096695\
70221163881408060440980013698279915411607162336825045929240094894116425305833\
1103062566035508687718861987369688653695279001980311649922541651873027357`355\
.3324762914303*I, U1 -> 0.031888756605443645926752460232074250790527993665045\
10844323545317852725045695655208154690694118367601731979777628425475550686790\
47583740822178065997855585260385113171212416331927113898404707749097444418944\
40706415642387511752134209388485685988866131284622590822300625010851133491084\
14601936003792489724628746357726281419833799435180515928753454109161047863534\
1228261`354.1028008976553 - 2.04624389956529263573252201304055463129184589853\
47829094601515152196177314627059613722701066784464509998877905080980148440427\
74896152733720482921985213606048086420734756532233005339775594737825303874976\
48462354279925418913021430680668706765287901397415227238457355473473336800616\
18573833653586800069206776393992471861269129047985836190871721031391673655402\
79930558127`355.6046711252798*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.2481248531305230426827678268778223446499098759099173192352461588449\
64487515068826104521786447920408800717531795318705588678908938419733814860703\
23551375190159579472045091849619253736366516916311372410998458148908315381862\
69216737031291880603200287680575564413442501146742152877821030931568733276690\
73746194310502191391269147846863352173704591568174417426482573862731`354.8862\
936794317 + 2.346898269905313646046503532436935616787959589128860231737634322\
70283806276174119048648976235912576401207110174837215779046077461102163920165\
24659441975405562181796479477801482576572481951823334588931928335781143493406\
91860540592454587127648516226701130811562258197626597475054037685697579407759\
038149630452694124301625541050080945523294957298514681371181586419541861`355.\
6046711252798*I, U4 -> 0.7379591960368309581366385225209326278849130883769181\
17904944833419000071477507563343443206555644996653206273897670791018438030573\
68215845880017351591489913970212263124169784516623777680459940011388946106828\
03666364394213303359487100215762632737641421856844127967758270816780491225561\
63192675856005992606511122770182125205139633884967582034347459671238072498609\
975344`355.6046711252798 + 0.481490040611692761477261789444093398906073592475\
11192168148463802663281366554010850910935691294367110283624267984038268205554\
18986460567481972328584562433263281922204217007071344499526272014794138272274\
44073240070103068201100466240961396448980139795179197541089227549956489453937\
05828156384731366776650989159927466070018685385789273175976772157118688372790\
4227805983`355.5463043880605*I, U5 -> 1.5130733266078329743421737989639624945\
91359157365781440380230541858406591771277272443418882498047091823944131238092\
41145425004030900516380318520720261108480678628054534581233821484763599122320\
82290026009237059905790732888893075650476492565186353017222680880840961716838\
97981099977180310227185916071031910707906518118967541501587814972643509028804\
610819441062228159195`355.6046711252798 - 1.017758545359024396238713188992311\
36988022850530906197594390569791232195424771253940148652273000930118709790396\
63078057897707551314950935401275560252532117076285050171948687914219956000244\
87263018379700219395921495999498867575101620663659511171108262259943075222927\
80042970779068537342632793294657453999349090898115356251943705006133752563657\
8778900501927208066179081`355.4801787457*I, 
  U6 -> 0.8550897916051815957109003975219333007707622501222869873731878728147\
25673735108002284869760437087260668774250550917000881871002373304858034054253\
41995621809720806157452809139624272846887936521481813132633710515600569009457\
02604886965372706065951591320455685301544564337907533636672788764756010992525\
43082083212781746076038213355097118207160324005351627818539453253661`355.5572\
0748069325 - 1.26094781488249650163871122718374232926563795093747860155968591\
58745815358343257121641534956530895290112229793945109684303675816388183837440\
05359233492595519850587741146422663594697763708468363170121805971726103373723\
47242407561304659039135018533189903178537641895542619596620827429045275869762\
0115775278574842595101346835756135019208125126401827643913546401246693545`355\
.6046711252798*I, U7 -> -1.94440432227506758087426551035087320818016060411267\
33440297941685073594880601073382023888980265326692790719697702249841411391945\
67143327832356534332503315781680504882512225313372204519370880645296171721153\
16793099975802002136108616572764093989703714838414654560577105586877973727318\
58564671821090470337803352984270915308483232719355584924770964020586381790861\
74466244`355.6046711252798 + 1.5234467338412992472655716300991619370462758645\
08855312196958975300441054195483558787311503291481820210092075002587813899995\
04303166187797180266260818610208047302632396650446026430863518196069027675328\
43809126128877592011961841009444847761452048240242217696774364596401020334449\
78364541417888051862467087233910731051425295789160470340986044995245326463364\
014252380881`355.515067664769*I, 
  U8 -> -2.771011044251723780855902827937657355514544944746058883693333186631\
88243202506592044029098345389613563467061036810085459756108071367662181702679\
00448342490114852249936319282949451213374089281526325246985241398249993759965\
99412717708535099539000634953703833996463704568062534657815332132299238576473\
02891865313795304902190767812240263260300351552725737267586272830496`355.6046\
711252798 + 2.244589663359426078737466509314847695116227099334139592236304632\
17629654533226502284210365482559125530913709929404560165346028774932246072606\
70589836113709419450941023903154680334709780147350405351318294656791631857467\
90222208937128302119041491082281038280289542728760555664808307689541938332824\
127540110433712045736914013183210435043235000356749811573914422241105883`355.\
5223456033813*I, U9 -> 1.1109242919364316498224196789428949323633796394983289\
22767759628334327975659075976424478532777503540259617666636030056935120015681\
32137612389513297798703275941636458446952655701191176367092918967526062780774\
39905304519389538374910084755769017003579302738691528210696151644924882606273\
42266413401385074596137812122700820788780945032657325377905066167090938819879\
488122`353.93696723590097 + 2.15659889451895102189085262974479769623384365121\
77298826029134762819785714848275755628908555214288104716319706263885716861786\
84471620236803950197153852438451263507595020950647066802323320858623381468794\
37698522205826999518248952797541407395619995285881250689863489448566216224946\
78764170867240217401451101918583348134861327121873407910027950441339431458649\
00099067472`354.20192524582706*I}, 
 {U0 -> 1.7675205234141563238223010377621789385256303556964561326172532202264\
16507421786896347223104789176225071909951442674134372254302049475650484299975\
76795172650456357719513794114879304073039059189491467829864529518102176300980\
06174220487188617200046973291802100181337680062468119201448901842011447938430\
05460599179533714656593068708752509484970693090206526651089872529002`355.6046\
711252798 - 0.130038299874380014001622053251704292799001978013048870083798332\
39351209527625127624351044079922352098951085901411556719426948657113768105639\
89498952230645348376971733809972393279269870458250114796133620948273715333628\
42744690887317672431763389404455206755391067831862649297556219880353254894496\
63552130194883781597554400162201775073651391772183754466404066286539938`355.2\
1993469914247*I, U1 -> 1.1021060625181490537311421272415754037979410322208811\
74504774527517009503980585925829455624002618716156095364212062139344456318375\
98872243943903098335351180299402202745161857251579350154987528520668574463018\
82239397051595747639910203778510847624182239276758682754623572493378518384430\
26616455774041950490806363627264345015293116600340394053185130620458523728710\
202555`355.6046711252798 + 0.562706065347062932521539009285998296820945859562\
93563210701198336144619720557399140603754615445017223014226382833332515026323\
98680439171354616442951404953761889154512384729430817466669580076587879215761\
96412647157345807799635705460270092370533728957487893778936292600915841433886\
54531455368182296014008381952091911664024886481485216314391644772472153440972\
2658261987`355.4864687579685*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.263868127728363783994458599484042019964773332968244573653386964052\
88285613661186171556463966836291511181163067168852939055058234573542748065413\
55497977897869548072330885142971748858344637483555351117681821205948024583984\
06426049538937920975282916957659919905613369735885986237617832764946467571300\
450628213485778400671075670495387978953776153140354693510689991029545`355.604\
6711252798 - 0.03387408554362412929396183465562763074780807095619168455687014\
01714988175461099157174427030490547487235117372833563554298618047073201305119\
54454549863931155863469494653795791519704781135778574756834579669608231634264\
73351763566572058621380741684264851079371827988897857072574281347320798640418\
8094985598246576167926522716792563746249713328537231121404591893555958464`354\
.4996841165436*I, U4 -> 0.003523553220678800943592722828917797543383822616167\
62915886403893731694744417578739427527333784103369420035397966161718164117452\
71550583940894831963924040301893085751369793901727388321098124377718752631912\
08475983725853071705412847071995785617807843103720925046814413234886688693332\
46928232603999505315890037578652151984902125512596203008319046320736211036701\
59794497930990076865201247`354.65816623662045 - 0.157563699134011221372059430\
86394526783573666979804722085795401209309362031009889154923880791251606795018\
54896147402619112081149409451869248526052832595558947495092612703041674646714\
98020496554284890943033702757948723917921991361502382341928520517757662258128\
71513184487136905712612523848614438151640648010340443270968504657144023629780\
2421896398706469345305572254365245235180110530764`355.6046711252798*I, 
  U5 -> -0.129144978046390615527320575623120255178267371635268241708676031618\
46109525838041189360525834925191897169295988071664017753246652722521104900548\
07667831002732342793562839557135501299664718540505542541377553740364069405150\
46477391569298390567971803808275495647637424543232051239811993382538321272632\
509088064122913364000455421444541108224090509519386964091798853166941`355.446\
716493268 + 0.345243879998656970618731336212409466792499525053581412937404042\
75403966908538284484191426995766432012767315331788482786012712049135541853972\
97566795282181656988460113588471989863450212683231830585059265033535723834156\
50701099706592004337058808526139542576109029218294421112301934305278797214001\
334616090256725032816421687332291369549591908790062774450546991024377359`355.\
6046711252798*I, U6 -> 0.5995032375855567153418594522589119930685350599541129\
59516696962860814347534418947542366469714011269855116859203555178645052976376\
19511577757095665364484974883161666266583808963938439237159884644765439270691\
24124708622569471598642937698278800029053515835367105691719946780153297114797\
65531923478802943949795671976061151559387744768977018966056266304681288777935\
377969`355.6046711252798 + 1.371653786129502771691071991232100625184295181984\
98578568460839417294208852643056175324108491223761395678630335009750973179454\
62963301332597191973313753589766002340762212652009918380022819784525533165270\
48181574383929709878622795644664418664158821165152035645205591840395905804863\
41836605741061374150369509825209988330835056094009722501698833040828406102694\
0081341356`355.5855849640017*I, 
  U7 -> -0.557382475101903068453804987450716955695779443373396539469987829091\
00777251822425026056322683837412940130629809383902290331689438889884964463533\
64523318795684283518173814777296049350406805451595439042065872781804056079544\
14012665750939565774868343990512697900495479996259343770251683324684876776952\
238152399048321281468992458647800420420207784185037789327227536593731`355.604\
6711252798 - 2.61705572244513458106964763735451667657803315637173206333829160\
75957707667838309476110113846164999827204155321905518415094541581071530035945\
69105522639364709632141086396287723934470508092922114748636176197535229531080\
47333010544844223476833883237892524091786223210399216258025437446536493447549\
0541546767691519317884901182748725865165708121724552379159298580233661598`355\
.6023001964392*I, U8 -> -0.43858571150244498090783994407640906790020529638975\
73148042230544880291506994683166243899430174068807509800474819812382435785160\
85826519995190268807833891663805651184005275063914958684237916236159764457902\
17398010497681322524727552650356012961425389691029337977529815803992896686815\
47038590012833274708962438830294418135876569888484458950810714867309649099777\
16804758`355.4424661658876 + 1.2077187736019347877752831515188926922842274240\
75220589788177885845996639675855198938907338526367373612484745473901781165540\
15344373965720078151570546611036941611265667999597239701422927984049501787464\
31948662415970066130443304325406255247737892845472373225253375526323751433920\
38617901789255138784989216878104072833486315255487730412133351814607593696989\
718213080907`355.6046711252798*I, 
  U9 -> -1.052409420839918084078902792159071014424054432210887192854122226292\
64171739111678754686268490172671475729718215529847343942835585226447270441216\
67286849345891156631929882095423327224431741594490289742589871575656389483466\
20712127304067625286113238039067128287917767130796742805764607780329412802569\
732859069599224061571700556937998183839211622993076200166801860500314`354.071\
9069781192 - 2.52721120329218963497659209987921406045453553598893612427357974\
63123973243505923095489482327439036483144079313184888875806716353441413486270\
23058879030292754357424249100070964532187597261919322846094501898266478654949\
70158779184360023180449430124339213034158635546961543955097146850710601107812\
7265411099159811078900963617120903233235902122499600424018870220397893944`354\
.49843060943954*I}, {U0 -> 0.604490064804330889580530890538032903987167995134\
46536785091842404560845449817612867435986269845690478140142727918709186740469\
55981774818908033958477282586806940775787979774249612081710071324086859236183\
75068265576176042627334614693769443469955857447554305466234494737054025512700\
80799089960755608654752720854730336443585656500617047441850678200594577174430\
4832228152`355.5561371631296 - 0.43960576242636971813235827195589563679853293\
87215750484287874241119437064998998105426494902181302731757569161154127956642\
33858445421636301730307758819488431156504210634104229058257792568116654178833\
72359832928008994693850813435946030882395781159334257272760409170446842474150\
87931985734178624561365236019052181015769249934963376300169991086598851015413\
79695917213524`355.6046711252798*I, U1 -> 2.784325205793797627046259446530399\
40444948305086618368483729903515511837793069896822926469795019387948120728115\
39283146332047499882037782946463085611569288076654634949962040578186724315877\
33369133865312193298601329384245664415082888272212804295210311795156279179047\
75843348838197908265031806336778672531171945234386491003516690379018923537075\
5460828497240980305544595`355.6034785693337 - 0.93178840612320366264256484113\
20472052299957216690362092647396034197461387252795634469446897155104079159161\
95803231253238708338388037020892501324710050009866841387607081968282565307106\
08317679636361346066831053990089412915551539716181825932652750683999044900495\
82697630102135251207591199941122890858957592210537704260854679366806319627796\
78528864463445201116710004843`355.6046711252798*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.461550986321469453693204412728310699721872371936517598835077198337\
31116428272714534043932080230137216996671498743913005828641843041452637151545\
04609483562355261412177108485043685783508105833850046778342326159078474094531\
10002758915515347823915428926709497932868955701716496928393467943590409991031\
329559680242277456697925199093348583411819718357023355130756445450098`355.399\
84840235786 - 2.3642541015531035295571549492697088253078569566061775531965324\
18785890299172991969272887340014249095217020812496331575758235623965185897909\
08590803844883263330518817202000211603726964635446688627775480007300090336871\
03300198976761086076741379329652184271294765362652249767623532794762963090612\
26995468620555468746978139616018976489419449637564576479876932810695834608`35\
5.6046711252798*I, U4 -> 0.75125041894701773706429641873109802906508019836706\
56903901749094129005645344541967456996948643699766886191990221509489197718384\
75051841395488007456642196472752200621682725318090100684849716016936578151355\
04503159305687079676320494324600822079108012678822995861575484326264776400378\
63775061770018123572149366787417909449724280937554396062090283741513044976204\
8503175`355.4052652322712 - 1.73251993583327761613663118712749412203932129418\
49149351984972229100738254154112526811029263495217184549496275593914705518781\
31239866473545416069385456173422452545176633207108122654968001848627067799276\
46372512193911716413856988730601154541631612034991657467906300575831458946608\
86221075572523520338506052589425265349831302617559969385509870669496217294010\
50337178572`355.6046711252798*I, U5 -> 0.575275579369618523832434781475356335\
43971215054652407818679766515489552329551321974500166289652448663692448256085\
89055147173482347967442537752817162043283939972027113439195230188447587272378\
07162513325981602417895212397203509408829597138735816785229112781499891099616\
33561929504665116975926827257033350049499772299094584107330577738373818204795\
0054976063604261793337`355.4909137261861 - 0.77271702589274019020087900226244\
89806832633458738098464956222822769970397875519199967007791028606134572016605\
82613790805699342158044154414512488868206525215222005899165215001706170216523\
71648962973941569937495886288906938708157453633088445107403874730166658449225\
56637783027040890160927338738688597376485496978833020339434425784137697619171\
16030162335674438589758251`355.60467112527976*I, 
  U6 -> 0.0355074465140320941191987602326425189079928607879188479243019716468\
53786093991783343720513900244485447140463849778430958374896796727852651066869\
63802043450085858596445020443351614819474365280456091362130441877294772312452\
13001629800120443190865074706150439604292698619216310280905558143916389448002\
69455476937948957905047483702907257419595076833867676819194992107179106552951\
7139065199`355.20563762261037 - 0.1933633185859540218646340439215134770692494\
62624509937946594597415219939478892074425557652339608245030017369316076389756\
97088571068452908085277764202912270016919836979514313993521075489949616100779\
31396622809556708067830986074242750102223066693097093170320302142017283926417\
18710167572919128858238655503824471403274473097941256366625491421830944813696\
9571624669297662586483662767198307`355.6046711252798*I, 
  U7 -> -0.756586502191582792973720674125508348764795103633050372609147600823\
51730963026554879383645004413138608395470621066248862675646276614913965928729\
71139707287906048729588514458280371612054919751620664894210200627188677068657\
99389846606872270670328271611533811329375524385217665692846509292989693150946\
942195934330799485495136178043916807430852260442864251993444962845345`355.234\
2608564942 + 3.70901604127973380103337019545728434177844992404720606943506455\
59544973225679004683246326585508828453001843162787545454171652640614551125672\
57060511434758933394849042435561872456218071303230530005210489244961552421343\
40391453713933789896562391632128066262393035851473264088208825316306453857753\
3333157200914653485115584467442013320612945555625545496956301252370358898`355\
.6046711252798*I, U8 -> 1.155537423713602702818844498053164149696392966975197\
83655594075863611152894832990021914315710049014897387742853263765132438274581\
37987994514713792907724511462486584667843022106334792152284259711225864712049\
40073304644679357872274824090168217301305621309536896650456184543311227362957\
00710880565801290938411140117516311162628482448875890017368211687740088464908\
706578`355.4456387075968 - 2.112975427857272581517558257949684870065406384611\
73951635479983332204082188167363344859769335482845281376776094305310458365980\
21379450287176900066239392992319582240181839584918965106830081449028610692290\
97345977402055760492630483029284491789013271966713624129609879997980227753872\
02890782189256164031605349253681325066631954998685468107385823305995193865671\
1233601948`355.6046711252798*I, 
  U9 -> -2.202614335349499175897962833665421219931532446329843271781592183330\
17587511858694109774047425884981856198513107997643651025738622793861926355207\
38439442700705080742164486951228969873647585252301291913753197428561829409745\
51529292156208686954840146602340424398639409678736892771067888661510716812549\
357140853299207290027844140737107005179038945330039506953969912357175`354.349\
0251293328 - 0.88840777464796630590072283353378498441419991052450463484344790\
85133838531995328461560607443286379548198236194250560242522244592372920035912\
08572842969788519882416302612397451548167374512678492264812697784771034679365\
31396109263147891131083200761123354031728300108463027894705003976347689475414\
3556861614162931997548547911464806316482420934907593550219254098238493808`353\
.8806610663491*I}, 
 {U0 -> -0.055958683122056904707972917876843927614975505718416050524795242650\
33119940265650171158338522359091669503247194635698818143274028719548181588014\
88593917220765166362512574673621326175453084614854306411352688164366768317812\
86177661772912732596797313913054198568457042179474272456120219450283225706034\
07983336992062044016554815760076964665350546614213640440036164853848722369376\
10930390463`355.2258889413719 - 0.4760006199254652085481122435234322997354970\
95148327586168566995232173186850902148145967157679566028996952888222546207527\
23455615510855585034340987070659805450180057925719172824283265232002165605670\
54354431341796274779833071901806298200774036946491321171723038175954620417062\
41507672952143051072090156881651993651019910966202155889860940569550407054883\
995720922289619`355.6046711252799*I, 
  U1 -> 0.1601386205410573393669895901425527642001513810119382579735655906863\
52853484046501443570585212561713260290193970893042139791704800241368633129802\
43224333460725076430931962502875279626422457227221454553334563282824512740259\
04088793285068311301478430677204039934308321724293211982317615171907607070858\
47100257423931940841981511193389988896607843154606707663099776193892`355.5003\
172408703 - 0.207363174231657333006961953713415220326531396927946817566379617\
14339689701324446324374743847517106001550055324578212467617875713542208095910\
33933373888695571222625542579462266829010293779704864468576931765542108623666\
39363140731075067176307300271414689363187936610511235383650010145242254642640\
90465932268310486237134452673987752596991463398597778719212001019769638798555\
02266704887175`355.6046711252798*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.788917360893205700004164469831860573371687124162273576684125124802\
42020936398771005445548313737000204976182096678254314337615999150456081971463\
97667524747462874966458676702668824057244335045025734740313631179211465271313\
95935713808090731347896577401650843453425117858600234184031241316953457182568\
351850140820849857820979505927575992845994020203140177331933024357654`355.600\
68390678424 + 0.2599053144507770872389512065799031647047367062333554427387804\
74189098907310352998836105572700041935593166853149194859754606672428854102375\
52950918771351941679956398183972252565812580531059108761538794364624155365783\
76683803069727052422014151092776059491758354884007550015074397532018780027585\
58045665069187347050092973372040005052692077438174354976788694993629906158`35\
5.6046711252798*I, U4 -> 0.01853519724949194640670970422226869477132904727821\
57101624701151740780090208417008627982168557477155030078026303379448788821647\
73540217818995679976805225197503583054108472008644356438633922027540979588421\
89467666650014981368763430108286546421725360581330840681128211077910260894617\
09545841956033899041551872470176645671864624537929016326922404043468294477318\
368676935150761697125515093`354.914950261688 - 0.2710930350151897528896141463\
75843727400506608758213858317971895524248168262502293502420923412345290704528\
22381187337159867560843639131010400984098127352586510276844488520418865476718\
28125944363644990273103105340001049532521942699930525340041925625022825362402\
18176420832453510162970256540277510674971372434620989513035055876776564455553\
580612658388988625118940337456`355.6046711252798*I, 
  U5 -> -0.857411910379311813688742671062336924852871092209023615497135134916\
64844524854733762033483884359321977275103161498411491234024208426435816815969\
07832739495894602397189796043226391832544377394571526424464669231802720507580\
52776491952442239616117617267022254564693525169640886182136951814747206317175\
8765973891148311035377131932904663526886379114075411232434291147524`355.60467\
11252798 - 0.6369844220588282280945296690944494623779172467001804668028236089\
24024438718427729742163456030502803252210690627789295462588046348946809831791\
55568237724617024114203052654386641507772774324360466172242677913796894795999\
76979567004369730375063973683351608550190323376020547311403364311519083200984\
91088963022614166399952798963966525603746137407607902074256852645227764`355.4\
9559521759346*I, U6 -> -0.332936250000702966277559883450701958951598223256505\
46835727565759547348942147764470369843616153862286491234354449609694600944621\
78648662540041187153087121515691952814992906378811730814145112048194975649054\
35323766313422191450659409400946923901163291094664999082165106080107303196268\
80870983191027653964932468528036200661854857036171073703687582417335175327850\
5410838`355.6046711252798 - 0.95397967966414859615188875550414540216695712091\
25243050556204883443427539958575940751793896471749027945094455859655322192091\
63800997506862508587048120890803296272093123886863753813971933951697158133949\
03036592781328882107880690926863391425915653275699784292712377117714983376814\
71063243006629972737385739740711843460038499680935523973590304221668172297817\
03226709812`355.59840329753587*I, U7 -> 4.09087430928975112670820929141036669\
63810700655089806747074537287894740688064143827518154318841823159275127873330\
18234787077321032802217037310359965861023517912997509719141410944057620718142\
69244745984494982494347272624119862483937769006353603116757917186981792382806\
78857646533007763664266565540680654930916614301795326988725986869860823623169\
30351729908544737290517`355.6046711252798 + 3.0568656186352077578372794636369\
87221525008783801032460595419589011198732150221121956526520777251233373469670\
33669459149372310286599008401786004764349537363318445923297703126988746863046\
86026744387722958284001971841179318665612221264195938311108940349947742694349\
85850968499715492477287552690670053182518925952408577398246854909148766770601\
713024262683193606121959368`355.49631111598075*I, 
  U8 -> 0.0796794352274669841224702142351543385272688112798708198138969465701\
47506648197528377723949751815878601082572760804934942820103716657386893181449\
89289857349058506134674092103193826854927233008445569193324001580126515962521\
64845919989301310020108591894140906526471011481191548411474153476475747203551\
97885273491574878128168908908493225731587921924119387781598766430033810060859\
529880364`355.312960137783 - 0.3042786609999039420744718772422111329249633279\
42940943209052763893023767178384562745150262060199681989340215264623123061533\
59542564969130926013827541295121399660998795911491930744451758760501136460566\
11908249032436610795038683468154997108569995310598046121558500266252363343287\
74316295231175484660268254188675751684139744837146130161597563995068549646346\
959601969732`355.6046711252798*I, U9 -> 0.87090593210664566415639205373316992\
84544755622818760395173310597568946518029569251800827663408945027851651075577\
22867971543469946981238189050061641438248301527800457648009371205961394876580\
93517427854066015143547656190986159671381519113565424447297747532842693174809\
59871983921313534950459798492090439143454934831516337279866354915353804042943\
88953053172642529596331`354.11570745414286 + 1.824114675969661987194575054171\
09038208682439778376961244968358320382204518640555011687715038197840013716328\
68173491972085381119079327803221427972630352298629714170945993825558385877180\
84194905816631260481363528970862423061201720161797503534466970153634341933310\
53468155838506862393892076748009460203532609096539587879604124321179079876569\
2051111169225772095729753143`354.41685973986546*I}, 
 {U0 -> 1.2265122891484786574953351610572639547156573553254009571311062333547\
73827290303769076823541223718575566436587518950205479916171869008618002653959\
39971470829724712122611334483206550647908173755118278117336794386984305206229\
81868521811101990931562587985968438494828337957701536521065775395771909788673\
3569570344292634964099475728735075502885460316755812828637213145554`355.60467\
11252798 - 0.6328311590001384242600163258801641580470772839866867158753455986\
40886278808390281229230023862426521542986062973248686039178206307615790803820\
92674236921220121496598842965316163455391163751263271441891818184882898138633\
62018760870735935534074212196204344763958925034276161706231767446825843560038\
23893070865555768948835429335711869248932259296632013920312752881681554`355.4\
8777144819115*I, U1 -> 1.1889137702867986346011754721296919338579507240168585\
81081525534554786857562822883920983304080655520059980742711053262189095218708\
45937736099902084202270958189342142437533618842278132656852253178815226199877\
36844902293969982739328477846134448796628385345571363800542181074707901168395\
48182971140660226234106277759551522825666381907888968091076471920974699121562\
748126`355.57261801625134 + 0.73383499622934451264893905397859521642894170904\
92083484883047539655471162041539816276361893783198635453979894206024640506766\
03180291326215869625277047405852571479027370319726305299183885627109872089337\
08031360539961120046335228931209210411391444476833933736380042817470298659332\
97877677282267478224253305522559667520810178990265802708127423145196938989480\
29188722561`355.6046711252798*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.6920772451862369658645036148169641197045736124332268475827524523650\
87898661781636368469430596230370631975605449298206276801747126098672589347189\
28072534681643833586149599246562293181462107308261412019603843371755526573354\
39800713088012300175859838989185245100946455207253237874972845029001235668939\
60299937733805062841507598487074830801299352407531009426873107171777`355.5984\
696920085 + 0.182319286305710062707140137474608391639317037876844539725152587\
23414149371959307290038664380144514060198743479796364044244327147187484425299\
29896023488339816173409263179120459516251149712228129189013147618286158164841\
14602588625005043382863504721279650523096529096166161909329739371414823447964\
86976455938864873690649190736186817815554619784995443009166483617691073565854\
15090045840097`355.6046711252798*I, U4 -> 0.475426915540015503021726865886561\
95897436210138771935475649104481178947700640205774143920373326037183566666800\
20858237763997167574481257722208228193199760361687995560469602129701658231702\
34841689401942282639574227166150547334746304391633904446715837338336595151924\
32404787737119567881364582924200969510847242041116703661923707145652910371127\
8044302655747022496615091`355.6046711252798 - 0.69758284850614332071305548902\
16867329780345566784118725802435107444865127988507367208440146430784436583175\
04552194623301723150612810323300748646052190057805567753010566643801093481624\
65617764878557963148082820198835799502141878435469776346904045758255200567642\
06008798106472556231582680180889650103128503808579763429585707821955190176741\
21316982483878570704929272543`355.5680802847076*I, 
  U5 -> -0.148480001054605242180795195921349638760702194767785339539948340680\
31643214568102433209714349066888244451424721634655203163756515139742766307585\
43998335426513501058412892128347955585428059643784953529935875988188656178566\
50140117751228685413289549311603149509043605158449287785733819489950540133294\
566341326252546631636182176064437124096348984529386206216688009995749`355.499\
23930432715 - 0.2589738998674252478845471926447663389849439604530343089597750\
99772313906777954120081127072324405266334481710439470797831444254094385425860\
52544683268639607001714102256833037172376744691340226176361723162922592246346\
71149504823052909929907679057123017022743314821187888882891537407643811273264\
53826173597633913126168561433747742305502159411286822598721209196636096278`35\
5.60467112527976*I, U6 -> -0.694214816318280687954914782552023580149571979782\
09344397529407090370929134177482089781717674098790433668157192567039940910282\
62770586327473884140559415188583040157259224150473591909084395960204056064908\
62689876418587319350184809800914610969624136637167740240113934637114582546630\
14435407791630394082281750524247974214293062387970026142978529695727392491360\
7963551248`355.56706172204133 - 0.4832159265204782808476924346733618312805000\
55970548619267875355048788203042309618681216946426889466132783991906567735690\
41064701066040203471928642403057424572526632540867070272535194957484599007867\
50747294432917341219586038568473283443754052259473417374643546761849263369968\
06120715567468326318108819961912438299577231711885164382383747592192805434588\
274095465744111`355.6046711252798*I, 
  U7 -> -0.140489658676072423968940385490215062551784568382272438968880108852\
83060012291688093695123401709744109560832217843135706323075685717469730556543\
18903147210964541537819314950977869433662359389472576326247093282018246700062\
33650220540486463291751917497535408561513656879290938671271992722067488889347\
99162055002163877888954039854220501813330935560141773211620460412939647488140\
86460251704`355.5966274798247 + 0.7883256436263362557040584813347773823029497\
96326316672650984775820454609692905210181084691957836581551397250170611105474\
82550131276248497471289042058764511974552921148163588598303666076373436998657\
80157621049796545004974273024131067285029661543583064163303646554188868118051\
10097349409333382572287115842752995207425037186248778868552196702664186633335\
874891069147909`355.6046711252798*I, 
  U8 -> 1.5486856517790425090925837027704933969943804214916569339237244364732\
04404384317832299451621051709248916052452210590398475580022257277669484252315\
60626110896568555285161160522262902559374815509162414230139218667153074868163\
29866077176233247499083280021403829354712442910701531902682287689908087146568\
53320217962430480924002411560408466132363196344253323616741202526099`355.6046\
711252798 - 0.606562955188773115531166637403502912978286688656164572988979472\
34187005559781662933171498264826945050913767937258311435658329424032172216511\
08871493944132846609194309412017980566093770700599240225644378464208211771835\
24367195541987405918311360156285055344259771366854072496191494991950615215963\
044830036900604531461218480028779559606398735940542274095497727167923593`355.\
45328835341945*I, U9 -> 1.634352675409871226396964942434773639733513923891482\
90328571929945942778668063357820458945544275726879125877558784874964420249345\
64393989290295688266315396839171223574354148875438834510440755233707461512065\
52201637160332959453429760215940804733835594200365168946525940910455428258380\
53956028431149760442004345054778538964672600936975113679796080778968880219813\
1684739`354.40438394197 + 0.6881626227840611584802172648175372853532385195306\
65352526809904156710980807784934819684641729313333924127581858083965278120487\
56868358828105426440782964020906408911789805907834028179615855080311489854034\
25365630275908999882224634254156723845253382194957525621100824876519306633651\
01738771335523183325990157311646360647263016366051054834088530660742436847734\
943946199`354.0893806181338*I}, 
 {U0 -> -0.163856219229177758460741322110600733545880670894760262159872623123\
89230785328087935481057702361686619016450289205441576828196738669186327811595\
34659900872292688560765184101823949124063598838657466061280028854204063852387\
49387873177667908483513628667387869486298911161336140669971853542155015612462\
51338893427253609146178653407706920476110171585407470809462542238200856549785\
56809842064`355.6046711252798 - 1.0939087144373040223087688218313199923841985\
78997426213924757089726434611589794475201581242569073194141432582299338029433\
41440482817555503881498158960286006281253209711697069514730427755451510016359\
76821960826612565714528679164403957189037052253882812638179973218594490106905\
19025035256433856330935884136000262840425938681524248962330202449659646378222\
58368954810614`355.60268152232925*I, 
  U1 -> 0.2761387897970843147251106796660685095053760502982056508837754880714\
91670232404123299194611017078606903729486201365870484956226306757474252491255\
15901591325165685365950048810387832281305823527559549080636248339572845818223\
18812431685852097351894540083928408124744632551493600135131571586335654766479\
8723237522262286052648812655491056341306632698954503015702882103972`355.51158\
36484067 - 1.5452160704016336526441553358884913890798582079442170062299026571\
47962749802908372753943376836996865052945461138233943791890182274512881322600\
42821371656046957595429443283948562019449295377889746787712664281578379013663\
64477294370627695533445219790851737014418425646636241088314639543412195436709\
38025262194165817756854351822754741309731786289000679696267611445333153`355.6\
046711252798*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.5111951042075907520118350299099476086016536307425251329292066266191\
50877802089683181124079337533222341451216773852402993433238264725385661083009\
71041294027762580164630919779381962572288658766793113713663626723538802308707\
91351138847806597673142698567842229060203859941129608676353083743322453714833\
50936155499285726026080478025125637870032684860364417602113230681377`355.5965\
9444489495 - 0.24494285787832250335519265539591782533586661686650244879003339\
56042058999525862190032639237774238265711513951406426092519733389305150542838\
39975674887605800770130798674547823256130954018971782040154397763383058651796\
50951725778618058796996218908317723296969586361126176778083402296162071803256\
18851313039237879941483790649029383913095138183766649830389220419132509930455\
35962596030405`355.6046711252798*I, U4 -> 1.410552551310110814118415769563191\
19355089564275096042028938091115258181332706591110880679496850859642719905840\
10926898909996916419475302727320027474569640464287890139643003211473697774345\
91310141414746670286230269976410044500712248359482030628610601329158240768941\
65647229184109077996704096514600074842264879865843924151281014030938436555549\
6667222424629866751720948`355.59834873901406 - 0.5413131504540665616341370994\
04932486765956050289405425601117998208526310291581596868616734731507403908361\
31914996606776478899738257817291481982903397875731363083728478347721684030461\
99408294812031971916356900523679191436939410103708913595718444764640720206738\
96801925530971327362213822161170240295179810201905436841644171159791826691204\
069244669183882362306095125314`355.6046711252798*I, 
  U5 -> 0.4045419907879164112814421502153670145165023058641766610930193435810\
16374081159277465406543697316939593506816590981806561331194079347840525413687\
31685962256745267293703197914104122861040078798411852042203135434235622911328\
71360822561681875022342179710572025814973474848046205141843621140626383235137\
98583335970042438460008498805230796936523779669690172907783598154509`355.6046\
711252798 + 0.967799160480843267873626997086865327949279900867849408863360587\
25872201803659161512522063712219021186197697972320729948242298803281257531207\
63523804423031201538790956708370450842191074328921468538928604254497996534004\
47115945935973577138359595207818098508425489751871039868802618005357953478493\
122880004845383865427284171540268954356555807184989857737011605649156881`355.\
59771823099913*I, U6 -> 0.482002885299847390714622739611452507961129898042787\
72821092012470053744733614247909873427239995743044095925701496595861073215919\
85775407674387025188405778280865942249197382641172411886358786528211528660316\
05866309467868010727168562236089899312811281401652798712366047586034013842257\
67568858721949631984711646761665740202937717564480115899673265757758114011694\
3310899`355.6046711252798 + 0.14148961828654136193095600379693313269867531853\
95854603201808173400599177460581234551409805727928277201028478446028952808431\
93392043197469430698364563671376544774594290126724755052071123605612235251300\
54164929656286090780888188653048597283146799492416519732952392857659508139201\
20960761005779762310655263743425510263265434842801999294400106368316947494870\
987381435108304288813478401592`355.54594110289094*I, 
  U7 -> -0.163494174062719826206809000671110442951120233750639287951021771376\
49333022396388978053968535587318146765102151425902563218547323813585899430101\
73313023267444218466176089880620627766328519518980965369162225023498080626121\
89329612286621517343010129314293813163683027710792528498118581047550922871234\
35909142041139958798319117083558856044536485063214051132987101431992066233870\
66058311719`355.54075604035194 + 0.609181867947363856142302489469978271932758\
68700498909371860096872029545735953553185382174729775754277616113008136088487\
08717814268132030135262196833414677437651777660927176102202240172943026457282\
20555288595321259529682476764739360011028835020711663518395832535254868088507\
53733284822064866556491748957034594018203967668762940125095124390767430607641\
7882559406660189`355.6046711252798*I, 
  U8 -> -0.526729552641509499697800479435890680369138376260494380238006761139\
30612205147282386612390239797246316737995479558312812449028646040283852322717\
64867903638763336278110001082273768266161715656743082366300271473180482514954\
30531775602900999571506136393099822740107379024161056677614587822008516789469\
257200450590765086733958342472132595437233959036224728440720769182029`355.604\
6711252798 - 2.35610407172781546045522344272353699968396654249800979448180086\
37909446034660059661567367109952022630369646903349880430145815373182293204213\
23479611845137010363298226400492104404758406883189982937441158762269931542891\
77161814136094645822751238590260742138727268820536831893770245902518021599204\
8621283926576880933407156408213254561236359384485406635166665646218110134`355\
.6013107399171*I, U9 -> 3.118730534306401529544519395434737901013068926570856\
79464551934967156240590155523035236009820166501386817937239535290651286133651\
22584967438793739994338937150817318960140038647918494569383900703716122343101\
03760050088293472077615551153949738316390925298724586384508721782769347776660\
01448663537091909516202372056460163470254552409357469537093089040805654107085\
0830655`354.7653550927708 + 4.50224284725758770193235649555911298089454594777\
32028922579420841266177600182720741874933738783333715933033334886781896348188\
84181417643606803445366438160682391404162185248054289355555513789584483548394\
79041471678648724167314021234694265051145287042409754041339988340329792702702\
89234966134767331374056667275287894696187969432901055678387852730343868629400\
27020896154`354.83947640664377*I}, 
 {U0 -> -0.175302203439184412908156463776760605414724886876413435487067865930\
98099006094757781114196745844320347529029903268553444947759759815181890424243\
73302394425435807773889219892822356124870361052559848627920432676730393445016\
47698284035167482013243962082633994349859602032651190615572899084517168922422\
71833218789528151409781188478922906086732577478817810419520845899723456214619\
9900248616`355.6046711252798 + 0.00765232701977063316017243933047781048351126\
13661560981526831077649576569585666235625071310789720296905729231040052108976\
44650516832314667129021189595559434488569773175005383636745390246406139196184\
86189986919096601197530395561069440141192534105085859674998789654280958990080\
62589098784081000698247384564209105634148179341233722495798185954970420374978\
103146141199134955339475311264498`355.06313549974016*I, 
  U1 -> 0.8277985788600666966121523386568629043568106598189670380769822265125\
05454629270816556999387435244866616007947989087791431395070539557502051113644\
01503765278704365070033199514518313192781912112645340237139640400892140841818\
06069716668689216301855072536110796544780078073994671483092005054061510119970\
99086229928298880153306367566857537579060830121445165965367872727886`355.4384\
265896644 - 2.686670018887543124425547408041195451174607217382115038508632429\
19945316180038197025446508307460324035263567348544098640492956056562889961799\
57432161029068663530536020209560166966228161534808044161349596309401706679033\
49469768634327850070346102460504970184471019409502706176892331379037606054578\
2591563444918059810220214501306313141388583788145612584426663938649732`355.60\
46711252798*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.563940349719601008836427089754018575259639246559814101533280713284\
07432589418490832304566985539071923525173053080985206422940775665313601331455\
93109799333517165965537889750617781642489639944168265906644930505212019785280\
90971370163041303688717683126964631939139569468358044704503934258361623235225\
851531153519524665753965584229114275364307313256210927375668362371567`355.604\
6711252798 + 0.04478061168350455146293439653986091887632509168298827581985694\
50721228163734999974978100036085164428106342834116832052632009481302598288245\
94225643081515142561840745887350914362807405816320437276134814062546543325601\
80511245139799714519449646975173342102491742711487968737712582531446474698010\
2913686987124976112962203357454532196540522704132368628822021198253817791`354\
.8810012017414*I, U4 -> -0.70492961241349494261587951886316128894323100301326\
01865331675879975839449418083442060809299806174143886097096129424705983398165\
32216804521741618747750987416684863854599417265400231244648859614768283420050\
58907329284151993967713312670384691376321112089041791520100267660002246650408\
02954539357211491951898240326942059371627682284316697967713230477364962518624\
58826446`355.6046711252798 - 1.6994432564642582558219873228216988468132144999\
57805750403180416350115218010584437666510890814947573677488132959309106332246\
56707864894195532104247578955909422862863340384490161338455494603167112220397\
08261157504495026697210819053777862868686049880226371353976587147411595404788\
84785098073455030134661546949988343047983410237638466315610109870813082208928\
73320686389`355.58793991839525*I, 
  U5 -> -0.021535806837360409838691427891503651493163142721898314068877185431\
75073116371474565611985386083241549415381705180235961054282323183328508231089\
68069169749494111939231974490879934664045949478862369626885571944065839213013\
24818110607641199707089276901657132338135232550874884633337918924548125980528\
79804082029469649108028614709032972453339394871493521621942087178092097609708\
31710351095`355.0757309285946 - 0.4791520884632527992376244217107236269530567\
46423257778441167205949608248048880439600350673842238324399040776549389555126\
01258840747617995174560108834143196876114104919564264070508982241308304479515\
83809710477131243728109547228744341080029369834659613716705498930997550849145\
76142613939074261898640083643218651250660587469034252627615033063859544338992\
621260394265289`355.6046711252798*I, 
  U6 -> -2.066727212383470260914897526441336940020735746099151444104994912039\
62681580601169906122488288958019963660973369400888594229644238884033113585070\
06183934856126251441309277548849351027848120383372104222571041407449203890803\
09460376937727502735410130728854362700747696213043704894991594670927967392607\
227455472785376933839150185316283310023831051287455570437662664521964`355.596\
7883490976 + 0.57016366084400888819308354895614478933548020154613976933808794\
49116429888351960537434487342565630034859730654708790069563568309156067727199\
69621483065291511910352239313684486299837264253471768208641684100296845778663\
47254609089683721168308974787655383952135314748414712105115710940141001071010\
335633039718695978804551510760487492981470821519510757044810066593975793`355.\
6046711252798*I, U7 -> 2.0516588142274873185299888212298172797776045166345365\
27424084062222366879110404869571036911370710788393232396017778270569064568429\
83601648548188650756486528206336738387096069071995678215147492632454955727323\
63662062506448478749305248572639886001819392446144573300281250658899763609789\
06350877934573320859820791600512271705668603864553543025345343387159729798481\
293436`355.6046711252798 + 1.289061391778878906771524279707303287118264975056\
29342527777765155989566950983566131414610731948164889837598369836237418699883\
94392485166225127739589055517620203668279887902989574211480432599766860449010\
75043454633633896587548406254920504865429335597895362385900655079804665161802\
47946721133158111483424072827798426573544560206988298829415517123184934290889\
3128943621`355.5194421383851*I, 
  U8 -> -4.782172741255524403147569597103655019105041181302363393695758933091\
23110232100198860788831488217380035183321223323184250711393991234258400843885\
76582736211619301682507878160292426160840789603473679815344015964157802381526\
19711604079027141464296477960225496716150336106813519081171907283157703955864\
853928560527592719896860220507813507719274551671808934735347661069962`355.585\
67572190725 + 2.1558320019270606416045502925252486477554865736279408002685444\
00023790600124745877822703019663717680180745258119330225944289976017717743892\
82588520452567774995798629714362374500301466654162457184951592851297356044132\
04273402473972365329959608955052981500843033011659567560992992248614639456673\
40118969892532833303070043351661515351032677248287370936853129228553628515`35\
5.6046711252798*I, U9 -> -0.6948908226204466487159155938503922268312393817151\
78063199766922189702109982576067619123707772196338162112109451994876148220916\
36016879252048468327155135721259133211239915390254241271793920211826369512679\
39816865100126624784132179587165818232386831630357400177482540015788393721522\
16151567249994966062102905873929896283330057623041129858727589224467058593130\
615509816`353.75042884256504 + 0.23682607291802439924718625839426154742736165\
27104955344989354588651597166957172102026787580487997950312366939860793459402\
80098645342842999575731286277896409428860376572691414039950017874218410307751\
77219159245121049381413687700314260468185274765461299579478400262591213737003\
22650811236020362826046229604882274264904981554590328362744264530246244399227\
12757372923095`353.3766453044964*I}, 
 {U0 -> 4.3076240166547855926752441368544053060427002390688472597831823152476\
51326226439329025824973702237550235386291402922240226869179426167451536203685\
99976344197933059377769802607628082541606934476847308871005271733187518951690\
13141676139439594792903088749509266946035990672756439106857043359461853245924\
1626242008593214877691108284795135297985140188524539300770292437053`355.61093\
289852784 - 5.285109603924623055888954790324581412838935819688393802705698139\
23491436457539870067300773747746093247701020592654912005354012808639980901450\
79415299281758352244614579212949554065655246982619671115092406652219199020052\
99185267080920037783731007104203839999145654689200817789125515241238945121987\
935604718725905475749820728463077819154816585250293561577615866220345575`355.\
5536416448013*I, U1 -> 3.9487880077917611141440727761336995230435579159379681\
15009343527271190216957863067175656145527668364204189581958792931934088979781\
58693203455373835563418629432512267353107482571109218866910424012090965610810\
85515344200381614145761689370337928079288689374055755533306353664736185478315\
92015420782019286015566975991682917179141490212005728782315763677421688045872\
39022`355.61093289852784 - 1.404651868717409942632375337322675027331200851624\
16942605727996875371946370193791431823877310327207591611269413803619220088502\
16853414213744995146865922970055053292614962542329825788568147369631109898950\
72456727282726348190310229584774482650751953008677659761011419822117633730574\
48836907455074463273383460593426280387690123052577169329813174511429060866236\
3179303879`355.3428356708308*I, U2 -> 1.`498.8860566476931, 
  U3 -> 4.4562615663740050946681148463733961848674301482190049924433546434660\
81321923083738338770719273701873115373197521551330034556822189887075672995096\
38500063829591510365427916597225613159578889244478434099960794346627173056416\
90336977449302493188692700243663511484771553822184718447867799549841496614931\
71656492136417983474003481993419185191956587069384836734723176440325`355.6109\
3289852784 - 5.64758902977242081821346155622021758529733577565614183686705158\
53339419246953164697687440259124567203198534229753192069948967774844070432350\
59628715383970131740012059190317272188079115732031211295709954901923703693261\
72950524141351917645803586253916063350414853888966661845275110775762216654198\
7773042851403693898664041846673731809695645332432921236637933695428902246`355\
.5571896290277*I, U4 -> -0.87599464235306568679873283688124765278250672258980\
03524194319330806496220233255251476013060029995071224416087336255188129916016\
49396862172617888737087599910432107127872151848720895666872744280928250059813\
31263620526584045513783898205189275887717635636464279986620542225778163334535\
09274086361992450466919264950230782177867675207810215703589483314247747086935\
11847202`355.61093289852784 + 0.438271405039707632751932749767237377745219467\
86287965255455775465928906059926349640038664120788100894823651100593406037139\
62811515541256515788590067101763899034891334823620971893152678676087923981293\
38313204151224006312115573228481773650971697272893757598269893790496844887315\
79522239636254460428213000008041053750749124258985872973861464323670481435411\
2570543914584`355.41675931913187*I, 
  U5 -> -0.613478293688781807142472561554503234411249569710055204776587774633\
33301303838110557594565695193715341315997074049896322134722448155435491382660\
99318159171674046420945919263539437876194089189244224565821961495492765434871\
95058892206826318200910365983082050424244194139157911180883360263439460774671\
17048599742008683598343488178130606889028229951744254570807812513164`355.3866\
4842584126 - 1.41903260334139012620243213929539779086465167221484566752965170\
61986637387264593626419625321970340014685289008706723399281502943550451413668\
64006170855747732412388535775446104630489526646663670405213142914014279531578\
02311522446170723299351299356271635587125431485214804298407219896751746957094\
5454107447263269044037399323150544279176222108067938919621449702875266305`355\
.61093289852784*I, U6 -> -4.8538648060553868656082917332613787870750382180924\
13178173157082551652993704616776695662347548041983511729070529397973174603258\
87814049167258872373378661340250656071592882934720674200134776151588277352120\
36741525386855954224620494068555844586459022394088351312482519392295583877420\
72666248655218543516359743871082496185565616991000594254851481574724218492830\
380217985`355.61093289852784 + 1.65877820763106181382208840832367767384865844\
59103856599347076367773816790015682427620508015670585979582963642048777870548\
71660206844663865973965536292057694692548867133045589082876507364161282096118\
90876585925046031725910100157469837940119592546170218319683251777556165907859\
92033191593666641155126098517396928437721409802551921892498953236876006846729\
94553652556193`355.333323725774*I, 
  U7 -> -6.817452849009835256614077476701460136573557663266318911709322489003\
16235380893519549280513226125765515365491223914918018402545649189751186283832\
48611936082439715742043449021115556148171249114841135239104803231450273392538\
41630385312369278368065546655695910217537366464214602360130708816334527940724\
669170445686957320723713865908419067277552013375789957729710974963136`355.564\
93854442016 - 4.9973139147624054497451229829419866617252481644048597538651405\
53806813513503747915796186443118159128515030290128956219947807851067126299514\
55899192472652617929912448874211403899787205391280193954797764024257135024007\
57858110265026626129900500184795337505648081256797696445865511129826753987192\
38467911232341162110967271719679785209356694634696147574564221222242419698`35\
5.61093289852784*I, U8 -> -0.723539634134270230508941215187307395266654866044\
03491327302621385688429404109402885785265062610188269247671656564646020138139\
43963403914247410071827018931936333307818344106402628946144912006816299885165\
09148404585568375154604225954462884890065633401385129548012039618535626264045\
04871546838335152430403513159107639388385162984953717360764522654846674385789\
1409490708`355.17924282291256 - 3.7521391835737159171488886335719788592873491\
02679672884140404844461878940497999308687866820221217800053683636176192893479\
27362848189998721505942792048297629300739443136416740638586359589029525180012\
24752537358129298586221047630614265162248576048700661079362924450178340105797\
34495224310955200587103941556670350166436778586745290909447583267207475446695\
454730915343614`355.61093289852784*I, 
  U9 -> 10.197880841757666541146738195396129786776233228540389750871312090545\
02024369433037454442277955735843430947417628366246229629243523224095631238544\
13115852677796687761197385205763348634818238159253676048537892056332744178587\
29193635907036152738203527872843250432174458489556120277515654721297492140484\
093395590263180604806639702607605016725840444148015546787116112100421`354.991\
5387770907 - 2.58335130008009565795794407847449197916133983186810494002922019\
66715794692705897569141615693311883766518010000734699495658513206882698100585\
58513242629041588387649921240367313073319667914904359773636422490709325565154\
80977129434657252287783541973505715098243377667710083027930397469811399682287\
2742378951005926810561014314777313847525405122994471700478833938023264104`354\
.3970511805517*I}, {U0 -> 2.9422845709816352967424276005092689846967763834165\
81863715079574939476796082369130621351794491452070624312573004863375830630193\
93365835366008528463843671778941289116670410883190431008212155050508464106502\
49488142661070114639088147000904260866830450691994333479941815205068221302951\
84921315425890060844069444189679296342732308414660861441397253236370147900462\
739079977`355.61093289852784 + 3.23051364347859730804519986048702671842508685\
23616947190851325854015511559784690588169530956838234203550741141957734442110\
55636824754739221558097292023426941653277001555484000580320956175217346429394\
81237333726460032193129862728823249829926996067181544602833081048567252288669\
57583861644345438846755308209541879736624567682397207679366594812516934397286\
03047515895828`355.543176095354*I, 
  U1 -> -3.804577564826302489425536810993592684773445080472205020857719776462\
15877874020955098579078696055216045439016452755781929152305334500150000235156\
32739128727422817716427058958560560325442414389028559758774512687652949107930\
46427741242347586961630696987886228194280832505759130097357830987382568912991\
985159970755630310462146014090528911581392222489890488505433783485261`355.610\
93289852784 - 3.9927874205632641604349007514112254760427476314381586014912263\
51679724449485892994107943402736289214580869017725741585964689906310270605692\
84339523670104407743813979678422894366541759140412223375292605058712913560465\
25483079997138515318023774846601768520431958351333008534051340599987938560965\
72160958489469144011097772991484351772128157715179953825522949638438181658`35\
5.5388471256273*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.076251375130548710182305501278329930276061887347392360923457124438\
28363375312474039810308813487500819451333059968996727487426746464969455173322\
31446503016407844790391335902859882157614725064722781042399281556266114026149\
42637310637379715173101757509402875606466770934654477869968108325351831025539\
168666918922917802337140407909612864521800145165729187927362894417601`355.500\
6198979313 + 2.78896065828688034134470278646603369416921836442696235130614445\
72972913025618986208045047009935614575383689425756447546054983374827043613726\
00047936972602982584807573915476127334868448671197987629824728318464228090994\
37989070709709608999800795106107283980385620427946622233168545019697276252787\
3114257291967307750670310635276788426763990477821326655973849727523067798`355\
.61093289852784*I, U4 -> 2.28877464935099348391916873062989601984117216266482\
81835757877577170807203900228888551960784932540935787534726372042448819608416\
00705666778715140746973490455383418030642220200177885929686437752882780056041\
11769038834883592207123287709796992746281200247018664768770756745024713622077\
20757217473617773838699134538431721523488572360204418995204294491690536420433\
99683641`355.56254345117884 - 1.665210001675383712989104906706742726512074035\
69952245368411677245447586259882660010733793916110093274544292181611029733132\
02868422396028011157683391838831413224972130088964910066084154612336512344026\
99010789774158824962325495671214939704325766536299411879476701661899016207871\
54873196298428800287634498929611566581947912412467605452804323674297952403893\
7348444692962`355.61093289852784*I, U5 -> 2.189306432494803358694271685762127\
08632047211065668214886003200848909482549896594798867215626344396612727455750\
47732740070261900924843780797255716390400867089747310053931601713232964634718\
34861119974965975651348446217123170630685008958799497240183581414818772178751\
18537441804467659005726556561961783920422191496631374574188721239695247032800\
3905083470726518281907747`355.5354344557554 - 2.15939000590992946161380210569\
02038361784321876762579684124850203522219943253685375433269685358755405640217\
26135812938987565812783661851361502220512385747725777953604592730475437826539\
90880085477535218648911393524956604747665971143308845901827926789780050118119\
53841094709317492615737722956451143262838641465507890533904242855325871227291\
22874759986463226934512508977`355.61093289852784*I, 
  U6 -> 0.1093197732260706293054396633393784810548954013885482212898124648188\
99758474047327057739200369983014753941030600803003989120513181106133365599351\
88934251868284621624922480755677347304369698923329366591242553320011214961506\
80825931076277344331927438178929856106252459395614708134378338427291976083838\
86183421018668402027991208240564188654201255609194968611548432766287`354.8552\
290417452 - 1.878990925589981914948344926437456708078305950478039277419440020\
42333513732086314943205984477060103961947926520973695474385829892079862227236\
69785027956467575094340994896039333052532409271564616275955769557665231531895\
62508316324875195576479574762876440068163173624707636351224643770209360430832\
466749157606061329646118071603122359674269773488776250576660735678172771`355.\
61093289852784*I, U7 -> -7.48108770788064715872929208679796688427606513759724\
05599785159446308533599427868526923113649010174836458960459479976388159972451\
67069915460307099838010034882896762155066124741707837113130009395674461853770\
63648830252745717095781895879669648517716862599701040301043071894986467842532\
24119300904135541925571442303211097539440518165066539594706252705755988682287\
0537761`355.61093289852784 + 1.3130260090421697979026705872743743155008849612\
22835669944663575026669712432373436511557952975644921345218506318353978230601\
06913741378164979860581353890805469589872971942275911596269563248773394621308\
80145013419196594197986270652009935623043967704714801824464775933393462693154\
18460743514800517192327611647600245349768476420160139120784443540532796023257\
193939385715`355.38825786527485*I, 
  U8 -> -5.826631372559386127164432143442200891321713841296133363526797185130\
86937632224119717505297426938696950955790864945475935899763651584861071412637\
65305507908090100982228948160718592025737533199639799767353922172219097479005\
58675352237340847299457197693001899670209312658633700730696172689371915691583\
552019522695720189572875450567391036460469094741395411732574318097422`355.610\
93289852784 + 0.7091513962657700430926005835633601831669953205113893014545661\
40797925609554518731259176079874805868979633835776374533961380298621382625117\
77740567684847496856038170066051911537386083708030838937225595824216425090370\
44164880854921388916759119894003452735686709856869587383823386422413025980182\
033418610767161598850888301472458779169925646055031994596417834584407195`355.\
23606599495906*I, U9 -> 2.587258063208660834364389497006840888467080783900703\
14294357931636680482663064560377992431814785018781621089685774656661585095091\
53311600866901737246293354845372122800337724525701828783596997224854317814142\
94373683944771617085784136546192346168242272462882144389844204418139319134036\
07533511791827020837508697603635556347632929052209276271340907081338839705742\
2740337`354.41000704199496 - 3.3232664964633949808616583698635105543444275753\
95904824353357740631382401005028424003392399975671952707400590579419212112527\
07810718067895579011198862020821059874506605768241723287770696932706988253758\
61397191696738298487183169653384151892522269749603593196680883723395812059840\
47946976961625880944396905175686827394813031745559206314601665418585548465050\
1447967889`354.54443917070677*I}, 
 {U0 -> 0.2683413144421527435423038928737465230738268702248045694918327689006\
48130124330630355633508473201912560168208195969758313774121367005985641186616\
05232677528226653586363472671066865013730270254039768391929288224474302420276\
37615106263051273152880084625373524005184161454517311614632267706157714019698\
59776274140451706764776981996332694781073199570732321921264388960561`355.3376\
870916836 - 0.888696915910425722048415406126034633976724599268302244571792519\
05875295947528004062886760321810863417534778422701080881269870878699087733541\
99807270978273678155396583487941448897293269922734045322614929478451984763660\
65182312410668954740483182228627969388289033037583004502078226755162713093997\
091397663272016681856303028817971225640957615411224828362577384523402605`355.\
61093289852784*I, U1 -> -0.01746947004991513441615901719728761786433830810020\
37521833671772881401372111404610880824661667775792268690950087267875513216604\
35897568635906773994259076503895119471781028059102759684018914303944238985617\
50004717386722866213904197046645648872584786140245815801806030538648507492831\
55085142791767568318823931850158139308816154666233184088724546992585626147847\
862400944180855446087936943`355.61093289852784 - 0.04573555881831094582500046\
59734518854030167536827940916135478420949183376484088903200853577903323852872\
97674057663716918331567610531502307763785762138286102716188266384301484952996\
94657885885882324417950398165092976214058434443116805362614433525174272560190\
78748568230087241402258477871591303091373450976465507366431410838451348140645\
784101796766066048052966986654965811680174451808478`355.603611626693*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.371149289305772284931032851431013286881525429199763515952671519274\
39855402657468377778632537162050772814486241022870478609301813365282705251431\
15863651120257137938750332531312809205414709182044814730018120423073241894786\
41940318285579698512291643596546610152776735498231774410415193577335137066858\
435454256828492574124133245945281805431794988320140555271007863472294`355.555\
69450676893 + 0.2919353631442569649518194939656081101104213040838621755995948\
97109808672493753802612911367531199854405675278337783049139652370461222641728\
84348960178386217040414448667232808108824971435010831121851799894457110526506\
53818378173914205139412116059761714301836219526760645552648808387467611185124\
29546578963917268460669389526804118540861148213496108568148589686142279111`35\
5.61093289852784*I, U4 -> -0.035338185361180855192045377671962190705941768699\
34515023698192258760624839473839685826206955508149702269015518515145107740692\
23561110878502919776857970254763571226180330089886944557197098146810394555557\
53668155110858587014705251294506278788307269803994762018036618833949521910452\
13296123526574479855615442890682429992403185807665741587497385954019409053679\
68019002031892626719308385968`355.61093289852784 - 
    0.06001002724577357189152545776202570888283825456141834778000689158449149\
08693741442028542386490751488929933222643224597660371052069313253153254378392\
56205415465324177474390270487536201909732061413636801835859733094721604865669\
59453055638304768297464102917564525431974260953004591449371442263120484563544\
04809602008187004952288606568271804636245644406216342891248497070574529350313\
271705`355.5784483948388*I, 
  U5 -> -0.677499443397778295555648662339016745821239666900701573573769207888\
63407122021586498535410929959021446788183686206449302116960345731793023676540\
64274144876649659552762917665931293241229213277020072333378925691036113660307\
62132652277908084471142777449553434339986011902518699818014266086456967805286\
849619218892794818045552441310895555356482077234186277299822931691128`355.403\
0538650649 - 3.50966900927270317985722029924111691385937573694819269453982029\
00265970584085009436388703068590912026669354638562639268199277746713863215277\
15134469259597047133174569891301029436756075869514849441883548374027720511592\
12234033255225074144415277301552533531840425343860088840454338203045260387462\
9462594609937131890584647368468950098841016551076541746317936764623608961`355\
.61093289852784*I, U6 -> 2.06944761114779484482123590039858463412025088336589\
86702887276916449778297920383253432640765757490765780118408968377534404167787\
08746075852781497834808073411006966425940058169018649458812093165054871530128\
05637791217157437236167332273021630986017080045280904195272210793931555902143\
63098630915388337679313316000966081453262078628228438227417020951869874174610\
17061197`355.43368132596686 - 4.227767532845607859140961564825500665236064767\
76261001602573736125678314515709844062991437515813552137177980315390858328620\
39292489529164738013973962377742916107474645750551353320390308489618122151004\
07475047937898254756166251752891944063279174301852030497902889654039765036254\
81229866591252985426329552394267767299392471851006334017511456976294311331768\
3862623750419`355.61093289852784*I, 
  U7 -> -56.01474805237283903655219699503370476319364454016036783615105032037\
70115379310312272371022475775912223595931620340667613865843111722416250370017\
91574809386070124794815141250449621916898481352809054346437224918832358960980\
35065314919605863181943361086516560428445189600344022416147767327719128635031\
4405418407992187620610422043361021741347041494922687400741239771957536`355.49\
42545528868 + 77.029176129748068902655967153791312136716945232704733810231292\
64651682726203875490642228111633208591176733256098336045578511550852870384805\
73581439795983164924636590400606304880264925161777225941668468039033574718649\
10711869455813038680298662972740478194206552789987492159010390198410843324164\
820615550922684811167491091030130399305733043892726308023199840272696388225`3\
55.61093289852784*I, U8 -> -0.01591822802935269982969478399969822855505270965\
76872170529182659082652909670540028986376645700474929600826501755247497891328\
56476051202172383580593627046620861440581417750336593620070008755922152217476\
31169593635516192965077791921839029947995382564537544769131681971928680975522\
06358492486304678143793993267916835669229903171339544382017115001090168016463\
19674443567200862056157279388`355.61093289852784 - 
    0.00307443992110704311508397971431668936281097624507683075298291157949194\
69975571631594624774129049426283653799875520685198176406323886590019762160949\
12892521167783121043920588900020829147866101994360056896857205167709036145363\
46573035889960727385502924861694145256407682735901762743650169034946435924905\
97164016458247285317742097169348382376762932666228764673025690269021089751270\
649317`355.22655799325685*I, 
  U9 -> -4.133767984471524275855342617333497304887490944125083330234872814536\
30847512238084730368960592713708660369077750717636792235126334304803656568116\
31635905294854292789178205398153392377927110081044873987383427936060947738390\
98844617788853978020150071146382096793853992805500919263680101180068024712780\
508592052707396216845681840353238111453085753789129997459424031148586`354.724\
6353136316 + 8.42977668991746788910379429596891956064997598425564145244630974\
87485500658525173185023476932351184805592223238943408612211164522978469504718\
08722305924365779615751079078758214163784286520511616122363326850607028374598\
10079773218440407095766149103371033575372866368442514843462270341560858101997\
9482861119680151756252867739159905723216945549918158740039322602850575245`354\
.9851382750564*I}, {U0 -> 3.8291877130084503084940240652052008317479756049159\
38701868364772056558606211026926986895514278852377055053246132776809710148456\
62127983924109184253764613894133133626969874561019667357486630708041200271711\
14178612724914801310393869651685942081780191620802250804126159556666340873788\
94766942543393413403432187083917606736703636238938996462833272173988020338947\
740328244`355.61093289852784 - 0.61420030877972873268002078531358269752975936\
80335969882406574257511397505660493980236225614520731982460309748504351038081\
05767600740577750590317226249235691656641787341843416081620889794199011092683\
02967363247645093844385836010478111390198230593866506325032316689186186031952\
52442929846551524142821578930502587513363673812203220146891142068562075668643\
84493084996645`355.12942890534345*I, 
  U1 -> 1.7826832637034723531720051133194795073413993706911371320330491997147\
94354917620492011227665263598669706373824743566824264842677870356284780898900\
03601600589584106946918081380076876123603696690931809859395629814457588753797\
56961167307227451168019158300487095771851703058238863256221852552380039743599\
02893994141532112557005769842523755610529017925119846736123454357247`355.5215\
2179115126 + 1.89307126349685657944078575421868005777543705783950609566156150\
83784433435983117313662986944798999568632105467606874885117653000094192434162\
37090348046235051912546891135193815650936344519857674181210572192905599956970\
41236668309163052199232997718897315381350470840554382496845357250763933266798\
0743020133045691256348583147630909936022955020815173176947405879018622422`355\
.61093289852784*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.9422046196637656385136138526494798268429252671575182662936667511120\
01567988414591212800439528043847412727800519479141762917960558976853672718590\
71951026765530234129919785942299333217232882669439950375256035108974703158441\
98741911255724791142804605192691753732050404707892025680982891799762145217177\
03658722754068128264549758227657213107005588603613470436661886562511`355.5486\
6288016524 + 1.64748097720584964826799888067942568443018430153337758632811320\
27698664316923427452867247576555789056529192843915981981330308099637909314682\
02951126004929949669177210356632693462044765289070679432871850873965281405333\
32930273170617941427859906700204605284886465648065242614022664322642806081214\
6760012267714521317483216533591254987311983348293449594569707035605688793`355\
.61093289852784*I, U4 -> 1.08672533602219018229938545399620384996429028790878\
03906114379084839408141429783964093362060996408903447171890342171634747889538\
47539358789552316836043908875855594942433647509794314287707879995081582000097\
18933033256019236474320968866026780527750190654213843170717200267766723278060\
52324134733233074843672749030706043087171259626885554341054442434632803364793\
42700732`355.61093289852784 - 1.199323811384579018475989847804097329809751022\
59397722598384772321678743782829033933103965097761744569307312699451787511288\
30020034516790136088543017889621451661284520855086695850262490346270568157319\
09029614303415469086156582634910705383233454480101921986973924586267144141025\
50021589550449602643527582621883126453229833177847731739167675684187360659682\
9434925780462`355.541143972153*I, U5 -> 0.69633613042989262767737777872134880\
55155294481880761188626376731998796008985378919860143085330415391092465232896\
57872340790252308345126427225074013630495662740176946602263253421962824070045\
68758511936340651606641680725764657696588116535478075886699823213038710380994\
06029407021536699964439219379346791194170480178465958994595539457668046372434\
90238815697278869057117`355.60147492550055 + 0.326496999592542522371824547130\
49584271191176931929494696224901097088059072154630420183012848506490295794871\
79815784259556959357357969733799785778489636052476478091697916027643162453064\
66250294513605025501081703032676513844233514151613756396595378837302708581264\
28018597327361548244208292856785665176902467559152454619046014204660598102018\
4060543695589197709294766526`355.61093289852784*I, 
  U6 -> -1.188253496993488996580790155449041489452109329630712222310090069019\
32947339703426913370163570805006268883081218419888275609537536057526665324237\
79513273029654407890443373396571438961958677139685945968108593894211585685518\
46772262503835485655162995987719456409632643606616442554773433813786246074193\
848948047960688175159826228129379771174262171016674264202113445527867`355.485\
3039638534 - 1.62631916938550230650950029737856472195466199326761559992323275\
86362742638706856443356271561236935231647207225075002838797507264529931494040\
97085524703823274440210391800075590794735406418655903684295950079990745523097\
36681938052850447597143639857722752095756490749596673769158665069734303787441\
5028234736674354363018103393338625386606350496853356132124321263140463315`355\
.61093289852784*I, U7 -> -2.1605681584065032525175263344840750120915317848650\
11082929035843207967467130629753902183516344194952077351320149000868797704506\
25307937885517999803048396696451183346043935752448725186334610600622759618194\
71369144373383739135243285611866226497464469794824359385531436518556697861920\
38411001982550960534903461072138940262470648940267912117564862365010931129677\
514504309`355.61093289852784 + 0.51016275429995614257391307964520453693825252\
69817989549259735899597687941291522891911017184284434921424193286899262190527\
20589720046372384128511674138385394722280885571671208379744009430607083205661\
39144631401735239845162349340355155415152271835600770560327242971994447213308\
13619676443895158774087802425110524793059502364352816194492416678328450262439\
19078912603695`355.24284074808884*I, 
  U8 -> 2.8624450487061664791134560431785972952415343865983612126740134928767\
17120518588428531196679176974237642893812212045271718559591750225094552358115\
29684523822125976567081700488404610877827321031344135635334693179719138329087\
85832507707708096796770085409139989670823233729222840679549816290845651370748\
81390200104727508795072982452075294801539876049656991521201001570675`355.6109\
3289852784 - 0.53101070738670399897566984258629873022901874801439833511670043\
91406783164473158977655878242597401063103811615256285885924773834267840190660\
18832226138138197782713199579887604160078678582099421905082186446126692508165\
13080216117939266853241435349692166445351415056154834101384942765752775631081\
9443008409530329603568864119353187721482336589016339432595245616652340057`355\
.1737423249033*I, U9 -> 1.430005296930350940413799777578916326788604548682500\
77694032124657183041413834159916180323335280496433303342440577061209708905157\
35374181930122963877606959849406013358090374779297356431845813087734364463851\
88730971824632521449589279934981078692916531592339820905902951666380674037270\
29194986205552149827880813141775707247790536651205447275084797751442495428972\
0279323`354.30974211481714 + 1.9354637427855262361875052240690974943232168785\
12113040354501301221404020200322534452555316871258322764470473432769953697871\
42455065171552668165948733767389243276456579519789595655614520281627008671672\
43241911920678051661785705961337190518774761307692879085781869394766721147730\
11176011695365101916093596411097759186158412692773934434517647606261193504026\
544686393839`354.5043920582498*I}, 
 {U0 -> 1.6185716798208094413392746984466365835872926576506885681252275069175\
88041726140071709096671060690824240318246282841506594128160124821054505494615\
61108901647272679786057741820948733391116813457512883322968760159810106337404\
37646676976467713975598425414298787699487549918684632793365646528783833996215\
38944712249812075351877140160047436919388331139640288610464283936276`355.5978\
632824172 - 0.612418697097445289008273786535608041517214061853727359756460581\
42516620345387468582814934924414478160067943529670863391344409291859009369268\
62402292619258316879972454617823961184121045366814557501929546733647290032883\
03198778373154100394881072621323263553230519990438950362331743594764942928815\
74565921596971369755806845372245505202722624172495044666147088022156387`355.6\
1093289852784*I, U1 -> -0.624991757871998195184183422168353535374921374967184\
10393629493393858798665310606388334173750773338215004522824046229138485546529\
53241044538354548449304904958879925441998602862182154529335340110505883639947\
95693354422534225438678868214876922733120440807083936323071026294577425492360\
65012651716354246249703170377207519738696436638846187363457274256040983408777\
5354253`355.58962717842354 + 0.2893998271453136579034242752556186600645732723\
17721752572719424809656221132673115732923721094780684402693664860139216484221\
30582509394872632491877631435012413420204765646475559389030662881713931324579\
77564355898169321386027944589269090520488193382371191231690577195197284263003\
35833814432483195644807220978073094938410807805258691872766515158217307635957\
821693786557`355.61093289852784*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3912838041545289278751630766142388823064363161565733843675504798330\
81113971753360725833420938779102770077893675092937019440601312666427602904832\
66120551273930299722956944775356265970914307721149541120550283690629692563139\
47927929773060203350356621749185906790607221773265892827050017441470551596968\
19738183841296559005600314160156354161865505584131043352589693942023`355.6109\
3289852784 + 1.54493921780273689726064183168652876316093217494771381385615873\
44615881906799531746718850134341158336308074457506785919228840431610535490612\
26871177418735287392546887509818976409081569309448087082455288241700663666049\
51687950821649859390542823879131807571270511781119977688449949547084881229747\
6823447354525428131830617262471410457128196946237304002185111962260774893`355\
.61032463572053*I, U4 -> -0.3227306854742805935954584232216981484147285552633\
91386730530256053855114919285920596545303510184369662849099243663294691924322\
63493873831238406019029847893850002161958323303613232560768559103603429813951\
90778632296243538782473664540246534045337492608215717020415637889517063793044\
95211289878729046887855518124698250947826979862835239590329853316827369392209\
775215295`355.5377358254183 + 0.334063575782774419811946438714374284274210174\
00114540417490754134996756833304291101861247305694891207103636015564637789966\
09435388306337131576538740251937351254877240619503806941369236477816110925968\
97156879928994822823018826239879547208794236371413123363573947799478846910811\
02706006977789168540506771994710232976625228222512819240938489172618569544217\
2222312267199`355.61093289852784*I, U5 -> 0.013517512475963915366410782177224\
14145958572986278948306494616250255314884661302898278659717160530596193318380\
64981015866822773666793878164064333982360627669743606801431665170747203154120\
93963229151896311892163756883237789299515206706190424383777829449381020466943\
33091681089463140041943545778259174121822700632739576608169441823239136016621\
59190191594835570678810676773003299903564816`354.69988548140253 + 
    0.46934384677925465571010145249820052672532213471831898662892991750538229\
18239256636431472560688574548568814866912759583815331330481776042359757891220\
09954867047682548880901502651411667441695911144090575063121129492213516831073\
44599919818117664141684488804037080412637374539992430257655455294139269758513\
0943786893509523669707831988740990298252578602700414449610148112`355.61093289\
852784*I, U6 -> -1.1306019848721504820961627840444698236914191364684520851828\
17104407574014162077212623551185511129320800274043194634295462742876064537704\
46178075249548283397817635755754779683986256936701612622411433091306922185304\
73539556585670511270539983457691465775592441021834668112528269047308743333797\
90190745660674628070947780975137857429580229976667717292720911317023732930788`\
355.6012580680067 + 0.3888507242156110882928421516974235768093595384531118107\
58114302972021672665461479665711116388098283698404653805401721519973771783815\
14979984829270032012908309606048684406970924459168500481727581387925008997021\
68606901129894576926263083251731939131003913848137745438322705678974553561306\
66734015844279840265985624805722506744626745910694686426854351857700414484252\
549`355.61093289852784*I, U7 -> -0.983606308110415738255956590831653895539609\
98542045797457389628285848982773278139453000902523302908317735009900695691492\
35319100411509613496986615914959194362945896520591248265572211513728123420993\
87032444393325965369126464676800863541237980906427012029410941392719856584441\
53139892109365293648994847349803338001720725467215646742772091779437914277950\
8831624445981434`355.4212088443063 + 2.55578616006626361440626881487939413401\
65548955599534194471275911201011608626531557746777261943752457569527299315806\
32431474118288473637726463626014032208809575656149466277668549236597471057063\
14513449359760352797320216623412006339875809828993632855660956539591669343229\
18658675884043881341863755637768734834349223961461552900004356728266458495085\
60642540774289409681`355.61093289852784*I, 
  U8 -> -0.796775250028643392361047343225982834997841610041880618326855649218\
40109628457336228942631426499382306013351724220582652999369663796844379669524\
63592277736966327272813025898025812879873777080300006384556007487682249882762\
44535806945180670896127736153671411612966887583958074364574878598703096475150\
343640486659154402241619971865565510493519693719823748770914849993615`355.610\
93289852784 + 0.0170524008066093915056421922939050673834837582028741441536183\
16293787414587983477381863763869650473174396729883642075529454668424144282318\
75613837129363528933097100509842604053147064182572733951493410273021493971245\
80025023033736409706532888486863427022069434829836757577787311317497030139251\
36774122600446025843522500054638675318034931455728721344395675916536310962`35\
4.57171914733317*I, U9 -> 2.2698395881444709872800794678770424806286263915602\
41474491163876308080312537638754771268666257327044170847199613624561593399282\
16669831648212532404540253078934721458785010403243199615758303903218759090039\
46424283448979394365636363158534538725713256514287793900041952727327383661113\
88187447253431351396567110487073588708616860236678877768661450214743676932339\
318824681`354.9021777847035 - 0.474143334534768345528526292752553496715677255\
39835895761243666488914092057940076070726513062447324414869609222562053600129\
35415252933123408529549748087058276604736477190614195837956755281983836788620\
00212454218663936486568799441992111601186031688514400894366023633703636131221\
84588137904721958001956276481672402105473059696508281863103789522220721667705\
8473886984627`354.3277991634356*I}, 
 {U0 -> -0.176163183266384414768029402799688775215231987431203886527335585020\
43247928676562274271614114600086257513408653436607372773175442974820748784746\
35505467507120578181335364293707562952271217610431456749716466760936122241304\
57153122565262423228294765404773303275761622412432869365033873467325545162930\
43585449688968395535878748067118816655576695017382847968410635680182303839606\
2320446669`355.61093289852784 - 0.1030330968019612663498929197223514099381703\
12668280910319636160211714344488811321019851166304268813703764657308100734752\
59585244043800407164307184526557068102214137960949359383813117204524508563646\
29139573194237023474476794793788181632728841520388436595057374012214097708570\
79704756872523737393842407310615149498835601429825616529500844342941213299249\
660680449987665982854571011508558`355.60365586156826*I, 
  U1 -> 0.9269527198010565817467255567414772368679508390927488125527636660929\
25063771838611848906510299260338294599276539204817134076845157556945182134887\
44344292685108664380123898137515430080818903327580422569720810852385115778138\
92739699736713524134073047702089823647800047878453355248793717343455060897079\
81449374887520563217860578248473354361127906231544683246771429980576`355.6093\
266679475 - 0.354737893670867627932638119357767697575306435481720087796941958\
73613113827132922006018564280003167707769568548990103598756852777415691100704\
27217075726732002044021667433551120114134338889811910331522679799574813375801\
27527952554575622182468132356264275584111903937086095886253501542326613840006\
431009334575875845358379216206305750490588413651623899059995922145420839`355.\
61093289852784*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.646656985978965938045484829224418839566104841764343569006254221580\
17105665586788227677778825985600967081345101926631229749798456784490159352573\
05290694314061720606015756570699969532418741955042781870770591127332691792013\
56050460652764519633102819276289233853662436842815399945382184369768555404937\
401068019345562903408386042368541095757675605195623166741092863608421`355.610\
93289852784 - 1.3168605425912489556958333804136468149601227800283796798504838\
21157139703170454304944364316795733436211399895337337407642564377664063789293\
41152858878635986909790100842676438799440074349815559089682201273468492718281\
19599225211287940946020728013216295324185536688900191070993461639007274928297\
23025278566258207262358207932351659697689846222515886087863064875998655444`35\
5.6088608133531*I, U4 -> 0.76387498617162811442204778532709382908815597754782\
47061772278789813504647298942473671790055216722147072309288631812177887310872\
91392218875198751879571145197318677047329785591353574095744328708894812592543\
53504842843774018969843310703603057140981170294459219401293856351289514506562\
64361366566673665775591433481593446562394964505025799682977812689539558101108\
78954809`355.60897122524375 - 0.355480735780048731575298755562854416606623210\
68285129346900838154626140226169823449902456327041592855346520328344481840489\
28263839912603099652112863658247659548563324577958423394210767978348372851625\
30166378958572812729831662325605318016813386227075864320135167802928126692182\
31229939330488088741781425412553706370970619184804508324564779880178802863891\
8519467716076`355.61093289852784*I, 
  U5 -> -0.054607329096664609643939735087496975916641806590966996847825316586\
02506341189235235986777588243150133026269069647979220497687103699009667059462\
39810229083641993875509670837018430769688231237265424251031574060388042576399\
27881388427100510686694002087151716285943789592351553784303062137629491308024\
33811214641254025569948181007662373848155098970625924090890500024109896039866\
13164903545`355.61093289852784 - 0.099698301999343326422964851648271262850178\
01605733258904648734350675957811137288931508182464588731676895262237335217312\
60766843639078342286483922996839810065740925488839830054237701900337014227297\
23901357808190267563875596446487488386895948295612291754203232543165532278035\
27688682484283450415245884999905523057140972408462868217489572967448572425687\
66486640939350621100688077287963699`355.6086174122367*I, 
  U6 -> 0.7676165805014181032188130790664894494449103614045616166193533566105\
43537076317378669296615124044812217649540722955110040183740950681192573884727\
71304997600356069917237928680690331542653756577850337797729378509491715823694\
91131525132374586367807644884443164292498111787208740878984091429136707911102\
91282055613445242128719007949320473319778516631629592751615688253499`355.6050\
92027645 - 1.0532016950398011514903182011485983007884409291107996298658126496\
27412124510798486528187216591737992545819544069991730371604163964798673181327\
92069587802844060036736798160412271667167535445416888167148805614777693580191\
36226437854177569969022824829031598491493126607156662827509806472131748891250\
01457574799990023259359526925148389770169957509473572666607626257483289`355.6\
1093289852784*I, U7 -> -0.236389540987212473111964126116196746139363294226384\
90411423172924751584072642688006108406129106996126082875359074391846278415006\
72897893571114454052962415806003650620386010828930299148392090647945297949062\
13794211409103587018467949908871396921615740978116005463316162563728305923190\
91553888697749100705995030925486099103004282935931638516351691553385743637022\
5563566655285373586925242`355.59587766311586 + 0.8411778544200112405144174590\
15404000985351889665708465251681782480438031994438692448336747201181984458739\
17517133432815099018707445325252381082020510982389524290702418353300432853429\
59114094354298578031218369197643385137134568469038064619547096466089124940788\
48136927274542432833078561518619697237189026632415414413810860923529424982344\
628350378576951339972640583873`355.61093289852784*I, 
  U8 -> 2.1674641979709972489271270358261333668595116401492536521529730610396\
88643935825534405770998438842818143249538316860743016240328637255178408382742\
81571510638220326616236914813211396637145975770155519091167432395003239823369\
93608620342559769229639920049902821670444677993120676509731734424282860948776\
2373918188864461793956961906695459349688973998970399841064779245577`355.60758\
39657711 - 1.7094277015381677445689600888748194811662543931483332652636330363\
79970219770026614755058922005880493330394642803059123813562255854119094495677\
95577114741264337787901021411210651511936936301001958155572785830970106456827\
85407142982943664919722315903324590327112474849562224481784673718554207235472\
50528588963692430790874198696248208865945645721294825410219792900592635`355.6\
1093289852784*I, U9 -> -0.938997018112100533559089491848068896863259169431185\
82841585786600980516136538700941496695691562696070572952650448602595205536890\
43083610641845373558614300625846476748297171810593631919104389251981987474870\
93301940422226083276143223295438927847795582637711254557304597182622712899016\
32148949773849564745279328033353347824233665450707036834997847016272141141572\
5351154`354.53195495524864 + 0.8534316825821335922066943778640212350643899185\
68708033855335002668380867026312471945144066658370384947436288483153277387232\
01957982976282521225425440682538303783570336113522156501004030134268647919067\
40955248416543142376650657904267337289677265533717656610503678195278790099004\
82927510110269989280845745786677025174932791999375840445300279960067707328591\
217000998944`354.5370742478461*I}, 
 {U0 -> 0.8987581847810678743557173113585772373604620399108734037155540614225\
60897254817560178996905915110840272703491500488297198650550826662199801900746\
28864170107665705557455425977296887533230950275409017931863425206345787795923\
98812153627850971762265272171757952992329995024089966281177257488849144482551\
31417406475686228317954198807074133798031900920029857182789450733494`355.6109\
3289852784 - 0.41115895247213554477008024392612353009461784292535645498922750\
95364811735996783667336472745941454545614962568731337945682907192448058537679\
17730709302856941270601692290345288138304116808777298916200903167513560156784\
17729355159034686440660283536308808395692204617990432706623548933830792959664\
4079132918311992275315399840054082785534157562060655679280184355631427762`355\
.39314917952504*I, U1 -> -1.4731023132946154952087217431083216499007106104654\
79889456729662777594048387241494564779403134559512601630618648349518352107660\
52393999024084104326921935772008530390422069157225482085442845141308729408598\
33737267608517565781761625298695574783692180562734147527284374592664387493008\
30333272414036115091979267078539117706430993923011209553072660000446761008039\
338422215`355.61093289852784 + 0.59690747625482101866017214269826751724118143\
46912298583023804502863309180544633417658811869796615269211419270039956800133\
80049654052247375466657124512416707833249637810503452388595785000341046129958\
63915642081077742253023843970658592288271949119931777375047873270481757417468\
00384020758615336500230251521061590257664360061161105737617998947028690349854\
02864957770861`355.3661440366236*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.5266940150833813388193116895504716799271405989382373490796724935735\
82470839685503877832542445668421636057275931601742261087033166482745316606810\
17179871537321381350208962331320905370064969318759287188087464383536945342882\
99614945411122979162820298941775160064463323636948226294475029277204088938796\
11484589832325639666132958327514308087651407031014439200815677470229`355.6109\
3289852784 - 0.45866139979492477938840118538079145269883505519052016170920304\
03266978135642024250944006836239314958273532905412184258547455929583101654975\
88197554542755090962171965079057653327180475229433947983981257260992070511256\
09560233760317610090573671582006969941300762817163334362091366366261183415404\
0179759272967976753557897392948739532831283413986449197592119443747870491`355\
.5100971978953*I, U4 -> 0.665498530361603348607975416613207739029298753787500\
47528029128019990581681516222886433220307950223877969561030727974378187655489\
25584017178962898593020351394063101521187498611366258237429758952340120820363\
76714339495445942508782907170519322761101651367808167045820777175919858042877\
35602993084644203127225604732429989501616223322711561097015237156769875498568\
8071029`355.5007353560446 + 0.81290141871147887831596146186735747292443163615\
79057641755450071805420493783060603283668321387604639971010977329816236578812\
58505636833411095258447993173436866154639585101429184435500678122213471075119\
03148378172189086075293396064047368030312203966281962506797637069834757305652\
40533014469555997010431716596655358926137512463548146185018830463762192550800\
92077268771`355.61093289852784*I, U5 -> 0.11159347338806780328205787048596050\
65442775799242044620823202581313164068645276951992728666399032731623268451855\
20643740640291413129063901542149465288548058305507638150869704182719502691343\
70126217936208474345619249042672136311129970197337657812620637065276294194614\
56737602432864571186735311078401361243458614634128068232246020538660207188753\
08163712161005274258676436683643597383524`355.61093289852784 - 
    0.18367044540055347796109162931965119322225332536111670400701935436556147\
29475854466190975291063601093790267398952652903074186933982647603813395560510\
75420670881959208729235613690621767902717013507053910550434135268692269704618\
78137153459008008660301185483951405642961007733795469889484886236595019883822\
79947854497600707174616249972163845190890154119976634342206469481040637431925\
233346`355.58636287870905*I, U6 -> 0.1641497124911821362655981364286061565678\
35166821171862455300826684169612662532704439137665068856344581354851151353926\
31564582322793555738133364562303694017822822822081263677981877415148115216922\
41268527936773930640585189724933275463926499964018980273805251824721227232563\
00102498976482324461280383576015879686224433490984620603455377510847064697289\
98062698265123418`355.3513868749163 + 0.4316398769250842628542691630233705339\
63174222418791575787824776610693378857693539321874286686902325096518813441951\
24118999606827164794111778810550467484854534060246483834696249578246957141735\
31103236843990906362251500591485825612322945151911809791782334812641722580551\
63766694529445888594492665858412145271315855246927197730052290374830341923955\
881590698834018955478`355.61093289852784*I, 
  U7 -> -0.989950298664042677164799256357173749739362455865486074524964519398\
53908183934686554679757468527083301631905290805241352467043360634266899677651\
90171593829745742688596735475901815291183661630707603046266754258749636512388\
74944808555158016529694757168786936210592856301577845636325010950371521395160\
095381812509325122449829968833955338418656281962527054040444292376822`355.460\
9871894426 - 1.53472628349084752244538788793635705497490054042661380227376461\
75291495228316110035702035780809886821786761614040153834677700311125914131311\
22703054104293645906821941251246266207140957913924623245121164865537084985863\
89175959345446520630214209831088008863581993589399491884397153449977881531893\
5780923654795293295094000791177697790880418638863580624807785032452253104`355\
.61093289852784*I, U8 -> -0.8587746984219999268720223332377832187150308399915\
90660220322176429243666103413581552891465447231995595617995748150265041895793\
76623552139638686392991986009563021490575752508727248766044134114002408820605\
52719476375119101954743619075347632476359905318249909346559070866299381581081\
93969428058265569344420658991374962903695541931027949773601918196264557035123\
242488561`355.6068033133446 - 0.410553083764754807505342570782705438484700071\
04855989087640807757272976529555045633170470218530240000057255971305895323670\
37638710306430999692009978920304469927890882887893799833039643070740109009714\
80590786439187437802780580210813102051028694311979644557375222074672697512836\
81065242295180906377249393487305599319972823179313492659079714950086532729019\
1027014603551`355.61093289852784*I, U9 -> 0.109627004618417795840316049065650\
27059224389113244513444360665197975711548784971284315675808787604406324903220\
13159889484903344597352918117655222200441122217664120216800785845797443831949\
52069054012825637363844164620158845845727984312364641391556066201575472490941\
56977023289167316633798786936298644990984556200170333926554812801907722414501\
2390184847121656760543322`353.62463440373244 + 1.0982941266814609833457634053\
76162866561940055963310098835106379584473623146813569927221225648903962454575\
37416614359962937445233700926205905300212599655575975970940730402024055654501\
66234211938204256224061953353979141606170266711006492716933558536279990380262\
93077483199897375380250648102779210655816476191902180842139937568079897889284\
692338145514444137232334342359`354.66940988777026*I}, 
 {U0 -> 0.0759033347732549498615481599389037229453664292269158812184850466187\
03237430976080672692736164189762513122664131015502913850084021056369609275053\
39398940182250706328669159022087883797341695728077677045923337300066872050170\
20805136877337045461716265555545954197394767296638478358924023954371249108446\
2372678715646327103676715823418490555773722877727280965449550454238`354.91738\
848731177 - 1.201498109381933940633706165167980858093038997862539036634251911\
17596584198369908681164815944184441036032819418320714882090086316489684522943\
62796228039287824648234059205462538491868674316161327330943394474803575756693\
98501232992998179253960941375272412621924315553039052421494035172699451357008\
216718363442678311789841829850174010693106518017795136459738236580186684`355.\
61093289852784*I, U1 -> -1.17836937399442521147515421793736772538998667156227\
00115925534475243898585688833530583893619694090150465029348148891699128672873\
12235485889390411427141486329018517188707331457669511398872192392837084909910\
83396419809736100750292434774295373364723449126015503444444453186798941966327\
29540069318989636895778741449772946927052548122424758276100241943399220709651\
96150234`355.61093289852784 - 0.382956641623445107103427823283621870291202295\
79795043903773891542351256615447160153259262450113518046105563653930707710419\
84389807563749716037173084914694777666817753016375568906651018931129133814087\
88639558713314334716400806292001736583965986228103647978945253644776941734060\
06305273742457540498384813157981610157686464034792951647069469589328331055204\
7070515130557`355.37792254778986*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0454566039244880937258201805844404631353640810335240763747160702717\
11522417406088125102561408409995743112998131252027044561800568845388578081426\
68654408285008475781442989297571943741095664669384948147982559468106263516345\
35950133996938284608417744414469590785263340086630134025426983953142100798367\
08433865052522376103357233073696230585604918633886249934042294250055631963386\
1668164178`355.226937087613 - 0.267547045800231664604163098315231953544359617\
20563996253232447228081306012367371536801477179746198873974359251802034968383\
19028975999714845091720488902843273060243287156162844834886596271050496606821\
03370820702452058064115600632135644186986364022920043941179381830704540033944\
41228657108075030101014030847025628724747796162743197561841656345450678236867\
6908187214568`355.61093289852784*I, U4 -> 0.562046399111298755497282830524343\
70200272224193001317506544482274691571491374650036240010212616927787970341094\
10152462094872036245686898251081644439817165711584386573760216707776349439320\
51121795790549101071377921407203699959013496776661455856508462025903724393182\
90917419711179864526702134819316959327864613097018489870368298198657634643641\
6754388225823319459489386`355.61093289852784 + 0.7805401968410624766350597287\
38032972676653269307620092488463351805393297633063937980141668494887298034368\
35311883913735452853278194849854601464395769054819191882387308007995103939919\
20550111300343779450064411329644196502208688411476215510267652023836351107827\
79863260333585569594253849162721836982810615039340127997895014989717421567313\
903512910286715223979334297093`355.564257715357*I, 
  U5 -> -0.433622162758286824156171897786670473846799361335836762630820580411\
82275452522501141749314196922764667236942479920837287365576995281113887384641\
09757421190263163938328921549438982326741984563371046214572022370078922816147\
58913334356927171481715081944995059127404971076718267389923458705698209866725\
620433624392186292449790122141737094092359211236242540472134777110378`355.521\
05416107617 + 0.5117546294173878370437763365533656941367355862937440453170660\
43133926749394401225058370700599126762102938177016703807710334236069437208030\
54861396825650334168696200842651080385286705734452077195876410447248259978333\
29338066807550649375466533126353531464524798738965109816725924992098777964125\
31420897654136384006367585787640591096980471252290364331097584133506974231`35\
5.6109328985278*I, U6 -> -0.1486359338336358397512949092739141191029787014196\
72202292720080656975549469859186455895573743955815918128326154139837271516443\
43202996265677253130587242406190770938310181961545523091092646769765824400282\
85164759657414340767328372652150938038520024575257418785264116728935972249518\
89860142158396904326770854851966264086680243313137632459680810235314982395399\
824638952`355.339480679343 + 0.5502945042837690963957708669180146423860583879\
51265985625751896460187105560915028200017840067034383565019620889093833819996\
99062120859676968652538116914724037250228967161943967834236940658439222919413\
70830436522814306622187251563705604802630690719342026391396841704940936344866\
02733710127315911726642764171661529965850045927298345054163486684303244274289\
20074603009`355.61093289852784*I, 
  U7 -> -1.219815327942123148365062627782259617878991992772886340135587207322\
46896556379118598828038800647313601595339094463467315018109977552120536894364\
67469038241326426377460148212660510849340974458727800538887914907011102777048\
94412361111610227948756878221161770705644969696962923878462100735876280430359\
034019321787252734812448824681819097431559197065063714775624516359862`355.610\
93289852784 - 0.3867868365387426794947119287825878453340368518637796048392317\
87206887562143861567468464993981747115069049225737238769225940761249755004978\
36023466692551526576535555223423672886489893354366791946173550343416713036773\
55972933035719877254482638638873406200388854317632654786235026985181268156122\
00683911874942812572401499703937331123800858264955375292482529298814959104`35\
5.3730207808485*I, U8 -> -0.9286910127264054870928221725535606507795455579879\
81483555756635283187043579768139962653618192804570434517499710200430876593079\
07019063253736968687227669932835352138743417035684405334236144192800946350953\
60007348741339082702528033789125740012554569536179172084504394059784380707125\
77543320824166094298509257385803521281938856544627499852049183281165594936152\
283035137`355.61093289852784 - 1.44104586885613418516071019957791726314836697\
58732418560642794797068053314131802425074009289229374624200655278331825862699\
99264760518799492940744736383896393890107278026601279221882360781304692064240\
64053757463055154337153361440910720622514647147156493700345348579325453895007\
20165085980970904978139474781642310197841681606130015831227747358342252386069\
43680114052739`355.5717881158775*I, 
  U9 -> -0.802876944424547626111515298061623036637297848937806124513547990826\
62107337985286198481534965561291399699842968994101421035089268845349899536880\
17467209605856968327251599899265835049495941172439118476390005170270139638715\
01036821891444905041467627789213087153550966567114786610327150432665283151245\
720527274816561164747122573116093788185377106628194661411528529459072`354.498\
83771104385 - 1.2949568594657954962008688976798011472150713549092492909230715\
05739543895297115721696447358412346997027158993382351027717018587080390828548\
22345421575234158386589317846718774252653725032802919287749500101095217554026\
04070891379441393005169575156228190862328897051259698516224293051155589875077\
26629050363635304409203722721570154458469892113937146263670350271278772095`35\
4.6495484460265*I}, {U0 -> 0.819772637314841999298862513361446148199523934056\
78607529639245680202311659428231073016909352148338462915948555638680160774268\
55454566932916952567285078591614330046116219865470038696159075464648657286338\
38694576125772732910652090090075753024458722368066093336496214690594265973137\
65928354432189117655638806737002929850023984837433001483228315970478026450003\
1630982827`355.48951093376513 + 2.0821213106217269708653294700655748916816311\
70776664577233951528519849147144754624328746863072245891482096043894939915948\
62746940306884919449775709578187681257075572139448768816806169988267881542392\
02221234869036703076790421245827760607962774835905977649567043991353518571150\
54809114973784125103970706755238472718217952616723516936646780573832640753470\
150764051551236`355.61093289852784*I, 
  U1 -> 1.2922600078069832232105778451477678117464984583831081388348723294351\
10361291891189118560472203599952086273279063985230946355807337184778492389333\
42045504595314870356545626604212621670541905040929413136732370543517243848852\
72306368034072937776738706819675393216787013194709583718742058785728871794246\
55505705103724482958834716978379621787003723280637059912633548850218`355.6109\
3289852784 - 0.85619168714117387905413882386129888380934734875188637185754067\
02025687790776962346944545350275818772698703408969349849206434806233818251420\
03889540574253562883823993536963288627487844874608376321507445843394634679657\
45926221511045217056929932975710358609756440750622236777065847106339713612943\
6174274704449805624946242254169037612415670797606410071963832832640187265`355\
.53749166405385*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0332350417269554938892478623977944730506046759692782222778039541721\
23770011990599327016378911872783553457443290763327281652628566905317065066563\
71562988402302348218754048898107149531283511100142650730934814581139342454619\
19073812537886177367002152939144225645640463263878799077230430438248559265429\
75169419146665311882013149630518788264666864567932722164365061455263`354.9125\
979711627 - 1.231606433866264797032838852456680894120117920925976553367843163\
66338847876919217933720419157094671093450300220609487497392499343547864943702\
16476974638040058862939690286223326046628560939842180099247714066293589172360\
74473617098449544132894522692492791596051366868391753751441421487599003017518\
221873926694483336928265213972684593589616235092864014093471911355340213`355.\
61093289852784*I, U4 -> 0.919325308975738954028073088090739261458876499323342\
53815733719912718378652492422230754599202432110095596059864030041310027032958\
49450535411966493284243140639658920564379432923279501261542434300803185442343\
54155457212442443642188192466479833115814024787557073030807779184980535739807\
18134544804880451157288032042567961256893232007528333593833198201020384437466\
2440831`355.61093289852784 - 1.5575352868705411404530345957214077994368476177\
93259140497440549011809019830824306710113004800443796966059896439580184653594\
58993042184692594516749329713853956989608001704310874136235222580386337739289\
55667549405293943048787043324109232386917740990953979573172218783310333770589\
65614726972605221354524534015047027479730346634772990617856019670886451871097\
476534990407`355.5852687714289*I, 
  U5 -> -0.247050283517686202867107987554245225139422939533623244941382214907\
17226113527808551779138665342669642236256172074720587281837359809822513111251\
96829668961232594789434483459165618899036733105047358186361357670752929249407\
42893336288726135620306382611386745485971694759496067845724433159766007184616\
62885053454299382524241931401795745004948344842311031716496402842726`355.4621\
769772226 - 0.785603693434445455694105872905936625216143596611836053490753184\
47387330100639424611489119235120387082022013133410212531775786334730006711503\
29461247666026918692519266022416187944798881676211782405204783490090929972292\
05725909837664273779300062807089574096794554217047903664378822337949237388348\
546930863563685634755334161628279098560827443585543760647743150076853572`355.\
61093289852784*I, U6 -> -0.00052950831321451299002050850172972831941620988244\
99385649582179588476815580740801740185828706757923803065173627422332259513740\
37236105441792969371471082354041386886150034904707316052479695725284921179143\
45721792960390254020072343457148578590667575968202250500195573936092878924620\
32030897469453275521011802374849960357196039386637712392226948403136420499721\
828636311016087817107077801`353.40410713761383 + 0.63502296270271275369919491\
23705093033001759742595089673786689227307340870776182851951370082934050072795\
79941833692381748586923135412245968183129163632634851021367587229649866467096\
16135889502577665556454928687475665811816863585401998187166982464299371442426\
99038546004239263282170376898538305668855727749463444371145927830963696172848\
69588016468536236072155450841642`355.61093289852784*I, 
  U7 -> -2.231405823152099478076191098095667308040263547353285432649071725203\
50923565226126431269319606706215243839686123332535029242105071723889287943704\
91214937666994165625912276246080043783491107971848708611332860954494708347154\
50228673905404001789947716467960455431931704655734432843310705920974532526899\
448195388238760771601983558941297635174106956986223289168069060742603`355.610\
93289852784 + 2.7075009443628026688667402813762996863434868857963750978775202\
65263240683446475101185078971645324754513168287554091864089583389466573189197\
23907322487268058504832793243073042060945233881037640778933184891134621669316\
17947500004014347670414367561213273004301316742113768060335065765114398215026\
06761969995015650625863728875533670425767178807074064232906132591460687502`35\
5.57260142336673*I, U8 -> 2.3413224951002351202500156575170967689733465505628\
66927680924496301131724745045305238027405402955374624876858427082849944420776\
53679764164032733271045758109813743821664517551089665156718062348166435484859\
52352088139165541505888549735183158626506887876002973574325092071370193450149\
72948353390071955529069874865193481992079508980797795751711200116313572516437\
059553154`355.5321412721945 + 3.789833516573660112505504866068018217803428783\
21875763362886184459866579895179886227779111226293238768942917100568169045074\
04788269239463027371112757782587834989441798870633185670221357451187168824031\
75367207787470672432003819211878958487005054700469100283933452885140557436040\
24928657820095232541958439387897068242038645868049185365059670419284144278658\
8111049115748`355.61093289852784*I, 
  U9 -> -0.683548555954329142062396686158701570071318124445336804151879622313\
51927111341050265503393314261416801841128418169174858481153306842217637373371\
68150081655792413719742582961952742675460138974528249485210192880661649210837\
57300281395317428803516534970070429412647156661308968561616576052674304974340\
120133483556186805864424791142224620362223294418268789851779321531737`354.168\
41812974843 + 0.6359319418251135630742362833098175412303570715462258559882419\
13255362161923070650593564873279478383380551251017100493344087049871559703297\
62390785737486434783247150754739681403563487043411851550750822160962354715058\
40062892620222725275684334515148666144808070785703685716949571688725648308292\
74395788700794172209453026471471043117634489051403435720913048760834992553`35\
4.06647396010453*I}, 
 {U0 -> -0.396156409437789135584048644956445893111833080271015730461822285495\
34733209090948114782125847213442325768528356132389836673315632545010698236609\
40719472267324045190075433290239490519257812076732394934916349222728150942218\
98405697968628883759424077107853457948565710774755412555304040857277503211354\
88998215765666489688926269625486762283645176404780890426164224965629`355.6109\
3289852784 - 1.22402393092747483793918197173474027473172515337528653964993990\
12571571170532642747228788294554346862881482252161651966700752403798190087367\
08350052692982692659415300958118329524012865072658708413221703911838651037910\
86022913152815649337363985968976258165145687623779705040699171988266020990189\
517127869792794918142113214689935244741730804344222075250983844623377386`355.\
59998629233223*I, U1 -> 0.123682938918682446344568166092781682119278085380497\
62990018586587363567868412043149815152459081599737400405422726346842230813572\
36549497288566548360935525030319552981298996300738736283353985753752233857994\
81601557914761149655607653155012426799011823201004301254451034768576899857753\
46074055014482212838998545284248271206064423300174774230168022635666575918138\
44091530985691132483818368`355.61093289852784 + 0.143971058406116551566868309\
78331384043131294616973485031465199127663621573696647735489164139379810826452\
82019473377156572190010783425204615295722123934958351824149605519834077539773\
82255612753507081612007677255563193629245411424398309079801485491233953776614\
39871162955234005902990873194543700491325532525218360795190545422919660749050\
26445826900761059523092393871341816750094285277477`355.565806241537*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.507099822881111677584998112244999525298423812650049569652571141912\
61607184146042561845323700700271531300027745362842658640913101406311172196665\
99252659610985925121449771745202624041011202112608527758575125938118757993090\
46510693229199262023546031990963922788030761043890981102396310724707412097837\
928521394367524218255593390673690724821060024952992789570327581488502`355.610\
93289852784 - 0.0601101249450648605077267516116599030006498882205259224492858\
05584991595010198423549483740031316447745211752471177766558759858482962285914\
42797672332027998154828700774930754116400793463668022328062619555609688029627\
80532653872427088903458299835158856190968397493118480747314472539795314676018\
22216847558544834633814592822832717487961317797081849181029191728086962461384\
7678117308947277`354.9201259108668*I, 
  U4 -> 0.5886566059547734898569494387330397016928067299645393719752404638122\
22518731260581887557264941272934935771213465698514869598922867770523360607305\
09984828317353234620186963535151726175319012507487105824494213099692643902800\
05557917238642126783689223345725494759149266305996230021296406052316812992924\
37956500032474246395995516831956543197470030827181503850537164944384`355.5811\
0982132763 - 0.36151446344691178072083902217978001514095804084761476559622252\
97703812170599247861784714710082277610651549796945515675785858360210748932153\
73010746908555828332727804254245264507311037086189091115023836469728553468723\
86836249265438047983694462547726566931093238776922913869845460058426001829640\
9628167684304040820720825483279643036149302138786344465952461894481674791`355\
.61093289852784*I, U5 -> -0.0523276408093866600047936447850484167899787357321\
70724219806260555887610683544045092747446434982119764817641672332498582970929\
19344955112300418883192424746244862832027650752505772635265854336352280944924\
13143635722931302549496602465752865394567585572956751208602412989759842657175\
95989041955975437395460218985395849675775910389317371508831595132297440874559\
7655460501190672745608561386`355.18450375840814 + 0.5654544740787951796672624\
56590100617292626421768925674241582853890641556007340129780454890221417007868\
10212419874950496333211199935067756479125570645737133368226857709016709296335\
81294480771781105097038780267414948506538861857519271346918988509042868188470\
64311756052895135013205231677867931968133297475347876109476428401098417500519\
056796275557015368023448162632445`355.61093289852784*I, 
  U6 -> 0.1414572334517513937172887611536784489000888637296308712929786808333\
59809150070177580401175978874636276579506865602216331475852775457228518643944\
11423434334519862082158526806947771904509138152388519860316637870447251704336\
47473264326798104062284990176966078745611982238423619829413169437969561659690\
65674687998644168132949026861330840255523160029347297973053413162975099079223\
6591884088`355.5559673950648 + 1.00090408437999458972672480772213400488071605\
13010642112565561640254473131270764273269798706663604524223464985612290637783\
72721352734079521048044063543967834569639027929138287354603189333191370107810\
55671942210825911040369066341138457113636015219100706473372219628288275692572\
32185704884954422349139849185333845849117496761623017649951764691777398912727\
43465900303517`355.61093289852784*I, 
  U7 -> -2.673343008371609631252197732429252236242341393949962741635462459760\
08585565344694944215765288581341520706054544605106628029328143739401051336625\
15649547866511472224297835568708193955718881908022923498350046137359974646129\
89593027152174887671057085502147158031892169047101328587979727351232145735370\
041321188004724272632669852015383532960471217843637677248550270295408`355.610\
93289852784 + 0.2136848231966207718286471584307876768781676596236254716877991\
56802936868747136480135261080959259008564390309640158256125779306470969771099\
11153996698469313264737748119150195967395321900583554989302020556147537699810\
64743192570563682111984890433165283506018310711660574940930039835738659332741\
17475678751041682029481872360492276601372343798525040099512709661433638592`35\
5.31266881643717*I, U8 -> -0.309246020160636168842934881974172850695379919745\
82551465980822069293635741769302215591246128304215316521443995047431463322998\
81178605258108889981082349085966483716311830925621111245737266349941929423741\
54741945104314377393311098679436359762529902320425130778004218586518460721365\
70647091033936482507619046686867631563496838706411397136745668212313830219992\
9122224291`355.426300668349 + 1.094416401811265317738420933827682139114151179\
85076887191794857050044162680838450571114669377801451749078144518345433539318\
07954161669116663061680235764584886830305911337472493485000070740375861446637\
06236303051943033808284446701062454789047049756802744750474833731668560161701\
28029242009374617832661550280083881585328385581667726946530107950108264657779\
0252774065819`355.61093289852784*I, U9 -> 0.097136373416882870327964927011252\
86588542571649369722800856337064243043490209483956835328326676931760828689437\
13863491466875293012066643103670263891871422611750023257196048957517782212016\
68934697129208121159340619316532953648594253245208617793085638728500024998516\
49241077131980093107962081533764014611854449605861270672418105449073898222830\
6511937785354153294006304`353.7060779612458 - 2.21325983705013331173920261011\
18507812124737762118025255351566658493837276542479095984746071371171039408291\
55950106603529036666731667815908515999470741650360591693581195528568308347504\
62095229237372399896448414650380472164070479856168368937361036242051035050835\
38234136036125944646578553956058095822018353432813028283368008406680609570591\
70905535715103880661462495279`354.9580466092421*I}, 
 {U0 -> 1.6533238718276905759599265416214472545374401642889629175846572846627\
78456288436754842594984096790025400107086719967217335847258193596399066597808\
46003173484302865093332540953059749072731539395797719879674573800081342642925\
13801492650637081531211547359216648694223995615351638360519950141529121445967\
80964329770140629234309097199473751478311076379844497868019784480315164448532\
3159699088`365.4483023523375 + 1.15342824071094561809681489962527622719096488\
37711698674545526904878420877847444413742988076251290307716555806288523818871\
92644561963226279518756327659818508642135118757087990883101059133547753555148\
65842625902321773765814190264812775824984607530997684215359343082857073087898\
20369488276831591439302880427810160189675818922046982091681623386116060332861\
400272444834429840051952223600077`365.4934175384542*I, 
  U1 -> 2.4116726948047738508505566615085629268945224905762861565976333590300\
14161894280257196207911488612016287251564899833858836611939981910065296726521\
56118475332571032723335836413079510921267500217269998952672902561577182902294\
36396123523706670086371344815111290747461331517243308236392760862941024048788\
21303863057529250224520706608291975831351863428360015846467763053665100754284\
6304319008`365.43708339862604 + 1.9362376679509239736939848750532710265551987\
40078252980654461128768435570936586806567816110894472070429266880322496669768\
16736200481117013340050388733670642776535347724549460311228554140646061812069\
07319140227669770384482662072712398921912546107742325265792412141435923478991\
39984261841341050260592511538338642328500003979223570951025340110951908250179\
6464149704223071905442976450413086`365.4934175384542*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.933487436899123886845741612985011554886\
45982119238698760405614526967505729067021554768186906528703461380545418739027\
22063997354708905652880950609340293050870016302706080079346684569922343704067\
34561710393655593003757788389672937951772466839333637854284539317370541006262\
98331286260218353409223278799011762372811403131809547080994627118308072120048\
91315919077748587166091933520767027415`365.4934175384542 + 
    0.38447799495254472627220615114601994494095791366384945777951125472740269\
29830581969072320061581505199783943519648540870593964383137331871632672258440\
00755941671900835051533455623776937456959394208620436383341366942878966070825\
26121436339274705908378905058728897865329847293551878757063242583612823451232\
30474908070488531000810934137844325510536666853775799562418756492160022271164\
227391`365.03010994930514*I, 
  U4 -> -1.044840009675023995377719886344826835224184557772926406659735157537\
29020679705981438193640119440007187990797751946459942297712488137693458543327\
49527447096951734594456306439568466482443019069486246987140224215293147968733\
15455888714600492752797232002431964163834911516700297175559431755641779673102\
99230403498539765992276826720228706914871553265767729418452292139813295293991\
73175058588`365.46641847105366 - 0.557288474597924922480075920611517561814845\
83730357242676703514041169814401704278032294791707476698508319327388339821778\
32086106832704249313616891026822972283501980299244989704037839829305284972787\
84395519043743076489416867365913899920114969748210034410286712035337023935878\
81014856875922684626360289240044979557043084254476094320466071940369573210296\
69803979562575680967275586672703322`365.4934175384542*I, 
  U5 -> 0.5678143230090732790416724244876210786592299269152691029473692500561\
54905602169348847355121032101071992407797188806041205800291158542680903977136\
24917112084533519140217991982281762611295477018371405224127533628201939076906\
57135840905824672437466277086750955012650224996882917395449448940131784394567\
01075267599725311403945716900125552884074445906639791447146023185210220219526\
6002153914`365.4934175384542 - 0.92553521045283801032821785207683178987037547\
91273330286628773479738930425103354596331339907810221889675681040336227081601\
80296828799277307864995778738336741818311761729843703367056465475234675543651\
72171221129553449574885914816027378673046873926113848100824224554705242007627\
63729616800928630601929575700093104394668759953008309201186060012185608172691\
247503783660407741818771008333352`365.4574875063866*I, 
  U6 -> -1.702233850060347162191006417925759574210651648014963592016100133357\
61731561607132709144224881227739946683393739608801465824688326667147374664483\
20767377282140350098866795925467126752542138526194080337498039577409206241143\
12761065028817012661495949000689979474733328045770685946995923182946969720382\
05755358733954226621996810652007391811088858801905420146165216082326117202539\
03434403522`365.4830144608348 - 0.6617997963514943774617543178701999597006491\
82384722958677150368027714486742562925208973522116147450957964669163177119661\
43145425441559081609027870545440334253207923063848010487560401401335331844833\
42090939870128051069505501090932699164654846031627025588900182333109799464452\
03677597707478512424760755510051868086875589569796853103964866654698802081965\
3603206575618909809728779869196023`365.4934175384542*I, 
  U7 -> 3.0647101727989334308561890867123104893598064586611155070732442453071\
73156710003592633643100573497605585298422731549894021905247249304699825134656\
31692618792164760891146892141923603273585307225742872591720427299791414053892\
16360549628223739258035325353775278611626266537236843181751365836728554921849\
31371669930408057893065681106549983919933753712248705639041617798254890096385\
0719978465`365.4934175384542 - 0.85679371017689325475656142603864674093529308\
42368969404017167124170806504341102330263828711844425562207515195705093392537\
83254975539990331041736238999469312829821912152709573605263661274660626231210\
41263971725138112453727891903518358635533262641635687298568837464417054404653\
42548283744454319062655759202684585222616901570619481949771845369042120647047\
021405321007540099645851737094463`365.21375522806534*I, 
  U8 -> 2.4338664682460479300361637644102600316391729142555292601144090261800\
03960984133517881632530846589552410368166727623444032188967674375898672439058\
77801124478543424628214799438830124752823881154638991932166887911007805181404\
77455317862864288778463930239514371593601027780903918806611712607517944407659\
05128510336743857697005770766635995075542075747742023569472503848290408096805\
3978031368`365.4934175384542 - 2.93157139870450452983581561574092944816126398\
12730470138123307732458933689798451995940575836536601339858681744300875896198\
72659747779205109230520490741942841385256647811759911998011009439270906925359\
01157108975629589585449036482270426464101780040658562706008029815934574057863\
00861205186124374767533610934722724095665837685674371138605028213632609699964\
496701024809924122137486458022349`365.43421248098593*I, 
  U9 -> 3.0696653834778785494936699607070016742973015340682671094734525482234\
65876944737846345485079361779360520568887733118154367017684341544957264062295\
54853589452222800722491060794053006935926688243846649301194762254338107457443\
11681570691558875464697537185094817832993608434173420455932968286226641459141\
01820796958648795142751696701258962374241621871945702990919160450172613668371\
6374302379`364.9649964318374 + 2.89569398949100566989081549474271841423459454\
65353643312378487883607052393116256437626509102609361334987857203929250339948\
43534169452838662528873057949936075911719517862501421067345715825053048251873\
91703510206853577040088132895586905370174268481523285371947046488063995250448\
92191110056180498204614047476314296617405249380109298002410852033877236533986\
984634300614705262667169666036709`365.0089493899104*I}, 
 {U0 -> 0.4356439842568521234975700580866897240136855277839496513874944136264\
50206982826707632917159249326647067926224100217477798660077964981338285462579\
92025120388837726513492416238652455177079629665026575581177910210642345188539\
45759665250587990999580813669189450032348567356443890817796484510056411732281\
13802283021447985585317531546550375103165246099044162230840746178638537016765\
8638897737`365.4934175384541 + 1.56312858232427610282625589020724789284703889\
50562607319776632254969552880221184340307145943810588469811700224511009470517\
59381986882783442613977954846963088267274335653885911555537776456751306282439\
52976034073933120896950521475730587173465524328832674274962476635224013834004\
17743859927650553341910487110310419355718824381397170225870324532670516332418\
983171850261018171266374348136635`365.48813292929214*I, 
  U1 -> 1.6069083356823774430676699005650823534503376235134224950147446774405\
77333248156387496432809151731506178949477905440405151140523933449609200863734\
29494788421111753282065686616955451180267416447899898063704389484324309037709\
80163999753640821895013064991660472652227466662047357611505780838050196827709\
49756903759421360425642774856442301753864749794977369384100101914138594423430\
8414449055`365.481387330398 - 0.568946790598556203608987301100696621164272520\
31446210363049180610700279785244621458006459342138053475655462434096557425014\
81004443124729646068989599852176144783463207663306605695269779501186076457350\
19537439639414510485973601091589603390424769473062787108282391823007193906035\
99885901075680724493480957856587504681812545167247020645268557034251424859588\
47722095098933071262458195908246`365.4934175384541*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.095584927769918354369546250080099780435441189652852124426197770132\
02376171775148672377264455256700541959619721372000952823611543408863620053822\
23202900315586851096423932551883353745520372405782620056619401700717960478367\
73671074909859432275509712167001080019353310805159591152776595473368411367572\
64521667019960290377018517995105028973258305343248986319781679312018697182519\
81198113149`365.1783626095676 - 0.9180100970219411045494251141641903325722899\
28297305233205687494903728476477626828883804682953983746399796913885982784780\
97352988458556636529483953335893440005410091031063792982339475304377089289648\
10121837311219915072709296833491749571165131273414412442602624686063540278543\
50892586364160029070579912832168286293165032210291968226966952782172117331201\
8152519323900506568132780108171993`365.4934175384541*I, 
  U4 -> 0.8081781571640831248397164645701895453757609029460037263860540013887\
08040753872015168923954320864295403546824615644680075552832001426353550125373\
12316167297833718320760995343967278309942935963391512033341334121581823997222\
30740424289599696912895429803636271015408529758134266636616249650522433935996\
92832680409220816779627953770961801741337864907292959608310960449969287482874\
8808978971`365.37723133947475 - 1.3572104495396458235208090120177850727247627\
33010258157157355722619377510175258075954342866865683883326359467742640128745\
70280830666233309359887022743262461500755359125469759057207929292027429942981\
02898573745049110710708279742983601901890147706174731314301031302295074825455\
89122151281198199159811310221564153429671780741724815835122601629430494610433\
4869003563993919661931409244211366`365.4934175384541*I, 
  U5 -> -0.033997975886235972518119221885730978060855106452010918173903800433\
41718769649779035825055999192565182080473163328059404529856856538320350767286\
16625670339145462881703915203167712428339359718959988516190032677548262188296\
27203085896211804690033352375453650106279503591591794516338871894164041834499\
38270071645543261889801600256363424841188412539815266657410113220565310225529\
07402372386`364.87031855441154 - 0.671414216721929739215485290157687414094146\
80336860546339684092431837016844725586183303160625794438768646744894922950211\
24630334769822524123962335502820590584978627282758460644487630155662915391502\
86396279446910495531026244966769582979796834595183195688184923017536708864273\
95591293102886365816795461494772771505471378742039583125911258543212623933694\
66276163985084975950773550407741039`365.493417538454*I, 
  U6 -> -0.186657610998759751800949778696515141508842230787426820463429233333\
17913664766023453994094207437055181942861720706011689561629586282432625746381\
80162836945213757560245417199686944349595442550354236278882038426924377836976\
61204427496598025297281317097659039942963644926123155917935829053157258507877\
00242944713848348551944754803337910852266372232257843136252377466869975264001\
14127776568`365.3757868576353 + 0.3173275764029857293859607567971773951668018\
58446797136211274396890252112033457147619536451137485310671012091244674138584\
24179371212903912895879524727339681293515951232571475229378646365032551639469\
18858381763182866064378217874715648986721652661917765465070759159055670396019\
39862731045333009598269401035761908397809782486087603319541976286543789627662\
1902600405545757036181769356582561`365.4934175384541*I, 
  U7 -> -1.784289846123674210252265474392605886239738748462606236395627467925\
85235863384761365378490474483778736964794229438289568563335051755307177818559\
33948418134493068758802193041544731652706902496943625233917650354017599407014\
21438440805269478351154360880343269482294015343365409923743026255626157713171\
09080322070550770058264815417317527367865649000398070810916851140985383977872\
8166232401`365.40873360197577 + 2.2205261172681407856337027774436810193650169\
89986975024536556862370580449313555235916575420591767516231569106523755816987\
57064524795677104682844611670288643094909003622776549561140624110512865693500\
78224207050593542790280992745861292000677265995633368568347916008849440350760\
41525056332131122887310034354615324461230926853036237056290398053881427242272\
624242151299721131393362181135652`365.4934175384541*I, 
  U8 -> 1.4233736682645243588739605496352287146848563219229111159128123712750\
06094080779700080042486662337192493770913421175405545685683538428466320205210\
97629763030387150559457101785571880423556078033283009732580092041816557726848\
76503661978317436252075427793921100211194579850920211492884053932894165233973\
85602411085414640406705589966729198756610792066653172071309701760367092419285\
5638944919`365.4934175384541 + 2.20148978100820492980088411261377625179053777\
40911108834703617291902646031931872729701600106952344391547383697759434287307\
67584092762729041341665278089568326999975768256992533421873513793154559049527\
45926366530652022108581439591810522522818143780326669273266754443405651813749\
94186655317721665649761335906778046543554937087846806105515562127699364354813\
677329240740485019100288904643936`365.456156900848*I, 
  U9 -> -0.935626253180521552390826515049126084838644887306037213390117620993\
94335109153620096092940648133995147877534295857582852015585672989372621201046\
49334884845029300925779469839563882022924702784361783130215305474325504895579\
39911870220276759198970586559112482330029239505773906322733718113103572556685\
49109587372896373655408309050040763770083351494842627731607811750872009721618\
30138571144`364.73708394452404 + 0.169338435531019797967644701122613200434348\
65302651326904922319288315734578599859743636279497620560184133913165614973555\
41219552890709093667324891348286518830876064968341115590352950452839819920205\
70540882344169261126378052501902374023249754349157905564360787403127815637623\
61209468432451277929092969252179802264863003158575905904497334422878570200572\
22912103990643202268234925108180643`363.9674799915454*I}, 
 {U0 -> -0.280285462386334091952620282315046516705317307993693571676651947154\
27022196119341586489793194283581652439439918805841647580916575758546277967955\
68152513855108347944445861038712819565748147563284665081404143001818503267687\
40683441690079666711701839180558851392816617325231897769346704195232547399156\
48467478773595280069226448728598858078924974960044471761428603160549584640738\
44586218371`365.48518157602996 + 0.120857270967163262987630783778401033866457\
48561715901100468879675673034276058629333808340633516189861288172908777664607\
87462112355857760234236154404460120868271389785111428720052340570132250300284\
53513082900024353724256586991603987131633829096245929259390370468954817412227\
95309566666462118878726334947281635435071497236781733505709209714301537901828\
40645388127752311898894687652714295`365.4934175384542*I, 
  U1 -> 1.0321383231483279212812126207016597342055883763580318099417805684359\
08546503876306574037681558564175121404677953841958097605704635893379286252982\
35133030340299921852931178439777963052691197955119760255671679370098074110222\
81062435200506659944265410555244056546018362705721702374942597667549274645023\
00740387135497911816413696150778571319389767148377587603423733199415937545483\
1712330446`365.4934175384541 - 0.26472141234440181222824340854238030659622980\
53182369082194580642277129902800302142092103628694528725247670889115401499941\
05155381738164844415831695751768470524168694970342616314837821344521541858169\
92643100602936838822550994198270505442727086276481688268543966972712048388765\
55960292672246212142684343651996245512945727133726230293882043451866236115619\
550835567686783388561805393446466`365.3479603102123*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.069567030001805319181412242458224944152673679015547241223805951001\
10856486782334369070139623457074721714562589103804277319728497971237844141749\
12436470183421752935393903870875942918057952955705821019913191591040184282798\
29940209130610766912776245790774370677552586351413322372362516682640981881910\
58432883329858216086445555027063192111553006320950281381943739844048193166710\
72689285283`365.4934175384542 - 1.7161061597579523273208108346258948200387222\
50578815391017712449438363319131098004684548565612167868745604741394950131879\
68298979902137645389892026851372328093668425917071958272148267689830855511279\
66992267569215695624203055238220668008227829073320365333423102836395085456970\
39766739750844953450124318961421917934877128762278186594322362137287743826861\
2513594308562294301109927786038516`365.45919285239887*I, 
  U4 -> 1.0811721540785174099903003897376701181848484350306148099917077003383\
30318764673772953842286974519020822902543691975027501240426449424302804501132\
44195905762301575383064849265436051927787428533178011987726663581080994829313\
78428864792060958246167792031209056525225390269527135715862021340943268866422\
47562307795500734034772348224843700358033724628170714028957031700701172047462\
6238057265`365.4651517027368 - 0.62512828238084354280773804026991034828186362\
80425077172657496417267538702811364206195098721625082478704260125461908054704\
74158521370533815721484646458698258910534143526949093935859774237117573788302\
86497254908168342678603670379867425240818413579754811961288092407169791755340\
01239841650265362612609406575773369304287617422385289022124087052333804357987\
889649253712506528794461056192833`365.4934175384541*I, 
  U5 -> 0.1023399896779113420763956583370552628094195910636789306284001986685\
63311655031949512430209976256947488905297176529407807849952806075967663417442\
80879369223818093781210595554262501773201465411808832589174030032268532829718\
42673421311979349200178490637192887844202738938914163326282616532931696949990\
84497887792113503770491861921955199382081055181199112072553619925823312417168\
0378455435`365.2026027533262 - 0.33634063993386916009781272633025717026614667\
65290640141502925770961970450545378883107409728101617948118102875047777277248\
54151627675324968063918909322488120352959965741311647068896746667928454273995\
40977119267489622138310539301853520805026880430053011608088736888589444035829\
85973805218661423999516674708100721129580114866194077164212471711685588090393\
552092559420448556768478589178028`365.4934175384541*I, 
  U6 -> 0.8971486170205529092406427794587524071403681072484363837095159880640\
35664110052598993944162594772094819789189145195541817213106921543544394351723\
34576241788655110387505299888023778709847979479639955243149060751564670164987\
88103191874459249234777444551674900973035380748036337016480563053513355593859\
28583783040151112482969656723248658456827861577650594683680471891933487642694\
8996216523`365.3477137910527 - 1.42724557196714327495639283347872977515723078\
08377946960263507234132710795366134876559864981965863158615385044151288400885\
11212931497852649470864904471631938432641466470298918950119817420668813459468\
03479250695283671444568898047729746265348619814190066250385022455407981439746\
98950946418584699558525641075477474425017808057877064482538184494738629330261\
98399948711712508949969774855274`365.4934175384541*I, 
  U7 -> -0.868866631756718935278651668709552641503716203903803305040768406031\
78550240122658027330981529056224025175023902000942561396959615854991198429272\
32794202029432793830300343574755456117234937835926731750768673559113244774841\
30778370031161616294560638532717442515465235212462052981121426391574386543721\
99026705182549389986678168474300694909177282053630305624360003599122429235942\
66198171714`365.34164352433805 + 1.434523230467216500009123222768389478343620\
98214208545907091282440255119870717492322027150653389555014892541378128122483\
64091760408117524618785454699961512265172965069856774064803645429979509071618\
33147405591206922145957635033500341599696138040859606798347510699327575938086\
93286276294496430124651165715318994139077850452165693481538338065563997064961\
22040415385922290795121014122421028`365.4934175384541*I, 
  U8 -> 2.5743225454275510406800503408998846789909758610682469108018166592129\
38072931741275196164936693560765771372992076821164449653034738752476119080234\
06189925716277754135520839181204332321863207160707656663391434648012217544695\
23665092774916129704347726041254334248329631911220175902374186009877539738242\
99102465961559615680232225224783628492846892122920583622662839613518202078528\
4456533477`365.4057206934304 - 2.71972163577088610283433358537157878123061800\
63585514253538995339021343661242260676110820372669351999147040102899213986803\
11684934200892622287080770131947017335243442086888957058369526113465088597141\
73750578709274100838821361647899695352942430261587724481229391889737663557779\
77115902234867439793854650989201854295290258131444792867451740113477404745209\
236866834948840271528191900719593`365.4934175384541*I, 
  U9 -> -1.074724659733057735490416751435421820467487921073241106588168260694\
21470001462607616223125671351176573956945409972999468688703483795098898090964\
88594312693146029443933604544554799506373797570860603909311548702393391756666\
22497818759453758309906970946161374050160558001888894578385110365142836212761\
04603798771521989792107433890809162730825528468062317082150632173725518890131\
66787029381`364.75822196793797 + 1.015243469517694429996485451152701991913053\
87616831848883773152375392664158386539787859983037101631010229377104198360820\
26459843639934132458633267771640475955052378684035340961973821488877874927218\
02098713638410281279790519030588192041608200530526906633482797143316993951379\
40498890877010557940532610078950535122227725815437385622763911864033996603391\
48627047298824485259810295611206493`364.74978524594553*I}, 
 {U0 -> 1.9166060314067799018232514327161677065604168707826676251162532157711\
82065783556768659184419492223111797568955168496823583470268130848080237216037\
46530467469883032170491515665389019069605555996604379730867877841541258358232\
26748888555351819769447284618664577160932260378710789499122491020923919771817\
25582144221870286855308081634085605968327550603101441892231090820590356412281\
1408946241`365.49130174017694 + 1.9259891131544134786310495595027619156114362\
05248526361542607963169679213682614662687764305132298704561700343620923457283\
04502050208538990186649933271293788862226221192096761563929386273126330670386\
25640626260807852250096142221895429370853890954938924618655037857137941670405\
20372237264366378595201716977045024128894477362343723002715194679995556594353\
237425109333174721328284925991894`365.4934175384541*I, 
  U1 -> 0.0802901880557985807665684833452894991754702327587553338769859740753\
34970584050627045052302740538144831144241062579763611992804216353732071854759\
38528876200182072842171851811312567683147684895363149425557369926048393255096\
60355169021821916095055971953773265509745542638829440465737399007838765872244\
19315818566758507501728272994026041690395544839099821784366886217944980451147\
9267130008`365.4614088695576 + 1.25788433899802864092405577651683131677619300\
01288170132593895991722318799412516522421245471195538143052530159009714776947\
79748695909575982160196152569574619211942682998686649454137205531802209088080\
03642145990224741413356591603845189602489271853450662795050665851353528412897\
79418443107460264571935411468916629740747898120590263491988055135009235531997\
798079612028128278571798129100154`365.4934175384541*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.111721152298792655086180407327809514434733493294150189019864891973\
36696073787660445728998948581334448262167972950446091709563557694075816187828\
37967051561445342034786522721138209720324670725728323876326976988189669314242\
65600537185055496786672141371733271493118791311592865150252899840785576152468\
11882846179262659860489605330361610317339263535345846293109356617804745191605\
04601009801`365.4934175384542 + 0.9276061524567031416294076404377625473065508\
99227340949017118502352315337899538056242259219280391562577626975693246666067\
77893086350775123674786881230750024849176709642679088568254891924913399670269\
24481356874873345841063337946188387427011238639738617443484253184965137382814\
35471326818313450645162066697199874351524322454833880232564768126478234516554\
1311014580109624950536937018595073`365.4931725196505*I, 
  U4 -> 0.9671681528814777120713859170277790873059726975254909460980628615825\
56701922796071989087513215343309464862678780511465012331084873123949671622543\
22189864700420413587154364242457552144049619910129077112682377208698670551463\
11731596913430990852461018644296335628992473541961269992058795702163092353626\
63856951879693539965916490275136008666516737613872282045914584239275245259491\
6867370876`365.49338065532504 + 0.0215432059287853613780446735516060315896325\
68401187942808361105059132529865488678734402060847186440405919886238934488085\
21672944726719543435083989184059245685355159543355494966167394795413063361827\
40321704314683003433968286550221605541116594389355412172251378209014134268505\
99560153500464560886475574774250825199380527502533292163817188859141848812331\
7509035993359505243513928268814672`365.4934175384541*I, 
  U5 -> -0.188682229093326589190408930090533907332249705336141052818211936645\
37188404635393860966668991707045278466936431520678258948115077089889100709840\
82039667685189805495399942172177496981268608408365091159270557481965470076892\
70246008369759611665181019539165383713573249118408650265747053597394906228628\
33241680600249749735536399281241204242662155097774190509588624591689062504088\
84907288402`365.4934175384541 + 0.7356615616399352488168479194338182895729925\
77963859585795256806831124568134216134591950276518653302740063187607337819386\
46631723740918394701033234285476688485041201962035731590522998075700918693935\
31175266798677030718291463389883502987041592447432001542317803932250473924600\
23153361815174660949361127040721507811847826651994550104116804548236583437900\
9025468192088514051396666699401582`365.49288424737796*I, 
  U6 -> 0.3688794773606959863016401563134056717633211219183669405241806430559\
80852242735963061985661913267262878768351640080167355845119839531080251668084\
61868967682540244761159164810880596250936214425569551663913351433963493966673\
21341931914046325910027729752774148149425452580138524325077471795240223552370\
57291308163207343425833737385048561482735976782864665561823796105136720308765\
5865916553`365.4934175384541 - 0.83445231049118859099047720822332614664987275\
13596398796159221294016554241753046219845090730869536095411014455398675043230\
63980803206016623258606980487458295713565443605335662438365346794190353650360\
49748245820833402472591923127044913532866781928198674185684861124198713915368\
53135165436596688712822618087701804693283096247985759125964552776140394199631\
04382249069485809488446450273929`365.49249130056995*I, 
  U7 -> -0.542264130294162198567223657149584872281355553131928353286734973364\
88173491157129895207800676698841039599241748106114250729969663151432979878677\
18387825273889980951695137762361111920188423213982359100326435695552288781072\
49119280346996942082193221771826519282573001307466678070622993109934284207052\
53440255375503287554536019820767903107241965269893345332002051059994812865807\
90161245288`365.4894594084544 - 1.0192576123790336003045442212519411925717576\
60463413045533931669384238993909765968459047608560208693784483129676999993186\
34480478852189431608109390446547664283765943758974582717033493706494901712166\
45441165491348459876508848882721784019154029858542087401284544552539830718633\
43447842314262800122926508246854498149228817244503444909959982000573498990230\
1211924690701178152135095474331366`365.4934175384541*I, 
  U8 -> 1.6089827116330738290313603496199348984038849146449256768037423125074\
17265772579166206922709935391376590386004158613504988522544935282827994597697\
67508866394853452113301334964298569622019927560601332612275316123562703004854\
96309566996900298706314314218450196505884992220821875133752873305566752353531\
16371187088618143731994765373131822449614427550153026217530382277075045002750\
2557034583`365.4932610196023 + 0.12661751307242766559852112315081806399619832\
85074686884744521902167810009320949801462530244466064359118260805852511886499\
89492032733274789861476922637715684327555142345011278119453072540095605119220\
18824059143946662346190677884998046353136500793822655848484272643955591941765\
25004913151933740682626784737890437625658498650639997296598391886505620650808\
226120371773446421546962750341177`365.4934175384541*I, 
  U9 -> -0.284065866743783606846038195581475959792183640098062155762271585718\
13419745331214827882701667938288258605214596173100470748246892550895555509803\
75081441868973777960252291050784089682512622054480749117187252980153964742731\
53288880881677291244359193724757073648268345665416135400244347994261843775518\
62522192645898790937081761385814180644175225525047235485947697600155875978403\
07981489021`364.41580411324577 + 0.158662366387639122411197671367940311991414\
38973075747822471557921021493330943660187993933045257211633054850976649878154\
83729619450581102133080578681977012359128119965155399400002441165690556809494\
81482834312954775488797018667879262569882272302355953792855669495590720664393\
03850082190994031159218694512020427270148444661733606257426066994245208465410\
61681037233591341692510912711491171`364.1107823978816*I}, 
 {U0 -> -1.432264727455543716653297481176342976694998665276033476078144008770\
00173582408381461691161080482577107132500768571123640562846984785354232198205\
74472137911760788871514429647188357482428200423037467628629314341651887570368\
34402502070599955232377446011531441826982851174367808248432266171423504941191\
64679428045658670841461993616216418411153164219276615504545695806362458801553\
93765372371`365.493417538454 - 2.22190239545885720258590869328021625395657130\
65470647176197544839977203711221902151537594312012195182699870543473897968260\
92530532219242713091573749628513813381688720122478773490892426899839618823873\
98600422384198749975309783368828228854380003021876896121331931404862518909054\
93430180202353690825343352219714196003570532989369097230148044200719494967175\
196228738635269124507631412567022`365.455891920755*I, 
  U1 -> 0.1375678159489615768983330785838176010238540747609613433557981063148\
77139003971212315793097495366291760395864952419940546421456053548750006277655\
82371276623250611095396984674351434583626408215593390558418165562539313789206\
84668663210864275751028331521703178093736334203892156671923644234703061567008\
21389688571424686217914292051165671014742043534786930783373219209939594856453\
1926112146`365.0551770307135 + 1.71201199201739405309560953837814701213216135\
24132050973828593408467010023028392022032940345842721609492492246423738834780\
23883060843043970710740462658034847478792891931392024103371437173172698096349\
38875904421162010877049052134274120469560998218135571707748783467906313379340\
74380501137305537888184852663137257637121591727583098316974229405265607585983\
021685003390439430274694444439703`365.4934175384542*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.358550761654501322325808550902144069006\
42114468556134005441525129911841871933932861331333068989512245077480441806589\
75740525775136304799337078596173383482937794298354960678462146456565160353169\
04539416780882886149785487754922513887949876894511524748539697654080756175707\
05188083196941699377874758890622975293485095901048476141366130975377543258625\
40162995789133803564387202969625275558`365.3996145588657 - 
    0.48098296724080662155499808433075098433981613706049375961917864890034552\
95647354822348038305574846216871788330991615467253600151796732364524099874800\
84919620574114151773826246523050363456325947569070741645990429857627553749387\
06753171621085490105013132245296804136064909167193842648079516398308575286281\
03830241369107506268235780515197863154437120912545987710628052192297764556680\
338187`365.4934175384541*I, 
  U4 -> -0.915324708925384162945957736843689007805427530905652484202469568875\
45040913313258960395629896502278560347591390100352265300332340747379603235594\
32429511809915001200586593210825508017530504933828817952162218005088243718441\
73939965471496569389263824722750431180350098800719439744223583158998577029471\
55414892770778321651154578919156652132238839675050780790211689150240495458571\
51362800214`365.4934175384541 - 0.4365792910005339182243165370881363707671359\
07829259209449273219874860910516389619016853767467257732603657533282837423721\
96329925851819562370781930497681005696132826525505155212618939503226107561791\
29704833563420788057115892480278750042063058400176197506674990559749595977245\
99759350432310953678181140640218236079570279001679410987527076974366522330056\
4146253756258527361462516966110262`365.3458828406979*I, 
  U5 -> -0.647451366582787423197293939930677268977960529724793227766910712321\
69522645285594842285548365510758201842990803609004468409097256470415376589487\
17081798497240315427219297984808731273535576936514200991119758710705782775367\
48742185046625211417258901557884129411165438780320313817801502380609116057015\
80653672126885480717635876432503335984718559448325769531171267999840590378299\
01393759991`365.4934175384541 + 0.0577971240123769578699261540766196136861672\
48909570004275885617200243448742160860801700789027798010048876935959901806886\
98247360739787898586373528598121333116404629080056271227756447287859748141229\
42326716979753837851606725295274756829239850395085291220976402065636919752367\
40010910481041301869851866020658536929711873651685877253309513280569145937392\
5064558734392548792518412950513513`365.1000013252073*I, 
  U6 -> -0.426297927387904032884659490801566891438205134523650421322020007465\
57928565676625502238497442555257013802481399160958819829372945777017329796818\
82311171800698487236061809783000896862574271718843248894354771258577592948972\
57484504284094020461300265067772067384966880233621723699506969782333294505263\
51053819388301691239081140702858011695602048613682959317600928312856289832446\
58254901141`365.4444083245987 + 0.3323287895398794439453598642076964303205714\
72574896866100551107932992760783978036758758375909942953858518744337860944471\
87798849972100649434909537937886173069237601700626751965051576420249638930392\
38354208473665430959820272072539704119727563389736802672570916468517666667655\
80234144727263132052536699716460560312645688176186240960033327119817679014351\
9639709833406983092178182268578123`365.4934175384541*I, 
  U7 -> 2.1488918225445400701672417420704328035819836960447797546008069940608\
96670378084217149688830457019067099609354309054036824560729566353744032674054\
76498499568663609342877603488559675121755068546520138894810385268914764136865\
60791425567674692483120488168534475083050516480275324185501594801211942810631\
81228056035710616792945224628221729695653987768632136774493523151382811759748\
0895124825`365.4934175384541 + 1.02933151859861002922217061975341063579331763\
01711050496149610385077218519903667089173785359596734783982468028696191848883\
08758873207850769697005518739442158547830476095183247484892709286047918246106\
13164442697839644550105291898153914976381920329086132499191270780338695721123\
57922940685464205982773878929230927913564799115253851928301289777279854390104\
310010656551616525588144416918799`365.3464806315265*I, 
  U8 -> 3.3256888087912946628883711051881752843662238920936375471368500619885\
29316805377752648870995351273333681836165412841931285802696089222604878303944\
91221174735923724627889604935444666115972970746606693106189060335384234729094\
59478102820929765143722617273901430964741480960200596794548880758008559942003\
47723891118757441831524239114147300282287075609751001957977491769574543720210\
0056460101`365.4934175384541 + 1.20912590547571730324545006641934954521904384\
88217354182258716571443010175171650260378694959296657347260952649686134390182\
85442946023681982509146428198106204368264166201573962415718599915470451731915\
05638517476748016940779423789092964305768989743481819626807841275506900451868\
88998419193939193192506048807601795240412246930740645362149726889407491632415\
566572196259331993366091447182747`365.30418378646687*I, 
  U9 -> -1.013621914910417470241705097106886385043305746906433462418221308277\
00589669986726986374561281243845775508762544989944172558093582811778001401986\
36512186520662817324374804382303859381829665156112487536097551433188811297232\
02547241969577757172106152312071903676464710418402159355382215536698102351099\
87396866404030220649596106543575194936861770065244301507039079442824973034455\
69868294346`364.7352045372303 + 0.7542060261039516355059682034381504570419396\
92455345852483549535781585886287014354851716972851111974484841615101515191026\
15317985439486209605127515852684456302666324127267031850508996469017674215954\
97404681674458100453623225394429477047493051055561255150453035417810874203056\
22231674544834692388995364279542636987619919150578000433882851874895932850105\
641527625460561866668077242458735`364.62499407624705*I}, 
 {U0 -> 0.0499399081655906386390556734260672618292194773832520652853318679046\
71215531046980380426389977070145852249152268034554193814653910177703802198608\
88525735009681051058576843670750487490963056220061348428531183966643630107436\
85405384755823683363284214951865730178294903626062234309349567985495793245114\
26555078037716203483284062025828174318565382958994510843835715096417320947703\
3182410436`364.6747039172882 - 0.82556911187107818253992182971706850224504473\
08987693759346545903639746805455968166659503776462015008808851334460706347115\
82410214691535163066707304293550153881157486584778620236807710775595563355314\
66823698451674036086120012308469359391784787165414761926432252504647443479973\
89412960182636044105181335218637933219689965208303391396453757524649794002067\
679594355811803117389045855375357`365.4934175384541*I, 
  U1 -> 0.8121052166215553939808227379440603661816581814107193992974159444620\
81178189848488193459935211807945552350321911168717451901733310524261423434117\
02211763244113882576143845285004010893286972732732757128921130660469126047029\
24413631042164331747334359214227490685508507031311097378436742342162732921659\
76995578046505448412704963998085302286571505816969514940555088384604347920682\
5099733656`365.4934175384541 + 0.10247676080424976389636807294625250663705695\
38658301255831662670887386067651382585275070837341686850561326819620286213034\
23193246755232906643976540280814361078948904554169703217070896404372308161393\
31065574708640275539726337776945581905335830775135913274043245946627036026813\
81283744504919474511617082346705703307227611872559517768333771461696425213687\
224876602900772619305770343154936`364.93640538217596*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.243396164447473170895145695539565357293394215553759957123831276152\
67749744286830990738265128419134360441581814730414244987154398214759242546282\
32884000414619155664667316798711296151538065594356860250553390153102381581532\
34553000392101159925263871057981226894378065769121438488652345626418410660241\
10312113088096707996981281174109701053970582475381468415014711110908793453975\
19828617942`365.4934175384541 - 0.3571690032034238791423113660969962739081139\
44782811773361307051744630328879718591683460879148360933692992923968736472782\
32315396667361380443135623734201801673534263093770406370242268376191696863728\
54059040312692116267935431710477966570688111831062791432750830352157383976600\
60912694029680478396137894852386077933304396799960939956637031232668699956733\
654030809691443516626398421470656`365.45336328800533*I, 
  U4 -> 0.3131412909055829327322284115414203428074699417771746331549224415316\
12896732903487604423149868823109318382227825033017153421234683256020955658186\
79105103712210505706013619165404882343756456088398085746577333458207187322289\
34797896837065580277627698039852698897988737818828816299548762493186860468504\
46529095110138150377103454710358029182806223578686428331806617454808816003270\
857433271`365.3387361144245 - 0.512799362694861983987895747807267437511497051\
91410999134881491008995625627037094029830384761644082681444672858666392168524\
11090880507654474997590921772015712900292181042194321639218660321243319966565\
61446913575805420494370141191834618433023749824329631522049615578427277851656\
45053137543162542982998475898331694751803773230630155007324737484767492080560\
93090571670527953014993970993425`365.4934175384541*I, 
  U5 -> -0.473617537298789776023314612165770583568640331025620901804579429323\
15264525367352003987792880249608108150508744257023196256982508281651094220350\
90009837354947143129230359680495918253385258938393749452195366176963850456589\
62760235801926067424432819665651495950763802344963695679825456862242289896867\
17976542738266806293357786081842253049151728197338486529468395923347876784630\
53848451543`365.4934175384541 - 0.6139176276786196012764463071658435923014739\
67682773706913427761654920298686887987523592683911849479511079956481106717689\
61024844545662943124066340243244879869520011117314645877343753548225929519006\
39024126302126276388226178118387846092861524686917272653725752347768201370440\
75626923465961538348124270426624870445313087319244680261439602245142841402006\
6395103955344163018540104426594145`365.44118685564973*I, 
  U6 -> -0.381208065589032079160939698261914455979653601808295608789245112769\
92038706241812199717944898289549806096683293246270210237536293814059083938327\
53438041083149762677040091585508278074906929756175630674339561023587118666304\
37308821214317931159920414778418676073979716600841123807418620317729577357039\
16819096733614212594719435280105122629539145334196248523805201857913649006467\
2113612555`365.4934175384541 - 0.13610689652183736516306267590236620468224481\
94422402345201749990122598955061092033441819314120976092310265600534762090977\
98302793471197628859485883507465614740384359287305367467911230501918266872202\
44301915908767696747426557651087753852239267608541528556518130828319988302684\
88304590445661432774683240134073245873890946438783806745001442017592441456225\
520628567451881602412200884290184`365.2307744057877*I, 
  U7 -> 1.2852472534912638510898107949021349797110949058389900362237501863654\
56975794056340304811456911843650095830698724125328116544474739853519407919232\
48925079694388082575367496965272025495991940878398527012768916843170191212554\
85747207655256250179751991291657319929889474602065946089836084497432785107290\
67864080135126001817068185751403733475632491194570150873888245721658195648173\
7066949547`365.4934175384541 + 0.86808333680777383903993214689097331417438085\
33208758855594465035934533711567548756433873427633618838834881255881248075181\
11930493913425032693322536394426651439438692434235757788664829341811589642997\
37648832224255165077151574958007317500705130071901257000005312011192984148890\
45023199869484539809746746294578742231277379271295450457494110525077521614815\
273542247636377233959672447351283`365.3556067492924*I, 
  U8 -> 0.8109970455926256391626477890354313327837903405741535211131596851382\
88087165335461180504991007826439207221417554353345418828375481973541170515359\
86924122705856177836138451854625492211055270382370235391816333448901624735321\
13526493422600988834294910381660478133398816618699887567259784471277207199908\
47798783146417087964362736649774259312454522038826811068996810201637749210909\
2968882131`365.4562051405724 - 0.53591749873011130340827419828447156715821964\
03099110787102385783811652111530064578313785686216021396615520666387229990818\
85632775287544951393718755351841307594087325909004745649531878724498948150007\
35195790992330881831024310689926176602240059304403406288738275209313177321243\
94861325531161206835846509087445056638319075514442840062544460502674052608279\
478958553353183037117904487848627`365.4934175384541*I, 
  U9 -> 1.0854726031147748417950307441851445726923253466646920204201854883258\
79648254963586520470246487207567302382188217916223294695276820789945015287777\
78063140922004488992586361750585308041422079104542914294482585792177724561700\
95106622572752215503980946894604746602969601650913292538043431109440445145994\
21352033267398050460752127010791892934182355912698841131178079830931445724137\
173666708`365.0314407847283 + 0.718322255117663714247559886002041992089223855\
23228456611172997114638891713571618717612354437983982567050607934244972312270\
72959978658301672818557163885560757517731912399708982783268192570982065687045\
54073109326285661461655836972395163274149857532246021702906047140524286525241\
91339670045947702072278249896538679474679500850603774032684541975236209936941\
15325218312697860955512115552846`364.8846120494458*I}, 
 {U0 -> 0.3393135694451800483108894086727733205115474385326104594116492138609\
90962209385399629165172828382271828056607232049105790835009320240705508188505\
44119296001929635509155557645277636363771566710652406323202948725926961682854\
71620133530030286979477470435264927863773684558866896168273130197420360617573\
06548595460003217852313210165647982078940783691315300880922654912016667290281\
1388812871`365.46747605510103 - 0.2040756244690957583819215578697156912843528\
23867715764864234714723737866102547078580508496237989334137693927550093841580\
53412747549069309119569548542005914848782684843441692914999766356483391324801\
14745913253780498108646919465546155899016352532716003004485290813256240170149\
14574183725400588356763765304341658256004913300902642263263400038288717090844\
1493532423642065568192839131835179`365.4934175384541*I, 
  U1 -> -0.017341232698713244917380051487517455514657070031014171302755695567\
86305898043444027183162867898350731667531000312341898709223738812254027233488\
33479729081498159380532936557127904064249635364504038936111926115804978471413\
35321606514725362156385909628260530630286813250187380596255539839689904269717\
19315561178129063088226182150264136821686356217192980885374734969648932135994\
36845437651`364.4737403548391 - 0.4905178335228013356287184192731263254549093\
11483071468534056502692514520288834358770010320275291504475164094065983267117\
48261041152251813088814012170785889014543766055867178762778720653738808117660\
03145156676110791721444817253877434832731978081936416988221811690416155463545\
02268462673682611248080239668212627594002900613888176843217067651961286192577\
5745456354486936841108817608963412`365.4934175384542*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.009517627574855012050677630180683247961890533572927486236217649536\
37538356540841917624864568846713398965056538315726675327862246494226109834739\
63400176786144764722124469733815418107714189841907341410463184769523608793247\
06656998915277128496468363775723593374360867952679365655386777147870235559483\
02460634848167117322273242390972724309238653733541634581052773253301574337141\
7473219186`365.4730905059162 + 0.56938092663775326981514031591775287472256187\
01834063272398506211129907734765846465826569001871798713840834012624184683326\
47802890913656460526748569277893330377378160648499901982590347398220967418983\
70203800112808306342938917115603352173750371527027983992666565407953872650324\
76481380266103889045410511795566528607938897712825461894459189499224492747123\
703450776844031682403991554392193`365.4934175384542*I, 
  U4 -> -0.156377175305079690902232404096478961048040276917690461872140545840\
66042924214446351872360309913277772131840838439722379579190669259305937067329\
11408183497350520298940690768388549139786742026166706395815413348388798146217\
79927658716461215691530545225121869041840815970552975402531784993072270018103\
67401774153769885693637260439935053464010752768528540839732357240513069036227\
60954418364`365.4934175384542 - 0.3463355518181746988067481659158076177917174\
87779880230231977496550073690115355475059347616106640756537097316888420526781\
76321675217868951130194490609679991521622389943697795199284884759460614391650\
38941269104760630145413325841409866695408744470722313721382564685449428607510\
10502850021104344461863133856275241632398105249539696412045601242436248984025\
6847189497782392116703791038368888`365.49041785705856*I, 
  U5 -> -0.521484351077927894950034464745379536546204218707467408428234176114\
22826305789690841064698645004537758008925971954292450308959504967653739050238\
18290022570376594876263442811855730288672784014971271523226192312752251301908\
34285069199728699160037260740970313084313667397592591833106941654733515727250\
39423248291335629598121224977887890763329671538459557705859913821430227823222\
32124019694`365.4934175384542 - 0.4583399306293301445497447437719551599985874\
70228044528131605498164626093567527448091397627195737260549054653997165240518\
71365982826612710058514521831250322464275972725588181251785116652037084320091\
51167087383905052429290043761073726534311849819990347476456484056470260566538\
56765095932371743347206265065924156965955280154238559046786232412427481057936\
8758163681402402266329244046149644`365.3940954696*I, 
  U6 -> -0.189776850413035357370432326032980662132642057141298251636644734353\
49324315032674158417571767732116666494215060193196178335185178515749446541620\
23129823392040232307054653901624754232327267448635016198611272457616868685614\
16960379451857342887668328964961065437477982954107816037973638398666759996386\
35023342623653422011437578197928543910169952348568754032283200993030825554342\
70667025748`365.20312931268063 - 0.934215894535510256985019071661285232312268\
38991779955805790627430637043779506464173416854038223583671142714881268906934\
24023815965014513279217945549092389458894369190465357203588564116073299380879\
93699171290974621960454526397182727021768044453348352367504154518236925316912\
60002319827243708524528997129237685371634174083836729865155682809269238664238\
4073647720163686710624004156564948`365.4934175384541*I, 
  U7 -> 0.5269021613142092298948490356422218087798002735773745778298538016240\
77451940953400647744415144138365587019882556707706842126043631752053409661753\
93288192925479391360693821763308976424015155904970786189897615378182465258713\
61775432625068971085560039939039438891334482314590674097619816076748104227978\
82021160494883382846776415808221040444866150260269080806837203995134213062873\
7915274195`365.2106061413458 + 2.54562296853840210972718261092012671729476518\
62805872026759045986578130575018111723340706132193154698766437783182554085167\
95010583137077190810010608632855530398290993615649165490612114309164064644081\
69400302856009641742047321262223886974851174443126653300072369463772259987442\
70430837197461792186178668893437368464284888405777076322432454503730457278758\
503967677752091946370494297839509`365.4934175384542*I, 
  U8 -> -0.396032518407394300440119412374980657120599131399674670271216488087\
99939412457738333406627534098873803164225513478587562148661471456904768937728\
99287553113756669824980843544582827563838028001373796087458156147526852871967\
65119452165094816480715122414235374163277995266385545769870072791951196988660\
69308307179452725759557721199030307649616817366633347199123719305175680210275\
53963316843`365.4934175384542 - 0.6687680492570233824563077770700117299513016\
46596926193016432948377974613423067993445098126359555643293268372382073201404\
70904153929266672731487040692124541842135350542816964478438572807034160243581\
80299208821752967088335173496261916916094562612375372539154915919487825087589\
94879432419179016103914957449785262458480546698725292523024197996507530129836\
7878514416777853694328732309812747`365.46885770677466*I, 
  U9 -> 0.3387670919968660177458983020757516830496954372433119587877859365266\
52292905886528912257360696816216731486737797987263175474522980565708202290471\
17904536058895160536169152490990315824610674678723498854825695839984202363777\
45647338930041299441116312673946214094576959627224324621593767375884863718475\
73379247248366146247034671205376399487777950698531583821331451396278868521548\
9326477149`364.48387747398255 + 1.6702195174584570365389559813426552496087925\
65339927921019123044695928848226616405558629454264077409106264071908161571430\
11551341805936988419763324576296020499987197767364161761570817742435720644269\
78249759496512612134290795722333048204045581545779173342801507460426093529113\
89019797163152619480801903898005987058867956794037250205699826287081666336061\
2671613518745905860500947007191234`365.0787903206477*I}, 
 {U0 -> 0.9656677455358280574475483891070793144910491805601036829311585549061\
46159275628698540593519240285007869294039502917476556629973709619438267920955\
83917001534813563317621946513235760752184340892388971511182172991530903238268\
33149343180676102777571113901166843078061097449146684984541539595085162421980\
69123258918833417728873796585827501372672142133842782990686584299085418306857\
1582737688`365.43554274042503 - 1.4591546029690576458657325240664212339949100\
75345211397437365091771963009305482429334363048405874334700606392293419091562\
64016565355991834423340663212939668594473590157460603679409877558457307985225\
38248618946483980213777769768328351265883053564050326931264150441238877821555\
30608531400766258537120283806729019559864276196452361520427585888262681358649\
5300885726421829344843996475300683`365.4934175384541*I, 
  U1 -> 0.9887187192208102916165817767112740536537963105145649464120302040739\
04946808244595666580155704115053373805043900600842192410773133008469773736661\
48975502039118093262290302756297306571525447727041737019821581559006584934822\
38434406612045343993996916494587551714237727598727507926874203247388426253760\
23945820518263448294288052012522706181743899576244577608187697129414512780800\
4408490244`365.4911227495624 - 0.15285773264486835968383217196016067981058820\
77349645342408182215677630097590214524578712454171169885894933421871152345364\
73567053423009487994721612103232169298803652528172786848005875740030769735569\
66053431553343158257487694583272101591199344473173224094368643881817896704061\
21516085243111375128295463015473432369595178322043820401539782561435326400993\
791184495821305515296604122521189`365.4934175384541*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.851314085187941487365015207511491836363859876629705206437009973901\
31313077006089390913299646040055192167021724127501539833326041163943695345409\
90153434837902786552994269479237759123721198389964920041860550977635922615419\
00711402029530516678387616626481965753845621401097226081013439590223424639773\
72385551423824418336433772280227476100610973114889718912575751506116504744356\
8838721609`365.48517038982635 + 0.5400455710344535061622668130512530050063849\
32440641207027550579406321966896262219004010538719471479503242506773515106978\
89478212919868054169848509173382774708154388042433629757291446707007268833321\
72793854579307564544988339765999301114141153774175444875997273571603218524852\
62939219706163195304173261431418277080094904455586036636858821227003832735946\
755390651756228216845948047077609`365.4934175384541*I, 
  U4 -> 0.3281435373234036018051753388935294550156064333245826676782667122559\
94808659174740458128383098092108250356240820063539965055102369839183148944551\
89553434944011561791623473370285523566816204080304916872358109227414058506477\
60713215776646611850108852834601883248789002715315205464391337206316320019721\
60682157438203436625281442468069766561557165280706825634513865361445564991508\
4344943867`365.45113547278174 - 0.3651624212882547112612228940715543603400878\
98298561492098400236301515437427994140688121932866337488800268881999781108070\
63334094581581316704343873138562584942183847026635775658105530622296129620762\
68790942899420058204713816856974584110069179399269085802541457996528674652268\
92747154363302089415749329908236351538661779607181968566614484796586099339994\
1182074135263552787744209298331742`365.4934175384541*I, 
  U5 -> 0.1056007485697193085735637334467679684231590374394850779326097590791\
15623070374108058808807623832850965987601632027450230610908379387614045431988\
98061076592259463691586142189497405976431908203238456221135776017723836042184\
55150608345657816267043714664296033595983513586768017015525125221173573724903\
65614334231348991490611013097757655526438230723709943817470015243843277644363\
6939277816`365.4934175384541 + 0.52493843128830712633545456123692407290400390\
89906579740268594675503784653243269296610124656377440218530622105000456992991\
97815396238624887081565638552941201677320967915473777399973272087543576396549\
43722303837625713871508012526250294639318626900839199360870814642159922360728\
46953323805436089563372959214021179873646825946128328454405666806779283653610\
718829813266924383431263959096161`365.4890919779516*I, 
  U6 -> 0.6225189585637196533553086321405568995559730982290004817564954134703\
53653668357947380452470308283535170791316088901185946087661076439265713684386\
83109884022491406656063852719649209625324929151496702283650849469558369230732\
70673571816849414885831728478822938278311984913352648599065042087900522924704\
58162640912007675330607013829624332441999034523046610990532930481339390546259\
6766911356`365.4934175384541 + 0.89465823944027282094023377467166125346000679\
29585642737696185163675285338198407429161466773722091608007622347522595753617\
36015543303436734411127943094065183257105338489942242877604676101158936036843\
19003009002477126526627999566774392837227449370217961923355183101926468528134\
83699552726376721093140694113041993693018558668934913055154265564898693899007\
833905535616492820358627829167633`365.4680866428738*I, 
  U7 -> -2.117644494121604013860119849281129855138160604478836833628478956557\
16360727609390426909920264617939678063138986409585098236881559094664119148283\
61761531253560076009314419999306220704765512190665107165903397180591184803283\
64720814198643436206142867633681464707586699910438202588127127825824831604735\
75998082625001784515232869361550418752663128593976871082961216300530919903848\
89588701874`365.493417538454 - 1.06446667298340218086266577029046859178526825\
44008935608031306611258522330119450770430799000452806614995192049160534119076\
44273420982006891166565242992558532751708409239821675639565899150946925253865\
19721704225080225979976533120800371343431851032046843754919267094194211437600\
39731709979097567303843139402763390266219786472693618432538269060973701450832\
068112581488854379958171528627827`365.41752317433657*I, 
  U8 -> -0.137647778634630558866008672234039499317509582863339040719252241422\
23433585968734736766024589564800904647560475698804550599955136607927447965620\
92983917867227406127835632218118410433714936769877022439950584649801693925245\
49947482530710530127404773805295411840435182801075174287541512835625741712355\
72071384466602362096475878596936788547451274705820974076165291485447506957150\
72849234561`365.19397923815035 + 1.364471848612929199035564054345105444043460\
60649212209080752303384673976315746670635460399139109315866504842764517946785\
37574761618255819770254203764848824915664993449086184404847251774673581370965\
89343870761178149323449542543410211941637680424370985673039254607586294691386\
90958789854047464126271942113893254015624180491312985598671343358475536924358\
52454639761688781404125611750384794`365.4934175384541*I, 
  U9 -> -0.784100867514000547508225971417031240620264267926335055490882753790\
78480019752414302938050198946967731535235483244831149166798699376949250840461\
08114000045153324724986289768237122686941768568118682489871069517477699236283\
79326072146327430920184809519349005269747223229789533659169690108524631526054\
01936550151313003616231585144694642813233024664140194613227239041969521474226\
50050720977`364.73725104186843 - 1.812771491196666424777304806400119867387085\
34796771128523272850559163710198948780502104244695439870008442946404832475873\
37670290484714725592572672540060505121595540676450193011764616550577362281005\
25368212753283891631023950316244095432620780546422090795562222160589812802480\
64875275660708038063598262025445506745133687300934424991164632164750607160387\
81049136828259920824584057454447363`365.13530370855136*I}, 
 {U0 -> 1.3769183845342350834782592483391256475541565535801175761134359461131\
66016589148104106605237188720608219560420495440600010618466354072620941145957\
69361200859087360751326344916184018890369486901186411486014915093639355768720\
74911478261797205574044032195293521618091287772169781441564851702094425066984\
71916306515098568190198427600600237598677748855951446946460731451096173336708\
0939088942`365.4934175384541 - 2.62599474480969048522951137982454263361160221\
78895504857493210402473037944449623308391188325490534551012385428573327342265\
14364458995449665971465108959410488835545963224090005587523532269123302382724\
27281568072779851044176491379323611136475712686275692196714268812490878018503\
92442658960810698002517719929633362316411061370703878658749372338798460411043\
732355254073264993742980776029042`365.4730885553837*I, 
  U1 -> 0.2399382301600811555378767417956660285206578107823033715894512874169\
86526602037605730364650259983592684767136996666123630867938894629217450449154\
67692447555142701286582003290906308779331322058155357931738668174322411946316\
51575223227392568736900799899011052417921644400299262390185074965230928819648\
66167004367729422100235902065752254466138845898442055148978407073800847264402\
1672075846`365.4934175384541 - 0.20388899681452451195909572109422242104727826\
96319716419041655012246735565045752793414967019948521261282500464230495188053\
40318062278310019972814311395311621114916680630195221596742556331155150500162\
13729119931108327092282930721650538774388358073477341823185905240851217802313\
36223049035563383848954955110454543802914460803414602374461890411247539145893\
978386787054105581639101319291107`365.39146884829023*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.137731714910175437691514408271898738052720617134353304652141631840\
84263929873604557972756942359912907385189038198796102108350861930182689819990\
74960254358005922476967503678499192978172220524385232010971874226616208889016\
25997240718413199497028619040595124393478178121917605908063942653076489543315\
46897667648074465272520250235109266321001885269822146588862216186497802725726\
13047474168`365.3610298937785 - 1.6534581340857159518395332760633190074949500\
66829822046089378430011197901772213070938106663866382495002515309451165121358\
86675095135365919025420569092446275139071374985584863464629062506050188279328\
21777228768815545202249878125343490910538324324337675688398413899845713523658\
10514117458240858361805599741731484063831401101708192113858528733756250734705\
6525660068000737693714994712122661`365.4934175384541*I, 
  U4 -> -0.387420929829230008642767844728759256455442866741913166915003138242\
77174889006288605719453944358747611724985302073653753430768361061105166768289\
54982158242227641653186230542107621351233966474008974067322528350958782743729\
06697007186418695260825332320043724712345261946758774221393236049677601247151\
12352710419640112113797288772956209148651416923308820933162682681069103393474\
16011970822`365.4934175384541 - 0.1222161807279207349974040099895577001059564\
73357508072804220576100256090476219069801626723125275463169145410830520851618\
01332500956835146504632672770103502137780193982695861055209250646413796792551\
78280566571667567103431580160453314488810604821520275205816296936847186405265\
77282673447951797678391766353989450134393401466908546494436471836806254764016\
6609756510735968386946887222513194`365.421959748602*I, 
  U5 -> -0.598056146995874713228489501522343287795079352365217530574059339744\
54506695471654646732378542364689994656732953506764820103383010695564923046640\
22353073908717385054945497948828756320215161005535135830214502298087694845635\
59259939093994934878115888337680365084178999878096550484590389180673120107275\
48652050418381033045822819339139702626702065470407876391231845513935982584881\
62740585202`365.4934175384541 - 0.0140824428181218706653187801270994115292944\
88587765096849392972068757573180904564462144013621668482234184752123672835017\
28559817396419329825483745311393615398757827218149348792555211726242798012373\
69786292023780706714489670125879835696933023816956300120237411903135969432131\
80257141011849725892100712072846767770574713695358911418254418006783396184949\
3539435975150079375121374992811861`364.3402542675623*I, 
  U6 -> -0.082215942512092478748323258149604149158365207407428645844346397210\
60156952696314096859506211978843456010010907454037684402908361087908505968597\
38897740012389082643890390505885983436775822624119589507768730889411294626070\
62202352841452712575600838419082344066031383601617940274743681907581504073802\
86000729064341288827036452448060465609297430498558037254086140430067459306010\
46781938729`364.86448830648277 + 1.022305168488373344761329582858664692450778\
82678529732684100545096977799259576246577451997469751349046097608466138949986\
19517344034131358920844923180451850294698725563490509792531485603729654932519\
21342400325128984247920771312582542147403756901592807279036944909113920470256\
24257737304548283692521794703756901417639392831176022344623108787065354678840\
78485789816046230066629816877600451`365.4934175384541*I, 
  U7 -> -0.618890446324960560861635863182187283190255260821374759611979111405\
93266945307478535021194153648755835472037338280703503370672531898077590959080\
79732575099113214419432922721233367713913003127862675988060276263365465963445\
52805759183961984813082247505375389860739609510704182690269148039928639113163\
89371489097604206521193442662704640306346917236497052158970521312884074960916\
36119291228`365.15636376640384 - 2.421298391785450372797891249557848399837602\
01579873846319266876804809960996626083397815696107069872341722302944974302685\
67319351708248960212862138081896657985976649564088960294947002376587001392815\
37621811023825991540724797794835567613571692175620788635224585438607831894635\
00188994215924325994221948574101754020155651714605850523331574616871676288591\
17390013166165510135009939669653086`365.4934175384542*I, 
  U8 -> -0.498621911713414078658776694507809245669643872100944495684251701248\
00411828079204868645240312839105670064621791778259784897238399101597210242796\
08927104995520348821841910888501086448738818262985665579332763786561848195883\
48915155738267492848847070975758597073726752870152685729478980545836189852522\
53446747703097485328854759643818399284756463605741807844365557673959818848281\
60093238871`365.4934175384541 + 0.1863426452490350035885465445836317544888859\
71635969165270407345201038470376152784458618988269936344839770445027004816585\
99629584123291209973523236798541361258686258400546846507597901818132612605906\
72408895633481951412535659913135518559275683379718286555357464612904650405990\
66189711166631731128376750477361377262218768039520550197899320465405933227465\
7662002981503641429312043836348556`365.247320677896*I, 
  U9 -> -0.055735424623314688123724600764749546948394837332060256657598280792\
14997428325699390270764562492087255565581673461092564052602639576365750713430\
94058065364120406630575213744397015968725196733908843281073810304465327189601\
46109290610894320428750170587183798227529736350555023501037747319450749147081\
36664702745641933296525882508486591813086607460898213168546141234643610395734\
97530839505`363.62403460808594 - 3.039936293035664668358057527620382054687063\
44406595965317498961578856097017622626091516321499629174254070799288878750023\
78500367109381783658279575716038714194594995809521446895304746892897859115287\
26995179431275246675957512797543436375370580424289193843709280719766483366862\
88442249014586196542380551412637251561418519131280432172296679638788432048992\
73680026530340325869635058898098974`365.2910467808752*I}, 
 {U0 -> -0.003550571095733928314014401633083808424920771977303974341960463250\
99090898024535700427763504186187948656875105607286679306972661458011563681099\
99743488749938495327777550230236370788814589025984683523314812987579551354370\
92636594677805553202029544192858909458681210728479132021241718501232317405070\
08853480403383813445159597800656456920857819686347055579745387413117804579335\
15158781951`364.90257994449263 - 0.027264323905012729587471918757384201385048\
55744408208792962343181106438068268541536788214730065545082022893056179595132\
05124326800373004364755734323772149613300710995386073830789724993587595283225\
40380734377577154831730824609320011680902885704674275231144997500253393683154\
24068508100388237781099980865672420745192642981821997122277491283251216482759\
86451199844707670728046441014152716`365.4934175384541*I, 
  U1 -> -0.659728091086205087234352613502659580949890124612858301029577153841\
64830791423140895451742506421493903987613311498636488486599027357784940536257\
03796505220684569898172355116280287099475992243457172605962489038620096615434\
37320745533494103477465890217918937272537195022018240218366629410754347702147\
41149754793863461596222285789487233659983045403833812093415558642011274528640\
47014161273`365.4934175384541 + 0.0954571526045226071450775715804426329502323\
89437393444895180682848897282405958991706783043445566220848172425734544756232\
78051459990496334357774371008374561715759613301257993509170737441602962095812\
91707843619806075483195641258824210693572373440180101569657900624372236347610\
74089107827649175201657341810704814818848509252015315043567819746088637728816\
3757853542046296886078017093255388`364.94439052477094*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.483523404386889155811483493203327650040110667466963537294999206731\
67310260669284263868353066929726428784840706200149790117158807671928717470226\
44148940577028463131726964964760145052180648501434342552083243629263609263021\
90231529968720607400944259320436697413117176546054119891914136823508409039532\
13671884258817178208978433030037371207875858998565425906916209631899354998641\
83906251283`365.4015594143091 + 0.5752771709027317756432401698132148485215430\
71553467999073617333682854308489222195663275000734602523401182029614027508205\
46392065018803992954117420607656036916494511718602666588762034782316641133340\
22342874666059080543501565855203775105623076079133513522667545697669185082419\
07453754624803043825506286991092294469843253069609350375339314471934872952278\
6758176509494825791247341612860069`365.4934175384541*I, 
  U4 -> -0.422449096898110585293394045359910804017050139614906811617181231306\
12232773636609543022548634131388104681661635090607349449049233782803786060914\
77154359239235273710464040379749326359774587310190973291426825281924268520745\
45844442304562913080508179158450272351059527158575862962903294044729341394511\
37304841541995060239170331834785436379176924394200499822422777162036407132074\
3201576139`365.4934175384541 - 0.01174454176803188209711987590250397133369553\
31654611193790240662795886299811611738476920964380143870254939912894881099712\
82324529441549364429331170889360340511032047145684375383275770159547009393274\
12441110468396985116793584627714977938159928142139264601472827572646417361852\
48591478148419750000552384530824012351341937567780728787689675557380602184770\
789993245413483789727930874683059`364.25172373411374*I, 
  U5 -> 0.3514843435875497422715348259330337675872249420158676834659446858157\
82386322197222521145116647696887511435072286139757917571243326033447832612121\
73223886880598092902639145604979737146783510863109634450570304012959149100452\
21899546660007565769969980997105899038936583516009523009381187449317388783713\
78323849415451450385468855507689132140789876801771600529996824586027311994301\
0258782504`365.33046828408806 - 0.5838976899933612792655036769297684447638699\
65424883223918935568610044700196504622180232671610644700523389743100106594424\
94150675672597605330759017138845436739980350737561997254097849837853235755063\
75045730963305883500590818933578045225113853919965222979440378320693540161405\
95729039957971114267892171504874019789437952164281296582205755551767077733708\
9684235975897381031871911138733729`365.4934175384541*I, 
  U6 -> 0.3385728638229301103766383373757520576575273129833289518538489935139\
54230840335072514135496803487444443934275990554066818973924451208541583999479\
90860607837494002453046184247458360552905537800876282767655591338864522331497\
19373833717778934976563673682452600318291570308539092791103282253261338232486\
29587397584925778964801821006650667268566272596803575610172946027077695502102\
154221681`365.3480648535254 + 0.783461600600377260553089349788036714032085955\
69639120783975680148315215915542663905021323884727001306097864595736131271676\
23410222292712835206413784316261981094978965572816419966578418819653757062703\
96189886451580768821050723322342482507676709126932064510514417546535014454341\
25674565107680292073419281784518511871904036378227911786796722185223241315588\
2576080943480248892465235044152`365.493417538454*I, 
  U7 -> 0.7857871439723527614393543220264446549476195896640841753140878702689\
69259177236759164272932559400546541889737326461557790860921198458125956221117\
10477179328102108108819425488869521168649506734811423828809338206926917853236\
80639043967775735306852844888640203450282428859839754089210329849319206415800\
67136858436737316874613033535618328136209063986770547222724220597741486551669\
4657981594`365.29896270439434 - 1.4899808811432771603594302957616583294886370\
87647082970691679604740581385110912905335996423346412278794503947315148464862\
03267986388191429322877948857551317253015904090582196220521193902667738312866\
46576611181595994156557511224231742512658272457774355785583063734051849012032\
85156272125991221436843357134202695332176117849489266759527086966565832708259\
8964037925050524851087833004429923`365.4934175384541*I, 
  U8 -> 0.7336608492169015452582803898718091377514009759111019009511296148492\
34160744636668540747534507484410075465382259821647751057342628964291112605411\
94932993721890293244652340827652740451087778197781563778788228870964426331255\
27762596507012830509751274972868458649492888336870162768555170042950890996430\
32976693847163649261477920860909271951918521075074002860022763208704705279386\
957220269`365.4934175384542 + 0.850593791354544107787184738466622046312575371\
59895597619451008060434299888059090612442379771846081427123379469013168639465\
73963997325057399000026536694368322338571141812082783088810690355226550903847\
31504148427643994514872773446789832435997102044533158582964514289307127411878\
97169711559285222777106170297981561925242389253537812947498031965847694760166\
26957724339790782348231904502284`365.4587785488692*I, 
  U9 -> -0.611338316930310623863238734422792702218210851838904510251284229550\
67773901756070615779204652222251670112376780215551641499009456801525766025974\
80043622447988957762599023654027833678378316239098587629473754925723842083741\
90054387844099134964987316046600636633388763739898585148452311992054186027453\
29330493605814398187956718837013748185633502152629449080946690637424423097917\
70978973807`364.7878798294089 - 0.7701514903278550993903730980438832704654916\
99765676110088518373439900167710597162749064729042926597968694430218692162103\
01081182734511275884135412515023266847856819541914791995364519255663552803794\
01415140077647147381489724737118224058907073321645934083719458549303115226979\
76114431100256385467940605506921493964718045296621952806307836434635363443553\
2959248624067193523976642418091122`364.87098209039385*I}, 
 {U0 -> -2.523348865412542168818498819409564547543323357164191825823331328201\
98012867884835213708936018547624873137962612675286925024444335547367900868019\
26744043452780482679880937527758047942736025514627848649196422599584244526806\
12155364543729315102696656935722210148443203648810645877813594011264424907935\
17317928717168475287679068680013597042513544431375156064976401086163116513289\
71631325676`363.1382097624486 - 3.0423016052448063635229219545922070473894462\
26209185228092794739362119296676945358476187661828574599130911865496415330844\
72045652839660231788226900973364398550502963542400198709312310980165497640913\
81918493265036963900615736434591419156731172809553049089894418550282649875445\
05765296063842343801911687452024060382173396952283921550048580310276729471213\
9649437415449516625362155224498111`363.18730618412684*I, 
  U1 -> 1.6749263426288224989110411709051123003559824124268276118237996411747\
66445967342450180630655027297630599162991764446329531920892531894736905949640\
91665080886374190211572069410424584815908088043710810404584823846271080636834\
19240261070317302001065751296928565244371297221181122067519126379159440716186\
67466186708268181715635970966733622975626973935628810733619917720368725272116\
8112107481`363.18730618412684 - 1.2827193640385106362371545403502460275410807\
86914280692355418525330790082199538877273205087154713453763870986803962419076\
06657643319988525638902414118598466917028621911403708814425803029836149705079\
09607188765932321721033553252523038463360942891867753498683370928584113450755\
89197150788149818283011043905026368713602135712953767387176548785424790823544\
7391460511384609174194280449142526`363.11922884587375*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.242100629903147230364731125636268084625\
30487853331222153390309967844819888037674841681675368498891014842096005075747\
61933993553975087706912887070472834442592141309483778315703191890419905225815\
46662487399520041842088369592894040352292901275390529392941189259411343337195\
69004330804042906220006085076163161832076320449090448009011360188212140536716\
59715595219890876606659172808353313324`363.18730618412684 - 
    3.27952876624627118056500790679289559134431934824599072198698627629528606\
41064607795636543280268507056632187257871466222977010049994909897487150710163\
89498708944259134622353736440055824493402954085658660720055420135273350544886\
52599954121447244647627714109507578253844833349893241140806697735600069692520\
59657374810792032140798740564826834215120164571263884392664206100476456321845\
373485`363.18246298239137*I, 
  U4 -> -1.931133701620473352460264964167999653785735294981412167967040228218\
24812987634959164643009411305738877970969389215149499634770761427626550566024\
80440453351185573312386418912513618226741388858521479960033140419348775911861\
03448910322884816333095656050089224650719361949350277910341927725334233720653\
48980399208247489676765775440522115513752484260288475139408816557760718632100\
41301004522`363.18730618412684 - 0.999934379234365276105298796746491207485843\
93690768023615691366782596679194629636493923105667484292785142299889301813265\
63907912585966206595526267194513703714051716532522184799067278681685107183420\
68702005494768495155073182702732832047741215461469656009230495728219275827741\
33361852524910772384711619215664730079738480316138000366415267919212877966635\
38178928632943293523385101307396503`363.02658436703297*I, 
  U5 -> 0.0240602885948900174253557885800383100130873519762742751142974959500\
24378577525358691165014055411161778645514489127357576433609078315308948938906\
00904320962239941262106716349837052872465630454147276353800011247564800735134\
04429886233694226345015250238051259103989704642807537812847955548696116739294\
20839859083818827928012753193839535149521273558852307294602433670565153514145\
4269601574`361.61520374704537 - 1.7743448632746805999926316861175232769039708\
52365840029816189655178593387390778065397973984129853481564859832672831919762\
59361843724360206513829899813386251857670780339160399025796634563990316241536\
45067027386107392091365891571712360596116998733018602197212813730948289768082\
77196164709262693424562147825883410136895120036369124590847324560433229675821\
3099934991648698664781665630049635`363.18730618412684*I, 
  U6 -> -2.585798457361209293301082793296045145872981002649312366222146195148\
64513750825282640893787619460033459358646423872857260592992756530529027153274\
89906953576471142645811999465797689060141041523543780919714400558952918980767\
40083745138529744957166608914823314697311964859946351393556647790483852623542\
47422766707233268457334831538512080285563275358696913876482190635956155515320\
82608253129`363.18730618412684 + 1.812854015473250464755770580258545247955546\
02350953571985038294654046025871777114025046050861899650065840440990135155867\
91257360276661915975048688784570565944347772915458879398167249017755607131074\
97000082426074875227201881270693748879698024042321011247891315530258581373790\
51753702300010617724470419540497251807360618509992154672080341310590407021639\
19552863130288965105195213020881922`363.09740979985935*I, 
  U7 -> 2.9783219460173999718895190004994782977423529339661140283041994890137\
74725191165520777928064519296479762024810346143849340375893311264573602736067\
41794208609658393416303540575716546161839723291036338175165925778164610750682\
85025537584669672280407011978520824329257799158069181832438249075112480309220\
05277201493689446910734973667748238434209886218392938259922424249258116473797\
8656820932`363.1632684433003 + 3.21668199213947009482487887771969316149125654\
99652683329563788699621804118471977157445312337227529555615829062647289669111\
85811577550371915490977356294200722298993602215991363207393819778235730918741\
10501721222906926700787742272823200100863406920026302493287464004284757756867\
70003569749687371069661701137969989251559517172492934558968679054761079274001\
231640931015677602532166432452684`363.18730618412684*I, 
  U8 -> 0.6737032032640209128188397812262204998826933670375192530060138922659\
44806381760479624079311567643326372704302619485140489547519603796859939957654\
70058569608463931538852996339020395631133564144309685221206395817780659908489\
65066699202238047924253820212235791693034250000961153749181325689122649651580\
49945574348172133490214520871826823593912882559243193441741361100098912750654\
5004093403`362.6915446512991 - 3.57109923293588259058474856684219401690157929\
59563518374538317763434049506311952894168054378147396618578619106438103163231\
64121108205474555118460980052947234456349544256652580626204587624427043777731\
06697017286275286621500216130340743437085583150808830907624958709130486818656\
93278092679235596403861257996708759365421002772328142599879638292045066775718\
355529435115374155660790580143617`363.18730618412684*I, 
  U9 -> 4.9223801115619400729772722878641142775905285336436531361191926600909\
63725804003029396592400554718787472076850623082589698511932625573846289486882\
85379698701372686521265312157856310152216097843343205083614457121672958660704\
14293290596947544613729964954504601096580960424472998758951578488063868116783\
80080032704549356413706667138722827255951956217387949052877081666863218905720\
0083353014`362.6477397809936 - 1.29114435507310129471598956160799767323376096\
15428220909149341447869109327387958435405703711107737459236893749353022791294\
49113457923284635794776899671139176931441628644784443486116954414859140825016\
87927967737295415338944724679292792294740895459627160771264983297019715855823\
77108013841452768432247191978941103196024816374401339531723759648722636171735\
890065215252386025472867934625661`362.0518302283388*I}, 
 {U0 -> 1.2914729289034502699032385504795284908993081599229564219021471928425\
80709834720922520354188851008291369506641380694987245336314525272238659278201\
54472066277853678130210746463967255080882472324766827942614855913339091363653\
05159909070449452239933311474637448554813720656243863085529306146809081654729\
45218228306228916087806095636033239190436483184058228596397328724321485126306\
6649507532`363.18730618412684 - 2.9972182334597483089427816568348791707836723\
94512680785209413888691872548045664726418603082252282683988990623179621600463\
06600752757696860206427262280503145334202993826815016710511007794946710780325\
44271496006096234450711191906573315862631145003320820733263957689150725382031\
01817293010268850385433776080788010547266196020458436249343320152371837521334\
515707680751870279898757822397887`363.17157761235603*I, 
  U1 -> 2.1664010385312869145364301190617968485394955496082004277389091166401\
57538720546603021994109274851531904969966002882441083723672610447019936311629\
67812249028699258601039619584494922538935419629004831175198204698942629413341\
17022384966595627400242498582820762179903328869114424600023905092016203666583\
12655276707727539684502886070919267755845736051171358638325504944084112418394\
0109137151`363.18730618412684 + 0.0093372682219156728169018794184376364794876\
08070523375087778263017942403656145804947266108561343700698027560168213891166\
25328942854724466964303227822816117733112450754545238065882396272340852589660\
09597686113200129151593697657460264675907432512979278354838347876618886515560\
63209146939464945085276362059575551488106250504832951724611794222205723923352\
367379781728739830390321496185836`361.387666334511*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.022636950119497521224382218724884669546\
67523051180714365237371646310404099760190070785458201255381951502826754609886\
98127601636195178067698215057300794913674104916066325662352581505354829128770\
56261715740074800904128062191967160835998029342335620909086152039697743653114\
08338546309712943484154426610960178646614212754072452849673539593599978650738\
59655668838078654562501356889893992124`363.18730618412684 - 
    2.39998222671304786504643174364566287384193111136301418305791582605558984\
48790138399936780102000705741247219084149767601666106738439366946988877184291\
40562069143082150142949950325851331659744193700654463183747221041568988482310\
88508395207360686430518122898639038112227598693100550745101502626791768498024\
20549086013557338386262567800276640086714671571689807858691531822094464149890\
161921`363.12711687832604*I, U4 -> 0.1442624112515730004508280325804105212494\
30919385988022184995291507957512539040895726401052545527493200546990489448836\
12867969070564423391372668758858291822071873850591412058432221038695498325550\
41220963972990324292393974543821184537091953256761466253086605071696989157355\
06336052625208673113390227694205989808257004733065995988206368924257757085848\
9606167519790084061359496782770300753`363.18730618412684 - 
    0.38851404449196501533072497696540331182564608932583266321654870581809251\
82280624013981708314557233068846650868794479953254208280243495925913189176576\
79145023998700018816621826375799569937059395015030557962271682715919563051651\
04976040826305135064348953274336089016080569878301737647017852101550107753049\
89776320344635279687334531042006264145529681581945569995602517164557747204840\
795255`363.1784021884461*I, U5 -> 0.34552576503172331507907128682735407071689\
41621430687731441662236195408157245538104088141735195999293994511901232280048\
39757192292045250851090010916351378284074898348200738837818399626297483986342\
87190355226915555475581682918773047974182594032251030563152297880299326911571\
20725339182473437671112637311095124163996950496254603067397245895786965144573\
538921443572459753333541012904355`363.18730618412684 - 
    0.70806082611719729022311152155536548416588461954624360775881390501147391\
39615590355392948418326216560867393324147767740266762096646374444260463278633\
43544932779671048549792378848142006280471960976711598494806417115048914809668\
29467683215130044512317586943456342030936477081479701136552900333688135860742\
19097421668310341902570051741897336218291656943645383994415470059862471815323\
081568`363.1651355800917*I, 
  U6 -> -1.593322890676287073506721937353708203908050173128084096533867278520\
74751516307219055109985951038679706982070730040922382785936756859643544081653\
34600188695411268997262408557735039895138039701600420737187147485843448528710\
35818256988510478217629003329442114593563499247369201184776939044604526458788\
43181593915426531826181022081304260032332377653277511913749650506169097823231\
15090584552`363.18730618412684 + 1.234968068282795543045541804296983278520974\
20531774223968868025492281594135490057988120250642641314359632226682501124170\
62769677958416969464860582559917305916784808755176291606422736249828802640573\
11622386569893100110704814064175455312208854312791829478964693650401668730272\
27094678976971915665369469236969191973187180360934137610020250182584209229621\
50176203228836106005845017906525524`363.0834793429641*I, 
  U7 -> -2.645612078804826504853251668892906999798827005872563620973941134053\
84195794712133148830774659818206389563778660339736119633144192703201896505551\
43657568684453371754178117652276544024796694157649586902722540707412939293501\
37957410448532473523717900841053770887381004193990492241451331725952007594923\
23413142530601636931862633500063311847417879540160181792084577754800841805370\
75448686705`363.18730618412684 + 2.836923325009290838736320823590319602505944\
66548762037289391958425687168878847707654660489255051001387768278119299734292\
57036526611449195602942821950817627719671175865620842229774955111333607579177\
80725538398021278620750309489335175476256353248024321488245216559857073991443\
27230647282318219582139542184954887097749197390164683837612840184580296770411\
55663321769394168181848432969013949`363.11800020734586*I, 
  U8 -> 0.9454558170594760870140529818149441806088287918552435984659985989440\
45449477865597554083093653595504726690408922285367199679277442271906133183098\
86427997372914029007859348444001007862715643627830005421944246998365580623990\
03473896750431710906713345742659264372422345629659423039676095739781876347664\
33250023667388461267169614123428169834614591718666406114249406954351571904401\
8557441636`363.18730618412684 - 1.6657829999974875045695115665663343763110725\
68025828279779666996767022629070537748877472965142056560190049536290456575051\
06212249304977835158255863324735503043402888365425575923600444837656453441298\
53888352358774239904351576502404284430752278365695415678970921863919703173135\
96525094118409610881069018833093594974491425989150901876941952447947076493935\
460623616814015528767184591277837`363.1563129426527*I, 
  U9 -> 2.9135058520415413297203201707476586384864916113685285149692357469344\
27849930736172727968780801518688288067564810327741297779543061667558364531774\
76267783182491202636309658496109680919501054411884665731370856328808636643291\
05448599539140364180533658993102250923407378090230696129212177961119520743729\
81093266698207037449093617311649875684762725286963086482538502679258103287023\
4599375733`362.55539768483703 - 2.0893856731488228705857989310601594437137496\
55207334014900794022301220954362812635838221129062391496077893422335805623057\
22575054825603455668676303201332051762136508055535748506823497414466864534249\
67746462144477091430957537129549059802655943332128203963195688452638392627057\
86156010122165235964754643255731347665126207601249077995457306716659228705235\
6607110952416174374194678639630795`362.36148061691085*I}, 
 {U0 -> 1.6950517002993926518372662869271304893835959511386639110737630733507\
68381284620309671327044888547796167419472072653637731097145880944195038338313\
24957879147743305733995453581933372316896613558626252437370183495213401153846\
05228813162555758801709280349830967005397401931271484105976055786495466134552\
79164830711399340870255877200865430084881526016718118273945067499420907359829\
5919931672`363.18730618412684 - 0.3705781782553848457205117276784991731206626\
45746914192163008999980833637113261013131581818768632303515356618687877125365\
73428850748067290461136110301096560740220069494534495081634857953089688646508\
23804238738906392639700985031111863956299035192386242421484179072807029170480\
46502381228163119268224377913679131122779174791169390061525773285122079733421\
4504642829462459461840018560558982`362.800605756831*I, 
  U1 -> -0.846735845074592103795413210955141967508028211184644859933009672061\
23849780635347232253687539742449976693432863811739545604868212339983623057014\
27483561889802760632996247314477950369928844286495947588726685879322115723097\
88746052218845172998218022972250565138524803364114070943365158663355727945749\
64579522703296004425386619801742804926897216076401523069816635969233734655234\
76865782239`363.18730618412684 + 0.207038952199307531547806543792481002207709\
43527853364391906498384699717672467930275667214605023264651778096633434761665\
36092738851346144521950627428567333191538129585947635325399630217084732735216\
50708957024986857394943370798576216770738301146317725802353862329733385355839\
47405116301611976849175297079489119562865138020935199498263961807620324161450\
58823476216507841815543112875570427`362.831366923787*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.192291209048931585196328282619067060179\
40155289704264009777760269132222745941212218477627617241328469018462876758783\
34653679730833641382787405825442787711532293365886565704548440715022917247031\
82209267929854265340746878709519426874037197459112147206253914464791692637815\
14348235303251008885552546640087889165965007107233198800159667117237860925131\
08792514826037239220240227027415080331`362.55290446074554 + 
    1.92677586170847113332575502426384458090508365744538886359248298624447613\
17406168272805813716622486475913723073464310803273532736028868257969244290518\
99106909317304226107170218419332124764560697622734133737432727832451796556685\
98719878230514814869238707271141805236372309333675390048653522386153796543498\
88062558901403531746200625506210823016897025795505953958881765812643350792635\
970354`363.18730618412684*I, 
  U4 -> -0.461640273179859319372618133084315467357206708846907020209842747004\
75827085992348087570295552151541166384620227522922554388309098991661570865624\
27425498288999704422650380386690067836826409167489058115109836385619413853099\
37468022198297266036119065099133799300415096274819813784781721515306414523681\
32015364799827483047869051789162989629573301506715133635906047118749613611116\
3548926829`363.18730618412684 + 0.3190360887200562377733187748446046962232491\
13584970895306683524951959707167916407317834903909569272240975786634961070889\
44196233906684306423137249130891544198143326105199506126497625666715870590452\
32360128625327997066285469678329601357747305211257299777364435936915248278984\
09396308495379648247178216650179307944899640814148487992245739296037327985002\
1219093318017057090017170971987109`363.05357904992*I, 
  U5 -> -0.181987601714033373168134752856431683174866336396303974320161433292\
47843608072827167176771822019394697462842406712571815350010618612239290794522\
22592452995792853978031985027927310246986817454577755312118101247049785702148\
45642243671969269000116061418353806824378175882590630639243212525994436464901\
05312942616410165015214640018149181555490359105346129658857037901316893053006\
7500147597`363.1589776309034 + 0.49224836075704305138656660317815753979859788\
15248379441705356560802378021273964138275615472227462751367046556281945992898\
86894521448263166895178438998449273773342537053490987466144937241434182916842\
24424736278819600208347512646324905754302892575923351607281590150599071004412\
71399958886011167605655008219005904797806810198783253655350820150769764896664\
040773487767328317102083932174612`363.18730618412684*I, 
  U6 -> -1.329104503588389260141517431649064699394729257242027277357180299131\
11807963355355350850201769305677572521020355130282901249004140191298973645590\
99789699888545294126361662099136050221206043501090495830056489591758465920371\
05086620362329237134981013710759003057412889662160815099125760526908038612262\
59213515755238767673941710582887944246864622308230349996302130426491188674791\
53315389663`363.18730618412684 + 0.071228977632930478448847808131162764519489\
92215582336542542839354169548978624488106141972253179733500707731391990571734\
11269816193815880340916792117267465661280927963201334312770949496114093311966\
79976326355774053082122013724472697842565034060712709704334581266231097658661\
47755890757987145629145625492568721442728507509349063665178742484264821890542\
65601732682951283267626588888459534`362.32513009621164*I, 
  U7 -> -1.280047700553236577332966970099248230453406629355965229848204910388\
68573576228019293711785001307867947360699733939044784085000557789829559041140\
96976793835820203046049204257582899993398343990699941057071294895240840846316\
33648271878318588537553274909871694508892844091144666982850494496158554624416\
04520506759767095226888046719673359120986507234295495318997192176152409779493\
0007859057`363.18730618412684 + 1.9613485655770870549327955395545856720375414\
40973790948822142018839805994883871298778873521316308380494481451056291735213\
68756997260305292313467507119407260208450552202319614327269244865044611179128\
74911386231530781274555007599282630957309211925270324011465045960116081306102\
34545084882406967166024463034185229664777891516526277413353017434649153346389\
7191143084936249146567991929501288`363.15092518872973*I, 
  U8 -> -1.040758078259812288803138190476202690053009008931275125374169809131\
55993582722110129383738875571295258487960963953447404127800005695825158343288\
69601987017509822064458126587974185847464003910407807046898762057895165365063\
23707973570315293922933154817597035044220491916910497668861390603145265519951\
11390149851304601173975113818283498903618664384998516729144647390312656590713\
97282093479`363.18730618412684 + 0.081060925717360482715723048973787810386477\
06488006178890185148931667843091166693963143713614882488681785409632520640003\
83938910870989018278863525572925391019803506647436274110935518102712650390191\
27647340842888882468480307112262826488260972128284220156089280343454055926385\
09561132861105518224947729574237187380450376230400968189814469395570154241765\
89467389603992499714684650402965283`362.46476562438266*I, 
  U9 -> 2.6606924476669506155329607662796401314980782597511382215288786704269\
59405323796668164411580643897853408660992616933166554342528167981279594888653\
06475146052705485792944814864954362341346826961943375839529688429819464518618\
34334149625209613469436878061617549291116535297357771959364474032838842867098\
56978608415570243113373967581045442538025108364286347016853870812993541015528\
2013682802`362.75194855505066 + 0.2064847155076599349012544586573601809065415\
42387281204273412932353732673658924657968547278672187880905499252612810938242\
17278811872733439376877474325230790589459828202649024271419455176574689227785\
94130745742282867212937983974501817840899621889163727871264138245719395619579\
22336182946791798176512415275397632021892191835886785638167155470854382582670\
8030040252945889383295698446942323`361.6530135436051*I}, 
 {U0 -> -1.429892413427420411385203611959780631609797736645760593172563530407\
13166109374371623261882989647398640667717138440652831235012413721281154302184\
67967978962270946102689788937501428972160049396513458641216693791053885222964\
45216366395337351074996313670483830379545254009874035704857592917119779151715\
39876632278261345847387300674901454136411819962378909624993650395962127825592\
75549061526`363.18730618412684 - 0.050239187355028999817761947551412260295319\
67176005929929133140806219843541771636157197014280700459933938135456019608154\
89354306080168831365499955975273155042357350823150927469477276483827889228220\
40073597511205940334360604635007675099310961395544879640237391021501093952442\
84743783278748112040133400931421777081346444877843419090107539970358298930120\
74606875846832443978584867906771587`362.8127773486935*I, 
  U1 -> 0.3306118247362379697301386438505906344784839763602289442170497646276\
71608453762163499043463032429664094223149928589621240129477801241007803941334\
64322739049585147725799105392592526861867845865617296599264596496465314967387\
77514452332003278557035658549060386143198737339904037166206824262231617482019\
02187047987600979533532925619915650422842259786283700056514176328326549155378\
0864073818`363.18730618412684 - 1.0785843455714140631260674772695669534305724\
65726876729728176548389244508092710821350912520128118208709386914431543257711\
36757085219390446498456736989276808530652006388531297037379506266965385957344\
12488875611216160070693635923025218050399885510144317024313862791973950830626\
36062226954165393116858021023484668446615126449773591477554268040299283092052\
4943695647795714010310236825062116`363.179344230815*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.089185947998957123968012359679391895824\
54996099428628928137386658886714875472021570362419703896655133393725086444729\
96581149248501640205668483872927152210669663456339377210352300962379372201049\
28276004753851192791244511875593064303851986677238487487203587329788956699086\
11553109704848936046941067335873546231919315506909673166583481098386219847525\
57038081222306579861031410672669735185`362.9182698654223 - 
    1.98936259306189004085111280746393350722020992775326257434901740308488715\
79731038740029373057818645351485957878825749241082527210720823036957151952649\
70169384274663792628906995664186468025472892027007225327947645881348235841338\
20636278373805356610626408680887336872090603797084189387906418693015893504182\
65848787028774016945405490824404419530608119372154536628598577481412653883658\
448297`363.18730618412684*I, U4 -> 1.3374373778204570098030031547702530681464\
90083157571005041364937136636806690955302423396563465930124554363950119190642\
21513802232276092479815713371824420811027503335527121269176067568404044475318\
48985195555571446034824500727301359112595420996249278616672260630577718488211\
94043050439675683060958630547447178764129353062129153437452069358620344247464\
1194254600339666081034554469119910828`363.17682779001035 + 
    0.50534621911830373848160322323676558221996091710526273380275730393705577\
91446167700903989620257176888548745808920066664170004479209677653289384553970\
93545373307912788596949033977270463844396776737872624278285715884409347793114\
98447634664682906870947880014416565403283253519322986588878994306317485340477\
54176104653329363959124081261905847879032645439769255384748722701948403822312\
832752`363.18730618412684*I, U5 -> 0.7546655526148405935026367669045561900482\
91756991358109789347016327348069577998019384082391704379969565975505051689845\
88360243728644349678023689059876164996951461962792715189726595149784925483528\
38370436532609205636151745886816412646785775320935542976782762836405830710328\
32398004422550237336613755538098391790359002519622911420841856718649417777612\
9845925349561197350723186718170723219`363.1862207407522 + 
    0.08582008378149038075368434270066689158034787803207862248825070113216181\
16291972309682224656054330126911265094543795785154268493565006728213524352324\
40888147194438372983817226020121846454430598737852774627948343056828705976561\
08848198085754938090443958097735065748556866106393081069846922168762811405495\
95454189369096716426081157761060081485194225239821173238488906500396462490157\
858055`363.18730618412684*I, U6 -> 1.3401635633515797382529472434982472733582\
26434262980422702509036555318627790840669723263120732062404300725924066612216\
52507415240578897551685105539814740726489021732020262884022610472919117061957\
24451860261079439385286753250044344318067688281654150665435553992420217038383\
08728815778297212268660236673951441997874703323906293797082706839251399108578\
5845385910412632646216246234409626234`363.18730618412684 - 
    0.59047172109137173821521385685326442056985918512413952102171356899845412\
62764394899356329951284906227585259034299612397283658956907132799039818604847\
47695824337174544496057207218943384154057543271052325429979372125845467729998\
51223656323487533650767231918258408270888170831790335383471091326193406730299\
03895539175438109172142362039155686967023598811216271621782094676585756264846\
749843`363.114905423175*I, U7 -> -2.01121183378394493210117172824016834290344\
60459937132529011718283521092672199997436182890917288396717693268960138279958\
46712714837266147627294140626897014988286857499912123275449960387601529276237\
03761549562805125952131846079596099675200849951752636890399638971215050880018\
22062024922682264661570585955519154514864510125732632554634098356717811906697\
358920170836801826127130806299837153`363.1685591311747 - 
    1.23716541932558352229845194086947484506684811243271650451583205284283094\
25010235839794296295793582538683326357917758915396833667601620367812980514772\
96285652293691611265205393647687941952954820247426400633163772069773783724912\
59834163758398027006035216722612292649791197749989467000027559576091119568445\
04474641291234714393593660860566579168972231033282937497941964654269452933302\
428091`363.18730618412684*I, U8 -> 3.3098894531819895868946655855945292812068\
94694699767370222852887891862644512515024579778935003213630344157521316861089\
31532038486044566946873109807922269954489436952370407077418725655153533988526\
19256656765330289772017033741270392643575721883228427946655860028128590810255\
70488620139656622751114237524245511960039082675555918088979056884007462796684\
2393464715957720186482189016313898863`363.18730618412684 - 
    0.02063071809426136329487308841320893824701858688162131803275657100407369\
57938557669005910890185092441758177899570070806857918938246559931758679257362\
43186219372305311867442285599547249411398661082230908793389637019866751724917\
05459044560474461181779519177323430248283483648178444716675743553406621883951\
38776050049073510292054870512939497854249789728080718289301182604729119210738\
25796`362.0317691569308*I, U9 -> -0.87038390087118303777085776114321953529373\
34011917293784854543479514263484646858332878207881644791335296310985024803014\
64343657459253671446956584848446257536999079273655780090450254916435815003049\
93996690267464632720551136979178995338984819655858816424534185268548790253432\
27537160675870600427374227559234931671047161018980527148002492656411108396049\
117881215369993233616980983602818094`362.1876989218432 + 
    0.42012505008662150586486979437090851627383866322600268362319147639804709\
60668924905549258704859464501645545563137704294458002534843864566812279687755\
86111333809972987834939551421125724888433544373666004634417189766845352384617\
14140312723949239299488970578706692218075695180544861756135863382911934364665\
94128541896365949121675304398159662139894054223505171826766924447192701930067\
548913`361.9462815960183*I}, 
 {U0 -> 0.2412506491977938933913967997853788501265965920568620216920184439446\
95241773624151284855178434078355904603485706199256512786177534149001012742484\
25466918690580661357375763268967856104292711708893894043361216154157841612105\
73897675758413110416205072457824964752042870215754653195901996850807398037027\
77583790100782941818433784793854516841656695141011397144222081056448722043631\
6318196124`362.7709182973757 + 1.38998107986144642783794864993231412926498602\
01591197913860667957432770402011294997440918733127257734862798931330961041765\
36481308008667046495970989637827968781330279120121340271098551784271842112183\
01889611276388837023261403145692533686584172433982709942107900362238433684180\
69553693490143131867545841570255000022712752630250997162654148319100909208057\
340861852625312914977776460329183`363.18730618412684*I, 
  U1 -> 0.2931861571470492276974379302341928531668966021155665458974670650174\
54245376523630725823965392919962783503332113689819497937205741502758278032108\
94452042749410636088415515736876307396203271716306393237250186381925660559777\
77267300326097986624909767014497672972382998774452202286270934724266157633671\
65839258386303659289592509030796458326628825922806753452372341149677493897256\
6225726098`362.99990302496076 - 1.4287391650982111998820876093287885688874067\
16401453197772416969330290620239171932621850251857048933481871941797799030720\
95266400083994119579041725874464580275119198254369063805460772735639130307523\
47356214367993962435724464073136581397119236181949929948039179299359603128688\
13159081890393097617989417049344006192410525256248815166471992028655366432599\
8703758810631856580432439999200643`363.18730618412684*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.186394106948109944211289630282165110782337389028873384357494871779\
18668002892769571957334685071644538332789228449505886150453726996717482956736\
65772674593039138505835655310910129942407081427635377304949343856483022881428\
89235023865995024941660122542928838594678906242364661886546573614445033081368\
51835020990911048080360800462761336714209297404885369736109894216416346766991\
61242789903`362.8414001577886 + 1.3353271250165879768760061143629027660150788\
63332100935544974253474164041403787089025431066855177019198789281647383767372\
53283773336681438239716468782687043120238200363628563308836970838082313939967\
07432052214601837115741548143051511023115023468942634397185913134384755650001\
70477635618308080681179444878936545932437056377202364548628090042748077598677\
5451770422904543511307786947770267`363.18730618412684*I, 
  U4 -> -0.596547161640366071860377082937522463888608969314089202290582156582\
64205182434117419448453461610483116948124684579269385510433199033046119841381\
39816394372626082018935823030923576113811911900226404078404658278942121955589\
40824934503478366535782088842552811965780284038615081387863671908611471250849\
85468488239571621238047468714762748188031817968580234708933609022510472356432\
917188035`363.1498050265927 - 0.377316584264762118180468665193759939523570723\
15403784568278180660903765172351243382343903054862206445722785120485030757087\
64435736565883737173055629360205252710463709739770858626521690671777873187092\
10474392988215023179179641232328530943074316128622359344031737084301995291550\
23985999541716775049039272689341120493937213350346581888996906351681044856270\
57922934029649606390894431609423`363.18730618412684*I, 
  U5 -> 0.8006689320266514591528895091532578054219026064588068583468217866992\
93970665798829357231368057682216058776506617407978587361867730310759117199957\
10135189329996098019746504557370425062441715461541702530382208685395923384574\
70317586812470147519107433987509250399063692289937808239004481039863342611625\
97089596360273865803123829453158833659991939478690243399351122843572602787653\
8358250242`363.18730618412684 - 0.8677213671728022930991684105370363804527803\
39701376644843693282077775926690292642678369997667017464308626616245982986478\
20607373909894687829960271480898482383823511628886377185480207458185236641571\
83086058193262569931706371043721166174910319041844121347971607334570831133625\
78165961472678744485996525935355077884086078830243100201592600789490085037992\
357384187277435213631183783888167`363.1168622253966*I, 
  U6 -> 0.1866104967993432692727464312212169679052659070502394111109933475537\
72040100254795887082780968367675141267689323005381529117517306642791854919358\
14982261091419947805864527065490667966013763212905823896653904439174331565867\
65800814959209877367244277755412240913999069705284640478471723571714097927466\
16059022871038104214680558643057169438287863282711199973146755026791826553216\
9143711063`362.7368707913293 + 1.20927237561832566842801718309218881825932247\
18394216892493087183218463217961752012134583764073115812601422212849132096963\
35795393183227372180583730590083240280694349141478890086361717590229471719497\
89586794236768736296707493475769633499708414110547399336521383426425738163672\
19923078258748129861537408998082752528371318754045692517333451452739486080705\
524714051785998573898482636075194`363.18730618412684*I, 
  U7 -> 0.9011404633071455444581048353205655575816406031047291161756474480252\
94386888159618278997127256182855606663548306528544485495619253371782241526953\
73431266872698123866664089899366359395138845650379015487245041451791316512037\
35504480298628774186021461699440013720519938129734721512960380126541255156622\
52320131264184990388786913192514720069042120453488946673407275782551905461786\
259474201`363.18730618412684 - 1.13954654333481138480498664650837757332384690\
13810839548512454852451110560247741338229697350428569926717801669790071815687\
65107318057096819452950325357507375011515309305582190559775761291491324592255\
17986284455482096102095312997508480163492128278744662876840509434952546893152\
89234653284046030443722633620684745609382082916965904446476252007307555357236\
089932260100333881639811514733126`363.13152913136406*I, 
  U8 -> 0.0450876966237511487575772805097257775421110616628013342844401748876\
40141214880724595295972874361138151550515574438128548101346206478815753414590\
81919224958648198357923614258031394777672900053289052673492425398242674969963\
67554726073732567643057403060730625353405105443622803757138254554911133224485\
57842520992729624346558799006040654157116304271230865807939635184902910549177\
3136946622`362.07055037324375 + 1.8554143478304614433102220008302962000564590\
51570048754332205471396573886588962830997454919010975713284895281839939398610\
70302437362362238497683191854689001489688533071294802905542166423795307473206\
31888075888732012314879559093627810623429615043037024035182371706061388622807\
80691160253935020813713733657858853163722805503824305818407410183589230547218\
8057462082897004661786231907926852`363.18730618412684*I, 
  U9 -> -1.950800185317774929789231428548026244341657668349795142866007586235\
78710696235089431147251699306750404381290724269332930977549819678659852563189\
74605786300385406925534350996808657927518106743164687192335538688876659872541\
25186944388327753977353970111160257539314148364475850846453211486708540671023\
43392266168662513390292132056146966057986977208966604463764469670202937973113\
8455851895`362.65412293020637 - 0.4196761608520714346723821474778071204829720\
02193993238185083024056902287283688964281725454977076482814723252526816922346\
05838792057411243133759481394823815761754545295090298979393104305678117487410\
84844690403663925956239822227442221681960919960135866273258922348105073555389\
08462497495310483040987864960493831095512297286887273275951650659554464292950\
3857685887090237511720369693483`361.874139846378*I}, 
 {U0 -> -0.176817855408401124250869636624454605620425651042276948176429481795\
44338780660545142045547159438363052343715998679773193006782206052102523843805\
97607205981663421283270209624836522851236816184917663804037952197676778870557\
08675101347278067331942577034416614335376291772737690286190596130383386678947\
59074560391442283424767981069512998263259675050544745549646684555461372994736\
16031468446`363.18730618412684 - 0.823573465614607081151991708116017382594857\
18437825379130058930334397912181671075517698962009304548695121123309297808471\
59327948598614779793303181376972818210590312494384197492635855799027542892204\
71055858697200455162030686364334255094731291900392569468120528893762571778706\
96957936770288065213157000922012938581385099202181890428558573393192153691049\
13380116914243060930845293925215199`363.18677034778904*I, 
  U1 -> 0.4268537981014022597040278442820852854222491723496912641836070444729\
43283092410911719318083928157330764110349221496755740799518626896515975099933\
81337851834280516193875983580772433197765940143793003406503196573675925436087\
80111160904112069823335915584861435803325558088077133666256795519442694335498\
65046760111441061098954473318457245332777143267029773168057472046177915375326\
2548312211`363.18730618412684 + 0.4250094934338104772535592237439062239298348\
15450114367389164760722128863846934439701375513968803735588401306960662845974\
63739168016347570978040037075919516684172136781230562618157483532310655299605\
58441196964998228829523468552955950444307894549395567711051126766427108520293\
14772592897382701422427765379627526544435776232514276650847420075563911557115\
9215718279589270340249364974618501`363.1232120819029*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.745082438079684194332245585424577547975016711379071548863141072220\
46551040384335218447993334598381714009525690244483089159439318568352395246621\
11790040514630636957032453260488568853771092863461289003195569979040850656367\
05072227806222898486962186092699139297185401034348765425208177325570989401471\
65871519265402503286925885117627875780132617183524061741072475967400464093905\
26544018366`363.18730618412684 - 0.072519707364850423146226559614836045517664\
22311774203354104844546180783050146750872957331921018082085917542544779902456\
25105679784141649742903554349706063410458002311573334508649056875647814469930\
90463656962213618516819256262010877491212449727481360658376122802330651448336\
41899783728912835611189004059014010134371223821216268930013568007522188392216\
74181133734633635386574744133164704`362.4263610443934*I, 
  U4 -> 0.6486533341666333322380391844266084958821018301682425791076211842886\
78688449295737027483218989622468755012506582288131383341578156019809872324478\
03961499943876507400868399148688116163042842765866945951900695804649244190538\
77677042721797033769329517689574645423546414819598228985820064121833687404558\
99601801960289647244709223112517726283254183869307142029298645981862793192905\
3765108563`363.1343053331975 - 0.55658535677398834257265944042006817249701647\
16642041454178323653162710409842006805244801150061469088805294534905843185546\
58565186990070544686546435192993999648381651659237950842705680031096472874255\
33724964372690211829069703441268563094169772600263492138929253889705132432507\
85184834439705435160296656774545208105844436276315189186972409340931010587629\
632967656806616143260704271976782`363.18730618412684*I, 
  U5 -> 0.0411838747014892327912007759317259569496758378010956871872482246064\
55346859527528470692721273435603506863515415276318835202029625219163100418572\
00713240176609893111105588757600130006986343021268812842947316908965993744431\
65730115579587452712862362733589857821752744923066434989389908553013669525642\
23008554459691536015849552890778727362101794810037644022591571474712579925678\
0171213751`362.67393021767873 + 0.6635281543598375128378659395241225814991807\
39299140942759019057423785927964274677520967286436572167615638149441219397591\
24507967687082592982672921809896615468311188239983144552209401653461203255325\
06341371595050244745331848816161314439738361940327891477438686455125446052903\
91744883846821884860796928095997942812658942732570022599961584344767591882086\
5980883520798947680124712454352998`363.18730618412684*I, 
  U6 -> 0.3014577988784741676370942316981598348557111608083127727722922075732\
55553974374591980118335425175602338464781287178125074611400810801480028612469\
83150783511422829064647919727673081689492433919979007437549695923188314344466\
80886216083429817217852305488657292430021588818021922015353951806121425383513\
97817206860194380098389702955889507980751459931572234473794041074256830073200\
3626596205`363.18730618412684 + 1.0452803360605969767615523113147883721809412\
24321737526958844435940320307390819050577184478192726321151892712800577339175\
06138736620273858443470979251066970105065402360888613575152995443483212236976\
11689838247419812450721664647761919791002835607044136992013531039525854919085\
20625495739008226428785838795532581389083540406220575405670311730081262356485\
0724261195142144455108590730002031`363.1804284614963*I, 
  U7 -> -2.042576925110678172696224561834623825226227526596045225064442032090\
81322162657070495288934152541454862631752065542043689796135825817632103283877\
49832216897202859930100196898451769876194851661268058337558932970235179300805\
49147477435345036856289368156093414173790614484502201691395679048938929734502\
97348499592404905076876149430392752740601756109932093505194733906819571816185\
20050070165`363.1797003733519 + 0.6065016513020382293905953780117874854504746\
48419463255150494432746659357827883525202419655325200744008802621970720712130\
21188380749083012212294820060709026527632374462632221302734390956043134457494\
01817257766694899835274090954674589572101542728247389687265345701616299549338\
21350501755611131360723103001447573476656856472508984609418282145809738004689\
9854970843496084558272941933637025`363.18730618412684*I, 
  U8 -> -0.393031076800007427349108649285685754163406333825620091430775583281\
68780467773119193609448715138952066311627261719691661670467350854754155290714\
07522823033386956189799628853376901363604950916741632737515707815012019902747\
21234344767723775893273646318041037306834045854940614372485552625125485388340\
02111043050847049482909892981366017160589836360545381674764473054942463842475\
39427048493`362.9809826267499 + 1.2780624274354479901024626015788180821592521\
38954975118336226433454225404934872444169268894304123645346711157353164665442\
74925455373539571772780106551269981348744868584348019873745161010203078802083\
21398534775970381114513696577529126044791246568550979035669153992397078737343\
45977227456224196249643722028736093267168399792622790562751893774171219106762\
0799164073006382088560604449747373`363.18730618412684*I, 
  U9 -> -0.106041116650439382289790133390521513489983448967080171858382813213\
20657840246730208496131823179135343974747409198826025129205341928969604346426\
06344465310431891770331737799768209243094709269165948775956244936554574852192\
33896505488725054025058435845417271674775757381487223568336641506261388319961\
23123922990231837279851895815404016849002479513413681413024316612026950932296\
54887411471`361.46269506329014 - 2.350634800005932284535035011992360329308655\
09415895974477893208028825225892486673499771003775668323452075127238573215691\
87075825830892445298019707597234533408975608650029156881053210056491215906071\
59726098051837200713142426208556257685160661030213699604664247304331350719368\
01725686555141093834971807351915782924113103919262630901401604449676274610040\
09744693570724903708390994943923552`362.83891065284746*I}, 
 {U0 -> -5.926446057855203784928984577115305441529051561420464374104315982765\
24713028489419640195610350724508416098647534161072128396744888136475775415816\
71524953244250338098111888425647880947779335909023411837013090866288303623044\
43598669547520200636693585932958446510099240549424172743653866028893886052936\
62128734196519869935062020846584019536836867369049926835740443609524681285780\
44402023039`363.18730618412684 + 0.135508257390216177619620682933469654487235\
87497290392925819674232526403851794506676111827309636003681502161352637109465\
34282792690089087497644975355172995139469616990768022554415124847099263629627\
55834381355651258557218663746442581968986229089321669496235536913732341370944\
09217868359527797006971758173889949595932395474612788082516731293056221444681\
42092984102200484303485727411659441`361.9345596666343*I, 
  U1 -> 1.2659941603750462410039760461884808101440932401521193295839628104900\
87763287372433647846601555120297280056946336230623356540798331723320710524508\
02478680167497245466593991371279820886068280381932407253512842116429253641104\
44083960749118290800318404481871302997605864193958060397929846510795415807758\
99038255725589146974212935379648790443434394737822577118511126554214499373910\
008720708`363.18730618412684 - 1.46005857607798751364355600826629335829525411\
40692901181283239709732131469382791154561501208723420802421758604668440023761\
66763128016589000924846311917504012211778812521789394125648436897988695295551\
15460070132960001993398395933054448076965114042623995224642422476552065382210\
29768795978632369114891054906042350099537127220357334405349967620627874871189\
163266050819530371126097152317515`363.1262994675131*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.582813320444634272952493261149310490405271301734177644947061654230\
87139040789176183283188690389974422629131354467740449509465204357372510252605\
90438301248515923819151118977317471443473209277644930969284044113845179526346\
70006516310662126497813419170921261746764402676998576077348733528819299634906\
76284635254787472764014909797920427644947531414061878138907156768700695271690\
39081196924`363.177642065588 - 1.92965182311857703675888177606577119931652047\
49785017879915233246090355158281778325761904448577481653624155593029654248971\
87277246670763230971752613890481894530484257488740155549986129262530976231861\
39619004165900435261597348489321107811411982802974208382912226200506895180077\
65349266004171317147572378746339014038613658931238309232746264276338124010578\
831393774483338942262037714550249`363.18730618412684*I, 
  U4 -> 0.9135338213379590813832552575463042874531612089392960981253320173686\
17635136394648156403046542700998185335528781533590118944674532352212276015492\
80710096636969313826980191805827426663658330163663597155115221372014698602051\
70633572022505647324660758920582030108277573840274056017704939643990695447078\
04095831778807528100648921519385282471706183866869738944672445512226230251068\
4637059882`363.18730618412684 - 0.2332852313790926253253923046361759992865260\
47373560201293113688175716990790464664138025912192615380700596110282872477711\
60666929796023746049476079870304867692259607861883816322775587953257796741854\
17453754704009062879869116118561950122502813728873376969675222276035355259293\
22595710343177992170902219799565523102426217098375778551885848038982573586095\
4522969010915906440686562709383029`362.8177658325898*I, 
  U5 -> 0.9284306266876496455728554552373513014471661825168035730132682811245\
79734667417865028105444467167427581098207638653618649598083406816911881435695\
45636476796552050664409303159368374841508196175519254367746431494922635723393\
15796377732040472832413226666685132207231648095219998499745565264417409951610\
31553643728007215398673182796134580613256203051398370282379823336222886514987\
3826590197`363.18730618412684 - 0.6536892623780553310205452032774101809296626\
73920563779799423710381995211496162041533238993392595282697433717874201139635\
18704376293616477406612700857936182039003197087130293987075051052229656141676\
87674247861183018022848595533920347539653283857238136434460944495059787379973\
88333522232010508746948313162802316688882546621840784670596851167154580684230\
1829117092741894586256846874149567`363.05156643608456*I, 
  U6 -> -1.165971208970696946482088509817294404966322322975164006373600263668\
77584877271289252375385903771612176745316559590972047417315258521805267200400\
06867746232972205895063873408501829364967667635886798228405069481140800670074\
98725324852545866209626268788736398646176561123397585922892925167556285130291\
07332096443843363685136307699711341744932053382659384928237839397601365823735\
04105132203`363.10883181000867 - 1.151976384257964587405313820230956570846246\
88830880667366879818290630382313414862152801231826120713917731566081870395825\
74062693496494539941176399250533032913012865619841775510047762153546128436664\
16569884190981152727592466233254879188380539635589734419381392765206378648415\
94280932940282726985274676449529456099766943231136931486442288950359088796995\
67986508898450867257046547117637977`363.18730618412684*I, 
  U7 -> -0.870338700924326255389628085067124784776102025228559441114670595185\
86873143974066116755043074307570851668403605311661981468587961712009989301360\
17794048390297377785244196970274564440763615726865700314571041319324748784013\
14851260900621017356938985497425376740154034063243378087698646328969138764419\
53603687711077637082454586369384664226227527364297938939449222060636740707487\
3472251763`362.88163337069216 - 2.6946389249341496661631588052271585985286250\
57077933873539216949448777399537680796612545099984049438833198806938862894509\
14220852076130225629716443750268681917306626725815519365741055595432431788817\
44205481418595145472834275715021464368313240367826916537032574149483656007957\
70569447710589710964441891287844611346728823791632509070501282975476665303909\
4696157143877204367330366055650689`363.18730618412684*I, 
  U8 -> 1.4164164309533807686707127116317284485816691810460809321528808217226\
35611876508371053286234668968199044420774498920566977689442887086063601200556\
46593493522045540556771582701518599303587664560121721984904350938447844673295\
28807907346852252759229726492867623666494326087945759070961851985384353031748\
68666328025431704580702978839798588360535877410595358972544600621942803086388\
6051589549`363.18730618412684 - 2.1986317850515432816606667950359074846232492\
72988448031015256928474832899264221759200162133891983668003051249748506286747\
09481029771928348079028730042923190975112374215542981352632568915047348133551\
44938627186302749258215377970145216848243852537829560411449898656966641977131\
21427477356140174922804834062097297195670720660094678594604179834893390787606\
7928174245183820120275655994852483`363.1604598241096*I, 
  U9 -> 2.4791196462427493981605637887961709591469594982273041793339770283819\
84462837379042676239295443335693350386812842539537917104384425671188328599817\
62676854495325567091872136992138229960585588207869120872894001852835615768137\
63185161145251432906389090829075573100852582205049117426107250412718255667742\
51850887461346666073715665843839487777036082316402277749585210425881554870444\
6048759326`362.3569063544117 + 4.67273251256553822843182992360288676656098743\
64955325679579514423280499497649724631597084479118308031087341097349550848857\
21015594078872139508603652072040971650742123718731509036971081642226714745926\
44711233537928948364456905599756798216951216443951123319770595968704344063912\
53297103974483007517905884616559818196710227504621748470975660197215829022040\
748489679410635418294172035027128`362.6875155041108*I}, 
 {U0 -> -0.007739417074916068668609547886034409566947979134111851879780593937\
05453262779455048733222105454923929956576665081675472636117974949276304905639\
14855096898356059559447097190336206777586027888656745955579522080863676838889\
64142496639350197005188792286868031080733724135800328469573781397220537263915\
82683746633888645701614937802029994890162025011834441571829795343664571228776\
43766328989`363.18730618412684 + 0.006041930384571653406747996289414414455548\
53260471405753858651590472604501719413577104182453429516167338483948383663793\
17888667193866236637375603541987386431569807621492444085849409530623541632738\
43005848276299181381161459688684142366638327766342487681949537081007915542473\
43782874997793638374729100262236269835800039979162230482558912125727744164358\
84988352549719515250344501140429856`363.0701533065688*I, 
  U1 -> 2.0560426048149068484009721982400236410441422691119054229644567097433\
28540029208594627515378120450847473339493083634242946278398896546013436532685\
60791624896945793060681696104488109165754333308074552969755804973423169598338\
43600937363940162838993406207733574821018566508751026413346128876500136528224\
97223003190059797060608168954630227047429229986405676524420284172030703765756\
7660441953`363.18730618412684 - 1.6939512029631293125589999164461466418883598\
28291549991894891100895247813305398876072859785489459792773087046966790188958\
25302418031665978657796907117787430714545562300148633587650574186179230654327\
82925785282080915990572057269396361673976225041626617408606831950536391567063\
86552810873025159101138853931481060568967589043063362010962228477004285497404\
1932768761431665914645393836536095`363.07958362106314*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.823978108434802601806875028294264261757545762156737724145248281916\
63646195414694909742902658905397900938648198374751698152683913928151219351173\
31032775322331702286999811761312094850468603840038638164698643294643693596310\
65028217457776386628610004009905082682906768019173149809069447151647667543320\
87756795962841222551803368385305970910288851639649618799769810519697228220493\
32532216721`363.18730618412684 - 0.946744062785929568169724158488532491974674\
67475606055936115633584370185592200496810808449944211658897050055066854480945\
14006947799413971976312375069982377537381475965247041901678722849238026592652\
34365118937454084365273702648264638258393548784788159821316628156248639623708\
46343550546582522406845393591076063906878711384969203651650211792737107251509\
11710251196273099979558797284965563`363.1731304612629*I, 
  U4 -> 0.1911568273990517568850026882574341173813274365490836958992054673678\
91744620886236477326900698315167633736088781663248449672521835697910588596151\
04817486713921497992214968385773728189347054052877807661081004577329177700720\
90887323548575802048314827054614455669455870294614388549978900682613222071689\
92704877223659487473458258023448738863382621616200650819132838736430822224716\
0181513794`362.5467582508902 - 1.89219867160178497545268760817986414957923668\
21514364544744928485047191872827130547293161888136876062291731857383191926569\
98952979610058736253417897357369147392217210942346388339685343532186017091036\
12173132657509116218676784469767319784968588497905505274651408911519012479996\
91598390170618405880104369441074669584026150014025712697192137162783523485016\
345868977010918819668243866614192`363.18730618412684*I, 
  U5 -> 0.0252514643751605509168859170796133567721192263817105777016926414615\
66158269644813199858481744302292645345932150603022470256720466619062046677997\
79251403932853976294830467947064360426180884561953037571277597645134489578245\
49117713381291979579594396334336900543761044559491902521853225721105704398208\
77620174911450516909569045287724534949802520416768628483913509156637560806543\
1090110819`362.11041136599033 - 0.7063328451598062381103710443529690246915303\
86418006218149404703923548532175057288821206559047923312065862917379181364255\
45021999262549040693421970422039037302642852227469466351187224857528412415286\
61935472776021193810895487836807390777676269322608135448407481235935334501062\
01513420109192259884796507009350522189059531243224910154908279789220201240700\
0864671525705990449000825013975715`363.18730618412684*I, 
  U6 -> -1.075258506837851147088957362529275700980520467022322709211544305823\
05762391273492619046364146965688604649956348112790983700045765027120745171967\
80941824979209763534142108942589130985917583700006031994443699654325937464276\
38660471875876509697683390833352301888704909387582231518707941612915608728219\
08746828933510150379405213896756290875904238780056018884981750091610537050910\
00746444513`363.1328526255182 - 0.9251602828496449216748864000871244899614156\
78930503782735233750803921548750062004704442413030113209564479396216285178609\
82056337702083685222660649249416277183293248083953387730649458750918675569012\
85886823970061013642890373231246048068837747312880047445231722226056048906660\
20042347849717146085030942439170790777674546447396678191260351852668742103578\
0256120448605379011733028817769805`363.18730618412684*I, 
  U7 -> 0.9241464446581366464129463187510295451277949752444310556480069602512\
78983792077287632264624569349504676095588272530667074036919786767154446730388\
72266437614468225556425958153231148252708357705957701835029643485849057940564\
23866915239282239583208468057626436546209221592308658454026089804870026029249\
53284384690492095477871605194202267109418190304301585944054537388614051961193\
1594499029`362.8800788663673 + 2.77117517171618896541390801652452482441469748\
67529524625411968472977350537457708872302261347089416073803631755692726567844\
61621884882343202213887910132796314565461382883057295228076530542743598504731\
78907548704471576863128334966515869780582368943296337528142373108648059567736\
74736544675614855240718496036996256040566857398080063271809237418171646648713\
82810593319691923201340220369489`363.18730618412684*I, 
  U8 -> -2.566088184855980904218779650043859773915790692806685407502681411249\
43368467409634497815430629107840489945043904631866010982492507569316708198956\
67857820984481587229118693480981629198140442330730726199730532765875176060579\
53690638926510402744628052444083320272337401260447329624042700354962174417350\
16994054393252423471119309703488864546387143929968028664796213695599121243896\
30305182005`363.13396234277496 - 2.190149324604156143445529918856210174931039\
86479681655374708682254505437300360205154630503280714062472405842137895265460\
61232160900825867191738375051552799185980635392306542043196029990834016026762\
68675216616167044413058346742545377390163306014506138890676759513040640327366\
23188613075816167587186448791457519841845148244565400496477524286518887609607\
6425155291155105574239345927363133`363.18730618412684*I, 
  U9 -> -1.311730595412952371132744132476669608204411444904657919764139837654\
95320713219310446144163981387421979418212853877629635372401683301423331153570\
15271555390813875827024561054744859052159158676945910099979709778029208560592\
43454379826163888274379610318695434486809860196923462179292298479083844234676\
98303100794898812757279694709411117605225528341088545531140580410721302324525\
30377288987`362.3311941969416 + 0.4698402677592992802421112089262163186650956\
02756346888992250725606112724048374179291042050722908811769703023699095868793\
85776618159171088778271310171441535555815294114737028017843632928465382170500\
42566187806008600387649860459861069017297804085439531141299123679653099165765\
12288748393681728132905604732646383477979568278862024339123167668879003991429\
7579821390005813905347284989926911`361.90072895578754*I}, 
 {U0 -> 0.7605527014176388296639333548725641209513176207284723564872623141868\
62231091020036616439337787473187195785058702078012290407091271643623000183334\
32955670432842153815164568024855897203552226227490602529326179885143050831788\
46395046308680780640536381372349346334606146532175162147847781791647926981595\
87494570765916741940745614430228315964193126619780843817830276205504207735780\
909712389`363.1041174051306 - 0.937372184686086078521797060016813085344144611\
78533162681552175230028314159306928523801000054954737103215624476775497231395\
54439122137191597125534614808794203210786842569274279779979510659326068337451\
48818378729420687465894030705415359582881337079469681915665608889527688441365\
89222630133379384752978509790302543715050461087878746939510609832721168187286\
07916143498102539529132333877643`363.18730618412684*I, 
  U1 -> 1.2172053215808984009300808690266438257214376054456855671292682217766\
10793417386609118047897288797675628302833307197878700635650962834888940241726\
03955443512502034486866658755359251700768550265505693002537453622892702373049\
96267301563219274523620599271699654365835066622894469912597183371476970701926\
15605414603326215794482781412664527910335524074336204182533715449974888546544\
2281111655`363.16606742350604 - 0.5584933036926418813185936722706964228335897\
51527766916307128962105578775977348766231814349666675427466786558880879735134\
20226427675709431812637015653699024251436379711285068620093132670216962758442\
44632847763971807554128125932930041462738984456147610258080750119319346012706\
37359956217956290972677893301748100115934906367688268100451713165840103246693\
2646381079114790609487545406149124`363.18730618412684*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.632096096322539866064227414132007982105\
38146798507084394436962936668261210554752417241891097212094817044783767183322\
75990238060817644395455774479681338765684794856771164924089905584269298574819\
80536798600765820065628120809151518463427965252709815447876598959202184712686\
49023181391539100924566756738029399907016830315479252094656063626032138427483\
42977239746033379700909249164553617499`363.18730618412684 + 
    0.61845179125117356882381282881518733904413325108701304437257927928949875\
20183487236277154413256803458471840095240203060513752353190687650586302201821\
72046963265327848403749967868803691976302215136211756077107262507140149431678\
62320781073118156519702714393791771044826626998500435478181226543251967474982\
99663130554439852810951008821840540702342255408105238848612946741859613282105\
35521`363.12011147385357*I, U4 -> 0.78664789676187532678275182739355977199879\
69764213806541550261964293568874889367438631491455201329149607877845458909240\
86466406065336582005058304276244813016273035964527155467867713052393158526697\
29004284524456375460250539161834811889794990246164966651906084279451194060489\
52831703544464412427386037952554276905641840106104682234835696063046255083125\
176765200464511912492417876133290592`363.18730618412684 + 
    0.63484753680666061669803490472091689136327041522295215110831924004264980\
66522243451156487634820489406993371493570331044904865771953975271381118955196\
77364988286550641663720624609023896871192910838032915374961245232083965977924\
62182444227293922622621149669352265554206120186082866966033394770097645391289\
82429155437359907262916589868487202880276890935778840198437656798663417818112\
656749`363.10362329616623*I, 
  U5 -> -0.838279594505205474824236152430956342152030304729575172122932920008\
46303183632764640159804510329714900860659331227941043123024391674261827886693\
98724205218544364712722037844659332216366939173423264218186144040088269911258\
90774109393222331711176903163171609842660142406518980721668187239925512603598\
05995943940447858343926576862644451713648711761837832527308255677433617090578\
89548442791`363.10048345867335 + 1.074161630520472328421310722480196062560439\
76939788900473233783998091873688145999929640691618770646899012094922302174090\
24901042435192162828361396535872536431679686388790619703887541601054877705085\
11330822228021532470546678531442303229334299400731246948255610349451853501507\
25903989094839800303716393645452483908397447751255251191967429319637934760503\
53600217616168685274439748072524182`363.18730618412684*I, 
  U6 -> 0.4155959765903560706906519382693348372229410648445148517772340723289\
77774071042455335551495925188982413933028841193949909939508682898504256615020\
27187994639030748311453767042836404615671876191904205006261247739596951573131\
37116231790409010358878721985560343487775833764427172964535941238577641897950\
84829519241095879510006513723488108771550484751098225798007284136699891381598\
2024745166`363.18730618412684 + 0.6116171011699152659661573996247734319751422\
86958704779844973368095484170673610904669911969969551157767937088818126453698\
93441869671783947100473123700748978482868168124770305225945580036536828385218\
93161764705921268890397817623637251155333744897529860180377067317104868025124\
82255477513010257283475470315321090661624531428160990703611903146799243582804\
2620142363410303423723372507709017`363.14747848245224*I, 
  U7 -> -0.444468680816665106722355234512867854258443935634390341206410760051\
52100506150270982387151514323760472374376546131092258545956458070398353523417\
92232171968804286417596128909223139189350276526415708238694711436174373758754\
19029106244618809271122089182491748153068627269072166874762685379458072501322\
67023300880223634662508714657489865398241527904786267545077921900113097218796\
2136665523`363.1359310141979 + 0.36509438394023965847839262687889372607338125\
28336734012556525112900710119935293067832022098855870182107903542731214780963\
57218738098563614083772145027890721200081222396517826492944077813848910689982\
96748138213671490859880583005225072840634332600519966777854827885999229858396\
47634645681869892865720393808008005887887236058585751535290062243081906904756\
056045780366966255442320770517262`363.18730618412684*I, 
  U8 -> 1.8729829603940618438388222716764286807302252616331847259631677312577\
05003544472133651913184858642526776435471555826054013957912754212683620328388\
02604370748269817230904735605778165997620953415361487448219799631364247152270\
41759469077304835399180715773802044917197481341245591854797645424005596621453\
05355408918642591110974988965895376697192314673399638525845002933098492501142\
2945862148`363.106317574247 - 2.253348082305057923918322622741348031888879422\
99337286065559841521533651436177155035455954630169069195289185866824147656445\
98114053989509834419748784326161594219975408328107380048873845435886804124555\
44024909683217638091007394894390011934828746159145642587223257309591459559565\
09885060428967489150413603655065019598513027155642684712817208026443016117998\
12772709982652139364041102417414`363.18730618412684*I, 
  U9 -> -2.424193754096894630790065077353210116895684776830412420525783103419\
91561749475343283734450609683098361156177561811326308162130587474555523051232\
16940339228863288994233040970173651689562138236154798438705507087058119099848\
79018367871446508793351211778257843826883548216480912023556972904340841989443\
38170596916158329503176317097220870856264593070612807618128278461842151481121\
26327940389`362.8054283076691 + 2.6619676688861913436754077843616029595219261\
72980543057530903617271781731359701041858785050034637203441038224453281671286\
30372207505621252581957180511176776663166249131355792042135324540614923506074\
17286414452544126912161495075898884722258028854516453107994146614460534075236\
21182079953423306425416711267335869613355173986109859995216384158548919151112\
6882932643323281510111092081506983`362.85580702715373*I}, 
 {U0 -> -1.074740256580559108589996181090634263114071364703253478922298484298\
39266413514634739771103284781079567801051478906138515728309816945054141000628\
55258779103206985070648451916738855622420027120948766119142095572155495185760\
55767949832478437143687078757453787200676129226353542029176846978154202047478\
19161410511053777147645449647018535695874929013486484146490995900862299581356\
79059941703`363.1853603722935 - 0.4055445116200955004642329799716568081043734\
27713956111117140427818269665454992742051174000252260380430021337830149926606\
94426842969955410944439423410533084128650122599559156984792539306936438549763\
47203910726396131391096868766137229576922472706004984020945352806404786543461\
81596926731952592176284786594658203375502951471230512642573350430968527828488\
0523352739778067145498865847475431`363.18730618412684*I, 
  U1 -> -0.971539044676218855097046534115608199577822452620964154090691686810\
91963067839519637105759610545876407384249540676469031280736298275508236919287\
60755580682371289769292849140010616703536388350370768726902535850602030799818\
19088838635153139288452935608390333141583884291585436290133336449245826264795\
62569954856324812901714739164292961840944627621858272163368968017335040485317\
21795099913`363.18730618412684 + 0.754621513458394960581839332846906683704557\
29498174400141829259829777302468426468299858477007885617135892974153313812745\
91451396824949148365750965279043450640865497854822048581974241521570054649066\
84463858702444360979983930259903541396159784460901545604106138099168318539950\
28796585491234941270264741386794608808523471402504754283538069978766930307485\
22738386554548580279311155389936972`363.18054672464535*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.716909599584964417757488957648274003103396153251397772682152214421\
89903310650105619733344513304231767653860425445825831862327689938203654980130\
45758369272346940215077028338341271211114955052617323789199151468134610635617\
31415223767939935978830041733413020854674472895978002886578445547591769027846\
17667445183126862449209838635373071333807965842845520325715981141964480869845\
79785961894`363.18693322651177 - 0.058889975746747879938826995282392588705739\
58832214614470701387279817822996214845229502654866435643957982706994325983692\
72783904984989913956587986616602768775802775245982156443542548081358577585637\
75161932384680501629199732445541292856509457380901965458452300533946852109396\
79749122029740861926567852781665426270674607573422688400529555114208458448305\
88091057934483770702608323761914487`363.18730618412684*I, 
  U4 -> -0.143058308875808487503316019557703163771219185735899975618612103754\
58916957384751690873276465354908949414130848340197475955933270010652486158731\
94842245083586087075741471478415204984355222030415162963864747715707445678225\
33346377976811631760442885442812214984124641407950768660130465391163063329003\
57007164458190939016744314991966095182842114046061223359573018947889334449668\
85371048828`363.16046283043363 - 0.743250406882319580634975311097115896114755\
38491701328267227569182015739492502012993710071872316326032345151112393387628\
01659571991389363847132385858323226460140795078252088400770945719356439526214\
92389270743031150530795178370023319095499206307544831686551087547935088059047\
48863101826208383737983649223860304247925072043242343475779652176397116980764\
17930090314912295165363823531302887`363.18730618412684*I, 
  U5 -> -0.019454104362610015739516870741634526659061294578765514820182319444\
89239883530485617408109432555067378746385428968822134368124606021714027255475\
68484419068088291018218361858613420903506473406295241549619020198878879880594\
81554844874310893766363829930661866227216604166609251705863421829138993797945\
97227147723858994434980547648835399158558917410909941249205803814580947547209\
65064346218`363.11674390220185 - 0.279241411756880774932175957238658275459905\
68324959358643009579507091899462764379311254902815745070928362757183940844251\
09753315306971461053593313144696413040763909381213258077749574119447680948138\
99821777357973175707451074060210818771658452883084601576281809555602792865107\
20935504904189379490169407914038865228603529253759388432640900844730883701337\
27875309577784936531503862237310653`363.18730618412684*I, 
  U6 -> -0.321952225425987457102236474434836289758613644555973212355728910970\
13550718277866742778951455002201754401420173735921698601957551630968003410081\
14812881903682777105165735975879770386521330298352963030536095811584785532059\
37016973598383988298155727080873977085886182774307879824895790815377808824560\
66383793949724357895846413639355892226863483946221120865214395956646730498444\
99098077846`363.18730618412684 + 0.666329852127913073962168654937261912190570\
40731766682644484488505609004761241706230571533440988943724158720963637890119\
73294401917655521443888478466183079712984699875095550648840066042262807275696\
11932982985143333644867952409778537745267371538478776762959218323523130737357\
68308933842184099031994105318525393433858585521830598613899177222875830352262\
31987259912220031743972819191656373`363.18479787660874*I, 
  U7 -> 0.1856455501461154140946414244526943813005532874059154914233224332988\
12798751880990110482331074576359684719986455383551331797181009494632278351001\
54457383393554830989549879568699692139177727207370895293021746547919800122647\
76726800886637202121051805491414567433970989863764620043409609444761032534628\
31774443216804775797898086493238956361423667501892925506606702083811059952648\
5050341468`363.18123237811847 + 0.2148289478585009148080257488539494090614983\
53258211092836866126580686889906699747962381951389679844152928226730728669891\
31933687440941871445942585418185356862409852936857109176919382464071242508327\
52647335103747772620197136198183506354756931627401710429664613016381544822337\
01018679403958484119477214013790856104003013381975430646748578750382560758295\
7503948616000807939548899911789636`363.18730618412684*I, 
  U8 -> 1.2525949303243258122881794397423533504612437268412136208090649916433\
85054485442766894986629587254713922371587193420338950863353792109929722971292\
80056986648732354101652233349949240836869627996265677081497183239603904369092\
81106040481205507319697965956897044671623978815052030643895154315726782601406\
59417940420252150723460464487066132466812141256656723016366471942198356403736\
6213461256`363.1831360191029 + 0.99787221619246877508001893298206750967290450\
59310931641455776146715183987836821083098382116418639750777703372896267313093\
35804728366589526163016134171824328205001461391853577964063228635464484129833\
56268759714987934342522127583086939774487779389173535228424286951291277772265\
11584683181121085042316491490469115584874193316819275980275983895741858071920\
794884810226416088050997749576035`363.18730618412684*I, 
  U9 -> 0.3396696761188439457755240606451572411499585225380401601483968022677\
14730763463552562974880527546480740245403664117263338033930545455623213366929\
68515176375444947967324705811070049411049223434519098623650977157078372972273\
26707853097701894238685956255070965584230105980927877111425465872418653642562\
81042341544035282223600735013590948466512987407070327571402330997275540610355\
6397254439`362.0767558314166 - 1.78452306443300658172270339985148794703439657\
37522213552105429561050961798337550253631774318934768097012581660034062545923\
34832563735221583570031497194243130793758241868785971415049559608402350905413\
70662457763718549175746391371061033185585391791957833346043834911962732505658\
67629230890998590525752592049781486583995266738789415708393614471775462268224\
84152773245095128644553542628172`362.8636406047977*I}}


==> anc/Dependency/points_on_r3.txt <==
{{U0 -> -5.665596584455380742379328445694116892279338480654590185450763336889\
10756263951532341660666241521227284605745768462390978417405784203998661501897\
03152538913051140656106337387099271757034029186903128870044111929342842679490\
63533111188572117027053828331967554744380728473273399718727912832154642673679\
90834727466091271620641142349849161908037898979681`325.39982243128287 + 
    7.82424918974720214374356364731435027449171542057432026596818384412802145\
90801328868033315098998169921226075168301901554150491840979068178980074051701\
72690049197119975005210394833976075035978705645498899590186880997596120912545\
87171371119250883556207142676489762838569890230655958049999186182807138292609\
585707199564936618194362161863669642750283267`325.512615096418*I, 
  U1 -> 0.4889587800336148618320902537446271323165101502841313287813695095512\
93586110721109284404343020099001239939044482731170493988103969992407485656990\
07229416311636204555052885823962828776410136129223605235666112081900816427508\
04558878364166162046877902226561594433088814694131299487108867487518163264837\
3500128779945432295149471870370088262671420642227`324.8844446057667 - 
    3.66365770190591245521046069683180141836345966225563895866852578678156030\
25961225853150161098477749425589279404447192936142317053747472717165755007179\
21950058455428505876562386940690904337180076036602725953039328677713919162010\
43113370069095447594234246341238034681536986615241448270556643052815785974111\
064497424408349939689342254729821159398080987`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, U3 -> 7.105952581983816168902328361865269938499\
28202867361266072684762448835868932210903447101051113650319167103216437073318\
47687665850191636285750711328699224420702289021447208034059169578759382966222\
71186642855443812528286036220316619160511009882543248703371231640791308663803\
82906962278636213326185034771807775046047894327320890682978101508604807416095`\
325.512615096418 + 0.99850821183337271358174960679646749055162500949087212711\
31014450820138708354205884135154590589540258542733912363321245927550550182984\
03374532882105863979904288283832992970366909892927980759386569642534195879823\
95195952500565644991050453789721785192268856532498577675422809512623967883542\
792257109196008685972820894571518645016690740533638158767722`324.9034266162593\
*I, U4 -> -0.3400775489927733659636147378146393562536120608762538792621601737\
75049648348410774642184819095322981474176439757882517596870707902270394336430\
15710254154119851144561702988988819486871272204864428244239990133516448663981\
14543543210937501442726677715350707149062447976555721230090501583911760278087\
9333777085562310845449234807351519662832639977666489`325.512615096418 + 
    0.13867834462647748219191277454157954464445246799034571265917330474359299\
29823619557822057269744930562358192974599788010390598716434817463646138142143\
73849617451259524741562982262950635454607941803658561754577493314702447638422\
31140277968619735022390754671345054281862336520443959302241498276991446929601\
572307105320147294745849677041892845088718087`325.3210267890663*I, 
  U5 -> -0.026833042177357928137281660814724722169202307075861803708856835650\
57234109169502748998510626218673100281310296838132606082562585923338925418072\
61284402638828716537598117728268305434035114701213377228930224016776550647679\
03627011263041365621638496633229311002912210427785474410247552313915080048934\
17645856863196246254036995903682069793100664752081`324.24650032890446 + 
    0.99051404120977933416281810455642351212449126753048814461265636977614949\
15253222532851104255429329619373109392715314478885748918964103664197807135564\
94103319186482227393002967759748745613806792554407364602653072124549772838287\
44225089649676433854225976711143327842923747425020258273117188469889071749877\
868203417837819998173552533439165734764986893`325.512615096418*I, 
  U6 -> -1.824373748813612785693024502566961684412556408488966407400317852638\
29138142826432375422256871245602196100091147620848656128959675015813459907952\
19718710060493539282329014472563005570690151720484395568119310416567231227486\
88909208622262748026964030247459695247944283718887537289439366132827212241517\
39990015211161031612179523675695245905522422957561`325.16068362150617 + 
    6.11670150114648585868715147442903538069338094264089574757723527373030662\
06965786716149511790565492517007823251269689741028669836386740638304995185833\
50291837936022473879035310642493031140142580044598528892324828767143576052743\
05360768873358788250764941857671598193022383629297521997931427905452173986392\
5552526791912771452709149927436224643960313`325.512615096418*I, 
  U7 -> -0.793532921411173690553300039140744776046618101465713266603576574112\
74078691719417225631831845043935930886762844280951854819846159510499272474007\
26792081917003239203282381567309037696598053057957324985800037818896105860361\
75641339239824882764883066903990552647094784494117095517665860758562838452452\
81610624114546592656751800943490731922186803223798`324.01559430672125 - 
    18.9527364171714227605663567095860866102391519440007956531768432786968550\
17661788470994254279070152542507525019873569789250518538292833996301497891564\
69490383224353794396316952724337666671955327645494851536833889351426729760396\
78269566248322788438467680217157639704501207408026199089624214174513199121622\
8974885206920016266335527120585567758025109363`325.37066913442624*I, 
  U8 -> 0.6835721638120565642818712879646313185751989132611388365062837668043\
81077571446952069963917162153436217073698607717643748441076503266649302194242\
24926251779325073713935310651937574673169347600858382488164525541288129446099\
16809196797038507333822431565608314347831881480996490301760393398753774653527\
6370606407837548657930362217982357883715572049256`325.16500948597826 + 
    2.62747145163660612342807781541437727690585078478541342843489228901916548\
26011581934792438334778842757736717286469063300423340402296346873820725702012\
73186720162013638520248371759723939562615455631884637261848453400676000866804\
03034379244605663573202631003570264302327560835283178813265916338603394391723\
210589698777785195674346992476293242990426207`325.512615096418*I, 
  U9 -> 3.4387665349827305806531850541205646489361134674729130331865146954625\
34754178353424096916607749026188996795809955016320944364103269636679260337571\
62209201779185517180062544173047161903802365659349185264884106268224005748568\
89476783346510115808094238807509890261705790002232059594526057652471586053802\
862099292623218436973317896892698129303894102271`325.1372719416486 - 
    12.4163243570400685639776501859420712708350270976615016738664609944773087\
71185631669157873296455084070457764119831829944610189000271949705504080766175\
40848706225250529133235828915867739685263415083698437222151500115173911731502\
24613961148900217411291580241570575042373032975726763806619961812099422233246\
4434583400775946787092760415174492014027994409`325.512615096418*I}, 
 {U0 -> 0.4499735036254593234139212823716647639245388339223488760895859018229\
22775722892888622721500356003034649616600634743100667496350401652157324155176\
91403833935351965267159706981955834669091958139061483504932466509760029603232\
90205877982420367186827700617989395575032691395808212797453458436983078175642\
9214685589562394618256572023125214069250846657134`324.7604847789263 + 
    4.61738011466231237401473280273710406851978690269083206120076003568893682\
72889773788564962638926898916050454438121339152017116636169769322372369538220\
39700685106083381036846929702028108363459729314917074187083316036931648935779\
41284250384594792984532157394589302403619158105581514387509246143370130073720\
274965940380733942708030363882379771971629275`325.512615096418*I, 
  U1 -> 0.5820921603096488795274759052791841692239442447525539969564276002703\
73086578347333536356474918502539912349938042891079637678967993698044108660898\
07459664011456308475693346809995015324332012482844599306405629646571565202536\
41552676348621825505817145507647916483131178156382743017397338812268352903764\
0639463679283227961460806911428440921027867709129`325.0864335509804 + 
    2.49440659823271707237421089024536543631980235900946282783844080941390526\
41228715856636679325908626835621388470023876063734672753290582007753941688308\
02638032734685835599835526828346454834870793137695444211931372883226394055749\
71020720475280563536750642371751896725843904806148218702396198939841179987108\
475212447678033052738984793421546790403393897`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.564226703708068543897203445320472405856890178069884053375505003267\
09430513410120611534403998714042540534264729532178863452623608351080619006563\
80656081123535055763975264169420981599919163675909418868390345882926967103706\
29576228636742352726911476258696456764406613381947868007944709234663668849470\
54595935445915843965812697469763839398785571616038`325.28567144106785 - 
    3.62691985560027996944154987045869948614400255782841581324725840988237043\
63790160229447614603949400749677163443527866324643892624011857550133929908519\
46566557955987817270239354222847450114067999520240804677549904154917862775380\
94058503496932368835821663349182868344003947131500194506049600136151466661478\
072867935499904858038131005919159542071264663`325.512615096418*I, 
  U4 -> 0.0497454341084830620243750971777858560520242343752308605368717133160\
95153062175667682030810199183973610911185293213065498215376513592212037441034\
69715596861532851015847456756647545840306375074023900083526649162351655729822\
51655645083841330676670261701051555046713608074597569516082927851823805061728\
0883837413471954581443324945859721861639593943025`324.8121574219354 + 
    0.44728618695514561028636490524321934229344236227643512866219319571908838\
28354101206652727777634787327708302873725384874126565424704822990222340760857\
54957974766440487674477535834309761905617138749737900221226371567989012991541\
28890072686790310853687767382024462566756957249917998585944715746697802865972\
873929699875501893051265127865994411699476041`325.512615096418*I, 
  U5 -> -0.682753000676388845911463513525507138778490548292323204891261740807\
52717452881343647787688927007365153629193419584661343531810203649471106839842\
93592173434865775088311831613145336576938782644242789472631685247510558169287\
08365846393114389926590814187057481633408882134379088252091546449829793680463\
6867055867849180300980830702199477993075763831881`325.512615096418 + 
    0.16855452601783640253994957261576170914582338116927009649959792969822547\
52102575803604370884364865684995863617667770351328451903615370766313279151767\
79934853664520219721952080569328478380330576932634467414587424741886508189924\
92432344931408272297530152774179657012874353662321184858773635182750957932229\
059533003665857779339549336220275465435357289`325.1059273429391*I, 
  U6 -> -2.148065224641148112786606079510012431049526338126207217431964366117\
04679141918218583856676205412968726966272066351257958847123035872903823443076\
46377184843264303550749443374035272737672455464403066084571969270208589760443\
31482771182239790541799158116582692899904385078679686117241332897751313483339\
71802126922211280800214650134320608321225533925234`325.512615096418 + 
    1.86908778800823046056929835987509939866566304377100856677292844740377586\
04955767520145396590670211852100132532389135702680734582846407315013751419665\
10559201606050208510311256259933644614085320376686225454372693548424446294207\
93826760504016355959556219634292646393553540541840753125416399840896947475514\
590958641356564106611755091898019878103890873`325.4701928011051*I, 
  U7 -> 4.4263897471616914335211503411734976426936050740152240171219299979240\
02581394175966592659340923150521411398505168060566877151176929268110894959202\
64293210792156535083079715505293443067979592901427131158696470292223659608125\
21240869697718661785153000009865192538170290761340578387285455143220451168489\
953123954730933238895817333926915082323218925291`325.0303027057731 + 
    1.21002407037158683533810473110927515236908660711185295047882145067948884\
91719739278691365800022014676946170699871936104131125644107901303915968120198\
27163047730254314931758496182736133567794065385682990295971487364683364734688\
39928654908472107106326795958289944847303136823841457251148898605301489866529\
143275658750042891670246916796927497628892508`324.42742931446827*I, 
  U8 -> -2.173514377667039348920377195292252884561074580140616676014092562936\
60874877562386072929052695272737005090162663627025183115580710064538354112919\
15609176387341176751812249388066880655344128261039869639003883635202363263158\
10726709418278559629908750074634267353585805758327107928256684259026935945564\
3199923767213924411602726636845955639309369980803`325.512615096418 + 
    0.76889424382707441499888237019529855770611776738023238406757776137962976\
04004977382380509419867336321301599412856805083300978625297105628117443489031\
04076418491513961968421163201326747171897997336448004676722386271776855147786\
83119914960948152660800840048245151840089546295007917979007831604987717819628\
408889367316216277600303511224251191079330087`325.22481837300705*I, 
  U9 -> 4.4590346320540193847420520875539705602472829909029220635335517167111\
61443387176122460175706800303988931887063981993645594558936944635710700433582\
34974248607559753732644320966479000639514553486715530509674796251736476290433\
22448718368469048005044779813985816916434272049635689282580294654355194812222\
4574516554957661902425438401568897887882656006112`325.512615096418 - 
    3.42897958414158018987770078039553988505287695255677360286554476919646058\
87164068147631687659767182237923333737088243340015501798845564234623814954999\
85928311187284482066423869630598015103229304666378264777339681812252782716863\
25712309888449093574628224205798919816404330862245794494701265685471255380279\
270805881866002064612443201650674167705766001`325.44145012733105*I}, 
 {U0 -> 0.2826619917040123144285482213097858875554966040320370194773234745040\
75916789957514601764669582714024465796517184910810460604071762884873089792697\
52502740436536268277739404048893260960192696142958583109013164540519073660714\
96316684005536304685911541292796086239144606941816934833051529463481562408474\
2051851600755053645952443341002456725579097738399`325.0108182826278 + 
    1.92309169637458492692719888200411700779961321330206346570659727971561320\
00157002946142266615673980230001271899712168266951426135348947465241383345837\
21256990290592200621144562568649645978619965972963811391280797389995392331490\
49370400582053409127171120932139426289541260867908082037231226947907757430749\
514348699759181212670250254404980379586522676`325.512615096418*I, 
  U1 -> -0.416054699389666890939421286127232897270254071277629653050729843385\
01861829103657744490997504133733070425239800612758978168287084912302441319428\
20313691090294682175512505798502566228837176993399035560098668375757580876098\
65177001070800985112314713989745504809807031554295052194585913285294977858632\
44904278125922652979337703316692508241160499757433`325.1749659257301 - 
    1.60492420553821255800863783979565547116826954993255712226640820765285180\
38785204016266112720719159463974760455575051720921974016322019711607898705680\
04491260752946877194658967073410363666421766248119632939456268184809916099843\
72852946031886215983507241120418020196894164990877625049411409528403172712487\
241853153475611905516890390450225201798894372`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.776717579397366233721151959247938550061983005582700555968940207460\
88979653652366913891487019607737914465215956800186381727402537206423303725368\
44799413247434406362390252482699128380835507929664176842723491161542059024781\
57942437418420763086595099619490624693189999649863734689600161187950849923825\
7458485940833105436560706035042808566477031092424`325.512615096418 + 
    1.25092428168768037092846807891171773185628735478580731656730526357146547\
42660385495899495100460535224520080663377264223602956482414414620955528348750\
41095828491242965183071990625175988972712333086094346397583496372029075410989\
36725706024815953008407601028897621813293290887694822610883439503002209918290\
546848859486729045166879631523418534411854051`325.38255646062703*I, 
  U4 -> -1.913130536466940115459893454521653528544534166488155732462473525716\
39794490339429558496200883150124011280953441529881409799858767632226501512272\
75551134794270758003901496214101177591327322985674236399162404952492872002357\
05844480933561218146556648210808489630256062763501731288944229567150503063441\
16456535723552822141794609774833085901505140260574`325.512615096418 + 
    0.65708148720163331573317462943926445592063814832221780063285549315147516\
18101770012635399058259020203327380171260982977853024570575966517522883535779\
68084816143504639248448612659659935930154046451021194964067899545281867001660\
04931305317299804219493587565005076383553368071287794704113784109889500755869\
286957849041850578008400124291464909339420082`325.24426043055496*I, 
  U5 -> 0.9297768653334266184354325237699973370540264955459942943933235658217\
94377307738295810433786323388536125666586608627085553522137888063755325770794\
74566745909236669762648488848252880766682266162403452442152902143172185796429\
17304134491016155621706424703324089490415135378083837368090951183709872287753\
3901987097336300368863703083588967577481394486555`325.512615096418 - 
    0.53158306160190910332115383936175502490639530697878863554029818266064429\
71397439434597163889373928585485484513708025740604451631542445115818669936444\
85591810998533528449302899226905446241200253679788961047096856748763169003655\
08640160029137183775092443770995462364530343055918818869442556241875850029636\
449219069061138317853676802285168737991191925`325.3480621860013*I, 
  U6 -> -0.515893712490844504574315823325979458906508863301352767536709062321\
73633979584904370831376894814093856248747610287106084809919931222758867073070\
21488614396558905164856798225785357807405805615180338041641185458783095137108\
35607547321970524810576186830133869341891543760949286105681239860811740034486\
80710890335774391883004326509876720386748641538747`325.4219145642218 + 
    1.67208166269374557821581095272038033138336525811109649027270698298486232\
70074530766152500389574241238300985439517097482396245199368961825346524747950\
41414704723087231148386492021634399237087264653626622075340703495759043112394\
66935000372777095606780206877637568903092434343591107168321439620727751465301\
947835742559856702471727933092507702094807647`325.512615096418*I, 
  U7 -> 4.2089508339960785004182465841886160592779160543187385067059480208564\
48495333596583226448015754539420192172754433571281587977917362798019318674926\
14934887756563323815635209856258881075985393148146235917501949280283938405366\
11375755639749900072585133860038254922462598528847920707301590747897580465373\
8746917264857960525000781736663431151761000156473`325.12068225035097 - 
    1.47289981464866448872026474913563380991104128662398919697651538305625603\
44997864478375396674480843560351786980420884434385449991162213480254685827401\
91295290966130429608764310611813564093221791490425948544019388772005971665349\
55102756699306776157808844201423448022927725598737965606524049769177128037951\
993788717550124017696674610470271801662662134`324.6438838248839*I, 
  U8 -> 3.7010658681277869065930425740690473712099951927709519756541733420793\
52957532564161280622594741706897888170868569968389774359029552924525791453396\
04544699850374939142358531638010639609195012473374276085864838628721604467762\
54371727323795059110924910243274582168046983401894394149075191674106500121107\
1386220053900261205621426134423116161936819252438`325.3727138226292 + 
    5.59409533139581490345187524262850730258710799469076275010569905564947945\
13646760832751330225424780917366014500070699829822920917934665756151604520709\
49995282722484091288556452524081900852065418402261277574292376401309281179356\
36208840271416961682354799100433669767316875520785061959707153338060077480975\
900865256079867309015677379754046416118627167`325.512615096418*I, 
  U9 -> -1.094159805738335077811638306333217112750386736825732605429533149230\
84885756054433261255034630028620103923059225568718156954901153446918576980117\
24138437284400653193243971050699457224613774528280826018294648949617303970121\
13225085323023220713882075661101372151480250024755076983411188943088664761984\
9536457918867258677045919611066763743165553771004`325.51261509641796 - 
    0.32092357198193479660450761506895372222372667799525971822839236811782013\
59036816567940840217839420103928639739192356149328413068334856651382168045902\
71884765787243326127946176168584900800890751023597702037654626652516074039779\
55170948560474000614469908375725242702828655121911809928112082891006799607255\
605412074322175122608235523079858714014608212`325.4022471178493*I}, 
 {U0 -> 1.0079953373037945885531899685632164683001112237445961267291371802696\
03019414512098286263156006695470289294613638956077847245884441894850032632993\
91478385032991802698238542788134973105117047781456875126679963671160605518679\
83529776761440963811666629153431500341067539332123944842243475960320811248242\
3451481153918374677091088216663847660050968885703`325.512615096418 - 
    0.92671589227170636160271603715355026469132847555535737388567334612265483\
20727165594637828533201022074420916772718653883471273089289637896456736798150\
83386360440541993533510237721004969036749293574090183694963251525325160453048\
27782469858228883369623464025105241819777293258434603824238394146418309233452\
42686361996490338890940683334367368897236574`325.5021231371655*I, 
  U1 -> -1.353947074399714697251372471292167783896776404892266554204519509949\
92599145247432499140034496702726779593838048912869437196472042559231029511266\
32051409366435777675933039034273638789844677178820461399750821383904360411936\
42833255698936928915331085084312319337600220850073324767296564304676584169336\
16599045066876323840645917578520229283403749338973`325.512615096418 - 
    0.32131778373211740251008848326410705335075557244703399841652831036070012\
82852273510140625539881131821400314275288985145603396860707069377759865360331\
78667261864493027772071534802599126326685873175240080825775092234787517466275\
15483547826147804385737621311527981149489177580525895424902070955138489639600\
252435585375312383971068521508921326499877974`325.0935932238156*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.354354685885048877069738182133860623964538995517867763773786385222\
63177760971363129551076923690096844092807102811798276329772337128760667438864\
29983606844709582594467674426360503601953168543262789588628516662879487254436\
21867436538412875946564317485190963256182991107667708964646972950748055984451\
5162716315187032323929927951385906257014759209485`325.4930955499195 - 
    1.53146907728413197049531768326501044336023316274878702914547783211645862\
71344764129442368050272246245519367933357584300955023913080381622352547557698\
77367924023659460171344796197577181665132219457463278995375866131392345445377\
43728385520927697541311447676386649334846338096890514927526520630276705138995\
895340898015564971268678031405245055642044223`325.512615096418*I, 
  U4 -> 1.1809012760881419082063576411577883929216322516660050897308859801830\
85229976185207183617957228600804743946714316985889096015594187164918317887962\
66988515216575324806219215992303416310715452017558204670563042179984717258264\
72634253138535015036924666111166815053622252950880741044332951502620427856043\
3764397208925068371698819304202382814747221155981`325.512615096418 - 
    0.33356409637636256197720606142800653458262832177551528895729784224639452\
98777519548106398973200198913727003392344231896782509941879159292872965668371\
24342472350828849036688285002297405773585115017888646996569916893860014106097\
27214286807677535262832688789537369480446416805189056515065199966387750917729\
413729960726084534096771185679260723907016563`325.16046357689066*I, 
  U5 -> -0.651471190258759879649135969716970572674010977855638455674052364593\
58040522779146424698557866445031204610752532678052787626085502948314225227792\
38404322797468190711295671491849490502298668517765844208319922582084943246349\
69034265579523277549488469745149798825691914306800988247939921129628852105506\
8713283214523040957573829980391925360650808474665`325.4314209874096 + 
    0.89520445483369114899376545561859314960297155410816387238890232529895798\
43036847391897051295912388064986101707034856083169641206263289475431938975698\
88073204629449062007885052842033812964469242727824931013176201385249005987663\
24990635320573755841691537826598656065856684085737243927282942427664362847885\
585619098072583230631001164331071311204458738`325.512615096418*I, 
  U6 -> -1.159869975445002516212057689845965797645149641021378747605778366389\
30116812450461620895605470473985727435835636127396955126191778833299932102076\
54805183240666119157283153317178353373324765835946956484974199048556099881660\
45381350060616217556223786557814511177921769961710653119325991086565398717232\
3309257530075154788348768193696842487861295859425`325.512615096418 + 
    1.00903025561937023534596624348332539406211052855135746127457925490147271\
33346810102718459043526337675173267017285146983505888381434689090541083772852\
03357678297182687561003827216579289322136021511147359337571992867894147454180\
12524080763601198727431893629338625584420832547938485746458822123057209323011\
819031731192327238583899984413085382902294865`325.4892301491053*I, 
  U7 -> -3.284559646520863210917261890614681271712758006046297643619658150109\
59132626203042711598833069343630978145592608619347670983260061968826427445791\
08907793337470866137021347896033195407579903933938244043433313328614189825084\
17561937663507824137464656876064156453442015867424944834492030108300996291780\
15945174522702816291731857655352934790787854558049`325.11202220972535 + 
    0.69304092682376606432618785482809061849163251797390162853020873865464517\
72626960666226158427561525419654874803923992277794394331779636205200595426530\
18810480980388485959242017686422802527740534267353783265763927890025933003520\
13784880422582695965882203499943521324448344054774709341600033261840587294102\
40628537419516231491307516636078686830065348`324.4762438222845*I, 
  U8 -> -3.412115808189377461193017803932385089247808092052034128928721470392\
75618167481401401619046999034708666572331509215145132257074819564068485066253\
94687391923496786795109998082626848651898849383732378943408794094418732734333\
57284535539549936620401313421838727327515837512489000534096711103205872367283\
03151304063403380228257548951981749875453974061419`325.512615096418 + 
    0.14436710314897903988886306163820288925541889122890398057672967048377798\
47970653517128079293716605724090948918823633727614584040068061120564712814569\
65604657736519600758365136428714263151608198080286141474509550108200631657021\
14269569064435882284985226769786314717061209751804583749667222237161803126440\
117376264492731498052447681754166321525292171`324.42306505114465*I, 
  U9 -> -0.362196441861944011049812664652073394117050402240346460620764139397\
68555704351294167534764679710421018961031728405734307139725319831212270352385\
64051281723707456211023165313200746075356939552247408571949709430304889679250\
58576079118985247967166609268852396581828477392005392315546684881431330033675\
28690070719362781767896907786541775082226793297173`325.1402117451209 - 
    1.36012175036002476193702611323742385664959122596878507890329918747017680\
14440573078185871500887713029239986271794590596464066023875697727222935049820\
61584849098395496333281519525576892959754423331298181708469490717461137466554\
63040423892916700241214013677115452946848852492860604606390098914969593797637\
006182978313898739861953184606624357379338907`325.512615096418*I}, 
 {U0 -> -3.331903883340836740216401776590983153853958243564708356785546297671\
04227696299106459985833482184837218921089699793005817956708124948279864797760\
28874801917730226173690752684326150810657633072383405870133568059064021986034\
86197504722709606276369941755529647565104510276976556792850345266408533315687\
05303416163241424703149106563923843067226216768118`325.512615096418 + 
    0.09080359929701037543206414198976862089204035108740739934239641040313255\
47135532653637154522548412283770985686587105836976025844563487808512456640061\
55747563439977016091090759457095922378539674217465634197106486437354405527596\
76947368792210343170715943013130736219750073658660649089537681463475702268191\
678434675812630079824909006886857879427817225`324.5960617021894*I, 
  U1 -> 1.2098965584400351245043977610587751679791955251189405355734944691596\
87748422693516650713518599015835239389851829080606276001498743884911594891871\
03942255680315943422487817391893950478126360059508083429554197697089689408503\
20556936726565501633484773886756381142363753975768806362472129752792357242795\
3673552994748116932948004001031495719859408045198`325.512615096418 - 
    1.80275441886580440799266012069816819493005442568325877293031441894616628\
25692270446737966246295451080127159078499942134612546844059845781838222055404\
48334260673394049028240876898767230390216972012882879085258224014481305491542\
49148286441959327568800788108559007717296221433550378592634222329228271026270\
389312223646437887095029029995939161721578403`325.4743163591859*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.981830491649172615914390426981163108314682284299462413019925129258\
69920758597559559951418518121660561874850307242229897705592614910624605665084\
48498387406315443582932253247643225207709634677432218026508381732392979687404\
90043057485438950351053707409744709348586909422818126862173510176987491098017\
01812740021988450164818974220890520397810134567597`325.4323557754412 - 
    2.43479413218613778345368970448795680084055776004518699194300511236357474\
22404427379496234006245556812649017344707133682324756756010977916856945789053\
96795091008835631946297400040318457473974413373057777885482753898782292622173\
50963637977102253513519939831589284026851874973937606387249502398762970238273\
326367717716481499933344609758051911752354578`325.512615096418*I, 
  U4 -> 0.4753877156095482581684161900838051901699590065520057217942866242958\
64624859640304904282729025090673293232761834401697534567483672046872242538224\
10712971327242687605669743141429763388644293253170339164425131773794138588918\
37191397287459020077156789135679314744930222969224146247480780750838703868957\
1427202234708643980548911340675783375211888951942`325.512615096418 - 
    0.31307258160720308413631512009774443108956623453417992205263361177918256\
49411236311657969334824142822051286593581169264055980380686123923558920561360\
01953649481940216346919257588398251261784971977752640755597936788069525859120\
22706674153142091136556563212570649502256148324973503076018996884916310462964\
759950349402612373769860973569019247070758477`325.4120370312646*I, 
  U5 -> 0.2867095870859729853957803587389147334406328114411240611440166812843\
08039896968510873398585440811783960354527565436546131710256769584507252126591\
32077336192556766399961426432735774294458136500108833243653244143857833748157\
25172344603757596031085201780540555348796223985067894838423429642221925896012\
6631561768837780721699990562878777695810603430955`325.512615096418 - 
    0.54939452876064529051009837988482390024815493552387211074985168896308962\
32620101510543156868679523019312912937782419156338877242934046899741936380849\
73031310974505683189000134516539899315899775710800289241764214736702784588648\
01549695431834921671707031798435779129002500578029708097813076673606273998555\
508739375279927914332975192622513425822822638`325.48627704248275*I, 
  U6 -> 1.4324486585058749813763694313871992679670375315464330497061275318909\
92441390359066506143340502012462784421890448403715412992663549259446616429876\
70801493627042249552593070412875660766086721066458685458189251851798377390677\
00986102194720743403633176572102907247168088651309177970858732631308637632771\
1049396906190503668564197586393925911028638580423`325.512615096418 - 
    0.62316268999393732920351933164818801641230097738035342204770966722531121\
06211044029984253775844217499540351487838383202845190423739872668588412450778\
88579230422011980868606472066879623712981508041495699191642093233602692717727\
38229201345287655187265097486679289775402235769425361449775664340982831009338\
534315571001672713174701727248607993080711984`325.3616513211458*I, 
  U7 -> 2.5027863226975182046815379687893759728629254857187359708478651776148\
70254229623479791240595512865748679385355509191517117530567014764749838759841\
19836741191877552919317833597247726669438141872007785003371292789036419957298\
09971831572926538165557047153595773635409592796280007427413186637499769216873\
6232519224495588498645796018098075565863391813735`324.9281694591318 + 
    0.53866324959244879995153682285733036447638780831168454071316974391782971\
80460515295364395009693740046737859560702498501003853452274292637044575624475\
15256493466286898328583022435108270301009259011129664030935616323793492561586\
38616698278997545768476177488650326792756130942667802971402090948537694061284\
345780559734940170183192774550656086464787479`324.273788529901*I, 
  U8 -> 0.0215539622451041607836897972363568728984173211062221245444986353874\
06866415388229721250902802952253881961008374292307663680171829697336095709695\
09913543061582563447900716289124867956734622927907016762173192776514811931808\
33407000936856173551532907299188536915464810979727888853381512052074371931151\
4420634948508859487455430796988940016572644863106`324.1540599308356 - 
    2.47158548803625103401515155867076818202347865895158812318007620417913056\
80053721634973175587443433941903334064030370160183848601829745609761263106183\
84487807470528104939571624503395683901696197956384822040472602657318024683899\
89175322408258422454677259362984704525852154602029874444432402247191885750927\
099077782910923638860875740024283573089968547`325.512615096418*I, 
  U9 -> -3.264390365989352415295482721696415028812904459618373062428909813705\
12166218311545257890229952196441667513786180083374759000768239995587957689315\
13668928103056955028015309563455867530985362245071839312191883247674521015370\
50428590382220275926240249632626287609347872963741610082156837609033273290869\
49071563186234728626563586866550951443062234154648`325.512615096418 + 
    1.01920469557135411783370988514258056200466563818969577167919425875888007\
72521285098978517186755462529244649725115681680936647655493207602705473311799\
28375692345431210630443911660405337500426313230714294245005882200825164174814\
37932861265593177943194130569270246880226093837987686062934083355564381091774\
660528610292093472944179451571565593071951554`325.30974751155776*I}, 
 {U0 -> -0.763700256835092084742813269906865775835502467705264775809621531131\
61113490535795949859337487640884066758236291516940745822187617190981753549133\
14217714868257722927015252089422495285743188156538308358754181012868772869102\
02686885031231490483880961265784996498964888530135361438027447148855481543314\
07326839427161913652414717602189965417091151335376`325.512615096418 + 
    0.61341288708920810050076825197952294777763496306697100522775295029593836\
69826539879771049052765152692902900673826097450906774609647095466385705196277\
18016771649713401659401367068241082308991385877881561707505304599417488473949\
25424953199129816438395853493077267419228266933587128651278972705666389702999\
649373415283446273406766622400178607571886128`325.41224634407854*I, 
  U1 -> -0.309814753106860872909802128679088289856565002473086392493088265428\
50065038819982454032537904398665122599481432774744618015219488991674857245254\
36630245895599718214957793720607343567457545122408224133818486731781035623167\
37601323772779774643128765635969064754211615162889893697027291968069206534415\
86511488698059125560274830315954549145665134019359`325.4749620340591 + 
    1.13547535630691043390884543008929922259664345958628793724432210675209496\
21538074529208328915051465932314479807451347702036789529693844571364914859782\
33768514039243206193391825883362230132622573580456110809400657744791267857905\
12510726827448968863276169260121229407711241102692910719092911683957090619483\
812778858694503576024287820153888149817835352`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.289675650674384618598228097876371411776\
44624359789608890987107243716281962104277149772649136541083816370944518217528\
74697984553713449587734896679047990048465246973308071101506963734940191780887\
85078903915503527716371799996621857040106992884702588137135061767390545883486\
72180125850371857765805976140781752934545894460936318705923397480036079852007`\
325.2158938570205 + 1.1191712303639969515363998191972421889391679695417441111\
61236521094001353706775721354469425708229982365793976488419671881165841126010\
54810093546433663147088810892574679142125533290109310052106350454992657729906\
79414289909966470692333550106808754138185150419398661175418578836303984886338\
3569281640469617974635701016432785584114194242617955447294052`325.512615096418\
*I, U4 -> 0.23443444593590218286923595374240176009830167349208891761026733710\
63872568108274242782319326010952509347792240300453542253465840799499013760453\
68755320517975227018911247289561518562779950049725141414940544380761435893020\
48157440697722097112856476752876648437803400869449572276330726009297007843819\
929080298238615687756371104070474905500966822873166`325.20417733892924 + 
    0.95189765550936226576406365256663663943275774029274177422041448171489229\
43163346960013677977510669202398173031945340288010898857542672646252957135779\
18002822018206430822361475752250133311401157787909872214971360279176391683543\
81576180569490456294088658396198951417541389483659695509893633859890523225185\
187505029038137816158685022732930107783069839`325.512615096418*I, 
  U5 -> 0.4137820032896442398866607759234751887219487362882838367218487078655\
42384234118457535243795813081920567508743953004766216272904868210192643473817\
34215673659471065182699487212302018947992850439060715211548073378213828467339\
12329679905312043561374738352515072565880043291648393288298718264774470636038\
0698727697275024532556339021789233066493464529967`325.32493774637834 + 
    0.93721173861114662333252571266476309943833316732085275078385623183955228\
13114799559804194723335569264283557702801536766559079700156204678963023010670\
07320480193970465256739632166759325594993267265962056513999745530427331057963\
72122170021057896652485845325042645602615683454258153708261476595178251715613\
33543015419747046001293642959444219158176481`325.512615096418*I, 
  U6 -> -0.374809599510968409753231448056413213930084843302735389517951666711\
04700171696058185667710676367709508613802568088345356254060795239438862328146\
58869457880725418552850465850477732563757329406173103047847426883001218173367\
06336302456556571633536975150428136747139392863537916760187981530355437142226\
32159402641275973900003626484186385749235989264235`325.3134507931894 - 
    0.90520392463471661456712824538764437304095446231559725110072883042001396\
01500595335692226105416101927372549510643149787163930150056273927482272978876\
85046806335483160294535600554392227279197705073547208289431561134782683680111\
08554484157210878904413328177708668701861021906001797809024021872204182836704\
027223850734041477383806154469486547236451854`325.512615096418*I, 
  U7 -> -1.260977537996982072261440532792279418379999746544106181493213419805\
62249176341540814221066071189675840823941620912730212184462880484610182469334\
17903275849352063528381389989358139496955747986414064302853867813101018995877\
49410389937486871728430010158448754544042503514563915248004999081239012672284\
95468996123473171019703350474138738297224516440054`324.9004344896673 - 
    1.62419724162547551151136035706917726891430955844687030549822643300159598\
50031620113452672457481993762316553141154478302314687667204039325608946059100\
25179507980934401808708240876377250454621648089585713202387353182674850533737\
24877305680539631586420869944986869089357231279922584005767101070938953959992\
8515463220949337126101123286962827250922398`324.9891912979963*I, 
  U8 -> -2.306975159089162121382474640380783857769310016499433027886963094311\
88185196429013487873657689933920884615746201033756410049276172608177849012980\
24761526148194282928889533700557302418873577941769239461269600494876625735532\
50742678809704535474854173419031059466651919938966735164501332718011872292194\
28057280880550402506762791750555282446579077316523`325.512615096418 - 
    0.05743480218990222428749601177729610718436875171556735223467842015808279\
98474776656265621418838553592268544313936822709233981845699110713071277302726\
46696013074098816232450360387492926956410195857832396770402407698200013881936\
62950156327686214384938050135983935194247037060534702688982536920377754925471\
780798663600486306007430694668624071703508614`324.4660858694084*I, 
  U9 -> 1.4301152739722190769084120166624342407739530698951855173103367683618\
43994320318051460749855302271215453788537944380944907967487268443811515357364\
45962533967201050130767308956065235712979511452885487946051300251553116893321\
53751703561174103043440858163429361427242696245134896740171983574784109964292\
5180258092824903525052046085189186607558590414725`325.512615096418 - 
    0.50524493397312247609296617960161032421949947137305721463209903863707104\
11715704964607688633245001101133771872362656124101119833467425317731966005183\
54325022446704900061555860550958854184518603465913259155543145423002010577122\
50759665236362926523980537626449205961903509053745502762704419813036735515097\
30854465942360616851726607766719868649747185`325.28315923299937*I}, 
 {U0 -> -0.649975908164298411584742820122742014624253850323427764640922948513\
24470334806478120605201660899780240368986882405764195924894646398353661217679\
61578046213516535742557829035707396636284689942306810680578574035471846115592\
76061931585279506954631665604895612172221175465735907460057973481718863022545\
37396989236313848808174762385138965137460471285602`325.46285569456 - 
    0.65123276166855495530604588363100618789927647264442237803307170505066337\
34004613101402463545306032851475818632428550511407760391280574163637526771505\
95744591042956983058930723647602250269278335860978100829729767693423868677264\
42585550825021814461099066161135384594188856484277381488284144038338405480981\
454130052953987470439610472365177434083654866`325.512615096418*I, 
  U1 -> -0.958572190617929047576975647733116104557073712481745766274273560451\
45159997704365683945237022599639611574701867735709634353546699050469355346688\
57429678087225894144014829850839549264414735180193818932390925877915272769585\
20536355513713800646006526329166902750735033564117310445875731984007333283901\
72544624770991997323996363602254842883447110639439`325.512615096418 + 
    0.61834345812970952981683442022250612518102745707081665270830265694753947\
65247518384181250992118016519837948986584436558622846057587902675711745213238\
78974336814076201996902282596417495135320260830888373473122700692539110599904\
89383498782108678559956592102609767036935638067667885024701750584982405785039\
641013204624340054585937200330788549289357766`325.4337851769474*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.257866572797193980410262258338694950679\
40988272306778902421789366335837377008566233014269503052362167158921806265706\
05010643612154325336373519048202191107731527739300284861698867436962436878882\
56568763046987104925553280563353619680951431273260347501111459134743747133704\
97196566583025054817770714847296837634887440163694458919296770888049334700397`\
325.512615096418 - 1.08911734690010704372586469035543687240099170427928003427\
78349267240222119570895809572049496941532354156966416364618380545101550931074\
59449674286751846695736930684311091017291403351130404952415014298526356931568\
17672717302959703812536139588830950488518407387782415425168720940705221157974\
526922679464001743441160053291206374397392398046345191414086`325.454545559408\
53*I, U4 -> 0.164670352427179130397322710103012809941635035115103027120993348\
18554798222073091227364109035549155237505033233243232814039211329377855349337\
72681916568824643176462823521007119447998058943048583007843149651162237836739\
38931627125387444834489551282359963605142436598870574380557892063646329817053\
7844862304481940501143258133704485020245406121393663`325.42605472644476 + 
    0.28032035136629089705461456544394088471078954648285927693279111095983945\
72321434572290922822328012965059475077224362796022205916020333826685377510867\
97360010798428739715715549894222692852108092314293153920983190960975260869333\
37001808061084724024429245277108189935672761198310892557872684639740758281761\
942376792389266384715626936409649077826543707`325.512615096418*I, 
  U5 -> -1.275350220031732812516391873824349116752186168860204259652827605340\
74199886949240722178742452897328275139777795554506647842272495584628682409263\
34560671220926666410079388523398602244990184664033551838540864831128127784313\
56624130997914861357290193153742675084915399906801151648741062967099854908345\
97807259704856287889564726647844437047858535773959`325.512615096418 + 
    0.42196905741218217449169765348176255235082058704117284152810183839928118\
19572501373643746990169391639986970347367154397121283594879092276105310964077\
19734062386435837857376988510405162335522681899319203275688765748374251464226\
02421640725701889910245806981224066508757234730779792720594840238451540397046\
982104284320868307804795278299659525493453454`325.3641755222415*I, 
  U6 -> 0.7008614444368893389316721724068417847564375733410317992148603190497\
28323273418171951761398780355416386419090888640142911546724656165607337340279\
99161086245256354815574674077738617107116231778530486583281348454085993247833\
57538305035390145162664003209394870390474882440489559373115186846829860691848\
9101325591729708064535635575081105143840672055367`325.512615096418 - 
    0.30293566515036704504516949592225102046303525295093028772874793550482906\
68307526179650373126830800178522721843832339329553817507131399923011067985622\
36718547500300815402485239392162508424858949344359572268455200649376174755687\
41518312611076455314928435183629100371089359067662093035094236437506954448068\
709864557036787016178710855541531621261867841`325.39630273608134*I, 
  U7 -> -2.785986734771844168977935513044418013552253873724304914560789597342\
47660500758524668564589789901192988130292296976711443061568232327140767338954\
42780906811398969153181588621055656175973254504672715221344620888836982575419\
97050856906961158188840798841042457921066227220543286221396899317304548971079\
69361360237072843672786407037403127682724458976643`325.27692980816494 + 
    1.80712961496358843813925072560767281603634371597350793868375409438402843\
60567949968249157590429894568467139079886141335388998127903713667684779789123\
71336547568952141654942093598517910591731055946295564603909811448698255452029\
74877545417502769243803067804862609005237157194141144395080287204768295657902\
382865574721282891902778420580337617882292513`325.1439705639175*I, 
  U8 -> -0.662365351807830134958465432463134673762542043750652747718200792708\
28132350355434679182414676426783062167373677218605060463726201240513401536685\
28577173544228967510912668718058677103569195611348389618832945742072977557666\
10867368457670468107050268587754975915572018891418265926773234991444410579967\
89867218539363192714065958431654232749765429912247`325.49106147747557 - 
    0.33376891622542618887901293937076960366766910800176169485545861401554779\
52169089116188718356581705127682302047515577291674923411070880499159413589913\
87683800953921075798462238909188037479659210904243142431455551418443983841785\
25212978187521001454717551710316120292715942526888539976649951789040013232176\
509960840994113397816014697370867159794377494`325.512615096418*I, 
  U9 -> -0.532568923755615615793785651567516608556699166944788048365046122952\
84858475898590382479705554325822249531029061894647440050073589019424875881858\
86594843745980049645865097149529941564300829341794714217071533631167779188779\
10075467939081184928387264583411879569804435831878115895343812257723895971326\
55850231346662474907437303923428162694929417998887`325.512615096418 - 
    0.04007101027281397469359282406384112152946800206701567563770766283026861\
28248004511019778299274335215742488233102336663179340878284851445650679461454\
54134283681236948037167875582570566028723112888374665286774150160481057566733\
39732049760502423619282649108220891889129765786913703291173407097571502166261\
151961911503783243881552927205468615025517018`325.2333397752623*I}, 
 {U0 -> -1.933380102436100140142185565246303091648553362904091542142619876438\
83426780988026209088860063607945024298049316323700545485703183088894333904302\
15318653049886996308053721036242364781038700535366239896970547198902785141628\
19101768107339846544758429239908575422729555277492180301931389300605191635775\
11647221505762397612136304324696081709814395370924`325.512615096418 + 
    0.07261195892791412707963579890253314928427483023591160771460542086901144\
24169478880269296237219088630598865900782350275678451734700923419886624993497\
42922373154820266178369103941508266953939684556994921113408717799956696346781\
14191147642187372362007081185220467832878699053111405320056394645526188251256\
995727011688181662241522967012507835237848891`324.67718193060534*I, 
  U1 -> 0.9147112606181588443408372340317012467425820630679303173055750798500\
95523717655546651009149793849516361546225976567253528557977067188787312764921\
64534139488630067692145320914320632671179607241237454091767661477680002370771\
63504139056326282073762382123502128715515334830486822899504038236774223352091\
1057887577736423633000436814665312426440069600084`325.39407292001084 - 
    1.37820293653944878103822671495963579524484978762575259392271963519802752\
72773900990782412899591311813910423274257964873202476433852666109403847133458\
95722893104227122305184152060943239616056727619379741198032473402220963038352\
07999218253947117310609464063483206474036135189555826859977368719793070633386\
578147853945883179295774639700691308075840487`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.782027640972370198693686771858949165998\
82957155254932869071961045157419887994075564458729603458225288165918925780502\
08975162961345808707110702829636052871997725846855243375936853458028974693434\
55635793250256750670781851327633187212693363302425438053584403209929336070742\
79463408205815436396496090667008101994184519819772882438253401858506086002157`\
325.512615096418 + 1.36003694295984516097504049811799822798192946439732708068\
77830710360734884616527125644075348950311561475210497902284737132986046593246\
26369502772896438708855120956252252944410861459116668118529900446429604652537\
29127800109804775245950037798108484153040207830459420249162010486152233727165\
787180844281593577260716473704019273538112903013974445994127`325.410920209581\
15*I, U4 -> -0.36393693757539345996224986612981185595874557036084939579360049\
10663214201115639775813353775146237380846916722742573653888033647482554243348\
63544709025511469654838565257609200114650042643078625083138581767952649716577\
15076441565406766304010559172118151650135355594322944126945636942919327504760\
754039460301222157212989244987573764279426933892836322`325.4796204111009 + 
    0.21242798488412799308054909424035352281318051060062448341989789392046105\
93586609705570902951475150805742322194610270579894455181678232787276935554451\
44516812800703778551352354744105036846266720961303209409947222932094190610537\
18628632465840098348847384676338668207851956074779797357358410603936605400806\
291135899374116583030546628170543956874538062`325.512615096418*I, 
  U5 -> 0.1079581383554195797735792619211239167632243526294263473285195983764\
52849718513604734622850794081250134005949418759665665136637566483534777837612\
94929332125753002947097018616870842037712837991694908877631481095389063806644\
28010588075406662380468737611895131151481772406270412009650343919023232007958\
8847171342347359537640328334060301814793820480992`325.18273993568647 + 
    0.87713093836037404264286102985243773894472739971726158316918278919909994\
29880700986596700354599328749328413084153672682597334676307725643744228756795\
77846864046523168693046754673672392337131667075609426592871476973148492936621\
74197588067246711158254197935376130539779398216971851492480814996014754334958\
136051457469962123487588578496961282301303434`325.512615096418*I, 
  U6 -> -1.185765868208892565490858563244622543005919011678711075102570484190\
19322320112577300647682547575600110557793265307803231770838327827813941869144\
94086325983321266361317237730128407885187122488646683882829335218319701951156\
22582619198975852527632311731041958087425569983641909700708214403113833364898\
43973425159006254247504620152746086159925215733759`325.512615096418 - 
    0.07451834521296522675843296193601393104778434824798123042429993842928071\
25881004685384019816220801736120122229921278431549452886851136771675341352166\
82959977930007267273790959383852682750853631397153795013128244239999028650217\
76659083679274962719829724499215843928560346381362021390554592101754481239978\
976375517330228292997921844243217014415463775`324.8153799979853*I, 
  U7 -> 1.6196040260963669709021160199380271171669251729518586764681525059506\
38776124769019582489333993663303833878976065842958835538915209467806517919380\
92589876228513490724547863969968400974060904040033133059591911712031101786471\
92233166572037026282802287384527799550991974954257612609955587133223690522582\
1215727787067475468622569568850416160008954388452`324.8887597750683 - 
    2.55149012417061404815682184159005227310323429598948656297919691625765112\
39118304738568840086245412662435389542379403152729604918127015510434573684015\
42166280713272754641426043792747591159938085059728784480783004609314505594477\
74515009030036745373944784921927786840833764976321856164679519741735693580436\
190442123232802479494115899155957144286306286`325.11683011112586*I, 
  U8 -> -0.080256684769274992269655256771862549139711456097981240636174270167\
84329220611705940987363599837868232145375515501660145161422381176494578693685\
86774629323877513569925665191987600377059968341711896208216031905637716177789\
92435823338033275148187295107330692497497889004985039764558972190152897651767\
95941378817297128433617261988952382988405710164492`324.7847655579071 + 
    1.39177845185103446683721634049539590671562315024834371236524486270363943\
16564152004188101726845456310497761824593154768712722941993282238807228338770\
51829348913490998897197590330875775492715718313731197191727663473908626488015\
98434759326335424774025253269604578167106737471512540029634829274860909075532\
873215077040523038466829023625396563609499641`325.512615096418*I, 
  U9 -> 1.7349783770220360610399869108919305769880271464867008333870197326778\
54091661312063166047065802961206948941949961351909876587488724208730819731945\
00862792038468076707142603754185572266774943989376914775625051572375274014129\
49391989782457276008845412389348538698271738146993205916301175029802809824948\
8241316346483673246134996708436519219239498050727`325.512615096418 + 
    0.16643461596235536702125701038602880032436339737733617625370956647058467\
11599123076881716600649552838618219547284587879255832539034601664018533804806\
82338625003038609313503697752150387456673845053187798127683616584985361737587\
70127566017496288056252515623763926517359442178254696649559342126450344508438\
645461460616392040390213665431457122745594066`324.95832297030256*I}, 
 {U0 -> -0.436353825842028090504758887474113898148083748757123095660133107395\
49935228621097206651004754189881196404012914192523946911613080473065126960576\
29892886519539307371228050267892213325127451155022755528173892674349769299403\
37523331302678623153888951875527959885918717187940869615973049608332395816355\
35903904207597733070578115404001461564246786766217`325.3273941795969 + 
    0.83906480572426556721518839400283182035881782088560009297510036245378261\
32995410047835776681011100848109588998850801675127150770112196455104325699632\
31606251246921700386404201237801985345617390386824067034313563707427641062145\
59322564420237604193518291372212007439599400979478498270123470101035889752504\
759058698200009962132027892529786304908405003`325.512615096418*I, 
  U1 -> -0.068303327978977728988256371904384309602420650529999547053420967911\
74983315441415432819122461019861281269994288503166187570186316863801859335071\
56230989714789662801880285102562893143275375167297905496773013583608479313027\
66950145621593213614563544753121065742699095127274944400839908573022373908147\
88541207755089749415449644816409048851910443413997`324.67990987827716 + 
    1.15447852402744316152776124859265179690391313953485284613603035317320089\
69799059977117609519946168866029013229957375845349468463615190316909467619489\
59195455485748624291266085782082159318041005419517007086734388391637931926778\
12613561569294138272277366702364492980947632579516700280606996340519181407598\
85087454914066299883285870412877881897229091`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.426967313678615095568376056366704745712\
09932274747252896820806523902861837633384568637326885259373961074398822030209\
93986345992498441935266780187452433384746822520445815732570962212747394779439\
53675612995144350996718709755387160428990807903463645430560177385920793414050\
09481957285270186198841789592408404735796390688275272591622097017507391211023`\
325.3441311760418 - 0.7507488121174085802077691890776025661078233827658441886\
49998961865869878311699802962962407512959234848778207706675170517088242859223\
16501744832630576508887355819488254424652731572190909990396063650153005690968\
69534297741062152485385944220958985192995333545976206904746381914769136243255\
7908686041069998719672104322987551243925955376023406616633704`325.512615096418\
*I, U4 -> -0.1757476976707252782968253890988633786224312920705067223093667632\
64682647239936025844083490655094144935878968738311875121760465998862868230806\
52760455616645136239583622232171138892136085122913871783836525533469029735028\
94636973560075328938995161483539212973455213169194852502065432083213195327149\
3277894509907091690742634656288572599495990866026506`325.17237359826856 + 
    0.66612463600873219762602818528134565893908065896786415294160994505904248\
25402084524063625250548767478825358377042479350456040179872330352572408191234\
89829605257355652059067300576532494131324704509656289099634082823969664895779\
69361474970767386789706133516505499746280627417155495082428110188362727232618\
344674737793737369997741810171442260601771616`325.512615096418*I, 
  U5 -> 0.2361034320673711729939391758757143206064730672964370426815529849704\
61458443064096841892282698958508367628632581892778394662521605600786209303558\
82683708050062282811777240443591418766433828149963635002454325847847147228331\
86176323422737374073741001462002015138126318051718958773781660818720513509748\
4901563033541539329759938126852778037226802077816`325.512615096418 + 
    0.17615944195224614398036820294441667133933301144232396870269576084785138\
38105314265948233344354955931612183582947860803576852659106418263020342640786\
59812066832721431337366170827139344984566617689768068479946379981578034545420\
93634676658964872222289400182259772264070122303999846752717008116758858721148\
92298930455740005252793415906910957844769636`325.38979519786557*I, 
  U6 -> -0.744897161629582247715032432868913898061168228219802393634940614505\
55415196555152560039055603571023062959730675141416585146005944275213138750742\
72208282791927018707700340068681284501758030543837635694327640303011970043140\
13468308061461094690331960731239405006612453995578277665905057137125533168323\
47898252775611052882958230083264877284031646462682`325.512615096418 + 
    0.19415898419648750132270517280287397590742463882252184233664697654769413\
88010619159473562677399141215790502657502142857611095756324922375553452886156\
85934603611760335137407063431830303294117893781977711231111821988599996875234\
95903851963412502928109922771305712112457100358243420385739368178961926445000\
113628611890443648178647618294980690860438819`325.338011470397*I, 
  U7 -> -0.141456548327724253848101075542917385442163824611659687429102892810\
62375039365064640449073914758963430042374462872476745098624354653491625147455\
83888728310832249302710763826423239032152874487728772444404805637676944879009\
95729391724524760442003843637095599196109257541822593170699423059136825001378\
07715837787794645667952658026288368364572510711414`324.0111120139337 + 
    0.08325432725646232820285107052218864368560157703381158795041803654807868\
24981769753386889419750767212091902308799538243836112500672816685435671269423\
65265558275189832480692145700772712214333289398122650147319304629055233693708\
93360890048589310683277176826004103919581254226168382521212955764895986362874\
450278271258631256937906681526023597390551349`323.78057162507577*I, 
  U8 -> -1.514044867924250391317813506612600539907226023780643430302566594741\
17706396846842726896728488166457513696802493811417614356758064314147805478129\
89758600848721650625053427578481554542832302007198797529593324844446473160962\
06596493608969493741039238401468153124617702556894573876897078770342061492572\
05395487452888671240110381012011519962195434020761`325.512615096418 - 
    0.49679094419260364657150970022523920830576407528651960951629512060980943\
48598185329547542026120080922869747472418948902488183986124353072427546067500\
51061358807509038154201554371758316620681250741229314714728661639583513505548\
92053672335073687473523457284802611640235484862207978584501007871707568693304\
666058487193164955782557795838900390164514929`325.22758362664194*I, 
  U9 -> 1.7183302290355326622397757030387576704362450089643622641683046738469\
49347315449720323209879917603652529313832550395023460025550162724484585371726\
43251226233739427269622373972174587077130476436317549474368455867930397558407\
00714955166326757125833130314561927705679207582107043929385143635582813755525\
9283078555039962019968323496300050662551163363404`325.50191146674024 - 
    0.82890287724718169777568632917087632887383288079957397534197044825834956\
80403464132671875018282463125849162961109742846582471583347120459312651588991\
04441078685798206067023378697941394811632792345329843845940944288042047232390\
73361729357889084108564400703875571212264407090906414179165177587338983113369\
400311902057809479754329424557903445640846808`325.512615096418*I}, 
 {U0 -> 1.3839002832507107608763938897220351109319570454737077857262087111941\
44563159042948276453925039362784703201052388068959010891946074388056314366285\
87666935413157034322267627495239789712827706822887772055786252682490456499193\
35222985708816456207974530023959455586309422022363685609032680788292272078787\
3127917726172576146990096216837754853612940607987`325.512615096418 - 
    0.93544740599117950331527695280550075106226834852496989715178108536261224\
01943485290497647584542350017873639529076171562064947991159973679854336284084\
61056967320400213434414466207616340285975553240168684539718052216935796345879\
02959970708434227182888840343604453334177131554521117976093976004363588553067\
826950870690056520914722592207703918565597889`325.45712323273443*I, 
  U1 -> 1.4648780636086702383450622570936802817313091840080925022229224836305\
42332620455957572757568979234661807146814044251752524625330006266497703325365\
95690623218566375898020226209622202533201064965035702015235098631302884089161\
57661958349342485217273984172391543411179712350601685396153901071449669521142\
4300040963413378664038866552624160841745303735885`325.5033689633805 + 
    0.46522790028110436360775029956401769059220677272978150582790282742931611\
14909376955634488738606615110535861032476399845574806070388586362873656452071\
52848295660007640541974852679998708979327649296975306084744155943246157759643\
87160800848326593505385015307914531750357373827697868542227122238033424700673\
798964773380009075611583964320487389771690691`325.512615096418*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.224313235065753850339321343809527579194236183788456018697002635470\
93008593751316635859476096572624748605766757124521122595942013213342522975791\
65079941853131347065473353697676275529754974082028172426738416889563071060083\
87053746372621390894408054414477565752885400288913019242365035933755945127940\
00941603522885817184209469118090153011096069860804`325.512615096418 + 
    0.64720978545367482672501542268103272459839156968907570622730855405934875\
25017168581171227888440242610351698772307630652110242015338507265522802613780\
08303133065140845289764734554857011198370779893356264413230927321284485898699\
75693316916676653898635899606996988144480585819201143164481881327380357068765\
100836765787764342254817274123974991041105275`325.3888706586242*I, 
  U4 -> -1.292677403345959869074267441044895549821356074191899391186428093892\
86700765412806817359589739544989465072193194409961790958710110498066552329878\
51503007259554156535182947159593282613365854207856380984343147354948231108008\
23231197024134509112596087992851424935854301315734116082437334027468477041130\
53688514602478110523700850311572800210237244912569`325.512615096418 - 
    0.09724511079574345633050796392137567836301223138543778730850392395611364\
90462317137166075623687649565441330557198577237020431775849063574109511125616\
12861339672320884541066295734725414487220880483786471709010485961042391657822\
64432916181439807211207756307277091064912020090943292193363051044891994082743\
663083959960057424396139297374071242257231917`325.39101915752053*I, 
  U5 -> -0.483549227423884844268039594191579490505361586633062020924816348925\
29942180924735126211981228389301039956556080191254171377621714812509849187564\
07510561775833685219050133001006615627620372188679798987416339049791276348051\
95108479243766353889642745155341716362535859632265904294403996996320798358126\
19417385997018601453452732441480310813026310801071`325.46248611758665 - 
    0.64710621344621527168980917853759084437882012284266439968115778436480391\
23662200803891064356279587210595198597675549036732957666004322705073593095570\
01992601384955222337192113027021480441762839527490182430886717209237694447868\
33569284428738816819862734625613686468455921043253851837534082447614073173131\
874834095636036189764449288473649694830010164`325.512615096418*I, 
  U6 -> 0.0889581243989949313941147513446285613661277001740830164251653225935\
65025370584959487665697928574674797358918415522262006362265512705002074133699\
78143250860103051932255744315451838336125949317868189342202897305419868753906\
30968706928702593407746810385177681186596798869270034131807520414673232317058\
5806666510021889731187201268403828641217260966652`325.2638447126738 - 
    1.58784884917784604739139354829637528358607398900185874208800063065971938\
63550348589806929895334034693237841339848480146869409195587842566487271481194\
99082279183253089622891433361639606617882412526960272508681757177314389443899\
09785247709042544154532161297847240481571916559117133052802892679126086823300\
554272651055337024371844462639244391796823579`325.512615096418*I, 
  U7 -> 1.8687870449179795609311203904360307043804367904459561607102140973812\
92434963150224243380404204786412966022447086799715579790517007663594503062433\
07728342086965329708849838271170920302225522047530787787911518030166534721736\
58092800051297867031347483652487186766223673250556950355386130348731200943304\
8133508269974472633560637687865543597332450033305`324.81636677027825 + 
    1.12269871653758513066064870758897302511221432556005227269649044407348856\
27860656834834760228471048912084875776549413046754487573766362755171592475677\
64084004470665362935219930074934632307207984076493245290966412329630291427794\
13338451367115631447559538001001208911285624988375999366051369865712931043518\
968940493236732673751269741692874934632470613`324.6887456748155*I, 
  U8 -> -3.696747265552013185943043011826757665436820998336375423252137903117\
10208824177080197458403111290414122381185540769892512124986845335862228007508\
02860029095796327667390570775921179869588210441784536378175019907939446906576\
12335452909401861213519717234057352903814453322833031694742201148557643673004\
04277218107781079552583528229555832657330359842413`325.499820005177 - 
    1.48768364739470081982335666549575075028893838877317572209523532101667762\
31993749980581813542954583250973096711327991432209829041718000897049042376453\
24231550092880920218388077150359036063795447837051071396503636840337109581442\
07077916179224114726032908053889866133670701443661707065094193523271761918791\
627885576796936983057719395432486397641676006`325.512615096418*I, 
  U9 -> 0.4561361756064834528146748304025045634015963318282427770693370856887\
80830320508815892812953480502677098788401927573252540499787625261361756692749\
43065181569321336525389464422143821293549375701698840641451331530767315030285\
70622425351187150299740443513020180123343826413688998193960942605453226007227\
179304264855098830442907885771011856407132885311`325.40411431606293 + 
    1.35588904722902722862391928138722987121352148938141472189370322053221724\
45034742763235672598657597867039935584470786238198541475602600186928756069565\
91748797452017531237067397843522310673722187759875913000754972802327288924778\
62518457775988764771570308571509049053710897133969339775816716194248017245061\
489760651669700442750951865712031292486656775`325.512615096418*I}, 
 {U0 -> -13.55864447303182212859152167998861764185901675070477189735068308336\
73199705517180908240215160707502228236792017291354324669683621852394031304713\
72848221742095602013683651085387612806448379538480876359491535303505435678981\
56007954730030759253536032738929460953867551949663112164794594448153576708066\
064001730509472597050884492799866674004873172126014`325.8624437479814 - 
    4.55485015711994374071227865683235003870259363561771245947677649240575551\
26172366763553600314748874703466950788590317741087256205349792578689995172546\
33811925188780950540585641491484536026534026885804599361507882682154462603269\
70446087903253909823269715377000380938677982398687216112031917821631680101710\
286522128626550070385813118169914013606105441`325.6349390352281*I, 
  U1 -> -3.120421041305231303432360475229903043191277993927307488538202269182\
85319240279155144283351430660179026596463025607003419282432183746989162697106\
65094123638169770273233574986388692774309458983364446725186348096525815213836\
24343881380732702208641495261663552989210749997113535088612180992336704819356\
15351844803037273209856332226914408184375227973582`325.86244374798133 + 
    3.23895806148905103569182760588422782596779935877445430834374620738932508\
25796264849414610024946185695063559357689913054244392797383014112915911265629\
63110785076532430981120263939301593300171751977608364295480977718334938425705\
94767753264694738455703277027860345406887253431946274190812927862167089682981\
217656190219162369273208193053889649617260832`325.80741735494934*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -8.411591645786088261839346735821470218967748302895312443647362695470\
68548953990172706386010881031396383228289613009719101296668869075398196943535\
59371181183162919307253617191886251109966496755493812456424566874691998244055\
08405136116210319060584655283937530070184906351309533042621459351552506409769\
54738572097328253539720390306228812332420825360096`325.86244374798133 + 
    4.39684584772383563099103714007278704396565171476259153470347969339938062\
06693097025429119648508864297665934919646874352366570587723289982224724234109\
48420715835944687575372024979496193546520099753537884230758319307049499902767\
30669849344943728585043053993498750618170631932644593381066703872098599524418\
352579831869066005081553171277206036987020556`325.66526788896147*I, 
  U4 -> -0.209394607601874106027187688586850437243382258068536348297162233614\
36898448841750582204495944960585679511971835433051797393801999633701059031250\
90650722803649599587277667183435269959466717253734387630587987586588225866895\
99756959704515475800541753030764249457128659660709109324064190897881192194163\
82929335745688900910933472640799867758377066391469`325.75890945928677 - 
    0.26241676958812473115609436923376650941440259339408731331926486237074214\
38919491379669891673429700749085425865439575567071299778335752522146333101982\
22982046837539822973526589349359515120998089031431907655259401589087237773399\
49218437106046510478385067357512293740773347265366640149118545083706209707104\
228545784655273448911835885022201022473444317`325.86244374798133*I, 
  U5 -> 0.9870783156340071290551421745271852799043879286263288274346394502916\
11506613214313301749412163094015126251420407505443555919953084976097980825929\
05663604492868627391525587053949250707864220152015045585326190113925779904212\
26639689700976853854284846336769083705120375341281938800652635900228654822049\
3867483442788111258940828652004267093914037761088`325.86244374798133 + 
    0.32697744753321883574447158816232396430284287085699247091215304387399129\
62002454690173024608503374205522146527328546777847798959175096634724869662483\
45607802970027837667106529097359211489116866431951984323079567116820087282096\
43196718362618634874001764315325771636508502659859121587921934579124414178188\
492697391031359190019283185279644797063228256`325.6299622937427*I, 
  U6 -> -2.848716154990680141174650234283260096619104432945712904792287384152\
36978582530482210472163812479300438271866391826933338386666336168047428420598\
88036621185910763689944553150840083995490956861217408163862717027200582167568\
58849621811881800180312740532057570633751784067005389148827419598571723403821\
23387131879289542381773536553205165599235685512871`325.56119922842845 + 
    10.4032156641426491711100252129154152279602818038436416599183109468833548\
19217872841242384134826473767176340924141670732507240172070470849872455833515\
04863938814616661068840924973366978591906310348256056954678141424505249601602\
77059102680877118898018199403055541015071121986498294745374714883063370861497\
689083101202160103328888817916082652392515846`325.86244374798133*I, 
  U7 -> -30.03568299114322372280681672744821120088259721811833030157965252540\
24600844102713186824301120088496922017373503055659440544130600807196026791507\
58292032242148250301178437210333155428701830719178111191582234377079205361755\
08593028123108042832439746806244786154249510697080826876336040003275017579364\
217893323403996455596575140410122259195399090757434`325.75441737051904 - 
    7.38591957514290582256885627524459333723696800693874989229008113482385830\
22573383090038671800935759895291515023896629698869671114110571302899782916737\
87911158141353209483785078553791315971746248190984457177413829393130965024865\
42102743456961427056506199038674278630913573268435769904827363840796424579479\
511164586103371241181291769563115708698574096`325.1922852412437*I, 
  U8 -> 3.0067125016482234825835897352719123491065993403798034426182868166227\
08822282371545634770189434185165563099177662792280259175221778106958642635650\
98104520367175026888416160449408216802164599239848142949754484329962314750317\
86775146508541964212552021084593120836366196623664482951464799091893298115310\
8655279439554746010014468267472954290252621280019`325.86244374798133 + 
    0.28126091417940892663185846140096065383533455167348614334521640277862807\
76417858099792379435939010395767011432519874781945037524867794916707378080117\
32959436219531424612617145329838137437533330631668769544283230057800671367629\
38483951056758404518825739843720216412936782255466997693997606864894516886201\
391091948936888973918604065486345275440433825`325.1415866958359*I, 
  U9 -> 5.9160998887800321473872123165339187232851321905277819420228722368459\
95247322077725252608806704707787771741630119391923482791287056417672841343805\
47035628431611009290017733961166302589673238533896792824369271408947912194619\
00317290989848029930477933727755512674055716858665156360841374856985848637209\
4669602164465372218731989467705030468107658135483`325.57531659867794 - 
    20.7869046216476636866103832168041438620816353027144541272170860701941766\
22565387102178755571094085711416158591562185198882027318151989211139836942999\
34931303734983090955320112975639438701826517372174449905276442002748228218089\
42631813643018723947919398564847555395011926052226514463389851938561191563321\
0545272144850706418985899022067569213662509825`325.86244374798133*I}, 
 {U0 -> 2.9517893351882440344592907011531207103980099726017791575947959828735\
10570636853783023829759346216357870193856368605934328772019747317950748925586\
44118342155709277609224995531283893455742750886264283818705249946699553501571\
59536657260962086110430170796386884228467692141588959757008220021692129221390\
5813748980496009708798286718617629095139703911907`325.5623365303904 - 
    8.36956063945008974953086431424197869221558029754511582535543603608957202\
60344692541142283079166115928983007267949446335928479171985387202750467698342\
43308115055697563950167828499145727781352871706121016341995679464509884446662\
85271522923839223519161723589232073704882947758081352708639681208565691423789\
522658902456008568202640341488943694046306982`325.86244374798133*I, 
  U1 -> -3.542505291403390461395730883569933090566263108275620924669891042557\
46944288865770349396229805324448105327520608397076681554784973596095638729912\
62890032525065262292513149135108198367384750427356996660285520478983593811189\
45158700008126104253850668756281569018657525523890462922240771873609518889923\
44839472542504708301405185495673423711391907411813`325.86244374798133 + 
    0.03951018346027113406170289466421338697746307622713647360447872829051941\
83149500997275275489931513330289760108453170818242909917730624152652768731699\
81584707993996273222250658213970705353952422158902471615249499135909608791112\
86903493623561318686942288480534598986610017756009932687008902044713503658840\
026903249809236719278352408258998201517639856`324.25112900005917*I, 
  U2 -> 1.`498.8860566476931, U3 -> 5.015975287171127232543509967921299919786\
23701144162328544562688787376225693277430943682937538379593652977648143170378\
56786890804730854746792219816616945264342550808392545440733827780799453999187\
36451210816081232320773952698582367498891191359457003622597692462919248872430\
37418459650811884739961003798892587048886809750221067579825111700541630589652`\
325.86244374798133 + 4.272614597437058855266902007826923859654069386080356198\
59540367142135599586865507392514493227934679289840292695911224794068002689128\
85172691219402844460747848311417174016895204109978930087347433475089726218841\
61622514427271500296744055136808671700983850568738451069417959766568450689183\
77243155965892343062896609468871568900181975965324387294784177`325.7676570998\
3493*I, U4 -> 0.3290643190345316895202312042411293312125882768826323701770843\
12091317796326387655324967558494383764435866326574051562437757450937414374219\
28101373727762161598084062599504719742220588351777082150729320722913591632623\
93731730420950607032859623523157458846135773584682917261128740734069325290186\
6520582689559547031321861343899792335215768591714002514`325.86244374798133 + 
    0.18678358980380222349866396266873366916050430231297484590682667493110666\
37347372647624964061545355918072228455521891201646458574965529609264882914795\
71283804407724448362919732015834180983495951392468154188492281724278016064792\
01013629831595112063748351216735524028970739612000662051113145814817207022135\
568400917581325929220564515521018104072217769`325.6835006609313*I, 
  U5 -> -0.691670256930595993577212559425567540048242524618319271472895275883\
24559904232833875276641481771993765639183489513124180068737683528497510019438\
34907974655011621225848623681994828548194514417338599905226865019863554265003\
92859444712903579257073454281814167902770159546509536927926419104179183009743\
50355914490685142033142444338418344135594417391865`325.86244374798133 - 
    0.58067093870014579849324386872643973717732353428880433154521647315801051\
33106263098063404360223155498638151597328804572842729189608625081376986585031\
31470266369836177203940041331732424652089495541775288848925236889154811114319\
53787507096056632780833935942102725836638917773996668243029847571520885939672\
269840612632674039746619538372364974463945788`325.7649520583779*I, 
  U6 -> 4.7652380009019959514501588674710459875020391460841221314484230845490\
53626064382624279041182444474289513697288502672435898788053752019736095582310\
49723058866407787413503710044530946210931436566501924235208882534903647589497\
20828012174587870663771027523263296346684947998351164424537250704785384743730\
6179289851884129705664072572892453018399096328203`325.86244374798133 + 
    3.74413653132306190706018930881641122571701908618872593571362606584347728\
50584626398725591258574933953195745589273265768833821763449145826886165212330\
61200146107330337820571594469402595420206247443863792229786259243526892062784\
45325486189920717260475201867079803284272852018514957410190606801875383687117\
689862534219039979580096222255010343164454626`325.75233061937683*I, 
  U7 -> 12.282748351330429178291864045239076074782522160624635660231809484868\
71069499408467440825753473439355838877374201638171121395990658666345326541080\
85324423578719002266540495439851959914977738929101180700180705658600501077489\
07294724391596050036059424694875731980308225960428188296918258975565194006571\
63953945881018249306020442904687107790626527990303`325.58464500220094 - 
    7.66157595737010591910767330044526225577367349078068155788303891107851546\
94440309893817632536843475427554262200269146636091013217921028881992215892758\
71004942573399882868427559770398033875539108399243965883388419740472722465483\
48692601462889153896580925397422893326015541856030657324443954657334376459469\
496982613274467188487593267654236260260175688`325.34977414394973*I, 
  U8 -> -2.346183890584796367932302215907433605414431596493236348578622119198\
39549900506943843676592712837790157651806864956897802129815331453823129579513\
44370372555538239225380032750181155757468219308482840751102732907359482186397\
78702874118954938636963071464206021627830472986241182974474708811570058037614\
38677004666988690032007369544495189442792738521512`325.86244374798133 - 
    1.29736092722401241892035781742592049188759078076022104632063954263959293\
08878282963445194766277696170179013532652123601576342899829007221869204884085\
06347986282926934662822514750941899906071828403772533140055347324268731538922\
22052398823677249360364893828540513263398875723858262183046633375587917880882\
387523129417774598442882774528938836344647672`325.67746583823833*I, 
  U9 -> -9.322936754179086903044221480052374840480634351125818855031701767009\
09734491547917737221742098958192391790318184167570020853316288812368436193314\
95229194596447059936910003752131700651651449182908427319714473851230780033808\
34789400313821246818654782085309480527947351702848450069003503845849364923072\
42917287943686670676252616345099386387315127152921`325.86244374798133 - 
    7.66535021502968260245964959262900461069194160664242603806653898737670149\
19181683172301400780584899454014895829751917020580619963930398406104775555068\
32038484269785678346552946516659837497773214289085928582364241861728247302922\
36292396345843340613735499125483377690980452446611969070832872441132057125291\
413016528857163398324744616692463106799205098`325.7610307710332*I}, 
 {U0 -> 0.5089534931964817612470970290462444427408448314543657927337456286280\
23662099156144104769497436685975861796603902502044974737682631288484654154912\
09843999605179372157613028830512856944681649141435894018408582903416025952161\
44842520403608033844859975736848979641394582801029632816502947964201461229141\
2148700980814427556448268102629600195485923743775`325.32024751275554 + 
    3.02570268211265805912726065674720545488900967346322385933355282829044164\
72786253472682651708384961417806387797655697351138785065779856021675862815481\
24081580714466130009933571434888687879931459779269979519278429916278666780931\
00234586171602618074994816531200125890931918371890883453458415749036625049008\
561380064681525676452742662157713982430353762`325.86244374798133*I, 
  U1 -> 0.5435770455552294451078848766670278145054967081294459082600508722409\
53607167933853897286005092663051639944022711394068204600917656189074546998315\
95000767972931250843585184087134921710340109819790937764166270199677243765680\
26122322084613769052048241510021234310498557746048320907846727810935566183744\
3316491819803076312710915416776734115851485318164`325.47964224847607 + 
    2.01087734009360146330177448894838048092557158723517317787081961337466965\
88471004788140230046939790814899295069798125392496100000626783577994281205662\
67111949482995360462064631311495914094356535999099650826143278113913164455675\
82586984769223582715302499919643884929413903683427184186348136452088857745517\
013047919404684129450900798704066149956609854`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.260218933993382574489704517076767191279017423403176088782257566703\
30747996599462618967355910761590251883986701792152862642216722045901545535057\
41645993747798786308602348945995975191243790448355975136370026077189424713975\
18148760434000811382703325295244985206830818695782931272207846683642534494443\
17997813551916145806709775389671620448031754143909`325.6607693185478 - 
    2.48559191170060641629986971687332665386402493940894314056509143097978016\
78315228472419651411489741635573591212029864585239803313508471506213027257741\
69336661266362827579483744490273856319862954173755683551353902080843117114971\
46935914874480256644308623846167339015664227548065354270411120425291423531246\
05133156988240137938868197917878393739139611`325.86244374798133*I, 
  U4 -> 0.0114846156481686483041830658476901952456398377154899575776642762778\
89127276106984918458093820132851385113579847301190596471403766836633386169294\
60218586749021358118263951318047748224866162233038135055262818517265600585428\
27545207817557301592167884402287979268693869583587346172103961325572208039386\
4147296924826967875240338718725240975786564684008`324.53737726844963 + 
    0.49353087108863695564429169267531271987717712014110211145213505291358594\
34993413058114863748699687436614748003593734619597761843598880440007648538271\
81428642825727621125144153469161634274717889035539140886149443770773025792398\
20757434432048059827512268790312167774630013913714333997645472842693757736635\
786885525153496962224229041805411786707292794`325.86244374798133*I, 
  U5 -> -0.531343877599915487555065477692161810822706027511297892515575968510\
31629273300578656380810274774901933891926645096523849678154183136344926702386\
51018112844051010350800782710490666017951593131366471580001421262489969747581\
94510624137140445035639304708309784923159081897662218584071025468186435819654\
56644901851801350689684325832684256037115457848332`325.86244374798133 + 
    0.21438652061034303780508541415028644551180944126165371882857426699650610\
77829439903824384608413977220123796657176393229358109234888911796731587643693\
52681735231906656272086582244439894605598549612782810752999361762078324111497\
74165366101723834614544151214035493228344699109785929431218256027978500991061\
28579998694940645542518435414468730114403374`325.5994488003002*I, 
  U6 -> -1.251619301997851181015889245545697238193241503247357888095548878554\
90591304764096049347474927660869533179891653786905881215053321765620361518381\
96881991212191813500568921937497417527233413438539944407846849902205557162422\
90861256203344789694037413123210712161550685081607571551249589248242342093632\
79501747989690508060737103174448513241314101057434`325.86244374798133 + 
    1.38485028157666247276600751984115180721896285856034009272271389091817926\
66086416557298910540709523590818978219510105047377073067752262187513091531369\
49884893214840534014166879467215806334796480599746942026499177477045003971937\
48297285835468280671466209419458588758698380971008654413273641898400998281630\
745632513913329249983709871842561695285674325`325.8283838178026*I, 
  U7 -> 2.0071373491676258961533853790820420714359742520835587993821260746569\
65383417834766599272779683444500836672543828013518414129369817263762577233249\
94651024076540955902851439764993814200839351294822911679358382734113638046770\
97093921612049276250584429646312758150737921865319256971246434861827073162183\
6497113169536582990336952891693942939087634937374`325.1901136269584 - 
    0.17221779042841045107690775205241863156223191081274155978854735472734285\
33055648117437090682913776531099642578658311316703213247878764494681659641538\
88424604086435496557348004239853937914761936788376581904880419618480423340634\
06264015014718754802372449858091298297028943455090071853005989069838957031511\
81336373833219432018119479494852941899977524`324.0748075187018*I, 
  U8 -> -1.972374543730855054059490021997188194136607876919242250447743760008\
56646635272717810217293341637589124036105621600940645623979083488532305493758\
29227302499595847068661094051886131682794244613156038254792080806908348544101\
28607143412336111505603874636624418534710256232684988783362561247087280304081\
83858429460023703985617770078567577505475511996116`325.86244374798133 + 
    0.58273241232649361065702661272995900840005411798989420887968535787137544\
99898234081037461551470914205535901855355009029800533863216153396012667374949\
64746681096376312707052980681951336037510648684116290597953414288494636831879\
26254164582219456091143389450843485903078396146329041733066925202436155527739\
781623137238481747380023142304352802995067294`325.5074997948608*I, 
  U9 -> 2.6887585163464063858630258571369568650526220624283562823929677608017\
91446263272583721619137523343644335534238250052322391930601717500683860895121\
71134678030380119385723537048252614738765752074459075752466327626549960437085\
37578112306581817303750923951382170800042779839151975968349987794383456921633\
9980981731935769900369291334589327218253918396741`325.86244374798133 - 
    2.43341498648929285213733506225852157658795240796047479798102655165665266\
10173918941846101163614626458033176882693385677465445849141138469024745425861\
33219989831998533717649022931034230937006010490121939098319714146235978599029\
88303075878317300197466551360283139308841612486807344261378594539625033308146\
986408446270684276107839978222831300701376665`325.7914918375448*I}, 
 {U0 -> 2.2077533826000607256189885467810000607530626771133090033154659240032\
05044230602367138878285044949049896352568580159523565264648275068096751717458\
16425117761413274114960951836272929914590968720575018963816722755776468049297\
11287582134791880155406856666648866612855476308566441163023803485026027045364\
6192834125867892071773555350781642965115221054742`325.8466705008826 + 
    2.86378073592557688179242940526161413766061491948780127010086837461918139\
01944830638690473169657801803801035835754858789028390038531543899313450249385\
49971482419651023666755324673832503283098893575136390783368980138249123763377\
66419520443853600267719611012136540130240642909713742710053823774663192136582\
385464591845782689811594204347981818703814686`325.86244374798133*I, 
  U1 -> 1.1020977989462448017612034941549592881308231746085720889865752530974\
42782297183791127460074930010344283152883943823039042240676575172033369277491\
01140405557690441538792132696959898920105697155092043619035745471089663193622\
34243469542516407610000249052518046983859134945745964628323592622162116528268\
2831266677531709608614012756646880122944214612983`325.75544113289055 + 
    1.97463127836070540351605146172007166921338342163494213833885541182752888\
94632622651558562407338278122705175974943523763169248454303458374288041110493\
05312990005334314215243290930122388395858295219786833807909845895201665299889\
43372966757761922409274977759051552164770151201336922963272217173696854753405\
210881855251605489175935355076646714883772214`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.462546938371941391041798570814533248920\
86458846544686610496705262176360614328229315755296461926725080261715124059888\
43578853339969532017083209609945277282059172148574423268217757710102624625652\
96243609372186876903627161397065381790815575377720896063408374536026419419589\
81024026684934528375622086367674806016345777887111921923244258089295699979562`\
325.86244374798133 + 2.499311584094012710402902877636740882756199766999095637\
12311732763990083327241830194194447982550080018855932597364484303358232358956\
38068881302300108844364158946084742294658414104212922704776362249947373508697\
01462166668923960769194124162316186246414115198939307678120839161675230338157\
53767803499677544861654934440384512045040018077824232611665312`325.8283246627\
0196*I, U4 -> 1.6953869408455443858890743143701565816070315971023899401574593\
86811275518107284119445112279628072080137302145157093445988127958107169951163\
86302787257398549063777798511160710261044524575235840292060023086084406364018\
32587994121356381176687656736153506247154954889477048007551254290130430506703\
4720224860307412686768771745591404560748005096682909871`325.6747652264177 - 
    3.25752591209027966685018515646631268510656062848776076430151868411132103\
14301409474771816364764084561968788534443740939894074128332424747745750472101\
81878487103305600240557027137817926409705707808682115750039789540359465169771\
24972181937370419340364558196422576574540209733859336134496103449666601448614\
021071190647000565173533317455035178139794222`325.86244374798133*I, 
  U5 -> 0.5837657427108386942664676471851457898472630926197001054304836892780\
75019812388022295437892629615030851295319174993755456835860562351048073008168\
48695213051382803049277523001690277302184561396743017734595325819586272704582\
13515851325018501461032774516394699239283596867867046221249886098896339752082\
6953482936820785616277178940443453875331307154308`325.84375855683777 + 
    0.76553894068596374714024303920919284892106468926092385944679678704840173\
22280469405527232690021506502300062894691529259071693243237467984405359980374\
45198003556191137679244858891807474469358964475280116762258065218226352810668\
00568238688326003692966308606332362822019213231786251445406181571429440954601\
133984039764597378610846804164123670816645322`325.86244374798133*I, 
  U6 -> -2.589677338647447867237984909980673412582591750149581229006411383538\
76647680011429610486391654257042309310054239176502159110786333343278900132260\
18171840619642857454023488072618024990320484320565936485859163077102513412331\
81321355329721251199014345292358090753417375376405266758221432604813000070653\
2581679229048691503519828959331362155609676993168`325.86244374798133 - 
    0.22912703439250981184373949070455778556134245783859845213833802967162815\
91900469304299159260510100560642493169301077410186944386677947087393358523670\
35545209088179723331090880096584169312233673314931626864884689039172040059275\
28843816657589307617421360440144531634239439641063349001566620642768812149117\
408977449838422375434499223431418421201144454`325.0743773839023*I, 
  U7 -> -2.970453380240566331524657350839291796744829441970094369612692913689\
03406665828840880944687843738011798697979567175709453469057948024006949553228\
97560557413541971490622224077352216692410202000832912162566159014676317156719\
28998380219470151530049775328730623898887811974716556795139267809186706372413\
3384039268324199629710078016685584405920979028412`325.02381650887855 + 
    6.00870048183805945012469449141380875712830263363302158482440520075229734\
37977518328526731604038207941763320851968689038430394125031084631115433689269\
66958992183963415862370875967065472807880263029961558811554623274821667894927\
70162130654618357181855131039776934986424108271504880752985018125292954310313\
181178649622503911685951531783591474361944309`325.3732538994406*I, 
  U8 -> 16.601789543904067188125699429586209156677982752834706596428534593700\
36515587424257805741125055814499247185422542883756796103777229601955572893635\
03739575619296345469070771145599844105329548155168895830625325790074576850740\
40929575522536247855816316799615515484434100765360214343112712832762289012216\
05669155775873042189809103323364381493648311931921`325.86244374798133 - 
    0.48469611081434563406041760743512812816299462978104578181521479588768071\
23954807209654930327210610552255775907403236561425210068255591172908072252701\
56055208756637138447204774711520734494387620298811651873307548669077473841851\
79494320643803434393308872189286185967990356710949914619200847297976445528346\
52166777842071982745676579007673499532186543`324.6271802718714*I, 
  U9 -> 0.7586803178004196961422542035847004012141037773108221258297820262902\
48738656668136474304592611085363254066263781278075478356010940566843646059455\
04165203877571598685939241440315221491229236547763519722041797722092739031178\
95297018852487831300896462699738091004751535117440778473308962891116934038476\
6206085172244453648551920603397178870931064524302`325.86244374798133 + 
    0.56400622233054807291982799615743053546226856738901652664583393829482721\
51259738993484322915152429979164778996826500642387913179884994129313010200694\
31616266953063268577857287972419392339352089301880627751909229549843654070510\
80725765365887765934446916675624671389238120662027913068922397142281781404632\
183152430988983569215116648097915272835883831`325.76272195065167*I}, 
 {U0 -> -3.558793504586066797971076655562416947278538389777067851399084070135\
75011907288930382809303989027540728777585745069826361209223988216449406721940\
69779067577698310323530445663034903282145239323782197632306114132595005997800\
14820487159837771383900994518887815219506570795973333115403730236525539724348\
68808722286193969403562213580041235684350862732741`325.86244374798133 - 
    0.40990439700375515382911272305975004370627768298371727627619419873693294\
43940835423065887653516631872817880141353527467479644003280983000578628262896\
40954234042590761519032333110182044399442381591908851413020488679203302451820\
63780496945344163466453640753850376942148133360282925969536995725381243183517\
843321065960838081466502825713229774943678505`325.742305082855*I, 
  U1 -> 1.3836590132779077025842998350232697713474106074258784425658354700451\
16988145600199935279206094509114666283809497208721086166233311982782705651891\
93241940131702212747946519954841167214922190968092052932393533720132388815024\
83793770568915357178275339001326889893324645498746138027669735577265227097034\
1491149110594633290309773204565281140202271449092`325.8429390170154 - 
    1.77529053099100197515204295981263453271912264598552129993976963219365000\
46069821785191165661246250493424262296215267306457424539303791495075007330684\
54167678375214447263250667510575155820061723067628320519728543771262138113518\
46188019482365780538218286006091443161317049816663520255879559548367191833142\
057595818684691652319342691590128118099337686`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.851827421815249421120084839903281359148921287166865905803277808181\
69256133736525255683217938499550278977365663997546948524058542337674826669800\
81179600777012987895546495587323507446672829177079651495482362570895606933259\
59005019771245380227536129249766354197883043578547330929206589386282449101077\
50579813742539000741541461457650142135672542447926`325.86244374798133 - 
    2.81456597579419342393305310946397521042250060352108663344364581231004885\
85509791395602425960052181659302351379093995431463060927685550203920202679393\
46503457260419847155714907486630606910927452925971652892156928218693977068349\
45651131271800728042980258778270046646218819489713887066763114882865579298613\
980950431718192781766740466285040831788042117`325.85261369912286*I, 
  U4 -> 2.3978462069392679101212939875040291797202568089126743423627503317674\
54131873106976753710754203447645854129634679777075696692121065595239448536481\
89272655709911842747015511409524467267090949406140540140141444631002219858047\
93901815400456257503703704617576384832001016244121978869363122335784195948012\
0920462657811050455506108286773743942311204039442`325.84639558165037 - 
    2.53717537972637425136634534159736308902438971828698906057879698221132713\
31496405006677324767469985386232082698742679504139874519582828175183682732230\
76460340589705407193854201394634645192832365451596665491632184088454160002328\
52055551716118690812685351286330034382735245357967943349764886578207555339083\
879277097601980768879807733905476831666967385`325.86244374798133*I, 
  U5 -> 0.9594224570437496542066181826186753726766096229501362612086494296814\
87300912642249981252007543142241390216004105828540636824056304329553153451191\
38961765381425169976960771293642097856195938799998903982525682903064445797826\
09587019086789218289416196530065430339729469266732382108114560053285300682225\
2311807999729914166204703414372122909136927746512`325.86069099602287 - 
    0.14066920059848615817035747421185280070730958528625042910128930937090624\
62159877498509319141540076700003347853601994266261982710672095547643109255905\
35547125646938623352889408297735788434331457166740060481647813396661288238584\
16845369117186040542343193657070390653272568757236583180278380300808290541499\
736041223009240378970717806110585772193049714`325.86244374798133*I, 
  U6 -> -0.436730880550174995295616099648937130408646151749096716390326777620\
38091616148100066589117177139570841600789106921010260805512905454127032419244\
15430565317632510476112527455152728242915062151545408380742581597643897907368\
73163371409648830101914129043444065607090973128324457240814674165060644740863\
1256672350655500046135902896727162420028792470671`325.86244374798133 - 
    2.16497774416533963135091021623184237494884771217311259630255814362063802\
49311906946686744919874633047831903943331684754595965073087129752129996310191\
26495681588753135903132230378188105715442600606902966843642623336988202272153\
60083970330752356626706672977693254528043870765941219164285031247203552414017\
741303235137137880780751422975671900588266907`325.85981322947634*I, 
  U7 -> -4.191747992431119244000193644912187002961589916851326086048871437506\
71487294460237026667085065882146031999816114558872670657734855300842406562486\
48756619652957998712121947436622736046040491092420644407315342750402711415377\
59968723250206548887507767299187383305350856270168463791966000452915213190280\
0846488761523164751849132080812203687244508813908`325.3115633583871 + 
    5.27382927830511656806803149293946252015624305465608220608500706244625756\
63630392912558836913359082297942379418129335307141403959248081698430304284276\
11204261075920849566358142308378299156114604942448520776945454917212929817346\
40378084620705589051440070315737740747687170886322009179375392936340954903551\
833086451071983628008314428765729942330400712`325.33831594380723*I, 
  U8 -> -2.372843820811941788641024104030706396172290028308861146993584217211\
20965408371559690798477191018267171269802824374111673500621022091548465188832\
17766277481166554172748099858383366257673104563615166074718375290713141013613\
04295828477764321543202055418203598188267320632362214052684093272186137887186\
03951126612730358226429538585496796789257452083824`325.86244374798133 - 
    15.5349184967543374414124994307697607787802426814840999756556393064482149\
86396486941101306078587355975717985297485330789638998425869839224646768407032\
54847849294250333773261441384333773765024898799498530477223053943118356161063\
64571304253441995395753388294783751027359245066769894036514148564842532411668\
8721305381518344415194941128642641538038056701`325.860593362721*I, 
  U9 -> -0.829284783099488445228549750669645830870125442706773536100970351332\
35389470051000236196915642282502662784469494203793221998527951939674709280033\
04270589772918498298377220692596432012280642481139701866785468939321797691611\
22778910132286595629395983072953331554570192454632635498118057093630905119058\
80919781190109697443345099188780020380479919448477`325.8547675437613 + 
    0.43178035752187772788925968282948896003783558821705942094524098141481481\
53599048654049525418173325219263362486957089384811117878639631775097216317438\
66166288200897251467725492771715006480154807910672283009579616587835563651107\
56836555791593979747311159109473531985875946609392219611917206714501491872497\
891605315643523410732635719850126405737505831`325.86244374798133*I}, 
 {U0 -> 1.7606787209592586082080460427203279779823760824232996668559976696439\
62500133054354671994130273752003750731201183541041967066221773088051345121035\
65459997050836410218115814384225649375328559609360547889406383203204293027909\
62790784300020360406099897587171412827717506141680792827214809877299705576428\
5488486328584557695447768156095264478903870207228`325.86244374798133 - 
    1.10075755615278137818961509461252186392953259691047112970446708736546302\
52766710955156008427956437820500780477470806405433074859282540731047898639572\
86136580901131722255671263451146446427818806047554754142396564589563807454979\
77779966039781486125715566283177739837635386980394504176638192467383521261919\
551862793543256367611611743122875991597567492`325.8191488487676*I, 
  U1 -> 1.6237383755407570866163049949845391259799324317730037121159329034255\
69094982773902232036038855656311616055008803858979326669463997385646525047400\
63799175184381524707901141080467502606829543542465650227601618733572110022131\
04865894512309323153683696294879758754668171506304584468388272689966591522359\
4859533606424503272751808784704007340793633199951`325.8545297622028 + 
    0.54774225512221473424699827970225198070587546112505122413163712586846266\
50327111944315723009865981930064718242747424672413971157329831006142525341357\
44956084441914238708655780076187297564934959466697507268720401615621326604319\
26529877404479148585781276540631855298949131962377495376651561048620254582966\
658924300035753322842988453458373411027764316`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.461671868953818055843846501897432633189981788493682885550639263166\
40591925861588451136573641757574833781250087107041273552903631861272433465030\
19146726676191784709287365005148666748154010588863569946445332084544545763637\
04141172039707825147436927864039924048104905267017507800736072395350357415644\
81783596360956445633209388285804326925595980865292`325.86244374798133 + 
    0.75347512008700013483950570193059256024455320726132364420197086297999899\
94651439626809712350142964731045223756964815838673780059654371607847658198336\
35263845456390710406147029348883143087666799208300329386140547466017447171457\
17487419728854738105635178417737498917301873615358435075232723646275496636937\
800872318467014996755374465228857041269197192`325.7764292114408*I, 
  U4 -> -1.737053545877425589091325274123946042577590496952947589110081898607\
32590808259651778948334977057048934753243727000031559572306892726970044390331\
90042542676202160526884713309180199684748578268546639614370197796027868638129\
27421088673128757047583423776697407647693680977186534428963793296032973173169\
10935339998796253642544899790349870871118997477419`325.86244374798133 - 
    0.07018154163670592463816361944411682770745912314333651450339034227236607\
78868278938129771504130295648422250825333800111181383187890811566585033196231\
60186915456334708675626210043675210466156136006366194889338297621639423743429\
82315424361166744118678252186819685687076521317431475797827468772697886633252\
053954479286347332209392848013232677460462634`325.63206028073546*I, 
  U5 -> -0.597062299171181070918373556301362356078693961306073664694841005118\
28922026415404864948401278253394338342391689810977545209966468815583241379695\
28312296095041948107421163948932763758942328289513465382289636075056864555410\
50095286036885984495570573239877192852617240323352804569031021851876195400456\
23335597076245030013615771117553888344204531961659`325.83545668399245 - 
    0.60002483813668126628743573754292106494440166269832889947046021966743436\
88518175992983115320246772729133895598359986000248830771523529493831172864883\
70101987762708218976724991055295207802175588290662253792097818850719331647458\
66847738836915340241066450719017009636341190257123801506449975579571186305199\
461242812382970831073383804353394777603436657`325.86244374798133*I, 
  U6 -> -0.016721963238878833913954569728902151433972644773774337866604912125\
94061781772577661633916113498935342557712569351471557961306025536984521186358\
62462295106474732305627212653056570183099114970588814064384235515398506020799\
40623285181717071388831856255681891354008238347244857735638229613472995716391\
18055799148727122729780269984003841635504543456612`324.9375807614715 - 
    1.81079820665819402427050312568771387576371698178034323100800742101451267\
57333389852725465031835547331025876618963892349264517807789300879371015287176\
19167080986674309386533929114855084035768446696877831050507211957437176918301\
10714355808838833617964483737359642419844708009005720686447740276076474806616\
832754513957580855511490911754750431619328278`325.8624437479813*I, 
  U7 -> 2.8476972254198960764815456944755283980433541858303968962941549896785\
03154874712792222337263295062728840310270177923655861530596474477544772383813\
52203029935159800478895183874366345802748014955033080447353140570251235247338\
48668983669120518047377480388093897797052904075845609569712099717692969697559\
5150015186557938224067632773824583730629256549362`325.257253705691 + 
    0.86306798903097723571298149027463498261318983788315562632414153479695715\
23667492736155587601930602537839478318797053500378337925009637582144990975173\
62454178487713376731345760895193615940775447212046165358355179118072142387377\
55012155321754646567269957907890377468909405294829026815612021324915524760693\
087955075024678550056783168919244173414712779`324.84706972911744*I, 
  U8 -> -5.564158213852560155172845039161777754412087575790350359103061156909\
80211837045068311600541522016266210560132056071939965915253857647510881355105\
52078895790530068358955858761929797966549391224868462789128021666221888045340\
16265372240968113941819595864571014946198254093270378152676892423597845263432\
71770690733861907031172000705013458202640110530139`325.85319940908323 - 
    2.13082817779414293532070353735629765337101660658524242341036889010122075\
54280615478474903762902185310361280788483344788878774373071459247344708199213\
63844137228558932444058306182657676051369195069496636507837210845119698547275\
89202372156216860517522570585308362311970995885657258469986713847069571174767\
011025078564137084393104266138784730051077864`325.86244374798133*I, 
  U9 -> 0.3760798717836224005812527532599495220521871788459936158415515120794\
31622694757455674940969412399709456305133457094164592434096886001609634849517\
28913144606652750431082750020723240774470644970417437000620701059640020547508\
57251445122348769671046360578509469460090018860455674787213783267128253467979\
158738467359562971676554073647792542841033604355`325.77718769221445 + 
    1.21700598667985135035121378098644394329266371500856225816021148620139978\
05524513609469132466656914837963694003186852719831665130554139877454303053936\
23500030636630949841406226951155699975083648043844065904716396186701735526749\
02810823134137157690639547040650599856269582773809218170887981001910860934185\
283069913629734684614130050594014007416048135`325.86244374798133*I}, 
 {U0 -> -0.014085655871307512778629743984848601910398754378171542483231279444\
50713408770653090839150570109787105893790278020936628746221960482514841093210\
11798077492225092061752672165671929846656209159383438429183168696132477922825\
00087841781999119960120484344261067175362638925566897903593470958485650690123\
87739911935611685320806515132851318082158242485018`324.0226500594761 + 
    2.46360318697847388559973613431529494356748101434561562279817089925905644\
42933574428968441826843190994709567523572352440653256000752736415620209309059\
41491659077003974025038317143131121952321018136841290313506475118462098107460\
61744516745153135574243973569979811429020815722100722094660342694443932306536\
409507973866528218328803613583268666434699076`325.86244374798133*I, 
  U1 -> -0.330177586051554314390052868114890601237996030670935656120954059793\
14091118208083753542768419035243713935006288286626083460661378774207740435480\
37618311491848448389803435876103419838671096225091863467395768071158223214043\
93209721674108999103034349975901804131471791276579359489409503372837160230016\
09017795326606640898607064948835634840997428587035`325.4891551800121 - 
    1.83714472680082714506938579824345820088953801511993753585427074929933339\
89529249288282472682007738599797348879628105519729769922234019899316720916884\
47234551439659024223134999012828096720325008284499615859902033724303729712976\
35887979625657283638637373575575111962073105136887712963874382897715303169568\
996045265940272583871547993206568752116184967`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.535920739620606820251153281308253087844\
16331699547799045122555997964273113062082743812820057791075570426533840374224\
57380205315499419522410643976907645692470209836555351095491005935738175881107\
28473454489386661568416846119872732914995397789986061890869752118122394946015\
64600416398365996213232238057967988718446857771677098721484280380567742569624`\
325.86244374798133 - 0.562116135608637891050126334207829080126677935036465382\
04166409824030486130889982736006208480965451733993561313008289719960897066270\
10269497752070420286906143839890750804300864309656006156990725247662234643828\
51052893828013624437800637949886079839794864100294978669242885892029373455959\
66613363311658908991887113128081081592368294650497925524012362`325.5722486577\
9074*I, U4 -> -1.609761678245040792352027049705349729297920323477117412176792\
77188705954058115722323277876258770709380463813324216976118284801562792549338\
67998071957284501289000688192163096813244470638321027518354989981878084003939\
81383504389336562670959153271663355888830867863680786118927574404810785034679\
88434551983074287187164822033368796555483806802356996806`325.86244374798133 + 
    0.08464228731717340240932498897571713223307597054624017884010358485623905\
22126837142566270461120498843057819782766135655946423935884607333756858587807\
40873166415362611309291801479112675917343680928375255119818204533938831664711\
74139218061345004642028615375189310813970744958963978262963065605372763133727\
815361417519379122478304739960093721120303463`324.9805477219357*I, 
  U5 -> -0.595920310734173260716265882588052603848842740806931369749030130732\
94185013804555670313988611615124753358191422342747825610987178655219118159339\
55733475734699236788865676576423980946205347645467134823371848699428932687267\
04329538296320338327935324532589145144191877248089291388834175026200493745157\
9307072920039974634248589206947666084999945099251`325.8310759046534 + 
    0.40098890347605200572772661681322827308543530287028554845535459619730914\
65804825805505872277269597637492823192628242116148699664653134657073671377846\
74599068994687761430563044790634748051906637792779834698605219892726706223220\
08935336053502385043845166254889440208825115710203477258550055935397425234977\
065967163790441450089128414239698979607247256`325.86244374798133*I, 
  U6 -> 1.2011538418307024200340834879586004022977827177478506511435423670602\
21321424358617331771062814360043045951616216559960593043994241004918174008964\
59021704291906833621448812772736988239519939500554941242147135610408487385480\
21595060805518699230066715146972878503700109968937261875499149923891429068255\
7372559956477756860032205971723067523548150498235`325.86244374798133 - 
    0.41473065890192782769513793042069726922463005478230777096709323595096500\
05626086536851656000247784717647366962982091961207670880290543965229045994249\
18368027934398703143032947132417357261348176110190876857103379645941078571398\
20530991918391136525841540222608634805592028122014331671505150280586293380292\
507829166012168855100320964569205425476238052`325.74198816207104*I, 
  U7 -> 2.4042141009402578441442110184358318487924733578751397520441584352764\
34084254950824411409363263288714555627027443682405337592712742865743833504566\
10233190500658249212323709305315961299867297454382168957622241748815125450487\
11275237625460456807589340290592268597984391551288171268110614439668127111073\
7260721357062601025624426810563601175818354046773`325.27208165448246 - 
    0.82570132008394847867265490278369438112890682607569747309326723171823289\
32804145983222873880828551725864483860348971873904382651831585058465427104816\
76944529045865619223915348529081928953602810120205253961700984526456940311863\
28598858073726356721212143560375238519951096106511582160740762892009344529482\
544275938398552652913536895184867883224829122`324.7654482656777*I, 
  U8 -> 1.3740147137007041834234905394397087586561671298558149375959538925454\
21279003956933465152396551935544036522043800249999271829022421768834542252091\
32117230861222416044059696105196646376801254614281403928242569078382213092739\
47081372985162181318435759980280426724677467372670029442747223863027783999020\
2287149622006849358317313464073278545524384244294`325.5943168716038 + 
    5.85883638497932014182701321217698027283500791842849194188691474950324104\
16454239019001911962849205901693202254615312797407512332437703045578752663986\
58962378966995197414721153456942723554419534879239465329232734958172468331320\
39364667163255943506819404080044150312917959315964718738906501025880322377698\
722307420278446138915203685352932511998935366`325.86244374798133*I, 
  U9 -> -1.216148469645286615632914949425930124222657026951148956833359779968\
16859889848666818795800199456776337724092235883882132827426558322197067582007\
36094414100530610451449787801150817536408891850530569449179665407787779201467\
25883267481972417378744884700142036382627274038895830583904140894037670434055\
88562020377027770552249453461253648593033338852139`325.86244374798133 - 
    0.46329536481905227195082272685778213157906679490333704859643363460145500\
18109376689610947165527531597052483953498354603539311635816379927234005422910\
44702120634858767371103264747708976118595689514384511365505590315568312272096\
19546724438028009045836417380505997890802693270508668436453529547168705712971\
240914314221490174429376029544427472794471114`325.59818467142384*I}, 
 {U0 -> 0.6303139611249141291290791187147390899278412885839640163076602194396\
09493408908027806689378144220009934332245332859947865450600178295167967764231\
08561890383408450442724114596846178224931482164261832927717821053619888735686\
91494252858961687756543733376627876537211592288947139644083058025477082885382\
520341131573988860548932029505103151111500410227`325.5402361027669 - 
    2.11542383282879508615368525703195559548491841899718088448266333166795499\
99970382303397170248625007122560056349449968835241969665594592437915842244098\
66699836358105840103107702771035329194687101561507016442011205178174638336639\
07796004150365424360612150914877166054149996639602684286711814829092621549993\
455634344333437040355142151790445539995246508`325.86244374798133*I, 
  U1 -> 1.7656780907826244673367299722113385074513369381407284191372457702521\
40426889127400762377591823043649077151151647388492672371368598643789468451324\
13012084099200165784876993665819482527062064663049480371463228115657457883602\
86163687263492232383313567952330996308827204697164513466266770940796611826691\
4650221914571824445664451030312265246489637668807`325.86244374798133 - 
    0.06339913347423471894556915469911815429773856606960335946503223598944415\
77321578734227404221783190390322832218542981084383248138892940950688908739705\
18315538855781628183312728295843771746413005514574542676215565281461077197397\
84225078140916267535922361312556730463053020160097974827790129829121369306717\
095365093331129606015510877349163125706884863`324.70486723662765*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.663307801641605714326347365287568292673145960101649691939582844918\
67042073963901731592720005673114566322567449222963615208481149366272887866279\
76879655613108412516604807708515004615642600298142725535378362953631438728689\
61282725195023105737918814875095008793726456861631841750054339327889935232914\
59341058399827645176034733338234475975125747506745`325.86244374798133 + 
    1.60054899761295278404322791587639048246692163527519443435366329271664789\
78827553455113579999753122776367705232176988742824082773508811960541415765163\
70379829508893101048100235521418598965530407996648354371372810156575920394425\
72011846609395840168157172850708619860136123317598299958048873599965045848630\
677476053257354587492428169110628562667452941`325.8292102371471*I, 
  U4 -> 0.0572380975265389801388679410166585592760840596259625855473239729087\
06434714420119737646865969106474178738711987199297477478905241175602262238982\
83415885395650078634846930376977973692688770584917411218450582430472483812328\
39807394929807865991135877445971845765680906002172001675522892018871935828976\
1532006221846982668953440963113698776527891734735`324.8233017837981 + 
    1.19806373151389221991971528610916305307596035871391707078492443343500725\
35842892105720781048688983389423262269055196538309833860248352142560689440366\
94058533734059108815683864855914284322947659954440049205032092708209822358994\
93626295100430357437312690759231529465753193166469940614024214516761540018120\
701283890454685079168618662878237881468610558`325.86244374798133*I, 
  U5 -> -0.839685115768628417833362933711923130561501322163472365939983713636\
99042210178912414637246272696058895279810744089264850624220591753276357304927\
81501988499347453785889533715867277223275551996506390154968467801312057457685\
47818892579397402565041853251849998949187182859254104783585318990758787645335\
67589119041425980342487336712849162810246190441483`325.86244374798133 - 
    0.00951557692875832166653332708885795758977450388203671535325623374736074\
09446258237310015897263128278553622690827720636719528604344531101693413390395\
91971043525041026338637647187356266835828854325216641428992501279824293827060\
81897700627763544759687298682558804022830111177433514278420524327701667575978\
761804005679483021232763664773318134626116743`324.21710142195667*I, 
  U6 -> -0.455627127527450077138792002433115154147871863841132670168423603573\
74392876679037713006108658374120084019501808715289647831433414983278532999946\
46813403782585427335443474321233554562834935692772680940714937129987184640948\
63407320248197821965779626221211923767425767244637015156300076193730854691625\
04146578259784367627786837930702747066113308027179`325.86244374798133 - 
    0.26674086151198557587216879604977128474711419149358808598674202829081124\
93849677434622770287933557880405859145687258446528611834049571500708481681667\
69685666303468423323925558369405608227403700140146344460637098355377599959065\
36662899239537471935576928603869969439341483266761614932456526904368158915460\
573284693375793828821356617514575486236477693`325.7542977562843*I, 
  U7 -> -1.242277064824630019070428208128012033396934607409963725589150579946\
04916768336101121783877764341390022463255475055772795663602275775482805846841\
47339458204218489580572520931142326937011386010357735297599314419152224516475\
43666307281670717851907933460686482483740049828408776406244241680259553590983\
85049531779644196822714931397582130321756729571442`325.02994149588636 - 
    2.85444160448403790062076981554455147742009169251278213987413682738501141\
21260021473483989819215049886619761620999497567545381798470032221264297562126\
91414435084142816549347792999956763666337715507218215172441363271425979458042\
74608129458806299400018765665341155623900890211327045889817090769931561582164\
850977302324911439683661639421023411965041233`325.33147400760237*I, 
  U8 -> 0.3540405143711559350838908603148463163972361697531622592071627190934\
83586817687016661690611351396188075562012271683083013142499157234451944666471\
72879818158823763170029386470228463076142336212780729212803174276696692965372\
94576706141378525967855396249258374375871570187524573672001687819554263029749\
4780024233719280937362074165168646454398569696193`325.0508975387558 + 
    4.22353207262091940824046414226471975230473355417580560579179512329627562\
63340695731829023581508202955274280766318242450795591402128923689457276261322\
20434250455340856033245963243016006003057040015731370998487892627464576352363\
33604256370200171999177655319651734885042309983204524963348686009910213872603\
309022416509234380662084159227026526606521832`325.86244374798133*I, 
  U9 -> -0.596714049396208649252063647470253311503850153682237572408739276722\
59485720930985318265601924549988091304740936476351103729839507425544780435203\
57123309207372554396853121239665253171566745699880142091869860752079980858303\
76515643035520894291873770680360286897332877153606398538306976255442957439406\
43257009582933265941935756379871973737712089701364`325.73100122768824 + 
    1.10433029834847792485580644157642586178443390215049728297550106555428920\
95582474206543978355679105213040456191301892428801245380657074712197819756237\
59799196076330221441699713359138746521264896687694322261087331211313632945157\
31474331461705327212466159075584301400009066658505781766849175998256523992236\
570889551784839340167975156704510366416960652`325.86244374798133*I}, 
 {U0 -> -0.230419596780380287529482238636110855157137747185943677192506714264\
43289406861111795819624666589891168111371591016594244583124395701761827260749\
00413461635835565911793691553670181458448671277250907500938936057474783087051\
08470346259720964545009574011810019747429258067242283439839549169123589894719\
14284383828702389601040305660071923035936952384097`325.86244374798133 - 
    0.70100044784408431239007924685607539398510569016438530941392863428213259\
07356915353935835674664804805420661246939434072103599126252855291865483690172\
49747673127040757279477610734504103877688859797612149075209888162098048814816\
24068438286852837345278316566134592809204729479387709432472733910745415219701\
588986059003946707836777927119187007918288383`325.85290326777096*I, 
  U1 -> 0.9632427760249410523895810652969206357290960108400075092642251375541\
26159260757311643546668979347207404284988921949890794120712194094621918189566\
03127106158841410328381842886661608060925412362537569564394374700442989831998\
83736418036125947248144730056271935994415798047922221425383504254769707681578\
9943151968936672677622793452205108925258140973755`325.85191079836085 - 
    0.34016175120705338328636626062161090452761098636067132089529927841802241\
86600913523381718705557267291992224819293079000563802999191476698402327120811\
59004537711625301275977196273552335660707507776488050156583357661713814797366\
43008472371405096273811274081674236730595255329845790603530483146590007916707\
135890126940209781693669583489009443794418454`325.86244374798133*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.110842156115017956254411597082994580774693055767641160502149686165\
71656754263744842460572237771641651293537335403617889676374195560885356832965\
97394096732587683407171517421676393113292532226524568449772891730117468300562\
78093250501444307328436791497707147270045523314586313619475636212574070744397\
95735667980693936511873508051919893385195556891953`325.562420591957 - 
    2.30072763744664168437266820712312954924494860194394335859614329103301512\
52632379728396395005188520287894190535734069677875850903230399477624765181361\
42764969535752873548161342138421724544462209834137496315736496133293335216958\
56995067977674920421843098891053183239358161624525337486221223507634106221993\
660103951231107931831365514632085958651220945`325.86244374798133*I, 
  U4 -> 0.1205757236211355020487198718128026135699459667640818472966856015577\
10866399968027001146005109614144920028664160496040808721926887536090863144731\
14636308920594765146097701462783950598916089967998517198833812156691543400611\
13058711887880551995492562311137283578538134386544495717285790432797882303498\
1580382561071901514582319382852856211395518970277`325.86244374798133 + 
    0.50026305035287345133495668916061515857519602872051193669811483253726650\
19865098495694358709427917732619208484323832616516921078183904255271460855923\
67591032362757856105959460235595228435310086493334906740776727337679813923231\
22735903930169459392934176194885583385607809085474999206038674963897219052537\
521767933062990393491995737957440501330873544`325.8564822688562*I, 
  U5 -> 1.3628210589018597677472168507865109671284439639225452668000295283169\
79321357392546326066847027618937146380983198870044017952588109136939166390344\
63644447656947834069590886078416909253548145533435669699901027215703573607743\
73172153621772012298964267126315093408117898643377147880993725239068802811994\
7221437417440384978821505229152879143081747663548`325.86244374798133 + 
    0.83302626459429877720313500738688408325396649000625523463622941659581800\
64836221304497130930001926217089581934917679301693159242898433917121489374373\
69959434846316073508058520201464643375959354054440159529074677251851758627448\
41916619434241696382476908200763259142569294356131289342032984287336405231591\
114876119276190493014783355936921348552538751`325.8027669555504*I, 
  U6 -> 1.3239076751245890985291934467991952000153831948292986832820921125897\
97604853114687479270968901142764189547889434206899903169522303318237256126382\
09902808083498626211487466322098436966268046019097382442625930975390010238449\
28555258508791275521016093768610189893916697311523306736182155684293521328927\
2415797502610551581436570442605011769347098957739`325.8471281235343 - 
    0.62450036914516199296832776699183309007482079455513498694168004496740051\
84122801036926475678743565921843108344493765864025603320116192080770029857897\
54464657714013744755166009234461101992829405547771247014977044980208339732244\
52722184425425143028503358357874607047286435605330854232981463775968344976625\
841181307139880868854214952392679118642075857`325.86244374798133*I, 
  U7 -> 0.2144671124422707607554974647616368658483202509990586629518120224625\
63134336048853826662781496428636053064202633602151394406270873752508205058023\
10485473045712448378204017438253360317155281321106762186469710711286807468441\
55648623707481037185794106521665982828812553983944517014219012443456498709594\
1938627244914142602242979350656003612274478541467`324.5473034059246 - 
    3.75896288796513628333059366559117597422795030989179404329414841166145048\
08279570710621142125964435198246103864850871836862005849226480228275277646132\
96163598541115626146967149053768707225341307528428440000700729445097011638350\
14403217731680082548963383081933474696236756422027091056293041964513199771328\
711041625694230618064886717073149447862817954`325.66041840962475*I, 
  U8 -> 0.5726281000285087538030828202095593111419218697539667205544674006181\
47944969596620135871335070991174002707009128395004149444069977376936177702406\
00574740640439544895430516002072814097258479265614331301307653700512314812516\
30731993322872278031445885125406223774331829099717504336941674942807656889781\
0173386515848675701938826228571276794878894979997`325.86244374798133 + 
    0.88171904012916713056978532058221078102597799405116965770771371644869356\
81338544654377751481758509749594809146205837421601793989554735890362911193674\
61520412408940937249644848053774833381100287717756958198350622395898981022896\
33806327870476324976897650035804221214150180488621909169478343426853227993350\
861124701046602847665850037485416449411888161`325.8400560278156*I, 
  U9 -> -0.467258230332254182414641345666685101895044301084189474296512992135\
37463481308732161056032901830665902764164249925189852878361307262605528308960\
40052933913396411765276820727055337199319165041622541634140269476497991994149\
02216572901472075353280240870472378262522353270322147582620178660495015651520\
90431771351797432153327918487656191572727811007945`325.72259588694925 + 
    1.90028217258128796855226213523987776827940844682216318193568959800521028\
46533140508968101173906125738518601951844297492516109687438795934572474172321\
12479660305047659977017084288433783721103662552393300404776368952182789293760\
04287040940900405302840250126483345314899902093148444606001345355677217503672\
946329401721793719556349656188138891583759308`325.86244374798133*I}, 
 {U0 -> -0.683707578229990556338825943491941272248036224547852119636117465904\
79069335881438637829518662047815148414597099204307373856439957045149681773187\
14853266792007077385499994114077584619065854496278165790683396343455403201704\
59752104750485364161702916069627532988833522082650432108877370969627666868509\
04560338474990055907375439270536046784274996449794`325.70955477113097 - 
    1.22771233988497325856605876640090966468851209159108322013432456863982544\
05596757551252788125075577690165298624338735156286235875963801881832962321964\
87124168034826806615003224232139341416830069573789224912069331384718992320835\
38318290789190056866083575542152635459986345941766263600953651689552601922161\
472232255938540210453554016810397464037534615`325.86244374798133*I, 
  U1 -> 1.2785897788178344139202478708869321436326793843289253882891077842467\
07848142403276802170073237213432732210938911993505510537432608976325043917932\
52609044787731004192303485988251805224584122705859520822819199208613562603744\
00213965122668943784706402449172838947986398780291117498107329396034398063414\
6809481051417360346459737962116150888120000458321`325.86244374798133 - 
    0.59374644856370457265069107544126388268791451441230040488023949137136571\
75357491725063888861085832439906973715855835331725783223846899878289287526909\
93794794669379676609403930257449004063635891080113637222571976890299564554932\
65524795816520722854995610574243139738843405454324442736819665899769395700926\
760607935271609575099377179887905893725130036`325.65815667395844*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.105419334140825480868302447923657724879514396935005033172828757320\
54728546930618839631947030882794042280496438104064547477796148399255037689353\
04068139776394807685182146308773117623524176377811732083026195833384290460126\
73735474328401267181623792934160083211884161822207619853796037443733242408835\
79194586727197019631336387713920456884612293902804`325.05960205545074 + 
    1.24053205080999887538507662985852521203036472537889399714133564127198382\
05145551376209198334862669030858944742401498767408787517453656214068676417422\
40208281428501882953494661201149584852479996891496040248522439603380164498345\
38395424010604944810266526621489494620743273838777823323702925264024710877683\
957947486151515193758590171605348654295723705`325.86244374798133*I, 
  U4 -> -0.517998527317745868489091356574144572963070352889326067976688237213\
06942778110733177404898491918494908652973527325441464857341840433239724525287\
51448739955062868106888216153807157125036721825268478330705260622453838831427\
23211477835059148247652532802408310512551555817414566201603025636565551575676\
88254682658387677814323595971655635816926702562178`325.86244374798133 + 
    0.27204497074092854196393621360610682041400226768126048872079045871630093\
67705486744567974126192737644878875278606947782478996925051293530501369478579\
48287053621161248513129834108938478526002064481302714316081700835082893246447\
59151880519030483233274589471887517627232576871540257822792532897456461530178\
248539104678128200856705667323411741844322101`325.6933258232682*I, 
  U5 -> 0.1398859799238085049068050864330239275767151683977041699451100094789\
20878214805791947181425252384574658651660087957403725255828202056192494512998\
48292031217866012674045688756857356830621588243142800161988085778112553818429\
31612289695656414862597002471304259011245940427486692383654367074226153814373\
1266926069996438039525426074958092726438760745289`325.660336429113 + 
    0.29898946300171591386257719757128353683840502641405718567102743861300587\
09732897918067419229453910765660090454199443297301278999524907254906593006925\
16015116032386648875077218455142362324671929767883235531733872440079909253562\
62988071423135437721632080322273913027591927867494545816741252263871194697466\
675743266198414435725129703176693049988569365`325.86244374798133*I, 
  U6 -> -0.499497278408063095062518219915578490401183877941163674382815426432\
48212715967632670687227835464309789139189194843824469808845628353401827922577\
76759656341205103767783876601131875329896324359132967373001407789554679516052\
96765482588788102260196542344237982635980850609727995403416246768242167954844\
22693686081732349572169918148637849289754282449452`325.7417132046501 - 
    0.79541473812121120570855911968067565291161073363082224689375279619322044\
92942284548971094238516009336856554984858312827201883192888950204428288477374\
34967268560908531035216745536834246558816978173092006046364969171918614659115\
03582761483428325993641228767013642252065512463955779927027218411878127904593\
244059146048619093861016167081686554634263196`325.86244374798133*I, 
  U7 -> 0.2634056837825986126414798542902606600370272632455631968198182547544\
08350736492312665282096275665127898166947502211001102865450938726320748010977\
26818878026090738201812821662099157950215757523025196849725331386010353156460\
01855169462490998328176942624935725213365602705266936357765277576891650456593\
8767961687062947454205286637098778455717647718305`324.59140495102764 - 
    0.15620697044523049213780472115337450917375134644027076491264321282849461\
65464805157129089122432598492423047148431275224407890820377781549295674491720\
69867509010317057353627594941140928726217736362295124602568965035404874352237\
88902081373467913003085444516271399910303195906017365592170214419408558717953\
844220615720785001497963152085469180418663801`324.31278808207645*I, 
  U8 -> -1.001563774488234806932307519224331423047509407272020539878944845232\
18195835800703657228791936452032026241845371171425565466040528868026729771232\
16583923812372496081369020835240049153718411066628493790457582473051718552829\
05438290510123061354008392687816312369052768273469921126829369139638137460766\
25404118834905300613340307787087242650614077370294`325.8100366798557 + 
    1.31078740984857754889360308598967573361266081818304251443400931762381641\
82671521982444203404146705187827011735606980186087117111677731841717059260079\
99119746430118574879918708989747883317836647851312417509214712857957985103554\
21107344941173491923873710456003539546163339260070794414145140429125977304665\
200375508130766702458314974509414752000320952`325.86244374798133*I, 
  U9 -> 0.7426175037659935603140466652636826849667570891501407280191957605429\
69431685571539410418050723039545743138586610373079757859312581945047020480096\
11925012935906280371400441340397309929774696372312610217060585903877279881904\
51355240157707818678720509510655498687002271021090516387589153731415004333988\
7965020068084880410009132001980517380977830122089`325.6094959911467 + 
    1.88139381137754540663810111337935711842943518277770495595053928587846847\
64853377529714260107470971992987722001746797064396390766551282096214042539792\
90096022281012722045180446502632742366682221103530081532348848816661512674342\
47418430203155915484999448732608499569823155954552073362227813552605195767111\
979342969500942999167920700626904338345340844`325.86244374798133*I}, 
 {U0 -> 7.0083906737629250134655052665874101224138335972773404128615924623245\
02051613499062834300830010300683986274121298247694421801274089681853856637171\
95667553776882679671868180583835971558420846108783042245760354095234518646007\
47302842561502972989569291355824008997963829799962487617328484828339029141758\
9425149693734243577613664416147098871815620733643`323.5206597435346 - 
    15.5884997132675886658593215333951312210738477280711686387132769983306379\
59271401239469566524784348652806474058833068654630910013619293902514286133703\
50017323630695795717324279155938924644060597273256337661064591530411928937092\
47417643637282983978275168717990675396765085352946984231899236186057732931024\
8366193056222393051941153763243157655651775218`323.722369016215*I, 
  U1 -> 4.9141048092497694688636618010045050884196512908596877895065517404296\
49365140134119450425572586850258474662260913834353682156392760204415350467266\
97137418648137501974697252727816245434638032400628202156255207728948427842430\
62794935350711171387757910920765916483115424329780378446227558672065972383304\
433562130152453994900118863960853809347035420899`323.722369016215 + 
    0.15027961424089451823473301785588386777600250269348195878596852099394113\
52536177095904437582029115524980437777710919350738341333800834667955870495635\
93871046972786913216196257665131835376789835965206743274887511046364485702749\
01795793827104883565494728006202944474325463225791363293828651983158407038923\
647353628442620514209830425460420661646439083`322.671658895837*I, 
  U2 -> 1.`498.8860566476931, U3 -> 7.544941445978446028177104430926786024781\
26487420382580441593723308367356468027198415926089934381773231777709070340469\
12251320898941553967750693567261263224799731079543580785227943139698850462838\
59917318255758683117257588661865205321096613985825221725038236255353561018594\
34551590178883735160736073520049263429721979664074356591215477237256454966988`\
323.6371167590897 - 7.8620589921877314617845701903910208334590863526098973535\
22156733277878762301020873494792054520327930995322986561804308869482620678163\
63903719765575643622268795449690324339749997607713201280004897598874740085859\
64393087569240975513289765060303252909710151157813004348122795311007026744769\
8710456880939740724605168835799881157248908183494053171966001`323.722369016215\
*I, U4 -> 0.14482067823248373681986243524898197457255363427407686089992417223\
67171036116422025638973526842743413497829724537935078583815702291848471047925\
81545508972875388718561590807986004496504920838932754947440799332649636729336\
28893077384803525115310830944612069810270770079734058716473630244457714932625\
691046773265061808760505276862068264527248953989361`323.5455396329005 - 
    0.28159040070608808535786400115855770405619721178526567011222729196040698\
80895286268864961226214501772128862097675102754940868178961330666813763673493\
18318786952519805715416356466274319117151263348354288334574240528229697482401\
40399652115821707165992223761762064132932721026708770428209992482490727354402\
887084328938953628728313727529523405080443041`323.722369016215*I, 
  U5 -> 0.7373521379826644761649974373454451163791930784653771317330250761562\
44373138102134844793453328612972743650085955387820352248414421734844092906318\
59434876702842054698043809804423206145073986630164359344765542000800928197628\
10940316739396049391115797197373524483071701579767566681772915054783063936362\
4119459955052836124874925346089144256554270419226`323.62728019950896 - 
    0.83327466788059853900057145557180787653814912683233515465230905012970050\
46733900695814781574947998836375864452742995379787078560479983236133647766482\
41090153862538398219690917571134343456566405160053356040983798077001782222886\
25543948067069172562374206223028683713776297274021657362448135306970576189648\
089968041713817695641145813235479849438393848`323.722369016215*I, 
  U6 -> -9.766319344957047978944436167669672200189290348862513281255298385004\
76446205582016504896499054629741649998544173513289441301659110496263704304626\
83466004803900228104378114634641258203585552029233906138912779241285467967039\
67621310673639207293589908034697223136715138459074861386418496957719957996435\
40705694977201383015243199279831954694024243571922`323.6464158784742 + 
    9.38148671431689951858612903114029681309470646119436849478703992391457592\
75534990955330380055299950052056627029555968763635268925369327131538487716267\
84692197894205237966707317894784989319883527527393436831847689346200743186490\
64108791005963109553115488382926779402901473895678960081598137004381070172681\
040097321731761139990135785747444340408604899`323.722369016215*I, 
  U7 -> -38.60329442227855238705518763157418735016025530027125232468525596837\
47570382021777018854976657422265880796081975544185667604402871122192370411533\
39853490354330048904722993723246842296277443835228372936830647329104774054224\
39521320772252100917602951902946548233431406957970662881214434084637713632462\
556926879660347018729861128221585745548621711529575`323.4397961521914 + 
    17.3419540898149680097634562244692563521099327818891875470563938048938029\
75935199622953516173607469096998393848939304053277347748103640647437611046656\
58704611075759748239191450231995587132570987809258886215121700667755099809070\
65432297939728666859032035538164429299193938324937653591001608949514928143105\
419867712467941245601024883247710424709152068`323.11114851904165*I, 
  U8 -> 1.5079625763462231276771529166560001903035351397210306731918672179206\
73007324516356877009712753477371881570744848704345141121384114928547098237892\
10272994911523028109731601495614962907479926834739057238244736624316064861884\
30428748815615441697104523610926056715293246963121879633590710297803217864848\
5720201515505081581064396978222945006415008575707`323.5583531746558 - 
    2.72400229337894954982467864249159825389269815129253194672228459304181750\
29789785514062207669580614395883910236581745766770237563044191934413087303003\
47492885028871259162530672983624225285422009005504624676423249943280358985682\
07701524139907138502421136148435762400260418497875347759760361646504373182653\
453375055288081095765275177653453054302522229`323.722369016215*I, 
  U9 -> 19.386182443131642843809718336542528670391166288683182977863281732879\
31075412735926645767397007578453401801163340096296329912214624612329736599147\
76987390375571651324525939830059836705881564258394291809036614987725018282414\
40445430147726365906562700252281718094434836665188964357386230639072661015653\
24329763119353907380626536609137032820272444222995`323.64641255289706 - 
    18.6228467127279751706474394761044935311574232917517781115519047592560585\
80507075491516821318552204691500310396863802131142017543971481677489532544826\
87902271324764389549566892203404268101865156390968602562795515075148669170385\
49436072587551999948223319652679611538691222052069719579946120397647336648802\
2062082178383408407946897023889432653113033048`323.722369016215*I}, 
 {U0 -> -6.554401100423440747755883233719935000893892480049847037318018638468\
57298806076321537009407825515827550098558363330882310858585564654025626013961\
22882440363703279609255641100578495329310456362925345617710427408318972365711\
03825408145879008088987201144604745374208413470819062070529401039040748433468\
17777667275508720983996741517472283149451104935392`323.6354474211215 + 
    6.82535820559242580171368495817925728425499041498259667199097495964883393\
35295883402000534533111693583555669523116646865925127372521597305170766451538\
69019273548409006577999126204924430436839826848397876148449288414265706888779\
02996501554110053950388177592745468313568595532401561067533313109323164405437\
133945926866670090650836943506999067882164262`323.722369016215*I, 
  U1 -> 0.7335536370003290613201037263703920886022482178105502205907381997370\
00051821220487607676934693060515526292459184653554859706763783869954507891475\
35908835328055726863037311397068571893250424052917689825797775691477448978399\
55587826116537618210319361366512445366165295138530463275304770917214852109393\
6663072303308165156747124510259078821537333503424`323.3125017170952 - 
    3.58390871801081757376575244823430763900132768108787228295746736194725599\
90976986243078620251873580261376193384423279737031668360092583647531804107932\
63917231908146421265336919192215877963812051272952506231054866464365715354504\
74422532058205214949486157743330377310523803466053021916077021123443129584126\
13413113364061642148947123067742678006358002`323.722369016215*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -6.725437356007055931433780184045987282300026510227453690242327396292\
39106408665542425792035988181301671645669100093614797940117282888346456525590\
13720856973702132028265517028307872492763495941038668438239145578316162835440\
69589918519759555421991639156283518972369593223442230359766804372428928348611\
547957675204431969066080394499356591788541560762`323.722369016215 - 
    1.64107006588468755939169721297439280271791051743184578062932528410460954\
00963505142944788698239166548409167062594258791327753244724541617782718417890\
50008863921843529430233503681933905397963764348117296523645506354632726193344\
38318715236182133462656610562824860001501758396493085493683262483442335323458\
176039818980853644260809071791450698787068764`323.3618743254555*I, 
  U4 -> 0.3455457672359581945482221753608257724010083324553495996309179148436\
07732999462220005556483175368917194736894284000058511289109681868319743248265\
08302237288672438261544067556506191362903469580990733618931073866628437357389\
25352158414309127634672879585990049333957256197106155834026963411266730175805\
8973072564269540791845719586912330181075138893375`323.722369016215 - 
    0.13720535847756862660114889238679313702161275568706665371417730288353483\
06669003369135332355348148166023501143266479804719466210748404323830122607873\
69639942226840347903769526006772854080809153164460643402166424551345136809293\
38180898173667300665227943130951812829863098030623912096647535446171135194007\
363685999141512662434957032103241290616755617`323.7109356664147*I, 
  U5 -> 0.0186107001394522121066047742433257519487824190350790507097914703278\
17083607550117150911846372729595691941913804209406124629188406758489589999283\
22720373164259230426922026301660777669832867324759663635870892147236195831141\
04287123562251158052181383257730140216627318491149440932813977931627300883341\
2198039892037809124928514864188246859653319456571`322.4615263541065 - 
    0.92221549044535971768357007123769662035916526386146340221419355701851426\
88390965486011194000358276898549934941946567858281222073343473677648927693100\
46661890278573416976245548763342863632748762766376497681103196292664795839324\
87062725697867566674921622469064963235401926067947054413626560638221176110702\
317455929772102234239179921701326261708769729`323.72236901621505*I, 
  U6 -> 2.6547507378228628566314210409275646851164256411714548315276373589431\
60303675230749420704220669423506094860177195927950397552141609617868103962820\
35800250213405005029232482504339351268461979995470759346769603302666887218441\
10406110670089292328384339498726195350320314799811037222852073005901564436661\
5927026741390859437112711687698301277783743331133`323.5054272559776 - 
    5.99242955335815393373641152565071812795506993327653908502068482398701974\
92003859331867717991786155252970265665429583605440567514455690098754725322798\
04733952444463976406766460783562499093204952553368632058572564236055067080049\
87333665358614331714081968119113177172258231257335257433769682863639144048406\
83257230387704635645877411259576708996153559`323.722369016215*I, 
  U7 -> 1.3312973398001013200136145786900539206707344890709284294907632249965\
39274143392920188529350428280456820990729080391612816161523615098561695912848\
91082243245158304100504401044725456236616328308590391634602903753817773901390\
52209438436238921545879282720835141904137246250520701011816902777020793767675\
6714355163428461186037442659233551577361861610147`322.2512305791862 - 
    16.0473975997850741922022009482559393692241640946665985911083149728248770\
63626176692991920108696448862376426510785205435451985093523175795199838217411\
65505496891874629842149090600885103806706187092758473299947367030903664431099\
11323400776720808873075514859513381533700221803585591309008365815919661590881\
290290787522639856531574661183813332729564417`323.2908571000166*I, 
  U8 -> -0.476510252199102721736813925807430582955950823023350568812073089008\
11817233784044936203424598411803298064187344230706962150919670385452148315549\
03513609013347460753398042303827698542046742403901146262426952983399393125346\
62234512451553763830229338308497268920386703034439218179431565668376448236491\
11661382091793164429358183181505115591604685954522`323.3971965888572 - 
    2.67810395479168340257637136206869194390468309497167842868009740566069418\
06261228387434792730926046807874924887736247585128879695801040559548623288036\
99326549739534621024438808375969223140629365989835974904014133988359354219840\
39044885797727802042260232710118228781980560553639410207765511313838486471581\
650017255199127940400117984825451337582255659`323.72236901621494*I, 
  U9 -> -5.520626082049528820202514300101947459449065517334262326740098814116\
48673882363989588451988503349382833741978618117637352348580792303090739513575\
42652927211341706523696126870022732048252334916839219159270190182972451842933\
55696414397285008072541117654231007512895514671968923885586191868243995977710\
70682455576848839169975897767662617388108586532485`323.51622265724836 + 
    11.8244482160304119778494176758853611997421027764891680842084134570963988\
90446610964429885009478481046642436221721847580777315197609065287345336228023\
84829884384947123902583407770797726964145373089920939037658366390337284032789\
32708651954459410932885836495581611523463347584580223818687390638285776872324\
6792037474239499054737656462602773577514385551`323.722369016215*I}, 
 {U0 -> -0.127299558861234009001001307712042025334210849289052524526460420393\
83497687076194105238092207393747647858469909993363856578264194858991528290803\
71149564068474927692668718809311573995051014980849967520153254921107457660815\
64636573947950638977422292164406423112581508409409964318787344870241552573126\
66923077399471138524457982283079871230567874433187`323.6582540526727 + 
    0.34448513795231996475781688934474861558825682918384632389928528177103956\
45233557858039433832020733521314290127628986801434785838867348780295725305248\
32255683417987129232394247105746230426081573314972194789591212857631400774413\
29346639556052274426195477712666027389752850968159676326041195753908262214106\
907786595654620136885791295152620365138284292`323.722369016215*I, 
  U1 -> 0.0026649311435989036071016722862938230395296606090297031418165195483\
99341930893604966850797539901227173458091196991420182630723910275803750060459\
88159861065709512292973630766032061292261982625307635622416727345332151027352\
83441092454259838372591135326390464263789474334002565330891008496712189405670\
9498085333744396174964794629839058711894236584724`322.5111426939231 + 
    0.72067182821199940271577681113231966203978427847983375440413609202439601\
81838451634183271383089145753300660809926975804259568712493218711171004100404\
91249367057443998673712230149820412161394648122763786496840127096593288392734\
58826809774325701111178653974080815564637589312061477371399097805268805025938\
719167288967900554625825316131781920928783093`323.722369016215*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.808215834806069815270708518202504161740\
29001500412706570254103428194845197572541979559134566881357045126974175347168\
44156036872831003052201220999513038551439817051393794866242558213691726160685\
94318872975905549368423902944455472900167866598304138413223888301418159457556\
86080178682334489571668558774638737644999103621966135010862010595637221109797`\
323.72236901621494 + 2.643856877610529514542918355364217123123107880426985431\
03641228574668579201671885786687595302917051575726771684153825429559465673911\
81530162776991889469315038855879894189054748076782710794764502025392386458649\
57942663835559704795864760555577885685460901794512952728222370660856008346981\
86616012441143498490921989977201651503843232102037668223945792`323.6969658387\
6606*I, U4 -> 0.1269180926003261012682969216426256422729401654268097428766964\
74348411952266253223752705879674325772607241928726682019949248829351526927475\
76189026527203609300097438723721738750198783353020452651533659270066716024838\
43140745253878329226970647588564163312127636520427756753254066252281729245062\
8810377398460308336448792544532577999823383154161981204`323.722369016215 + 
    0.13846265863141935720151393025982047766705560579247814966466124789774938\
50663573996190411398397767353443150382662352903103701481308589584598648720051\
36839334891124441808876419739422118027080522457359270929438873188458430615031\
17648942410435659246871696471417997716690412484165305481981986267607489646200\
022728357390579926520057216846724847769844732`323.700565396759*I, 
  U5 -> 1.6904123282906850643324867707905435733042203745353431783780040087045\
03112812159055288767959142065344971691817634592681457685130227434339296270714\
64624696471911029752652234608548953552529942106240621718246804131808345806614\
45833259642078981350666497555993323776026164894127020029258361020444684324661\
6197510884240145422309002362104066302925391481145`323.722369016215 + 
    3.42762046087584343789627417646114421197401314864274274936420379052638463\
40199619869137417992066290605120563034606374049345991827244191518579259258139\
39037958068374573089066654917302366353978154511339015206911450418980068637541\
26776158267182679167960018755440656231962318266572214253475634286358684037773\
012367784341082110725726213736819681946052619`323.7112110464004*I, 
  U6 -> -1.355891758200367286476213860468745348927642094504712788206350430861\
46448199515434477106347009171291991139873476508993498476096968277500987966859\
39169291176445466455809550738643154991054711915464290621442495885047520922443\
97013402687853828522159414748099573438470733794369646261980664091462929642969\
90674710259692716757428647224300720681839994382473`323.72236901621494 - 
    1.24324187863043898273444331430384889349736149479352500653059237588511440\
36802514807064834627518827041518108347579016526952329983161425703290420819558\
16454212344695443501116942823523898621355720121316552308076533229034068922890\
68299870536247691605586879617724101358516421942257063279535533413961881429772\
559288549814205329703911468673557616111030743`323.6962658503409*I, 
  U7 -> -10.29342231407091767380204653536026981845097505638193492544101945606\
67842833467878913510769003747291709766574539657703544646319589619047740617635\
98898386447446452733351839456001537917611467051057148726504657178001952779940\
05823798424518621409684752518521837102546621200125109774425203848058422091458\
421996275699595368830147401321046434899076967602576`323.81988864148445 - 
    3.02343726248812726755888358144140078515553682987009242224077091046427298\
55326170410145386745236690671257233677149093888435027962599642542770406661924\
48089062864454918554464179504947183582042513387283365734809127192888896363721\
74149003696445876953450702609019263482562416954080370448553169182580897463916\
997146586272483214992182172765989838770476522`323.34966480117663*I, 
  U8 -> -0.198895818714684377469217910505451938016415777122753491750705578673\
48607098550772444216431920771101686791113257121563110606369523286486577700202\
56787340201683843347270092202079883433783750588762932992827648634817722113215\
93233746888241629773579263347345752891334122065296172943916234292769361261239\
22750265822085896334605577399972149339787327798474`323.70039586097215 + 
    0.18367057455733843522246809477683351615318874933081458564126949977186551\
13040693298800414473253664416278813529099341200529439836684450964839289270014\
36945264741273569344458072532729658349333142623140463376003043353484331268519\
39927015505167006410064205001432437014211758448937149968899633139278262206489\
558992576950494823907656984303896043984775684`323.722369016215*I, 
  U9 -> 2.7484968534084641958645492828303466376537623874693824807139904758069\
52033319853684926215866131610694870337251436090467924709167624486709577821716\
59926094384368881069546894258737821162956678155035187850236890852718634176978\
18693753496556701521214632101351803308791821517717455178769222285611992342191\
6826878116801938136454336120912037117214991529609`323.7208067061647 - 
    0.33059729531577421857176191356236361163328714172028122712647769842563062\
48012972309934574299782320554119866949211407977395048312407880308640344966862\
03009572808873041382414892031357274665671736513275616712653944771483927378290\
45835823431145501952720538820529092968319587324500497698348599247835565564950\
96042008241177279102321834290344399582771905`323.722369016215*I}, 
 {U0 -> -1.080723597965454720940645351302180145917624450747701554180341621816\
01537056662787855343331339390650060683588545437554378002079448828389400823220\
61588638278113272136963102853878881768854067733602049071114853137546997365182\
83857855516085399487537629197415421555619385789140200398085851795729564648992\
80152354598061916699253083212998589971102558707093`323.722369016215 + 
    0.04054029490789069118378419166612343994960136680758723630688121722472454\
54749420964939071300548131806812910398605910732631278472854659868912457544441\
51873282024360449736569578058680125760076157095351879307397112136330679851901\
00898047507981064270190817746586110405360508997072010432536607438028635603554\
742558280519388625785077049030333373746335407`322.77241995140287*I, 
  U1 -> -0.683906923192621942847065213412312836868810265879670000875575124812\
01621876781893346872493245359194987855320178434534529549914280446978733781534\
55256590936710676725262707649464747749438046214728346496843193403631949782390\
07436273648173836479198929087165799068496899821049056884921053028679588120311\
72864230400757483257818028566078192351890563360484`323.722369016215 + 
    1.03039810159727813863470178770667450514011706621276345403546722318419415\
14047577410405529767670828719190932739124649548668371190231296380219080514839\
79672068836654152287986904852797512813054962993141263256188949891369569352122\
32472256742600211511890680366376508360253523606344868258275075245988508935483\
018539811142778913295008045124034026822082776`323.6813429388836*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.737473241929982936738557046350212093857\
90447762105867643022905594669009567134729076921690736228735186442766806040692\
93373355402062585213162348270221031517229473949721888142143461166054168539652\
14847534617059338165598646601007172884054214738375593953641633775071042797332\
15192914962859912908019394761509665574920405219752210814674097552827268084047`\
323.72236901621494 - 1.251404051495605293689705209989067755614897610301008692\
00053049678691199892755391831831894684275819426699717875049973677912703580027\
60854718831114271415907289912137029571983590342228113611719846748793476328107\
40650648297555102102617917391846020181622641983059742564787719875961525570161\
16665459033122519580191964549805112399056615393703096755695789`323.6028255689\
678*I, U4 -> 0.31593331203039551687348701815324455803838272893101595004532380\
18602108502690337548505209969793486055481481714244070213078296105278157351445\
39050453325039820880539582480114137479654296880192690686647017102597815265634\
00970262602171584903376262122522177326679327548872077806841950392806320030292\
919649621302854039831734268868351319305978855993166286`323.71005951082003 + 
    0.13577084873161854206024213270020105828625150064588883713956583708295325\
41929581884646891958833709947841715148885155375837262456470805506465635938267\
75317937731877509369512382387528886387757929495857247759276378082890130325724\
56723599781721477103322352656005444080560740963609850609535524395188353677845\
376891407109878541324130892051596248822139588`323.722369016215*I, 
  U5 -> -1.336780996796086427399953807671544180884995727202424417302998416437\
66723853870213998183060784727366098991042714680506428752662747958901204697034\
51405751448721586241288674823388959089389156005329050265419130268019202684794\
10066701213975536983514808364166455412528868574340709131111594376879947759327\
73589881518804418104010144178913620786639139428988`323.70293313584426 - 
    0.65017881437718077313097282168447552472214140665653152831789392330715217\
52924517524683383216199351177242511988045200597139480303353638301048044816291\
90725030361335593134461270828487900006875238264340939992583246722148436447906\
01294885110594021349996172192912410842649998693720808664437664372671524011563\
540495728183043665224731881808394811496705933`323.722369016215*I, 
  U6 -> 0.5579825770541458123628419814290124267622865834141629087149422946141\
56744980904068168313224857692212272414643348793721556246265564565452483396629\
86033646609226963677337574146557544449884626338566020540954124199801922401159\
45440530294479899310993835447626988254114028045993964727305252296785038353985\
1114789787071122962474518948481224494039597020126`323.722369016215 - 
    0.31036951140603906041017272655634213541516487491812581152348580118215649\
73725310761830405174372514031079675664530803644114721222841459461013154941963\
47129222172896558089384243736490438219217617991407777592843635314114704950651\
90894847809610510422184028643132113677945319828065831102018207018973188710353\
86498920740039844823810496021409365398740644`323.5640341564476*I, 
  U7 -> -4.729282809036224508023253500178520418005330398535072256139965666091\
41226829451980216685475993655159881337498839953355903945263699983631078655359\
75126692337016498941826100344660727148976843212154435844929801048726988842553\
99429566918174701420567023474314894411042184379791423466472471845245410743292\
97867720624660135394479575192734227122645765448617`323.611348538393 - 
    0.69131800660559414430617507480115713319253614514780370403273024736129164\
97137319762225487050438194556471278211127392146153688503400299768847162436036\
47390284273546380260049627354965006241920123705621249448052631647811034673334\
61451682237429270357383816357532699433237923692671001925702520278837764918781\
788793629177617368138670035386595874941029235`322.80552916922*I, 
  U8 -> -0.711934008300146665995761717607770628069597340829454676668455511579\
85946892799340103628870301661195552402381168954399056688413300328497923140465\
45705668062020810941652351565046962304623595710671759414797003828996845692132\
94801422068783685603832032699083106206726141793806980401412914854681812342033\
23916546977952464517089808130518860234289449773276`323.722369016215 + 
    0.46536492306433584166543982295191653071873641104419327962219891624223017\
97476418645720445649573497089081226027558422397310614604474904165632462957236\
23983273592718743452148746620714409146674472320015517255429415636562374535395\
54075247412078906967151146123557976787935964547199570264987271763334505964604\
298575434963363789166299883820609472854882713`323.58902981057685*I, 
  U9 -> 0.0485061127965261108933173819990207682499496578177851234270585493832\
32567157893864862365071348879621210563394582953798716972882370259792163418202\
83435450414114941994488457033847043869756071555280437395369968937694703134956\
81457108628870285125885238530395464324371653497968731674142236000319954896319\
4326623261114582290169751256230192180310006967623`323.10920720521744 + 
    0.51710607916649370459738731329113297834866864966472089272320111409999037\
98145125137286528637825047074387159785705940668621442554491997878823612097577\
53222310620673960874280597868033945661711612410780385189765173565325738377824\
37822686921096124016987807332996500945945031647407518925481879033036889998045\
316782590019626289277544543901217951315966749`323.722369016215*I}, 
 {U0 -> 0.6656673421608585382730216930768783380410626690542433314012273184141\
18845770134132704467992876983151416400655021371838300082764348796213038352475\
53106215325071864803723067196142734925509011905079718741240478303565552877884\
52068653919616818542820769529997731706648420103651794312595576070323373959449\
0911439120553122207675077861489615005266782612331`323.722369016215 + 
    0.11739744448948937052608710836434614770248793976402863206072386588724374\
05991445906217396802735479882030379460078981045166114874375039074778322664770\
28759267435124887468327814054156996486937096015886147492036474107918401394053\
46708257277502022114890472413441878722066285202166159404665623356078777628296\
576763283313455094070347493879231949622213325`323.5244452472488*I, 
  U1 -> -0.752813145843578137219194651063218493093552625024054579696159690698\
36902243753577907309129947307912003632963253017419851810045425960293278423115\
84530748048889342934910252208163635731731919020981362933643478517536778698397\
69463173927307718594291153520662709700394233059153488261066248476331506865567\
23967147834418251517316875458953091498466652673298`323.722369016215 - 
    0.62385589907551942348654080270605360781840465439726755668652324602038887\
22885623294620431470779422097475760091479477613928476719861321501732867738212\
29395573398031963222082788413396073467639435802065973262524040972249569603186\
76012364792922124736155129248955094432703604510586546447289903256582034221462\
195977589104769953387751057079937588489023762`323.6753662943072*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.507688702642880172873780493439903627801154439599371662915331548160\
30906341692856844301059513672007190055973123445539124546251494617857366544030\
47719655435069245235379306289630863344818802916648355188410622012188832003692\
27115142718130875221416419209813420187609079854273966609449763079103516671059\
41115433013693343236228741668179228435493027701978`323.6792792869126 + 
    1.67408265267489170107983637469520508986364021407399382130222095399263801\
23751151102038507308634426502268746453085993518956018904790592678496754644914\
02459856399399520207790345254222417895938569745297371682422165418931669719064\
98273657465821603824011641237398877245913946064355731436902323879485763589434\
882879069574352003476808545816168765802698762`323.722369016215*I, 
  U4 -> 0.0772015871934449626744514238534235459326602659976408582257432653711\
21737735495743814471847822903961728811334247149336036943120432948523786415797\
26159685263751993180950718590338695535696702655585743986674437749140433471414\
16037527004184141921427457482589102782648374423462984486978369079459852831980\
819559737628851844704355327005510064929183503577`323.722369016215 + 
    0.43571341137778239873531202487333865259179157752301664834970295674581575\
13555273312240255017949839771546833443752301309886005742487878287479131165628\
37097147335897783953606852211972748690467816446454571363585884665050954237037\
71427270999407428473217799188890956272861620414202594121567723600560974722412\
395995667198543144164054552878349081110539666`323.71912361249986*I, 
  U5 -> 1.3494103464774579640759572756426977456657826035684489654794697766088\
16609547741164956820806634060879830440130116264736552163545445884795133560918\
11466298536983953305860777284829332296736847503067551576664668231411909210300\
89535611247501904306991058242653774184681722534899132493821612622682669232521\
1657676538712755705917803398611680218591597408496`323.722369016215 + 
    0.59973539732647899408452040569257510050017359377239043621962884301287132\
59460730376093983929254786556377581056491005350782370872652240683690885733493\
07157324999111104498314678675020121329799197028240354526647284390898759026952\
18721073037741764389447737233825551973307790519633205457083829584208205319963\
134532704798533622848747804060666299516119636`323.63510910223755*I, 
  U6 -> 0.1163060051868880233284827851255859620712831172472194380930315702613\
26553000766778372917800477727075565491318606705699351152899579132829018405725\
68922398764808009198544055758400803453494421354690157222673456145311983942440\
65806164679521317759334119083997621908156409783538577056890874528593023283233\
8284282674908065536986850113609783121045984173904`323.622663997545 + 
    1.39829258282069267319528941122859150214432456160858143062571563379314456\
06195072358162857992692018814837921366161438425611396038100035228374481369978\
38828161219559149171522857976335472701126108788555186627396146408094412171691\
33542119150704127854720573408713739789166296004108036410330047060269385545059\
434722476575583657505508652966944658467260628`323.722369016215*I, 
  U7 -> 2.8262537022643895366747348787930288812957308175416702491481714481361\
46172076046020999300803635100599987170198412486887217624092133431198025179433\
14985485256931985608775839227219516229800396563072335503134628303569383510137\
31827745586506519456615611646861128393564401956112041512758878168658474664371\
7378870703885866141713310063785936827090271875257`323.3103847129986 + 
    0.83808887451419812193316329714008588040466595354155132586703309868432152\
45682119931929532676981239357203609609778461242797893867463109263989146639167\
86899146779697829900454838693757360321565474471862898896734264126561902343954\
36681399719780101835708184979928268404063734802194652252660573806749561909720\
78211299831506700737739287178143939727074643`322.74414673338*I, 
  U8 -> 0.4274080245502669915432514765685741301559732911040852359329120702265\
46782614597580330357863169508313236678153248939414005854368106301660409418823\
39779084488219546455795226206195847898721501957157099429279726430185726256620\
36116488538798555031111577721494154157903573805633406193965215239316456520539\
5873441591383129969686211989651196722926582283738`323.65354332129516 - 
    0.75234689898833834420490161762975671678595003850554398408303729419771037\
64442045571405008452036626827840544864909765400795067267170355555968839982878\
08899006336413080344787481082752456296804368183932963352637648226456289685126\
54872302535437718216925872686526183170404149664421783511581972164172482859076\
017124501752322787822754068745077795544878188`323.722369016215*I, 
  U9 -> -1.535286959074397546492236856725866435459813001006604191209957756275\
74521550602877957301813985290892867911255656283604725429411634004141447744943\
39228686572114797306070446484680279445251912447928420344315384780390461956306\
66807678020754002554701487312317174793608891819963402655202456904904370375089\
98619472867966396849580708926864734108466724384422`323.722369016215 - 
    1.42679635306583578467201567505205593800613965724376402953947183452007961\
09507084063965074294307054477076309108594800868880847027701599290289208073155\
42706312096669470680406381123605080127220008177859966936617628979271451197061\
47218965889912112010037091353982019729914555076547706998046723208859258926238\
324039032007901162025860624720808908876215064`323.6806819455425*I}, 
 {U0 -> -0.604000253028154124635155877278062869932794000515825668799209378580\
64497342543107558470995835150888375522530179925289127942111525152909780782862\
74071904429139682634500062614591761963443546676884553487889948917855025743785\
98903459212724671211638480954656862571484936967813688217559424525744973434435\
24119425597820477571108416982552984712583167885721`323.722369016215 - 
    0.11593926684437887332481472345502027317759380144599954922733320865981691\
68966758353189809230082116367816849441971138029471285839219102648888519580886\
73782469517762141638910822692954379205948037125517788554950274830234096920590\
26782845905789771960084028329752496296530344847598438972085437584704504314047\
707884607714092281715080755341628729595010868`323.2315788076232*I, 
  U1 -> 0.6004800752490232934197804353391480467677722184921199407733051146929\
50290031923619816903623316648378249470486079052088421551938232621220479364066\
73362443368365324008532900451263165693752765086729816197987912871505724674258\
63573531002352754704559096843465520707921870896506826071689130181660265162247\
4215909339620933989958961682938609070618650299568`323.6285500781727 - 
    0.71358476276925807673912249081812194323113075289436329473467512311213135\
97820576632359088289672013972838319580120608720415418912679490521145134011388\
68457871648063860265736058413895170074947019833753496846684861613575965707566\
00304955232858553443834662095402745970627180415772469935381253542676490795814\
13074547842127089862900791965086657844833685`323.722369016215*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.403279425057655371370500820589861985625\
79200382586152611507960837363009472391448122514751908062458795408110157719900\
59568883980443320392988876955593993415652544965048118282630919399336237977122\
65271284622455712523921012331716378153841219739676615788392345659302171659599\
19281128735673353295326852023327224488507157222430574357734423900313654932484`\
323.67858489724097 - 1.256690976668444715628514458112660964753361528267334859\
83080991507931920787060189001372248819410112344619134842085890679983247792989\
81734387740907764307151754061773276961053929273916793688016513386439269978336\
81246541229059767720408235342478574246370388378137864567087461580205694601502\
01257923274562904022301027682760158430347470127769851865728621`323.7223690162\
15*I, U4 -> -0.20172878783187254065153697845549522929350111708928449775595501\
72384254812826255878869126631088872293265615679808880349697176971120123146321\
63725988835327791090419488301508979225335948073609638943561318133898563708536\
34909000751777829712776973182687831771226463973800059183786157154822292952908\
176646807862495997156425756685927215954890518546694429`323.722369016215 - 
    0.11871302923209431049184469353680519226413219011701416864029687043282319\
07006596538693551446509457626433248869903363608781659725478421510465419059540\
93280733774201241567928077635448257539263906403202219399297167673895503532572\
45893884754876619321016093068321595706988804231530333701530874599618372200870\
73953233285450084051160322252631100217390147`323.5530463376157*I, 
  U5 -> 2.1533334981152929656763424542370128511887811211450387999510922843696\
70682264534533658042921656748943823548624847066012057788098742338829214215944\
80099811914569866269594281988892253669047442878805346639836647655695645850503\
80048035351284447765748434228193511885931625223215968682375589810661818889864\
3081093950932195089879872173367139237536563646197`323.722369016215 + 
    0.31027343198286634333685601746144238045922491412500200517724139438644564\
31509524762227288594782269217372652194686445424922417242694438192052909671678\
00753877666717081062197559944126691578219958338125378344883527439545246390238\
23879701918083576951434472258780926785800103428754795043755777246235032038751\
27941124478291081576174480711519269610029641`323.1319616640986*I, 
  U6 -> -0.663613569721878275870339444600482827002731449740021491351873283240\
59009019421154216432933646779843910180993068629922408911142915934925614724695\
11741051734256019967140569698203275893928222130420005923985860599297876893498\
87162085958502766781969994601269658953164762919913117584029896523736413460693\
96744834247171620911581128288701690496175655203574`323.722369016215 + 
    0.20353353828922939944424953564267296230790314629287403724086840615795609\
55994026310001162219733385978874085442361326895135585079295024572896994948064\
59032899026132486579904558911060230054952390889973688929498160714227584532538\
15610966974730282830575429131626924966345122284631742828000911559119652878163\
155006346190637027096521815140876349184994944`323.46448427462093*I, 
  U7 -> -5.645463402094151189656692722693820050274734079241523095711235504261\
40898405272841329876451779368037236333363934837949366752113130845202527616339\
04386528424042033814258983591252252228101319151522579436142544592643033498176\
74213749104765334342956184195438094835862022705647509628764179188636633315265\
41854758763401624656062290669591970009304734810116`323.7800727179814 + 
    1.42276959763222899065404659945691510450927029887924098013902475683240105\
60371409651683735353732568609427174664320770075889828602581108452376277953373\
74652309021876669808604269909448654684171416589987019223603262411854809863822\
71077010415630138131696528347146608031052955627320612578448601975430731501362\
711237218891373261399933961832053772722358448`323.2419608953831*I, 
  U8 -> -0.411691852998762191178363395341141105069412633409617222359378792647\
62255076274876325595899509098710685796494157884749406184783420583679918934387\
28353550759239157865644088344026086781002694061644434947824130399230488243501\
82290358316036647110974151524109766056223517786226160004439151055462683318416\
44198146459610473151764724849686836470420922006642`323.722369016215 + 
    0.14533156096481853760638424779231384968643998223487243175676262758019401\
40062886755465279155939891331047230595096281531854294931947478148696558631235\
85347085717710980385528142057019930327437918297393291917530993008550097540426\
48460050270271644832724760280434598576974889951232571219803366152231771870322\
227344815099975854636442460648605833859260459`323.5145754375076*I, 
  U9 -> -0.103580976180225762932195101492118902399908858806173029678393606657\
55135688477307511338512002801313521240895583710525743783745672320078304175969\
06337397813944336657637644724447936067494726535712816466336978587819165325196\
58435442892461229979959122733335187270626766689923033940056546784179708150301\
43228680470559911808681113545028473132311278248116`323.5554041359877 + 
    0.17421929966033259501202277297644961952505930036314391664554724590369264\
31242082932239744649088121151702415762749844716954781182747718761201489175664\
18974521239894359150132737502441621854937559042366107974986989593900757361624\
66584546900027380795549430509861599433640445397995035954569065880327509464792\
57149786280810463835165651065898352564520632`323.722369016215*I}, 
 {U0 -> 0.9302488120792013080307316934895142768006159011777638561078757825380\
74735602207007762448644047985660013500778844556376154306432267720745647193090\
65955701798345379185469410885469029440731685223827418755029989726746390806337\
35032843519005251320300405491848265411337943587101632545594292047378363612419\
5199124558256731428948849758771674187973823120144`323.4889486056779 - 
    2.15960038251881089097489397115780751670475102024909936416279265145348085\
25354415981604974346076918967258894046557674578994589991605185588081738527795\
17702092164368701297239430639137487871593030580309370730636338112370579952380\
70583915376251089751037393815295554010022878872756600338246850936862520993750\
973756725813579752986240993573557669325277131`323.722369016215*I, 
  U1 -> 1.8231066165111256539183770744954049720724155206959383660724596770350\
70152051561589417282024484263585252918369501129929843492859325631927622876792\
95868321033334089184587340609995763264617069380726641371054839722415311529915\
33056310543015842438274667247387799802803996654440870130164048624365267447944\
8667777544886164412993578897895634476478856695795`323.722369016215 + 
    0.04135888555892547646256073477793552533330763052070626948251435617914031\
34079921658413716819998388002920329065730431150067335722557204746847058194929\
30508983013098105264364808157355424976139975121697435383536719318780017325687\
65396953050769542147002828001233221858708538411002076606345288666857669036294\
815116993863992854524775658866078044464242294`322.47326339398853*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.914665963699674949092704951965583528204770615977633477984732565514\
26909676646510961490484605559109205937284592724059254525143964459985602035313\
86092203403979529053580318924452245832596813454030405443998185381646006613198\
43367612616614626165507526386884670618953822787323152039765368348948603970224\
46488252258565457901408176762595065351933963338957`323.66605039262794 + 
    1.58673154253421465229671349021797486092666682295662837067643048223505614\
46379739831647430820254993555755745880040898209083299145020740226827482779875\
98755152093085398881655122560080464962877838330223337343673228716472293455564\
53320114216161413265936757243709025266164901289149499209432142199884030974412\
655286746292542819642330251973699673081424366`323.722369016215*I, 
  U4 -> -0.190191793860020605230215961124039745751844271677950616868120774271\
60071160081253493047821624953866798001373875918054525047859551992675825087980\
18081072276971903054694696097249900271031034114768061755365521388337198567792\
86834067885694288193107351622945676097493231232060356064996774449868652315745\
05362049013030647056432846033020712945858603812061`323.3333530211954 + 
    0.80682193588257550091620665446977431978297909378099567895622820884413385\
09814489616482495672773751325394503204747587059071128683673980097223288555258\
95744082288647905317757580856417006438460764349903843609446140550286765542335\
24852445456500201409305373133982044056713077707135616561701183877284998888255\
953130323523224648432149209100708470089188446`323.72236901621494*I, 
  U5 -> -0.710225610240771355319848240456075964766342009193779676867398669902\
87917845852787247093024198129623043686801766343987270051380897462378483693429\
91878443485031833330386337341564359868846630059429039508967934908271806476082\
36088602370930619331617169855620364130351863728360745624266458533780723512811\
90739681884433989101061768101192980931258474674079`323.722369016215 + 
    0.12927333977454837489343537102960225975892718326937756249100164445085286\
44806225281235521383689030513347843378582870420682926435136121381753370388822\
55458941150437717978775307426953374793983811763706410975140723531254522812552\
93889102938766232229747342705543458143939268687879510874192988780123150283386\
029858757867193358508775234766300273789341711`323.36265870941753*I, 
  U6 -> 0.0215836396717735142049392464052277862262508776866403467813229574110\
34267704129735745047960848941457921047178673666879753209750108283719018050847\
42263080258292941767677088773029653964260303488704696636874714528092542379615\
52871270798944634171480551432972620040204949387820788332517636376182491577562\
3963150310442995964780327145141035564182500303161`322.67750888936206 - 
    0.57716155926815064153497893577666530671237572727251229292836283255602523\
82143542628247952059115626378813432415488873089935767743505238132347211710063\
60217137964358727296596574837506116925884999317244098555714695484027146020298\
26247809692636021849384319555762901794756197451086068307995015195248868270876\
240982016474920591877942938951797929104015879`323.72236901621505*I, 
  U7 -> -1.533602186179331477599249084082488243043122813256679951121878949403\
66204664092156077800451747553536985294626260073713482251177075200220902162186\
10950852774188248547212583002398647567930069762079949889312385212113514829109\
73052463573757979901307745805576629750484845593075557200189601556494523487717\
88653846687481587634789103079487134591229324930386`322.78639773142106 - 
    1.91168857547658303601407698005553273404252687787160468301685531256105613\
86092565160542221589001443946108902403258778387044557544731414840210711792335\
77184490215073052207967365963634731471004152763075847107413265025044361547866\
43562979476530335731820093078510340676074504098898813029267729608410515698483\
479209620844203986152820718015103648616646709`322.8415899813478*I, 
  U8 -> -0.760218347809843593755936105249527471023126001772858312698201114834\
73125451528283537539176373056629599195783927159393621696629288710558013045138\
27351002962557724323479746887844445992442642465363349305623794781489537576860\
08003716196237801468201047027188342086410289790426550914176638287225759855635\
61699637787356193969163613837541186912093322335112`323.36097972575305 + 
    2.92611257803467049420338933240640739997172794917963251845703821411086959\
67659474922622892081548017957354709295565201502247705193173749327032184947254\
73212792907024809129837496976438732762424645854146348305030371517125207444671\
14787268110593829073405388636448270650166232890284845274444795514446877859967\
466463792129314583256828827083664473792058175`323.722369016215*I, 
  U9 -> -0.920449472357109033648747150494367766847931366982821504929727659900\
94510412149503653501992529688732647388372433162988774221771636394011050812007\
60879020074131103512074942494724195832465302675393054988139593496949384824489\
83884147843529857474719795524529904231050436132853483942162008640550596693811\
42410299826477602401783364135226119481248027075866`323.567577267172 + 
    1.45735720240472309913646141480538258827945717423781867511567732075934632\
62161655531245816060279913032439567412895599593631720106582389108072185994294\
41373978917184825017699615200025261953183140291027229848667281844667761710647\
69923184999233342508626170692827022147074608036737327514905335895745015581654\
891328145379849447218860892797997424822463573`323.722369016215*I}, 
 {U0 -> 0.9781477349298337267973914768507475331264515690085609401049202442507\
58126908118155699562008707386395956796567372889296012511382726321649007569478\
45206127346540443923842819785116723156207541213174721278425187220492579984124\
28058522653223718655277880102724069217551401250453013497263268883560647969809\
5807022925344066252581522972543176181322694964641`323.722369016215 - 
    1.07350100044356266036854655367454694688018784471864553914946664876135603\
79259145916443314843243300735544700959201230175369944339515260091437977060250\
43297320448301627342866064669187510065977267872886266129318019003481678982613\
58804135632669043900277764185804866504371746201182586363280791030386577428761\
932254026523224622704075592241817832906666766`323.6888033216123*I, 
  U1 -> -1.407665724861429723795685108050887792673257337098616373605937095621\
64955920178960818065148169114766223441208710163154208864951219033852147129188\
31037435212402019287776835758806353994436879136552012216338376512009541831136\
70073190146678183763665877551314262715058485200106338534868209615085543527066\
9093722526727831195280499492457826510368181355009`323.71847088276655 - 
    0.26896205272934828665650448587898230185725913807411512804219447480480822\
73258899853390279438290900396448888246450381344101041424961283703448974839480\
02121806816016538499628409367090211784678472447791210578430465512320029897547\
26106993028446447497307044333905886967705801478972096517626883103757952499624\
954268900270062243876458475422823224075864354`323.722369016215*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.442285718777478097634803473215294149138843073871496360749375328588\
99837329247613587109866204095988982790271782171541429853727597653968035691591\
65020808214301405016692857976134130647573468415442562910363388890046576746692\
06282777545962668667696976189090508996542135351239818787710305966984778588040\
41900856030637808920678356108702203766035874137067`323.68115046889915 - 
    1.59379680541312439483953098773070010228849880209112228035370240472893407\
50829301589338448233657745092124756812171232172198815757373039583526634598455\
88251989977869016807449952994878673869227821480556195360256688114317782403331\
00312304623684369140080219378658816809753042779375501883549742938322090876530\
548411743060937594215112655854861501878845646`323.722369016215*I, 
  U4 -> -0.359624962676663032810433262352409096895938612562717198589203214676\
77584799865315163350289084018904047501519628922571390319613975140343145861181\
40802309290370900636083790932584407632597460631327365676974487788564005166730\
77838632362324320205572258049030579154403070237251578107822733952020987730190\
84234873517812923811163074588157148640459792358609`323.7125138766178 - 
    0.11930237670874319416339652857153290136494366904671468707845625572049449\
44776022425049940788885570459938961952312961760202816236249978042310040547628\
41058893644934580518140984185419109967076155349827957100217688442372758443049\
43077201786599153023886429090239013678262982265434530421103694728297257296852\
355166868842917942021135252688434725667922916`323.722369016215*I, 
  U5 -> 0.9542102172769141618650046163682582807659037240247715665481292698349\
79281677514069440701675902194994948082483401522831576552746498419090584065442\
84173401297274320832655022967656009262651368464705117703819748200877781119663\
90716876388445976503318017482287109380598898546012274741435302510296471371407\
3950038906995459057018831892377431165090511198141`323.70010046345783 + 
    0.60225061804636243204954756115549305514378002832109151639537285161647744\
05230958041530655064360760970406252320620065654947598168942794531863184132035\
73820778063187364809003918330403485091526822542367283368087928067249605436706\
95423669260754593206710234093066729074944846493885452810738180198000972660157\
809586897997269974588514330844690079950203002`323.722369016215*I, 
  U6 -> 0.1090093468593793817055052013719886513006916984591629957375015909893\
15304992256700999319722117056330946793975352791250848007460540544862595019301\
39768923420170328219166715141252750904428260595701645993514554888704550386273\
25885970967327174741191315192932090961874693422404388295091669783138234327197\
2669353067214697394016254767916249179182247180136`323.722369016215 - 
    0.89237596390747310503726286764389795307379015766239146973753577920854815\
14382618007911759110222418008355861263997517464007771848890682860383070858671\
10270888933253340863315689567906075528725748649985183330033008288461169904782\
70698469500540494769021183468930641215114835047401537736075098167639255477546\
809455377551227930772536583113928971305901963`323.7214192376771*I, 
  U7 -> 3.3637660713178502890147645634056342165779373878640935904455574281929\
65477726012296747231837289150959998651265282372220914301566659067719667536588\
74796451433222213646103276300471281801895083803548454045801210314095400373457\
62112303323903927038693276708171414787639104661258509619997113650583389633626\
9128287121562270203754785186639316776808192592087`323.4175966984128 - 
    1.53681475190139958358979298197956800529106147692013568146077047488770854\
90553092207557933071448957294048919603959589527865403764574010659004377854079\
48177755195546524552815296748539025673209608119102161503861786908414272221172\
69912951878722930688573457654731750316210767660915877160856932270914030552745\
713964943310997414539312178085406896010755371`323.0974615143847*I, 
  U8 -> 0.9482878432588718367278668524591314854800195010466993409149608152438\
96442475976909380360749378133231561340677796311041821186788925632201892510816\
38376960083367979751105722409813606004810404991629529498509890831667483239233\
53356272358575353373861595668169707475061161747657259353450214662852984451552\
1932193596930407126929803752123193502307034603144`323.7030927753462 + 
    0.52932666952326978228568517656353581474224369466713489476749677901672867\
78976406253758626413492273957594047147938645244368813858990786049219626616061\
35092238860128827079515057798165098188602468321443925760732251096558251829222\
84781268688702328586074153365306606014040764222559745530054461892011916200748\
022970062316513071758997064724585193022891332`323.722369016215*I, 
  U9 -> 0.0579305183606122913321643536260647562063980477203738842899640812537\
28951775209082279993075468571045353257514938067961033516053693140645267198055\
07971485399510980805387995692528884813383301646477620041106614181445213714139\
15546057061305118829149669818598168625441004425856231857810855559432566707040\
3508089184955956149922238019556804952460190243774`323.29447196457846 + 
    0.98736307444106976209909333418840903472859669571967312160125822521845986\
97858122089664805354954793950296454170357723783419706483576455234957027336100\
29390084203393390787505359475820318597823610768033924736467172620897086272464\
15523444392679729840793898303495277150085217443473973389711373776527193649480\
612419546516781330384180495257273746111428069`323.722369016215*I}, 
 {U0 -> 0.6818073977418613896826386394755961915858160407657405844209284926302\
24953399956057280165083521235247840502001517918788581194671845563273188839537\
65222005350885096915046078138538813062069828827739986217298663983277204169452\
53647412559529205290569005922537896346938672406575720537379177745854038278809\
4080684107821639643474891077756482209352008221173`323.722369016215 - 
    0.36694380603442367252112627421261269704351874140322857926072083152777424\
23617616826236813470024782078014825575346456837141150061926847120252399671886\
36854448253711605473764560782694429386010823524645128337019147093890670144193\
76499378848842305710379518801382926393100789910375347891419596711335758520980\
772096092353820093317489283180736317567964914`323.57843259179015*I, 
  U1 -> -0.980133054118347931271280079574651534727131672365356437098446422450\
81832161422560105945947626082604735349035735585546944553019578808233245451172\
55181827221038548696697378829129383076730275033282135853652464266617854278441\
97433743073090882338867942750869842812631662456364537600181974213376688215142\
72843479282418246435716371602397903831544582843009`323.722369016215 - 
    0.36651886302498269903181944069992869127321113993031074972048737102118809\
82340599552001831956282550848571689492997033192437278619851062149566283461853\
06219198175600183589730195708384658931347335320524225907504077656719303747670\
24233223841557853956179590804677031223832517041234571955840539944371333688051\
643801078630435079367714853069918646783529126`323.451006171198*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.456301270911406859949170253947875877805932805906897696140571780688\
78888722542894926333940640443705310720702791115776759182406997581930888883044\
80784996327372544278558276304296555242305795560070795882554461872246357367493\
25352755450248091461094003124164183684264261371704936568635398621660584054144\
77095938514350120261433786136206496671204987905626`323.722369016215 - 
    0.63240329448479923427244808640122586113781285320710504015993655410009624\
52453487508774294010699757151147075028047343060976121744542406558709505017345\
01786916744630920120931977854643007336953709109118280660951475731420204007534\
13812146833312327490694324882190469962781678765935865475253296440178324715927\
288090271558926701722350580231503488222843239`323.4963658773864*I, 
  U4 -> 0.6141774801459255274559393165487089305435031010998740172499170002376\
22908775929269281095168636092227740001243387980911725220330794125199261675124\
93267451241222160150354870928323119073141321392714604825873915199089164260760\
25952281523820849155893416653399606955817857674210917550357504323228117601762\
1787162299463751277248174154047352378003948303482`323.72236901621494 + 
    0.15398336189419691921440186011138265732610312402975507901302912750742959\
73825159243059374678352386878323850765882787524878553558718689154144074508579\
65685865606818659046573022438978729260542853007618032031611674913681440727144\
59310487598313030692844664920071450329795318186105233762581490280615620984106\
007835600288915864403893039477053715395617461`323.32034196154416*I, 
  U5 -> -0.439142376509140832306866287259078491519535930429667127114347761984\
21772378829427124117484027478171064453715284897118853304187326602881481143941\
96273770084746161838278892485272145496791817751296632545202453355985750420296\
16784828044415245169322767107341975488708668846388044411629632395111953288726\
80725652919292493430097968960021916125826124925913`323.44067958715556 + 
    1.21390879435361121934001375856465133686648313290786256245606438927005627\
06752540107079028697133739754231971213409603523464069957858210642036952256181\
93549334781940530683225355300397797863101864643179896223276835267157309508170\
72277880119444865722335448868282935308445233257787862358198830236567392043632\
835606297290452689445918492948881100023658807`323.722369016215*I, 
  U6 -> -0.683834941515570445899193317970908728421081593058688329052863753418\
09674934564597825365058075295674629527854105253186091988526499377654942128037\
32383820842808578769580857239734091247911756829419125864116958783630878627212\
33955474506533765804991022694047013467489754688728718489346926974029599293622\
26163739937117134304345194069949010750696640336596`323.63313107935824 + 
    0.95159344029305046067749568270190017095171476273962186265307455197340841\
04199262204429616686755672437638701452351664440530960002350055183858521889760\
98932598162714775047337578488825359199196238476818660582181851277187890503479\
87573062134903489470324060620224510927328356694018469740144102969622875637833\
012559005796503129604535132529877575890527881`323.722369016215*I, 
  U7 -> -2.236569610491537508239261594158577315496723220392614052039327087266\
45794882253870258425465900713434076986108787760391710566868460603610132746736\
47737083442663979738520262178703538401424343981130087144021589517301938263474\
40703530240508064641926466213175765830508136810254393163941598267169474624928\
87570171794911787052418338660467517442750474110465`323.126285012634 + 
    1.28724572315559340885247912665433572088640077553615864894376850637482415\
56858951211724647634359678777640665865523609111980309204424778538018400779635\
13488311046214386368683476254071180054789513898229246478848744826637072145372\
18250144868835026699859638336593185705159765240491493427184941240564677239712\
237863979331137762249402954838432698898561921`322.89901358976186*I, 
  U8 -> -1.091075685319822971951905507567721549115934093024039275532531375387\
85488801662079921006835292792001051667863351866588281784257627361444447376426\
13061430694291877862316187960728797158073026981926361615795152141240630826916\
30644671231433742975007235341364402323950854296210755905686558560343604117286\
81583510260171392927087476559188599237402628232926`323.722369016215 - 
    0.75206362899080714636362223846738346451421472911393644383629301610480056\
76393428843427965130587996202484564394324530725657355553415145202048467868746\
08548174111975322402482134609265459876019251358629956055034582992111769412229\
70881120514700257022240321301621003720571354363198023744187397011562307342372\
270219426502048007855642450581702456109172933`323.6228077230416*I, 
  U9 -> -0.824028795703085675105941182546751601914396257741722198560898188401\
84376497508277932209324750458052389097545082186434504477614144252923106636288\
71447876265602041394461788651181008312541754440311958840120023404636080802860\
18350009025623775882870055337405892371179962286148978023093524627246036088229\
7677671289720968637988514663679724286605659657226`323.56114291734315 - 
    1.62455525211177116336852626482353649335977938403000577589403120969775991\
32335184192764888560111843188183915163386239975374701162884000115146464041986\
07246734370259625683621309910617438664358506427265857653561333341195902396624\
10276863613855230205925367848050608819755238857819704031600187541272918663786\
782389697843978999351064492816459852454594424`323.72236901621494*I}, 
 {U0 -> -1.098460000058156129412034201836788587422311388598880500956296962106\
56781082795987892119308798948767410645450818652187493154311654026850377854153\
96349070479106124385465155604827430498761267344544569024319071050535099693319\
67791574540691570840014701080883426920394132140715034445932021614468170208574\
20798609950503277199334875897424745691202709098828`323.6979299835909 + 
    1.35323545533058265241738919775970241216047410101356999418833119668085154\
56881471511668170127589073577145391936179377375076074439619688466257800529170\
11285430928541454405128425340141154285248179580867423827642579834966926008778\
98453674099593380269711703735161445253550114776096227587641556286741536770656\
307779863842029140671365344898455716906940837`323.722369016215*I, 
  U1 -> -0.250505044524975726976310640241028222882459379044815139053621227860\
59081245842983588397897124825294683572924641222853576552268663587693532644732\
88991544555933250493934954659985342879805318836970486672643673567871414646257\
17315657837168162695796266535008898655923793430432115178600242181665144251003\
27585939284526734650675113972778826566718049349159`323.60830120802234 + 
    1.54988548526061330110827758515198842635337214662906265026566231815611652\
92415271220037426329718839893576631532745890126922008880875583414864670223937\
72122939884850061624619377522541654646458569300642227781847273403715733496823\
14582496355612380464486913778059007883524815966966276751899985530752776947716\
98399292904295324811849825666166611034596306`323.722369016215*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.050519172155152068097319574714544396912\
32789667247373684838854551756592947365415036827551886309061914859955358759996\
26300245511346947248398454001436757235706185182906647325036827352913402092049\
24407508308728191245879721716597849499128587319154358573578936726764837264946\
44590004158156738009751174544375894060598554143016367554301367530048679068878`\
323.42159989279924 + 2.060958368457609852541604520463634924249831284445046318\
36064469478720292149821760836640098154982619940767470935455062975709548721637\
65620573254590896966438954678573802581109343018340672098477353897055062977904\
21255310766085947786013074285244120809329588886577600981749031919309297843366\
71432101475333829626109321765817622613086303537071086276327386`323.7223690162\
15*I, U4 -> -0.11612345745445109843673265817933141333321344955866765959321744\
67036987393016722509103960478044706605918787657035322073853603666354534898582\
22032585053534497891026093457194935554369578340995237692853921617674962502347\
20439472172449049390990818887345246172415895823666803007793192791829555840163\
0631018721811234193952519074476572254025767148307609`323.722369016215 - 
    0.40323572158353628332809319560176569556301666936215595772116427592396161\
56122389963287232753372368200567399876291492225712306339668173952827953663454\
50083418878491677288086152133938255469135575471331232717733891700217959447787\
27511413431737013702318053758450128270369572384767566715719294170938481472782\
39045906560416614378419355400661747193056972`323.71732062591707*I, 
  U5 -> 0.8119807969436456340650510421621150672773529630223935208557606504048\
29046324055646408446223236283685277378221414915076299716775805364161773191032\
16247281152722230435277823363200915862255951525381267810974449637687719512011\
23739002827200303142870532605257461203452588286408283203070274548659045811765\
6729996770997598803879515289172546419502071097698`323.71428552892684 - 
    0.35155792879597524116279365030841544152106979954825658735822584001962954\
65643209443637340118963188898717020459440169396671096935437914751467595880572\
84781663629886216763832302594873737640448032140576126883255889921239267969900\
09270306632593359719543382554471203357832035255344647667237897096640626037052\
405546682885779239249770220001128847484079886`323.722369016215*I, 
  U6 -> 0.9312502937214184493114526743043064425888253565884486856353324556936\
68385945143925615937882814873393010202441167330233707132460548646545915720186\
39972435142461455877395043073451607891364605753905566621560897262934432080412\
83134164297555855136393494380238484616609171962718859934750303894921102193634\
1984628496132582396471317214660246897306564776573`323.72236901621505 + 
    0.58863254007937756930409981673496326825252077179041075453488604980517887\
69767423456374855790962955090594434482509677853002093539815896604184330209534\
36944637123864847152612117002703765754583392918124806621015155149584247019765\
15999563242128499792119525906437191175057324024747699289371769462695602295642\
053306843146190774901293954166000285828984434`323.69095246597504*I, 
  U7 -> 2.0648157448562132849328324901535122453603451130390028676823049238491\
96864342409684281034737032771925539188944054000033197746318504026516459800462\
30985832607775355896048353016197201590260858759848996603786953921152438771457\
05456288155105088542809977309673929264965215583078827422337307234609155558123\
812287663482875732426363061766908807858995078164`323.1508908808434 + 
    1.78456127412740592500517672842582979042490663772719151169659184931053852\
39319097575037180845402123466551255058052057989317775624337157285785832973355\
01188185051405349722140138761803945533196538991787444644319178829082585105602\
65356976104045720999363596709643407289118026309712411116425558465234593235512\
20599197863616188080712723963573814521233279`323.09315500926715*I, 
  U8 -> 1.3081174078018681798672361100061229883779180196000101144055645475870\
22143881086567581760824171026319973125078947666897607649916035945096049064649\
21128310913412441915482462420561327829469595665457880019428373704255686127911\
94166409540764663215877483519683612331011315444419024587247843719303040597841\
586586624656528096982214666968937035085765176758`323.7208483346855 - 
    0.15793095763517530256174931060369820203233142007700086212563122988240070\
10959899314848753244553935274177640213575813319024989856784650343646935546531\
45628005817876745598715876382489227404099474135390663399811514107370899520921\
74887503922271074829434388810114991938249183856374541784112969265567345409663\
513516536187646180233251530054208868682281861`323.722369016215*I, 
  U9 -> -1.236527851025663153322454233818825353223339031009471782508971201852\
06987923747676362724592854364711581871236720860025269861455006772302700533213\
70626801673180354325255177319299032692780711895428589413498770712872786562549\
87709288793322126085802089349591747886853979029974988076587993696968241224209\
79417143639165040930364423168500745736415537919859`323.722369016215 - 
    0.94150542607499570976139049432422259782252127234352955949240176786848497\
48993583170023714465410145590567377087599227173706651728938570276968614166378\
39108515831212803513599380288773399881356130217721555504455521497492414601779\
45209543208209298383041652157589558062936419121608864530283785010220003600198\
362512142157871403855436588204935483421542885`323.6962974693811*I}, 
 {U0 -> 288.81150215823140705455302693681848168662203398939171685594579250466\
88296816565681443975010570223741387438562672907631002943637312467827001044394\
07878296086397162618343512820272085950589445595748157411042464004331234777307\
44938239863638155830109872127955238750045315989440384104514360229356857412008\
141904099908`291.34974725831364 + 2230.51066183024806558169147587400543054219\
38900920888694785193018513654357310169258544607399777336235273642557276020037\
01647469329325596754555002831731358316759806727987985539609800844486101974004\
04975179513204618752457213294457732742823645570160537305643089353385134616238\
108405897618654881150493387734097247299`291.99097599096945*I, 
  U1 -> 13.683364865323629360717368927407295979937048258759742908549236280459\
82822498609824862965923396550956355714132982521718759154542072996252968949114\
06844483711226677551405367692008575535150699687503986212988059136660133166913\
68879424860360682432724681944482709976894383738729632003928168519066899485195\
36197599395`291.5901707733224 + 54.713042109710191856786328788470758234407157\
91192040456875045415950836574338949311342004168474126434987430460995668901380\
33031159648840349035975759809764059203233023796718834564300495605360022436910\
75617971718900820960880899892612077316581929680610502900652836583314138174659\
33268934050829718868357761611304192`291.99097599096945*I, 
  U2 -> 1.`498.8860566476931, U3 -> 176.6642177823382897143935966402346891805\
06034471174664926830736382553025590844098443812197178725477886203172782462534\
40058759155893633367756405860949120056763594989174895520986508517764283930070\
24719914100610778164177977603391812147124875905612571588288829895342056386139\
0109904404405266957933866229723962213801`291.78485286870443 + 
    384.939632687687427767375300648067346170373033711507472584065810636698326\
74201933852563470016913936707374536962874166397296336371027323983634387102664\
26625858917676803729990742198709208699359141536976012187852268622117061227616\
11008478320389633517453491635709988864687597958407342400164850308591498676014\
12270718`291.99097599096945*I, 
  U4 -> -0.016502098308905831840039615957236092782883664180625751310924717106\
68359978337316618217107596977009483495263567670533857626389225279650761437242\
46498544704554317399059891896575823763871520245720641657133534635981396495789\
06166760526865035381178915003018066694334950750763787491963471479230095414657\
13268013987`291.4691256773618 - 0.0926995773720907392942477837887249198157108\
66454168436066761029201404166761186215138380356133030298733157144032169248595\
32746944467881307909426143253358194137248402070459677196821465537179344196290\
12976876485188160187134451506497278305583503055560496230652034608963156116538\
7421040694600679110349544220212905`291.99097599096945*I, 
  U5 -> 3.6907357165538364200031664576750234368703032989922912257556465415292\
35537431198507674019089677168074115295080313988986443502022361982661011337033\
52717147494435172813674003333772050679097397931404325457801603080833490570831\
93959612500971822159069008820681580504196307561562483798274249827651730661813\
5264957932`291.99097599096945 - 0.6914323698464226063295643589934363094166466\
81257380075358907148310892187079042768910279747826134231250666979761754388727\
84105044314822114380996887300103268818975669721374660254810837190758522949942\
93393220526975620470369901923964223489304769314346977566085125903398380373334\
9305982838377975036604817259073914`291.4877667837706*I, 
  U6 -> 4660.9600436891992466479270348457712553091818936973325188181982907120\
95419270346741957103320672172875132429976086192520279956084090458810610659829\
22654905868108302912914859535903286721868147978347764469169076574051409250627\
74777358357791903505351046629961910590814491503602158229536165747547626541164\
860751378498`291.99097599096945 - 3733.25935669266962481783547727413350234615\
61667540265008486387543434312942068450081026014234826255336873780987549215952\
39543119581899690302382505050500247759209323757385539363352160747419889311401\
53193633507238579698090107253848560170712129480626048328009479276341791913342\
169715846798292705745196844636197132902`291.9331185410163*I, 
  U7 -> 59602.316826306506421765650003424396159316530931418236715021249097190\
86624964611060831799360198810173294939364746251151412626720134007543338809322\
68567879962503728438689700077455028623973705339353719190795380175258973137469\
94039867367240449839025765396886947018606164336286973446632614382468311429900\
7367900361373`291.39009568091393 + 21682.566000330992474406620652287668073121\
39498087439763223230847262047961859307861110131192335638735991852168661425159\
64854505627457982996254185294982786707657914763986191554846940880511588428709\
69284304419419911511430443678403592731607063735705916267213921551756559964705\
45233311531645880765485786703094271873153`290.9443201177613*I, 
  U8 -> 9.6921432962146802516650205131982972384034638941982865391075962056263\
40467976730079216580618917756103798115741929618739040340265122311916013586111\
20958618726895261835616733427897919486835875849133920719804298453007515252706\
83368534070041566081692006328944019508082442678340835785141738658884188972480\
532744454`291.99097599096945 - 4.34264427943471576326623570923924276036087321\
09149387625924836410868918089099284642435165155111003156744399953398200122901\
32267620869174130871000438913174194146122617091869952034791760050025023055836\
55241172384795801113759915599863957892647015978901657814092760598283141101018\
705660049058952068526313109719748`291.77776701020827*I, 
  U9 -> -9321.911936215593718776897202060008589012889226049663076943678187690\
48680193798860209397048322076252167010965946627195560025086054473996068058026\
24820241327031371244136045091828084141038685448348820287651911498093773196660\
48622445740872724796398110593802071505602185345239909261548955021998473007562\
81546196800507`291.99097599096945 + 7466.534459844113372284339742285939527578\
94391887693639539843978259720023783557909196594244172752340940662115685300273\
79878059025334061895865303635560084865998387499121137660825936135426934573937\
83827126375480321098500475676667680164860574089229395527058835427855473800312\
93474178969096847641083855257625631118592`291.9331192484474*I}, 
 {U0 -> 2038.2545897420981780650947532746990305684319643646491892809169179614\
06614533215157629378924830245752084826899942962064488939907972674809438600246\
31339163172329867265098059589891914677435527056232624768562159216323449273036\
18823813623861654356326796765696943568639782649193231773008737135488192522440\
9491073438792`291.99097599096945 + 328.60857573706104799712742195870235202783\
40225023965625348846143829054700553076640358920054023733596266526998652619160\
51062052705653902168985062247893859359237963299429225698788742788541558513486\
79798537228513097085136745056538477358617242936067223805540488274938143892933\
60484277158965613272064316281983105502`291.4486814460151*I, 
  U1 -> -41.85789897326598715578347279325809823803503998061496164813474468769\
30552671474839746489641277791052261893806145193557781115304239091515317973218\
73512749093827305972599912547802001705716805461564087212418245924905642315518\
00090615184528282462108871796621379752028422348361488569165391263639003309114\
881290648505`291.99097599096945 - 34.1711090927232157518917781604404274329742\
25618639647015087832632117211660459442605735356206937684435431457473717734385\
83283595890500034052962857669833438122589807563819298723563809439914168842608\
94213973486537230002440008423070786231648437653540664960895914981694265477535\
3306253668980390783003763405411861711`291.88597846550823*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -70.67841857210857544083361666094735012579833411019551459329734546919\
36758639127572415345652755155022905290240291902262114083534807617564114041988\
67750940766590330258752339419972350574622552867213178113436512721578901119450\
58463673980571721434315159921610582542973558516589304977248530996510261962066\
755924364137`291.48761600007674 + 390.861202071330114035263469300219672832045\
95633712916149241237918141456853873052289521568542634435583617820873543596140\
81261700233757656728956054586654132608970167605767431004749912620712015004255\
08949930779738008073896041877915030167805791926200097926780643791647975743054\
56462647210897869387948603444250486243`291.99097599096945*I, 
  U4 -> 0.0951934141320696240085974897101234267833127482737825329427578855008\
23521376305158559814711264279415990968353851763074187758089933615270653451258\
58130898841370209731746137565883970144283287570397293019974794806161677547738\
86638224133850306010669658706233926540278911277698516882816467923221576479055\
1097406015`291.99097599096945 + 0.0138398111199838802946136833625242042948370\
70807032387197860269743425906738369038020354684082797178801544535729645764010\
07532148700225863918610954704147170054317082785379597600369137697967201453502\
31515251041511146960004657790896932598488335384200870290543591311887959567799\
5716222282004628728542435238838798`291.4127989759091*I, 
  U5 -> -1.780577377469550879250484560432466214398611023947037380130353744956\
61739336557733733732019672162032902508382864079509310858279762922832264947936\
51321726064790934918996230866800352392905797786659739439461274002057501486894\
37508658886786104824067815374805895152436702780615403833610242017029171987989\
4789706461`291.9601982722592 - 3.21531604828652982181533961401795772014456366\
83761618331258488963994868571316835257513948901165523247394863660509678655776\
38548003658485512026042243183037068205261825169750756532505593905829408787809\
63416377043799022981233518235669442980540537962537987534225825282959449937691\
592854905944342706260655037657923`291.99097599096945*I, 
  U6 -> -4078.638383930409243915365482214260252793614070623819455562983569582\
15771428399253969524206868753098311312334477413748535508923098234037478612817\
00651708928747394036129431216856132898190595003661831118795466735381139638787\
96396123276203261728974179589328107850666362210035868693441564787924012924474\
15669900833719`291.94605071078644 + 3486.355485861197136331880928483549196819\
40663936119894751933764041590973975060283313324616223617206367223603754568563\
90701028530552814785746374312117012729892697843130682139021660021922014709608\
21482437732129558477415677636382587836330564347473507200365582690333772309159\
71388998035712973068800659059795832039088`291.99097599096945*I, 
  U7 -> 199.35503537560357139242869698314969544134314980792505017694759303428\
86790642918638757623484015783575799364635472156528109462826013455779413854459\
78622608454045375072400145894537137767297051478265892991768408629879440850513\
42272938995463954922322835349421598559861686988606263645633368054078559612691\
401036206585`288.9048160277975 + 55779.11654876698382017788882875917075175140\
99296834564800825278787582808068194731877281444048933059787637201214752258812\
14694465932561874186506473128712873885640192400015314355706881686894009907487\
64036800511859716527499856836428303680627438601690229462425209835781357117244\
194608248144615181189782310183856770278`291.4028690769761*I, 
  U8 -> -7.023349232113575964788767685512404409873235085080930110499709857414\
32316785719309736071724324242604120287581861140683620839901389275236093726077\
11034485947404609126574101671688579158761406565928589169777472362190864209123\
08324546316525386743808652687138135304393858156105881936961892182069576684059\
10721804274`291.99097599096945 - 7.664339909770198898141454693096187134927541\
28543458626171541329524923753636621096398200669146346997562546859053445272306\
30166286719562517260107912443799638599988769004891632101700291651601995582781\
88895771724879685054541769049657369414088197146690287107975041236757665332569\
92493636674495667206111571154347119`291.9354626661591*I, 
  U9 -> 8157.2797788881280907252777748888147328743997788823380822396682294565\
85707829405702351233501499463755950141819199328734580413806426034231834020497\
83521664641626631343930730955131942650606317953913698700968169068270290011112\
97230505456950605850297338176046872584867362033593922977166579790125820785803\
383955870816`291.94605037610256 - 6972.72923180007953022571027498098085793648\
17969520891786075064767231507762481888998956917243644766474701039806086889617\
26884133754360528626071520572298331350249507396993962329924847101837883206547\
71470841572940688929097921208895519354240826077944629243396277235391153829741\
659529320070985875991336328612993750111`291.99097599096945*I}, 
 {U0 -> 0.0001060472018770702287518973481991238991616503745351561277919510770\
45593556535399151790545755222241477378778147404475914669627257521303672673888\
00620010615724321279468785652336646672317406621565775273744334548154443721204\
71646476171401212029903685938351413833044515526992566039282089782825015128453\
4681988615`289.9727197850483 - 0.02844389321567501602106941196120244551832770\
44429572506371634408466076191351637273412681207746830733255667590661479071287\
51719816607575483743389365814161768455880939163816321352251594137400893870950\
62140360903624097206434971700739629284539505319621023291848687765409635124291\
438366752069286430417458089780172`291.99097599096945*I, 
  U1 -> 0.1973661275501763678625505094283730360187663197523149785329755267019\
28357705774786692069762951939105029706086021003516026145339273759455697124784\
61188933153982172454145290223522831159275348099477154577271945868665219812169\
02409018287742956894982103028902406175146150050038681815244852512683277176921\
9781582672`291.99097599096945 - 0.0356739515562442051835009831683770267288622\
78842446282851325860946178447572245067643015562367500053723112242815482522332\
04783883776145467608583807315613868313246853847945756944928639203823897247603\
23697314574878173385573355162235117904600090134825616092582288252808884641082\
8416905775474072342320816647374182`291.6261831801834*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -23.41748310324195156519742806217639155724950580094809572576213675200\
40415935114837042768019976926786426405351678892214394874039827075458944778664\
42841971696324262138847819650294528931026457186287262582910211985571886154718\
38590005986417299718424258929851722995764806200420786830085322105638839830566\
951993808841`291.99097599096945 - 43.8588839479790471398561604180402502891931\
76022505674893328599596097941035626391485124489453676388190816358779116067670\
32885954830186155858021828288320157608274093686395479398982157986581483784395\
15477909610969237960440735193575149179042373943342531326741236633587724532776\
2185529142215017114362620265625107171`291.98065356468214*I, 
  U4 -> -0.001236749177999945477220782569571731885742249772427448031895728940\
81943784843599766312714626914319766330499946079153511489441231959508863380684\
05683664253140708642997875441282658599761046815917885048763100860404136750179\
77444366159486091304136327756756687458936323281201555395789653415515290541406\
05290966302`291.68652698676163 + 0.003839692296924405370487929959044015526322\
47869262718983299418674268187455251849193500576741766302798111981462201221322\
07096671469719966638580443916296012799766665440899542725320982706473702945861\
38672558219111464919094625957943563195547084589888368986213593701395014934404\
95958028174973052482052481219616325`291.99097599096945*I, 
  U5 -> 175.07197493078376176987882938454402065793233292847146845546473867213\
54739807170701368813488886939040409372240006759618472897255189247971299916527\
34220100573588643192515185514060414396102797901174735103660700828157614261275\
61173380484731877482726205270146623217551206033919986057758903292761475038651\
988276460157`291.99097599096945 + 8.71982580461917845816893920192260767612831\
48456861111052714459367015781609132406863591675117720302699377207236049729903\
19266417874242980705431403463439881655415565312509103753439175170492233691639\
53771073479323846828111556614783125527564158828746112330605992176443051885085\
727933460705291577669245571167778286`291.05831590149455*I, 
  U6 -> 5.1730134321198509210008083045927803535423417596320448432542635268992\
39823887051241174150508779250551126279100282025486411705941984145213267105947\
01932046521397207808157860117073327465214203246765771006653917886961476644336\
52712737216558413717947538153995397241698832413401232587064705851744362502022\
8142812176`291.9405053295011 - 4.09195181789513061277397758546956773020489120\
22203003735575116554811481631238829688765697719898973599930767043376312328763\
35489981152253888343737989357098687949816558508660041724776898595820210319519\
51100492752941382822567131178402840458533211922359341918327837365299574557676\
486586186389005602085298697049775`291.99097599096945*I, 
  U7 -> -1014.877518085550834281750060039187794027262806986156567258832033719\
40042092676172991623294780305743036025885056318930185554302232630521668385150\
20570087632411647558246696789436854129432730726479240722450161653759326014557\
80115356389409224213942734457691561317768848403773739299725446066737892291838\
99480789312801`291.8026435206704 - 1423.1605298260222740953866241730295012324\
66713803096751259566959889624555771174063584075271646861946239604660202240691\
71435770405358697789787182376803575883543175399573896952235768617379491431689\
29413354630963481645500194869271451107818313369600377836528322405753311774676\
2881812510461187090851524261824032567215`291.89625113677516*I, 
  U8 -> -0.000214230798042695476032774321270074483879177833021671462887911088\
38450321564035810058439120989156421648396529073020664817404489502865061630353\
27162863933862447128561840510910110503149497359076180146228748986406905300941\
01174087435488217561809639563987251703032031752386262364325626024781075423025\
61550339337`291.4220296602251 + 0.0016038898597828135157357193381574358104146\
19337215056279549013765246448892261323438914051686330500176699980533242144455\
21186800658055143591549292225965810551661969588233837988547723923993289480136\
81512759475585971614857143670340095972258360460711146244666580080262719695639\
5893713057709345331532172663947041`291.99097599096945*I, 
  U9 -> -0.533157596587256632695851871256494927886585678169723625409655938610\
07933568863864193689732063627689627500846768528106959591381976855928344250463\
83004119287771722670025832636639944908461519017570346990742618232823665406997\
12914527561936164128383247261415909110659251486605841416840980841757437243723\
06098236373`291.0866250741073 + 9.9575997111014652134113322266294518217335308\
37098588607347558104248575984925268227925254350756332005353224940411893827485\
08800132541621887030602787995638180828795308133197603190605839829330232649279\
46153908775257619211968537272085990248839850637597921943167752734250614929941\
6557106187642089406106149344242064`291.99097599096945*I}, 
 {U0 -> -0.008029842060926101208865550694593145362048689211153584917326332302\
09770653508250376277569461895088439617934691809265459359477034395729096178919\
15585734082551990776223165742897704961479833750618289096552580243011750936408\
25086342702419099415513774857245245012571716128736897986659792742852262283479\
02393951082`291.8041237988869 - 0.0353424438893842607488863812268367675504849\
43156226099638577407221496316154936849032196765056340038956503502352719365759\
61394929633655752892141248395116775831604036887741610040798971744907255704044\
10834134142123040454513521920225395335038794418973685790912738383969120361257\
0822290020876644954264066155349545`291.99097599096945*I, 
  U1 -> -0.216788268964773297353534637580935222831702677777769446129237449743\
43712905281782313924825284905037898123744300947481577663125576466535211157359\
21506128438493958667651425308149776582301170345015695252879257270506986316763\
55212426561350714285443198258970895442977256109989747865031413012399150413477\
76069956208`291.99097599096945 + 0.065256539618059520098112067550248769266212\
92795832274416746603084879023395850975886352951691930169583381749384063022329\
99411229113117786676280886173666001797149676188471988109572291079894559197175\
24197422691612328687847229311280657769547055329137633048544607438504200422757\
79096255980040700020319591045348365`291.84427429418815*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -10.15541531898890699029933405664932224187166519164096780910052646529\
65813195141175080451553673728164859074350720291953603518017678367055795911516\
23671852954295921091260127576722817556201171753745495798124511978403699880923\
55975470746444954491283767711697492773849198110731653275217367597267654941771\
141263896844`291.8294177364991 - 37.67531016439602852283235542051685748072769\
47726162854736116713863639217400683577672225490593556759577420556446382150036\
70291543563505380266892500796444046780484697970710133939525221377343981326471\
08720159257211573956415530989064635290716550340256042174727873742604043389087\
587407976544356447227842848002386682`291.99097599096945*I, 
  U4 -> -0.000168808020842706193627611185345562045320460830065874404358286667\
92844988675897864522258558002741328539200021328446956122662604641617626206464\
09224767575769856464477189983906110162715902192499511878029120769821149470934\
44540711593691640817169137674918300336207833734789143257809002344520753891951\
71821549876`291.26620104488035 - 0.005799595386341798981822031871544750600158\
37371905896073711494165926225371288969561313846521412583281511348230110768962\
65122343267175149518526252103459873266358047248987145207660224188961843594625\
13031484710951788901194118021597562103983954396863145025556508097428824479140\
0138739110463302030923332851218113`291.99097599096945*I, 
  U5 -> -112.6982200333004693860510295917653406070615928958927086489524458457\
41837742615323593903357898180208366226062992011220044635592462435607880551910\
70261426072047424600415051102572604950812256810350087766721791558410694617526\
57166313293571159011191317991070848571862015761792760801237913012211071559078\
2274147607943`291.97574388766475 - 46.386433370437121302104733114498496155034\
12867773431166233311055551822524169731783345470840902530283128251104861846973\
35694354760497894203464093751413719628934745109183496087346064622370175573220\
40442040877817978373521635199855750834835322091599256068693166209901087352991\
08441463205429412703679668217853931936`291.99097599096945*I, 
  U6 -> -4.964010230747609192721531120933680310614174302764263787601441419345\
38206414298366884819672833248958483568328155308623211539153432171637780570168\
02029424551236688327930888778315586060279409981823104746799298015238195559545\
12605053741056981972852965891775798339100663262728729051749063028189695666586\
37093320075`291.99097599096945 + 3.082379375198083652450502494575982747457101\
82320124630416395847046026633426965542459081364208506994793048770647099414133\
56695669866632761612863709442808750899767766950868415510422347701557333654724\
40914906831411495528381444552011385661058330348621056537035551536036644864210\
99759132341521419734331295635499442`291.91670209044366*I, 
  U7 -> -177.0614765880370288999351452572668568508593770714256917233420738571\
14419553229131945423561087139534264773592707179256070854380720874955871055559\
38978061256353174696827398543363477483447864671814693206109074458842201850474\
11048797541344657885991524997498056988111315679609067110517559279933923280975\
0074548110039`291.1590571751285 - 1061.94985579352147426126778772013866283050\
87518970905268309287342878914861808098246727941684175827725630690117730422901\
87508984117503709998683624784712280342791984073120305875897583370661010488536\
02230815212129165219561154861343051740767734754248265256550433564734335424378\
218229968052568375498321176872631586043`291.85380595880304*I, 
  U8 -> 0.0008301142494467769217412223279625954923901934667455987449694172982\
57712734220602439984894321987384143169010512460435696126228968425113890975379\
73093095978963977942277850365070894748948527985621462549010864218603055354345\
66074626528833582609709813771267366080017138571081367389038423045890294846033\
5327353954`291.8569066372299 + 0.00249253683440231189505985789806258180764611\
65920077771718291602486902808392132386958467788254640938345345301410595077764\
62435288625766356280059421838755260550211558797097796323626141729831630482779\
79789934302818075854751821040055514813944952085402424121028803721485816067248\
248596419888053849322257776462054`291.99097599096945*I, 
  U9 -> 1.4689530391268036433737616555343689169336261570149651591510002980080\
39743958338470435465183914492556179491550118724658155429674502955131206659014\
43180630460452694664547988605364374490258438754844896834073688737058008281478\
41756106976631937317144605322441967813893991250682887693256604145605028276041\
0184403123`291.99097599096945 - 8.7110589191518050607978874370915635304960120\
64141273272297932618801606168254968408645203703052673820761748041626169288110\
39349053195882181387733517146943528886809604827708784816468079070735370790822\
39067315842253873733014863287728060822583824528592405863846441767738032943175\
2599761277485369250627782756214888`291.98875421057664*I}, 
 {U0 -> 0.0379090695240958502642048967010180891304017116868108145007266883318\
31031296168023982774643754670308860112778454904029639408708499460181012704330\
98494806752377679385820467818071026118337046664997687082533377706550001165204\
84956434253786669115091503683693783193089169472371045412842372798725957752251\
8868506697`291.99097599096945 + 0.0444345291134342885294210734641128750763208\
45918365459775344342154638511979131483923729695679418754477150310916183650962\
53023255295787908413406762936318447859162525610336866089611462366265310770716\
19404296335682732328286938828384171222100640166770849719135242466626385913500\
8437113654588100974729658922512479`291.95746534446147*I, 
  U1 -> -0.146244542652448781662867203362250745724658113600824977970760186710\
85347610536841497484632997477958893274145065481706333030614360979622195872107\
55096806667739050022503462235528476385690669429808851006788279271563579013279\
26761505777044206756532133134579851049612749483244913998056507963373712448878\
22434675968`291.9481656350749 - 0.2474152144124916791909745218337150368847047\
45608862360141285920197375649076781466479878559843475090242739687258907275065\
78764739773590592053560912801332065998096914076038347853973346977646169606406\
24076189075375400366175014387385328291675530660922502321726311809669207844467\
3699895043027584206851834829744898`291.99097599096945*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -5.275872354277738107901878795055223147184115878691604975554198920813\
60363002795339402397686641266736525029054659953598805651013631633074964430309\
87273877516440764628972856227085027770691152362533545685461764026096126465867\
25737077704774185525671104217204114838072304191127208495993156067968409943920\
3309740445`291.54898317910227 + 23.631332911311722813714538298841966367871158\
63938309167360822511841824609366570340185601980802785843188054641264475007270\
77096777924709262500318478808642868782018860171336942746618503603021330752028\
75397863718081727185610675968721350486852087528201539539992408973311658899568\
29890682816514579816876691175752754`291.99097599096945*I, 
  U4 -> 0.0059321126218313923271107343395803211965158573271579550814741838419\
07336952518279943765785287227653369279060087913150165430635034068872052021983\
46301592846130134594485111067304266372250874318131703749788672476478712672275\
17045107188085447714476987823455582304225114903810062485075271004710038914103\
8971405605`291.99097599096945 - 0.0001824624448147279628716006879312316769323\
61152084328173461169016986229997039072507819147356957135730579880102724935719\
35807857479814519077492497667254450057879556825051959868196283073713028550497\
11733059071117110382623599136775199090611387895659280352710021914249720613471\
5017279426980060448140939984565771`290.80233485182976*I, 
  U5 -> -61.44150366050281396324319196553837102546218261628904346773307240117\
61897503584488445792693057980454149836295681777561104947247678438784907765193\
50004356191166229581890131467967279991709799833757677964976511092488212615286\
06611747415393939413700083591040754807182507111031639701014922870770328752398\
90851654942`291.99097599096945 - 57.64024337469546665521258804607312647372785\
88190393996582325539738638957633074611689754073944755668882401746659323148629\
07405854609957212054718156312612908975819707782479392282948980560233374763611\
75615957684867762420548357883647642899375826571012161949408836028290489316851\
327908182171664768176570385032010176`291.91938678312783*I, 
  U6 -> -1.538591227032021857944066787039355733582533617105568379432702598429\
30146269351312840887162019542195189066062584821701827683630351431517849733552\
48188188822162518581595049023048666318643751262141331960180296033227555076161\
07692580870436862592852455765795612129764701648570613533517535636854746412895\
40216123036`291.99097599096945 - 1.919925664551982533276029028253540833988464\
81385820652270447824815107588167595278177457149593436321294458715010252116901\
29290448573650494024909098629208006610774069008086558104880190765920780795657\
99482775993983501575514393801092677408577707781099693962050318331439473037602\
87772502506441362911040268706765602`291.967255547761*I, 
  U7 -> -64.54156795951390134610517577155450394977347243448349699014255807307\
92894001713965233030725192390937697308577935386428551578306077405117753212613\
24098634367084738213321796319869659215909766180727717167671233565684562848904\
36437020611199580545055585407901172900983782244852226456375135503648215976114\
628089588678`290.89024108941766 + 826.584178423304779064452429633484276955677\
05500112073295599008088432472799940694260215267646286112068552290906438152574\
57898640120603482843533761949301225927964561970900734962749484953273013098327\
32645876633767396911848118003024679298030439023690206779951298902045029502596\
31926233703917651999803666729021614018`291.92838084063635*I, 
  U8 -> -0.001825366164497228348876022280012689660195216458734502152777150903\
25703253859791258897186306593536269194927735040905236796958654091789200613338\
18973304871304152230787756721405846443395908943648214075388206446229868680667\
38029404716690730049295635260426419746951051970144349287681549898838543054622\
65423564877`291.96934384968665 - 0.002882021558912569070911836275022957768649\
51090654911692930114826879449198868718735257662549391686653574575410616828719\
77419397430583290551364854540894147638591017040310898514975786899105108493955\
10419281349318295174476374871138578046736907465942145732556645464986148592919\
06220727078707550455404340776786962`291.99097599096945*I, 
  U9 -> 0.0000862636366304172353934599881627948845410645057094721724468137604\
48851379418015429606145331620806351237780926138177615305371965466886160286632\
04162139323885709339870624145661630926806647749951470872752469333625504040964\
77661406222979443548175807317843164218212629779543235473309608354410226984099\
3909902423`291.99097599096945 + 0.0001114014272161954470991803892254499381791\
61671933187595961672453644437754157902974927098321416183747522666601980242647\
20275603892105853855574149357730263341488621975631436445242142029963338098944\
82972118738088460868717468174709789425898405295178499490681458897732943162948\
8863765571667444796371165188505348`291.97245709778815*I}, 
 {U0 -> 0.0577843413959916395503189431259737593890050812027790372661625373550\
53441636020392012929863506299208920271530388366000399629561024854675119281010\
74995591355278594462944580044104336050441780805997632897535339488467398600395\
91262000827272459384554094052258010600449811605024635286125369738875103561962\
5351177687`291.97471960766825 + 0.0396073298203494932383599560732798151821872\
86146777176874402216668601639648987282416534750214408208038409717102760294550\
75097381456975073076007861466851343667184617551702687342083977496305115025365\
37378055389953211890994843205373968628443899059459935103013041779940467480057\
4866163145427185089781725799881211`291.99097599096945*I, 
  U1 -> 0.1943836571719657137451501066676740520353559756330340074077259717180\
89179509862241579304710941141680389059687606462862942690517388510670677257635\
43021940037493698270395264363708921862641702234831473306062643935142804370338\
74535012280705194139784613228671878244836713303641409678390642248417325146387\
4262021899`291.9599368745004 + 0.24756495688511963022182231166482819837341448\
27155150097845052688852641390368189372102202480115811855121366147557343333330\
44399787341103097250922699712534314122029858198916739358412556471189771021675\
60447340708417046702534949875543981821772510845180968065996307846652166776470\
337586241201217052007216935822328`291.99097599096945*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -9.378752705008418219523920340934949697270699047023389956875477273723\
35924219211441335130134097362554236118365104716634128987002106780945066926336\
11849855440885356862798941991048136789975111029896927644495163427168844688643\
88232516670960668969139846843076621429353034153447027171655488922949752058969\
23103172225`291.99097599096945 + 17.87438717176234740078874526032440994369482\
09942062539338815050972774256960724250018920784172099322950265901657089935361\
81480620291903191239312178606213717572677870979761578534079087958740164101050\
59806547120615161153071537438311982162466906791401497617886443612244478262677\
412050354407840035357863290163874417`291.9788485128693*I, 
  U4 -> -0.007099247716640718001257258629022339285459765475904066461366033181\
10962135259369455958620478456679711665868248840904646854821506657843028813199\
33790473514351683113541421825790875327274401254894485872078566696680228043386\
97461963577208092098040473698382475573194238990408920691806862647621519658270\
76015744827`291.99097599096945 + 0.003222708489900183970578114448329286994662\
76658858228360029623397676721410186640899671237223844004095604468594096759431\
37317156974505605135629695629060164639371522259368813229931259018832274302055\
73889250871409930468027832908373367979649696317972505403929547477390224484374\
0142493127988696424807586239024058`291.93755955990946*I, 
  U5 -> 26.264295568328873396215112728504162369138979936091475159118957320427\
33033244989974145926619283366182063188355851513835309816306611155785564158396\
93786779058817827320180896372536448292236778308873901691841171188654373019847\
61316378671695149057235692426446280573446767016818667707973761085761286794330\
3575993616`291.93697930572876 + 58.506923462947122330014277014754597218506862\
40320963995255286999861831905301323233623498292286322757723414311124141401813\
96219885502152418268679401892169224260146445048457055630315228899634120399287\
54096686332220879301058311000009640192989389659815733202691212072858969702497\
32821622608107806540894880366418311`291.99097599096945*I, 
  U6 -> 1.1622182932519435677362819288376159830096477419760916485194560454003\
87723465966505205469391929011038841507499774078909085263129448538225029729333\
19382880398101469299676102374291723935630573018264303977954430999963187977300\
13059813571938938165174803332046100650852836253277394230003349857477914661050\
9749897642`291.950634440371 + 1.922422550168977985311223372911384738277329240\
91190352226550939482370709545962582014660009435001616414531360746074737683082\
39229036401196816044659772661478128791961175595119415169191204161939118776150\
75394624249934785417773538478201745918745577924516935839254405520927264894488\
06924839460102435945022138100905`291.99097599096945*I, 
  U7 -> -327.7787265736932546342384120342163079278040198205414730899552858108\
85518258861962316358250419348996654692411358671946103908098853330056795872917\
92760951526916064900640768506282653037303444186603166475554089277520929744477\
04999630546850097304890726508074231656899551411392396310820955305137535008993\
6753404659413`291.72102100477474 + 473.95689775499069234545972520592621462213\
22793177993567434830931571146450263150217540474337979045629330360793248832346\
44407561753983994406837882464681141452320302076315048023348203893944977568881\
39861821462427792790427328369632356665739681691429333267983950866604625285753\
137947384534202198579725187484726731201`291.78296143842897*I, 
  U8 -> -0.004355614845371595513594238354645085390685298015350696809274103101\
51295099253092209203631130940855267664393517296860188042488936677548255653818\
99389425729101371311023672071082155627939239151714614879577204174671855881801\
38570403774778150590644974366651575026650563958031500506614488262859568781376\
6265859483`291.97898625241476 - 0.0022621661852420052855276311519956713263033\
44519936197060949189623827143386733511747570993805080173727983512741731321051\
48806625177277153781150088339613964038532893889311474158185669078532427349470\
65607773583008766635824791095690340585413629491476090339771887769339650829605\
8235092708625013692617101298866644`291.99097599096945*I, 
  U9 -> 0.0002413523976032645993822706799101724759338705866444323506900955767\
62963578808245801601562922001660963436174835727810853200682878185919954610057\
85374994752173570551139838352784330639269067944927045598955114699054075659518\
93121762882894555040405492629766834866965290154755188382547932726411314153809\
6292348713`291.98937570072866 + 0.0000293844538232998865792874527669095471511\
89699256917074300323174103087098402035665842686147709859105748879639652220455\
07908813504561697303902471015772997548908613919392925155395683377294383377463\
93025253905575735284316602753525344815047349517852027986479210907150923129969\
0451388071381098801709372608075344`291.99097599096945*I}, 
 {U0 -> 3.3821215067949304521552154814345553862303855089551974335512834830609\
53556462259332802718280140654072703904358222174177736524926090402042417827023\
32820507160761188739161100308279469861751673538383127099427220494833464673762\
59266932237772313567995347403771587625593303981792779102143183480063415989828\
8225544604`291.99097599096945 + 4.3305067286481792338615848031683012533530207\
49719138473224021779147093520428652816838068514662224121302816807929610338157\
40137297506657017236782238557221373016975724430852340091098384862023656694083\
20219258537535102553256789370636419941031128667066961913649826934218543293900\
4136112947768669059324387683868102`291.9545687945189*I, 
  U1 -> 1.3662096302290109412575802715638098873681556805248069201642260405193\
06710115734516045032827983547445587300714197414485619118233521151363061501987\
97821404864616902562271081416623521864875943499956037956460259743439388402537\
26452120891810288201983189483214499773252746294165461876503216066876244065829\
3076445368`291.99097599096945 + 2.4298538902124344206630641756259774822839116\
35957923560341804586811165374203410337386802375736545798748390155546543997075\
29410133066999889431430955585426685073731616817259795653995605096809368654777\
25456280857828906019571635848273632085483976753556252035716778924300932196646\
1694212680478320998842795689505773`291.9666295022433*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.458476011436040929925787035583880744157213788534217793937127260316\
18554302925630589822782123107317121259703129740925299068171759597004026149715\
22042911605193242860847075175367683442921824893837906578012584383943859692431\
34144704621262385328107397034330731028069948959931881511367403091575428611427\
04541874012`291.99097599096945 - 3.011643852648606667726967491670679836048979\
79492769213575402680705294785511670203300255395042210020973086283493046980519\
13278525954454835339289587006300486492970771144210014104371666725926308918685\
35331816212234151848885828760695848808696619439864832314393850001333936921072\
8114235156359659558436541084520671`291.93503751942404*I, 
  U4 -> -0.000159324916068285560925858049130552048380289587118925303713941237\
13284646484520270308292934628202976160446112534885696375282325691688885283393\
42780619019854313958216965647977617459799189849861354199085227193465813159415\
45439933864654628908587337456734714388251974401038011249060388154924169550717\
40468875466`289.445710697496 + 0.40952483583183859251310492897563613498974066\
80370637469776813757735507024998878618891039865668414005874548359998173357279\
91398793630863660619375908723691317976009100163596315453211758227929186450577\
40843758725894071680891386281922266945484894081407134117992115005131675793164\
278444287537340813636024749236178`291.99097599096945*I, 
  U5 -> -0.752049652286283599969319892573789876793499218208625258029571077015\
15786459068092525913284966644129019719044531590041564156860300237292571109782\
79193561701406161553490050544636591885953937320748090916579854793829972597435\
57748132814603677481255612315013096984337172489563743934800655943322480097899\
63936392812`291.9732979116242 + 0.3338355460053234297566841056236599935103835\
87583023070943992773447502908141674011058933432911537653186278063623525213808\
42341040843371550761098752244256385607920282973150911923312690731383122644039\
51946788418557295688620815212128563294456707864621737734871530029694297736146\
3703198994884053590237339286782314`291.99097599096945*I, 
  U6 -> -0.821537847981425277790924502763587611066903845365174706951772044037\
65776051838140010894206156080349852581514522359029689513340428895607159126401\
53360489669216296837693157706881874132894569926372542012036194307005924698799\
79246725929304644817630712002817498715194319455910388936463247688751306858433\
40262718345`291.8010327774014 + 3.4241193500301461342950744015183007741324249\
14820082378931178821632356865818293403200001066815973304342866864693736276450\
71587209910175361556252519342154429516632249757081457382368141652989967860141\
73517504413860663686620114091820096438594871795820212982432749170626443645530\
0323960866705497825550171674491606`291.99097599096945*I, 
  U7 -> 5.9206023089842999896135133450967049766465682813031725484526262757546\
91887928075730574767492936178350073155515777598040989366873105548231582424506\
27066644880483598279063051062556322246363287969549021530736238763252757212897\
62386247647255901548275989601575271103717164801502494214665103816231959146386\
9229224336`290.2133264612675 - 4.50578204302834351851394549207947264140397857\
26042172791577652461624362190034732675485232247030460766632171668910804126967\
00217361968279532996139596731207178927118313465730672765402314765725034170944\
67637271037583617215921940453046420273572702917295502081511600009544684491242\
745649641960262961292293790689761`290.0441033879284*I, 
  U8 -> -1.990606373438538963474174852574820107382251697691110261777337770483\
09840606277806923862883319509899072322437030524260786575013571321260743196263\
13175958482145756619210919437484064590332486210151871446437508011690429963571\
81422067970084931716208519790986158268344124861971733091449057969994089760906\
80060708837`291.9666581251984 + 1.1182192765285926410943331233485692922375776\
35872305108128176381952438154375031347016433342521358397484179682428226184667\
30498764651060924606120712419841636214037723105016806037053478003483286266616\
22050930688962672023779769221275025835619047892043476853571344215224826176347\
1953463724990128739357419968429074`291.99097599096945*I, 
  U9 -> 1.7331305162894906093864671569366914555636779291555124713293728418087\
64588790154998297134549481539553450810545450783047086492056889296665135791925\
52604825595501716070265761482504064459661523239579565463212311221179390976298\
54629805631611037402036035233326173679298167700516602230603513538985537283652\
9104779714`291.8168540752659 - 6.51841359589451262700158855177432376170301991\
60092828784560765818335739946439203247360277126449338714181889961496771001870\
61574955506683899082633403871771305112360914280732685736726907111184721862677\
99780466340450587902831385869859822381180356184903474012990241793108148681859\
421333740960838889418949487550979`291.99097599096945*I}, 
 {U0 -> 0.2527137262257332670768774232897336021182933464925005558798811701250\
56177287989220083454585102738405436200906948146767518028905770154518289820843\
84142266550510504585500877617908418813800532189968843737139076852823351396875\
75500730944838943083782595283275172952890291587945347338094295138256861010315\
6415603294`291.5815955784085 + 1.03965733198050941456947425598516897395376418\
49876104568586032994445864199428600161646919908753904685807251557707565713124\
11361196571980677568701417253441832644626810839549228094319427199928373548438\
87709128162890076205218584743320807769692545649335842777693003478600235137992\
249486806698069300993232066695526`291.99097599096945*I, 
  U1 -> 0.3634074326938689246870073286614323626667665291792479906309780229739\
21416155204728036325055460318575936376360520256001017089246003937003207290414\
39031905665196335813975147624037762305443911136054910615762288848501643102090\
95353444716471936238791621084667484513842821390942865344328632447259862894348\
9781824257`291.66326464402374 + 1.1751789113139138460480674780137184473120820\
41233813889535407576720442848487267867682824623222714212129324533321764383239\
74613654135120876967360356763470325857083722874120691784471639682072274900452\
43207009516819806212452706919978746928885800812191858930929033887188343327367\
0385126448210513351451877025578981`291.99097599096945*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.832870121867892426805015091010932540613\
04423175178227029026358706816547167940472075597696413549053367859591777752315\
09576838121607910472606967767344971668716109915532040660990541256588698788730\
44508607133272740076144464154443956185287907488090650280565022488259038056606\
72788858822606121197669375186759871145`291.7605582157524 + 
    1.98215364986058694862360437211146367549933664823136254527481677094459022\
39266008501671260545585415770799845729849256541774142362339200726710301432681\
39383760646871823685602295333728905056442718902124814937340610742873122996633\
81181077095361559640165369624527850651297782223375875758483647546919826316652\
172637`291.99097599096945*I, U4 -> 0.7831838890521213401537475725705890906261\
11842102342027948150975769858749064712498349809935147788549151865048829620851\
09143635369531586152976905508656019684532668451877035726226732632308841571068\
46135354712738449691911698576951876592280563815879118724497721226923597755100\
7632245192993069067060623302545776588`291.99097599096945 - 
    0.07901451490284414701561588063575781205726236444220672628299008416363377\
43562084436489342922440417896777561661531840929701394195493726555285673743066\
96147462237116964015799992681093917540669384498267021473207551138488130225888\
40360537251411311252875576596288169433274527223741165364588237976782127728643\
297985`291.2533782964026*I, 
  U5 -> -0.084137036187918677021544186007562416817847980585569956219113462797\
82241965323040588728403429015554020158322675825259105494634031446661673359293\
32804494871828250092046680884071516277111318415137434462855399692232165581870\
58570658008747060947414704834844906254022383118681044406724631729121207577691\
52913082987`291.1653313664449 + 1.0441105435161368624947208786006995867279118\
67450534521552490089921246490448506700234835253697450904672887991428091143022\
89582019680016144467054358596942558814186913096758458351737561345208751781034\
82987439950276371997503419900891493056723797171176396378145340819069113446916\
8866335435789195754137621720804359`291.99097599096945*I, 
  U6 -> -0.908686787018435145530866896162473915126646130173890937257860404388\
34146577023923566867977892589736481500030698123733728787020100454835287202983\
67838912603312599549091876774318813000707853113304283718162091653811685332421\
78461496307753311422483948072332112707130889261408337876222150907413195088180\
29544087362`291.93697805422045 - 1.131048054832810914883975657470838920189771\
72187803098926027128194342790958411709235572068920100700388593800194768256351\
42945320299471230095129048136015351736198644749782886364061399346090977673191\
89432217368817274421490353915301178436001773364862004967232882201354766498460\
54506348644459392355720743214647301`291.99097599096945*I, 
  U7 -> -1.684918212897150909597200398238563745621309529260245829882340290403\
12595517425393995839064426106485989612629948569373383326518827456602402603661\
40875984779314172135484055385417264512303363168886979334440152840741713850798\
94717669861776865035987624527733971282369351511194033082155460953322949695276\
82087467857`289.9991074359106 - 1.6352181677300789933810004463965806044556750\
02118956754295106110259526743381176573539022104991136460390057078323505297439\
89052510254656298542818314579664060554790530674138064942270110850980177044616\
25881196351373440683819849588750063067010335634260487022085758527669517828123\
6403031683748039740062216239687535`289.9400339889324*I, 
  U8 -> 0.7549420760983053981315305955767081873676878405441495547022751456157\
51310795305851998527099135941824330850789282192244621241297119606704020432374\
68448629942907508062994272008016449632576397025106202018831084309735300580668\
44254861531771093134987076021378852752880435446588344397460959297214234059261\
8397142276`291.76282405318585 + 1.7833334561769500161669972177957649395831356\
43195278241304964281705992135385696237723353744309638781740511616990009283963\
82887625157399511445498212952164609304181896713076683842759192335802845737192\
82330514061452623088973598304070282705406982667579103647591163377332941395972\
2126280310375575381368966647329351`291.99097599096945*I, 
  U9 -> 1.6628391249803929288248914954555833302516271144519353519488351177341\
83654195997974626586751737014254553211820304765319265257835474008090104841250\
45464942386812356425010206232312408760947614856515327569886180833616789795554\
65328162223365981792103594964965069241255408760021106268374335441827164716190\
3885590222`291.99097599096945 + 0.3724650081518541584501684852707428851759591\
19140049642256334511955458984435243675036033407668192266233420960804470886343\
92293727809839895269860744188447135045808296619550340260140577518267696025512\
90305326435798429565242076674481561696237339291053735268711596935506212638580\
4050690266349276265190943165227719`291.55615552579604*I}, 
 {U0 -> 0.7740971425789023785948273277463767258948621630092100449193047058127\
80172233963782504091967858762026770091699274125400244277140096440799194979750\
89559425205959515810378740253725795245125282084899475148891834517309510054359\
12426933157902557447367679633150357331995939588474559492179229872457364584362\
3967495128`291.9808558800683 - 0.41128486108807923321611142990112900242483046\
00283932800072469332343994308945732332027973354972248993154223056915298876791\
36700717190798595475264146551743783681191766015234255051697797248436440453461\
02313601012191170046207578102539795796985183015321180436799854529118548488718\
910126304472752214542681697879426`291.99097599096945*I, 
  U1 -> -1.041822886789769829775018594513783302881686230065576125867930071960\
45729664353215994588835433858410856846578950121601951337050638958264523009967\
17041415461289266270713187597733655976963745175502707624788991205499066102204\
38271032662654276890640350402379220758406679448758399390403607826798748219434\
0808662085`291.99097599096945 - 0.3927691763964129467931171078650958314018158\
19363744163051048586368262392297863374597120055935678361219283821809402125425\
45058346215122902079641023979207006143489379523842039199647346998183250017527\
64347280480142298213193313372412956202447706302839391683222187126786213473201\
0881429945723366658549179805674315`291.7261022694256*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.282445820678125361053782496637632638221741867936536473468955410645\
01679282260344241113558032241041420340499335716682089940071197060389093124159\
08232663518858129032947389753943396676674243999233099250235248759740172576712\
31578392177648896110233486617507427550023164496980434395307139569703699660125\
06176635992`291.99097599096945 - 0.840019492662249831633076210451386114972045\
59861176658589569134934924445123912607814390569025617367744319107732506223691\
17244034292313361274912347816131816223001665402778323439432450923572876643464\
10533065772694495068098999358178680179149905798560674544097211151282683182984\
88938546367957886974485179603933606`291.84274488831227*I, 
  U4 -> 0.7432333946828016263041192078255191709449593691346178580909145985380\
88761388466065658495179176807519531380299891833369097476474562826611854347179\
24710216496865591704218909910303680085830691850528121378368272094912242644457\
61724133418900454123983695651511937450976886755625306440115182777989020704744\
0754788175`291.99097599096945 + 0.1436783346834808052557774890108574420208569\
61124289601731806960732372141983539027290874416685472839112180789587918417475\
96718685976533100094563045795923025737370531434121984428061480191426685969595\
67785134886865724798964818819740427887336992829586821398469101874107221345262\
146604235945942115142144540954071`291.54217892555704*I, 
  U5 -> -0.510709557935405953981882121464216232519623248870894461602495207802\
59377813055411298217187914124542246017730316010135170726670190759009547914555\
65288214950240532263226006704852340807597645145812469521966735108117012641681\
37075567695768122442835619605383642073389434861736190209684950309106323384590\
96202700434`291.7761011938852 + 1.0891976443743290568764244329920325678215357\
77489248088091028030902505139122190317355514265893783613980015595313869853713\
98241723504236786570237106635670005272826554295782071962115211979628320596881\
42710606430572323894511393869849158127091137281915755721705074950050164008056\
8463922533915465673999588779723096`291.99097599096945*I, 
  U6 -> -0.780687671013379378998832937848767072794648377908777150874701675925\
06226494452177945924050819412017078596752619675424627125157585569832900563429\
24344901768690172155059322109120610277084624884298202646320340470210344547625\
97693462229233074016859008490163105534351886587401797480076231444919738051395\
54818061745`291.89493166653244 + 0.868872678838229768615008116057470138037958\
13782258612208991993046534706791145072553967686269356510578353282841968381164\
13731879065077571827245233213983616470752229993456614685635292957222032612915\
96958773853765688168191000133006607993586842085957545921409760883391108296658\
02771266891327025447892691029455921`291.99097599096945*I, 
  U7 -> -2.396726833711385423210810309929994094608482360628797576921636424988\
03110018492646583352128533687833608587503963394342876818282734888644869750314\
74241978719714675261989869234371313259138092222491719712552606560654469231833\
39084202484816108991664403404513037295965860400456220296638945490706312661805\
54782530027`290.22176629320865 + 0.832250784455531952068088199700518060523850\
51935088997889814226867648562928029380975081577451371193096305014056161819261\
77851316252004257993004669483943985543299424161099413192874125171386175169923\
56983020578297012937230103418985475875609593759651914880387345119807602450828\
53492069650109772353718933692115215`289.7856770451847*I, 
  U8 -> -1.435770279254715655498123789927282081532414098644802183495424603063\
57796037514002646299822627149992800376247343244283751842360445501784350081611\
85170104572306780488287947575920008826988383381562394117312705697958487193368\
97642625310809241336216209680772122047618771825551424537753381759231890098024\
15599346107`291.99097599096945 - 0.883213091417929598517397865630049112123852\
34814336646470949689043454764827245700204154273527598293117270466439264956576\
82647403363106218254817093526044991947143978006866732275014337981461837164114\
35761786124551637548105375966231562673210334327288090389635931938290100823569\
81059782854543052697534383485714773`291.8311423468732*I, 
  U9 -> -0.742113636099876986948368287154643680760769274553267613698587960676\
04126725922122720046697958728766329614588813332776456217203122593439946248041\
54479468759241444648282114856207013581777930611866187113297058812182386764954\
98884296396657420157118995980010378699087151563614349457858696350830685583068\
74635670135`291.99097599096945 - 1.524100215403501572724262274623331797429189\
97939857677885609742264980039975088733415711708168315302894603708309474882035\
89092036365476433160440808371546521406194925143340633614102870216781890808421\
86930860005109004547157355876462566761195465120324042325779564165331720058396\
52365119659604481986994837469343793`291.9881682847623*I}, 
 {U0 -> -1.214686566163817002052817191253640663725821280639380794199773803649\
54234946121295810259132033563093189927370717638396698145768861102797044653938\
00184691119943852072989368240809642869208497819372718913915636912769106763644\
09459038848400308504954775713004051114302740419874903870970890564877352650815\
70521152204`291.99097599096945 - 0.034217752156560059450481893107404528740582\
06585243667607893842556874645010733675175590830604058086153744133733818602689\
90751946144974676463648828866935115870085667280730703387707061172967452209503\
45080288179834077973239767248859439588011544625610510892814037719794758292239\
81719021397729531704326731259513512`290.7496629249882*I, 
  U1 -> 0.7604045698768508054793136448815831671867061435433781360499538591648\
40407026409930959958103527159435247989480098147924335298786755307118324694577\
28332617631752396585263057588182357426017011377059088682532630004611709752180\
78208347596181064979624074107790811221538223625301860861700698491466440664182\
531035955`291.8679915370546 - 1.067844820962557265495266354915866284351538449\
10496024067968772747237500824519850553056298916163877571332145921400983750007\
58759344089126282317892608953871094842346276164742737490447592243610225236207\
49461487996406441255097024674452678300755944565065107555215185692392187976750\
10643790624396775848736745386686`291.99097599096945*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.443869576820719176867009022710319800903\
52162932130285107613622481746068186439560595465837612251843012364187882150043\
09783027026167263526845667667390564489879123632385143724936112329294098750108\
95531984106733013863758676398454410383743045650172845027009479378987568623002\
87985364238376043016174788931556500823`291.99097599096945 + 
    0.74488543135252816559121041511775187264071513505882671188458071661742593\
35135627259855883893017559149593205079469082613524682840764064129137572457483\
09014017639426962213471136745246780133827039140348487100937513982824354328186\
34012148064976655151996647868485686687452613590886102696715506843868411637789\
889789`291.7924304312843*I, 
  U4 -> -0.363956276076059107068141853499706781247744277356042440274907261054\
95751865061365751429539650424758660793046488975153299418189549308468407904513\
85234001435114976086185634972575309508304660342229019229319567186477592367594\
90405923139106703498389536967631875530367524835713909167525747676764862195681\
01975776228`291.99097599096945 + 0.150757888414732884001805981355352275970124\
85268924854953433716121445984306655187862485481567208049968007448184747123097\
33881580669261205125356143057727732823924784906465596291254044480754884890164\
06267360161356781277814133658314527571017376889960445486133307280659080240566\
49597447106765424343369184061425852`291.8218365941112*I, 
  U5 -> 0.4051624314509546432805922923383654920198687613204947430257940078438\
85057684742313401942559814426267203976144207253467983575764948699927610522093\
84441016062423801729841084652387622963530929492361086382210206712995385430497\
06001826414501064025277023516501642906062956909116841740591039725867389772095\
6909286736`291.8462763999958 + 0.90884113784622076777415446476217460241442408\
53714861317605725188907944394793110524695145478190204404622514579367642001560\
88072928142766834154262932851312087455815175778148166452570075796794493430678\
45263302553062642063001975320585929886817696420409910193117698886984307037425\
705081358085989319034967804144621`291.99097599096945*I, 
  U6 -> -0.848464035813717673870172657994332177156396265632096774699896513247\
47558658034133421986922190581312433563569566457783604728600842437463494590668\
42381715648109683892011030610987641524228572075562218924828798087096441007912\
60872185320477808544337285231575367709767351111679117216803111375294224682978\
85906808496`291.99097599096945 - 0.125874794071334913756415755001165721035067\
89177709701361885663915206760462585062588414224884603613649577521694951912896\
68527699445804063841480952887128795503290407900655008846912639841520200479584\
43137986411830288833947780744395041505229767526414749697477044644857323827512\
91536425666382133186067571448549985`291.4057720391073*I, 
  U7 -> 0.0902458141565506458090625283188071509383310404801791433117136974078\
06606638059928113790993583164505866747399871844311169829882881145878579853727\
53221864109767353718231011292796912573646813505360670357758092992199065558047\
04934305939535765243982645755113482436729918196410631119074589236693687432098\
5480814677`288.8429977211724 - 2.40470232841064305566377880325354273012694212\
78519439001876730994928904848851424038833756298505467267043149076070406640272\
87860349744361366266162987520150463396262750378947390111061299933649628943900\
90293049189569344716065230465655304335905142407884714530319483709032792127750\
92963749583070928445492897379364`290.30535327814744*I, 
  U8 -> -0.231535970401344935351807940058965797957570082387761302504999611387\
99381811356377973480429537554593663140043781597802368103143978171310285969018\
59419246535084250919870261712001640772304460262669170089987785037570970702714\
10332049269662831491307568171408323340254263039523198321337095320499896640867\
84417507708`291.5568233735937 + 1.0065716235203712583089832764509331000307703\
66740230014190673009670067852547648571871079865881133284941124545835639564725\
12541204553471083687439971408455307434035972141272479642274102406066257528246\
87585509415249226068553395148870345003719441938285769121482827844304639799799\
7295203361038310157451098717856226`291.99097599096945*I, 
  U9 -> 0.8718037838494885722339341978691757485743123701222262661626633093283\
23034262211216455423261977509803386335501301994126291533329324616748845529909\
55782147105855021493679516405702276631935318011941495858964556472220719448361\
84223908055537229080251110325338683989957395373084741793378524840521436655403\
6877538698`291.99097599096945 + 0.4375007903752596269375862759938244389334930\
35769844557665163716428414150351837927810823061210512055421484816876261621853\
56263939971639159099586098067162189740245161148694952688958299755679189054911\
87190403065835816176267743011409157214301104621559713573198949177408941716667\
5011937772099203558948622586634439`291.78543412983623*I}, 
 {U0 -> -1.711997764123674279199296505775554228320778293099347721152777504092\
79706544692782351267393391550520449805701698071956241487618904707499813194372\
87611358323243938340379914251565419561548059691063412908614695109708697876351\
12089011758369531644834534018626581102857566891993042315932209182871085740197\
48617376253144591150209235820737946477539953422694`329.0245636328768 + 
    7.90506988831162868147924913144610683777624260841134851761177570107016993\
81478599078615055895086989038160802368508223098885293886323083691779606844675\
05773818052439619053156529432420632569476584968701693699153730306578658229758\
41005229248230582748357606796323178141799518290226197543407726875151576879573\
289630027254971967283999371749226202658840329`329.15932709102594*I, 
  U1 -> 0.2502011189576800186608550604197867393646783703045847310888028145771\
08825026136951615102162501970436950771774118976490400597153006602436851674849\
47855002684591522466712982970671625039785683235461458493433322917543771343978\
64514775699092895421697763616800025159777852680555946543570236533409001385368\
2345190950652073220413223172875520364081481198782`329.1228608497899 + 
    3.37283619414260413820627931569645213339507251575130961807389526675323731\
08351235788780717240663647695285786437270334055090336098858173867597956063771\
59247858027735792325616715569514549696522885538845044345850666033797231364911\
17006309577839784945800847269456765111604454786900698275072423562795483638359\
547571206442939457200135736868454995518356419`329.15932709102594*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.019423064153033074073276161107215245894035140786570889866994926576\
23063525251447162793889058070318537602875951041724906714068236921011564480179\
27753879120847142540474097652239178452589664942176011199754711552504079160415\
75369712280646473759163663944060511750168206847620425086217835026046328953440\
71691000976000915669510144166867158913473366676169`329.15932709102594 - 
    6.05956656018844967938078457109044644849753360337688093756250930094245532\
88450124246224460565107318041819320682008789487974576760371438792557610165894\
48185565541763526963388768394456019266166409299772986487923909259404100964855\
61872363151439767301718372875698429732798976429675031727635153696037125314732\
511909142765647703238123576206671330736256106`329.1562896936177*I, 
  U4 -> 0.0941541363181720462278817451554827275760827472674714690443236474182\
16924791282262744187954954402056015243223061203624981997044542459513102159832\
53772984592143637959228344827285477633234760118431660627147351487624700936409\
46108108747590818986688709725377963925716061643686256568309182388830169011826\
378158034552129409216281046635905528252458899281`329.15932709102594 + 
    0.38182276173912740046029559159587207584498824446361428186714822432252016\
44801289709371784198161136597164033227581499549338491084569837548010687958426\
30565134880130168563014225062269856175998654169518050047240115332769445856758\
48907731886968300810425639326937050905331703703655869150096443218447678810720\
153840388999205106192558795344855794599157849`329.1535879532093*I, 
  U5 -> -0.867817736957529687155003122320284979310880637769630718722110225861\
26917230786151075307557202561479295458855010524102641965099500998898589281809\
45602835212144834493860416861941174574058926848916177817343763411599857270351\
65139824070265157976208628848059694901566986437659324222475824901822413319068\
60355450825024321583099300710831194039005482194984`329.15893255198455 + 
    0.07988613264739333304129935460145407736413057577345689259466280852153810\
58231671009303629637324164776122460397880863474131121579585179867018938267172\
69187946596821272847072362660151084257154116928873379813059593205616282194302\
82168229673755738197343250063521729019360801902211278392764130486932593659587\
767344965491485083720580206774462450054129737`329.15932709102594*I, 
  U6 -> -5.075844919306090294230832739954030075346395011714038424369871793418\
03393695056733619649071310752798757827436965738051117867539187819806879677433\
04244885103871661292679533401452931427107545934624094902996634603339394559514\
22940126023269158673412219236551714270629669754476632306968787468928455737976\
47213874880775151536917601757957712568255107927038`329.15166770525786 + 
    1.53585182907798354703002879393967674941356440327867912881200543746772089\
09933820315682843678433231224631964407198423403551440408397357876152933662515\
28299372341718403569157534315707355556369867390563539116346571206555184079496\
34527519241404154990777952214820804453521999654989443257883179271422185986785\
529311666883249196877901215718681167473678529`329.15932709102594*I, 
  U7 -> 7.8493507521400881642467236921821496164990950423716400953434677716716\
20001784954970833520045124943226441755356428626732927835210151976918889846663\
62091216219214316689671703105147962009271193162242781963706127579849658632889\
62764558740736975154526411306108448189965166446904952917402340967720493767383\
2073766874697572334027651618511672855081332983903`328.9375696349557 + 
    9.45164026489793992449751752755424581727740743820615144588325049450238380\
14109993011243053581068663055028403009006437543895873450471712718244897261634\
21127048123410234428203610557055232113151305148948765089097184177118579136373\
50318584047979280937255267920767107260129129719701612507723151217967114915388\
667198356423927428999064177666556529602707498`328.97787875940986*I, 
  U8 -> -2.528536320559832406852439242566543183341522352606090561761730679763\
06970344667781745873484934389127413922727037903714229512373409019567492647164\
64179573043369395560376680135943160331266197828124494583382874672187019420776\
02844710975428408639689030397318622605189743955130191910504762950541194482857\
27385793736882457203153178446634163657509341061001`329.1508414067866 + 
    0.82619792206561735286343321458730218509970790867926202084348696800442519\
35339610661297439149852514832852470511991217842006826406182894548301412062470\
01497705076594447388375898999789127537633861363941416981868036114326808528853\
85058754581325256898634525216663061758155241746683774769631451119851383777713\
233271537279899097776510568796818705884819207`329.15932709102594*I, 
  U9 -> 10.318429569571948045055178715481269897230361686795665778838160197588\
34973860035835082768050951677500030080679313915941730857657329575945916822586\
17553625872330050600926556661664458884763618393290245076981132503118462971337\
46503386459112603556498770764402774193534444620683172612126537305256691759451\
39226734964085093941590961416787934718726006588522`329.15260919748965 - 
    2.83858125820614068526391045150592361341105869810795018728679662612946089\
01353122397029398628992710835605931504500895316743107870532352363848059228324\
20589277801778928299894300897510417223038109880981684561916609156793205037256\
80903761485017632645090559152334727185132730586684876546374169172526185480592\
03179667609047973037317956903648770453738464`329.15932709102594*I}, 
 {U0 -> 3.1772664963844267476128999725285650654818462046955404787656757654866\
10576161166960310406029018429512487305823236809994422772883103852632269040577\
02559109427871156778430045347166699742672037770553820324483514809842860429629\
97789966657071723943210816847533542047450555319739757743733287515132784642400\
5357699518595031571322114209628321931894507213357`329.15932709102594 + 
    3.97415039096985944811447138239504267743588266727988761454407250174081595\
15898422738811596825503155589538966598147100282805643448986496300352301172134\
84577221021401040620423516242284304397089061891687282650071418888363935130931\
12778498705856060682627121903704807341231115505654653551578711071940160597012\
653854286640321128703235761614855448563356899`329.13630094748675*I, 
  U1 -> -1.327969282550040139126106685135417843181631904198728926935540585750\
04103456256147713408877366230627365361738487932042362091567989511829744135082\
48975020868068396363306077922921279825123568288972238157307580798554055949294\
48135370325396259354399611903367554620254795827147810900403414789578505163768\
43599035580920335979045256493654341681309294539399`329.15932709102594 - 
    2.33070289201400259174768184862396757125240434878351382563982134986656202\
56451672504025307973906198271216995791597141079851564570122611892443840595198\
90450876618536384317441749512774396887696954928904372825543009732396029048794\
20935277221447990432778934127312266698955673728009936746595219007058491786822\
544012934905154299259751270771899135123020878`329.1434770647351*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.907357686676553955848999799688549541541\
42275666897240287875709477737041529153857010016849303132088679214416742747396\
86515681969591962182285932245602214794910018338390290567443209993836907113497\
30713911793982919479168912807515404050675192783325881764193545209064682001209\
15968588710401436873261032198482499047094470499659634354780997475798036237605`\
329.12774063990526 - 3.135626277554720725724387409815535833352923524096101819\
07789251990140637451934133653375028005880673153234478595270601129718268307682\
33548105700122931917840740216888888985791760823610851745978075239439122387635\
72835346871072136911743245407422209105319257169250081166809773689816576198128\
47541832590835465941700264524469721389699642611514683060507175`329.1593270910\
2594*I, U4 -> -0.453617510946104960831073359100859394696760801328082915355391\
38491899745324916264064874355687520942299800606631446452830579523415367133861\
75477072902746598119206153927096479721403459628332053128166798936682808654327\
75149506906321673078757277188432848411744007041500146278109750178314882935361\
9298384684092409279209358607940140472822466046229859124`329.15932709102594 - 
    0.00330292308192234394044320578763723451838535384262011981910816579245692\
43147501668840816472406266607216227582449109789984688007840668977295557429551\
08242394508114818564104795374633971859626346252296573392909643812433748014553\
96831473924198899710163618183990981584538082089818071005941936414977558550584\
990752506640907743667788249235974993281599834`328.10526329017205*I, 
  U5 -> 0.2163224518716805097064743516316772515897439571362364660401219923815\
69045793407201410890211405598700999546416456585408435033069576076809244798744\
75353250443748587840199069105896920113663963078041025308879896756500981478275\
95731544927498801118541464442394407119907929428796115675531709004607910020672\
2101101856490558220551449536274163254544208850581`329.15932709102594 + 
    0.68895491420142641459475697065444870401184083965316299960074027954042795\
58047705593030197104173906413583995088139404050085806878172430104848428027557\
57707987780411683878803811943097353303278970993089223546742356779655986478688\
47288869646501156404739694228993249595575707709722835331352189163265752266302\
825432014356127235534705527245081386979981428`329.1516097986083*I, 
  U6 -> 3.0016087888349377191735429537345654730619969333416077557637435982539\
23955654482257608367781873766507733474721450797135417324322564465222220453724\
24030843187234822075356670088652284905983829202684789342840024366771914160579\
21768744895047952904265909131817072423924157107434106291690742298165179584094\
7203760411156934871056338423642672688596990943328`329.15932709102594 + 
    0.33442472360899156391073451405113961242059286708737704047450004624734229\
04605714180928466115221622613695707237821310680551063274373938223637026798606\
48594167238309699276863985882515842569184304498620654753467042672237766874564\
84087848656652271108841775866575470059151338280732263764183989298871553062304\
139126416603761962424177200380462471712997228`328.93674270420934*I, 
  U7 -> -4.812604919119047500085236628949224537580720766505254251401025364806\
62136677918627976241007369131627169699008702867931984890423686175627789994754\
18520454972542668134413108562305396131850058469679350540798689504562863118454\
12140667222548425541660618894521897598482397985420817866576853762733719659823\
48826877830090102517895808781958261363881378588936`328.8295761596794 + 
    2.23542004550688671705387801006509339960130094650662290421996918389919915\
14847859171656753871326752824884147639069847976280425762363106801742382254922\
91879274879379337384245451241704455932096094522961333719506176782548131660322\
16895074496203218825920930116435953688808115397605458760594852865917036823779\
085326460301043808700043942275998875447317096`328.5135256524921*I, 
  U8 -> 1.1893839763681955498748251951213818236801002992328455479741515006075\
17025219626057430389858414891473328008682353828716161543076259827968351540107\
80686389336651212423135826270108237415409673022414129157992673363358071416340\
18029257660605457983727646487610379183656738953886060446624020387943186742108\
0348849506942179306912271869490265265581965098906`329.15932709102594 + 
    2.12326765005139738338751624272683037943386642358648093884115672685214631\
20776643463691047127774709084060188195260621929432695515228933131377809685716\
61000185306599706475231095632050647550044504097868712628674996569567979129659\
48770930354713885929795858900102992955094751521076687897747509063531561754183\
215465715086879106871070752369025308292441208`329.1437797283645*I, 
  U9 -> -6.051561712075210733759945493850163925466644282462281266762345161845\
17675402375222349480995560758209689430027967251691719519553950882195714631302\
96543066787506977737221600439308402024050073122480598321674589048529968256384\
71047753091692086452503256403527401423949195218685150792289066684718692888622\
03537364773910770866186673093423360796260214555537`329.15932709102594 - 
    1.01084642481450943729549562464162398472247472431042834310000976962483133\
61717347553885499761901938215313557926433813375249623340785127868740850692244\
57424410904912299385980558184912341690797712819867474296068048844438552508175\
71769262529759053831081936315341770648261216739062999571267717986001488806175\
257082722471970911006404761907313179164605146`328.99956239085986*I}, 
 {U0 -> 1.4143325949074404777719170630217177038548579014109650659405758554326\
38857784743721335067530375060143252914272953677904254035622384967970287123190\
04776155889398393188621957834954467088016443362894671223661152298368091725071\
55687984625559050062690874471458594752182328201171073828063684384541483862842\
6104640043585501543814241152845856466538318445371`329.12591475444367 + 
    1.38297060740736389941736398789490870326721535345667583663931073819621657\
49001341456722849304515595682225321004435440242565737644394427397884944151239\
37503095845669720596687743812888062370243688423683023136464483154266574934641\
33901661410359692971327823905334709626178911743600294549546681509830314168132\
136903221020453096498424067025047282217414728`329.15932709102594*I, 
  U1 -> 0.9151904591331469953581595064223198352769753032848117243353702858510\
38369250106911857866236354498873303835955898641756634788507424905541826107284\
84117958829670670517953454505332950668971562308682473204487271396010802174608\
92483522985588012013487332418014013122937357087535505503815857644383437381058\
298869591195255494764911293545877754472235590323`329.10635116218197 + 
    1.39996622383918008573209251218800235582939610109721900397063200867048914\
34546275293052265106470772868963239459982505938676833818092969003545569460094\
71843994657770717307997652608857312120511877677549047130471049630643788442338\
06919292954830564579899907049763887859095733830255455385242925610564493588734\
615833647173322096897043807536567747332410786`329.15932709102594*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.814789412720658235104984857289105506218888992335079567279773535769\
19725814589083742626612058381932148477807012079420484907591335249933354442914\
94584314910386135640501170925017068191188792987697726400502873490975086142805\
91821714180719625652540060820310594883516818554534319744574739504998938394144\
27839647218061532796520810878950092256384540200841`329.1426796820047 - 
    0.95146189843447249080166196398706711827874550192516081976472008701910220\
52436501453187365313034044636390429614409970143706354390071355691947564267491\
80162314033327964876592198540528166165893522532831842982688147181695118234284\
74533226782788764962710218018434162708302130619693496926111412009938407594703\
37198314299259048050299969618671125616756715`329.15932709102594*I, 
  U4 -> 0.3912606197031063559213854093243720235958540512030015879020184579854\
89426001288923370259397620928730701445558274736891483728017039820730831145075\
92087251679866904967554053494991030724831335506807406123130649803943831413173\
51566168371560058659722175127305692675961695188112082919858873363177559162620\
2053001656019697515399600959557086213676457506286`329.15932709102594 - 
    2.07047944892442461603142737282330314355488352823876394203287318195244217\
53741576059147529954752194045108418677680116657112684226047142587951930806131\
15044294449162731052324665997510936442790327983298785997987410927952563939561\
41945024387903937329708066030719049226374952417446724877296449639560026028509\
628580233650060325592915418883330883623773312`329.15550407605633*I, 
  U5 -> -0.706350914143216959104666406376562281029965749318365397923212475418\
72292911030828094094309346370295902765432998862010331494246541658939262934673\
16580199082792425458724962453782231971416146554416753662435589046584934118611\
35608071598943352953367631267495350475044566771069591019333277251397054424014\
09091402466629517292377084045754121692196623755221`329.12076644374355 - 
    0.79157485066055531790073765503777290758583619460628464717409513385220769\
68151915502273231138057141406310639377174836433392919952534007887644248909834\
86588714800285322771427841637806428751730940318449326660290625093319483078486\
21214977151763471716438352961874678801156574022012534127883140548656264546672\
341611619260334260790384192786680858703770733`329.15932709102594*I, 
  U6 -> 1.3472521325736303934004665270156524605136856131495902821546522527105\
92639686068352321644871073916909236052829952690521646543385434375379803055395\
78223346512808441489942384283066292939857956217814158454805265388447826002347\
40897001697873692094023087830027096116110409822420714445872250478674661041955\
5291951919466323423191530854335054821691666107819`329.15932709102594 - 
    0.92589424851510345563365909589825532480010856638419538957485346389939370\
82144775077428928381344221408150990319353583924996963882712829589173157364410\
31429877909316441017166690035843466357114709787396978703648726508492252124318\
90863353193471346418502876436656546315018103708645203038764602512623153739872\
336543842055591657474583799741440173043860995`329.10894533802957*I, 
  U7 -> -0.731912776569679362999211154851736327518912897431897992670824137330\
50975233977960922901084806861785507958732461833955725601903078151694863663926\
36072606895003161777703425357584712006213292999174992197060989300999031843564\
97345265277540930411598757385480485458159822779768054733501056341705893587138\
48927063612203927554936473988434496856862488760577`328.08905373058184 + 
    4.39226417198798331374357817865755464233620398155813186837051251134749267\
99869495210453871077641605080041778162608902508795315396620144261488191695844\
79634205155934723548617447318299268241131025441707022297631121061122695675256\
10647541818934927012338849330476627118395140732585003412345878384480561188769\
346635602860834575288641331548443629683598167`328.92918939377176*I, 
  U8 -> 6.5133585636683175782512542641029485165568968271967740967480330563760\
34783353012690865894659297188885215270052896739563078062346837547575903970201\
59210760817960515043747290286797845875039478365613459936375813355536755336485\
28543885336918328881577828481691194487680050066332132650413458014306056281355\
8984597865581017991521762367601306677324936273051`329.15932709102594 - 
    2.69426277036830806275841148005656942466487602295343059077825507042760590\
16589571823339603982612124589393889405806094850033896764678627072221831108156\
36523197210730890725328485867340186905101726635916060530883868754751217607432\
45249283526434308074446456395448924010322070890807148700026317837852449744071\
244857453313767532242549760429148782021487904`329.07661913507945*I, 
  U9 -> 0.8889139787436584747781876358731305745424130855902963626807574975562\
13505338676977621570450725558885237893818775700421745246735611352943003522647\
21670140000556553454806610706265431446988960066444398619832563036333420366192\
17403394109625275087671113483328859746958260801411394609846496932997882677765\
4801715654269255172670456549048677939683414951082`329.1350473632074 + 
    0.64765429978560403733986578896479665940013772888146900081101561876584165\
24774378456489503866734545042529460987383571307707014120464692572897027052401\
61977205539868505431232929807748480894813525030083184695951654754244708845880\
29056268798601499016836606944625347132874127274649093756902512789565026159525\
595073381394859511521133851070104606555834909`329.15932709102594*I}, 
 {U0 -> -1.683352309961316800646853642047946150616435633857060587490527054720\
21471047688535250820399685261142178025718635529975896433346230646593199715270\
89128582207434281110386575060860013015640999503142014556103916622852273613787\
92887774106085416535709154006252400217909166037822672255672833080345163929291\
80706255242715540657161524835361128801634078197186`329.15932709102594 - 
    0.36663859140176807504438382889979363825110406629299046685189909071615165\
58542928559958908524553359475793491284322660744199267133752370933743948716381\
19122194137026365124894308858802652006855503293777796766364268999304486105626\
95384079481993508016492652930281126372748152884376736113547491234475640680480\
618042368163122360611675382831047809143477404`328.70462851276795*I, 
  U1 -> 1.0197481207917391552860509376252576409631886692562305110537789548176\
38531903297380471675205845522868647430585462066063658895303604707792253404276\
25363676901509681891493335622774843829099243803066488707358262140002266452905\
79113738674517198542921824723603136881800181028469588307321017395826667800161\
8296243010678999565655867187721685090659630264185`329.08763734886605 - 
    1.18175510064263760025702397141503821730807070966757094816448763076108023\
71313152071322023089277871268561812058828051376133630538380134672046396528300\
36012792582122457425809711783804584304633959819885542212580695875236597682130\
47885777185677138422764565704957028344649009991082430353304194916605657381112\
118837709889269605547497522784003297475145061`329.15932709102594*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.326146632736627282681809412451799769409\
27385712880560914948505102269100305901195690241007190429815948339251950687868\
55010014266054359137161435173560474509030595223025567042040190180275957991448\
85162694511864892236536712945734263189746899931015648682510711213902616144450\
63660265606450393624286721070860291561740884390190632731019435810706412095264`\
329.15932709102594 + 1.352573482078955551639782973276951043478458820546424980\
94949278845909116158547710125276260556711157188583614991814263239311052562393\
12470406934167368717327876566154141427208644021212260919007672804868946709943\
54548784624191908710533158861440030333607993036369040262694443876002392627228\
85644128288043336885221607070723758856707671221951993627371905`329.1208265426\
924*I, U4 -> 1.46441439052194359228213418672630910663789382496602929337398488\
01798268457880375305566768000302736095032587017746695921418603314749996756215\
34573890485165892636691901842373603874189310471547031622506912463871267917908\
13731047496241069923408158148345240007578204265320294483266336266536683317686\
409976738560373181273555015514627080123622987402829344`329.15932709102594 - 
    1.01253664672082125888203177643065914886992589839163438403499370714749659\
18313618497808641851663221489558058876433652594113132211167470976485754662231\
67943323015393463437288319730022113124146207530963164171422360332064526464621\
16882693110292719524545688724006257347198105901305078104238791848112371129350\
653315959172300026988951214067265010182413982`329.12282380515*I, 
  U5 -> -1.056149435316201795263875884425721608367062228667760159279081000411\
05870590001805648898052876484008459157510213512941570719715019585274800122342\
20595725896981717399632804317064665842895643458886270930492673643187473805886\
50387242643380774625048104753617596268489413176018637912070014323909438147301\
56969195429776884757466758602807746560888680606724`329.15932709102594 + 
    0.07581087051011958045655076724621820606305391100490044534329577998797079\
29403593304647085648881976401180418210575039553208810755422076022072287645577\
82121612560175192998745796849026196077589681058030077338591426237576140511528\
84236652766959072254223437814918266858145412181916091768928157567200025753474\
421135928683178221788691462857594812183342747`328.3043829013826*I, 
  U6 -> 0.7612778307816903426909653765976357211713261037778001174052191357225\
80226942682120211793049080176158389057020108553897189939773454278036249305009\
45831428359901541609058660555665385857084338811233089777748964264668195719339\
96750483877587548901050702054427944199183425908509609083164252698266333724095\
7521489307607933087185609259388267772660907387175`329.0734615848055 + 
    1.30593740383469161265909355313838183955820610092983722778837135741970200\
51438117276074825966545874703734831143221599299325801582172796455430137707816\
06906100817477324258399740490437361324580191669926450466057632413245075016452\
57058229571223105127880869330976165580390296488534408900766873603116757664926\
001992030411941769780810499117462690346092919`329.15932709102594*I, 
  U7 -> -3.071728807586114215079771655848821666595672779533350338058121593761\
17194701804553740077740847456231062910034795227536589994522533305722334567525\
00356444343152030882892651594818406740861149350221454796832694653867375453452\
24757918870500373653205730467644580746567775754051417280989805399635279247593\
15242947004308958848400347653560505050548625440692`328.8047125426524 + 
    2.34288630487874883077658245612417068220542036039504541475000733953610272\
52647503776327817192304928145067279948076595125423917565923721253827255741485\
09468768196698852094285000840789576628501584146159529591516589152443195790163\
87307822432075890040233121072448220061644680524352514695332647404446565695775\
191808262581233427774853232360133474424349803`328.66652985751256*I, 
  U8 -> 0.5935269518904181796462192011087128737018175287347130188579219261139\
22702441600226140543930851129529069356153249382525039638745075890804667465586\
91523963039938765761348066409844750668772055812542240685103329186280167209102\
96369539492948431086907680309618840712518787187811915738529059142737894768868\
9835818895422867558819440962028672736337843565337`328.447972123923 - 
    5.52622303636022560954101140272033240951164505642395135429735685496867536\
74337629303102694950716507730438092692355267078747322392398407864500682946636\
02644441703041300031101351002363628967529427066752360816789785782065593548026\
68505468263734468204333911373547761560391057078214231852099500641385192373500\
510723657232470692767698990061328194913224103`329.15932709102594*I, 
  U9 -> -0.913946655152780768221847830878980180866643061924098062754579362292\
11036592391205424185825676028101356182439781058595231829932347117804056918937\
76645906401906698807172256188077601138819368827290205721709264820873817786667\
51585476204750562615884609439934055203657943658973741978419458300775397991442\
09677540144299895173005347276182459191329437149827`329.15299719589643 + 
    0.74949734946537930390408864786647247518800095269324448660257151653388170\
47711331302382878013393019324144403751667732860059793124218079504425982220435\
74426310695547796985444572133289459092744090240826493734539704677075688793863\
39116254694234874274224890372994793862186990703702571711693110203633679216670\
472717967838230170777560990980361067267795283`329.15932709102594*I}, 
 {U0 -> -0.818307800477469782087570008134137920762524380846327785577498358873\
33557195688719184833117636801447050488432405767383729941467184091534016581603\
03312621619072753221339733702229518678581374607951086513847082653841468217744\
92854957874473836707030828703893410095421085889994252955928787351114035719127\
56816941867130441324986820767736381339459450093885`329.15932709102594 + 
    0.35677667167318772630009512034139857332677819824867719638521003953797385\
75909974343924767408619620973497518141583133924884664736271001314264142265847\
65904322738280591392009104282123888413234894326480474580235626526878316841126\
68767470030053189409506067927630785502309852303803198355393200596450029036687\
740250891243725191913350731512051668428771457`328.91679468451605*I, 
  U1 -> -0.436661487883557636270586555267405628015779847680916153132299950551\
80426264216055445975076930235413728250944276091988251848428044140804322572059\
42198849713195410751772672518307904484114149111789425037992261529259557623212\
31491756086881017312021192573567563192342387636909153313164719314333763809765\
3019940621632632398806555935911557482758878791142`329.0390735165073 + 
    1.03527693331674107505998695615961879982728307920509978627392984237526358\
03617924981783800097254528174772363884257009597818069927870146458992996483746\
19896836362050209027045651017140927987093775553555459924057304061951397929647\
22263814446274739190132149707621630332006923726358609878026030562091764898916\
905565977395398263591339127231926367630538149`329.15932709102594*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.590858535752983465885333487364840233213\
25971524450200473224624889908969489968283702664338285595677374169919113917513\
11940906892016593014203105995335475174442916697948987042916186711034304507494\
59774170522823801180650590911067583713483542178005726324670798124261687463009\
79080072249444721885932350507574891610898490123828827983472743021664402948436`\
329.15932709102594 - 0.896334864087279533970703473439859976734003592130457358\
41760317222653815370578025394162694523087846141631652979102133830169250367242\
04078167360204981357100898027010408136340723466499531817072699989222119865737\
26483946599747743647197983977596451478254630028748168019551587426795751084779\
61434752288739881839017389708161170530685832575985319060116698`328.9780317484\
7365*I, U4 -> -0.344325362848077449336455208532446593723084548976366457721206\
65887580988930504530595563547411206664520852105446013324791069517042068909467\
91438646456365609682499560121479176250301869203944750549160459954244028025209\
30212504844715535707299722749418004962773063872900364401447551880618602431384\
92399309567778804594470758486814176564423477212883155641`329.15932709102594 + 
    0.51818126255842002771937407497258286758519188249607697280645723107938731\
16998399708299283963097283656558806024119441497845621882591530558765822592238\
88479494469684722115487946501824604319370461100979386709811108344418375934646\
95955249196617543757413925900387776882037187000519636275390948120206426860958\
153334163293828150742518424164689447433937282`329.1481600470236*I, 
  U5 -> 0.7812932889813506717621087440433270502570251098153497335244294360812\
49521217873643985985270019786265623025726802271849868356888491546637363740866\
11563895430678963577492687487134438242168175599312577280654546137722693915233\
67531875693453103105439306561682287069427623185969875568089797410918873965241\
7163895748880331912619740336756935609851717693671`329.15932709102594 - 
    0.42940406047930911271277250773836472218848305313425343411728788373836272\
24710632108007969597365781477419325372211842148776995630097541726994128735236\
06712016738625220263113574091359723805956518528934986096918970126185451329459\
55536592735323400127253992010175742681136933765244533339980345751176956643651\
898409373968479768716577189631291987211257111`328.9724099285339*I, 
  U6 -> -1.247748954863996794433826837072376604374103533181616817012840953103\
95068156175113567705948770955364098525461158205599223152769627187241441801249\
64516693009266334367687893271535359517989795359670712371949437230090209954503\
18808460915357096956646202884798690959018904085802085457830337579379183581064\
48465007650305736993447147577084233750418712277888`329.15932709102594 - 
    0.05710555668061343693098061935747428423622233156927042810930151096176364\
70643884106008974019367548952918066796197505433907639070713045634064867460070\
74859979978735346915298052712228202527381039294769553077224777205954184389389\
42876917876839460258004730515011129735985074534341047832780041801723579288575\
715900544632059516433678912992989326559931906`328.16146992531526*I, 
  U7 -> 0.7635729277347107885449566153284137328508503753073922103278404952263\
33745566880497991136814814438549567436783514222273625585256827032768344536952\
99824138324170483931777641589445091627588611528899511362244525045301498736458\
61591749044024961645751702606990441567077577594817964007469425197977133084228\
8062955960661186905183006858728769584227449794329`328.3776879205371 + 
    1.19610411676628110484362668810682692157607904445690562007736106976069874\
03243566621779928610797665227430168736076791916037720093143343392827513973968\
21349519392682024746195763986383952470091196647680342852678184125269235259736\
13512281842025073162120027272153165167073643806934853694561248896474893312926\
906728441713073963732945772767157364709957346`328.58132231731*I, 
  U8 -> -0.772214966292781503954601713613915397226917636849725645614456292409\
66302478988995597713351304262348064617974128074250424167892530389896032458202\
06383931087818295102470545907192017997946047741673458697095418364276781335028\
87082716240443599844566198768849546062014669473441199567090837125106192380639\
01018052628478933190553441217298460114506984066408`329.01307566350147 - 
    1.16548381362934375494955454705321230707732081792752092610249719816747588\
07236805142807649370935968054416885360823760676412288683838848386611368303942\
31782900398763289925843041923377060945803518833796432127552718252770703831556\
30909770019991595628756865515003225677677141953313316439363195297302707885315\
099056685638645381649305776926433863703189941`329.15932709102594*I, 
  U9 -> 1.6212931523272114126512951365030123787763326942425238295585682998166\
78018063235342184959038128696478235916057166515023180310338448272295903033093\
54771730688186405364640381344127720703401536170601471220433931384500268207669\
53061547252424165205146379084593362617476926881892267670189918064447364441089\
5918959821051948016773895496123563549866624290091`329.15932709102594 - 
    0.97448473324133825402328339748928734093188403255121291042180585496360610\
81674029590792665662020071054086783970513493158154468582449267055064017459972\
98376743605287902228151365176560278626918755264201226733632697085907913504343\
97877547992538146143639664467504451574042701086119554632904942251151233774365\
128213705257649325532465734267734835663998251`328.99235008909034*I}, 
 {U0 -> -0.696412791909650826040262458336530850777782798527723509125166925675\
80068895517597941865688725590900216212787087800609538549791018795651995428385\
52479161008409004290392732280097257811470185410765947400392702051902794584043\
93735849396141152363916171381608326160966645455620001688036232381837741808033\
5934463370332033914932631381996295122060124040473`329.0528538147534 - 
    0.85283884121980948992752697143862479489029691108976256434074738963484636\
05189328749627331807857743052449210503700029506650487179183628982277996784745\
54217209918592477648482633954234285111823549094801102147614567401613137719412\
77628996200806746717219473992944394367310632453008437458551447381217074148613\
670674081077958162722918574488667514782098651`329.15932709102594*I, 
  U1 -> -1.081000006239251677292384314379721496043490487100722769350059006111\
96337319398945052074998896472582963924613249694678272094172189753229756037190\
73285337496283693321223457629036791070891703520315610123817126661125885891631\
12643990975875740402828562723055269760411900091384395184454502217686342484363\
77387919321563541508925668131327589496899669980161`329.15932709102594 + 
    0.62335196181774305658619353141463851645174272645171045791041162322684365\
42538226777282455248517457691721421392978109095241224472523282051332192779020\
33251265431078352565478682204807407171736431821943745095277311673484136158653\
69832331300321038372689225925279708584295782716829485876779887017145366310632\
906543166895879627887233987157399354515139834`328.98301527890294*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.380574010198391447881654162816740829151\
84009064801446425535781311597207180301519723302108323207858207745094165649482\
71289067544293687454831129120914313133550095884318560249002064711690446340711\
37108259597200799007424930615074531891079550388857849505379338372369293356051\
80176755158239293519767953864867594928109491126438682579055313035791410243149`\
329.15932709102594 - 0.788701214902662945497091319737826204199885854239013306\
00512367899398753080429951161103135420983896360697936067149995145285301661583\
69379565964678584346248841950086470987845760769675112182753198332637387889495\
37560755198698724460629615323499631101745289292852420182826203236929700912114\
98968199649388955840479488034968289414356289157697328978435685`328.9809606542\
093*I, U4 -> 0.20676252636229073911096159773424843129659252115592795733202999\
50800729120381320597653068213839125021481270334148170000904891573107354864488\
99927812597112224532847124661538452955147588217928574069998696558723966133026\
65940907265843599953447907738950538029868104547725122646299015960796215463724\
532437694195892892852174779344987887228848714479954624`329.01162755508864 + 
    0.31334046284505520091729123109080908914822510210595476805962425435550640\
70366111984231046292538083466730869368276219855081706087908731533000415415629\
04217747648485897096092831980930845748445282618129287491088420603664379438035\
61630712452933540999521691361101685564651036603937417684573602329425912631282\
252949062787893081719842887742246149170592933`329.15932709102594*I, 
  U5 -> -1.048693160613867868839804228632455041974456945917235880910318818365\
86480481179000984808974686995664781351925576442037440690017215982680339095985\
98036668497534240181994237966137952172632651236911024544060718835862088856073\
86019631632176228109264033530832493832280250159766760723561611528592385036299\
68370745897529726715814443417326194167929512439483`329.15932709102594 + 
    0.26759974115119870837007657844620395497389643855859594988764600726735343\
78677637783948897613824272060894827616426802581579918059034977910567746556725\
89645659739388162500750237813736207572993559942876476437898026373495656719819\
57431811244826553208437637122676315375408017296952528000694528613925630674536\
314298984020669717140589368109553460818538364`328.7689966605014*I, 
  U6 -> 0.7672509907911539232256787424657697592491194162260305319597651135684\
57943569735049242816296076483492779712337625569553939615387619746986877632075\
91767446004225185652550000654888744596232290460161935874923300361743288435847\
22045431239018297954235451275230376288588734136010374156340522485918964934681\
6454179903948923964497458930044716604788311231533`329.15932709102594 - 
    0.26540314180214018586105069499939234645730113136175365760413883826286752\
94956796555974316795865019492755785982606296223646682755413714726384246728530\
67717894579141737711274491686089215002997041557738070373544101085065491143103\
01225118285087161263529226475796256421627327794400590393698786264661185586209\
075451314710613203925268125416268319249401889`328.85681721057546*I, 
  U7 -> -2.434904727814745840835875085091123095366101203892859007234290874440\
50358935584377441016093074613805418762667909193801457200217595172958474441625\
71153406382861216786338199437434293442021692581375758830034277025813773337068\
43719691572725499716080253571373348011599864394783138360754058272256443278104\
93762936695039321212964036267166244218013178982287`328.9122417466441 + 
    0.85144907429771093354294510994883130187325366236225667402307532395574713\
54833625634960227138312447553874832105027910667758714658353930618479425599227\
74774010399487587338296234811166672347313818320116603853193344673075266802136\
09285009576230576361871639031564941897453708528989775971503021631668837443799\
278476941047022568143272478577438764074015985`328.51075939837455*I, 
  U8 -> -0.837663369038049029740346689731633298325050920042233398932881833425\
98641913706732623705495831896175976314398048924888969608406656073155313761989\
05059756074688534514859836622972605449182129293996795670278298769185488934403\
20723471007597489295274804166580167726682249114951516429633268479471363492236\
96235995358866240365611591057213977278413013212396`329.15932709102594 - 
    0.41967043170437586317846830897873012489658858315735080874651731822154573\
33881227655390822484440001098687003013751716904201230693784775813067238450726\
27358185455713897406668146777627710520197342555115768949766538177016224244080\
39549438038371331335000382770759465691761012042479734769318964851847746969339\
406265425302549350665120256577308423415970539`329.1057897282919*I, 
  U9 -> -0.813455290101363413924545410754307604201787145231594840542027744792\
26773417909046393419744353404054096023917157783306060560742743080326718321614\
41070356203318750587135797409350932881279105318894550865639485257874363673043\
98628296671200272570795396391317386757961901043212261849904340078240965244761\
27803260909863795954864264633304177621716261936904`329.15932709102594 - 
    0.04211486136791556795806439549997576088242556953251282454724202706970182\
11293458651495277633329112884343712317091965685114652296237796013515941648464\
39828674995057288131868228653077826076735983469863546404995450273731754235588\
29987021264168416837043185408653597167222636307111487409400911600756721326885\
433636814077913904131589200436584211416478083`328.21939129357304*I}, 
 {U0 -> 0.0635576786152541673081673701542640130123546341644056007609982258664\
30491749433042534485166282401990267304501447671882539772516467321297521960788\
10272583699967813181267669094288123859432739855969594027132657756283724335053\
35864125429129790832144670602042879203892590943991983861508782511532118040056\
9073487555221103755731648012960860735862685369742`328.49173008706333 + 
    0.54335084149248735104723305138338440004714812431499831608423204244526599\
54638348075888696921401993256377027482486025599691397079412335187366464257730\
62836755779697206818337606236157007306080406535016993577902634524628848422827\
21215680503537938275227737615936409951046465418076243657564068834526086513840\
031322596194516393426037112387850104405307418`329.15932709102594*I, 
  U1 -> -0.208142427420554696928925932557692824565986095144950975045107758790\
24252278072101521803703366149975184758556729401451089783727017448520987002722\
25913735154564367659608365760771514559453526641627064779908863815876959389309\
12156937694362989814860061880072114292514605847450532713077888392934081957682\
40459242413523203053610480872308439686829757313973`328.7692781894286 - 
    0.85459348898075058691754556116107487178832169595255911100422295822127317\
29789951774168587327011489408206527906549670298404833405282644334983741446188\
93566468624567555766423538968991435904019700670166828395645354392835812535746\
82200295467670278977602081655571681424027844345923115537043520739392944545187\
449103727908102209111714670133280332632963165`329.15932709102594*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.796413919365874278159123747724484530094\
18365393437921014594553872787658570924770525335215412485656937803400273168882\
19611671035349112894158715166324016151016338299435018277367902702612489932760\
82776737387035864114752629903616369154214397056564372886727219874111466980612\
62953123063329804226709415138302534826459238826389450549803109674991874660919`\
328.91426795479174 + 2.147370767100323331143256342851198715158236170486237313\
49309300601212513814813006354261357413977882974145319348123513425595277006228\
29145417687718616040679963180649120907659786490525100982297630158042138805574\
79345401843392533958652582059101346510859109433215058743441748786306832385651\
6424923730779977053597736196883198543899000545665140988018252`329.15932709102\
594*I, U4 -> -0.3507157692295506487017452949630255167211706678593019291100206\
29970851401676917815667424029871836497744871844162880681737613045945185370385\
85811201847314232610691927972482190997878025064197132458330646868658862853971\
65255922263784515870678767124844831081178386451257416470276278974863370632477\
5571932311495191471800021376112823558414294910206508728`329.15932709102594 - 
    0.05158618048065665486419573970959480939410064190160337532222840020195450\
56023673735215894358641272712653591459675655003497188530184811743286356424449\
31645619652009109958429363589505009490788868575969550660192356737992435092924\
84755431353632105966118034466619361670094771852624951448200519544568118742682\
847490451840660998551321216693447462047702685`328.56428691850374*I, 
  U5 -> 0.5491300276284713229047814324571554342199136820550073926112479068356\
37004104817490343862785518613199855990390968321933476599472986395691550678975\
64562581498561467316478181029918802384937573566339776673845767875870543060966\
16427636082481269528119163390422793762338570358122946457512633753278523085321\
1828405915450178195866834313285009018793596767479`328.8106884380096 - 
    1.84042815730795565870143303877415120928452817643390281725842324977969809\
28764277577444085235575959859913458222809268455129566260074595807482205639513\
46000676424546918845191391025699474387144307098562734319395316915829299109729\
24293465600881593513143563030911936321472160828837857243782250917826889264030\
025498228639502603328809594588826852720425443`329.15932709102594*I, 
  U6 -> 0.7817974694300350923729203360042276687935288564853567467504682515639\
36398816833257118857003821734762990858848106003353873687406112465983809862257\
27471246476739914597106072071925774896863461060039211627309397922509683173761\
54502849205403537173178157634544251381533064154143809153691453204679032462971\
1387156363879473893110139646328073185383049788662`329.0962213457593 + 
    1.15632477759287063796313534818033349490849569775085127815719927134377684\
34551990786509668162972359477989057307927853954960243992909866287018516195978\
85764062255354133640032792852572547137460429072696650672139978711892863209934\
21662185909560865740490020473307174229448479984417121927254987873787189402205\
268179010329900431552352854341866830962109068`329.15932709102594*I, 
  U7 -> -1.034640238347483092388532347781151622486514174304858949800072337192\
09634119838671086396129414531372364755572918841798273783707593139172135706875\
45696082252628995276574115917930693249543119238390636960670230210111395626191\
97335980708527834246216222275852583136160846611647654393399028587887208173855\
17956255355799508793812949204471326689801035505868`328.48526700306826 - 
    3.90099414480900205992352565457589842337937456193128969034817483997942365\
90280578460407882597360410687731988807719410506190560043547935386305327073888\
54193885913214400644348792313826618982613918535095551313855132384781037680069\
47835134512904016779085404580286564048835267244403112393328002093736536964481\
358732450598047119909099566361452259780211742`329.0221474022256*I, 
  U8 -> 0.0578272351639013843653816295034923298908039976660657505956598451124\
89266534095483344405755736258482220371543143474527579184465668264065272164051\
64593846151368564604308943824596402758052675510693267464667232755470029931897\
58139075411173519633848094204625951482476760077453666084154883548328818306256\
3076333514672832636554976386015409064203809236792`328.4009112167593 + 
    0.62091337138609634250941187733962252626746955254269834704656086463241200\
98460538444115677591388231716524216929454966497391526242278508385788040865971\
26265505800145020192132824326083060948406785237259671227378835006678864767727\
25948947257090989706871385623621101196304457611170331009967567222825613392959\
062415176593671181121404546964472254945531803`329.15932709102594*I, 
  U9 -> -2.238850435068114481833387525445540271772713998802773613892753737014\
93102078459385871238368301567348634816987105701460498505714216007516552115699\
06861964201566147796593403889910815374101318441466777894658251657960120737562\
73018819740083285477963168679870616552092749237439195804992190934027810935996\
83799765230396413165078287419758712018044821443147`329.15932709102594 - 
    0.23004773520551789597556984945560417244694372879907665053575305755228163\
32992356480274526513001708148462033934664041265498395105639966753438817709875\
28847499514109551335378668950659006058193940212842690246275024723561948093931\
31011611289684894338407458549277157798619481680661807740309114820825372302245\
348340315053011113639404183620209780701057016`328.4280533798563*I}, 
 {U0 -> 1.4618934448600146701507586680129741807136594758757866595472893294459\
69034921667580802457255038571719435945179923111883369999388344040608460394204\
17369260096921781186374800957783628952507026104310852519141046835929923336841\
82070091740354406682157688170287567689137948535014514638547949000619720333936\
4229677796544667757445155051110553850298364286943`329.15932709102594 + 
    0.20047733597717982437907056859388057090424489600786046672889546882877167\
96048947873682414372896175792000894710613411271513321565327162767391752097803\
56851230148465989806590658545841511919178149993837686535083427732079965706939\
37153553988432938715503995153995660197173385390294963946619604293812231226157\
225104181709924801142012623233721098439259259`328.5499566371966*I, 
  U1 -> -1.129716620048676572662901306173186395066814986143023474146001795426\
75533217184383317840214919606717829527838803499324147966996351487240080355577\
79860646228640634038112984221964676298158229603529906293284717729516593355482\
56701034797628199701209465935954766139113106573844085482892944518030885004900\
63216425266962161329431894843606546080470829051981`329.15932709102594 - 
    0.90028856842369074878924100684009591665213595766391825964259218442916990\
42064739479651254339109732692247771332484131850089314437526252221369864363739\
12547936517209661303860494970354192712638592554889035798246393661440144598909\
18209477477058620869025455767894688647420812437957352919560853348671089338854\
843663455064302414144235457664601910333139277`329.1307640529175*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.733304690757289269793332481288279705725709134440745019489578404971\
66962938707210626601604196068471393185668564342280604207421055666654797724717\
32705024975244445710488216541219817163885148908591915662804854362817190650636\
50529336835157728454175010141255407266778752719351627059871404163302728615956\
24072764217623591209764506004471843667882973565198`328.9067881914909 + 
    1.98378790094953054956406617850896283656854087556282312250539705470296888\
61901694214307022728881819096600843519828777758047070536754708789412599488874\
84535167569680286603609288609505877360456142062539295744735550696710670144296\
92927721344040667735845368405845554745005499686644313393254130354060037452944\
575345124144640570817914605609777189216607461`329.15932709102594*I, 
  U4 -> 0.3088197796911262214872571620456670781874286060739685298728379464564\
62911480878393070823524436558604580826650821684510480249380945243870169414990\
76117642237508592980708523070868885013515189813055025432376558863623631627128\
57934356673227560256688733376401967667608136137921535362467709995767165519409\
8872625586224731655052885042565825220839665457663`328.8212711183263 + 
    1.00832393121187048967601216786043368457563077443340900907840634299811467\
67184508888928028460406876987054207552779500406771827589056276078647792300325\
47896495766783844114347256997047941594696272173495348385036421707774599023331\
70065061120892779246309651340933254877943278071901020227719514985130571146901\
006780865784751903087482206582972349170280876`329.15932709102594*I, 
  U5 -> 0.6660505832460287369034083352598421234641630543939541347692925995220\
03641493363287706420486250339621355040317301347760922358791304182145117616633\
31238677844814160906813464275182249241728237754892633925406391006718381811831\
11285223281504257266418831771685297436992581369642059115377706747302772015462\
9565481029823956564629574475147712271028707983187`329.15932709102594 - 
    0.19774621362292298645413871146343814748070029816713804736697019148759606\
60869798372259752522216933962345586361140716753222261680673105134444408866462\
02804035720829895254635074066899320052342620035068030371218604200693401398839\
62521873807614462577678013636483312048191823430723376446507465800442454998161\
772869901154171821896850713047684493083826966`328.811171930935*I, 
  U6 -> 0.5557798147006420975715909905472025944243191805496330800185463457406\
80169211892570397736877023881629784544249528559044917391433699359300904004538\
00124582615393961199708920612314913279877819294912091370620758047709939500816\
60466222370648779536698888721050874752218558099851876673858678206261334763377\
0164361610294951181134863575549934971116449002423`328.9239085675704 + 
    1.30192797372031726607797328245571868145083775452977401096543061685556003\
96611771086099223635860254012167900228828369689583679277665523477154216440379\
58768332006264156553269398738318000596837737340518518480210725705129313253636\
13241752918253893628476516235726580783024867142915124305347354552609367739730\
249106718666793422145133234477319544813964663`329.15932709102594*I, 
  U7 -> 0.5641177615982062858777769981393103173358713201951778183874731550568\
04735140143670883528403464936876323368337407184983355775444098952575002157434\
92552502831344391709570953582161419899969255524251110879873531543065032849719\
40338031542392681304573301284513750312263558579604578103336011587640910927030\
2439185912545213238018534903730633931346890577557`328.1623883881782 - 
    1.30815026756293633090075885484124891801292772324705004164605245162788009\
14721443698023231664064813293906217040795527498574565305725208722941993636930\
05097355196083159864737350374299166325292400216115500667292388179345889591361\
07193030499048919282336570144590011781267811805111067045580786016664681389856\
549191640384584754133272271113199398635909631`328.50707601746524*I, 
  U8 -> 1.1178073416424937236226250294130453394799715274908642171087518683580\
48893148581039919233604434484443438245100055661107763550420545327165909355499\
31873550997815781775663966633864350320240213378325178889357964646594456942556\
66075954736934719873554698362454451398534484950775224927335897827965251246493\
6015817173958913093819565217203286470044381976938`328.9277587275429 - 
    2.83429444168382435705636313162266164390206446866440393599542420490969885\
13139673097025906843365829265798166708043063666849436849033175129812467698114\
69272983401698906927607445403006375103111305769013207972064219753040736702579\
89265026758791333492808486982099802956103958490961206013642398537106687234125\
137785943045349063197431956900583173178830414`329.15932709102594*I, 
  U9 -> -1.040960468862621246334295307158886941624228694920337280899434241417\
32797988710823280401502635482819607649482493230592897394753030266796200556332\
39388603286836261954655570872431556764716910460616107940824573823058802697572\
52614104785626748556612516714634504617137953389024747339471735560269495924609\
68031019765105371528197304118286647452196697508321`329.11223272462047 - 
    1.17100725995113133799455345954114731371193579145811428934367561010570798\
57993466560621162686580885813226723278217676463143828432604301071909659159777\
23752360037130270645144403702434049398235295830946474610047857063078666469611\
56279821839306030075121743059270812534355668998877883224294524932489832856910\
841254649184771345428526002721067403778412744`329.15932709102594*I}, 
 {U0 -> -1.416653266432696190888528712066268496940237760985860447478146249697\
48169404773673665627772757021201544665460953112896923045680246013349758200706\
55511432317368973086264417067408390594626093415652909087286343019747559335593\
07600846181566903543263977892118740685016495773826453912328369379800892976074\
75233314588697048409518207960760704514637426487223`329.1537738963016 - 
    0.44567767219612352328110254415904530098317366808507320873918195980624804\
64772647690208156072376081671618436893949665887404607020121871014817697394867\
04408169976806745622053491164671823417153668051731155108635233987849236614168\
83146469143068552652278458912547310494835082466124204780857018424511381868256\
97125389997450292552686817989094925786644736`329.15932709102594*I, 
  U1 -> 0.9953653316364704621338417840664815743057818786977322948865364453866\
15090961403679951671212813586259035357225942299429661498018179099041431449622\
40895645635351315323818789535079195323872063542020920277213773199003934868641\
55516256815227472930525070423543350983666736424624055704782989867641418061885\
4731683238171570570477198657547940615240725054475`329.15932709102606 - 
    1.05332930932238593948725416222302544213306000772207484038709700448208766\
88230667362712862254877704106336307301412761563542804969329012103684791643141\
90561372135493601046145261343569438180599402341865584273838355128086318901186\
42932736452297208832090001170924006879812153325893374908253636793099331889639\
388482951999631980230028636067843709462859262`329.14089681059954*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.108957935540202509247586775515528557352\
93484752741749651321204468996042227292079423649054752603669799371148643018858\
32323528751920527031709087038573321062798840938892679566954570792000037470993\
99754976932679754259454822006615785050840978037293775145758773735733754741945\
77592055156194994751953295908323290160622308345991188980149339165688551008072`\
329.13879507511683 + 1.164009756843625742933477453445582003595881709358417697\
19890764875238973571881250666625897002148167716288800389447886052165565267993\
95997079645561092152191562220862705190763370385792178056122499536864417103805\
01459438176879076975464718244580452057109404288606033102282372404667080150978\
20427807398145129848749168836268082602497908624781394787663569`329.1593270910\
2594*I, U4 -> -0.407793446621973244975186721758901152922814931918851608845659\
92145658173275598161148226146788021849665175366868126467784682026976836072741\
86645897551014370833538081340094274955915230002820939670637496481420890286128\
94818752208028811192710426469901239264085721210529708217943412546100623484996\
90631446927359503726175337074700535260660815001979963801`329.15932709102606 + 
    0.18974200449657180013565142530687330612952903823987928555639714667236110\
67427220839841941826311288535171463311337735901420844028860254107716018552171\
68260410485184488558236294987430839871343314604858514650523160522745945889965\
99595737173905250878155835631128476130268626479808334470828754187297530324459\
322402799780887996367866722492238998023874962`329.11731046031997*I, 
  U5 -> 0.2605945566284937659705140303809109871587155645458528206737617261277\
31627323387988435901319865566113094908555693178334174699756578022400745074339\
35013394570330326012293601333622294068726247270226919288068761731936925680994\
02735678803935033017750323186777253941832604147011868762858021316435687589257\
5085749936881819035098801320010895215752178202013`329.10666274861876 + 
    0.70741780337840041258781611890727819807534663582073918653095485133795980\
48233902284806289225015706724610747744208274525225409989703890835712528013518\
70259793150149431710454139268524729322854357213516483695244875708993144284059\
16576158926920951350037503469709757903920686791118262521301486297635698549766\
904793386209699920429669932799181920140364558`329.15932709102594*I, 
  U6 -> -0.924469576495719684741746971479660630036117088574398150559532714169\
93188684788358626770565859515338702363944306992910166725429973202068235995584\
03240437657660588575345546797929255760803032820321823305116891114941428048524\
41665381249352376328052963079136176295752619960511870422568840723336175960027\
41807627722342663850073603219246838026447123499022`329.1525785742003 - 
    0.34420753578759421387928303334558189747207308001730603011615346867644447\
06776596547143906941820033678051400718680906933237705738895448588711570126741\
61146481962791614620632541587715476486279389831409567161712302574040858836967\
28651248536439528452565275770563665422978786318234522497263007093537639147972\
173512908102359490082246723571563776506671412`329.15932709102594*I, 
  U7 -> 0.7296474854078285451158817644510834971607608042973105166223133419223\
99730503597512983110671259319087934034708513825554724224862917229343559974738\
55167909760777270796707307211191690524402179299437202193485298218649125793628\
79726523191545267057717618579419155971128909000697651016152344834033410219898\
0592943920580887038035559076777685421131572985378`328.4357401770663 - 
    1.52228518669623400423478498116623176883030018502308336870270974309609918\
77099239509958776346311678465546383318547204097813508757183720171116382814749\
93836597841392726121928148096915510715719207016476092392716103644084179818136\
54601264088309993685853825497323124004564130061298307635699747973954632832923\
770510644811588195650173329981449320837984224`328.75349983923695*I, 
  U8 -> -0.412085289380481385597832691014706678456027802074715290516005281247\
29431863702993774309598417613889869891426504389912852987816601268467707596184\
48912198328811400566438797880439039217486956819121181562535945811578325164503\
16046980554635781827455753355371504306072560412155268178362108240878597180484\
23026467338322927513537121261797598468743342168084`329.15932709102594 + 
    1.23680680541523439049518898775637965210504675898837356176913124122525147\
07302446660096883541293892622256703998695283034934847998892942500918766979425\
37346851600643198910639751676760413302935365972007024225318097666278725637796\
04748581652138416577197938683738285494217961964640211612423461847440659291220\
657343983417851530149677676521274469942393145`329.1533887146377*I, 
  U9 -> 1.2241955152983179626076803274954108102231852568938485044348354174961\
85052589481711198879226283916793164096285322303424552586735561216436926752533\
66286658238179509597089019569837999174806724055670798005915128365367493489836\
75619492073433270100618437970379289970614906878980412559239626929157806700709\
3721911154215550061814812702203618783737252166958`329.1450290876079 + 
    0.90669215346076762822814575987780696841827773478429680084621786274595751\
01289373595304181370242811173086874163501913069877690843311219599124032560323\
78298393815346107114878457693337086534477808964419319151164612295279685636890\
42974536375707081679769036968977039056803061509162274441157493722967538259958\
912167478748366024420451326252148112875106865`329.15932709102594*I}, 
 {U0 -> 0.0263881078348394696592859137613983547566714111672963854668940879124\
66754839991040341042695422070997243438108941258894567162756183843598341280272\
32228220236028799192265770039795642946714661941755877315172887191410701621964\
34629561546706389975351474192212722517086303753528256679076430539897422707438\
3606650025398266545930753869263132202408641422615`328.04903081358987 - 
    2.55647277138805113617563480512773233654909357806533125294202472824295248\
77243961657547894655817119118423584135052148378356787325747014090678079342145\
62080360361803341854269164454978066978779591523797840992576708515385577764695\
47959803628140076152214841387626607732058845793525450058087682916848001549717\
046697703202917632258310239310427972284702492`329.15932709102594*I, 
  U1 -> 1.8722554191426093257930878167229000075142590541724561318269433410652\
34837300226469248219636672008302428686229453244568945643924129501089242830165\
68619449141672009742444739786447236391770995160817390520641845020966408183636\
51166531913125180008229491529653289080968980060915428094758459542108826285283\
6079295564223640195023026348574146913071761614385`329.15932709102594 - 
    0.33204021938767622377095385669369159261509127240569273200544939547841774\
09903642650739659963353218751057768495968227779914052665341719474130487133914\
58845918492530078573174757196998765368897182321468552373986256669454191151285\
59499345777092614596339760024899962578396389665009603389221739672952905850418\
393909996711811290115417246729941011176332321`328.92096023421817*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.016374055928771719017426801927458702385\
33520788900702529137653450890800030379780056999275810148091856543684944981331\
33169147914906245777541760264941883893034198241162258378809703484201922573835\
87835138414543827301810431470866915148374791593925815133557772695412417106479\
79433740419241701673959223949098353639067011559131744407328363817759954169619`\
329.15932709102594 - 2.594962272542601136755234102607254376716042187239163016\
84333529298223855294405708469135393910568036106103588412020964678680483243176\
14804493489922514106534106914661530672803746663681207618056279931847842524436\
56558077615508238789200484723071787307568427820625068126925852698176439481182\
20250011722914719319953823143154288890805117740259480562499023`329.1447792940\
888*I, U4 -> 0.17474851040413139158316847364230417941604702202788255616968258\
47806932968327189361174900874305699863219757617121716294319720589093214701164\
25982396206614673103436602434050855461861760439151878906118138085218363668446\
32789093584583822492569364694152573693318066341433640892812350711414861043577\
997720928909366370119171285797777869300511358514268551`328.67094613161527 + 
    2.75745494982026418094622307217117089606047991141260471656815272607793027\
87563435735990734401861666422685413121907269722819992506893865521481871404854\
50587497212174746835497794076542413169287715463295456631587503529174392662209\
82171453779697916073707760665016648810515825684109992741861521549583719701999\
478463867102967902347565857482503340290215336`329.15932709102594*I, 
  U5 -> 1.0067745993177054613212274719467786469442612044363816968130593086418\
64129434338638831047974680559164915392709936676790647031956926706783319006920\
65185188408097858404075526106186507381260406558393970258783578554282754999528\
67443674306676369703860901723780799170363399873958188679177244027213220831804\
987881055619628936739784203648052167021546491201`329.1459215134379 + 
    0.37374675931882054203791824053476181933144872163493166855877494458427987\
70240416299821041281793404787244997041750361800161679764445645496870736578930\
53957528047909813997281042684933347911814094647393490045304268196071978528188\
46257535369851990590593331583857728236070483364076718488230186293730861051428\
942383598699644274482704592304752548734751242`329.15932709102594*I, 
  U6 -> 2.3099457544224752135825836926375167255291700049641869603646644167581\
74199011755622477812520711431833329013920819458545784055662958312243916920298\
00706877863474935754942038379611200749747610380117451607302426772822280386476\
66275210701456644715541792691533991933117066727753419310551517877850409194696\
8290332795651911935989767248340855405921683584487`329.15932709102594 - 
    0.27109242669726687732118754781192280497595483207883302561237827886539582\
13961080768102371048146260641539791078152136040252982109098423305504752883517\
85657024425572632164476235317931207668978965478820066346309082366196374889727\
25570755833820637174860942848559719922119377618813653518843034209481672616091\
252716488759197641095538176207401386232835073`328.8341670746918*I, 
  U7 -> -0.008766457115305249273729288339421408580468912266523434970006302668\
47683293366907107287470125948340765628510548581957513442854021928935136097257\
97375895833287395420598408250149905960220474925177450403215357829825304016333\
64526678525938287301408377904370143603338739879665825757470692534501939011315\
6879069875767435493372044019898729452500983748622`326.1213286859428 - 
    5.89697430755459720828085968406604081120846457457327827509708198071752208\
81797150757274080927444812243360897927970760855294476173100748164962029471251\
58509568574557777219617945410287968735018264775157173688101736023921483181266\
85632261639809422982270184964683665957561415860046790149816315730043319869118\
667887336077858955703406021246945829092996838`328.8416767108871*I, 
  U8 -> 2.4855195841623757931515246887695435133018431849648402496672282963760\
33184585286564488892823593558142994000395875837296212156196702638814342892268\
05215346224613772071231880538987304021330478096125999725962406310128145220297\
78330065192558161545104156889434137466088767454779114653089287841856736823167\
8673094874397220221105138731230773935226607474216`328.9752544917095 + 
    10.2092728782206881433954409005042054326155107741573035406653459710650658\
71189742267501972082841459061310543885500764683341345065253364899431029602729\
91804222901814534336911397313069919150201972477846213540330160407149225300413\
50340264986682555642641600745231806366207418394575566426782109357075454244384\
8127191741875469931164610940179305747232672431`329.15932709102594*I, 
  U9 -> -0.231128814772451124265522773274908228773606144535836538104018747012\
12036291428605086249806450490931812697513379387836818335121018388991370201498\
66200059495230776279290227872511805480054375076734015245371425070961360653138\
87910132258843404867037185363081645743919645465218340998285167818037861223217\
2930592951315904129453091082578143337127332709274`329.15932709102594 + 
    1.01060898056105220254924369281482043630481372355574874865804978526510664\
72154879837580542095620256028822434744511925284773132184577861528076402296083\
54509716990787540089444966106411046546742987386953031803226092180911087339507\
48255049593406468718043534097657455339271134460930540233906831509387562298210\
887093556271420570672755428432732524842781351`329.1539708209126*I}}


==> anc/Equations/3H_D+D1.txt <==
{(-1029743/1085408 - (1911163*rr)/7597856)*U0^2 + 
  (52135/10144 - (140291*rr)/71008)*U0*U1 + 
  (-730865/271352 + (2377555*rr)/1899464)*U1^2 + 
  (398375/135676 + (91131*rr)/949732)*U0*U2 + 
  (363315/135676 + (3729627*rr)/949732)*U1*U2 + 
  (496933/271352 - (3519587*rr)/1899464)*U2^2 + 
  (659859/542704 - (4403485*rr)/3798928)*U0*U3 + 
  (1485469/271352 - (1094383*rr)/1899464)*U1*U3 + 
  (-1673073/271352 - (959901*rr)/1899464)*U2*U3 + 
  (192695/33919 + (1213286*rr)/237433)*U0*U4 + 
  (118361/67838 + (554819*rr)/474866)*U1*U4 + 
  (134189/271352 - (3494409*rr)/1899464)*U2*U4 + 
  (-638383/67838 + (1424273*rr)/474866)*U0*U5 + 
  (-150207/67838 - (1038217*rr)/474866)*U1*U5 + 
  (96871/135676 - (257631*rr)/135676)*U0*U6 + 
  (-521537/67838 + (22329*rr)/67838)*U1*U6 + 
  (575229/135676 + (1395631*rr)/949732)*U0*U7 + 
  (742057/271352 + (2899259*rr)/1899464)*U1*U7 + U8^2 + 
  (11788699/4341632 - (55412151*rr)/30391424)*U0*U9 + 
  (-176273/271352 + (1048933*rr)/1899464)*U1*U9 + 
  (678141/271352 - (2468133*rr)/1899464)*U2*U9 + 
  (-58903/135676 - (88077*rr)/135676)*U3*U9 + 
  (949897/271352 + (258261*rr)/271352)*U4*U9 + 
  (533169/271352 + (3293259*rr)/1899464)*U5*U9 + 
  (-46227/271352 + (2490027*rr)/1899464)*U6*U9 + 
  (3715097/1085408 - (1046251*rr)/1085408)*U7*U9 + 
  (1193279/1085408 - (3050827*rr)/7597856)*U9^2, 
 (-463403/2170816 - (891129*rr)/15195712)*U0^2 + 
  (-27341/20288 - (22703*rr)/142016)*U0*U1 + 
  (106575/135676 - (9767*rr)/949732)*U1^2 + 
  (-51793/271352 - (791001*rr)/1899464)*U0*U2 + 
  (112571/67838 - (154543*rr)/237433)*U1*U2 + 
  (-611819/271352 + (1267131*rr)/1899464)*U2^2 + 
  (-42225/542704 - (45875*rr)/3798928)*U0*U3 + 
  (-56597/33919 + (11068*rr)/237433)*U1*U3 + 
  (12219/67838 + (239040*rr)/237433)*U2*U3 + 
  (187335/135676 - (1501097*rr)/949732)*U0*U4 + 
  (32483/135676 - (709923*rr)/949732)*U1*U4 + 
  (-1676243/542704 + (971263*rr)/3798928)*U2*U4 + 
  (514731/135676 + (602121*rr)/949732)*U0*U5 + 
  (-224761/135676 - (749139*rr)/949732)*U1*U5 + 
  (-119449/135676 + (79187*rr)/135676)*U0*U6 + 
  (86211/67838 - (63529*rr)/67838)*U1*U6 + 
  (472239/542704 - (3225139*rr)/3798928)*U0*U7 + 
  (-89655/542704 - (987613*rr)/3798928)*U1*U7 + U7*U8 + 
  (-6779633/8683264 + (8497893*rr)/60782848)*U0*U9 + 
  (-149341/542704 + (2112833*rr)/3798928)*U1*U9 + 
  (-848845/542704 + (2626241*rr)/3798928)*U2*U9 + 
  (-33224/33919 + (27087*rr)/33919)*U3*U9 + 
  (-889099/542704 - (626831*rr)/542704)*U4*U9 + 
  (-420307/542704 - (6298017*rr)/3798928)*U5*U9 + 
  (119115/542704 - (4667687*rr)/3798928)*U6*U9 + 
  (-5135707/2170816 + (619249*rr)/2170816)*U7*U9 + 
  (-1521981/2170816 + (5118689*rr)/15195712)*U9^2, 
 (-91333/1085408 + (5060115*rr)/7597856)*U0^2 + 
  (-9577/10144 + (100395*rr)/71008)*U0*U1 + 
  (522069/542704 + (1052185*rr)/3798928)*U1^2 + 
  (-414139/542704 - (1374567*rr)/3798928)*U0*U2 + 
  (-36127/542704 - (3018539*rr)/3798928)*U1*U2 + 
  (-269381/271352 + (3953735*rr)/1899464)*U2^2 + 
  (2388097/1085408 + (2031541*rr)/7597856)*U0*U3 + 
  (-175258/33919 + (217986*rr)/237433)*U1*U3 + 
  (311589/271352 - (460471*rr)/1899464)*U2*U3 + 
  (-4495009/542704 - (12946005*rr)/3798928)*U0*U4 + 
  (172775/67838 - (1263477*rr)/474866)*U1*U4 + 
  (379827/271352 + (4335335*rr)/1899464)*U2*U4 + 
  (-17187/542704 - (5701039*rr)/3798928)*U0*U5 + 
  (192269/135676 - (2442175*rr)/949732)*U1*U5 + 
  (-166540/33919 + (29998*rr)/33919)*U0*U6 + 
  (1514919/271352 - (192267*rr)/271352)*U1*U6 + 
  (-1577159/1085408 - (7265403*rr)/7597856)*U0*U7 + 
  (-193905/542704 - (2768629*rr)/3798928)*U1*U7 + U7^2 + 
  (-326805/271352 + (4176215*rr)/3798928)*U0*U9 + 
  (-95933/135676 - (468157*rr)/949732)*U1*U9 + 
  (644157/542704 + (3384561*rr)/3798928)*U2*U9 + 
  (-152837/271352 + (112913*rr)/271352)*U3*U9 + 
  (-211551/135676 + (196087*rr)/135676)*U4*U9 + 
  (-701139/135676 + (243533*rr)/949732)*U5*U9 + 
  (87237/542704 + (432281*rr)/3798928)*U6*U9 + 
  (-302137/271352 + (164751*rr)/271352)*U7*U9 + 
  (88051/135676 + (49887*rr)/237433)*U9^2, 
 (7176249/8683264 - (20985533*rr)/60782848)*U0^2 + 
  (203211/81152 + (398905*rr)/568064)*U0*U1 + 
  (83095/542704 - (2444831*rr)/3798928)*U1^2 + 
  (-79153/135676 + (1065501*rr)/1899464)*U0*U2 + 
  (-1819669/542704 + (1287373*rr)/3798928)*U1*U2 + 
  (4738963/1085408 + (1994401*rr)/7597856)*U2^2 + 
  (3410823/2170816 + (3614085*rr)/15195712)*U0*U3 + 
  (18637/135676 + (650679*rr)/474866)*U1*U3 + 
  (1162795/542704 - (4332583*rr)/3798928)*U2*U3 + 
  (-2323629/271352 + (2827003*rr)/1899464)*U0*U4 + 
  (-61079/542704 - (229909*rr)/3798928)*U1*U4 + 
  (4149645/2170816 - (13821649*rr)/15195712)*U2*U4 + 
  (-2626853/542704 - (5572423*rr)/3798928)*U0*U5 + 
  (-468657/542704 + (120773*rr)/3798928)*U1*U5 + 
  (475373/542704 + (629521*rr)/542704)*U0*U6 + 
  (86447/271352 - (636469*rr)/271352)*U1*U6 + 
  (-4593037/2170816 + (12857633*rr)/15195712)*U0*U7 + 
  (-2607359/2170816 + (14007307*rr)/15195712)*U1*U7 + U6*U8 + 
  (50637303/34733056 + (188008285*rr)/243131392)*U0*U9 + 
  (-3418213/2170816 - (1105079*rr)/15195712)*U1*U9 + 
  (3049955/2170816 + (6219105*rr)/15195712)*U2*U9 + 
  (-153887/271352 + (103713*rr)/271352)*U3*U9 + 
  (3973973/2170816 - (735615*rr)/2170816)*U4*U9 + 
  (-2546403/2170816 + (3680863*rr)/15195712)*U5*U9 + 
  (190643/2170816 - (20993839*rr)/15195712)*U6*U9 + 
  (6264797/8683264 + (5109769*rr)/8683264)*U7*U9 + 
  (-2699669/8683264 - (6782247*rr)/60782848)*U9^2, 
 (-3227921/4341632 + (2742181*rr)/30391424)*U0^2 + 
  (-22087/40576 - (289021*rr)/284032)*U0*U1 + 
  (-51755/33919 + (519877*rr)/949732)*U1^2 + 
  (119623/135676 - (204447*rr)/949732)*U0*U2 + 
  (163697/67838 + (260163*rr)/949732)*U1*U2 + 
  (-1092603/542704 - (3754049*rr)/3798928)*U2^2 + 
  (-732961/1085408 - (2748399*rr)/7597856)*U0*U3 + 
  (242983/135676 - (778927*rr)/949732)*U1*U3 + 
  (-690841/271352 + (649017*rr)/1899464)*U2*U3 + 
  (2029245/271352 + (1232633*rr)/1899464)*U0*U4 + 
  (288043/271352 - (186063*rr)/1899464)*U1*U4 + 
  (-3468017/1085408 + (498485*rr)/7597856)*U2*U4 + 
  (91601/135676 + (898327*rr)/474866)*U0*U5 + 
  (59153/271352 + (179619*rr)/1899464)*U1*U5 + 
  (37083/271352 - (300161*rr)/271352)*U0*U6 + 
  (-61886/33919 + (89765*rr)/67838)*U1*U6 + 
  (2422745/1085408 - (976457*rr)/7597856)*U0*U7 + 
  (2283599/1085408 - (2659107*rr)/7597856)*U1*U7 + U6*U7 + 
  (-6001195/17366528 - (99219993*rr)/121565696)*U0*U9 + 
  (660885/1085408 + (3392975*rr)/7597856)*U1*U9 + 
  (-412647/1085408 - (3973965*rr)/7597856)*U2*U9 + 
  (110355/271352 - (16731*rr)/271352)*U3*U9 + 
  (-1145393/1085408 - (433517*rr)/1085408)*U4*U9 + 
  (1505271/1085408 - (1191395*rr)/7597856)*U5*U9 + 
  (-1356467/1085408 + (2403607*rr)/7597856)*U6*U9 + 
  (2391447/4341632 - (1864165*rr)/4341632)*U7*U9 + 
  (-227663/4341632 + (949723*rr)/30391424)*U9^2, 
 (-198817/1085408 - (243315*rr)/7597856)*U0^2 + 
  (2295/5072 - (6645*rr)/35504)*U0*U1 + (-217357/271352 - (91513*rr)/1899464)*
   U1^2 + (122049/271352 - (10427*rr)/1899464)*U0*U2 + 
  (13117/271352 + (318337*rr)/1899464)*U1*U2 + 
  (-8976/33919 - (185243*rr)/474866)*U2^2 + 
  (19733/271352 - (203001*rr)/1899464)*U0*U3 + 
  (205227/271352 - (403721*rr)/1899464)*U1*U3 + 
  (-231573/271352 - (262435*rr)/1899464)*U2*U3 + 
  (253273/135676 + (598411*rr)/949732)*U0*U4 + 
  (50333/67838 + (113525*rr)/474866)*U1*U4 + 
  (-162097/271352 - (433323*rr)/1899464)*U2*U4 + 
  (-24676/33919 + (92038*rr)/237433)*U0*U5 + 
  (74069/67838 + (76897*rr)/474866)*U1*U5 + (20142/33919 - (12495*rr)/33919)*
   U0*U6 + (-18661/67838 + (22241*rr)/67838)*U1*U6 + U6^2 + 
  (151673/271352 + (359301*rr)/1899464)*U0*U7 + 
  (32287/67838 - (16129*rr)/237433)*U1*U7 + 
  (1496629/4341632 - (6583161*rr)/30391424)*U0*U9 + 
  (-3535/33919 + (29933*rr)/474866)*U1*U9 + 
  (-8763/271352 - (232193*rr)/1899464)*U2*U9 + 
  (10457/67838 - (3673*rr)/67838)*U3*U9 + (-53273/271352 - (51669*rr)/271352)*
   U4*U9 + (138887/271352 - (153555*rr)/1899464)*U5*U9 + 
  (14365/271352 + (191367*rr)/1899464)*U6*U9 + 
  (265703/1085408 - (151253*rr)/1085408)*U7*U9 + 
  (-67759/1085408 + (264891*rr)/7597856)*U9^2, 
 (36989/67838 + (48703*rr)/949732)*U0^2 + (-405/1268 + (5909*rr)/8876)*U0*
   U1 + (80947/67838 - (66569*rr)/474866)*U1^2 + 
  (-240755/271352 - (192443*rr)/1899464)*U0*U2 + 
  (-65363/135676 - (289147*rr)/949732)*U1*U2 + 
  (53557/135676 + (899193*rr)/949732)*U2^2 + (5727/33919 + (45985*rr)/237433)*
   U0*U3 + (-66227/33919 + (64889*rr)/237433)*U1*U3 + 
  (202807/135676 + (216683*rr)/949732)*U2*U3 + 
  (-246753/67838 - (650771*rr)/474866)*U0*U4 + 
  (-59851/33919 + (3697*rr)/237433)*U1*U4 + (59326/33919 + (65860*rr)/237433)*
   U2*U4 + (95421/67838 - (490365*rr)/474866)*U0*U5 + 
  (-25508/33919 - (117280*rr)/237433)*U1*U5 + 
  (-19653/67838 + (45853*rr)/67838)*U0*U6 + (68625/33919 - (23793*rr)/33919)*
   U1*U6 + (-165731/135676 - (339631*rr)/949732)*U0*U7 + 
  (-110115/67838 - (3839*rr)/474866)*U1*U7 + U5*U8 + 
  (-121753/542704 + (1634081*rr)/3798928)*U0*U9 + 
  (1907/135676 - (210921*rr)/949732)*U1*U9 + 
  (18775/135676 + (597523*rr)/949732)*U2*U9 + 
  (-60243/135676 + (10015*rr)/135676)*U3*U9 + 
  (-10301/33919 + (14731*rr)/33919)*U4*U9 + 
  (-56383/33919 - (54951*rr)/237433)*U5*U9 + 
  (50721/67838 - (43579*rr)/474866)*U6*U9 + 
  (-89427/135676 + (54733*rr)/135676)*U7*U9 + 
  (23479/135676 + (139817*rr)/949732)*U9^2, 
 (-387783/1085408 - (74643*rr)/7597856)*U0^2 + (1793/5072 - (701*rr)/17752)*
   U0*U1 + (-524127/542704 + (517541*rr)/3798928)*U1^2 + 
  (565333/542704 - (409795*rr)/3798928)*U0*U2 + 
  (-239479/542704 + (2147085*rr)/3798928)*U1*U2 + 
  (-307961/271352 - (854673*rr)/1899464)*U2^2 + 
  (953917/1085408 - (48591*rr)/7597856)*U0*U3 + 
  (-25433/33919 - (10923*rr)/237433)*U1*U3 + 
  (-437489/271352 - (522821*rr)/1899464)*U2*U3 + 
  (786501/542704 + (1125237*rr)/3798928)*U0*U4 + 
  (69127/33919 - (79230*rr)/237433)*U1*U4 + 
  (-18140/33919 - (255697*rr)/949732)*U2*U4 + 
  (-704537/542704 + (871791*rr)/3798928)*U0*U5 + 
  (718009/135676 - (950015*rr)/949732)*U1*U5 + 
  (38659/67838 - (21461*rr)/67838)*U0*U6 + (56135/271352 + (37981*rr)/271352)*
   U1*U6 + (1245901/1085408 + (2392697*rr)/7597856)*U0*U7 + 
  (39597/542704 + (88205*rr)/3798928)*U1*U7 + U5*U7 + 
  (1552179/4341632 - (1977623*rr)/30391424)*U0*U9 + 
  (-119705/67838 - (87337*rr)/949732)*U1*U9 + 
  (-433855/542704 - (412999*rr)/3798928)*U2*U9 + 
  (-25549/33919 - (4192*rr)/33919)*U3*U9 + 
  (188435/271352 - (91741*rr)/271352)*U4*U9 + 
  (548639/271352 - (664863*rr)/1899464)*U5*U9 + 
  (183423/542704 + (1243839*rr)/3798928)*U6*U9 + 
  (-515603/1085408 - (545911*rr)/1085408)*U7*U9 + 
  (-600065/1085408 + (292093*rr)/7597856)*U9^2, 
 (-111499/1085408 + (431367*rr)/7597856)*U0^2 + 
  (265/20288 + (2411*rr)/142016)*U0*U1 + (-94363/271352 + (57777*rr)/1899464)*
   U1^2 + (217209/1085408 - (75853*rr)/7597856)*U0*U2 + 
  (-27733/271352 + (6299*rr)/1899464)*U1*U2 + 
  (-78329/271352 - (134663*rr)/1899464)*U2^2 + 
  (135357/542704 - (143935*rr)/3798928)*U0*U3 + 
  (-8431/67838 - (30929*rr)/474866)*U1*U3 + 
  (-149325/271352 - (102227*rr)/1899464)*U2*U3 + 
  (9183/33919 + (48161*rr)/949732)*U0*U4 + (-243/135676 - (252337*rr)/949732)*
   U1*U4 + (-12609/542704 + (685165*rr)/3798928)*U2*U4 + 
  (-22175/271352 + (324577*rr)/1899464)*U0*U5 + 
  (157945/135676 - (92685*rr)/949732)*U1*U5 + 
  (3053/135676 + (8983*rr)/135676)*U0*U6 + (-17733/135676 + (4529*rr)/135676)*
   U1*U6 + U5*U6 + (276557/1085408 - (53869*rr)/7597856)*U0*U7 + 
  (-4991/542704 - (453097*rr)/3798928)*U1*U7 + 
  (1632809/8683264 + (95875*rr)/60782848)*U0*U9 + 
  (-173301/542704 - (215995*rr)/3798928)*U1*U9 + 
  (-114801/542704 - (155571*rr)/3798928)*U2*U9 + 
  (-1276/33919 - (4341*rr)/135676)*U3*U9 + (45195/542704 + (3503*rr)/542704)*
   U4*U9 + (385483/542704 + (91865*rr)/3798928)*U5*U9 + 
  (-210639/542704 + (139623*rr)/3798928)*U6*U9 + 
  (-168505/2170816 - (79285*rr)/2170816)*U7*U9 + 
  (-338875/2170816 + (53239*rr)/15195712)*U9^2, 
 (-431337/2170816 - (2338927*rr)/15195712)*U0^2 + 
  (19425/40576 - (99741*rr)/284032)*U0*U1 + 
  (-311005/542704 - (272541*rr)/3798928)*U1^2 + 
  (129737/271352 + (100529*rr)/949732)*U0*U2 + 
  (-30147/542704 + (1101937*rr)/3798928)*U1*U2 + 
  (154381/542704 - (2482093*rr)/3798928)*U2^2 + 
  (-10799/1085408 + (72573*rr)/7597856)*U0*U3 + 
  (42180/33919 - (15527*rr)/474866)*U1*U3 + 
  (-60515/135676 - (148537*rr)/474866)*U2*U3 + 
  (1555741/1085408 + (7760779*rr)/7597856)*U0*U4 + 
  (215703/271352 + (849349*rr)/1899464)*U1*U4 + 
  (-814737/1085408 - (4552995*rr)/7597856)*U2*U4 + 
  (-644779/542704 + (1031985*rr)/3798928)*U0*U5 + 
  (41247/271352 + (1139137*rr)/1899464)*U1*U5 + U5^2 + 
  (320051/271352 - (82089*rr)/271352)*U0*U6 + 
  (-219185/135676 + (7668*rr)/33919)*U1*U6 + 
  (420327/1085408 + (2749055*rr)/7597856)*U0*U7 + 
  (925381/1085408 + (1932291*rr)/7597856)*U1*U7 + 
  (4762633/17366528 - (24299581*rr)/121565696)*U0*U9 + 
  (-23063/1085408 + (1287683*rr)/7597856)*U1*U9 + 
  (215859/1085408 - (1854603*rr)/7597856)*U2*U9 + 
  (64649/271352 - (13405*rr)/271352)*U3*U9 + 
  (109839/1085408 - (418589*rr)/1085408)*U4*U9 + 
  (288427/1085408 + (108841*rr)/7597856)*U5*U9 + 
  (-934041/1085408 - (1151903*rr)/7597856)*U6*U9 + 
  (2752227/4341632 - (738185*rr)/4341632)*U7*U9 + 
  (-415291/4341632 - (1377385*rr)/30391424)*U9^2, 
 (-2350225/8683264 + (1580197*rr)/60782848)*U0^2 + 
  (51309/81152 - (123537*rr)/568064)*U0*U1 + 
  (-310905/542704 + (570261*rr)/3798928)*U1^2 + 
  (123097/271352 + (55191*rr)/949732)*U0*U2 + 
  (229545/542704 + (2173191*rr)/3798928)*U1*U2 + 
  (-439327/1085408 - (2715917*rr)/7597856)*U2^2 + 
  (-211331/2170816 - (2525889*rr)/15195712)*U0*U3 + 
  (518991/271352 - (493359*rr)/1899464)*U1*U3 + 
  (-442997/542704 - (657131*rr)/3798928)*U2*U3 + 
  (58463/33919 + (786629*rr)/949732)*U0*U4 + 
  (-217337/542704 + (2329269*rr)/3798928)*U1*U4 + 
  (247547/2170816 - (951255*rr)/15195712)*U2*U4 + 
  (-747891/542704 + (835815*rr)/3798928)*U0*U5 + 
  (-93343/542704 + (866555*rr)/3798928)*U1*U5 + 
  (325537/542704 - (405515*rr)/542704)*U0*U6 + 
  (-644023/271352 + (260653*rr)/271352)*U1*U6 + 
  (1064065/2170816 + (4197147*rr)/15195712)*U0*U7 + 
  (1760999/2170816 + (1649261*rr)/15195712)*U1*U7 + U4*U8 + 
  (18386913/34733056 - (88028053*rr)/243131392)*U0*U9 + 
  (2035237/2170816 + (2572487*rr)/15195712)*U1*U9 + 
  (1528893/2170816 - (4152049*rr)/15195712)*U2*U9 + 
  (26102/33919 - (42995*rr)/135676)*U3*U9 + 
  (-1139245/2170816 + (1009415*rr)/2170816)*U4*U9 + 
  (-395893/2170816 + (7885081*rr)/15195712)*U5*U9 + 
  (-1556875/2170816 + (11639175*rr)/15195712)*U6*U9 + 
  (8747083/8683264 - (1306369*rr)/8683264)*U7*U9 + 
  (4196237/8683264 - (471729*rr)/60782848)*U9^2, 
 (3700319/8683264 + (9611253*rr)/60782848)*U0^2 + 
  (-93195/81152 + (242055*rr)/568064)*U0*U1 + 
  (721931/542704 - (619015*rr)/3798928)*U1^2 + 
  (-349749/542704 - (319735*rr)/3798928)*U0*U2 + 
  (23371/542704 - (2851679*rr)/3798928)*U1*U2 + 
  (19229/1085408 + (7092591*rr)/7597856)*U2^2 + 
  (-730819/2170816 + (4505967*rr)/15195712)*U0*U3 + 
  (-499575/271352 - (350933*rr)/1899464)*U1*U3 + 
  (1212873/542704 + (1022747*rr)/3798928)*U2*U3 + 
  (-790987/271352 - (3254617*rr)/1899464)*U0*U4 + 
  (603771/542704 - (449207*rr)/3798928)*U1*U4 + 
  (3131011/2170816 + (9743329*rr)/15195712)*U2*U4 + 
  (1138057/542704 - (2932813*rr)/3798928)*U0*U5 + 
  (-439775/542704 + (422379*rr)/3798928)*U1*U5 + 
  (-1325291/542704 + (306417*rr)/542704)*U0*U6 + 
  (910585/271352 - (86187*rr)/271352)*U1*U6 + 
  (-2328823/2170816 - (7350685*rr)/15195712)*U0*U7 + 
  (-2349249/2170816 - (3967883*rr)/15195712)*U1*U7 + U4*U7 + 
  (-38012503/34733056 + (86663299*rr)/243131392)*U0*U9 + 
  (841861/2170816 - (8210281*rr)/15195712)*U1*U9 + 
  (-859683/2170816 + (5104671*rr)/15195712)*U2*U9 + 
  (-114241/271352 - (10857*rr)/271352)*U3*U9 + 
  (1882427/2170816 + (1008815*rr)/2170816)*U4*U9 + 
  (-853261/2170816 - (1443535*rr)/15195712)*U5*U9 + 
  (4537565/2170816 - (2873217*rr)/15195712)*U6*U9 + 
  (-7869405/8683264 + (1711991*rr)/8683264)*U7*U9 + 
  (453493/8683264 - (7608505*rr)/60782848)*U9^2, 
 (13324045/34733056 + (17386767*rr)/243131392)*U0^2 + 
  (-164985/324608 + (1067533*rr)/2272256)*U0*U1 + 
  (2679833/2170816 - (1353837*rr)/15195712)*U1^2 + 
  (-1747111/2170816 + (378395*rr)/15195712)*U0*U2 + 
  (-847891/2170816 - (7016081*rr)/15195712)*U1*U2 + 
  (2094567/4341632 + (25726125*rr)/30391424)*U2^2 + 
  (-1483529/8683264 + (15572413*rr)/60782848)*U0*U3 + 
  (-1419925/1085408 + (2061705*rr)/7597856)*U1*U3 + 
  (4633887/2170816 + (3192821*rr)/15195712)*U2*U3 + 
  (-1918329/542704 - (4808999*rr)/3798928)*U0*U4 + 
  (-689671/2170816 + (381587*rr)/15195712)*U1*U4 + 
  (9989313/8683264 + (25370379*rr)/60782848)*U2*U4 + 
  (2350835/2170816 - (15494799*rr)/15195712)*U0*U5 + 
  (-3584117/2170816 - (1330951*rr)/15195712)*U1*U5 + 
  (-3097337/2170816 + (876907*rr)/2170816)*U0*U6 + 
  (1790031/1085408 - (504973*rr)/1085408)*U1*U6 + U4*U6 + 
  (-11254293/8683264 - (18429671*rr)/60782848)*U0*U7 + 
  (-8971563/8683264 + (2250727*rr)/60782848)*U1*U7 + 
  (-93719517/138932224 + (364582209*rr)/972525568)*U0*U9 + 
  (3959079/8683264 - (11874259*rr)/60782848)*U1*U9 + 
  (1154767/8683264 + (21903205*rr)/60782848)*U2*U9 + 
  (-166177/1085408 + (96171*rr)/1085408)*U3*U9 + 
  (1407369/8683264 + (3672197*rr)/8683264)*U4*U9 + 
  (-12121775/8683264 - (2417861*rr)/60782848)*U5*U9 + 
  (8253375/8683264 - (13601675*rr)/60782848)*U6*U9 + 
  (-15953119/34733056 + (11646013*rr)/34733056)*U7*U9 + 
  (9446631/34733056 - (9610067*rr)/243131392)*U9^2, 
 (743/542704 + (463905*rr)/3798928)*U0^2 + (-4669/5072 + (3901*rr)/35504)*U0*
   U1 + (66717/135676 + (123453*rr)/949732)*U1^2 + 
  (-13755/67838 - (63503*rr)/474866)*U0*U2 + 
  (49303/135676 - (243613*rr)/949732)*U1*U2 + 
  (-26591/33919 + (87648*rr)/237433)*U2^2 + 
  (-20201/67838 + (38621*rr)/474866)*U0*U3 + 
  (-95745/135676 - (275725*rr)/949732)*U1*U3 + 
  (53535/135676 + (332527*rr)/949732)*U2*U3 + 
  (52911/135676 - (994667*rr)/949732)*U0*U4 + 
  (-16363/67838 - (42559*rr)/474866)*U1*U4 + 
  (-8079/135676 + (488139*rr)/949732)*U2*U4 + 
  (50860/33919 - (12441*rr)/237433)*U0*U5 + 
  (-12161/67838 - (78801*rr)/474866)*U1*U5 + U4*U5 + 
  (-74425/67838 - (1183*rr)/67838)*U0*U6 + (91477/67838 + (14915*rr)/67838)*
   U1*U6 + (-5865/271352 - (664991*rr)/1899464)*U0*U7 + 
  (-11668/33919 - (59870*rr)/237433)*U1*U7 + 
  (-1305749/2170816 + (562137*rr)/15195712)*U0*U9 + 
  (157615/271352 - (316439*rr)/1899464)*U1*U9 + 
  (-26961/67838 + (21171*rr)/237433)*U2*U9 + (-1971/33919 - (2733*rr)/33919)*
   U3*U9 + (-88657/135676 + (38867*rr)/135676)*U4*U9 + 
  (-52945/135676 - (115439*rr)/949732)*U5*U9 + 
  (70197/135676 + (269055*rr)/949732)*U6*U9 + 
  (-267595/542704 + (11921*rr)/542704)*U7*U9 + 
  (75303/542704 + (107357*rr)/3798928)*U9^2, 
 (-742265/4341632 - (4359227*rr)/30391424)*U0^2 + 
  (51521/40576 - (88133*rr)/284032)*U0*U1 + 
  (-270161/271352 - (96547*rr)/1899464)*U1^2 + 
  (76945/135676 + (156087*rr)/1899464)*U0*U2 + 
  (-57465/271352 + (1190221*rr)/1899464)*U1*U2 + 
  (255513/542704 - (2610877*rr)/3798928)*U2^2 + 
  (432431/1085408 - (2093895*rr)/7597856)*U0*U3 + 
  (397403/271352 + (370705*rr)/1899464)*U1*U3 + 
  (-394313/271352 - (656051*rr)/1899464)*U2*U3 + 
  (92779/67838 + (380442*rr)/237433)*U0*U4 + 
  (-187353/271352 + (278909*rr)/1899464)*U1*U4 + 
  (-563409/1085408 - (5690683*rr)/7597856)*U2*U4 + U4^2 + 
  (-458781/271352 + (997853*rr)/1899464)*U0*U5 + 
  (142061/271352 - (26721*rr)/1899464)*U1*U5 + 
  (590075/271352 - (61421*rr)/271352)*U0*U6 + 
  (-340583/135676 - (899*rr)/135676)*U1*U6 + 
  (666727/1085408 + (3366869*rr)/7597856)*U0*U7 + 
  (764923/1085408 + (2198729*rr)/7597856)*U1*U7 + 
  (18749261/17366528 - (30483057*rr)/121565696)*U0*U9 + 
  (-652591/1085408 + (2927179*rr)/7597856)*U1*U9 + 
  (491885/1085408 - (821713*rr)/7597856)*U2*U9 + 
  (33629/135676 + (5535*rr)/135676)*U3*U9 + 
  (-91225/1085408 - (487573*rr)/1085408)*U4*U9 + 
  (416143/1085408 + (479909*rr)/7597856)*U5*U9 + 
  (-1423095/1085408 - (280925*rr)/7597856)*U6*U9 + 
  (3248639/4341632 - (413725*rr)/4341632)*U7*U9 + 
  (-571191/4341632 + (2040419*rr)/30391424)*U9^2, 
 (8088579/8683264 - (56678431*rr)/60782848)*U0^2 + 
  (535657/81152 + (437315*rr)/568064)*U0*U1 + 
  (-751617/542704 - (6380027*rr)/3798928)*U1^2 + 
  (-90285/542704 + (5011329*rr)/3798928)*U0*U2 + 
  (-2884485/542704 + (5399545*rr)/3798928)*U1*U2 + 
  (10788553/1085408 - (7467421*rr)/7597856)*U2^2 + 
  (5972265/2170816 - (1484797*rr)/15195712)*U0*U3 + 
  (1042305/271352 + (4942899*rr)/1899464)*U1*U3 + 
  (1257313/542704 - (12713621*rr)/3798928)*U2*U3 + 
  (-1902709/135676 + (6098601*rr)/949732)*U0*U4 + 
  (-726009/542704 + (3602509*rr)/3798928)*U1*U4 + 
  (9113807/2170816 - (46394843*rr)/15195712)*U2*U4 + 
  (-7000651/542704 - (6934729*rr)/3798928)*U0*U5 + 
  (-1217163/542704 + (6786855*rr)/3798928)*U1*U5 + 
  (3800745/542704 + (996341*rr)/542704)*U0*U6 + 
  (-1824343/271352 - (893995*rr)/271352)*U1*U6 + 
  (-6963595/2170816 + (36040839*rr)/15195712)*U0*U7 + 
  (-181509/2170816 + (31707145*rr)/15195712)*U1*U7 + U3*U8 + 
  (183382797/34733056 + (223837135*rr)/243131392)*U0*U9 + 
  (-6130679/2170816 - (3188637*rr)/15195712)*U1*U9 + 
  (9169665/2170816 - (1022389*rr)/15195712)*U2*U9 + 
  (121925/271352 + (91105*rr)/271352)*U3*U9 + 
  (10284679/2170816 - (1110965*rr)/2170816)*U4*U9 + 
  (-1306433/2170816 + (31047285*rr)/15195712)*U5*U9 + 
  (-3659471/2170816 - (27185957*rr)/15195712)*U6*U9 + 
  (34213743/8683264 + (6499347*rr)/8683264)*U7*U9 + 
  (-3370359/8683264 - (19855581*rr)/60782848)*U9^2, 
 (1905611/4341632 + (1211951*rr)/4341632)*U0^2 + 
  (-54051/40576 - (13351*rr)/40576)*U0*U1 + (10779/67838 + (77441*rr)/135676)*
   U1^2 + (10141/33919 - (33843*rr)/135676)*U0*U2 + 
  (-7698/33919 - (61437*rr)/135676)*U1*U2 + 
  (-825695/542704 - (103595*rr)/542704)*U2^2 + 
  (-1379261/1085408 - (234301*rr)/1085408)*U0*U3 + 
  (38607/135676 - (92985*rr)/135676)*U1*U3 + 
  (-17725/271352 + (156427*rr)/271352)*U2*U3 + 
  (492361/135676 - (31573*rr)/67838)*U0*U4 + 
  (-642781/271352 - (222713*rr)/271352)*U1*U4 + 
  (618571/1085408 + (737423*rr)/1085408)*U2*U4 + 
  (389661/135676 + (29796*rr)/33919)*U0*U5 + 
  (-253203/271352 - (42879*rr)/271352)*U1*U5 + 
  (-304603/271352 - (2223*rr)/271352)*U0*U6 + 
  (46981/67838 + (23305*rr)/33919)*U1*U6 + 
  (367679/1085408 - (478833*rr)/1085408)*U0*U7 + 
  (-566405/1085408 - (768137*rr)/1085408)*U1*U7 + U3*U7 + 
  (-12129831/17366528 - (4150315*rr)/17366528)*U0*U9 + 
  (164229/1085408 + (125809*rr)/1085408)*U1*U9 + 
  (-1672351/1085408 - (337547*rr)/1085408)*U2*U9 + 
  (22836/33919 - (21391*rr)/67838)*U3*U9 + 
  (299339/1085408 - (224801*rr)/1085408)*U4*U9 + 
  (3156019/1085408 - (482265*rr)/1085408)*U5*U9 + 
  (1201249/1085408 + (134709*rr)/1085408)*U6*U9 + 
  (-1764205/4341632 - (1210201*rr)/4341632)*U7*U9 + 
  (-1558683/4341632 - (394703*rr)/4341632)*U9^2, 
 (327663/17366528 + (16399493*rr)/121565696)*U0^2 + 
  (-87923/162304 + (361679*rr)/1136128)*U0*U1 + 
  (376715/1085408 + (458601*rr)/7597856)*U1^2 + 
  (-65065/1085408 - (180419*rr)/7597856)*U0*U2 + 
  (-508649/1085408 - (3327027*rr)/7597856)*U1*U2 + 
  (-1575507/2170816 + (8416047*rr)/15195712)*U2^2 + 
  (-688187/4341632 + (4316759*rr)/30391424)*U0*U3 + 
  (-397847/542704 - (533613*rr)/3798928)*U1*U3 + 
  (1179013/1085408 + (1614295*rr)/7597856)*U2*U3 + 
  (-358427/271352 - (2186133*rr)/1899464)*U0*U4 + 
  (-233101/1085408 - (310927*rr)/7597856)*U1*U4 + 
  (3967179/4341632 + (21863161*rr)/30391424)*U2*U4 + 
  (1094209/1085408 - (4265397*rr)/7597856)*U0*U5 + 
  (388169/1085408 - (263485*rr)/7597856)*U1*U5 + 
  (-1672907/1085408 + (129217*rr)/1085408)*U0*U6 + 
  (800013/542704 + (75625*rr)/542704)*U1*U6 + U3*U6 + 
  (-2158167/4341632 - (8461469*rr)/30391424)*U0*U7 + 
  (-3995961/4341632 - (8093555*rr)/30391424)*U1*U7 + 
  (-26008319/69466112 + (96148811*rr)/486262784)*U0*U9 + 
  (3226397/4341632 - (6227553*rr)/30391424)*U1*U9 + 
  (-1223467/4341632 + (6038407*rr)/30391424)*U2*U9 + 
  (294653/542704 - (42963*rr)/542704)*U3*U9 + 
  (-3686301/4341632 + (2080311*rr)/4341632)*U4*U9 + 
  (-3947077/4341632 - (3150647*rr)/30391424)*U5*U9 + 
  (2464917/4341632 + (9027047*rr)/30391424)*U6*U9 + 
  (-6144533/17366528 + (2340127*rr)/17366528)*U7*U9 + 
  (5055853/17366528 + (6302447*rr)/121565696)*U9^2, 
 (195577/4341632 + (704133*rr)/4341632)*U0^2 + 
  (-24465/40576 - (4189*rr)/40576)*U0*U1 + (7209/135676 + (6100*rr)/33919)*
   U1^2 + (-14407/135676 - (18015*rr)/135676)*U0*U2 + 
  (15419/33919 - (29763*rr)/135676)*U1*U2 + 
  (-316569/542704 + (70603*rr)/542704)*U2^2 + 
  (-143847/1085408 - (92591*rr)/1085408)*U0*U3 + 
  (-16907/135676 - (33459*rr)/135676)*U1*U3 + 
  (-33441/271352 + (70411*rr)/271352)*U2*U3 + 
  (250899/271352 - (83911*rr)/271352)*U0*U4 + 
  (-39399/271352 - (88395*rr)/271352)*U1*U4 + 
  (-438871/1085408 + (546357*rr)/1085408)*U2*U4 + 
  (26882/33919 + (42489*rr)/135676)*U0*U5 + 
  (-145613/271352 - (27305*rr)/271352)*U1*U5 + U3*U5 + 
  (-197617/271352 - (24245*rr)/271352)*U0*U6 + 
  (25231/67838 + (10394*rr)/33919)*U1*U6 + 
  (211535/1085408 - (296369*rr)/1085408)*U0*U7 + 
  (247713/1085408 - (286267*rr)/1085408)*U1*U7 + 
  (-7157069/17366528 - (1375929*rr)/17366528)*U0*U9 + 
  (489139/1085408 + (68527*rr)/1085408)*U1*U9 + 
  (-126241/1085408 - (57853*rr)/1085408)*U2*U9 + 
  (38859/271352 - (22939*rr)/271352)*U3*U9 + 
  (-689719/1085408 + (131621*rr)/1085408)*U4*U9 + 
  (-51903/1085408 - (4131*rr)/1085408)*U5*U9 + 
  (-125085/1085408 + (217167*rr)/1085408)*U6*U9 + 
  (-878111/4341632 + (251197*rr)/4341632)*U7*U9 + 
  (623927/4341632 - (36165*rr)/4341632)*U9^2, 
 (19472141/34733056 - (5773831*rr)/34733056)*U0^2 + 
  (392591/324608 + (135603*rr)/324608)*U0*U1 + 
  (1251601/2170816 - (1013459*rr)/2170816)*U1^2 + 
  (-1427327/2170816 + (478413*rr)/2170816)*U0*U2 + 
  (-2445739/2170816 + (76929*rr)/2170816)*U1*U2 + 
  (12370143/4341632 + (1720451*rr)/4341632)*U2^2 + 
  (4313071/8683264 + (875539*rr)/8683264)*U0*U3 + 
  (-695733/1085408 + (876831*rr)/1085408)*U1*U3 + 
  (3394455/2170816 - (983877*rr)/2170816)*U2*U3 + 
  (-5796021/1085408 + (535263*rr)/1085408)*U0*U4 + 
  (-1297919/2170816 + (759453*rr)/2170816)*U1*U4 + 
  (17623289/8683264 - (4936267*rr)/8683264)*U2*U4 + U3*U4 + 
  (-3274573/2170816 - (2194297*rr)/2170816)*U0*U5 + 
  (-4311085/2170816 + (353255*rr)/2170816)*U1*U5 + 
  (2231927/2170816 + (1648315*rr)/2170816)*U0*U6 + 
  (-219613/1085408 - (1244233*rr)/1085408)*U1*U6 + 
  (-13964325/8683264 + (2075343*rr)/8683264)*U0*U7 + 
  (-6190547/8683264 + (5009049*rr)/8683264)*U1*U7 + 
  (85788811/138932224 + (57524287*rr)/138932224)*U0*U9 + 
  (-3630033/8683264 - (1012397*rr)/8683264)*U1*U9 + 
  (11636183/8683264 + (2952027*rr)/8683264)*U2*U9 + 
  (-330245/1085408 + (254431*rr)/1085408)*U3*U9 + 
  (11045025/8683264 + (1555133*rr)/8683264)*U4*U9 + 
  (-14911351/8683264 + (3136005*rr)/8683264)*U5*U9 + 
  (-341689/8683264 - (5007989*rr)/8683264)*U6*U9 + 
  (20437401/34733056 + (15740885*rr)/34733056)*U7*U9 + 
  (5672367/34733056 - (1376429*rr)/34733056)*U9^2, 
 (-18127/542704 + (459791*rr)/3798928)*U0^2 + (-1509/2536 - (305*rr)/17752)*
   U0*U1 + (63505/135676 + (16901*rr)/949732)*U1^2 + 
  (-5388/33919 - (84305*rr)/474866)*U0*U2 + 
  (57497/135676 - (261139*rr)/949732)*U1*U2 + 
  (-13397/67838 + (252419*rr)/474866)*U2^2 + 
  (-134567/271352 + (215001*rr)/1899464)*U0*U3 + 
  (-45901/67838 - (158273*rr)/474866)*U1*U3 + 
  (34750/33919 + (50968*rr)/237433)*U2*U3 + U3^2 + 
  (-9515/33919 - (477487*rr)/474866)*U0*U4 + 
  (31630/33919 + (198798*rr)/237433)*U1*U4 + 
  (35318/33919 + (142337*rr)/237433)*U2*U4 + 
  (49869/33919 - (89913*rr)/474866)*U0*U5 + (8767/33919 + (119375*rr)/237433)*
   U1*U5 + (-39917/33919 - (2483*rr)/33919)*U0*U6 + 
  (101841/67838 + (34655*rr)/67838)*U1*U6 + 
  (-129359/271352 - (686659*rr)/1899464)*U0*U7 + 
  (-48689/135676 - (12693*rr)/949732)*U1*U7 + 
  (-178145/271352 - (219129*rr)/1899464)*U0*U9 + 
  (62670/33919 - (90844*rr)/237433)*U1*U9 + 
  (149737/135676 + (150109*rr)/949732)*U2*U9 + 
  (51663/67838 - (7663*rr)/67838)*U3*U9 + (-45890/33919 + (37248*rr)/33919)*
   U4*U9 + (-214747/67838 + (204243*rr)/474866)*U5*U9 + 
  (-102291/135676 + (747385*rr)/949732)*U6*U9 + 
  (34679/67838 + (14735*rr)/67838)*U7*U9 + (34340/33919 + (14515*rr)/237433)*
   U9^2, (859739/4341632 + (9461321*rr)/30391424)*U0^2 + 
  (-84687/40576 + (115931*rr)/284032)*U0*U1 + 
  (367987/271352 + (104185*rr)/1899464)*U1^2 + 
  (-43867/33919 - (168003*rr)/949732)*U0*U2 + 
  (332657/271352 - (2175785*rr)/1899464)*U1*U2 + 
  (-649707/542704 + (3330191*rr)/3798928)*U2^2 + 
  (-916839/1085408 + (2006131*rr)/7597856)*U0*U3 + 
  (-399375/135676 - (446429*rr)/949732)*U1*U3 + 
  (623043/271352 + (1411189*rr)/1899464)*U2*U3 + 
  (-5447/67838 - (1295121*rr)/474866)*U0*U4 + 
  (10383/271352 - (889531*rr)/1899464)*U1*U4 + 
  (-795385/1085408 + (10925133*rr)/7597856)*U2*U4 + 
  (1090365/271352 - (1199713*rr)/1899464)*U0*U5 + 
  (-119875/271352 + (188991*rr)/1899464)*U1*U5 + 
  (-769467/271352 + (46649*rr)/271352)*U0*U6 + 
  (522693/135676 + (49177*rr)/135676)*U1*U6 + 
  (-956035/1085408 - (6051057*rr)/7597856)*U0*U7 + 
  (-929101/1085408 - (5009647*rr)/7597856)*U1*U7 + U2*U8 + 
  (-35778795/17366528 + (40456231*rr)/121565696)*U0*U9 + 
  (1083377/1085408 - (1854437*rr)/7597856)*U1*U9 + 
  (-315751/1085408 + (2692595*rr)/7597856)*U2*U9 + 
  (-42127/135676 + (10457*rr)/135676)*U3*U9 + 
  (-1210017/1085408 + (266563*rr)/1085408)*U4*U9 + 
  (-1354921/1085408 - (3313027*rr)/7597856)*U5*U9 + 
  (1007945/1085408 + (845571*rr)/7597856)*U6*U9 + 
  (-5514233/4341632 + (633163*rr)/4341632)*U7*U9 + 
  (318193/4341632 + (1866651*rr)/30391424)*U9^2, 
 (27533/271352 + (139723*rr)/1899464)*U0^2 + (-1803/5072 - (15801*rr)/35504)*
   U0*U1 + (-31795/33919 + (96353*rr)/237433)*U1^2 + 
  (29603/271352 - (750887*rr)/1899464)*U0*U2 + 
  (44045/33919 + (67051*rr)/237433)*U1*U2 + 
  (-34313/67838 - (148535*rr)/474866)*U2^2 + 
  (-38341/135676 - (237297*rr)/949732)*U0*U3 + 
  (-3145/67838 - (113749*rr)/474866)*U1*U3 + 
  (-122535/67838 + (116295*rr)/474866)*U2*U3 + 
  (179745/67838 + (136361*rr)/474866)*U0*U4 + 
  (69148/33919 - (77942*rr)/237433)*U1*U4 + 
  (109431/135676 - (241627*rr)/949732)*U2*U4 + 
  (32274/33919 + (113927*rr)/237433)*U0*U5 + 
  (81788/33919 - (297646*rr)/237433)*U1*U5 + (14250/33919 - (20510*rr)/33919)*
   U0*U6 + (6822/33919 + (11318*rr)/33919)*U1*U6 + 
  (192623/271352 + (21705*rr)/1899464)*U0*U7 + 
  (77017/135676 - (36257*rr)/949732)*U1*U7 + U2*U7 + 
  (-948951/2170816 - (8103965*rr)/15195712)*U0*U9 + 
  (-174183/135676 + (69099*rr)/949732)*U1*U9 + 
  (-32275/135676 - (272277*rr)/949732)*U2*U9 + 
  (-39747/67838 - (13915*rr)/67838)*U3*U9 + 
  (241691/135676 - (32145*rr)/135676)*U4*U9 + 
  (270947/135676 - (330111*rr)/949732)*U5*U9 + 
  (141005/135676 + (586891*rr)/949732)*U6*U9 + 
  (91135/542704 - (220669*rr)/542704)*U7*U9 + 
  (-83355/542704 - (194185*rr)/3798928)*U9^2, 
 (3293093/17366528 + (13330199*rr)/121565696)*U0^2 + 
  (4151/162304 + (118813*rr)/1136128)*U0*U1 + 
  (196809/1085408 - (241645*rr)/7597856)*U1^2 + 
  (-25389/1085408 - (1048407*rr)/7597856)*U0*U2 + 
  (-100091/1085408 - (316153*rr)/7597856)*U1*U2 + 
  (-296841/2170816 + (3332317*rr)/15195712)*U2^2 + 
  (464967/4341632 - (2585747*rr)/30391424)*U0*U3 + 
  (-557433/542704 - (439819*rr)/3798928)*U1*U3 + 
  (-405133/1085408 - (8143*rr)/7597856)*U2*U3 + 
  (-37269/135676 - (216773*rr)/949732)*U0*U4 + 
  (120905/1085408 - (1459965*rr)/7597856)*U1*U4 + 
  (5376657/4341632 + (7843067*rr)/30391424)*U2*U4 + 
  (828591/1085408 - (92171*rr)/7597856)*U0*U5 + 
  (1066379/1085408 - (2286439*rr)/7597856)*U1*U5 + 
  (-65393/1085408 + (268547*rr)/1085408)*U0*U6 + 
  (582671/542704 - (48765*rr)/542704)*U1*U6 + U2*U6 + 
  (-413193/4341632 - (3803939*rr)/30391424)*U0*U7 + 
  (-2252539/4341632 - (4435721*rr)/30391424)*U1*U7 + 
  (-806317/69466112 + (350289*rr)/486262784)*U0*U9 + 
  (-1849337/4341632 - (6321107*rr)/30391424)*U1*U9 + 
  (284559/4341632 + (2901701*rr)/30391424)*U2*U9 + 
  (-113111/542704 - (42951*rr)/542704)*U3*U9 + 
  (2727961/4341632 + (951893*rr)/4341632)*U4*U9 + 
  (1093729/4341632 - (1038613*rr)/30391424)*U5*U9 + 
  (2050943/4341632 + (6136245*rr)/30391424)*U6*U9 + 
  (-3167215/17366528 - (139155*rr)/17366528)*U7*U9 + 
  (-1010985/17366528 + (1862397*rr)/121565696)*U9^2, 
 (-2122851/4341632 - (732705*rr)/30391424)*U0^2 + 
  (-12117/40576 - (117735*rr)/284032)*U0*U1 + 
  (-144375/271352 + (269211*rr)/1899464)*U1^2 + 
  (55261/135676 - (11946*rr)/237433)*U0*U2 + 
  (213815/271352 + (236073*rr)/1899464)*U1*U2 + 
  (-512569/542704 - (1848891*rr)/3798928)*U2^2 + 
  (-282657/1085408 - (410715*rr)/7597856)*U0*U3 + 
  (172891/135676 - (329243*rr)/949732)*U1*U3 + 
  (-218407/271352 + (115439*rr)/1899464)*U2*U3 + 
  (741067/271352 + (464209*rr)/1899464)*U0*U4 + 
  (229353/271352 + (668979*rr)/1899464)*U1*U4 + 
  (-1372763/1085408 - (766697*rr)/7597856)*U2*U4 + 
  (-2541/271352 + (1166993*rr)/1899464)*U0*U5 + 
  (74231/271352 + (765213*rr)/1899464)*U1*U5 + U2*U5 + 
  (37167/271352 - (163749*rr)/271352)*U0*U6 + 
  (-159563/135676 + (92745*rr)/135676)*U1*U6 + 
  (825635/1085408 + (43105*rr)/7597856)*U0*U7 + 
  (1186477/1085408 + (172623*rr)/7597856)*U1*U7 + 
  (-2172785/17366528 - (41083611*rr)/121565696)*U0*U9 + 
  (586279/1085408 + (1146245*rr)/7597856)*U1*U9 + 
  (-342857/1085408 - (2113067*rr)/7597856)*U2*U9 + 
  (56553/271352 - (13273*rr)/271352)*U3*U9 + 
  (-599779/1085408 - (146359*rr)/1085408)*U4*U9 + 
  (572389/1085408 + (226487*rr)/7597856)*U5*U9 + 
  (-938325/1085408 + (1027513*rr)/7597856)*U6*U9 + 
  (1184325/4341632 - (704879*rr)/4341632)*U7*U9 + 
  (170019/4341632 - (731519*rr)/30391424)*U9^2, 
 -1/4*(U0*U1) + (5/4 - rr/4)*U1^2 + (5/4 - rr/4)*U1*U2 + (5/4 - rr/4)*U1*U3 + 
  (-1 + rr)*U1*U4 + (-1 + rr)*U1*U5 + (-1 + rr)*U1*U6 + U1*U7 + U1*U8 + 
  U1*U9, -1/4*(U0*U9) + (5/4 - rr/4)*U1*U9 + (5/4 - rr/4)*U2*U9 + 
  (5/4 - rr/4)*U3*U9 + (-1 + rr)*U4*U9 + (-1 + rr)*U5*U9 + (-1 + rr)*U6*U9 + 
  U7*U9 + U8*U9 + U9^2, -1/4*U0^2 + (5/4 - rr/4)*U0*U1 + (5/4 - rr/4)*U0*U2 + 
  (5/4 - rr/4)*U0*U3 + (-1 + rr)*U0*U4 + (-1 + rr)*U0*U5 + (-1 + rr)*U0*U6 + 
  U0*U7 + U0*U8 + U0*U9}


==> anc/Equations/3H_D.txt <==
{U1*U4 + U3*U6 + (5/8 + rr/8)*U3*U9, (-5/2 + rr/2)*U1*U4 - U1*U7 + U2*U8 - 
  U3*U9, U1*U4 + U2*U5 + (5/8 + rr/8)*U1*U7, U0^2, 
 U6^2 + (1/8 + rr/8)*U1*U8 + (5/8 + rr/8)*U6*U9, U2*U3 + U6*U9, U0*U7, U0*U4, 
 U4^2 + (5/8 + rr/8)*U4*U7 + (1/8 + rr/8)*U2*U9, U1*U3 + U4*U7, U0*U8, U0*U5, 
 (1 - rr)*U1*U6 + U7*U8, -U2^2 + (-3/2 + rr/2)*U1*U6 + U4*U8, 
 U4*U5 + (-1/8 - rr/8)*U1*U9, U0*U3, U5^2 + (1/8 + rr/8)*U3*U7 + 
  (5/8 + rr/8)*U5*U8, U1*U2 + U5*U8, U0*U9, U0*U6, (1 - rr)*U3*U5 + U7*U9, 
 -U1^2 + (-3/2 + rr/2)*U3*U5 + U6*U7, U4*U6 + (-1/8 - rr/8)*U3*U8, U0*U2, 
 (1 - rr)*U2*U4 + U8*U9, -U3^2 + (-3/2 + rr/2)*U2*U4 + U5*U9, 
 U5*U6 + (-1/8 - rr/8)*U2*U7, U0*U1}


==> anc/Equations/3H_D1.txt <==
{(-12/11 - (15*rr)/154)*U0^2 + (-13/11 - (59*rr)/77)*U0*U1 + 
  (37/22 - (69*rr)/154)*U1^2 + (-3/11 - (83*rr)/77)*U0*U2 + 
  (47/22 + (17*rr)/154)*U1*U2 + (23/22 - (17*rr)/22)*U0*U4 + 
  (7/11 + (47*rr)/77)*U1*U4 + (34/11 + (57*rr)/77)*U0*U5 + 
  (-1 - rr/7)*U1*U5 + (-3/22 + (181*rr)/154)*U0*U6 + 
  (-42/11 + (48*rr)/77)*U1*U6 + (61/44 - (3*rr)/44)*U0*U7 + 
  (-4/11 + (58*rr)/77)*U1*U7 + (3/11 + (6*rr)/77)*U0*U8 + 
  (3/22 - (27*rr)/154)*U1*U8 + 2*U4*U8 + U7*U8 + 
  (35/44 + (37*rr)/308)*U0*U9 + (25/44 + (39*rr)/308)*U1*U9 + 
  (-35/44 + rr/44)*U2*U9 + (16/11 - (8*rr)/11)*U4*U9 + 
  (-19/11 + (15*rr)/11)*U5*U9 + (-23/22 - (27*rr)/22)*U6*U9 + 
  (-3/22 + (7*rr)/22)*U8*U9, (639/352 - (757*rr)/2464)*U0^2 + 
  (95/22 + (127*rr)/308)*U0*U1 + (93/88 + (989*rr)/616)*U1^2 + 
  (491/176 + (1191*rr)/1232)*U0*U2 + (-153/88 + (167*rr)/616)*U1*U2 + 
  (6/11 + (19*rr)/11)*U0*U4 + (-115/44 + (45*rr)/308)*U1*U4 + 
  (-141/22 + (169*rr)/154)*U0*U5 + (5/4 - (23*rr)/28)*U1*U5 + 
  (-62/11 + (19*rr)/77)*U0*U6 + (-113/44 - (765*rr)/308)*U1*U6 + 
  (-9/176 + (109*rr)/176)*U0*U7 + (-285/88 - (405*rr)/616)*U1*U7 + 
  (1/44 + (145*rr)/308)*U0*U8 + (7/11 - (19*rr)/77)*U1*U8 - U4*U8 + U6*U8 + 
  (-333/176 + (1215*rr)/1232)*U0*U9 + (-41/44 + (149*rr)/308)*U1*U9 + 
  (7/88 - (31*rr)/88)*U2*U9 + (119/44 + (89*rr)/44)*U4*U9 + 
  (-52/11 - (18*rr)/11)*U5*U9 + (425/88 + (35*rr)/88)*U6*U9 + 
  (-89/88 + (17*rr)/88)*U8*U9, (-69/176 - (501*rr)/1232)*U0^2 + 
  (59/44 - (223*rr)/308)*U0*U1 + (179/88 + (149*rr)/616)*U1^2 + 
  (177/88 - (339*rr)/616)*U0*U2 + (5/88 + (307*rr)/616)*U1*U2 + 
  (49/22 + (3*rr)/22)*U0*U4 + (-3/44 + (115*rr)/308)*U1*U4 + 
  (21/22 + (109*rr)/77)*U0*U5 + (-1 - (4*rr)/7)*U1*U5 + 
  (-13/11 + (117*rr)/77)*U0*U6 + (-191/44 + (47*rr)/308)*U1*U6 + 
  (13/11 + (7*rr)/44)*U0*U7 + (-127/88 + (351*rr)/616)*U1*U7 + U6*U7 + 
  (21/88 + (31*rr)/616)*U0*U8 + (-17/88 - (243*rr)/616)*U1*U8 + 
  (43/44 + (109*rr)/154)*U0*U9 + (15/44 + (107*rr)/308)*U1*U9 + 
  (-97/88 - rr/88)*U2*U9 + (83/22 - (3*rr)/22)*U4*U9 + 
  (-40/11 + (9*rr)/11)*U5*U9 + (14/11 - (25*rr)/22)*U6*U9 + (U7*U9)/2 + 
  (3/44 + (15*rr)/44)*U8*U9, (1/88 + (45*rr)/308)*U0^2 + 
  (-8/11 + (23*rr)/154)*U0*U1 + (-125/176 - (327*rr)/1232)*U1^2 + 
  (-37/44 + (9*rr)/77)*U0*U2 + (13/44 - (51*rr)/308)*U1*U2 + 
  (-39/88 - (19*rr)/88)*U0*U4 + (15/88 - (179*rr)/616)*U1*U4 + 
  (4/11 - (47*rr)/77)*U0*U5 + (1/8 + (19*rr)/56)*U1*U5 + 
  (21/22 - (79*rr)/154)*U0*U6 + (119/88 + (117*rr)/616)*U1*U6 + U6^2 + 
  (-29/88 - (13*rr)/88)*U0*U7 + (129/176 - (237*rr)/1232)*U1*U7 + 
  (-17/176 - (67*rr)/1232)*U0*U8 + (-3/176 + (247*rr)/1232)*U1*U8 + 
  (-3/44 - (47*rr)/154)*U0*U9 + (-7/176 - (157*rr)/1232)*U1*U9 + 
  (7/22 + rr/11)*U2*U9 + (-63/44 - (7*rr)/44)*U4*U9 + (35/22 - rr/22)*U5*U9 + 
  (-19/44 + (15*rr)/44)*U6*U9 + (7/88 - (9*rr)/88)*U8*U9, 
 (-1171/704 - (1231*rr)/4928)*U0^2 + (-261/176 - (1633*rr)/1232)*U0*U1 + 
  (525/176 - (1535*rr)/1232)*U1^2 + (-123/352 - (3095*rr)/2464)*U0*U2 + 
  (391/176 + (155*rr)/1232)*U1*U2 + (105/44 - (25*rr)/44)*U0*U4 + 
  (157/88 + (193*rr)/616)*U1*U4 + (497/88 + (565*rr)/616)*U0*U5 + 
  (-19/8 + (9*rr)/56)*U1*U5 + (415/88 + (995*rr)/616)*U0*U6 + 
  (-249/88 + (1339*rr)/616)*U1*U6 + (441/352 - (149*rr)/352)*U0*U7 + 
  (171/176 + (1343*rr)/1232)*U1*U7 + (61/88 - (131*rr)/616)*U0*U8 + 
  (-12/11 - (37*rr)/154)*U1*U8 + U5*U8 + (1005/352 + (129*rr)/2464)*U0*U9 + 
  (139/88 + (47*rr)/616)*U1*U9 + (-145/176 + (45*rr)/176)*U2*U9 + 
  (219/88 - (159*rr)/88)*U4*U9 + (-19/44 + (103*rr)/44)*U5*U9 + 
  (-365/176 - (263*rr)/176)*U6*U9 + (181/176 + (47*rr)/176)*U8*U9, 
 (215/704 - (813*rr)/4928)*U0^2 + (157/176 - (159*rr)/1232)*U0*U1 + 
  (129/176 + (401*rr)/1232)*U1^2 + (515/352 + (183*rr)/2464)*U0*U2 + 
  (-225/176 + (111*rr)/1232)*U1*U2 + (18/11 + (15*rr)/22)*U0*U4 + 
  (-63/88 + (17*rr)/616)*U1*U4 + (-119/88 + (653*rr)/616)*U0*U5 + 
  (3/8 - (9*rr)/56)*U1*U5 + (-135/88 + (181*rr)/616)*U0*U6 + 
  (-161/88 - (289*rr)/616)*U1*U6 + (67/352 + (137*rr)/352)*U0*U7 + 
  (-225/176 - (153*rr)/1232)*U1*U7 + U5*U7 + (3/44 + (3*rr)/154)*U0*U8 + 
  (3/88 - (27*rr)/616)*U1*U8 + (103/352 + (1075*rr)/2464)*U0*U9 + 
  (9/44 + (53*rr)/154)*U1*U9 + (-79/176 - (21*rr)/176)*U2*U9 + 
  (197/88 + (39*rr)/88)*U4*U9 + (-129/44 - (7*rr)/44)*U5*U9 + 
  (361/176 - (21*rr)/176)*U6*U9 + (U7*U9)/2 + (-61/176 + (25*rr)/176)*U8*U9, 
 (-193/704 - (45*rr)/4928)*U0^2 + (-47/176 - (127*rr)/1232)*U0*U1 + 
  (-15/88 - (37*rr)/308)*U1^2 + (-53/352 - (249*rr)/2464)*U0*U2 + 
  (41/88 + (2*rr)/77)*U1*U2 + (-23/88 - (27*rr)/88)*U0*U4 + 
  (15/44 + (2*rr)/77)*U1*U4 + (53/88 - (15*rr)/616)*U0*U5 + 
  (1/8 + rr/56)*U1*U5 + (3/88 + (39*rr)/616)*U0*U6 + 
  (-1/22 + (95*rr)/308)*U1*U6 + U5*U6 + (-1/352 - (27*rr)/352)*U0*U7 + 
  (19/88 + (41*rr)/308)*U1*U7 + (-1/176 + (9*rr)/1232)*U0*U8 + 
  (5/176 - rr/1232)*U1*U8 + (7/352 - (261*rr)/2464)*U0*U9 + 
  (-3/176 - (149*rr)/1232)*U1*U9 + (13/176 - rr/176)*U2*U9 + 
  (-43/88 - (17*rr)/88)*U4*U9 + (41/44 + (7*rr)/44)*U5*U9 + 
  (-75/176 - rr/176)*U6*U9 + (39/176 - (3*rr)/176)*U8*U9, 
 (119/176 + (23*rr)/176)*U0^2 + (5/22 + (7*rr)/11)*U0*U1 + 
  (-249/176 + (75*rr)/176)*U1^2 + (-17/176 + (91*rr)/176)*U0*U2 + 
  (-195/176 - (7*rr)/176)*U1*U2 + (-71/88 - (3*rr)/88)*U0*U4 + 
  (-37/88 - (9*rr)/88)*U1*U4 + (-41/22 - (7*rr)/22)*U0*U5 + U1*U5 + U5^2 + 
  (-75/44 - (23*rr)/44)*U0*U6 + (57/88 - (67*rr)/88)*U1*U6 + 
  (-37/88 + (13*rr)/88)*U0*U7 + (-85/176 - (73*rr)/176)*U1*U7 + 
  (-49/176 + (19*rr)/176)*U0*U8 + (91/176 + (15*rr)/176)*U1*U8 + 
  (-93/88 - (3*rr)/88)*U0*U9 + (-125/176 - (9*rr)/176)*U1*U9 + 
  (2/11 - rr/11)*U2*U9 + (-47/44 + (29*rr)/44)*U4*U9 + 
  (29/44 - (31*rr)/44)*U5*U9 + (15/22 + (9*rr)/22)*U6*U9 + 
  (-9/44 - rr/44)*U8*U9, (371/352 - (17*rr)/2464)*U0^2 + 
  (147/88 + (503*rr)/616)*U0*U1 + (-147/88 + (685*rr)/616)*U1^2 + 
  (155/176 + (871*rr)/1232)*U0*U2 + (-113/88 - (17*rr)/616)*U1*U2 + 
  (-18/11 + (9*rr)/11)*U0*U4 + (-95/44 - (47*rr)/308)*U1*U4 + 
  (-177/44 - (57*rr)/308)*U0*U5 + (7/4 - (13*rr)/28)*U1*U5 + 
  (-169/44 - (129*rr)/308)*U0*U6 + (31/44 - (433*rr)/308)*U1*U6 + 
  (-105/176 + (69*rr)/176)*U0*U7 + (-135/88 - (347*rr)/616)*U1*U7 + U4*U7 + 
  (-25/44 + (71*rr)/308)*U0*U8 + (37/44 - (25*rr)/308)*U1*U8 + 
  (-365/176 + (271*rr)/1232)*U0*U9 + (-21/22 + (12*rr)/77)*U1*U9 + 
  (45/88 - (17*rr)/88)*U2*U9 + (-27/44 + (63*rr)/44)*U4*U9 + 
  (-29/22 - (35*rr)/22)*U5*U9 + (221/88 + (71*rr)/88)*U6*U9 + 
  (-85/88 - (7*rr)/88)*U8*U9, (-547/704 + (17*rr)/4928)*U0^2 + 
  (-191/176 - (503*rr)/1232)*U0*U1 + (147/176 - (685*rr)/1232)*U1^2 + 
  (-199/352 - (1179*rr)/2464)*U0*U2 + (113/176 + (17*rr)/1232)*U1*U2 + 
  (7/22 - (9*rr)/22)*U0*U4 + (95/88 + (47*rr)/616)*U1*U4 + 
  (221/88 + (57*rr)/616)*U0*U5 + (-7/8 + (13*rr)/56)*U1*U5 + 
  (191/88 + (283*rr)/616)*U0*U6 + (-9/88 + (587*rr)/616)*U1*U6 + U4*U6 + 
  (105/352 - (69*rr)/352)*U0*U7 + (157/176 + (501*rr)/1232)*U1*U7 + 
  (25/88 - (71*rr)/616)*U0*U8 + (-37/88 + (25*rr)/616)*U1*U8 + 
  (365/352 - (271*rr)/2464)*U0*U9 + (21/44 - (6*rr)/77)*U1*U9 + 
  (-45/176 + (17*rr)/176)*U2*U9 + (27/88 - (63*rr)/88)*U4*U9 + 
  (29/44 + (35*rr)/44)*U5*U9 + (-221/176 - (71*rr)/176)*U6*U9 + 
  (85/176 + (7*rr)/176)*U8*U9, (339/1408 + (1327*rr)/9856)*U0^2 + 
  (-23/352 + (1021*rr)/2464)*U0*U1 + (-373/352 + (167*rr)/2464)*U1^2 + 
  (-245/704 + (1655*rr)/4928)*U0*U2 + (-167/352 - (59*rr)/2464)*U1*U2 + 
  (-57/88 + rr/88)*U0*U4 + (-45/176 - (145*rr)/1232)*U1*U4 + 
  (-129/176 - (533*rr)/1232)*U0*U5 + (11/16 + (15*rr)/112)*U1*U5 + U4*U5 + 
  (-43/176 - (647*rr)/1232)*U0*U6 + (193/176 - (307*rr)/1232)*U1*U6 + 
  (-257/704 + (13*rr)/704)*U0*U7 + (53/352 - (543*rr)/2464)*U1*U7 + 
  (-35/176 + (29*rr)/1232)*U0*U8 + (2/11 + (27*rr)/308)*U1*U8 + 
  (-357/704 - (681*rr)/4928)*U0*U9 + (-39/176 - (155*rr)/1232)*U1*U9 + 
  (85/352 + (7*rr)/352)*U2*U9 + (-139/176 + (31*rr)/176)*U4*U9 + 
  (87/88 - (27*rr)/88)*U5*U9 + (-91/352 + (95*rr)/352)*U6*U9 + 
  (35/352 - (23*rr)/352)*U8*U9, (-193/704 - (661*rr)/4928)*U0^2 + 
  (19/176 - (589*rr)/1232)*U0*U1 + (267/176 - (225*rr)/1232)*U1^2 + 
  (123/352 - (865*rr)/2464)*U0*U2 + (71/176 + (263*rr)/1232)*U1*U2 + 
  (19/22 - (2*rr)/11)*U0*U4 + (85/88 + (93*rr)/616)*U1*U4 + U4^2 + 
  (141/88 + (293*rr)/616)*U0*U5 + (-7/8 + rr/56)*U1*U5 + 
  (91/88 + (347*rr)/616)*U0*U6 + (-125/88 + (267*rr)/616)*U1*U6 + 
  (175/352 - (27*rr)/352)*U0*U7 + (27/176 + (395*rr)/1232)*U1*U7 + 
  (19/44 - (17*rr)/308)*U0*U8 + (-25/88 - (39*rr)/616)*U1*U8 + 
  (359/352 + (355*rr)/2464)*U0*U9 + (37/88 + (41*rr)/616)*U1*U9 + 
  (-53/176 + (21*rr)/176)*U2*U9 + (111/88 - (39*rr)/88)*U4*U9 + 
  (-25/44 + (29*rr)/44)*U5*U9 + (-75/176 - (89*rr)/176)*U6*U9 + 
  (61/176 + (19*rr)/176)*U8*U9, (23/32 + (99*rr)/224)*U0^2 + 
  (-7/8 + (61*rr)/56)*U0*U1 + (-25/8 + (19*rr)/56)*U1^2 + 
  (-25/16 + (83*rr)/112)*U0*U2 + (1/8 - (27*rr)/56)*U1*U2 - 4*U0*U4 + 
  (3/4 - (17*rr)/28)*U1*U4 + (-7/4 - (51*rr)/28)*U0*U5 + 
  (13/4 + rr/28)*U1*U5 + (-5/4 - (41*rr)/28)*U0*U6 + 
  (17/4 - (19*rr)/28)*U1*U6 + (-21/16 + rr/16)*U0*U7 + 
  (9/8 - (43*rr)/56)*U1*U7 + (-1/4 - (5*rr)/28)*U0*U8 + 
  (3/2 + (3*rr)/14)*U1*U8 + U3*U8 + (-33/16 - (53*rr)/112)*U0*U9 + 
  (-5/4 - (9*rr)/28)*U1*U9 + (5/8 - rr/8)*U2*U9 + (-15/4 + (3*rr)/4)*U4*U9 + 
  (7/2 - (3*rr)/2)*U5*U9 + (-7/8 + (11*rr)/8)*U6*U9 + 
  (-1/8 - (3*rr)/8)*U8*U9, (65/44 - (27*rr)/44)*U0^2 + 
  (87/22 - (5*rr)/22)*U0*U1 + (101/44 + (65*rr)/44)*U1^2 + 
  (81/22 + (9*rr)/22)*U0*U2 + (-103/44 + (13*rr)/44)*U1*U2 + 
  (69/22 + (37*rr)/22)*U0*U4 + (-57/22 + (23*rr)/22)*U1*U4 + 
  (-74/11 + (26*rr)/11)*U0*U5 + (1 - rr)*U1*U5 + (-87/11 + (5*rr)/11)*U0*U6 + 
  (-109/22 - (61*rr)/22)*U1*U6 + (29/44 + (35*rr)/44)*U0*U7 + 
  (-169/44 - (9*rr)/44)*U1*U7 + U3*U7 + (3/44 + (15*rr)/44)*U0*U8 + 
  (51/44 - (9*rr)/44)*U1*U8 + (-15/11 + (13*rr)/11)*U0*U9 + 
  (-13/44 + (23*rr)/44)*U1*U9 + (-3/22 - (15*rr)/22)*U2*U9 + 
  (48/11 + (20*rr)/11)*U4*U9 + (-90/11 - (10*rr)/11)*U5*U9 + 
  (70/11 - (2*rr)/11)*U6*U9 + (-21/11 + (5*rr)/11)*U8*U9, 
 (7/44 - (19*rr)/308)*U0^2 + (39/88 + (45*rr)/616)*U0*U1 + 
  (5/88 + (87*rr)/616)*U1^2 + (21/44 + (31*rr)/308)*U0*U2 + 
  (-5/44 + rr/308)*U1*U2 + (1/22 + (5*rr)/22)*U0*U4 + 
  (-5/44 + rr/308)*U1*U4 + (-9/22 + (13*rr)/77)*U0*U5 + 
  (3/4 - (3*rr)/28)*U1*U5 + (-7/11 - (3*rr)/77)*U0*U6 + 
  (-3/44 - (17*rr)/308)*U1*U6 + U3*U6 + (1/88 + (5*rr)/88)*U0*U7 + 
  (-43/88 - (9*rr)/616)*U1*U7 + (13/88 + (15*rr)/616)*U0*U8 + 
  (1/88 - (53*rr)/616)*U1*U8 + (-29/88 + (129*rr)/616)*U0*U9 + 
  (-19/44 + (17*rr)/308)*U1*U9 + (-37/88 - (9*rr)/88)*U2*U9 + 
  (5/11 + (3*rr)/11)*U4*U9 + (-5/22 - (3*rr)/22)*U5*U9 + 
  (9/44 + rr/44)*U6*U9 + (5/44 + (3*rr)/44)*U8*U9, 
 (-101/704 - (345*rr)/4928)*U0^2 + (21/176 - (255*rr)/1232)*U0*U1 + 
  (89/176 - (31*rr)/1232)*U1^2 + (195/352 - (369*rr)/2464)*U0*U2 + 
  (-57/176 + (271*rr)/1232)*U1*U2 + (16/11 - (5*rr)/22)*U0*U4 + 
  (-23/88 + (97*rr)/616)*U1*U4 + (69/88 + (193*rr)/616)*U0*U5 + 
  (-1/8 + (3*rr)/56)*U1*U5 + U3*U5 + (-43/88 + (145*rr)/616)*U0*U6 + 
  (-93/88 - (109*rr)/616)*U1*U6 + (95/352 + (13*rr)/352)*U0*U7 + 
  (-101/176 + (51*rr)/1232)*U1*U7 + (-1/44 - rr/154)*U0*U8 + 
  (-1/88 + (9*rr)/616)*U1*U8 + (83/352 + (463*rr)/2464)*U0*U9 + 
  (-3/44 + (4*rr)/77)*U1*U9 + (-91/176 + (7*rr)/176)*U2*U9 + 
  (81/88 - (13*rr)/88)*U4*U9 + (-45/44 + (17*rr)/44)*U5*U9 + 
  (85/176 - (81*rr)/176)*U6*U9 + (-9/176 + (21*rr)/176)*U8*U9, 
 (-437/704 + (391*rr)/4928)*U0^2 + (-235/176 - (327*rr)/1232)*U0*U1 + 
  (-29/176 - (817*rr)/1232)*U1^2 + (-309/352 - (937*rr)/2464)*U0*U2 + 
  (69/176 - (71*rr)/1232)*U1*U2 + (25/44 - (29*rr)/44)*U0*U4 + 
  (95/88 + (3*rr)/616)*U1*U4 + U3*U4 + (199/88 - (229*rr)/616)*U0*U5 + 
  (-9/8 + (19*rr)/56)*U1*U5 + (213/88 + (41*rr)/616)*U0*U6 + 
  (57/88 + (565*rr)/616)*U1*U6 + (39/352 - (91*rr)/352)*U0*U7 + 
  (157/176 + (281*rr)/1232)*U1*U7 + (3/88 - (93*rr)/616)*U0*U8 + 
  (-6/11 + (9*rr)/154)*U1*U8 + (387/352 - (689*rr)/2464)*U0*U9 + 
  (53/88 - (103*rr)/616)*U1*U9 + (21/176 + (39*rr)/176)*U2*U9 + 
  (-39/88 - (85*rr)/88)*U4*U9 + (73/44 + (35*rr)/44)*U5*U9 + 
  (-331/176 - (49*rr)/176)*U6*U9 + (107/176 - (15*rr)/176)*U8*U9, 
 (-391/704 - (243*rr)/4928)*U0^2 + (-201/176 - (501*rr)/1232)*U0*U1 + 
  (157/176 - (599*rr)/1232)*U1^2 + (-119/352 - (1283*rr)/2464)*U0*U2 + 
  (-17/176 + (219*rr)/1232)*U1*U2 + U3^2 + (71/44 - (19*rr)/44)*U0*U4 + 
  (85/88 + (225*rr)/616)*U1*U4 + (273/88 + (381*rr)/616)*U0*U5 + 
  (-15/8 - (3*rr)/56)*U1*U5 + (135/88 + (611*rr)/616)*U0*U6 + 
  (-125/88 + (487*rr)/616)*U1*U6 + (373/352 - (49*rr)/352)*U0*U7 + 
  (71/176 + (747*rr)/1232)*U1*U7 + (27/88 - (45*rr)/616)*U0*U8 + 
  (-9/22 - (9*rr)/77)*U1*U8 + (513/352 + (69*rr)/2464)*U0*U9 + 
  (59/88 - (25*rr)/616)*U1*U9 + (-97/176 + (21*rr)/176)*U2*U9 + 
  (111/88 - (83*rr)/88)*U4*U9 + (-47/44 + (51*rr)/44)*U5*U9 + 
  (-185/176 - (155*rr)/176)*U6*U9 + (17/176 + (19*rr)/176)*U8*U9, 
 (-23/32 - (99*rr)/224)*U0^2 + (7/8 - (61*rr)/56)*U0*U1 + 
  (25/8 - (19*rr)/56)*U1^2 + (25/16 - (83*rr)/112)*U0*U2 + 
  (-1/8 + (27*rr)/56)*U1*U2 + 4*U0*U4 + (-3/4 + (17*rr)/28)*U1*U4 + 
  (7/4 + (51*rr)/28)*U0*U5 + (-13/4 - rr/28)*U1*U5 + 
  (5/4 + (41*rr)/28)*U0*U6 + (-17/4 + (19*rr)/28)*U1*U6 + 
  (21/16 - rr/16)*U0*U7 + (-9/8 + (43*rr)/56)*U1*U7 + (1/2 - rr/14)*U0*U8 + 
  (-1/2 - (3*rr)/14)*U1*U8 + U2*U8 + (33/16 + (53*rr)/112)*U0*U9 + 
  (5/4 + (9*rr)/28)*U1*U9 + (-5/8 + rr/8)*U2*U9 + (15/4 - (3*rr)/4)*U4*U9 + 
  (-7/2 + (3*rr)/2)*U5*U9 + (7/8 - (11*rr)/8)*U6*U9 + (1/8 + (3*rr)/8)*U8*U9, 
 (-65/44 + (27*rr)/44)*U0^2 + (-87/22 + (5*rr)/22)*U0*U1 + 
  (-101/44 - (65*rr)/44)*U1^2 + (-81/22 - (9*rr)/22)*U0*U2 + 
  (103/44 - (13*rr)/44)*U1*U2 + (-69/22 - (37*rr)/22)*U0*U4 + 
  (57/22 - (23*rr)/22)*U1*U4 + (74/11 - (26*rr)/11)*U0*U5 + (-1 + rr)*U1*U5 + 
  (87/11 - (5*rr)/11)*U0*U6 + (109/22 + (61*rr)/22)*U1*U6 + 
  (-9/22 - (23*rr)/22)*U0*U7 + (213/44 + (9*rr)/44)*U1*U7 + U2*U7 + 
  (-3/44 - (15*rr)/44)*U0*U8 + (-51/44 + (9*rr)/44)*U1*U8 + 
  (15/11 - (13*rr)/11)*U0*U9 + (13/44 - (23*rr)/44)*U1*U9 + 
  (3/22 + (15*rr)/22)*U2*U9 + (-48/11 - (20*rr)/11)*U4*U9 + 
  (90/11 + (10*rr)/11)*U5*U9 + (-70/11 + (2*rr)/11)*U6*U9 + 
  (21/11 - (5*rr)/11)*U8*U9, (-7/44 + (19*rr)/308)*U0^2 + 
  (-39/88 - (45*rr)/616)*U0*U1 + (-5/88 - (87*rr)/616)*U1^2 + 
  (-21/44 - (31*rr)/308)*U0*U2 + (5/44 - rr/308)*U1*U2 + 
  (-1/22 - (5*rr)/22)*U0*U4 + (5/44 - rr/308)*U1*U4 + 
  (9/22 - (13*rr)/77)*U0*U5 + (-3/4 + (3*rr)/28)*U1*U5 + 
  (39/44 - (65*rr)/308)*U0*U6 + (47/44 + (17*rr)/308)*U1*U6 + U2*U6 + 
  (-1/88 - (5*rr)/88)*U0*U7 + (43/88 + (9*rr)/616)*U1*U7 + 
  (-13/88 - (15*rr)/616)*U0*U8 + (-1/88 + (53*rr)/616)*U1*U8 + 
  (29/88 - (129*rr)/616)*U0*U9 + (19/44 - (17*rr)/308)*U1*U9 + 
  (37/88 + (9*rr)/88)*U2*U9 + (-5/11 - (3*rr)/11)*U4*U9 + 
  (5/22 + (3*rr)/22)*U5*U9 + (-9/44 - rr/44)*U6*U9 + 
  (-5/44 - (3*rr)/44)*U8*U9, (101/704 + (345*rr)/4928)*U0^2 + 
  (-21/176 + (255*rr)/1232)*U0*U1 + (-89/176 + (31*rr)/1232)*U1^2 + 
  (-195/352 + (369*rr)/2464)*U0*U2 + (57/176 - (271*rr)/1232)*U1*U2 + 
  (-16/11 + (5*rr)/22)*U0*U4 + (23/88 - (97*rr)/616)*U1*U4 + 
  (-47/88 - (347*rr)/616)*U0*U5 + (9/8 - (3*rr)/56)*U1*U5 + U2*U5 + 
  (43/88 - (145*rr)/616)*U0*U6 + (93/88 + (109*rr)/616)*U1*U6 + 
  (-95/352 - (13*rr)/352)*U0*U7 + (101/176 - (51*rr)/1232)*U1*U7 + 
  (1/44 + rr/154)*U0*U8 + (1/88 - (9*rr)/616)*U1*U8 + 
  (-83/352 - (463*rr)/2464)*U0*U9 + (3/44 - (4*rr)/77)*U1*U9 + 
  (91/176 - (7*rr)/176)*U2*U9 + (-81/88 + (13*rr)/88)*U4*U9 + 
  (45/44 - (17*rr)/44)*U5*U9 + (-85/176 + (81*rr)/176)*U6*U9 + 
  (9/176 - (21*rr)/176)*U8*U9, (437/704 - (391*rr)/4928)*U0^2 + 
  (235/176 + (327*rr)/1232)*U0*U1 + (29/176 + (817*rr)/1232)*U1^2 + 
  (309/352 + (937*rr)/2464)*U0*U2 + (-69/176 + (71*rr)/1232)*U1*U2 + 
  (-7/22 + (9*rr)/22)*U0*U4 + (-7/88 - (3*rr)/616)*U1*U4 + U2*U4 + 
  (-199/88 + (229*rr)/616)*U0*U5 + (9/8 - (19*rr)/56)*U1*U5 + 
  (-213/88 - (41*rr)/616)*U0*U6 + (-57/88 - (565*rr)/616)*U1*U6 + 
  (-39/352 + (91*rr)/352)*U0*U7 + (-157/176 - (281*rr)/1232)*U1*U7 + 
  (-3/88 + (93*rr)/616)*U0*U8 + (6/11 - (9*rr)/154)*U1*U8 + 
  (-387/352 + (689*rr)/2464)*U0*U9 + (-53/88 + (103*rr)/616)*U1*U9 + 
  (-21/176 - (39*rr)/176)*U2*U9 + (39/88 + (85*rr)/88)*U4*U9 + 
  (-73/44 - (35*rr)/44)*U5*U9 + (331/176 + (49*rr)/176)*U6*U9 + 
  (-107/176 + (15*rr)/176)*U8*U9, (655/704 + (859*rr)/4928)*U0^2 + 
  (113/176 + (1117*rr)/1232)*U0*U1 + (-333/176 + (599*rr)/1232)*U1^2 + 
  (31/352 + (1899*rr)/2464)*U0*U2 + (-159/176 - (219*rr)/1232)*U1*U2 + 
  U2*U3 + (-71/44 + (19*rr)/44)*U0*U4 + (-85/88 - (225*rr)/616)*U1*U4 + 
  (-273/88 - (381*rr)/616)*U0*U5 + (15/8 + (3*rr)/56)*U1*U5 + 
  (-135/88 - (611*rr)/616)*U0*U6 + (125/88 - (487*rr)/616)*U1*U6 + 
  (-373/352 + (49*rr)/352)*U0*U7 + (-71/176 - (747*rr)/1232)*U1*U7 + 
  (-27/88 + (45*rr)/616)*U0*U8 + (9/22 + (9*rr)/77)*U1*U8 + 
  (-513/352 - (69*rr)/2464)*U0*U9 + (-59/88 + (25*rr)/616)*U1*U9 + 
  (97/176 - (21*rr)/176)*U2*U9 + (-111/88 + (83*rr)/88)*U4*U9 + 
  (47/44 - (51*rr)/44)*U5*U9 + (185/176 + (155*rr)/176)*U6*U9 + 
  (-17/176 - (19*rr)/176)*U8*U9, (-655/704 - (859*rr)/4928)*U0^2 + 
  (-113/176 - (1117*rr)/1232)*U0*U1 + (333/176 - (599*rr)/1232)*U1^2 + 
  (57/352 - (2515*rr)/2464)*U0*U2 + (335/176 + (219*rr)/1232)*U1*U2 + U2^2 + 
  (71/44 - (19*rr)/44)*U0*U4 + (85/88 + (225*rr)/616)*U1*U4 + 
  (273/88 + (381*rr)/616)*U0*U5 + (-15/8 - (3*rr)/56)*U1*U5 + 
  (135/88 + (611*rr)/616)*U0*U6 + (-125/88 + (487*rr)/616)*U1*U6 + 
  (373/352 - (49*rr)/352)*U0*U7 + (71/176 + (747*rr)/1232)*U1*U7 + 
  (27/88 - (45*rr)/616)*U0*U8 + (-9/22 - (9*rr)/77)*U1*U8 + 
  (513/352 + (69*rr)/2464)*U0*U9 + (59/88 - (25*rr)/616)*U1*U9 + 
  (-97/176 + (21*rr)/176)*U2*U9 + (111/88 - (83*rr)/88)*U4*U9 + 
  (-47/44 + (51*rr)/44)*U5*U9 + (-185/176 - (155*rr)/176)*U6*U9 + 
  (17/176 + (19*rr)/176)*U8*U9, (1/4 - rr/4)*U0*U1 + U1^2 + U1*U2 + U1*U3, 
 (1/4 - rr/4)*U0*U9 + U1*U9 + U2*U9 + U3*U9, (1/4 - rr/4)*U0^2 + U0*U1 + 
  U0*U2 + U0*U3}


==> anc/Equations/4HD.txt <==
{(-17/176 + (3*rr)/176)*U0^2 + (4/11 - (2*rr)/11)*U1*U4 + 
  (1/22 + (5*rr)/22)*U2*U5 + U3*U6 + (-9/44 - rr/44)*U1*U7 + 
  (3/88 + (15*rr)/88)*U2*U8 + (13/22 - rr/22)*U3*U9, 
 (-1/8 - rr/8)*U2*U3 + U6^2 + (-3/32 + rr/32)*U0*U7 + (1/8 + rr/8)*U1*U8 + 
  (U6*U9)/2, -U1^2 + (-1/2 + rr/2)*U3*U5 - 2*U4*U6 + U6*U7 + 
  (1/4 + rr/4)*U3*U8 + (1/8 + rr/8)*U7*U9}


==> anc/Equations/4HD1.txt <==
{(1/2 + rr/6)*U0^2 + (-11/12 + rr/12)*U0*U1 + (-1/2 + rr/6)*U1^2 + 
  (-1/2 - rr/2)*U1*U2 + (-5/3 + rr/3)*U2^2 + (7/12 - rr/12)*U0*U3 + 
  (-1/3 + rr/3)*U2*U3 + (13/6 + rr/2)*U3^2 + (-11/3 - rr/3)*U1*U4 + 
  (-7/3 - rr/3)*U3*U4 - (4*U1*U5)/3 + (4*U2*U5)/3 + (5/6 + rr/6)*U3*U5 + 
  (-10/3 - (2*rr)/3)*U4*U5 + (22/3 + (2*rr)/3)*U5^2 + (5/2 + rr/2)*U0*U6 - 
  2*U1*U6 + (-7/6 - (5*rr)/6)*U3*U6 + (-2/3 + (2*rr)/3)*U4*U6 + 
  (-1/3 + rr)*U5*U6 + (1/4 - rr/12)*U0*U7 + (-1/2 - rr/6)*U1*U7 + 
  (7/6 - rr/2)*U2*U7 + (-1/2 + rr/2)*U3*U7 + (1/2 + rr/6)*U5*U7 + 
  (3/2 - rr/6)*U2*U8 + (U3*U8)/3 + 2*U4*U8 + (11/3 + rr/3)*U5*U8 + U7*U8 + 
  (1/6 + rr/2)*U1*U9 + (-1/6 - rr/2)*U3*U9 + (-2 - (2*rr)/3)*U5*U9 + 
  (1/3 - rr/3)*U6*U9 + (1/4 + rr/12)*U7*U9 + (-1 - rr/3)*U8*U9, 
 (1/3 - rr/21)*U0^2 + (-1/8 + rr/24)*U0*U1 + (-1/6 + rr/6)*U1^2 - U1*U2 + 
  (-1/2 + rr/6)*U2^2 + (1/24 - rr/8)*U0*U3 + (1/12 + rr/4)*U2*U3 + 
  (17/12 - rr/12)*U3^2 + (-4/3 + (4*rr)/7)*U1*U4 + (-1 + rr/3)*U3*U4 + 
  (-5/6 + rr/6)*U1*U5 + (1/12 - (29*rr)/84)*U2*U5 - (U3*U5)/3 - (8*U4*U5)/3 + 
  (19/6 - (3*rr)/2)*U5^2 + (3/2 - rr/2)*U0*U6 + (-11/6 + rr/14)*U3*U6 + 
  (2*U4*U6)/3 + (1/6 + rr/6)*U5*U6 + (1/12 - rr/12)*U0*U7 + 
  (-1/12 + rr/84)*U1*U7 + (-1/3 - rr/3)*U2*U7 + (3/4 + rr/4)*U3*U7 + 
  (-5/12 - rr/12)*U5*U7 + U6*U7 + (1/24 - (61*rr)/168)*U2*U8 + 
  (1/12 + rr/12)*U3*U8 + (19/12 - (3*rr)/4)*U5*U8 + (1/6 + rr/6)*U1*U9 + 
  (-11/12 + rr/84)*U3*U9 + (-11/6 - rr/6)*U5*U9 + (-1/12 - rr/4)*U6*U9 + 
  (7/24 - rr/24)*U7*U9 + (-11/12 - rr/12)*U8*U9, 
 (1/48 + (9*rr)/112)*U0^2 + (5/48 + rr/48)*U0*U1 + (-1/24 + rr/8)*U1^2 + 
  (3/8 - rr/8)*U1*U2 + (1/6 - rr/6)*U2^2 + (1/12 + rr/12)*U0*U3 + 
  (-5/24 - (5*rr)/24)*U2*U3 + (rr*U3^2)/6 + (-2/3 - (8*rr)/21)*U1*U4 + 
  (-2/3 - rr/3)*U3*U4 + (1/4 - rr/12)*U1*U5 + (1/2 + (5*rr)/42)*U2*U5 + 
  (11/24 - rr/24)*U3*U5 + (5/3 - rr/3)*U4*U5 + (5/6 + (5*rr)/6)*U5^2 + 
  (-1/8 + (3*rr)/8)*U0*U6 + (1/3 - (8*rr)/21)*U3*U6 + (1/3 + rr/3)*U4*U6 + 
  (1/4 - rr/12)*U5*U6 + U6^2 + (-5/48 + rr/16)*U0*U7 + 
  (-1/12 - rr/28)*U1*U7 + (1/4 - rr/12)*U2*U7 - (U3*U7)/2 + (U5*U7)/3 + 
  (1/8 + rr/8)*U1*U8 + (13/24 + (5*rr)/56)*U2*U8 + (1/8 - rr/24)*U3*U8 + 
  (5/12 + (5*rr)/12)*U5*U8 + (-1/4 - rr/12)*U1*U9 + 
  (1/4 - (17*rr)/84)*U3*U9 + (5/12 - rr/4)*U5*U9 + (7/12 + rr/12)*U6*U9 + 
  (U7*U9)/6 + (5/24 - rr/8)*U8*U9}


==> anc/Equations/4HD1_one_section.txt <==
{(58976105226553019493/1270977497461149662 + (190857348798967846713*rr)/
     17793684964456095268)*U0^2 + 
  (255783218640347411795/20335639959378394592 - (203036331009431068673*rr)/
     142349479715648762144)*U0*U1 + 
  (77973937945684357191/5083909989844598648 + (105772179938082651405*rr)/
     5083909989844598648)*U1^2 + 
  (-253688060982039061739/10167819979689197296 - (1678818358549160494819*rr)/
     71174739857824381072)*U0*U2 + 
  (664084694748230479879/40671279918756789184 + (11759125900966503751955*rr)/
     284698959431297524288)*U1*U2 + 
  (1343393779855403023823/20335639959378394592 + (566137924743286467371*rr)/
     142349479715648762144)*U2^2 + 
  (-651019667467879998063/20335639959378394592 + (1160712074277971247901*rr)/
     142349479715648762144)*U0*U3 + 
  (-32400170284806596871/2541954994922299324 - (11223330218261402855*rr)/
     2541954994922299324)*U1*U3 + 
  (5015284296593299760449/40671279918756789184 + (5203394072119171081381*rr)/
     284698959431297524288)*U2*U3 + 
  (-2054415961387096804135/20335639959378394592 + (6360548378601699747789*rr)/
     142349479715648762144)*U0*U4 + 
  (-3597629573781095079843/20335639959378394592 - (356160660551633000841*rr)/
     20335639959378394592)*U1*U4 + 
  (529615669044284084993/20335639959378394592 + (2369801949452066103573*rr)/
     142349479715648762144)*U2*U4 + 
  (-212126931031783814711/5083909989844598648 + (2614383635133211123333*rr)/
     35587369928912190536)*U0*U5 + 
  (-3800195929704879169045/20335639959378394592 + (870115627920230201153*rr)/
     20335639959378394592)*U1*U5 + 
  (1367186655917033604979/10167819979689197296 + (805883854933105545711*rr)/
     71174739857824381072)*U2*U5 + 
  (1829128787401804514481/20335639959378394592 - (1620671465968365594635*rr)/
     142349479715648762144)*U0*U6 + (526403545392320357/74217664085322608 - 
    (2005721478885162529*rr)/74217664085322608)*U1*U6 + 
  (-1082151248569617555113/20335639959378394592 - (3138363100891455181*rr)/
     142349479715648762144)*U2*U6 + 
  (-1198629075895026234073/40671279918756789184 - (6285263449217323787661*rr)/
     284698959431297524288)*U0*U7 + 
  (-267820947569078242989/5083909989844598648 + (26320762815864445889*rr)/
     5083909989844598648)*U1*U7 + 
  (254655034560020347391/10167819979689197296 + (223730067382847486235*rr)/
     71174739857824381072)*U2*U7 + 
  (338608161545596841855/20335639959378394592 + (1931060501554666819979*rr)/
     142349479715648762144)*U0*U8 + 
  (-248170538997584089265/10167819979689197296 - (54253760620714883155*rr)/
     10167819979689197296)*U1*U8 + 
  (1567950223731191948229/40671279918756789184 + (3995728691884939471657*rr)/
     284698959431297524288)*U2*U8 + U8^2 + 
  (-916413405812269120083/40671279918756789184 + (28747006080776486151*rr)/
     40671279918756789184)*U0*U9 + 
  (-386174079740403975433/40671279918756789184 - (2843079167671594087837*rr)/
     284698959431297524288)*U1*U9 + 
  (-83751547210223049975/5083909989844598648 + (80568563855616706151*rr)/
     5083909989844598648)*U2*U9 + 
  (292456118251205745851/20335639959378394592 - (2751351708249124692617*rr)/
     142349479715648762144)*U3*U9 + 
  (-169610780458920466921/10167819979689197296 - (2485747432910560472573*rr)/
     71174739857824381072)*U4*U9 + 
  (-147463603841565468963/5083909989844598648 - (1452445474012842665375*rr)/
     35587369928912190536)*U5*U9 + 
  (-495659700903604903061/10167819979689197296 + (1488739170639435405079*rr)/
     71174739857824381072)*U6*U9 + 
  (46012839703075838253/5083909989844598648 - (166481986026633633071*rr)/
     35587369928912190536)*U7*U9 + 
  (339186412632947316749/20335639959378394592 - (2328629712832877940431*rr)/
     142349479715648762144)*U8*U9 + 
  (-406840293931075352763/20335639959378394592 - (550397948222537975351*rr)/
     142349479715648762144)*U9^2, 
 (37123357208431511495/5083909989844598648 - (196047054227371190267*rr)/
     106762109786736571608)*U0^2 + 
  (37082613145567580007/10167819979689197296 + (379935298614105876857*rr)/
     213524219573473143216)*U0*U1 + 
  (132419481867259325159/15251729969533795944 + (3277085284348693463*rr)/
     5083909989844598648)*U1^2 + (-54932928530700863255/5083909989844598648 + 
    (22822574390179203827*rr)/106762109786736571608)*U0*U2 + 
  (798681709554341485871/61006919878135183776 + (1458825574221365176315*rr)/
     427048439146946286432)*U1*U2 + 
  (171914637593943418615/30503459939067591888 - (521870254260458467613*rr)/
     213524219573473143216)*U2^2 + 
  (83215808612759338367/30503459939067591888 + (416694890928996221155*rr)/
     213524219573473143216)*U0*U3 + 
  (-136803369623508444011/30503459939067591888 + (8798650887388909855*rr)/
     30503459939067591888)*U1*U3 + 
  (752497761955232697293/61006919878135183776 - (583281887618528868789*rr)/
     142349479715648762144)*U2*U3 + 
  (328271771922584299729/30503459939067591888 + (463973708361624080439*rr)/
     71174739857824381072)*U0*U4 + 
  (-290072463175056350597/10167819979689197296 + (198388043398656601907*rr)/
     30503459939067591888)*U1*U4 + 
  (34944889998007143019/10167819979689197296 + (85156210132276029063*rr)/
     71174739857824381072)*U2*U4 + 
  (353052359828241963959/15251729969533795944 + (818589792858667207411*rr)/
     106762109786736571608)*U0*U5 + 
  (-44267144745378140039/10167819979689197296 + (357233278876596462721*rr)/
     30503459939067591888)*U1*U5 + 
  (38549553964339067819/5083909989844598648 - (552657476657554100683*rr)/
     106762109786736571608)*U2*U5 + 
  (320947306966652001649/30503459939067591888 - (1103195239703190321755*rr)/
     213524219573473143216)*U0*U6 + (-149006581969500788/13915812015997989 - 
    (47217343814533586*rr)/13915812015997989)*U1*U6 + 
  (-240164548749601421923/30503459939067591888 + (655995340911573519905*rr)/
     213524219573473143216)*U2*U6 + 
  (-170344499872729631803/20335639959378394592 - (161327108194981984933*rr)/
     427048439146946286432)*U0*U7 + 
  (-49273733104713146719/10167819979689197296 + (45692713711580443081*rr)/
     30503459939067591888)*U1*U7 + 
  (51869490258080996533/15251729969533795944 - (29316396875762694013*rr)/
     35587369928912190536)*U2*U7 + 
  (95168891380639370143/15251729969533795944 + (80198859112411931243*rr)/
     106762109786736571608)*U0*U8 + 
  (-2297321632625291854/635488748730574831 + (1384319080038192274*rr)/
     1906466246191724493)*U1*U8 + 
  (394081794750768723761/61006919878135183776 - (655629794146568155451*rr)/
     427048439146946286432)*U2*U8 + U7*U8 + 
  (-35233624859723078123/61006919878135183776 + (25822134923508309013*rr)/
     20335639959378394592)*U0*U9 + 
  (-318637356506104345273/61006919878135183776 - (521051123285641360141*rr)/
     427048439146946286432)*U1*U9 + 
  (8928362667515399213/3812932492383448986 + (8363342288437493449*rr)/
     3812932492383448986)*U2*U9 + 
  (-48955270018866594107/10167819979689197296 - (530423149808799460837*rr)/
     213524219573473143216)*U3*U9 + 
  (-62792054374580876771/5083909989844598648 - (241251147803823085181*rr)/
     106762109786736571608)*U4*U9 + 
  (-111602890518533659585/7625864984766897972 - (173839875993717068405*rr)/
     53381054893368285804)*U5*U9 + (5023018000868176979/5083909989844598648 + 
    (367905445776431229869*rr)/106762109786736571608)*U6*U9 + 
  (-8694908421772479373/15251729969533795944 - (32663563534859503227*rr)/
     35587369928912190536)*U7*U9 + 
  (-31276467503944732897/10167819979689197296 - (158723988324044367893*rr)/
     71174739857824381072)*U8*U9 + 
  (-23080611510572149433/10167819979689197296 + (94590123856831464857*rr)/
     213524219573473143216)*U9^2, 
 (64158258241694220925895/122013839756270367552 + 
    (21632282771097622190767*rr)/284698959431297524288)*U0^2 + 
  (739169100570971841241/61006919878135183776 + (21961903940168248915345*rr)/
     142349479715648762144)*U0*U1 + 
  (4396739244627234635373/10167819979689197296 + (2334366824665186928123*rr)/
     30503459939067591888)*U1^2 + 
  (-51842760131828668654709/122013839756270367552 - 
    (30376718788352351283629*rr)/284698959431297524288)*U0*U2 + 
  (13551996714002530741939/61006919878135183776 + 
    (57967845259246951584097*rr)/427048439146946286432)*U1*U2 + 
  (19839122496862750541105/61006919878135183776 + (9163212507804185887675*rr)/
     427048439146946286432)*U2^2 + 
  (29263849487799593997475/122013839756270367552 - 
    (1971715393252277251583*rr)/854096878293892572864)*U0*U3 + 
  (-13707108696161509995997/61006919878135183776 + 
    (1596851682896263334839*rr)/61006919878135183776)*U1*U3 + 
  (15412529693930774588433/40671279918756789184 - 
    (96527501590641521061103*rr)/854096878293892572864)*U2*U3 + 
  (-5720992010991653308/635488748730574831 + (2276128184904870410939*rr)/
     13345263723342071451)*U0*U4 + 
  (-5052760785564071521601/3812932492383448986 - (55537402947908658417*rr)/
     1270977497461149662)*U1*U4 + 
  (-1195370201146613940611/10167819979689197296 - (2680456626010513002225*rr)/
     71174739857824381072)*U2*U4 + 
  (1160842486414804236176/1906466246191724493 + (4824897256081981828196*rr)/
     13345263723342071451)*U0*U5 + 
  (-16278887310223935362435/30503459939067591888 + 
    (2692740766082932858931*rr)/10167819979689197296)*U1*U5 + 
  (1802367386308805346245/15251729969533795944 - (13521922818595390469203*rr)/
     35587369928912190536)*U2*U5 + 
  (6840223767584846147801/61006919878135183776 + (3719558783275753033843*rr)/
     427048439146946286432)*U0*U6 + 
  (-98472497197699704473/222652992255967824 - (31468354080268843237*rr)/
     222652992255967824)*U1*U6 + 
  (-24601024000617273139253/61006919878135183776 + 
    (51226327274152979922329*rr)/427048439146946286432)*U2*U6 + 
  (-15275256037738214547973/61006919878135183776 - 
    (17119050592704158601021*rr)/142349479715648762144)*U0*U7 + 
  (940392370944111601475/15251729969533795944 - (495441979651045178655*rr)/
     5083909989844598648)*U1*U7 + 
  (-534528830388101392445/20335639959378394592 - (29547765503901585966493*rr)/
     427048439146946286432)*U2*U7 + U7^2 + 
  (181676610702777874519/1906466246191724493 + (67250049593127701980*rr)/
     13345263723342071451)*U0*U8 + 
  (-2858687051750008943641/15251729969533795944 + (85825169641888739209*rr)/
     5083909989844598648)*U1*U8 + 
  (29618796575362463586721/61006919878135183776 - 
    (33190978093383353785541*rr)/427048439146946286432)*U2*U8 + 
  (-2828841969660537526391/20335639959378394592 + (4018233290713302963263*rr)/
     61006919878135183776)*U0*U9 + 
  (-3239513154166231707731/30503459939067591888 - 
    (10157047642822345425241*rr)/213524219573473143216)*U1*U9 + 
  (5915314121263036389019/61006919878135183776 + (406811600106233781391*rr)/
     61006919878135183776)*U2*U9 + 
  (-4023768347188779841573/30503459939067591888 - (5684679250651985917997*rr)/
     71174739857824381072)*U3*U9 + 
  (-3219146961063397813811/15251729969533795944 - (1650126474135117846251*rr)/
     35587369928912190536)*U4*U9 + 
  (-9273442663047641677147/15251729969533795944 - 
    (18403434755126437211689*rr)/106762109786736571608)*U5*U9 + 
  (-239836316255937468929/1906466246191724493 + (292120100004238894445*rr)/
     4448421241114023817)*U6*U9 + 
  (171627397311437617585/2541954994922299324 - (1648292470938087056017*rr)/
     53381054893368285804)*U7*U9 + 
  (-45723977279771460479/5083909989844598648 - (2943665559404746463757*rr)/
     35587369928912190536)*U8*U9 + 
  (-201760814521337500306/1906466246191724493 - (51646787737372185667*rr)/
     4448421241114023817)*U9^2, 
 (-89584482826968070799/15251729969533795944 - (47071881544168919843*rr)/
     53381054893368285804)*U0^2 + 
  (303883992110505239215/61006919878135183776 + (1347906206085087607835*rr)/
     427048439146946286432)*U0*U1 + 
  (-108998084042677258381/30503459939067591888 - (67027879347129033343*rr)/
     30503459939067591888)*U1^2 + 
  (68100072107100974663/15251729969533795944 + (82026495728285297275*rr)/
     26690527446684142902)*U0*U2 + 
  (-892089601481495630423/122013839756270367552 - (748990955280531565793*rr)/
     284698959431297524288)*U1*U2 + 
  (-126280319729573040461/20335639959378394592 + (515954902789180167485*rr)/
     427048439146946286432)*U2^2 + 
  (285794563347851637097/61006919878135183776 - (268136812296528887345*rr)/
     142349479715648762144)*U0*U3 + 
  (-2718397058648968749/20335639959378394592 + (25355092779913204187*rr)/
     61006919878135183776)*U1*U3 + 
  (-2082883556006722295437/122013839756270367552 + 
    (996128602667728656575*rr)/854096878293892572864)*U2*U3 + 
  (420095060491166208295/61006919878135183776 - (3749016097873668338573*rr)/
     427048439146946286432)*U0*U4 + 
  (444757125811736713087/61006919878135183776 - (23788803612783207811*rr)/
     61006919878135183776)*U1*U4 + 
  (-179685639764227805931/20335639959378394592 + (159583558861855179497*rr)/
     142349479715648762144)*U2*U4 + 
  (-48760896572669559701/30503459939067591888 - (567000037381403574379*rr)/
     71174739857824381072)*U0*U5 + 
  (510484525584763323725/61006919878135183776 - (436637812759067777945*rr)/
     61006919878135183776)*U1*U5 + 
  (-667225663692931942709/30503459939067591888 + (536237367887445838247*rr)/
     213524219573473143216)*U2*U5 + 
  (18265241044151408901/20335639959378394592 + (880821951238337299979*rr)/
     427048439146946286432)*U0*U6 + (-84858544617680673/37108832042661304 + 
    (243429134949595511*rr)/111326496127983912)*U1*U6 + 
  (35388193638268297685/20335639959378394592 + (145665284755705478443*rr)/
     427048439146946286432)*U2*U6 + 
  (818269991956380361201/122013839756270367552 + (1127355196658439749237*rr)/
     854096878293892572864)*U0*U7 + 
  (45814732785346491911/61006919878135183776 - (177443421638072940923*rr)/
     61006919878135183776)*U1*U7 + 
  (-68799559996378905041/30503459939067591888 + (66067059418849672459*rr)/
     213524219573473143216)*U2*U7 + 
  (-4957536394512043690/1906466246191724493 - (11946205841780362039*rr)/
     17793684964456095268)*U0*U8 + 
  (36713354931069821393/15251729969533795944 + (3251726450965112359*rr)/
     15251729969533795944)*U1*U8 + 
  (-934557800189834791817/122013839756270367552 - (449265151252679948623*rr)/
     284698959431297524288)*U2*U8 + U6*U8 + 
  (391999655731523083579/122013839756270367552 - (2325194375664285215*rr)/
     122013839756270367552)*U0*U9 + 
  (-23703110125243455461/40671279918756789184 - (2486067597390707195*rr)/
     854096878293892572864)*U1*U9 + 
  (-30007392347350671385/15251729969533795944 - (8117104929058787883*rr)/
     5083909989844598648)*U2*U9 + 
  (51804090340454252089/61006919878135183776 + (714566749273377455645*rr)/
     427048439146946286432)*U3*U9 + 
  (171183009499847851337/30503459939067591888 + (562567706383737447373*rr)/
     213524219573473143216)*U4*U9 + 
  (119466460761784265005/15251729969533795944 + (50657517063032367851*rr)/
     35587369928912190536)*U5*U9 + 
  (-31941231648756589169/30503459939067591888 - (654739440989136690781*rr)/
     213524219573473143216)*U6*U9 + 
  (-2299480500173375893/30503459939067591888 + (83461955759069062727*rr)/
     213524219573473143216)*U7*U9 + 
  (26048002171134330209/20335639959378394592 + (182356779597789831045*rr)/
     142349479715648762144)*U8*U9 + 
  (161105216098540238515/61006919878135183776 - (119750202295673416945*rr)/
     427048439146946286432)*U9^2, 
 (-79215713177926600559/61006919878135183776 + (220454669073813176297*rr)/
     142349479715648762144)*U0^2 + 
  (-1308711630513115207/1906466246191724493 + (12356087174292309149*rr)/
     17793684964456095268)*U0*U1 + 
  (-11276589474788582849/5083909989844598648 + (15371591614254628141*rr)/
     15251729969533795944)*U1^2 + 
  (132917270597632210343/61006919878135183776 - (125562470656971902977*rr)/
     142349479715648762144)*U0*U2 + 
  (-7374832055640020077/1906466246191724493 + (88210777740710157235*rr)/
     106762109786736571608)*U1*U2 + 
  (566291125682871215/15251729969533795944 + (149403244640872104067*rr)/
     106762109786736571608)*U2^2 + 
  (32745323299575478391/61006919878135183776 - (1364325560018735371*rr)/
     427048439146946286432)*U0*U3 + 
  (-12751535127410078347/15251729969533795944 - (5575385783807885201*rr)/
     15251729969533795944)*U1*U3 + 
  (13628050211302421341/20335639959378394592 + (705515660656948708369*rr)/
     427048439146946286432)*U2*U3 + 
  (-50156418382833148643/10167819979689197296 - (252469395148419814135*rr)/
     213524219573473143216)*U0*U4 + 
  (-9917761263884614171/7625864984766897972 - (2453742840312327510*rr)/
     635488748730574831)*U1*U4 + (-1709595225964071805/5083909989844598648 + 
    (8401778329181278463*rr)/35587369928912190536)*U2*U4 + 
  (-119394537871885445099/15251729969533795944 + (126553298154433341187*rr)/
     106762109786736571608)*U0*U5 + 
  (-109315441321876952917/15251729969533795944 - (11160917039246168361*rr)/
     5083909989844598648)*U1*U5 + 
  (60935213575215966557/15251729969533795944 + (34422917826222962801*rr)/
     35587369928912190536)*U2*U5 + 
  (14319202003351975169/15251729969533795944 + (88861312459013303737*rr)/
     106762109786736571608)*U0*U6 + (294514501112736989/111326496127983912 - 
    (99508738736372315*rr)/111326496127983912)*U1*U6 + 
  (-8208275910402518225/3812932492383448986 - (52232830487183568065*rr)/
     53381054893368285804)*U2*U6 + 
  (46702728387951425867/15251729969533795944 - (17099234299917070781*rr)/
     17793684964456095268)*U0*U7 + (4195142476059964405/7625864984766897972 - 
    (1636820807261784465*rr)/2541954994922299324)*U1*U7 + 
  (1646021031027112303/1270977497461149662 - (102112727079766301*rr)/
     53381054893368285804)*U2*U7 + U6*U7 + 
  (-31218919260985561081/61006919878135183776 + (126107381516051916269*rr)/
     427048439146946286432)*U0*U8 + 
  (-4252253871906314789/30503459939067591888 - (4320022680094812587*rr)/
     10167819979689197296)*U1*U8 + 
  (16361205063324845027/30503459939067591888 + (257028939936387530963*rr)/
     213524219573473143216)*U2*U8 + 
  (-9275573132923518805/10167819979689197296 - (5459635188428245037*rr)/
     30503459939067591888)*U0*U9 + (5829990595146367681/7625864984766897972 - 
    (45836909188241082563*rr)/106762109786736571608)*U1*U9 + 
  (-8761923612942745475/15251729969533795944 + (1169143193581307209*rr)/
     15251729969533795944)*U2*U9 + 
  (13694424088940056157/7625864984766897972 - (1936744590433089923*rr)/
     8896842482228047634)*U3*U9 + 
  (32362354739416607785/15251729969533795944 - (20402748083933394539*rr)/
     35587369928912190536)*U4*U9 + (6898331443130517925/1906466246191724493 - 
    (28164784539410026265*rr)/13345263723342071451)*U5*U9 + 
  (-41460638599315336273/15251729969533795944 - (17742427148851414229*rr)/
     35587369928912190536)*U6*U9 + (6288037959211159393/5083909989844598648 + 
    (17224842326410155859*rr)/106762109786736571608)*U7*U9 + 
  (21389334561443370335/10167819979689197296 - (2178447905574073575*rr)/
     71174739857824381072)*U8*U9 + 
  (4203908153785427245/15251729969533795944 - (16546122821825217373*rr)/
     35587369928912190536)*U9^2, 
 (2484456965539783313/30503459939067591888 - (215793135541294065*rr)/
     10167819979689197296)*U0^2 + (-2105837183859576673/7625864984766897972 + 
    (81342281968219617*rr)/2541954994922299324)*U0*U1 + 
  (-50032296494766584/635488748730574831 + (22023390140088185*rr)/
     1906466246191724493)*U1^2 + (-664115184466390987/3812932492383448986 + 
    (10804714566737413*rr)/1270977497461149662)*U0*U2 + 
  (-1121943829356820051/7625864984766897972 + (143244857759062415*rr)/
     7625864984766897972)*U1*U2 + (-240195620872748393/7625864984766897972 - 
    (300410475887553745*rr)/7625864984766897972)*U2^2 + 
  (-935157313789967309/30503459939067591888 + (1088067258334490263*rr)/
     30503459939067591888)*U0*U3 + (-26203567346264917/3812932492383448986 + 
    (10607008597643515*rr)/3812932492383448986)*U1*U3 + 
  (-227532907785604639/10167819979689197296 - (4721998084706463457*rr)/
     30503459939067591888)*U2*U3 + (1003259609838469773/2541954994922299324 + 
    (891479158799479355*rr)/7625864984766897972)*U0*U4 + 
  (-2172238402224065347/7625864984766897972 - (506027396937604081*rr)/
     2541954994922299324)*U1*U4 + (-51725717842984188/635488748730574831 - 
    (67527664845892589*rr)/635488748730574831)*U2*U4 + 
  (1502283514668187931/7625864984766897972 + (230742089505863519*rr)/
     7625864984766897972)*U0*U5 + (-1236064075474175399/7625864984766897972 + 
    (44892434534646659*rr)/2541954994922299324)*U1*U5 + 
  (-374457636003381137/1906466246191724493 - (15839939467330729*rr)/
     635488748730574831)*U2*U5 + (1261613475705934939/7625864984766897972 + 
    (733233598211288591*rr)/7625864984766897972)*U0*U6 + 
  (11273569311081907/55663248063991956 - (1065983224499449*rr)/
     55663248063991956)*U1*U6 + (-359289465115388075/3812932492383448986 - 
    (530464301431849033*rr)/3812932492383448986)*U2*U6 + U6^2 + 
  (-672766064616027545/30503459939067591888 + (613954455675016029*rr)/
     10167819979689197296)*U0*U7 + 
  (-1142784255302699621/7625864984766897972 - (164720552018243151*rr)/
     2541954994922299324)*U1*U7 + (39421314835596704/635488748730574831 + 
    (6566563735051079*rr)/3812932492383448986)*U2*U7 + 
  (483023108926442839/7625864984766897972 + (76969056338084251*rr)/
     7625864984766897972)*U0*U8 + (497518493089648193/3812932492383448986 + 
    (66480547785963763*rr)/635488748730574831)*U1*U8 + 
  (1045064267737734535/15251729969533795944 + (375548679733596391*rr)/
     15251729969533795944)*U2*U8 + (39810662041864156/635488748730574831 - 
    (33680067698790949*rr)/3812932492383448986)*U0*U9 + 
  (1102673645868215761/7625864984766897972 - (324060437715087385*rr)/
     7625864984766897972)*U1*U9 + (-821918068235650621/7625864984766897972 - 
    (197283907444205113*rr)/7625864984766897972)*U2*U9 + 
  (2026607087502311765/30503459939067591888 - (160171037368563621*rr)/
     10167819979689197296)*U3*U9 + (197002582698672614/1906466246191724493 - 
    (17568994077900216*rr)/635488748730574831)*U4*U9 + 
  (277593116086776976/1906466246191724493 + (112325404647608434*rr)/
     1906466246191724493)*U5*U9 + (2335146669632268983/3812932492383448986 - 
    (17347724571262933*rr)/1270977497461149662)*U6*U9 + 
  (-40246167211744743/2541954994922299324 + (85841129455378463*rr)/
     7625864984766897972)*U7*U9 + (20043253977523748/635488748730574831 + 
    (15667938143526748*rr)/635488748730574831)*U8*U9 + 
  (-18834297088701983/3812932492383448986 + (26968226966743537*rr)/
     1270977497461149662)*U9^2, 
 (2043819414148750019/7625864984766897972 + (7809058723737661657*rr)/
     53381054893368285804)*U0^2 + (2739170382665563607/7625864984766897972 + 
    (15149546321870434483*rr)/53381054893368285804)*U0*U1 + 
  (1581868116246828715/3812932492383448986 + (695735045256060319*rr)/
     3812932492383448986)*U1^2 + (-132746512042434236/1906466246191724493 - 
    (590906048287678486*rr)/13345263723342071451)*U0*U2 + 
  (569314477835457409/1906466246191724493 + (3646427720845133927*rr)/
     8896842482228047634)*U1*U2 + (1563786116509520049/1270977497461149662 + 
    (5587464647611088825*rr)/26690527446684142902)*U2^2 + 
  (1444970425119298561/3812932492383448986 - (386963381054406409*rr)/
     4448421241114023817)*U0*U3 + (-130722847292512882/635488748730574831 + 
    (95615929792880495*rr)/3812932492383448986)*U1*U3 + 
  (763957020905470205/1906466246191724493 + (3845025599050076141*rr)/
     13345263723342071451)*U2*U3 + 
  (-10923691985714555131/7625864984766897972 - (3470098195550502673*rr)/
     53381054893368285804)*U0*U4 + 
  (-5217202525854793309/1906466246191724493 - (548506400534719592*rr)/
     1906466246191724493)*U1*U4 + (-1107367720078150487/1270977497461149662 + 
    (2174007739995903223*rr)/8896842482228047634)*U2*U4 + 
  (-1516621203247167253/3812932492383448986 + (5673900630338674135*rr)/
     8896842482228047634)*U0*U5 + (-9407380556262365479/3812932492383448986 + 
    (167398841791909189*rr)/3812932492383448986)*U1*U5 + 
  (1872774977867577664/1906466246191724493 + (4488153950280082322*rr)/
     13345263723342071451)*U2*U5 + (3057804804286372471/2541954994922299324 - 
    (4935474242243772461*rr)/53381054893368285804)*U0*U6 + 
  (-1193114661778702/4638604005332663 - (4999026131995616*rr)/
     13915812015997989)*U1*U6 + (-2889508160987816825/2541954994922299324 - 
    (2182470217420095049*rr)/53381054893368285804)*U2*U6 + 
  (-254968188517932245/7625864984766897972 - (17334085540727447125*rr)/
     53381054893368285804)*U0*U7 + 
  (-2423679750790397453/7625864984766897972 - (467136378076027063*rr)/
     7625864984766897972)*U1*U7 + (193506003091030441/1906466246191724493 + 
    (909547570172183689*rr)/13345263723342071451)*U2*U7 + 
  (-634951628473383653/15251729969533795944 + (2266225522256552019*rr)/
     35587369928912190536)*U0*U8 + 
  (-2250460099178745449/7625864984766897972 - (166218862572381781*rr)/
     7625864984766897972)*U1*U8 + (1272767277995936311/1906466246191724493 + 
    (122147313701129336*rr)/4448421241114023817)*U2*U8 + U5*U8 + 
  (-870268736290528271/7625864984766897972 + (969861831474883819*rr)/
     7625864984766897972)*U0*U9 + (-70019815499892379/635488748730574831 - 
    (992383849460512367*rr)/13345263723342071451)*U1*U9 + 
  (-4462884014226466355/7625864984766897972 - (132324276908140541*rr)/
     2541954994922299324)*U2*U9 + (-107884648463248549/1906466246191724493 - 
    (3139022660958530162*rr)/13345263723342071451)*U3*U9 + 
  (1140494731831909321/3812932492383448986 - (5438447618908387621*rr)/
     26690527446684142902)*U4*U9 + (-367285639247042359/1906466246191724493 - 
    (2421696510417742769*rr)/4448421241114023817)*U5*U9 + 
  (-3953960930813019457/3812932492383448986 + (7170528074685650515*rr)/
     26690527446684142902)*U6*U9 + (249226945140868529/1906466246191724493 - 
    (887508250660302835*rr)/13345263723342071451)*U7*U9 + 
  (644959213339539241/2541954994922299324 - (2592441820050496641*rr)/
     17793684964456095268)*U8*U9 + (-392268163117308220/1906466246191724493 - 
    (810602781161602328*rr)/13345263723342071451)*U9^2, 
 (-6028741338381766868615/244027679512540735104 - (2241856134413418766169*rr)/
     81342559837513578368)*U0^2 + 
  (2569514132624654408827/61006919878135183776 - (282815519205525480027*rr)/
     20335639959378394592)*U0*U1 + 
  (-327211063484779597767/20335639959378394592 - (1462505707473664988705*rr)/
     61006919878135183776)*U1^2 + 
  (1847226761636507135939/244027679512540735104 + (2144884688587401133277*rr)/
     81342559837513578368)*U0*U2 + 
  (2310804030360856156541/122013839756270367552 - (2527443745540650612775*rr)/
     122013839756270367552)*U1*U2 + 
  (-667725057955564450613/30503459939067591888 - (452361730562460094681*rr)/
     30503459939067591888)*U2^2 + 
  (-5296468192287816043645/244027679512540735104 - 
    (2258587872986040758377*rr)/244027679512540735104)*U0*U3 + 
  (805057498630312121473/30503459939067591888 + (205189971200558162477*rr)/
     30503459939067591888)*U1*U3 + 
  (-5260460759624336582941/81342559837513578368 - (1255138703270867753339*rr)/
     244027679512540735104)*U2*U3 + 
  (1970956044048796796887/40671279918756789184 - (1773857473368097078831*rr)/
     122013839756270367552)*U0*U4 + 
  (6310528116934557419581/61006919878135183776 + (1149822315385239611571*rr)/
     20335639959378394592)*U1*U4 + (-908640861405489861/2541954994922299324 + 
    (19995203927099200709*rr)/2541954994922299324)*U2*U4 + 
  (2879704882237412847721/61006919878135183776 - (3387760816218875788571*rr)/
     61006919878135183776)*U0*U5 + 
  (3653128914970484206411/30503459939067591888 - (18943103089189527083*rr)/
     10167819979689197296)*U1*U5 + 
  (-7100766646999044809089/61006919878135183776 + (579328413375994906433*rr)/
     20335639959378394592)*U2*U5 + 
  (-108777730599855133861/15251729969533795944 - (78860858588886115361*rr)/
     15251729969533795944)*U0*U6 + (-334427380333626469/445305984511935648 + 
    (13347225457339795807*rr)/445305984511935648)*U1*U6 + 
  (4158424328838029640331/61006919878135183776 + (326674811978918369423*rr)/
     61006919878135183776)*U2*U6 + 
  (-1421007101837317512833/122013839756270367552 + 
    (825172776489814363841*rr)/40671279918756789184)*U0*U7 + 
  (-995317382536160066093/30503459939067591888 + (61433103045668235377*rr)/
     10167819979689197296)*U1*U7 + 
  (-342690836439505651683/20335639959378394592 + (428687015207282715683*rr)/
     61006919878135183776)*U2*U7 + U5*U7 + 
  (-1651650354369832638865/244027679512540735104 - 
    (1014691147103469322477*rr)/244027679512540735104)*U0*U8 + 
  (2564311943779726239259/122013839756270367552 + (244168850335578863941*rr)/
     40671279918756789184)*U1*U8 + 
  (-3915860358170537938139/61006919878135183776 - (769881238613625138071*rr)/
     61006919878135183776)*U2*U8 + 
  (313162180513057984397/10167819979689197296 - (7523738058657386393*rr)/
     30503459939067591888)*U0*U9 + 
  (-478161708415949099327/122013839756270367552 + (1016545713952365163757*rr)/
     122013839756270367552)*U1*U9 + 
  (-417070096035800166509/61006919878135183776 - (278654347980786219161*rr)/
     61006919878135183776)*U2*U9 + 
  (-647989412233090819607/61006919878135183776 + (248421678606358870119*rr)/
     20335639959378394592)*U3*U9 + 
  (365492663790564024703/61006919878135183776 + (252118003777986598529*rr)/
     20335639959378394592)*U4*U9 + 
  (75163591410341267267/15251729969533795944 + (600717440952132002783*rr)/
     15251729969533795944)*U5*U9 + 
  (1795135960357653978119/61006919878135183776 - (13212043217332491943*rr)/
     20335639959378394592)*U6*U9 + (-9407508777727832257/635488748730574831 + 
    (908044157581327187*rr)/7625864984766897972)*U7*U9 + 
  (-895306355049131055499/40671279918756789184 + (308637971191666861121*rr)/
     40671279918756789184)*U8*U9 + 
  (88975335615500947831/15251729969533795944 + (26480601173440139517*rr)/
     5083909989844598648)*U9^2, 
 (374648376349097709/20335639959378394592 - (15031846243856579153*rr)/
     142349479715648762144)*U0^2 + 
  (-675264063668874875/10167819979689197296 - (3793710787600933593*rr)/
     71174739857824381072)*U0*U1 + (-605926542992213261/5083909989844598648 - 
    (638857801515348813*rr)/5083909989844598648)*U1^2 + 
  (5037055984110340661/20335639959378394592 + (5984246583213761575*rr)/
     142349479715648762144)*U0*U2 + 
  (-2309300369012747039/10167819979689197296 - (9754992020017258109*rr)/
     71174739857824381072)*U1*U2 + 
  (-2200716237612650693/10167819979689197296 - (5062464155545627303*rr)/
     71174739857824381072)*U2^2 + 
  (-8259056493212779507/20335639959378394592 - (5285277008147254017*rr)/
     142349479715648762144)*U0*U3 + 
  (167449145254868271/10167819979689197296 + (64792524033801931*rr)/
     10167819979689197296)*U1*U3 + 
  (-9976134726626077071/20335639959378394592 + (5564604763963486443*rr)/
     142349479715648762144)*U2*U3 + 
  (1142021005964319681/5083909989844598648 + (2750225111032720291*rr)/
     35587369928912190536)*U0*U4 + (2435983077247176663/2541954994922299324 - 
    (53934690953980205*rr)/2541954994922299324)*U1*U4 + 
  (-566901917347616913/5083909989844598648 - (3402270143122540715*rr)/
     35587369928912190536)*U2*U4 + (-101333924699700619/635488748730574831 - 
    (1613248814007933279*rr)/4448421241114023817)*U0*U5 + 
  (814385356313441009/5083909989844598648 - (997581109577010235*rr)/
     5083909989844598648)*U1*U5 + (-2817113043574125531/2541954994922299324 + 
    (3679790644059600719*rr)/17793684964456095268)*U2*U5 + 
  (234768554797615437/10167819979689197296 + (9818098505751798559*rr)/
     71174739857824381072)*U0*U6 + (11240992690695737/37108832042661304 + 
    (8831759682525133*rr)/37108832042661304)*U1*U6 + 
  (5399619947810033955/10167819979689197296 - (13349370213996728591*rr)/
     71174739857824381072)*U2*U6 + U5*U6 + 
  (24113567424906977/1270977497461149662 + (804607559402654445*rr)/
     8896842482228047634)*U0*U7 + (-979947610820321233/5083909989844598648 - 
    (342814070277105525*rr)/5083909989844598648)*U1*U7 + 
  (-1793414118106267195/5083909989844598648 - (725863058694485687*rr)/
     35587369928912190536)*U2*U7 + (-20847204931874709/10167819979689197296 - 
    (199441751022805511*rr)/71174739857824381072)*U0*U8 + 
  (797620377561981975/5083909989844598648 + (48443915224913963*rr)/
     5083909989844598648)*U1*U8 + 
  (-3629227436007488947/10167819979689197296 - (5149272799526218425*rr)/
     71174739857824381072)*U2*U8 + 
  (2198709656901887959/10167819979689197296 - (1031089278782436557*rr)/
     10167819979689197296)*U0*U9 + (246275444347541375/635488748730574831 - 
    (377261211687002553*rr)/8896842482228047634)*U1*U9 + 
  (-1670218264902469441/10167819979689197296 - (1154548367880665213*rr)/
     10167819979689197296)*U2*U9 + (442690355438268777/2541954994922299324 + 
    (1330839019665472987*rr)/17793684964456095268)*U3*U9 + 
  (396804454757884155/635488748730574831 + (205581187495393415*rr)/
     4448421241114023817)*U4*U9 + (781721772592725771/2541954994922299324 + 
    (6634633959907773053*rr)/17793684964456095268)*U5*U9 + 
  (275979677100857631/2541954994922299324 - (142623558720329887*rr)/
     17793684964456095268)*U6*U9 + (-50303287355929235/1270977497461149662 + 
    (185689424615970725*rr)/8896842482228047634)*U7*U9 + 
  (14647345153600327/5083909989844598648 + (3614298162917008505*rr)/
     35587369928912190536)*U8*U9 + (69576731165856851/1270977497461149662 + 
    (356196774658614815*rr)/8896842482228047634)*U9^2, 
 (-222821192351102631021/40671279918756789184 + (2828645420642563709363*rr)/
     854096878293892572864)*U0^2 + 
  (-155613203397497155881/20335639959378394592 - (271298729162253393593*rr)/
     427048439146946286432)*U0*U1 + 
  (-167783344079350338959/30503459939067591888 + (26886229988596100535*rr)/
     10167819979689197296)*U1^2 + 
  (271568645375006432075/40671279918756789184 - (2159217427450843906037*rr)/
     854096878293892572864)*U0*U2 + 
  (-463921071781093662283/61006919878135183776 + (400785171940498106071*rr)/
     427048439146946286432)*U1*U2 + 
  (-164288206710914653255/61006919878135183776 + (907491046611392389043*rr)/
     427048439146946286432)*U2^2 + 
  (-136044914215827744499/122013839756270367552 + (1389124588032695910223*rr)/
     854096878293892572864)*U0*U3 + 
  (-22294066710963656461/61006919878135183776 - (101907994120471024681*rr)/
     61006919878135183776)*U1*U3 + 
  (452278339969596242929/122013839756270367552 + (821165135322988356809*rr)/
     284698959431297524288)*U2*U3 + 
  (-236583390569792040605/30503459939067591888 - (28138129789192771133*rr)/
     71174739857824381072)*U0*U4 + 
  (39023119786629711409/5083909989844598648 - (137602690985085955793*rr)/
     15251729969533795944)*U1*U4 + 
  (22739945493049745217/10167819979689197296 - (55853836287518692581*rr)/
     71174739857824381072)*U2*U4 + 
  (-298994093448968305237/15251729969533795944 + (279102524444431694353*rr)/
     106762109786736571608)*U0*U5 + 
  (-106366239501252944081/10167819979689197296 - (142014763268782612079*rr)/
     30503459939067591888)*U1*U5 + 
  (43799685059955495167/2541954994922299324 + (106605945067349173303*rr)/
     53381054893368285804)*U2*U5 + U5^2 + 
  (-45706183986799829119/61006919878135183776 + (400697007596386189691*rr)/
     427048439146946286432)*U0*U6 + (1911654286384870945/222652992255967824 - 
    (519847526525634995*rr)/222652992255967824)*U1*U6 + 
  (-252124405333245578225/61006919878135183776 - (1391810263639406755931*rr)/
     427048439146946286432)*U2*U6 + 
  (138197377350870608199/20335639959378394592 - (499838125352236888009*rr)/
     427048439146946286432)*U0*U7 + 
  (22047105350742892955/5083909989844598648 + (10789771107223796549*rr)/
     15251729969533795944)*U1*U7 + 
  (209531453468735541385/61006919878135183776 + (2857576966881683033*rr)/
     142349479715648762144)*U2*U7 + 
  (-32968743785636496971/61006919878135183776 + (271604047139290975079*rr)/
     427048439146946286432)*U0*U8 + (62918151124308821/10167819979689197296 - 
    (41076763819480303805*rr)/30503459939067591888)*U1*U8 + 
  (106301971882224726929/61006919878135183776 + (1542244998672202774939*rr)/
     427048439146946286432)*U2*U8 + 
  (-146966989240176489497/61006919878135183776 - (24755267994006300607*rr)/
     20335639959378394592)*U0*U9 + 
  (11732367348086955491/3812932492383448986 - (14026437284352893251*rr)/
     26690527446684142902)*U1*U9 + 
  (-31946631860640514429/61006919878135183776 + (41700566826788292631*rr)/
     61006919878135183776)*U2*U9 + 
  (46454177311286127887/10167819979689197296 - (127180903649579018209*rr)/
     213524219573473143216)*U3*U9 + 
  (7415208254232038243/2541954994922299324 - (61441495070413519837*rr)/
     53381054893368285804)*U4*U9 + 
  (158865171780176487493/15251729969533795944 - (356382464672489584033*rr)/
     106762109786736571608)*U5*U9 + 
  (-14091094295045088193/5083909989844598648 - (127138143201629310217*rr)/
     106762109786736571608)*U6*U9 + 
  (19484755527093932411/15251729969533795944 + (21603040560220650927*rr)/
     35587369928912190536)*U7*U9 + 
  (38380579483737031669/10167819979689197296 + (20958229238089286543*rr)/
     71174739857824381072)*U8*U9 + (607617761644168924/635488748730574831 - 
    (8420016819505531774*rr)/13345263723342071451)*U9^2, 
 (-106543427564980910429/30503459939067591888 + (55847268832732383905*rr)/
     71174739857824381072)*U0^2 + 
  (-67387454754799111957/61006919878135183776 - (115414727762339188227*rr)/
     142349479715648762144)*U0*U1 + 
  (-44495139597184608533/10167819979689197296 - (14670012013038894221*rr)/
     30503459939067591888)*U1^2 + 
  (155315570558864744777/30503459939067591888 + (474107478068108995*rr)/
     71174739857824381072)*U0*U2 + 
  (-789423604481316362783/122013839756270367552 - (1482034672928197921067*rr)/
     854096878293892572864)*U1*U2 + 
  (-209846129122200365615/61006919878135183776 + (509672140832653839413*rr)/
     427048439146946286432)*U2^2 + 
  (-46671610368300766835/61006919878135183776 - (420022251910068604943*rr)/
     427048439146946286432)*U0*U3 + 
  (149900429552782402531/61006919878135183776 + (1467810357640140617*rr)/
     61006919878135183776)*U1*U3 + 
  (-252819597907013181447/40671279918756789184 + (1729500430285423191463*rr)/
     854096878293892572864)*U2*U3 + 
  (-94956772717204206883/20335639959378394592 - (1486345112972977868077*rr)/
     427048439146946286432)*U0*U4 + 
  (776295259564446314447/61006919878135183776 - (60374971707200931249*rr)/
     20335639959378394592)*U1*U4 + 
  (-35525364442059485915/20335639959378394592 - (87049805646288467767*rr)/
     142349479715648762144)*U2*U4 + 
  (-316892682437861677235/30503459939067591888 - (850002995845986385703*rr)/
     213524219573473143216)*U0*U5 + 
  (171199929359439368821/61006919878135183776 - (110161651038103237387*rr)/
     20335639959378394592)*U1*U5 + 
  (-131260315606251418273/30503459939067591888 + (189986306381320282809*rr)/
     71174739857824381072)*U2*U5 + 
  (-315821670012754923761/61006919878135183776 + (1015823051624628078491*rr)/
     427048439146946286432)*U0*U6 + (58699719717943607/13915812015997989 + 
    (23304675496766074*rr)/13915812015997989)*U1*U6 + 
  (236797284090017818451/61006919878135183776 - (525307701543254902961*rr)/
     427048439146946286432)*U2*U6 + 
  (481606302173813076329/122013839756270367552 + (61680992018117973103*rr)/
     284698959431297524288)*U0*U7 + 
  (115446081205122646309/61006919878135183776 - (16331025176240044059*rr)/
     20335639959378394592)*U1*U7 + 
  (-15855522974319134071/10167819979689197296 + (87094299028951239191*rr)/
     213524219573473143216)*U2*U7 + 
  (-94201053106436477431/30503459939067591888 - (92327667521084280307*rr)/
     213524219573473143216)*U0*U8 + 
  (13879071807975016415/7625864984766897972 - (798966796938123663*rr)/
     2541954994922299324)*U1*U8 + 
  (-402528106223009041553/122013839756270367552 + (624520975504950166075*rr)/
     854096878293892572864)*U2*U8 + U4*U8 + 
  (16122179542254226841/40671279918756789184 - (72294352404337726975*rr)/
     122013839756270367552)*U0*U9 + 
  (236307930936207024281/122013839756270367552 + (597472401195273918637*rr)/
     854096878293892572864)*U1*U9 + 
  (-9309775123449947027/7625864984766897972 - (7681151530815510959*rr)/
     7625864984766897972)*U2*U9 + 
  (135658277007503323793/61006919878135183776 + (166821317644031516759*rr)/
     142349479715648762144)*U3*U9 + 
  (165819138342557044273/30503459939067591888 + (74640864213191928231*rr)/
     71174739857824381072)*U4*U9 + 
  (107544936631807319617/15251729969533795944 + (165622583993910925765*rr)/
     106762109786736571608)*U5*U9 + 
  (-5647119477288161701/30503459939067591888 - (117604826982945625275*rr)/
     71174739857824381072)*U6*U9 + 
  (2373963149425076471/10167819979689197296 + (93988167014331836137*rr)/
     213524219573473143216)*U7*U9 + 
  (30305327568050453273/20335639959378394592 + (144477096499088257725*rr)/
     142349479715648762144)*U8*U9 + 
  (67879083125650386683/61006919878135183776 - (29019364330040809219*rr)/
     142349479715648762144)*U9^2, 
 (95882781098088587/1270977497461149662 + (8754763224803735767*rr)/
     26690527446684142902)*U0^2 + (-2467737056702792153/2541954994922299324 - 
    (20631371739895538413*rr)/53381054893368285804)*U0*U1 + 
  (-573276285483428558/1906466246191724493 + (215149425619563708*rr)/
     635488748730574831)*U1^2 + (1187831970169643113/2541954994922299324 - 
    (24925391132960733431*rr)/53381054893368285804)*U0*U2 + 
  (-1225715154404057687/1906466246191724493 + (627322625230922935*rr)/
     26690527446684142902)*U1*U2 + (104677238731470577/7625864984766897972 + 
    (10584534090902806375*rr)/53381054893368285804)*U2^2 + 
  (-2512166799468806203/7625864984766897972 - (8257755168106325225*rr)/
     53381054893368285804)*U0*U3 + (1842750717961644454/1906466246191724493 - 
    (830443069854283651*rr)/3812932492383448986)*U1*U3 + 
  (4586162709362062669/7625864984766897972 + (6437804362766431071*rr)/
     17793684964456095268)*U2*U3 + 
  (-9264347003599921399/3812932492383448986 + (3093662197358690785*rr)/
     8896842482228047634)*U0*U4 + (2259090793262988591/1270977497461149662 - 
    (1730730978938042405*rr)/3812932492383448986)*U1*U4 + 
  (571822275720550729/1270977497461149662 + (222381824663642333*rr)/
     8896842482228047634)*U2*U4 + (-4098639479501254769/1906466246191724493 + 
    (1239744379570710674*rr)/13345263723342071451)*U0*U5 + 
  (-213210313311163666/635488748730574831 - (1125790050966015590*rr)/
     1906466246191724493)*U1*U5 + (1188631866332001819/635488748730574831 + 
    (2099368703359959415*rr)/13345263723342071451)*U2*U5 + 
  (-8207948970342571607/7625864984766897972 + (19341641520098877691*rr)/
     53381054893368285804)*U0*U6 + (6243750819281128/13915812015997989 - 
    (995090607058406*rr)/13915812015997989)*U1*U6 + 
  (4381752776508626549/7625864984766897972 - (18034172137399133545*rr)/
     53381054893368285804)*U2*U6 + (31422061893750682/635488748730574831 - 
    (2889328807617430601*rr)/13345263723342071451)*U0*U7 + 
  (759622244344498209/1270977497461149662 + (323910595935171329*rr)/
     3812932492383448986)*U1*U7 + (-385942129071363439/7625864984766897972 + 
    (1467797885985291335*rr)/17793684964456095268)*U2*U7 + U4*U7 + 
  (-3855174089489356399/7625864984766897972 + (6198461612447410441*rr)/
     53381054893368285804)*U0*U8 + (43457925298599085/1270977497461149662 - 
    (448698562871016013*rr)/3812932492383448986)*U1*U8 + 
  (3290264828602831891/7625864984766897972 + (11526050288156239679*rr)/
     53381054893368285804)*U2*U8 + 
  (-1174151959286932681/7625864984766897972 - (112929284320715797*rr)/
     2541954994922299324)*U0*U9 + (5541371204531337133/7625864984766897972 + 
    (12837975610349053069*rr)/53381054893368285804)*U1*U9 + 
  (-51108875870749045/3812932492383448986 + (177181842125611*rr)/
     3812932492383448986)*U2*U9 + (332306365708337081/1270977497461149662 + 
    (2381081477961297823*rr)/26690527446684142902)*U3*U9 + 
  (354709734386762202/635488748730574831 + (1617476433272286704*rr)/
     13345263723342071451)*U4*U9 + (955258405131147233/1906466246191724493 - 
    (2393486003587837979*rr)/13345263723342071451)*U5*U9 + 
  (-226527407678418895/635488748730574831 - (646562083804476023*rr)/
     13345263723342071451)*U6*U9 + (1037380901615974543/7625864984766897972 + 
    (155183253279546777*rr)/17793684964456095268)*U7*U9 + 
  (2316221483664781/1270977497461149662 - (308252701427088041*rr)/
     8896842482228047634)*U8*U9 + (-46218498569230873/1270977497461149662 - 
    (471673912119287447*rr)/26690527446684142902)*U9^2, 
 (18067732807295739907/61006919878135183776 - (25541383558072868567*rr)/
     427048439146946286432)*U0^2 + 
  (-31186589077021776217/30503459939067591888 - (65904463595556747529*rr)/
     213524219573473143216)*U0*U1 + (999490380181654048/1906466246191724493 + 
    (1034767327046495285*rr)/7625864984766897972)*U1^2 + 
  (-18272783513886804901/61006919878135183776 - (51272796637694070847*rr)/
     427048439146946286432)*U0*U2 + 
  (13986844912273356433/20335639959378394592 - (39927368523651012889*rr)/
     427048439146946286432)*U1*U2 + 
  (1137724576052532125/30503459939067591888 - (18256249333612007737*rr)/
     71174739857824381072)*U2^2 + 
  (-1742221206371660629/10167819979689197296 + (31439800525934642705*rr)/
     213524219573473143216)*U0*U3 + 
  (7624804867181019965/30503459939067591888 - (1239940569442895959*rr)/
     10167819979689197296)*U1*U3 + 
  (56915439884705634335/61006919878135183776 - (153528741365057569289*rr)/
     427048439146946286432)*U2*U3 + 
  (11699762310328060465/30503459939067591888 + (132312930155280985109*rr)/
     213524219573473143216)*U0*U4 + 
  (26553948141307600925/30503459939067591888 + (10405589555468375375*rr)/
     30503459939067591888)*U1*U4 + 
  (7395745300465592281/10167819979689197296 - (11689020203084090079*rr)/
     71174739857824381072)*U2*U4 + (1929056329106971437/2541954994922299324 + 
    (7405941952042501475*rr)/26690527446684142902)*U0*U5 + 
  (36955784084345078719/30503459939067591888 + (9152605326723963685*rr)/
     30503459939067591888)*U1*U5 + 
  (22280869523118481229/15251729969533795944 - (54728876479195590463*rr)/
     106762109786736571608)*U2*U5 + 
  (-28250904148655077765/30503459939067591888 - (15772129121832338575*rr)/
     71174739857824381072)*U0*U6 + (-12385405403668147/55663248063991956 - 
    (1273634324890807*rr)/18554416021330652)*U1*U6 + 
  (4184051245310875645/30503459939067591888 - (2763345454726116445*rr)/
     71174739857824381072)*U2*U6 + U4*U6 + 
  (-40413260549981466919/61006919878135183776 + (35340367985020105961*rr)/
     427048439146946286432)*U0*U7 + 
  (15749639368485904429/30503459939067591888 + (9777650307579831295*rr)/
     30503459939067591888)*U1*U7 + (856535799007688893/15251729969533795944 - 
    (8952785921529167227*rr)/106762109786736571608)*U2*U7 + 
  (2352198104860986021/10167819979689197296 - (2460824413844108227*rr)/
     213524219573473143216)*U0*U8 + 
  (-880245919130753689/15251729969533795944 - (155152777342832077*rr)/
     15251729969533795944)*U1*U8 + 
  (10819266497392765497/20335639959378394592 - (9033734741257562941*rr)/
     427048439146946286432)*U2*U8 + 
  (-3636445252459415729/61006919878135183776 - (3857870537480952943*rr)/
     61006919878135183776)*U0*U9 + 
  (15498505266833443039/61006919878135183776 + (15061764935042536425*rr)/
     142349479715648762144)*U1*U9 + 
  (3367373269896128859/10167819979689197296 + (1115046913715455453*rr)/
     30503459939067591888)*U2*U9 + 
  (-9397920391443701365/30503459939067591888 - (2860184417141597065*rr)/
     213524219573473143216)*U3*U9 + 
  (-5122871259500898203/15251729969533795944 + (10347797079588984685*rr)/
     106762109786736571608)*U4*U9 + 
  (-1998441885751410325/2541954994922299324 + (9740330251438636289*rr)/
     53381054893368285804)*U5*U9 + (3534783642838997705/3812932492383448986 + 
    (7942722307151778019*rr)/53381054893368285804)*U6*U9 + 
  (-1206761255027581279/15251729969533795944 - (960303414317809259*rr)/
     106762109786736571608)*U7*U9 + 
  (-5259577048562263947/10167819979689197296 + (675913580139358301*rr)/
     71174739857824381072)*U8*U9 + 
  (-469678539165273883/30503459939067591888 + (20120443001572748489*rr)/
     213524219573473143216)*U9^2, 
 (9255138161336795917/61006919878135183776 - (23638291935839585761*rr)/
     427048439146946286432)*U0^2 + 
  (6158270911182826181/30503459939067591888 + (8069685225510796831*rr)/
     213524219573473143216)*U0*U1 + 
  (1025425314032113351/15251729969533795944 - (802084899250164293*rr)/
     15251729969533795944)*U1^2 + 
  (-24351333230764008169/61006919878135183776 + (16636386277864214221*rr)/
     427048439146946286432)*U0*U2 + 
  (4738295650931921053/30503459939067591888 + (1399471751298577681*rr)/
     71174739857824381072)*U1*U2 + 
  (1138582401316251391/10167819979689197296 - (30726792595895593913*rr)/
     213524219573473143216)*U2^2 + 
  (7648181085300875359/61006919878135183776 - (7302713567845210105*rr)/
     142349479715648762144)*U0*U3 + 
  (2466357656480643975/10167819979689197296 + (160614558170555977*rr)/
     30503459939067591888)*U1*U3 + 
  (9996144006894424699/61006919878135183776 - (45760996104596710991*rr)/
     427048439146946286432)*U2*U3 + 
  (5607457888073895847/15251729969533795944 + (6067648012875849049*rr)/
     106762109786736571608)*U0*U4 + 
  (-1332244086575256187/1906466246191724493 + (1218091471784636507*rr)/
     3812932492383448986)*U1*U4 + (-105110360357325889/5083909989844598648 - 
    (160661499487518543*rr)/35587369928912190536)*U2*U4 + 
  (4992682975256615365/7625864984766897972 - (1523304909214486747*rr)/
     17793684964456095268)*U0*U5 + 
  (8402426550744313577/15251729969533795944 + (3033117384664328977*rr)/
     15251729969533795944)*U1*U5 + (667557299220298723/7625864984766897972 - 
    (12367809609565595431*rr)/53381054893368285804)*U2*U5 + U4*U5 + 
  (-630924362504267719/10167819979689197296 + (689622289079429473*rr)/
     213524219573473143216)*U0*U6 + (-13701047219478857/37108832042661304 - 
    (2199691345759315*rr)/111326496127983912)*U1*U6 + 
  (-1471035348554402601/10167819979689197296 + (34690628758061910959*rr)/
     213524219573473143216)*U2*U6 + 
  (-1532459267165743325/7625864984766897972 + (1852146535729320863*rr)/
     53381054893368285804)*U0*U7 + 
  (-1079210705774591327/7625864984766897972 - (42903078311371571*rr)/
     3812932492383448986)*U1*U7 + (1141284014971924063/7625864984766897972 - 
    (450756733934995477*rr)/26690527446684142902)*U2*U7 + 
  (1054517086975935515/30503459939067591888 - (1608737829540523693*rr)/
     71174739857824381072)*U0*U8 + 
  (-592536264735843343/15251729969533795944 + (565846380782921509*rr)/
     15251729969533795944)*U1*U8 + 
  (2474971805211571507/30503459939067591888 - (7276851681650781329*rr)/
     71174739857824381072)*U2*U8 + 
  (6101868667727904037/30503459939067591888 + (1072523932206062677*rr)/
     30503459939067591888)*U0*U9 + (-760701885405638795/5083909989844598648 - 
    (1921117613866462279*rr)/106762109786736571608)*U1*U9 + 
  (-2803896699699647579/30503459939067591888 + (748629689608740715*rr)/
     10167819979689197296)*U2*U9 + 
  (-4100136642533763587/15251729969533795944 + (2144966043078471695*rr)/
     106762109786736571608)*U3*U9 + 
  (-974242587952613875/1906466246191724493 + (713347004021597200*rr)/
     13345263723342071451)*U4*U9 + (-890118042375969293/3812932492383448986 - 
    (271446166658684099*rr)/8896842482228047634)*U5*U9 + 
  (1236665763777830599/7625864984766897972 + (5420466393645708683*rr)/
     53381054893368285804)*U6*U9 + 
  (-616165447635956963/15251729969533795944 - (1246395525354894743*rr)/
     106762109786736571608)*U7*U9 + 
  (-635123933103986947/2541954994922299324 - (571169137616213861*rr)/
     17793684964456095268)*U8*U9 + (-188722537479434341/7625864984766897972 + 
    (3480426746583810823*rr)/53381054893368285804)*U9^2, 
 (-29402246596908146201/61006919878135183776 - (10021004320640471989*rr)/
     61006919878135183776)*U0^2 + 
  (19344833854187784167/30503459939067591888 + (297601805852506219*rr)/
     30503459939067591888)*U0*U1 + 
  (-3060609868350294683/15251729969533795944 - (3845593689941903639*rr)/
     15251729969533795944)*U1^2 + 
  (16556856197245352033/61006919878135183776 + (20900249944663954141*rr)/
     61006919878135183776)*U0*U2 + 
  (1745223480465066949/30503459939067591888 - (1573466320672974525*rr)/
     10167819979689197296)*U1*U2 + 
  (-2538570162158248495/10167819979689197296 - (1427455385587697225*rr)/
     30503459939067591888)*U2^2 + 
  (-8659994552130667931/61006919878135183776 + (544713226801833691*rr)/
     20335639959378394592)*U0*U3 + 
  (-3941966427734871381/10167819979689197296 + (550066709730452029*rr)/
     30503459939067591888)*U1*U3 + 
  (-43477539673697892275/61006919878135183776 - (5352770754407189495*rr)/
     61006919878135183776)*U2*U3 + (6753363866668687493/7625864984766897972 - 
    (3132028347303739663*rr)/7625864984766897972)*U0*U4 + 
  (3740857911541927397/7625864984766897972 + (1195502230420521613*rr)/
     7625864984766897972)*U1*U4 + (-799676560068484323/5083909989844598648 - 
    (614232376619997023*rr)/5083909989844598648)*U2*U4 + U4^2 + 
  (8042678095703738375/15251729969533795944 - (2098715987451493079*rr)/
     5083909989844598648)*U0*U5 + (7837236470462094053/15251729969533795944 + 
    (726038493749559025*rr)/15251729969533795944)*U1*U5 + 
  (-11306481660684382547/7625864984766897972 + (1888406471540173913*rr)/
     7625864984766897972)*U2*U5 + (3116530113030847031/10167819979689197296 - 
    (4356370080285996143*rr)/30503459939067591888)*U0*U6 + 
  (10457599570347107/37108832042661304 + (24797059682290925*rr)/
     111326496127983912)*U1*U6 + (884781381218596217/10167819979689197296 + 
    (2327466917702543039*rr)/30503459939067591888)*U2*U6 + 
  (6221009826985403695/30503459939067591888 + (5417272479853439459*rr)/
     30503459939067591888)*U0*U7 + 
  (-5705407227444139237/15251729969533795944 - (303244045778609357*rr)/
     15251729969533795944)*U1*U7 + 
  (-1740832329304421239/15251729969533795944 - (675908937313258375*rr)/
     15251729969533795944)*U2*U7 + 
  (4582946481519558197/30503459939067591888 - (540597304566533857*rr)/
     10167819979689197296)*U0*U8 + 
  (2847455111607028337/15251729969533795944 + (618524756899676509*rr)/
     15251729969533795944)*U1*U8 + 
  (-20036781161176155833/30503459939067591888 - (258015848920453359*rr)/
     10167819979689197296)*U2*U8 + 
  (8581615639810652299/30503459939067591888 - (2858252209496898281*rr)/
     30503459939067591888)*U0*U9 + (-276136200062788773/1270977497461149662 - 
    (126673448655220061*rr)/1906466246191724493)*U1*U9 + 
  (-58513195962674195/30503459939067591888 + (385405510678772427*rr)/
     10167819979689197296)*U2*U9 + (948971597078721683/7625864984766897972 + 
    (382857059180958307*rr)/7625864984766897972)*U3*U9 + 
  (1007226657550082615/7625864984766897972 + (305833232288860915*rr)/
     7625864984766897972)*U4*U9 + (-48331881870787145/3812932492383448986 + 
    (388806892070932189*rr)/1270977497461149662)*U5*U9 + 
  (3989659734506886467/15251729969533795944 - (703430490859174457*rr)/
     15251729969533795944)*U6*U9 + (-750888975021312295/7625864984766897972 + 
    (267537093311772995*rr)/7625864984766897972)*U7*U9 + 
  (138931600936235803/5083909989844598648 + (481113099812425055*rr)/
     5083909989844598648)*U8*U9 + (246149369408592487/3812932492383448986 + 
    (102322780613221241*rr)/3812932492383448986)*U9^2, 
 (-7086586263908873137/15251729969533795944 - (94412661555243928195*rr)/
     106762109786736571608)*U0^2 + 
  (-40362799341157912427/7625864984766897972 + (48006773463831014233*rr)/
     53381054893368285804)*U0*U1 + (3594585542386217615/1906466246191724493 - 
    (1385516166573338756*rr)/1906466246191724493)*U1^2 + 
  (-36218913550988956097/15251729969533795944 + (76151508392200252285*rr)/
     106762109786736571608)*U0*U2 + 
  (1626893969466573943/5083909989844598648 - (209512614264903704327*rr)/
     106762109786736571608)*U1*U2 + 
  (-32033912838101153993/7625864984766897972 - (13901098725550601811*rr)/
     17793684964456095268)*U2^2 + (2332513811616485529/1270977497461149662 + 
    (9517914818552165554*rr)/13345263723342071451)*U0*U3 + 
  (-4427905893269882585/7625864984766897972 - (682892202247183669*rr)/
     2541954994922299324)*U1*U3 + 
  (-63900649525341116969/15251729969533795944 - (271995090955514104765*rr)/
     106762109786736571608)*U2*U3 + 
  (86385957656306272883/7625864984766897972 + (3055433491186729447*rr)/
     53381054893368285804)*U0*U4 + 
  (47575920864679174411/7625864984766897972 - (77683848815143247*rr)/
     7625864984766897972)*U1*U4 + (-6953995434684122289/2541954994922299324 - 
    (36510396164528938689*rr)/17793684964456095268)*U2*U4 + 
  (3869046169414249248/635488748730574831 - (23597913097843516459*rr)/
     13345263723342071451)*U0*U5 + 
  (81540382318908558521/7625864984766897972 - (8264401978028692285*rr)/
     7625864984766897972)*U1*U5 + 
  (-21732458382987020309/3812932492383448986 - (93721781422039866833*rr)/
     26690527446684142902)*U2*U5 + 
  (-36689975793664263569/7625864984766897972 + (20918997795107346073*rr)/
     17793684964456095268)*U0*U6 + (-29804676000020801/13915812015997989 + 
    (2586378716668255*rr)/4638604005332663)*U1*U6 + 
  (3589049908073943401/7625864984766897972 - (3876041560998217725*rr)/
     17793684964456095268)*U2*U6 + 
  (2803437758613603463/15251729969533795944 + (174792876435216604543*rr)/
     106762109786736571608)*U0*U7 + 
  (39369915106588515677/7625864984766897972 - (2673569771952159433*rr)/
     7625864984766897972)*U1*U7 + (-2174569691093446598/1906466246191724493 - 
    (3313319179845632974*rr)/13345263723342071451)*U2*U7 + 
  (549125866659370713/2541954994922299324 - (29105880683798285231*rr)/
     53381054893368285804)*U0*U8 + (-326411791024879747/1906466246191724493 + 
    (478513522444572365*rr)/1906466246191724493)*U1*U8 + 
  (1461106906586605635/5083909989844598648 - (146629808828671218647*rr)/
     106762109786736571608)*U2*U8 + U3*U8 + 
  (-6021241812215708359/15251729969533795944 + (1352198305977909871*rr)/
     15251729969533795944)*U0*U9 + 
  (21371532235308647009/15251729969533795944 + (4817322915603201279*rr)/
     35587369928912190536)*U1*U9 + (3360033980392708783/2541954994922299324 - 
    (4438530967191993271*rr)/7625864984766897972)*U2*U9 + 
  (-6500176361310495851/7625864984766897972 + (29756969495552458237*rr)/
     53381054893368285804)*U3*U9 + 
  (-3967499456814242437/3812932492383448986 + (39434087656280182643*rr)/
     26690527446684142902)*U4*U9 + (941240939456450195/635488748730574831 + 
    (29472755307116118337*rr)/13345263723342071451)*U5*U9 + 
  (7501381273646702564/1906466246191724493 - (16352099130686168629*rr)/
     13345263723342071451)*U6*U9 + 
  (-1343582184497898695/3812932492383448986 + (4807162266349344005*rr)/
     26690527446684142902)*U7*U9 + 
  (-3567798425631619801/2541954994922299324 + (13535862856303219695*rr)/
     17793684964456095268)*U8*U9 + (8945980891246504735/7625864984766897972 + 
    (26279392440676553995*rr)/53381054893368285804)*U9^2, 
 (-571381411162038429509/30503459939067591888 - (1843931167030535314615*rr)/
     213524219573473143216)*U0^2 + 
  (161180454985829181443/15251729969533795944 - (742131542967814603319*rr)/
     106762109786736571608)*U0*U1 + 
  (-112913099525626627523/7625864984766897972 - (60035577252872126219*rr)/
     7625864984766897972)*U1^2 + 
  (347917931698980255983/30503459939067591888 + (1975523558415429204181*rr)/
     213524219573473143216)*U0*U2 + 
  (-35770266736868572145/15251729969533795944 - (304593327587138570049*rr)/
     35587369928912190536)*U1*U2 + 
  (-73391204037466291575/5083909989844598648 - (426279268433902291223*rr)/
     106762109786736571608)*U2^2 + 
  (-322987745516678911349/30503459939067591888 - (169286079617137987181*rr)/
     71174739857824381072)*U0*U3 + 
  (61613776855770971995/5083909989844598648 + (14354140044218010133*rr)/
     15251729969533795944)*U1*U3 + 
  (-778501306667643144941/30503459939067591888 + (197589755188187317297*rr)/
     213524219573473143216)*U2*U3 + 
  (92580352714836958519/7625864984766897972 - (437717536502760932231*rr)/
     53381054893368285804)*U0*U4 + 
  (223450796432353961225/3812932492383448986 + (57240891423969422161*rr)/
     3812932492383448986)*U1*U4 + (6764798520599453739/2541954994922299324 + 
    (41591346954738313937*rr)/17793684964456095268)*U2*U4 + 
  (-4281486436408568143/1906466246191724493 - (102861962986606369097*rr)/
     4448421241114023817)*U0*U5 + 
  (338629989298477620701/7625864984766897972 - (57684448408794630467*rr)/
     7625864984766897972)*U1*U5 + 
  (-63926357090329620802/1906466246191724493 + (210211336492094452150*rr)/
     13345263723342071451)*U2*U5 + 
  (-28816693622115692631/5083909989844598648 - (110173117814204572943*rr)/
     106762109786736571608)*U0*U6 + (189892378220441141/18554416021330652 + 
    (611662884955099427*rr)/55663248063991956)*U1*U6 + 
  (143967769450282063431/5083909989844598648 - (196547384521276010041*rr)/
     106762109786736571608)*U2*U6 + 
  (50805811412337840415/15251729969533795944 + (873418794801274567829*rr)/
     106762109786736571608)*U0*U7 + 
  (-35642126734339131263/3812932492383448986 + (13418553215278011983*rr)/
     3812932492383448986)*U1*U7 + 
  (-58302084551077608245/15251729969533795944 + (363012818353583857621*rr)/
     106762109786736571608)*U2*U7 + U3*U7 + 
  (-63798973839257101207/15251729969533795944 - (43918143846705131823*rr)/
     35587369928912190536)*U0*U8 + 
  (75179929449961442075/7625864984766897972 + (8384563293226260847*rr)/
     7625864984766897972)*U1*U8 + 
  (-421459916922843393965/15251729969533795944 - (48208131162058928629*rr)/
     35587369928912190536)*U2*U8 + 
  (165959116040777245069/15251729969533795944 - (21830030640375878327*rr)/
     15251729969533795944)*U0*U9 + (1755264676338843657/1270977497461149662 + 
    (91240561606888600345*rr)/26690527446684142902)*U1*U9 + 
  (-55175378540306922695/15251729969533795944 - (7417289336418585273*rr)/
     5083909989844598648)*U2*U9 + (7123201243339383475/7625864984766897972 + 
    (277194550911384528089*rr)/53381054893368285804)*U3*U9 + 
  (11176160428572411595/1906466246191724493 + (60661108438867122905*rr)/
     13345263723342071451)*U4*U9 + 
  (60717611806533551879/3812932492383448986 + (122707985443215974579*rr)/
     8896842482228047634)*U5*U9 + (19624138092922694516/1906466246191724493 - 
    (33370297717030419014*rr)/13345263723342071451)*U6*U9 + 
  (-19905890572928368327/3812932492383448986 + (21534356929047211715*rr)/
     26690527446684142902)*U7*U9 + 
  (-13659530381555962181/2541954994922299324 + (69644194437998251909*rr)/
     17793684964456095268)*U8*U9 + (8060144362589691550/1906466246191724493 + 
    (20411919774084782750*rr)/13345263723342071451)*U9^2, 
 (405445998905479529/5083909989844598648 - (1880438467826999717*rr)/
     15251729969533795944)*U0^2 + (1966024761278752839/2541954994922299324 - 
    (981292510469049511*rr)/7625864984766897972)*U0*U1 + 
  (-44516937782064503/1906466246191724493 - (110960711945313201*rr)/
     635488748730574831)*U1^2 + (-605836943990459335/1270977497461149662 + 
    (974446924173237959*rr)/3812932492383448986)*U0*U2 + 
  (4780143866158633763/15251729969533795944 - (1653765631901355791*rr)/
     15251729969533795944)*U1*U2 + (108375954178690919/3812932492383448986 - 
    (193986921747994763*rr)/1906466246191724493)*U2^2 + 
  (183324697774763321/1906466246191724493 - (727347670196727157*rr)/
     3812932492383448986)*U0*U3 + (1242061459556247463/7625864984766897972 + 
    (849425938172822647*rr)/7625864984766897972)*U1*U3 + 
  (-2815334099151587923/15251729969533795944 - (882028162399220431*rr)/
     5083909989844598648)*U2*U3 + (1642091705194539697/7625864984766897972 + 
    (90165395442730299*rr)/2541954994922299324)*U0*U4 + 
  (-546015921119439543/2541954994922299324 + (2855921675962930913*rr)/
     7625864984766897972)*U1*U4 + (577498414688099065/2541954994922299324 - 
    (470016988057029785*rr)/2541954994922299324)*U2*U4 + 
  (3052046862466600061/3812932492383448986 - (855794935548570107*rr)/
     3812932492383448986)*U0*U5 + (1239326361496827359/1270977497461149662 + 
    (1046534624004220721*rr)/3812932492383448986)*U1*U5 + 
  (-625928564913828049/635488748730574831 + (101230377507494086*rr)/
     1906466246191724493)*U2*U5 + (-2828913936000514187/7625864984766897972 - 
    (293569674298646855*rr)/7625864984766897972)*U0*U6 + 
  (-13495296950248631/55663248063991956 + (8350334656084219*rr)/
     55663248063991956)*U1*U6 + (833150930289324605/1906466246191724493 + 
    (431534714951128069*rr)/3812932492383448986)*U2*U6 + U3*U6 + 
  (-1006183885552055287/5083909989844598648 + (1310475901075694219*rr)/
     15251729969533795944)*U0*U7 + 
  (-3883086627863380841/5083909989844598648 - (903430160237042677*rr)/
     15251729969533795944)*U1*U7 + 
  (1650121848316447597/15251729969533795944 - (170038136004816195*rr)/
     5083909989844598648)*U2*U7 + (-145728727988098115/15251729969533795944 - 
    (268718023648645879*rr)/15251729969533795944)*U0*U8 + 
  (234943465521646749/2541954994922299324 + (455592639635152759*rr)/
     7625864984766897972)*U1*U8 + 
  (-1772333974534793785/15251729969533795944 + (597058385285368381*rr)/
     15251729969533795944)*U2*U8 + 
  (4570366267981894261/15251729969533795944 + (517564289428605033*rr)/
     5083909989844598648)*U0*U9 + 
  (-4531394380731837409/15251729969533795944 + (1693577882472665465*rr)/
     15251729969533795944)*U1*U9 + (1681871958493987393/7625864984766897972 - 
    (302346699354348715*rr)/7625864984766897972)*U2*U9 + 
  (1324133024765055385/5083909989844598648 + (26579478004280227*rr)/
     15251729969533795944)*U3*U9 + (-428903818564556685/635488748730574831 + 
    (245007143779300052*rr)/1906466246191724493)*U4*U9 + 
  (-2206539163157459123/3812932492383448986 + (343471098990811343*rr)/
     3812932492383448986)*U5*U9 + (33986115922942008/635488748730574831 + 
    (87460437521440360*rr)/1906466246191724493)*U6*U9 + 
  (-1752660253396814587/15251729969533795944 - (79288786530077571*rr)/
     5083909989844598648)*U7*U9 + (-623280979725339649/2541954994922299324 - 
    (106700713500303965*rr)/2541954994922299324)*U8*U9 + 
  (-194926394842630899/2541954994922299324 + (318468193555916357*rr)/
     7625864984766897972)*U9^2, 
 (-10903794464023530531/20335639959378394592 + (566261896411000276621*rr)/
     427048439146946286432)*U0^2 + 
  (-4454944296388102879/2541954994922299324 + (18617340930890972783*rr)/
     53381054893368285804)*U0*U1 + 
  (-3573014213797134943/15251729969533795944 + (5101092882442163367*rr)/
     5083909989844598648)*U1^2 + (17306082492563527123/20335639959378394592 - 
    (424114560806474591245*rr)/427048439146946286432)*U0*U2 + 
  (-41577041272003861835/30503459939067591888 + (127423349553079535699*rr)/
     213524219573473143216)*U1*U2 + 
  (10267167682947329873/15251729969533795944 + (76449533318996442599*rr)/
     106762109786736571608)*U2^2 + 
  (48033246717568842397/61006919878135183776 + (120964677394784014367*rr)/
     427048439146946286432)*U0*U3 + 
  (-14735598537090093061/15251729969533795944 - (4873111752069241033*rr)/
     15251729969533795944)*U1*U3 + 
  (149458064645914288535/61006919878135183776 + (89692528634650844727*rr)/
     142349479715648762144)*U2*U3 + 
  (-99599512895383827467/30503459939067591888 + (12420279213525806157*rr)/
     71174739857824381072)*U0*U4 + 
  (-7601061303102843343/5083909989844598648 - (43958217322398214613*rr)/
     15251729969533795944)*U1*U4 + (699790615348398552/635488748730574831 - 
    (4281559137600133761*rr)/8896842482228047634)*U2*U4 + 
  (-64131275671090713631/15251729969533795944 + (192056790786325365475*rr)/
     106762109786736571608)*U0*U5 + 
  (-6717614397365880017/1270977497461149662 - (2288978775227865847*rr)/
     3812932492383448986)*U1*U5 + (32226387384134637185/5083909989844598648 - 
    (54664090883911179655*rr)/106762109786736571608)*U2*U5 + U3*U5 + 
  (-12343781271086342209/15251729969533795944 + (21084628100251723589*rr)/
     106762109786736571608)*U0*U6 + (143198811179146595/111326496127983912 - 
    (135199336434755365*rr)/111326496127983912)*U1*U6 + 
  (-17718175042878326167/7625864984766897972 - (38155487634485672863*rr)/
     53381054893368285804)*U2*U6 + 
  (14782087476435560745/10167819979689197296 - (168771770324204715383*rr)/
     213524219573473143216)*U0*U7 + 
  (9061911876271481113/5083909989844598648 - (681292057868590687*rr)/
     15251729969533795944)*U1*U7 + 
  (10263830375736635855/7625864984766897972 - (1734124695041321029*rr)/
     8896842482228047634)*U2*U7 + (779116602272555695/61006919878135183776 + 
    (101843425831149057989*rr)/427048439146946286432)*U0*U8 + 
  (-6034511586678183839/10167819979689197296 - (10998219641593255481*rr)/
     30503459939067591888)*U1*U8 + 
  (30072866409885367991/15251729969533795944 + (100914664105201006471*rr)/
     106762109786736571608)*U2*U8 + 
  (-7511586891180194101/7625864984766897972 - (21750224328625223*rr)/
     1270977497461149662)*U0*U9 + (4320188490235716859/30503459939067591888 - 
    (52478155955550085547*rr)/213524219573473143216)*U1*U9 + 
  (1815386163435124417/7625864984766897972 + (1022661180708792293*rr)/
     7625864984766897972)*U2*U9 + (3800159028611942465/5083909989844598648 - 
    (25666611947048599595*rr)/106762109786736571608)*U3*U9 + 
  (-2976290008707579/5083909989844598648 - (66908564046483764195*rr)/
     106762109786736571608)*U4*U9 + 
  (2447165412250387163/1906466246191724493 - (21777132857573283893*rr)/
     13345263723342071451)*U5*U9 + 
  (-7558246296436539515/5083909989844598648 - (7423163596257125419*rr)/
     106762109786736571608)*U6*U9 + 
  (7175770383998360651/15251729969533795944 + (3822269242684914533*rr)/
     35587369928912190536)*U7*U9 + 
  (14426453459744574681/10167819979689197296 - (14339776473969265429*rr)/
     71174739857824381072)*U8*U9 + (-803750404598105499/2541954994922299324 - 
    (17008992473796207481*rr)/53381054893368285804)*U9^2, 
 (3815165389216946923/10167819979689197296 + (7222354445376718505*rr)/
     71174739857824381072)*U0^2 + (-786745062920346847/2541954994922299324 - 
    (3334465987439889881*rr)/17793684964456095268)*U0*U1 + 
  (634999297640140133/2541954994922299324 + (311523538181179337*rr)/
     2541954994922299324)*U1^2 + (1751308134238919507/10167819979689197296 - 
    (7783075274374880863*rr)/71174739857824381072)*U0*U2 + 
  (1474392164178435767/2541954994922299324 + (3223116466614706407*rr)/
     17793684964456095268)*U1*U2 + (760618615373648951/2541954994922299324 + 
    (1104405287341060709*rr)/17793684964456095268)*U2^2 + 
  (-2043164204493425643/5083909989844598648 - (286214084296606833*rr)/
     35587369928912190536)*U0*U3 + (30605369708175137/2541954994922299324 + 
    (5535807899958589*rr)/2541954994922299324)*U1*U3 + 
  (979490816775644155/2541954994922299324 - (151509337644184243*rr)/
     17793684964456095268)*U2*U3 + (-350405359658606199/635488748730574831 + 
    (1529026669401479900*rr)/4448421241114023817)*U0*U4 + 
  (-870226375656189259/1270977497461149662 - (41914391341854673*rr)/
     1270977497461149662)*U1*U4 + (-1274747339498230601/2541954994922299324 + 
    (2990818428905335897*rr)/17793684964456095268)*U2*U4 + U3*U4 + 
  (-356949785547874705/2541954994922299324 + (9588114235010931253*rr)/
     17793684964456095268)*U0*U5 + (-431945470883343492/635488748730574831 + 
    (184424222862841953*rr)/635488748730574831)*U1*U5 + 
  (461028028045825941/635488748730574831 - (364134131715372639*rr)/
     4448421241114023817)*U2*U5 + (467095987567436071/1270977497461149662 - 
    (1557362076956503067*rr)/8896842482228047634)*U0*U6 + 
  (-1055864641952005/4638604005332663 - (624385478936355*rr)/
     4638604005332663)*U1*U6 + (-1546944335097122255/2541954994922299324 + 
    (3754562323239557215*rr)/17793684964456095268)*U2*U6 + 
  (-1139426024501175963/5083909989844598648 - (5025275690406172993*rr)/
     35587369928912190536)*U0*U7 + (314798314765024347/2541954994922299324 + 
    (335344804297729227*rr)/2541954994922299324)*U1*U7 + 
  (14738110251957613/1270977497461149662 - (142678531130746475*rr)/
     8896842482228047634)*U2*U7 + (588218380764157783/5083909989844598648 + 
    (1802096215257816365*rr)/35587369928912190536)*U0*U8 + 
  (-174954838619170729/1270977497461149662 - (2286802716326413*rr)/
     1270977497461149662)*U1*U8 + (1577260816176186815/5083909989844598648 + 
    (973174337771332233*rr)/35587369928912190536)*U2*U8 + 
  (130348637679591745/5083909989844598648 + (249996666389107861*rr)/
     5083909989844598648)*U0*U9 + (712161419496159509/2541954994922299324 + 
    (445144933549029883*rr)/17793684964456095268)*U1*U9 + 
  (-158421554823018323/5083909989844598648 + (497708213930471049*rr)/
     5083909989844598648)*U2*U9 + (-57590281449120081/1270977497461149662 - 
    (729192503964251129*rr)/4448421241114023817)*U3*U9 + 
  (-233983387012106415/1270977497461149662 + (868533493464297739*rr)/
     8896842482228047634)*U4*U9 + (-723766997194867071/1270977497461149662 - 
    (1082295233073109943*rr)/8896842482228047634)*U5*U9 + 
  (-1416915228837168345/2541954994922299324 + (6027435159905138289*rr)/
     17793684964456095268)*U6*U9 + (46987896218576191/2541954994922299324 - 
    (682595884226572829*rr)/17793684964456095268)*U7*U9 + 
  (-259789200250719165/1270977497461149662 - (571932045531649548*rr)/
     4448421241114023817)*U8*U9 + (-142014508466332168/635488748730574831 + 
    (266600918412587916*rr)/4448421241114023817)*U9^2, 
 (925716527094449132/1906466246191724493 + (937777837655692207*rr)/
     1906466246191724493)*U0^2 + (-1911036047193902047/1906466246191724493 + 
    (564641746329078559*rr)/1906466246191724493)*U0*U1 + 
  (1328752838174683651/3812932492383448986 + (2098203398369242813*rr)/
     3812932492383448986)*U1^2 + (-4700470552971341405/7625864984766897972 - 
    (4461159170941688629*rr)/7625864984766897972)*U0*U2 + 
  (-1047967219102829843/7625864984766897972 + (1485516927598526625*rr)/
     2541954994922299324)*U1*U2 + (308980584715123894/635488748730574831 + 
    (667954647539647099*rr)/1906466246191724493)*U2^2 + 
  (2138167822850936311/3812932492383448986 + (369247841648455773*rr)/
     1270977497461149662)*U0*U3 + (-198326379337403782/635488748730574831 - 
    (310669017642339635*rr)/1906466246191724493)*U1*U3 + 
  (15147834870563360351/7625864984766897972 + (741717541303089413*rr)/
     7625864984766897972)*U2*U3 + U3^2 + 
  (-4494737796178072355/3812932492383448986 + (794208333802328803*rr)/
     3812932492383448986)*U0*U4 + 
  (-10891072480347019607/3812932492383448986 - (3304638027528438985*rr)/
     3812932492383448986)*U1*U4 + (486119233423763649/1270977497461149662 + 
    (8651230080093703*rr)/1270977497461149662)*U2*U4 + 
  (-2233760207273463140/1906466246191724493 + (970087313731445190*rr)/
     635488748730574831)*U0*U5 + (-8366230111309517665/3812932492383448986 + 
    (891507239440379773*rr)/3812932492383448986)*U1*U5 + 
  (7220856553803176503/1906466246191724493 - (855589747657453543*rr)/
     1906466246191724493)*U2*U5 + (270293282080087994/635488748730574831 - 
    (223696368122236943*rr)/1906466246191724493)*U0*U6 + 
  (-1821767036735283/9277208010665326 - (22861628145207979*rr)/
     27831624031995978)*U1*U6 + (-1279463867673275009/635488748730574831 + 
    (32400636109462814*rr)/1906466246191724493)*U2*U6 + 
  (-58466519541651551/7625864984766897972 - (2701478131661089927*rr)/
     7625864984766897972)*U0*U7 + (4826721929366519965/7625864984766897972 + 
    (477843717788888135*rr)/7625864984766897972)*U1*U7 + 
  (2074344905619578597/3812932492383448986 - (428486447031535771*rr)/
     3812932492383448986)*U2*U7 + (193543520449348250/1906466246191724493 + 
    (34336298750789656*rr)/635488748730574831)*U0*U8 + 
  (-1041658273112715380/1906466246191724493 - (238279183605184810*rr)/
     1906466246191724493)*U1*U8 + (10642370530143575131/7625864984766897972 + 
    (612278698198345675*rr)/2541954994922299324)*U2*U8 + 
  (-8787455232270102503/7625864984766897972 + (241994500323619927*rr)/
     7625864984766897972)*U0*U9 + (-868817698270335409/2541954994922299324 - 
    (1338988553904764273*rr)/7625864984766897972)*U1*U9 + 
  (-221522952439345033/3812932492383448986 + (344579122891764361*rr)/
     1270977497461149662)*U2*U9 + (-269292975379864477/7625864984766897972 - 
    (2465920765074987461*rr)/7625864984766897972)*U3*U9 + 
  (-1497908300329093243/1906466246191724493 - (753627029316938237*rr)/
     1906466246191724493)*U4*U9 + (-1280133038171576557/1906466246191724493 - 
    (703332350035965609*rr)/635488748730574831)*U5*U9 + 
  (-1089442365524538749/1906466246191724493 + (8255418047379113*rr)/
     1906466246191724493)*U6*U9 + (2313056480688686297/7625864984766897972 - 
    (388144716300865885*rr)/7625864984766897972)*U7*U9 + 
  (-30152935821127069/635488748730574831 - (191314599421831775*rr)/
     635488748730574831)*U8*U9 + (-278543603045299565/3812932492383448986 - 
    (364235258131650247*rr)/3812932492383448986)*U9^2}


==> anc/Equations/4HDD1.txt <==
{(41/352 - (61*rr)/2464)*U0^2 + (-5/22 - (3*rr)/22)*U0*U1 + 
  (-8/11 + (4*rr)/11)*U1^2 + (-13/22 + rr/22)*U1*U2 + 
  (1/11 + (5*rr)/11)*U2^2 + (-2/11 + rr/11)*U0*U3 + 
  (-5/88 - (25*rr)/88)*U1*U3 + (39/44 - (3*rr)/44)*U2*U3 + 
  (17/44 + (19*rr)/44)*U3^2 + (-9/22 + (37*rr)/154)*U1*U4 + 
  (59/22 + (9*rr)/22)*U3*U4 + (-41/22 + (15*rr)/22)*U4^2 + 
  (-89/88 - (5*rr)/88)*U0*U5 + (1/11 + (5*rr)/11)*U1*U5 + 
  (47/44 - (115*rr)/308)*U2*U5 + (18/11 + (2*rr)/11)*U3*U5 + 
  (12/11 + (16*rr)/11)*U4*U5 + (-14/11 - (4*rr)/11)*U5^2 + 
  (8/11 - (4*rr)/11)*U0*U6 - 2*U1*U6 + (-19/22 - (7*rr)/22)*U2*U6 + 
  (-43/44 - (185*rr)/308)*U3*U6 + (-6/11 + (14*rr)/11)*U4*U6 + 
  (-13/11 + rr/11)*U5*U6 + (23/22 + (5*rr)/22)*U6^2 + 
  (-4/11 - (3*rr)/44)*U0*U7 + (1/8 + (19*rr)/56)*U1*U7 + 
  (13/22 - rr/22)*U2*U7 + (23/44 + (5*rr)/44)*U3*U7 + 
  (-5/11 - (3*rr)/11)*U4*U7 + (8/11 + (7*rr)/11)*U5*U7 + 
  (-1/11 + rr/22)*U0*U8 + (-3/44 + (7*rr)/44)*U1*U8 + 
  (89/176 - (317*rr)/1232)*U2*U8 + (13/22 - rr/22)*U3*U8 + 2*U4*U8 + 
  (-7/11 - (2*rr)/11)*U5*U8 + U7*U8 + (9/11 + rr/11)*U1*U9 + 
  (-49/44 - (109*rr)/308)*U3*U9 + (-7/22 - (13*rr)/22)*U5*U9 + 
  (-13/44 + rr/44)*U6*U9 + (23/44 + (5*rr)/44)*U7*U9 + 
  (-7/44 - (13*rr)/44)*U8*U9, (-141/176 + (257*rr)/1232)*U0^2 + 
  (-19/22 + (15*rr)/22)*U0*U1 + (18/11 + (2*rr)/11)*U1^2 + 
  (43/22 + (17*rr)/22)*U1*U2 + (-5/11 - (3*rr)/11)*U2^2 + 
  (9/22 + rr/22)*U0*U3 + (29/44 + (57*rr)/44)*U1*U3 + 
  (-19/44 - (29*rr)/44)*U2*U3 + (47/44 - (51*rr)/44)*U3^2 + 
  (28/11 - (142*rr)/77)*U1*U4 + (-31/22 - (45*rr)/22)*U3*U4 + 
  (42/11 + (12*rr)/11)*U4^2 + (19/44 + (7*rr)/44)*U0*U5 + 
  (-5/11 - (3*rr)/11)*U1*U5 + (-57/22 + (73*rr)/154)*U2*U5 + 
  (-2/11 - (10*rr)/11)*U3*U5 + (6/11 - (14*rr)/11)*U4*U5 + 
  (-73/11 + (9*rr)/11)*U5^2 + (-62/11 - (2*rr)/11)*U0*U6 + 
  (-24/11 - (10*rr)/11)*U2*U6 + (18/11 + (47*rr)/77)*U3*U6 + 
  (52/11 - (4*rr)/11)*U4*U6 + (43/11 + (17*rr)/11)*U5*U6 + 
  (105/22 + (19*rr)/22)*U6^2 + (-19/44 + rr/11)*U0*U7 + 
  (7/4 - (19*rr)/28)*U1*U7 + (-5/11 - (3*rr)/11)*U2*U7 + 
  (-5/44 - (47*rr)/44)*U3*U7 + (25/11 + (15*rr)/11)*U4*U7 + 
  (4/11 - (2*rr)/11)*U5*U7 + U7^2 + (5/11 - (5*rr)/22)*U0*U8 + 
  (-7/44 + (31*rr)/44)*U1*U8 + (-85/88 + (457*rr)/616)*U2*U8 + 
  (-5/11 - (3*rr)/11)*U3*U8 + (-73/22 + (9*rr)/22)*U5*U8 + 
  (-13/22 + rr/22)*U1*U9 + (69/44 + (281*rr)/308)*U3*U9 + 
  (-31/22 + (43*rr)/22)*U5*U9 + (131/44 + (17*rr)/44)*U6*U9 + 
  (3/22 - (7*rr)/22)*U7*U9 + (-31/44 + (43*rr)/44)*U8*U9, 
 (-53/352 - rr/352)*U0^2 + (-2/11 + rr/11)*U0*U1 + (-2/11 + rr/11)*U1^2 + 
  (5/22 + (3*rr)/22)*U1*U2 + (-5/22 - (3*rr)/22)*U2^2 + 
  (9/44 + rr/44)*U0*U3 + (-15/88 + (13*rr)/88)*U1*U3 + 
  (-1/11 + rr/22)*U2*U3 + (29/44 - (9*rr)/44)*U3^2 + 
  (17/22 - (3*rr)/22)*U1*U4 + (-5/11 - (3*rr)/11)*U3*U4 + 
  (9/22 + rr/22)*U4^2 + (19/88 + (7*rr)/88)*U0*U5 + 
  (-5/22 - (3*rr)/22)*U1*U5 + (-35/44 + rr/44)*U2*U5 + 
  (-13/22 + rr/22)*U3*U5 + (3/11 - (7*rr)/11)*U4*U5 + (-9/11 - rr/11)*U5^2 + 
  (-9/11 - rr/11)*U0*U6 + (9/22 + rr/22)*U2*U6 + (3/44 + (15*rr)/44)*U3*U6 + 
  (4/11 - (2*rr)/11)*U4*U6 + (5/11 + (3*rr)/11)*U5*U6 + 
  (-4/11 + (2*rr)/11)*U6^2 + (17/176 - (3*rr)/176)*U0*U7 + 
  (3/8 - rr/8)*U1*U7 + (-5/22 - (3*rr)/22)*U2*U7 + (3/44 - (7*rr)/44)*U3*U7 + 
  (-4/11 + (2*rr)/11)*U4*U7 + (2/11 - rr/11)*U5*U7 + U6*U7 + 
  (9/88 + rr/88)*U0*U8 + (-9/44 - rr/44)*U1*U8 + 
  (-85/176 + (15*rr)/176)*U2*U8 + (1/44 + (5*rr)/44)*U3*U8 + 
  (-9/22 - rr/22)*U5*U8 + (-13/44 + rr/44)*U1*U9 + 
  (7/44 + (13*rr)/44)*U3*U9 + (-21/22 + (5*rr)/22)*U5*U9 + 
  (5/44 + (3*rr)/44)*U6*U9 + (17/88 - (3*rr)/88)*U7*U9 + 
  (-21/44 + (5*rr)/44)*U8*U9}


==> anc/Equations/4HDD1_one_section.txt <==
{(11917819041380983771569886394297/8706486842748891922162440840848 + 
    (116937307614524065950551900690695*rr)/60945407899242243455137085885936)*
   U0^2 + (-70099194935165344941625416483947/
     11971419408779726392973356156166 - 
    (112840406392624010071640199722875*rr)/167599871722916169501626986186324)*
   U0*U1 + (8810458423318332182258529156213/4353243421374445961081220420424 - 
    (1163939641951146675180533209239*rr)/30472703949621121727568542942968)*
   U1^2 + (-581975500545982097888563004946761/
     47885677635118905571893424624664 - 
    (332142862446687547925458061034869*rr)/335199743445832339003253972372648)*
   U0*U2 + (458931894201830644441647909263249/
     95771355270237811143786849249328 - 
    (275676897320807789836884829937597*rr)/95771355270237811143786849249328)*
   U1*U2 + (313417319004156300547112938804095/
     95771355270237811143786849249328 - 
    (1942483102196552574631431603647733*rr)/
     670399486891664678006507944745296)*U2^2 + 
  (-8747514867347786177729124341321/23942838817559452785946712312332 - 
    (536913106309885133949226118553451*rr)/167599871722916169501626986186324)*
   U0*U3 + (86620658359197836902976149554927/
     11971419408779726392973356156166 + 
    (256324222639488522541335639147849*rr)/83799935861458084750813493093162)*
   U1*U3 + (823755786782595397628207960523547/
     191542710540475622287573698498656 - 
    (5145411353155328139421776731088361*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (1350405065341266530773817161727031/95771355270237811143786849249328 + 
    (1074002000645324620238550418918699*rr)/
     670399486891664678006507944745296)*U0*U4 + 
  (-1218396128123381460111581241113285/47885677635118905571893424624664 + 
    (108904874739148054065380332064505*rr)/47885677635118905571893424624664)*
   U1*U4 + (-4452773278383689537719444720293/
     2176621710687222980540610210212 + (146948452572118994244417001467423*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-239814566298844343963706285153239/47885677635118905571893424624664 + 
    (31892186983381745726914113557657*rr)/335199743445832339003253972372648)*
   U0*U5 + (713566614646697261960501114269717/
     95771355270237811143786849249328 + 
    (555162322679716111273429001555577*rr)/670399486891664678006507944745296)*
   U1*U5 + (-97796773378789849813399682310321/
     23942838817559452785946712312332 - 
    (203787539114461148339919220662185*rr)/167599871722916169501626986186324)*
   U2*U5 + (-70490380534621523252137568980233/
     11971419408779726392973356156166 - (37089048434085269111192842929509*rr)/
     11971419408779726392973356156166)*U0*U6 + 
  (8465271729708249793834811790177/544155427671805745135152552553 + 
    (3507294405294346394629134631215*rr)/3809087993702640215946067867871)*U1*
   U6 + (-143548801340321719897198828471205/
     47885677635118905571893424624664 + 
    (940803043195031489701399972409159*rr)/335199743445832339003253972372648)*
   U2*U6 + (284711867476454746100576979149067/
     191542710540475622287573698498656 + 
    (1649433954906626143242091684888375*rr)/
     1340798973783329356013015889490592)*U0*U7 + 
  (-374430460532915665533541579119673/95771355270237811143786849249328 - 
    (244450915702274643891182572198921*rr)/670399486891664678006507944745296)*
   U1*U7 + (-195939306713162789371098662878795/
     95771355270237811143786849249328 + 
    (1268779347225668289932577330750809*rr)/
     670399486891664678006507944745296)*U2*U7 + 
  (61130821635118786061764150628527/47885677635118905571893424624664 + 
    (283408371914907041270925742823605*rr)/335199743445832339003253972372648)*
   U0*U8 + (-13300604413574398610598209142137/
     4353243421374445961081220420424 + (41176634312244762819843273369911*rr)/
     30472703949621121727568542942968)*U1*U8 + U8^2 + 
  (-40679434865893472004409172465813/95771355270237811143786849249328 - 
    (473615485472387776917182267675621*rr)/670399486891664678006507944745296)*
   U0*U9 + (34604106780229013268569276649045/
     8706486842748891922162440840848 + (74002886177238268248867414318809*rr)/
     60945407899242243455137085885936)*U1*U9 + 
  (-144278011636059678102853427147743/47885677635118905571893424624664 + 
    (280086235621324977452035196482009*rr)/335199743445832339003253972372648)*
   U2*U9 + (-20918303286900388488441465886783/
     23942838817559452785946712312332 - (88151672807256427275537521503555*rr)/
     167599871722916169501626986186324)*U3*U9 + 
  (861446505917502822747450977392603/95771355270237811143786849249328 - 
    (94039481192360021228973412768521*rr)/670399486891664678006507944745296)*
   U4*U9 + (663662971004997426677203675081405/
     95771355270237811143786849249328 + 
    (129848002174591618542166393059911*rr)/95771355270237811143786849249328)*
   U5*U9 + (-4279087528767453929438976600929/
     2176621710687222980540610210212 + (8048819573111588655010652383891*rr)/
     15236351974810560863784271471484)*U6*U9 + 
  (-39172893812376501053538900715841/95771355270237811143786849249328 + 
    (123098247460840518941603366853347*rr)/670399486891664678006507944745296)*
   U8*U9 + (-4093351906603161722588641523023/
     2081985984135604590082322809768 + (16487424040010105171276383332657*rr)/
     14573901888949232130576259668376)*U9^2, 
 (-10170204697623689086702129630119/4353243421374445961081220420424 - 
    (14215711709854927490467390682873*rr)/30472703949621121727568542942968)*
   U0^2 + (4951458953522015266546577621605/2176621710687222980540610210212 - 
    (7329603923650773267548493156501*rr)/15236351974810560863784271471484)*U0*
   U1 + (-49684543612888235126730145236/49468675242891431375922959323 - 
    (46302277705917229129639315596*rr)/346280726700240019631460715261)*U1^2 + 
  (2999828576724002631283034517250/544155427671805745135152552553 - 
    (5181253015916656825648311564389*rr)/3809087993702640215946067867871)*U0*
   U2 + (1989250274723088253712402200149/1088310855343611490270305105106 + 
    (2038121641344820385529575985139*rr)/1088310855343611490270305105106)*U1*
   U2 + (-2003724727980895427509989696779/2176621710687222980540610210212 + 
    (23229202279231801131471432409881*rr)/15236351974810560863784271471484)*
   U2^2 + (8275274121757676413326468770223/2176621710687222980540610210212 + 
    (14268373276525749418086568499415*rr)/15236351974810560863784271471484)*
   U0*U3 + (-972600297939154354115809958387/197874700971565725503691837292 + 
    (183909423437769353963064687097*rr)/1385122906800960078525842861044)*U1*
   U3 + (731085877654636570410792348848/544155427671805745135152552553 + 
    (5667224867740120877306150218816*rr)/3809087993702640215946067867871)*U2*
   U3 + (-2913688032771503068764340443576/544155427671805745135152552553 + 
    (2556285652454850203210552685531*rr)/3809087993702640215946067867871)*U0*
   U4 + (1861662120434802918949035687571/544155427671805745135152552553 - 
    (1668658981171120750583376979597*rr)/544155427671805745135152552553)*U1*
   U4 + (-236336683179457647990672291883/98937350485782862751845918646 - 
    (1942438962700794265288119677279*rr)/692561453400480039262921430522)*U2*
   U4 + (-926554969206579345576960748317/1088310855343611490270305105106 - 
    (5667701404693308141962544490015*rr)/7618175987405280431892135735742)*U0*
   U5 + (-1106286563842248189920651994157/1088310855343611490270305105106 - 
    (2079626769862751401202964442897*rr)/7618175987405280431892135735742)*U1*
   U5 + (3729097821574441419006262115883/2176621710687222980540610210212 + 
    (13857131521762248579452045703295*rr)/15236351974810560863784271471484)*
   U2*U5 + (3617553417938014883726535424421/1088310855343611490270305105106 + 
    (183209998382788421667047704819*rr)/1088310855343611490270305105106)*U0*
   U6 + (-240078710920075179264301794297/49468675242891431375922959323 + 
    (546885655503446506823416210819*rr)/346280726700240019631460715261)*U1*
   U6 + (-758708112487227963129499996930/544155427671805745135152552553 - 
    (7562082647683151132201384230886*rr)/3809087993702640215946067867871)*U2*
   U6 + (-1650240476184899964094206170063/1088310855343611490270305105106 - 
    (1939629661229529559392055669515*rr)/7618175987405280431892135735742)*U0*
   U7 + (1924633457539931011477055524437/2176621710687222980540610210212 - 
    (12088546130496452410011664725*rr)/15236351974810560863784271471484)*U1*
   U7 + (-1768836571950046735069397002259/2176621710687222980540610210212 - 
    (13709882461919454506236161573039*rr)/15236351974810560863784271471484)*
   U2*U7 + (-2822083014993172720511894573721/
     2176621710687222980540610210212 + (2206398916308213200580308505425*rr)/
     15236351974810560863784271471484)*U0*U8 + 
  (28485573920560578655367804759/98937350485782862751845918646 - 
    (602991145574252618315322399219*rr)/692561453400480039262921430522)*U1*
   U8 + U7*U8 + (-366144789678898807096952659295/
     1088310855343611490270305105106 - (74463260808155477417926265354*rr)/
     3809087993702640215946067867871)*U0*U9 + 
  (-1326387984099482163506919902193/1088310855343611490270305105106 + 
    (335757015694850946922639880907*rr)/7618175987405280431892135735742)*U1*
   U9 + (191782057430366720989944225393/197874700971565725503691837292 - 
    (1121568912140914610400694491239*rr)/1385122906800960078525842861044)*U2*
   U9 + (221725240274636228034204920111/197874700971565725503691837292 + 
    (73476848950791190332679904523*rr)/1385122906800960078525842861044)*U3*
   U9 + (-7823022618342368863571508319263/2176621710687222980540610210212 + 
    (14346305836408650827407141001653*rr)/15236351974810560863784271471484)*
   U4*U9 + (-4885834977972719600906867298089/
     1088310855343611490270305105106 + (147243180196394337896419863081*rr)/
     1088310855343611490270305105106)*U5*U9 + 
  (620879319991373336127600609088/544155427671805745135152552553 - 
    (820958933287281001384630593352*rr)/3809087993702640215946067867871)*U6*
   U9 + (-1833145683301039261714005645055/4353243421374445961081220420424 - 
    (5916349784084985805744618458323*rr)/30472703949621121727568542942968)*U8*
   U9 + (-3292615114794384057992893935/23658931637904597614571850111 - 
    (82578524876424899197272283727*rr)/165612521465332183302002950777)*U9^2, 
 (39156338887945740786993010761111/766170842161902489150294793994624 + 
    (1796977009130955802387500321190141*rr)/
     5363195895133317424052063557962368)*U0^2 + 
  (-290989422322670216614120336851373/383085421080951244575147396997312 - 
    (116147468078124133745804102674527*rr)/
     2681597947566658712026031778981184)*U0*U1 + 
  (1911337327041940181636782127413/2176621710687222980540610210212 + 
    (277464090155043764539947367689*rr)/7618175987405280431892135735742)*
   U1^2 + (-277761912957861198869712517622593/
     95771355270237811143786849249328 - (38301637481133335250041938112631*rr)/
     670399486891664678006507944745296)*U0*U2 + 
  (29776986742717709638910990855829/47885677635118905571893424624664 - 
    (8153786094106228573243494950247*rr)/11971419408779726392973356156166)*U1*
   U2 + (186658662563796780205521292138459/95771355270237811143786849249328 - 
    (682522019859788184976385083783593*rr)/670399486891664678006507944745296)*
   U2^2 + (41534221591394296057051593538545/
     191542710540475622287573698498656 - 
    (741177770479751233352164252782829*rr)/
     1340798973783329356013015889490592)*U0*U3 + 
  (32477707995177389535201917883593/95771355270237811143786849249328 + 
    (333769285589254479269954733170879*rr)/670399486891664678006507944745296)*
   U1*U3 + (206956473219889073786535861828051/
     191542710540475622287573698498656 - 
    (1329080353473188103294936522784505*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (625955046114819089477942779713739/191542710540475622287573698498656 + 
    (830361160746329055031635720753093*rr)/
     1340798973783329356013015889490592)*U0*U4 + 
  (-478204529222955509766779074356507/95771355270237811143786849249328 - 
    (42473251196598170214802863699579*rr)/95771355270237811143786849249328)*
   U1*U4 + (-7813123894070889566647607582581/
     2176621710687222980540610210212 + (33756408598171886949392271744035*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-13434956070078764154820780308773/191542710540475622287573698498656 - 
    (514725767103976452874509059706591*rr)/
     1340798973783329356013015889490592)*U0*U5 + 
  (162268307439510124541733911697411/95771355270237811143786849249328 + 
    (424283641275691796928712017766795*rr)/670399486891664678006507944745296)*
   U1*U5 + (-68334252652185678634838326982359/
     95771355270237811143786849249328 - 
    (659133144940221468043736418598673*rr)/670399486891664678006507944745296)*
   U2*U5 + (-61517252812608006143424033371577/
     47885677635118905571893424624664 - (34622687871890966616350185222545*rr)/
     47885677635118905571893424624664)*U0*U6 + 
  (6881439151773611014750572240249/4353243421374445961081220420424 - 
    (955621313985808015045632982757*rr)/30472703949621121727568542942968)*U1*
   U6 + (-598327009595601712284110733408/5985709704389863196486678078083 + 
    (186453762816623120678497231519067*rr)/167599871722916169501626986186324)*
   U2*U6 + (4035878338632433494955368172541/8706486842748891922162440840848 + 
    (3358643867740789843870015117511*rr)/7618175987405280431892135735742)*U0*
   U7 + (-434045367234691794234542809487199/
     383085421080951244575147396997312 - 
    (806735600844931239644953332745325*rr)/
     2681597947566658712026031778981184)*U1*U7 + 
  (-76143233928454215511657980700039/95771355270237811143786849249328 + 
    (340050779013631813835076160551225*rr)/670399486891664678006507944745296)*
   U2*U7 + (2053947883083326905061318854099/8706486842748891922162440840848 + 
    (5046970429295208393248046585993*rr)/60945407899242243455137085885936)*U0*
   U8 + (-698865932610936729418707058523/17412973685497783844324881681696 + 
    (50648846412603630152049854889951*rr)/121890815798484486910274171771872)*
   U1*U8 + U6*U8 + (70067443630256358858639427456867/
     383085421080951244575147396997312 - 
    (398829316444549092645267797118631*rr)/
     2681597947566658712026031778981184)*U0*U9 + 
  (35071739957446659718418900144119/95771355270237811143786849249328 + 
    (122589955587061556296549370106575*rr)/670399486891664678006507944745296)*
   U1*U9 + (-23741757100716171778551671980473/
     191542710540475622287573698498656 + 
    (175981991950242724514480427352765*rr)/
     1340798973783329356013015889490592)*U2*U9 + 
  (-9437148669520366675472580231553/47885677635118905571893424624664 - 
    (19273644340774443069839194131509*rr)/335199743445832339003253972372648)*
   U3*U9 + (158266212267886028475014288530623/
     95771355270237811143786849249328 + (17636929381889795703830797051607*rr)/
     670399486891664678006507944745296)*U4*U9 + 
  (90709238799362155177411604905931/47885677635118905571893424624664 + 
    (968695962037141997957322269505*rr)/23942838817559452785946712312332)*U5*
   U9 + (-3941863151086490832758961546819/11971419408779726392973356156166 - 
    (699025591169404376112872078479*rr)/41899967930729042375406746546581)*U6*
   U9 + (2801589473886112590446695927401/23942838817559452785946712312332 + 
    (7224491641795468226595015534615*rr)/167599871722916169501626986186324)*
   U8*U9 + (-4868082201794808393180855877387/
     8327943936542418360329291239072 + (9562704099008985197618123365607*rr)/
     58295607555796928522305038673504)*U9^2, 
 (-1086861076567179718652323732166617/1288560052726836004480041244445504 + 
    (86675032193780037967360351950267*rr)/1288560052726836004480041244445504)*
   U0^2 + (455182450717831278417791758651747/
     644280026363418002240020622222752 - 
    (194526959688836711617551113351617*rr)/644280026363418002240020622222752)*
   U0*U1 + (-9389541850201283242844270503597/
     14642727871895863687273195959608 + (1567226211867071373104156612973*rr)/
     14642727871895863687273195959608)*U1^2 + 
  (166531416059476865456303827773965/161070006590854500560005155555688 - 
    (94111681792386711669357846920581*rr)/161070006590854500560005155555688)*
   U0*U2 + (347904028364969221802882958362939/
     322140013181709001120010311111376 + 
    (177942396693416450187354932949637*rr)/322140013181709001120010311111376)*
   U1*U2 + (262593219434534100912290586756163/
     322140013181709001120010311111376 + 
    (32965287201926689604891330559129*rr)/322140013181709001120010311111376)*
   U2^2 + (464313270123059449184503706793205/
     322140013181709001120010311111376 + (2483329247527908506079230539873*rr)/
     322140013181709001120010311111376)*U0*U3 + 
  (-222884250784138612058046144791791/161070006590854500560005155555688 + 
    (68796578419449663859541013705297*rr)/161070006590854500560005155555688)*
   U1*U3 + (567089083665733274747696901522367/
     644280026363418002240020622222752 + 
    (138623789747494504418187979703709*rr)/644280026363418002240020622222752)*
   U2*U3 + (-90853601454647102851713856364319/
     80535003295427250280002577777844 + 
    (135479254723585808557310497927319*rr)/161070006590854500560005155555688)*
   U0*U4 + (-54821682734451133903323595140363/
     80535003295427250280002577777844 - (68497656388448701328796886186035*rr)/
     40267501647713625140001288888922)*U1*U4 + 
  (-13557476985239109470346216399441/3660681967973965921818298989902 - 
    (519367312838846361002850200082*rr)/1830340983986982960909149494951)*U2*
   U4 + (-233408557904337146171881141769771/
     322140013181709001120010311111376 - 
    (174708236836805679175356084929771*rr)/322140013181709001120010311111376)*
   U0*U5 + (121096260878025452647074493013837/
     322140013181709001120010311111376 + 
    (125889956784921548351506893489119*rr)/322140013181709001120010311111376)*
   U1*U5 + (19312651878990475687195587269573/
     161070006590854500560005155555688 - 
    (69689987876828562681870731599315*rr)/161070006590854500560005155555688)*
   U2*U5 + (118389371433819409679863762113147/
     80535003295427250280002577777844 - (11433238380686151598247851258737*rr)/
     80535003295427250280002577777844)*U0*U6 + 
  (-12941523372107927290851903986485/7321363935947931843636597979804 + 
    (5627385256955763263092987449635*rr)/7321363935947931843636597979804)*U1*
   U6 + (-103638638843482960056454633565047/
     161070006590854500560005155555688 - 
    (60697589700171852548133876151809*rr)/161070006590854500560005155555688)*
   U2*U6 + (-21024552840199345365409553125189/
     58570911487583454749092783838432 + (6762727101909315738167005912109*rr)/
     58570911487583454749092783838432)*U0*U7 + 
  (28417027239044729930393457136399/644280026363418002240020622222752 - 
    (185841733795656290024929397709665*rr)/644280026363418002240020622222752)*
   U1*U7 + (-5122079622360270820820504114155/
     8706486842748891922162440840848 - (1502008197661592383625673121777*rr)/
     8706486842748891922162440840848)*U2*U7 + U6*U7 + 
  (-7007231972876424953556566037487/14642727871895863687273195959608 + 
    (511588977729716697008388181033*rr)/14642727871895863687273195959608)*U0*
   U8 + (25159998908856556964843764679/29285455743791727374546391919216 - 
    (8404950954041551845367033791113*rr)/29285455743791727374546391919216)*U1*
   U8 + (131374530956535044007632413498753/
     644280026363418002240020622222752 - 
    (21844040105537792747917030507191*rr)/644280026363418002240020622222752)*
   U0*U9 + (-225903507709357845843840000628521/
     322140013181709001120010311111376 + 
    (63417214689335523722351298740757*rr)/322140013181709001120010311111376)*
   U1*U9 + (-36046088043389315708487342910737/
     322140013181709001120010311111376 - 
    (92405879868516385652818999171501*rr)/322140013181709001120010311111376)*
   U2*U9 + (20028831426749080332430355360591/
     40267501647713625140001288888922 - (1542460931364827735075742583801*rr)/
     20133750823856812570000644444461)*U3*U9 + 
  (-86920009512137786473314836604829/322140013181709001120010311111376 + 
    (175410394502068111654699152045729*rr)/322140013181709001120010311111376)*
   U4*U9 + (-8979301473995490478786714152853/
     8706486842748891922162440840848 + (2092124414534199914587840103413*rr)/
     8706486842748891922162440840848)*U5*U9 + 
  (-11541607420295662624447840589339/40267501647713625140001288888922 - 
    (5807090883240562982194494058116*rr)/20133750823856812570000644444461)*U6*
   U9 + (U7*U9)/2 + (-2278854833352595675422845672399/
     161070006590854500560005155555688 - (7396614052571296737396832906585*rr)/
     80535003295427250280002577777844)*U8*U9 + 
  (-148425738908325467744355859547/378542906206473561833149601776 - 
    (49900715708009086038123044775*rr)/378542906206473561833149601776)*U9^2, 
 (-184392238557973312390926657227/1582997607772525804029534698336 + 
    (933382560936058258445119598407*rr)/11080983254407680628206742888352)*
   U0^2 + (-16229509462746756614155854663/791498803886262902014767349168 + 
    (14020729733939616891069036227*rr)/5540491627203840314103371444176)*U0*
   U1 + (4181974223901124523759592509/98937350485782862751845918646 - 
    (31559482690249614569840360119*rr)/692561453400480039262921430522)*U1^2 + 
  (-154507336348695520405729717447/395749401943131451007383674584 - 
    (142290077785623576942023177373*rr)/2770245813601920157051685722088)*U0*
   U2 + (-6702747946103936999364174025/98937350485782862751845918646 - 
    (6006846148265450025730764182*rr)/49468675242891431375922959323)*U1*U2 + 
  (19700099340727681927299423913/197874700971565725503691837292 - 
    (267171965752638645127167955263*rr)/1385122906800960078525842861044)*
   U2^2 + (42519499527583319064358598329/395749401943131451007383674584 - 
    (377440959769626715347049573533*rr)/2770245813601920157051685722088)*U0*
   U3 + (26947698508811745488141826325/197874700971565725503691837292 + 
    (242048876461598668285574476339*rr)/1385122906800960078525842861044)*U1*
   U3 + (637306919290230498842959452/49468675242891431375922959323 - 
    (229435337705915405157714586429*rr)/1385122906800960078525842861044)*U2*
   U3 + (381617757112849430417776870011/395749401943131451007383674584 + 
    (347950129766006394760002203749*rr)/2770245813601920157051685722088)*U0*
   U4 + (-162272555259584308149800619649/197874700971565725503691837292 + 
    (8146762035807784586329435519*rr)/197874700971565725503691837292)*U1*U4 + 
  (-31793619577441391009467963137/49468675242891431375922959323 + 
    (128293171588123821204335704583*rr)/346280726700240019631460715261)*U2*
   U4 + (-91332681005789546634748694167/395749401943131451007383674584 - 
    (203039249496214074880648669477*rr)/2770245813601920157051685722088)*U0*
   U5 + (-16203857937816765138264041921/197874700971565725503691837292 + 
    (32182033764119949502720274579*rr)/1385122906800960078525842861044)*U1*
   U5 + (-89878597223294190461857251761/197874700971565725503691837292 - 
    (266859277126814195423516731727*rr)/1385122906800960078525842861044)*U2*
   U5 + (-10400226207494716994306329324/49468675242891431375922959323 - 
    (5591886834910333140202168144*rr)/49468675242891431375922959323)*U0*U6 + 
  (14604357294625714942501675272/49468675242891431375922959323 + 
    (62921304135925039840671212440*rr)/346280726700240019631460715261)*U1*
   U6 + (2040971328309629439253304623/49468675242891431375922959323 + 
    (24389480206255504709699656912*rr)/346280726700240019631460715261)*U2*
   U6 + U6^2 + (84074507908222926609556145023/
     395749401943131451007383674584 + (185620910445075439345399318281*rr)/
     2770245813601920157051685722088)*U0*U7 + 
  (-72606620383395676069027685709/791498803886262902014767349168 - 
    (6662799922358131773711519831*rr)/5540491627203840314103371444176)*U1*
   U7 + (-44263183123344871582111762841/197874700971565725503691837292 + 
    (132457585894808103826916895963*rr)/1385122906800960078525842861044)*U2*
   U7 + (1139302080919062985700478542/49468675242891431375922959323 + 
    (10688431829785125716595949574*rr)/346280726700240019631460715261)*U0*
   U8 + (803483947847118059213993112/49468675242891431375922959323 + 
    (45385482630151967005227536303*rr)/692561453400480039262921430522)*U1*
   U8 + (-26256752671731864202041598591/791498803886262902014767349168 - 
    (27752361355271991835045055557*rr)/5540491627203840314103371444176)*U0*
   U9 + (-975107103738657557222137398/49468675242891431375922959323 + 
    (55062275124484148452586564697*rr)/692561453400480039262921430522)*U1*
   U9 + (-2903841445333481136974795483/395749401943131451007383674584 - 
    (109732184197678225922066752177*rr)/2770245813601920157051685722088)*U2*
   U9 + (1284435075738926866323545001/98937350485782862751845918646 + 
    (30755910790903072760822503675*rr)/692561453400480039262921430522)*U3*
   U9 + (12313717369934495434029810225/197874700971565725503691837292 - 
    (50193691452129740935351080663*rr)/1385122906800960078525842861044)*U4*
   U9 + (8024298039831928858323392007/98937350485782862751845918646 + 
    (1036299784268854040036560696*rr)/49468675242891431375922959323)*U5*U9 + 
  (48244687567561781867008845017/98937350485782862751845918646 + 
    (4849786214831977334061945465*rr)/692561453400480039262921430522)*U6*U9 + 
  (15874570943371066835569205011/197874700971565725503691837292 - 
    (32672795611409735054160051641*rr)/1385122906800960078525842861044)*U8*
   U9 + (-387614942275588829141521945/8603247868328944587117036404 + 
    (1143033892435425856704631153*rr)/60222735078302612109819254828)*U9^2, 
 (-496297416900003127504935044761/1582997607772525804029534698336 + 
    (260462701999089645547061863133*rr)/11080983254407680628206742888352)*
   U0^2 + (478531487668456592762832942007/791498803886262902014767349168 + 
    (109832607926627297347899952237*rr)/5540491627203840314103371444176)*U0*
   U1 + (6225249865852729287349660157/98937350485782862751845918646 + 
    (38504009039400136451930226343*rr)/692561453400480039262921430522)*U1^2 + 
  (4632190930192072159446086059/197874700971565725503691837292 + 
    (231294826581560641707010963589*rr)/1385122906800960078525842861044)*U0*
   U2 + (36753818203495631018177904349/197874700971565725503691837292 + 
    (36861538121290073509152387325*rr)/197874700971565725503691837292)*U1*
   U2 + (32011624198841232955977265293/49468675242891431375922959323 - 
    (109434946576202841092821936231*rr)/346280726700240019631460715261)*
   U2^2 + (137003951568789150743965152231/395749401943131451007383674584 + 
    (394223786310267873072856236145*rr)/2770245813601920157051685722088)*U0*
   U3 + (-154659174055129543388820988109/98937350485782862751845918646 + 
    (27453470580627587826423845516*rr)/346280726700240019631460715261)*U1*
   U3 + (99350061882952551633450319381/197874700971565725503691837292 + 
    (20244117224184460254314544613*rr)/1385122906800960078525842861044)*U2*
   U3 + (-178439590257403074511283681775/395749401943131451007383674584 - 
    (138703521858340436894391778893*rr)/2770245813601920157051685722088)*U0*
   U4 + (285766174019792061323233204479/197874700971565725503691837292 - 
    (202341780360943348786326152669*rr)/197874700971565725503691837292)*U1*
   U4 + (-271456577429889918845522237755/98937350485782862751845918646 - 
    (188190017873670593167531796815*rr)/692561453400480039262921430522)*U2*
   U4 + (505156747943472627842952950251/395749401943131451007383674584 - 
    (790056425751987488836465655679*rr)/2770245813601920157051685722088)*U0*
   U5 + (-33481686840185695028071647511/49468675242891431375922959323 + 
    (167251057699930451034754779196*rr)/346280726700240019631460715261)*U1*
   U5 + (1007160729388419224031029377/98937350485782862751845918646 - 
    (277636080183039255216644217109*rr)/346280726700240019631460715261)*U2*
   U5 + (11516616624358168701574782419/49468675242891431375922959323 - 
    (7607544615755253844667214267*rr)/49468675242891431375922959323)*U0*U6 + 
  (-160708236819863267683226954035/98937350485782862751845918646 - 
    (108855694506794495553210493621*rr)/692561453400480039262921430522)*U1*
   U6 + (40570657183010249644268159866/49468675242891431375922959323 + 
    (53162359613152956948357526917*rr)/346280726700240019631460715261)*U2*
   U6 + (5422007375017007939877825669/395749401943131451007383674584 + 
    (180848153345944961912240224211*rr)/2770245813601920157051685722088)*U0*
   U7 + (432188761643367595280288993733/791498803886262902014767349168 - 
    (1454105511162308509189271368297*rr)/5540491627203840314103371444176)*U1*
   U7 + (-28854859306356712251158487253/98937350485782862751845918646 + 
    (44529148991520522611534654669*rr)/692561453400480039262921430522)*U2*
   U7 + (54007326560034594646264617463/197874700971565725503691837292 - 
    (136639008985401009528613150623*rr)/1385122906800960078525842861044)*U0*
   U8 + (200525844690154138184478505339/395749401943131451007383674584 - 
    (67109987390852715490063075287*rr)/2770245813601920157051685722088)*U1*
   U8 + U5*U8 + (354723018050525299585526781539/
     791498803886262902014767349168 - (478524892222475828348952150799*rr)/
     5540491627203840314103371444176)*U0*U9 + 
  (-140787153444757880954645624621/197874700971565725503691837292 - 
    (115525817924699164612946383645*rr)/1385122906800960078525842861044)*U1*
   U9 + (299619973506043148773818285991/395749401943131451007383674584 - 
    (241850048007352325143325728755*rr)/2770245813601920157051685722088)*U2*
   U9 + (29440041397159654850337220393/197874700971565725503691837292 + 
    (307216293110751229765652116877*rr)/1385122906800960078525842861044)*U3*
   U9 + (-175800023964693239576576031457/197874700971565725503691837292 + 
    (275523099014681118078997112935*rr)/1385122906800960078525842861044)*U4*
   U9 + (19939735865785444372592801337/197874700971565725503691837292 - 
    (31895020145994204069314865315*rr)/197874700971565725503691837292)*U5*
   U9 + (20844840325359255038125036391/98937350485782862751845918646 - 
    (111752129305742273471950126553*rr)/692561453400480039262921430522)*U6*
   U9 + (86275773985996412584434554027/395749401943131451007383674584 + 
    (23053565086528272498274303295*rr)/2770245813601920157051685722088)*U8*
   U9 + (-2842471295538575465249219383/17206495736657889174234072808 - 
    (17751726288052858447291276965*rr)/120445470156605224219638509656)*U9^2, 
 (-80266879746532573432873328097243/1083561862520293912858216501010992 + 
    (902912021979424883646894241559095*rr)/
     7584933037642057390007515507076944)*U0^2 + 
  (164567745626644264444794780909971/1083561862520293912858216501010992 - 
    (1900966221886315334175550385857295*rr)/
     7584933037642057390007515507076944)*U0*U1 + 
  (-1006531581321583594252053822847/135445232815036739107277062626374 - 
    (64381882271617539806354274137499*rr)/948116629705257173750939438384618)*
   U1^2 + (-91124334842482942569906787360539/
     270890465630073478214554125252748 - 
    (100956468258188545087663657656333*rr)/
     1896233259410514347501878876769236)*U0*U2 + 
  (155071430997889627879015789252573/135445232815036739107277062626374 + 
    (8719357080693742045727631746277*rr)/67722616407518369553638531313187)*U1*
   U2 + (13406187086879657421563036515547/67722616407518369553638531313187 - 
    (313443876632249365495706929139605*rr)/948116629705257173750939438384618)*
   U2^2 + (338191552627365406865912672708325/
     1083561862520293912858216501010992 - 
    (805047263749203287006094500436057*rr)/
     7584933037642057390007515507076944)*U0*U3 + 
  (-24507771790735834284531699456823/135445232815036739107277062626374 + 
    (431261096528785403044823912500939*rr)/948116629705257173750939438384618)*
   U1*U3 + (-35578625277931108366191908469453/
     541780931260146956429108250505496 - 
    (1233441543358795970479824331006909*rr)/
     3792466518821028695003757753538472)*U2*U3 + 
  (31709135995420922591354364781645/1083561862520293912858216501010992 + 
    (1327842126382512937168391326151255*rr)/
     7584933037642057390007515507076944)*U0*U4 + 
  (-421064126068857440414560878793447/135445232815036739107277062626374 - 
    (89917468040932045675031882442165*rr)/135445232815036739107277062626374)*
   U1*U4 + (-365987685873964044991138446522183/
     270890465630073478214554125252748 + 
    (1269820826509221554559987172889419*rr)/
     1896233259410514347501878876769236)*U2*U4 + 
  (-6031654646035156453866987190051/135445232815036739107277062626374 - 
    (355020217098919405824772842804675*rr)/948116629705257173750939438384618)*
   U0*U5 + (190196515118452622936259635967279/
     270890465630073478214554125252748 - 
    (362996125408807507627689577953389*rr)/
     1896233259410514347501878876769236)*U1*U5 + 
  (-158290730588028677971236679454085/135445232815036739107277062626374 - 
    (267010731316497651269842014225341*rr)/948116629705257173750939438384618)*
   U2*U5 + (-78091054099163540279294434740361/
     270890465630073478214554125252748 - 
    (69166873650397429991826358375445*rr)/270890465630073478214554125252748)*
   U0*U6 + (-123324692079028854177985008049705/
     270890465630073478214554125252748 + 
    (1259747965706420570829337745741197*rr)/
     1896233259410514347501878876769236)*U1*U6 + 
  (141088614090729528938227471273025/135445232815036739107277062626374 + 
    (110817383052724454771161186089501*rr)/948116629705257173750939438384618)*
   U2*U6 + (95770400261303324520175334806401/
     1083561862520293912858216501010992 + 
    (670315986468281828046282489323439*rr)/
     7584933037642057390007515507076944)*U0*U7 + 
  (-150474040987899870983707286864283/270890465630073478214554125252748 - 
    (459966345825974318221917833531243*rr)/
     1896233259410514347501878876769236)*U1*U7 + 
  (-1502981731270981558168587178661/7321363935947931843636597979804 + 
    (10188062225365251949859778940507*rr)/51249547551635522905456185858628)*
   U2*U7 + U5*U7 + (-58229860370810962301174255095001/
     1083561862520293912858216501010992 + 
    (302242913668162733432897804208941*rr)/
     7584933037642057390007515507076944)*U0*U8 + 
  (-9849808040002635378195215713103/135445232815036739107277062626374 - 
    (147265100749649403433281600986659*rr)/948116629705257173750939438384618)*
   U1*U8 + (438074985318644563679762421770325/
     1083561862520293912858216501010992 - 
    (586175301433641876740145653235465*rr)/
     7584933037642057390007515507076944)*U0*U9 + 
  (-17657415217420751645499740379833/270890465630073478214554125252748 + 
    (258989570863724473995892889380827*rr)/
     1896233259410514347501878876769236)*U1*U9 + 
  (61876395704084902010597038128639/270890465630073478214554125252748 + 
    (189812950162300240866790412935125*rr)/
     1896233259410514347501878876769236)*U2*U9 + 
  (-80497879101273926791816122094251/270890465630073478214554125252748 + 
    (161934530144805699849941530057707*rr)/
     1896233259410514347501878876769236)*U3*U9 + 
  (-10335093736507858054776198385547/135445232815036739107277062626374 - 
    (34478882036827412436212427511372*rr)/474058314852628586875469719192309)*
   U4*U9 + (213783662572825665771785490891/3660681967973965921818298989902 + 
    (58801364339548425126822756385*rr)/1830340983986982960909149494951)*U5*
   U9 + (-34591887900475056851311775850688/67722616407518369553638531313187 - 
    (11622364090908835330046639149476*rr)/474058314852628586875469719192309)*
   U6*U9 + (39/148 - (11*rr)/148)*U7*U9 + 
  (34427790214578136705873053381971/1083561862520293912858216501010992 - 
    (709256627407481935252182334759063*rr)/
     7584933037642057390007515507076944)*U8*U9 + 
  (-278152268994940490511542585137/1273280684512683798893321387792 - 
    (220343808571605940551470610875*rr)/8912964791588786592253249714544)*
   U9^2, (137374616745874453261150464365/791498803886262902014767349168 + 
    (23462257522145233865670557833*rr)/791498803886262902014767349168)*U0^2 + 
  (-68688758506800888683930020345/791498803886262902014767349168 + 
    (60934562723656140726033763795*rr)/791498803886262902014767349168)*U0*
   U1 + (-11698102363637484519694400163/98937350485782862751845918646 + 
    (202499041488456826779950359*rr)/98937350485782862751845918646)*U1^2 + 
  (-31315302857986768937914136593/197874700971565725503691837292 + 
    (17649430735309820504570425583*rr)/197874700971565725503691837292)*U0*
   U2 + (-72707279393902206244115148159/197874700971565725503691837292 - 
    (15057074645318462414937068225*rr)/197874700971565725503691837292)*U1*
   U2 + (-82827246820553909494576975991/197874700971565725503691837292 - 
    (5771646877645753083751030565*rr)/197874700971565725503691837292)*U2^2 + 
  (-17260983497879713612976842951/98937350485782862751845918646 - 
    (2807420939430365264037194537*rr)/98937350485782862751845918646)*U0*U3 + 
  (22097800921062393702415971100/49468675242891431375922959323 - 
    (4199759178325119677778042555*rr)/49468675242891431375922959323)*U1*U3 + 
  (-35560266627202820978383740921/395749401943131451007383674584 + 
    (3914857530682846634085604685*rr)/395749401943131451007383674584)*U2*U3 + 
  (15276627497889249111514160531/49468675242891431375922959323 - 
    (27360880214357622290507826051*rr)/98937350485782862751845918646)*U0*U4 + 
  (29433855493672376522576207941/49468675242891431375922959323 + 
    (23391973467994524733722264656*rr)/49468675242891431375922959323)*U1*U4 + 
  (205115396351844658093680051055/197874700971565725503691837292 + 
    (5524791867514688701025239315*rr)/197874700971565725503691837292)*U2*U4 + 
  (2557502811962454168608798971/197874700971565725503691837292 + 
    (40639123823636812644782758219*rr)/197874700971565725503691837292)*U0*
   U5 + (-15986268697216609660607254317/197874700971565725503691837292 - 
    (319300939950244296881036583*rr)/197874700971565725503691837292)*U1*U5 + 
  (2144808719492903311955238655/98937350485782862751845918646 + 
    (9372609175339563293801718299*rr)/98937350485782862751845918646)*U2*U5 + 
  (-4181294703641183703867845887/49468675242891431375922959323 + 
    (1418454636121024808783427931*rr)/49468675242891431375922959323)*U0*U6 + 
  (24800533195886812518167487997/49468675242891431375922959323 - 
    (8163404352563539133502657707*rr)/49468675242891431375922959323)*U1*U6 + 
  (13366044356690549735820660071/98937350485782862751845918646 - 
    (1499326620176228363619913111*rr)/98937350485782862751845918646)*U2*U6 + 
  U5*U6 + (-1406315630410874225383669326/49468675242891431375922959323 - 
    (11373400309504421877768294165*rr)/197874700971565725503691837292)*U0*
   U7 + (109689726677618188155150263619/395749401943131451007383674584 + 
    (44910748840398061678546576267*rr)/395749401943131451007383674584)*U1*
   U7 + (55923368877586118053232907029/395749401943131451007383674584 - 
    (12006732890897913801301392063*rr)/395749401943131451007383674584)*U2*
   U7 + (7978698671221325955177263317/49468675242891431375922959323 + 
    (388966564138294245346668901*rr)/49468675242891431375922959323)*U0*U8 + 
  (-6468632895923031101190777411/197874700971565725503691837292 + 
    (14936391522446050264200997941*rr)/197874700971565725503691837292)*U1*
   U8 + (-2660438067103728694721766591/395749401943131451007383674584 + 
    (22429495903233572650668975809*rr)/395749401943131451007383674584)*U0*
   U9 + (12055042889653370381365028155/98937350485782862751845918646 - 
    (513803986595844817319207849*rr)/98937350485782862751845918646)*U1*U9 + 
  (-100304762132321547963364567453/395749401943131451007383674584 + 
    (10492227636155747274789268069*rr)/395749401943131451007383674584)*U2*
   U9 + (-13419056653611495881466245359/197874700971565725503691837292 - 
    (5791784247801609398704427061*rr)/197874700971565725503691837292)*U3*U9 + 
  (34469680455668241468074594941/197874700971565725503691837292 - 
    (2572486183497733907406331945*rr)/197874700971565725503691837292)*U4*U9 + 
  (41709301396713710835973513317/197874700971565725503691837292 + 
    (5120662836393973482378130365*rr)/197874700971565725503691837292)*U5*U9 + 
  (28260090121380887635023958863/197874700971565725503691837292 + 
    (9484652157681816818871778821*rr)/197874700971565725503691837292)*U6*U9 + 
  (68598174500006736396784346453/791498803886262902014767349168 + 
    (7925421677607494254551395137*rr)/791498803886262902014767349168)*U8*U9 + 
  (379674971252770025738528465/4301623934164472293558518202 + 
    (298992861772478916768579279*rr)/8603247868328944587117036404)*U9^2, 
 (-9074840865837750713289719829673/58570911487583454749092783838432 + 
    (4600650225026184743960951864509*rr)/409996380413084183243649486869024)*
   U0^2 + (-555417522514179568960975082653/7321363935947931843636597979804 + 
    (366587917815275031351001079553*rr)/51249547551635522905456185858628)*U0*
   U1 + (-782382951806934454931229662265/7321363935947931843636597979804 - 
    (715772636499630351189287166073*rr)/51249547551635522905456185858628)*
   U1^2 + (48088242799332325999846350759/1830340983986982960909149494951 - 
    (2828112158547225064100430709381*rr)/12812386887908880726364046464657)*U0*
   U2 + (331770098249106922554939217553/7321363935947931843636597979804 - 
    (251458127904874695750280162715*rr)/3660681967973965921818298989902)*U1*
   U2 + (1034603127441486622052701554319/3660681967973965921818298989902 + 
    (9890304944752947816699720415887*rr)/51249547551635522905456185858628)*
   U2^2 + (6385471483984231018892042234269/58570911487583454749092783838432 - 
    (23917364506982606039042395239041*rr)/409996380413084183243649486869024)*
   U0*U3 + (82688381127419819303546957666/1830340983986982960909149494951 + 
    (2787835145970657016677929495391*rr)/25624773775817761452728092929314)*U1*
   U3 + (-1026578825505093451857683360573/29285455743791727374546391919216 + 
    (24283609678462878130682595635787*rr)/204998190206542091621824743434512)*
   U2*U3 + (7129391850451615578079762281749/
     58570911487583454749092783838432 + (69983159668321057484784925692655*rr)/
     409996380413084183243649486869024)*U0*U4 + 
  (-1625905287024855800079217850795/7321363935947931843636597979804 + 
    (994580889744764913662743918687*rr)/7321363935947931843636597979804)*U1*
   U4 + (-1557154688318647490869715628419/14642727871895863687273195959608 - 
    (11763174300156456651305060358081*rr)/102499095103271045810912371717256)*
   U2*U4 + (-366434462981396470678384693983/1830340983986982960909149494951 + 
    (1819963792528679144963374516403*rr)/25624773775817761452728092929314)*U0*
   U5 + (1929937503532391810195171416055/14642727871895863687273195959608 - 
    (13143147862108070282878807730669*rr)/102499095103271045810912371717256)*
   U1*U5 + (4670146529132491368821738432237/7321363935947931843636597979804 + 
    (11227239478588382819117807893205*rr)/51249547551635522905456185858628)*
   U2*U5 + U5^2 + (4557032334325854711125571611703/
     14642727871895863687273195959608 + (695891839142976016174191241163*rr)/
     14642727871895863687273195959608)*U0*U6 + 
  (7391130657451290402858953511027/14642727871895863687273195959608 + 
    (11598711862995926210649226944561*rr)/102499095103271045810912371717256)*
   U1*U6 + (-3110803372181267435977758511653/
     7321363935947931843636597979804 - (5393904542074973693681335562849*rr)/
     51249547551635522905456185858628)*U2*U6 + 
  (-2217735323195531075665264443965/58570911487583454749092783838432 + 
    (12727088360502252664713315508613*rr)/409996380413084183243649486869024)*
   U0*U7 + (1207091346474859644260951482549/
     14642727871895863687273195959608 + (6989317350052452890682133706781*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-1231266607466735716099436569715/7321363935947931843636597979804 - 
    (2019697356091005931459759940019*rr)/25624773775817761452728092929314)*U2*
   U7 + (1687928046449512059077170805603/58570911487583454749092783838432 + 
    (28665811127856759611826141985025*rr)/409996380413084183243649486869024)*
   U0*U8 + (-2803802817680583566079729449793/
     14642727871895863687273195959608 - (1756497927070752013250712144391*rr)/
     102499095103271045810912371717256)*U1*U8 + 
  (-318647557020140481867194483487/7321363935947931843636597979804 + 
    (635621588934750933210487654876*rr)/12812386887908880726364046464657)*U0*
   U9 + (276839845510891120936271417645/1830340983986982960909149494951 + 
    (1065710837318804931112180427927*rr)/51249547551635522905456185858628)*U1*
   U9 + (-597391488270584836763285829017/14642727871895863687273195959608 - 
    (356626673055341745803925884063*rr)/102499095103271045810912371717256)*U2*
   U9 + (-772774842739862608551232327811/14642727871895863687273195959608 - 
    (393993609982375261913894163809*rr)/102499095103271045810912371717256)*U3*
   U9 + (455891609821042525844789674915/7321363935947931843636597979804 - 
    (723178361798152045179925496225*rr)/25624773775817761452728092929314)*U4*
   U9 + (2506982875497262636816213388395/14642727871895863687273195959608 + 
    (603864415468023470991383911597*rr)/14642727871895863687273195959608)*U5*
   U9 + (-1718526451683447622669205750997/7321363935947931843636597979804 + 
    (2860770537644347059807999118501*rr)/51249547551635522905456185858628)*U6*
   U9 + (2712793630585843872544935658207/58570911487583454749092783838432 - 
    (7577230774956264338012720257875*rr)/409996380413084183243649486869024)*
   U8*U9 + (1637221874149895973613310487/68825982946631556696936291232 + 
    (9256223729935905892205462509*rr)/481781880626420896878554038624)*U9^2, 
 (360580116805707517671472724687/378542906206473561833149601776 + 
    (13532792690374200678282912839*rr)/378542906206473561833149601776)*U0^2 + 
  (-162860376073231175892355545617/189271453103236780916574800888 + 
    (47795273872600270643596221183*rr)/189271453103236780916574800888)*U0*
   U1 + (560219177849781213824868121/2150811967082236146779259101 + 
    (302482305712073594755306454*rr)/2150811967082236146779259101)*U1^2 + 
  (-317951988069946519303783560753/189271453103236780916574800888 + 
    (111346202180471409085403359927*rr)/189271453103236780916574800888)*U0*
   U2 + (-35333236347316425094036969151/47317863275809195229143700222 - 
    (41151803585444294141322018323*rr)/47317863275809195229143700222)*U1*U2 + 
  (25139232924743632059332577493/189271453103236780916574800888 - 
    (36972073726238985705140602545*rr)/189271453103236780916574800888)*U2^2 + 
  (-292533543741698360672746502797/189271453103236780916574800888 - 
    (19195248403865900057992036367*rr)/189271453103236780916574800888)*U0*
   U3 + (30265205781138914637120656637/17206495736657889174234072808 - 
    (5671505143219340468833317761*rr)/17206495736657889174234072808)*U1*U3 + 
  (-34348084674574770572867264329/189271453103236780916574800888 - 
    (89230926172657399901399454907*rr)/189271453103236780916574800888)*U2*
   U3 + (116040339513084851190333534655/189271453103236780916574800888 - 
    (68081232545060955828135037677*rr)/189271453103236780916574800888)*U0*
   U4 + (3647815216175834236997375640/23658931637904597614571850111 + 
    (33177953578485764864005076861*rr)/23658931637904597614571850111)*U1*U4 + 
  (10248149579502364867646698573/8603247868328944587117036404 + 
    (1841403239413707250835428247*rr)/8603247868328944587117036404)*U2*U4 + 
  (115436992658923063815481526053/94635726551618390458287400444 + 
    (38328986424840994334945378937*rr)/94635726551618390458287400444)*U0*U5 + 
  (-14179868524781221439296340169/23658931637904597614571850111 + 
    (2937013300165040789149295590*rr)/23658931637904597614571850111)*U1*U5 + 
  (90938320610749270203095377745/189271453103236780916574800888 - 
    (47617608358303138401714662565*rr)/189271453103236780916574800888)*U2*
   U5 + (-94328498095296274695893076335/94635726551618390458287400444 + 
    (14054799219881496568211726687*rr)/94635726551618390458287400444)*U0*U6 + 
  (3610345995503088768898746867/2150811967082236146779259101 - 
    (1930122494840051603714537743*rr)/2150811967082236146779259101)*U1*U6 + 
  (-3078180531257821170933024195/47317863275809195229143700222 + 
    (39880248912691464431322380955*rr)/47317863275809195229143700222)*U2*U6 + 
  (32941188205826829789093691637/189271453103236780916574800888 + 
    (12674894843529852726532992171*rr)/189271453103236780916574800888)*U0*
   U7 + (-17980777652949882104684399645/189271453103236780916574800888 + 
    (2563101564229505374178301703*rr)/189271453103236780916574800888)*U1*U7 + 
  (77110376163564299334315404489/189271453103236780916574800888 + 
    (43002721714549921446673612163*rr)/189271453103236780916574800888)*U2*
   U7 + (25259784524469318304463440461/47317863275809195229143700222 - 
    (2672530029264875534485582645*rr)/23658931637904597614571850111)*U0*U8 + 
  (-1494801334681192967816680631/8603247868328944587117036404 + 
    (3769364855055738457041000961*rr)/8603247868328944587117036404)*U1*U8 + 
  U4*U8 + (16891383173848798028004068689/94635726551618390458287400444 + 
    (1114017479542661358745413493*rr)/47317863275809195229143700222)*U0*U9 + 
  (11340129050057647366174532300/23658931637904597614571850111 - 
    (2838850081827763179006028804*rr)/23658931637904597614571850111)*U1*U9 + 
  (-1231564891544071499333133401/8603247868328944587117036404 + 
    (3482319485974851320525768443*rr)/8603247868328944587117036404)*U2*U9 + 
  (-8195909954481836734736325587/17206495736657889174234072808 + 
    (521211322759439228219214959*rr)/17206495736657889174234072808)*U3*U9 + 
  (224014424551102202717617730229/189271453103236780916574800888 - 
    (75559998487310133015941576641*rr)/189271453103236780916574800888)*U4*
   U9 + (175990855961835661926975319787/94635726551618390458287400444 - 
    (10661369640881664284254537011*rr)/94635726551618390458287400444)*U5*U9 + 
  (1359394025069271704777017386/23658931637904597614571850111 + 
    (2464505743931833752775842572*rr)/23658931637904597614571850111)*U6*U9 + 
  (73610630683515369279073121707/378542906206473561833149601776 + 
    (41315250971553288895733568929*rr)/378542906206473561833149601776)*U8*
   U9 + (38140098998336188222371337919/189271453103236780916574800888 + 
    (27845327077243387772258366273*rr)/189271453103236780916574800888)*U9^2, 
 (4819161742206344109585786811/197874700971565725503691837292 + 
    (65192408444755984904648819521*rr)/197874700971565725503691837292)*U0^2 + 
  (-66224403727955528266366395909/98937350485782862751845918646 - 
    (28797129183707065674526931065*rr)/98937350485782862751845918646)*U0*U1 + 
  (-24049038196963124301595225737/98937350485782862751845918646 - 
    (9268862933874332685231620133*rr)/98937350485782862751845918646)*U1^2 + 
  (-480407401689373232752959909897/395749401943131451007383674584 - 
    (127227716360190257768337759077*rr)/395749401943131451007383674584)*U0*
   U2 + (41454336863443551037124332808/49468675242891431375922959323 - 
    (28129953553069032189800871468*rr)/49468675242891431375922959323)*U1*U2 + 
  (-2057132409326607979672827847/49468675242891431375922959323 - 
    (14104643777496707074442511492*rr)/49468675242891431375922959323)*U2^2 + 
  (18409663708526759066516591262/49468675242891431375922959323 - 
    (56105638209281461928427647713*rr)/98937350485782862751845918646)*U0*U3 + 
  (94746316740108294373227252763/49468675242891431375922959323 + 
    (26723462412262002873666905776*rr)/49468675242891431375922959323)*U1*U3 + 
  (-57707048543123751389328514977/197874700971565725503691837292 - 
    (58166436152442859153078114875*rr)/197874700971565725503691837292)*U2*
   U3 + (649916109110305596046340758915/395749401943131451007383674584 + 
    (283159781687352256080648028607*rr)/395749401943131451007383674584)*U0*
   U4 + (-213481527771737228521490366297/49468675242891431375922959323 + 
    (19409077602061236520109108637*rr)/49468675242891431375922959323)*U1*U4 + 
  (-96136599450503976729173988797/98937350485782862751845918646 + 
    (117859528355981790799266492437*rr)/98937350485782862751845918646)*U2*
   U4 + (-166185408822873472069995129793/98937350485782862751845918646 - 
    (12493739919210227457008763991*rr)/98937350485782862751845918646)*U0*U5 + 
  (-225101993762444522904602607/98937350485782862751845918646 - 
    (8269459598233643771195186195*rr)/98937350485782862751845918646)*U1*U5 + 
  (-343856336273550396999375171485/197874700971565725503691837292 - 
    (34990420222296691362170026199*rr)/197874700971565725503691837292)*U2*
   U5 + (-25748765439499783757251422665/98937350485782862751845918646 - 
    (31891223267514487095436446845*rr)/98937350485782862751845918646)*U0*U6 + 
  (140581745118857352314510166361/98937350485782862751845918646 + 
    (72750549622906800228557762081*rr)/98937350485782862751845918646)*U1*U6 + 
  (-57004295469217472027814085023/98937350485782862751845918646 - 
    (572378450671213338133071317*rr)/98937350485782862751845918646)*U2*U6 + 
  (99521179182354802191712168979/197874700971565725503691837292 + 
    (31868022373628566539132576865*rr)/197874700971565725503691837292)*U0*
   U7 + (-102228194274781306306947848641/98937350485782862751845918646 + 
    (3091707884473537280558485005*rr)/98937350485782862751845918646)*U1*U7 + 
  (-48333294393616089256712218253/98937350485782862751845918646 + 
    (25323705372953254315218505235*rr)/98937350485782862751845918646)*U2*U7 + 
  U4*U7 + (-48260478544700156486628663989/395749401943131451007383674584 + 
    (47238532180925491515561954387*rr)/395749401943131451007383674584)*U0*
   U8 + (-29562302241205943837971890060/49468675242891431375922959323 - 
    (5354391028332526444702921666*rr)/49468675242891431375922959323)*U1*U8 + 
  (-58494441449355827719133942611/197874700971565725503691837292 - 
    (4552951730403624809465395139*rr)/197874700971565725503691837292)*U0*U9 + 
  (3816691343006208580806444618/49468675242891431375922959323 + 
    (14926975158422952308671926577*rr)/49468675242891431375922959323)*U1*U9 + 
  (-239754639381119566144026269803/395749401943131451007383674584 - 
    (55008481921052300817865149969*rr)/395749401943131451007383674584)*U2*
   U9 + (71541597447466257798203183529/197874700971565725503691837292 - 
    (26497242042747858144176602633*rr)/197874700971565725503691837292)*U3*
   U9 + (145426697009071286156284322781/197874700971565725503691837292 + 
    (26355802071319816402861049567*rr)/197874700971565725503691837292)*U4*
   U9 + (-58550048012957025034125895491/197874700971565725503691837292 + 
    (72002978769390812659366850599*rr)/197874700971565725503691837292)*U5*
   U9 + (-17688665825596738176151468437/49468675242891431375922959323 - 
    (8782132071852270408592773657*rr)/49468675242891431375922959323)*U6*U9 + 
  (-100565881738019884132768845183/395749401943131451007383674584 - 
    (31324523674658689879782516297*rr)/395749401943131451007383674584)*U8*
   U9 + (-5079822096141278485011855657/17206495736657889174234072808 + 
    (1563099346157675192846202685*rr)/17206495736657889174234072808)*U9^2, 
 (13984080246142434171005234824157/69651894741991135377299526726784 - 
    (36510190414233783531338913564273*rr)/487563263193937947641096687087488)*
   U0^2 + (949654410300284548386335147533/34825947370995567688649763363392 + 
    (28105575517043584053155300690279*rr)/243781631596968973820548343543744)*
   U0*U1 + (166788013761579113576008626305/791498803886262902014767349168 - 
    (74414638423452894547221024267*rr)/5540491627203840314103371444176)*
   U1^2 + (36276095692101426943445615982/544155427671805745135152552553 + 
    (7849598124599947577291242745189*rr)/30472703949621121727568542942968)*U0*
   U2 + (-5656851627970000795027614784589/17412973685497783844324881681696 - 
    (843233142165666119935845013419*rr)/17412973685497783844324881681696)*U1*
   U2 + (-5687061787770908058317847057577/17412973685497783844324881681696 + 
    (4178899928310793556092927772643*rr)/121890815798484486910274171771872)*
   U2^2 + (-6784590437018753682422217674029/
     17412973685497783844324881681696 + (12180453761322833924227012753505*rr)/
     121890815798484486910274171771872)*U0*U3 + 
  (-306770562092840537961346076163/8706486842748891922162440840848 - 
    (11241251368704583965386582304889*rr)/60945407899242243455137085885936)*
   U1*U3 + (-9080607759546933075742947592253/
     34825947370995567688649763363392 - (11776283524316080908205107389521*rr)/
     243781631596968973820548343543744)*U2*U3 + 
  (-2910583005186131181340731417759/8706486842748891922162440840848 - 
    (9866938784209057378783868424027*rr)/30472703949621121727568542942968)*U0*
   U4 + (2484714758571098472145566931683/2176621710687222980540610210212 + 
    (1034823470751682540974681182699*rr)/4353243421374445961081220420424)*U1*
   U4 + (437134414374503971858410775753/395749401943131451007383674584 - 
    (1000953725088354666182237273691*rr)/2770245813601920157051685722088)*U2*
   U4 + (12267059157975346178799356941931/17412973685497783844324881681696 + 
    (14953559891399978057719016620133*rr)/121890815798484486910274171771872)*
   U0*U5 + (-2004790977652764556019496952663/
     17412973685497783844324881681696 - (15553741724120990607464147237595*rr)/
     121890815798484486910274171771872)*U1*U5 + 
  (2660294114835963699961445402585/8706486842748891922162440840848 - 
    (2016149894510074665231721382269*rr)/60945407899242243455137085885936)*U2*
   U5 + (-1184211757101322165199146867175/4353243421374445961081220420424 + 
    (507503827148803975650886288877*rr)/4353243421374445961081220420424)*U0*
   U6 + (-73464174082570649560696939247/395749401943131451007383674584 - 
    (680867631866537647378724460577*rr)/2770245813601920157051685722088)*U1*
   U6 + (-983678140840618240809728702627/8706486842748891922162440840848 + 
    (7780381988978378829869664295349*rr)/60945407899242243455137085885936)*U2*
   U6 + U4*U6 + (-33566048906107277204857886521/
     3165995215545051608059069396672 - (614883728766509768885796990889*rr)/
     22161966508815361256413485776704)*U0*U7 + 
  (10326238553965672613457923791049/34825947370995567688649763363392 + 
    (545049920989761233303788907367*rr)/243781631596968973820548343543744)*U1*
   U7 + (2393662885697883269697199414945/17412973685497783844324881681696 - 
    (2527007039484308485509060854643*rr)/121890815798484486910274171771872)*
   U2*U7 + (115305386326194826748973006699/791498803886262902014767349168 - 
    (403515519913589640371780858891*rr)/5540491627203840314103371444176)*U0*
   U8 + (268588498198963662034516028373/1582997607772525804029534698336 + 
    (742686989949624723999321190955*rr)/11080983254407680628206742888352)*U1*
   U8 + (1115284159162185427545044306071/34825947370995567688649763363392 + 
    (5927654130117511997983506315393*rr)/243781631596968973820548343543744)*
   U0*U9 + (830406924899648013814237241203/17412973685497783844324881681696 - 
    (13540090181480459173777633642089*rr)/121890815798484486910274171771872)*
   U1*U9 + (206239848078940838794005919953/17412973685497783844324881681696 + 
    (16656985501866474853159436053291*rr)/121890815798484486910274171771872)*
   U2*U9 + (-952792360569276243500821202015/4353243421374445961081220420424 + 
    (2308660027223132206648349325333*rr)/30472703949621121727568542942968)*U3*
   U9 + (5106121893063475694258939863279/17412973685497783844324881681696 - 
    (25244665303064866124477480668069*rr)/121890815798484486910274171771872)*
   U4*U9 + (3219435424334093324335797870935/
     17412973685497783844324881681696 - (1557722829650045368055744387215*rr)/
     17412973685497783844324881681696)*U5*U9 + 
  (1022596280998330258204646143043/4353243421374445961081220420424 + 
    (3556904599959977753091736308395*rr)/30472703949621121727568542942968)*U6*
   U9 + (2192412644573224241919865342793/17412973685497783844324881681696 + 
    (5054727329267824934380590177773*rr)/121890815798484486910274171771872)*
   U8*U9 + (146383255188791294834480422551/757085812412947123666299203552 + 
    (182411659429460139110962404725*rr)/5299600686890629865664094424864)*
   U9^2, (9141147803682902848456063763/68825982946631556696936291232 - 
    (41436439583164387101673817*rr)/68825982946631556696936291232)*U0^2 + 
  (-6257372516368231915112302401/34412991473315778348468145616 + 
    (1793149611235068118774523683*rr)/34412991473315778348468145616)*U0*U1 + 
  (568735887683125884158159583/8603247868328944587117036404 + 
    (464335479674436706578279261*rr)/8603247868328944587117036404)*U1^2 + 
  (-2648857524097483717610110817/17206495736657889174234072808 + 
    (1169937877125337928851285859*rr)/17206495736657889174234072808)*U0*U2 + 
  (-5152089209605386491145940521/17206495736657889174234072808 - 
    (1685053353203288404116670999*rr)/17206495736657889174234072808)*U1*U2 + 
  (2461818211218539312084903433/17206495736657889174234072808 - 
    (1044623653926421390295284885*rr)/17206495736657889174234072808)*U2^2 + 
  (-2688759586027898003818559945/17206495736657889174234072808 + 
    (195817039509679161223213071*rr)/17206495736657889174234072808)*U0*U3 + 
  (2329666285247269618840229969/8603247868328944587117036404 - 
    (639677749840318787780596671*rr)/8603247868328944587117036404)*U1*U3 + 
  (2782378475577155520549831787/34412991473315778348468145616 - 
    (809748537045031311059598479*rr)/34412991473315778348468145616)*U2*U3 + 
  (90000297565114460350421725/8603247868328944587117036404 - 
    (342171347606509405329070193*rr)/4301623934164472293558518202)*U0*U4 + 
  (2225485802943315353753833255/4301623934164472293558518202 + 
    (454662538363225324325956352*rr)/2150811967082236146779259101)*U1*U4 + 
  (1293252466560295546803878157/4301623934164472293558518202 + 
    (343838307153035958512854315*rr)/4301623934164472293558518202)*U2*U4 + 
  (2635007935643585887820967597/17206495736657889174234072808 + 
    (1382728241762586239928579157*rr)/17206495736657889174234072808)*U0*U5 + 
  (-119418517582241004518820847/17206495736657889174234072808 + 
    (1456666611818431296951060939*rr)/17206495736657889174234072808)*U1*U5 + 
  (96272730502352396997226917/2150811967082236146779259101 - 
    (176853695499783389422331719*rr)/4301623934164472293558518202)*U2*U5 + 
  U4*U5 + (-282176078643109928250831394/2150811967082236146779259101 + 
    (30058503308827996737279016*rr)/2150811967082236146779259101)*U0*U6 + 
  (1442172849211279445560872051/4301623934164472293558518202 - 
    (1006167381680500998348805853*rr)/4301623934164472293558518202)*U1*U6 + 
  (-2102542111891721085888297847/8603247868328944587117036404 + 
    (437598918518371985439670559*rr)/8603247868328944587117036404)*U2*U6 + 
  (-692118397579098985631071827/34412991473315778348468145616 + 
    (276292135255195715410016643*rr)/34412991473315778348468145616)*U0*U7 + 
  (4867066440842996011103438471/34412991473315778348468145616 + 
    (842685360870841227699361959*rr)/34412991473315778348468145616)*U1*U7 + 
  (1020175459441536456771870691/17206495736657889174234072808 + 
    (295791429186818540412217753*rr)/17206495736657889174234072808)*U2*U7 + 
  (293121948305363180859672757/4301623934164472293558518202 - 
    (237173448177076187386634863*rr)/4301623934164472293558518202)*U0*U8 + 
  (365981404078227463238030129/17206495736657889174234072808 + 
    (1276898385230999137910927185*rr)/17206495736657889174234072808)*U1*U8 + 
  (-362417260240829979289154585/34412991473315778348468145616 + 
    (441660777536681121314696939*rr)/34412991473315778348468145616)*U0*U9 + 
  (958995747068153644673644617/17206495736657889174234072808 - 
    (1315504984529319527517892219*rr)/17206495736657889174234072808)*U1*U9 + 
  (-5084845513543527634602585059/17206495736657889174234072808 + 
    (713596458768758077716159077*rr)/17206495736657889174234072808)*U2*U9 + 
  (-420289109864222023779078083/8603247868328944587117036404 - 
    (235367809640143703064612973*rr)/8603247868328944587117036404)*U3*U9 + 
  (7254216042436654815862893687/17206495736657889174234072808 - 
    (633237965196816718101433291*rr)/17206495736657889174234072808)*U4*U9 + 
  (3509419219269754186842183709/17206495736657889174234072808 + 
    (1110038658317282386539017387*rr)/17206495736657889174234072808)*U5*U9 + 
  (426475840631101997097876959/8603247868328944587117036404 + 
    (93244521989743833878678917*rr)/8603247868328944587117036404)*U6*U9 + 
  (540857658815838392816655893/17206495736657889174234072808 + 
    (636377297959852845868395203*rr)/17206495736657889174234072808)*U8*U9 + 
  (1145146327553329891197235479/17206495736657889174234072808 + 
    (683665883830737937489197147*rr)/17206495736657889174234072808)*U9^2, 
 (-90844947156878017920179162305/791498803886262902014767349168 - 
    (99104249100294597099223891917*rr)/791498803886262902014767349168)*U0^2 + 
  (70475268466503428744270353801/197874700971565725503691837292 + 
    (23838472285521088162176485369*rr)/197874700971565725503691837292)*U0*
   U1 + (3967408719343694397090739233/49468675242891431375922959323 + 
    (3140407940596881078998593902*rr)/49468675242891431375922959323)*U1^2 + 
  (204958222183307329485829686833/395749401943131451007383674584 + 
    (29732650584684702938251028221*rr)/395749401943131451007383674584)*U0*
   U2 + (-70319109110470548821277824853/197874700971565725503691837292 + 
    (74814203344341332596913618877*rr)/197874700971565725503691837292)*U1*
   U2 + (-3172792561289262121478612815/197874700971565725503691837292 + 
    (13754681000670749478818693879*rr)/197874700971565725503691837292)*U2^2 + 
  (2562361746176826284978757531/49468675242891431375922959323 + 
    (11295946276930359630014687430*rr)/49468675242891431375922959323)*U0*U3 + 
  (-460192503444455072772651349323/395749401943131451007383674584 - 
    (93440822118659597402088293543*rr)/395749401943131451007383674584)*U1*
   U3 + (100388277724781361430908986759/395749401943131451007383674584 + 
    (46576886076271037925553890853*rr)/395749401943131451007383674584)*U2*
   U3 + (-186982239293273634715794559371/395749401943131451007383674584 - 
    (88982837917091293462223999211*rr)/395749401943131451007383674584)*U0*
   U4 + (99847970198164601064853501439/49468675242891431375922959323 - 
    (16217905186315772470215944272*rr)/49468675242891431375922959323)*U1*U4 + 
  (-4024327664131205795604401597/49468675242891431375922959323 - 
    (22323054822919752335639567613*rr)/49468675242891431375922959323)*U2*U4 + 
  U4^2 + (170002441539094768288679773921/197874700971565725503691837292 + 
    (13025120944245821958591042817*rr)/197874700971565725503691837292)*U0*
   U5 + (15636922305112940827069500867/197874700971565725503691837292 + 
    (9932909497399071102432963101*rr)/197874700971565725503691837292)*U1*U5 + 
  (39541747828899613825852549571/49468675242891431375922959323 + 
    (1328858087520167574919759884*rr)/49468675242891431375922959323)*U2*U5 + 
  (16980082744789252296857642305/49468675242891431375922959323 + 
    (1031277924778039549470044689*rr)/49468675242891431375922959323)*U0*U6 + 
  (-89852206065839747806428157051/98937350485782862751845918646 - 
    (21894775349504582075087456831*rr)/98937350485782862751845918646)*U1*U6 + 
  (11016671511307874287800404713/49468675242891431375922959323 - 
    (2645721198050878676615833772*rr)/49468675242891431375922959323)*U2*U6 + 
  (-83372989896516210171516974515/395749401943131451007383674584 - 
    (19534297184356902591339178845*rr)/395749401943131451007383674584)*U0*
   U7 + (235026583434239789666071926983/395749401943131451007383674584 - 
    (6302064091757316487999023513*rr)/395749401943131451007383674584)*U1*U7 + 
  (16888799818599897853218082995/197874700971565725503691837292 - 
    (22908302850427926346998310131*rr)/197874700971565725503691837292)*U2*
   U7 + (26800708044119307278859962179/395749401943131451007383674584 - 
    (5354759873321593848506310935*rr)/395749401943131451007383674584)*U0*U8 + 
  (65767727703106724960925380627/197874700971565725503691837292 + 
    (1539713613694255316429051131*rr)/197874700971565725503691837292)*U1*U8 + 
  (71337398029177431028996065021/395749401943131451007383674584 + 
    (9655145355873133891752452781*rr)/395749401943131451007383674584)*U0*U9 + 
  (-24000091774927279699530675021/197874700971565725503691837292 - 
    (29531129888533668666136798375*rr)/197874700971565725503691837292)*U1*
   U9 + (58191899893530461462434123473/197874700971565725503691837292 + 
    (19530466571510166684633016053*rr)/197874700971565725503691837292)*U2*
   U9 + (-21066697944348105854968927303/98937350485782862751845918646 + 
    (6073430782685975532071231645*rr)/98937350485782862751845918646)*U3*U9 + 
  (-97478774333298960472555203575/197874700971565725503691837292 + 
    (376726603620420022673732347*rr)/197874700971565725503691837292)*U4*U9 + 
  (12669534048526127402171163693/197874700971565725503691837292 - 
    (24574065681466947499630759397*rr)/197874700971565725503691837292)*U5*
   U9 + (9915165949382087712740926968/49468675242891431375922959323 + 
    (2179223237685226777961337912*rr)/49468675242891431375922959323)*U6*U9 + 
  (22820647048916643541881034401/197874700971565725503691837292 + 
    (8182301369381996829244231337*rr)/197874700971565725503691837292)*U8*U9 + 
  (591491925653794471410672867/4301623934164472293558518202 - 
    (141327619475972997056188107*rr)/2150811967082236146779259101)*U9^2, 
 (-960271173776920668165512147927/4353243421374445961081220420424 - 
    (15601648613197609761020245853913*rr)/30472703949621121727568542942968)*
   U0^2 + (851933924246579123101228949711/1088310855343611490270305105106 + 
    (1416099352227636431915901001317*rr)/3809087993702640215946067867871)*U0*
   U1 + (24009880953240939891589224937/197874700971565725503691837292 - 
    (79944906459744538800795741831*rr)/1385122906800960078525842861044)*
   U1^2 + (4704770549121177616802573300989/2176621710687222980540610210212 + 
    (5200065902644379938078910913885*rr)/15236351974810560863784271471484)*U0*
   U2 + (-11002934623103403947823715623725/4353243421374445961081220420424 + 
    (400504814997866285940605363913*rr)/4353243421374445961081220420424)*U1*
   U2 + (-547757662876057043703236226007/4353243421374445961081220420424 + 
    (25397525395166324040204603190941*rr)/30472703949621121727568542942968)*
   U2^2 + (-182279106141414494004654015961/1088310855343611490270305105106 + 
    (6610986539893547819840177722231*rr)/7618175987405280431892135735742)*U0*
   U3 + (-1016958457202218973052875575281/1088310855343611490270305105106 - 
    (6765339088452332610360428432609*rr)/7618175987405280431892135735742)*U1*
   U3 + (-16931889485793452700485009133243/8706486842748891922162440840848 + 
    (24707812831616686518760466957513*rr)/60945407899242243455137085885936)*
   U2*U3 + (-14683141513054638078126972897431/
     4353243421374445961081220420424 + (4828834020275326931363236558693*rr)/
     30472703949621121727568542942968)*U0*U4 + 
  (13291735883548228861184229225925/2176621710687222980540610210212 + 
    (343973137758578992322739365815*rr)/2176621710687222980540610210212)*U1*
   U4 + (84142382832531976649229901621/98937350485782862751845918646 - 
    (1756130344896001339747703545935*rr)/692561453400480039262921430522)*U2*
   U4 + (3853896016056222781139455154147/2176621710687222980540610210212 - 
    (2837139705624567652250779026733*rr)/15236351974810560863784271471484)*U0*
   U5 + (-11003123746655351211613603378877/4353243421374445961081220420424 + 
    (1451260970800750821614322232095*rr)/30472703949621121727568542942968)*U1*
   U5 + (627674076685825957075072440441/1088310855343611490270305105106 + 
    (2570914729979457946322409024129*rr)/7618175987405280431892135735742)*U2*
   U5 + (617715276494822770273181496299/544155427671805745135152552553 + 
    (457046157270650832562013501763*rr)/544155427671805745135152552553)*U0*
   U6 + (-74877976627698058802698357585/49468675242891431375922959323 - 
    (368902683969441233944998937857*rr)/346280726700240019631460715261)*U1*
   U6 + (2137768371351044830747980009997/2176621710687222980540610210212 + 
    (4391698141214048671128577923057*rr)/15236351974810560863784271471484)*U2*
   U6 + (-182875980716749980193807870161/791498803886262902014767349168 - 
    (457260527512182085489089688677*rr)/5540491627203840314103371444176)*U0*
   U7 + (1356879503820130481768179557705/4353243421374445961081220420424 + 
    (781126254406823375029452802081*rr)/30472703949621121727568542942968)*U1*
   U7 + (2359715797844047936424486908219/4353243421374445961081220420424 - 
    (9871946530160800619869404244761*rr)/30472703949621121727568542942968)*U2*
   U7 + (-49305312762655058253383154495/98937350485782862751845918646 - 
    (89481832758151809373306248743*rr)/692561453400480039262921430522)*U0*
   U8 + (166730190386653973213245812025/197874700971565725503691837292 + 
    (30217715782471548871332846321*rr)/1385122906800960078525842861044)*U1*
   U8 + U3*U8 + (-928639917346897662366110071943/
     4353243421374445961081220420424 + (1324416947495646041451609290105*rr)/
     30472703949621121727568542942968)*U0*U9 + 
  (-2034566267671338292027660812599/4353243421374445961081220420424 - 
    (10878002258752761542129754116835*rr)/30472703949621121727568542942968)*
   U1*U9 + (2316281268967780353415667823655/1088310855343611490270305105106 + 
    (1275946544388129629171474621603*rr)/7618175987405280431892135735742)*U2*
   U9 + (381585332224222331296027128323/544155427671805745135152552553 + 
    (1432309425410824887851240913687*rr)/3809087993702640215946067867871)*U3*
   U9 + (-11717997782689291411257392213679/4353243421374445961081220420424 - 
    (23297795260915342960683508091539*rr)/30472703949621121727568542942968)*
   U4*U9 + (-1814913947566830334233408172233/
     4353243421374445961081220420424 - (3464578194045112273609840063659*rr)/
     4353243421374445961081220420424)*U5*U9 + 
  (1437799187567293489390556081675/1088310855343611490270305105106 - 
    (893982671057174535929928758185*rr)/7618175987405280431892135735742)*U6*
   U9 + (1362010035107781916775419099113/4353243421374445961081220420424 - 
    (4431992340281208137275779937379*rr)/30472703949621121727568542942968)*U8*
   U9 + (19184777950426638273222132234/23658931637904597614571850111 - 
    (36433014539519801740208532996*rr)/165612521465332183302002950777)*U9^2, 
 (28730029552941805354091983751317/58570911487583454749092783838432 - 
    (140327079003042552216682302141689*rr)/409996380413084183243649486869024)*
   U0^2 + (-1525820403270165565000195706651/
     29285455743791727374546391919216 + (39607651115194617886765727754967*rr)/
     204998190206542091621824743434512)*U0*U1 + 
  (-852084150292868887473394836496/1830340983986982960909149494951 - 
    (16674378666127095556548658901*rr)/12812386887908880726364046464657)*
   U1^2 + (8849023790540065653094790892987/7321363935947931843636597979804 + 
    (13771552283623553784393777209177*rr)/51249547551635522905456185858628)*
   U0*U2 + (-2065649991730138601714489710826/
     1830340983986982960909149494951 + (1090204342489862519990763892935*rr)/
     3660681967973965921818298989902)*U1*U2 + 
  (-12015288142357372170041399468123/7321363935947931843636597979804 + 
    (57765100348871052514499794780669*rr)/51249547551635522905456185858628)*
   U2^2 + (-4136039120637416109461963133745/3660681967973965921818298989902 + 
    (9112356155334538895305066102719*rr)/25624773775817761452728092929314)*U0*
   U3 + (1748321255430732206818249377289/7321363935947931843636597979804 - 
    (54156373476868362203028782057949*rr)/51249547551635522905456185858628)*
   U1*U3 + (-15699073730106990865376076809717/
     14642727871895863687273195959608 + (61327749995523536596431342635399*rr)/
     102499095103271045810912371717256)*U2*U3 + 
  (-12174923735792749074980451278955/7321363935947931843636597979804 - 
    (64546509333672085836586356580179*rr)/51249547551635522905456185858628)*
   U0*U4 + (28766683687385622996866920951959/
     7321363935947931843636597979804 + (7018561090913328858625509438303*rr)/
     7321363935947931843636597979804)*U1*U4 + 
  (18941033529235058968313032562389/3660681967973965921818298989902 - 
    (51796081770274339685658693873453*rr)/25624773775817761452728092929314)*
   U2*U4 + (6996096521724688117319627902069/
     14642727871895863687273195959608 + 
    (107587081139374186608361232468415*rr)/102499095103271045810912371717256)*
   U0*U5 + (-6038650062356994967514580636141/
     7321363935947931843636597979804 - (40384842521468335304167491296317*rr)/
     51249547551635522905456185858628)*U1*U5 + 
  (9805069586346313417114603857533/7321363935947931843636597979804 + 
    (58091780178732172397231335390351*rr)/51249547551635522905456185858628)*
   U2*U5 + (-1752773691487792347676056596585/
     3660681967973965921818298989902 + (1940182622005676533213671500823*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (1350156733643886525620230503564/1830340983986982960909149494951 - 
    (1205641568475800065581973197184*rr)/12812386887908880726364046464657)*U1*
   U6 + (-2130716037681188376734976029733/1830340983986982960909149494951 - 
    (3899325256710355428937273649028*rr)/12812386887908880726364046464657)*U2*
   U6 + (-11393385945446788352835347549075/14642727871895863687273195959608 - 
    (36719189347146944217074189665995*rr)/102499095103271045810912371717256)*
   U0*U7 + (28743896129047497885750646781535/
     29285455743791727374546391919216 + (75740858389384360036054292177661*rr)/
     204998190206542091621824743434512)*U1*U7 + 
  (6071122617097188898133259286989/7321363935947931843636597979804 - 
    (24113139087605417331565348175031*rr)/51249547551635522905456185858628)*
   U2*U7 + U3*U7 + (-23969379603685768637847018583/
     14642727871895863687273195959608 + (8288740978921501492438994359699*rr)/
     102499095103271045810912371717256)*U0*U8 + 
  (275335523938760218286416283973/14642727871895863687273195959608 + 
    (2727525626393602329822089777455*rr)/102499095103271045810912371717256)*
   U1*U8 + (8300979921416302799879888327149/
     29285455743791727374546391919216 + 
    (100660227211031222639614052325103*rr)/204998190206542091621824743434512)*
   U0*U9 + (6796591903293124916565524305409/7321363935947931843636597979804 - 
    (12263923773008166647171205397587*rr)/51249547551635522905456185858628)*
   U1*U9 + (-9785815773751808147523309057439/
     14642727871895863687273195959608 + (59633359115237190741512735880851*rr)/
     102499095103271045810912371717256)*U2*U9 + 
  (-2313412648115630709202099804992/1830340983986982960909149494951 - 
    (1713765229690787459991616762991*rr)/12812386887908880726364046464657)*U3*
   U9 + (-1750456841397432826619234632539/7321363935947931843636597979804 - 
    (38574715088526821314898905351295*rr)/51249547551635522905456185858628)*
   U4*U9 + (599677268289777184906410674593/3660681967973965921818298989902 + 
    (888313372241034478091448183175*rr)/1830340983986982960909149494951)*U5*
   U9 + (1024729351813035588932146242195/1830340983986982960909149494951 + 
    (2773114079776828762555420813523*rr)/12812386887908880726364046464657)*U6*
   U9 + (884855388870171002776143357689/14642727871895863687273195959608 + 
    (12349614898444434710806081271203*rr)/102499095103271045810912371717256)*
   U8*U9 + (7568022606038240928795024015/8603247868328944587117036404 - 
    (2704281001318846262545269463*rr)/60222735078302612109819254828)*U9^2, 
 (13900013076245516221417317211/49468675242891431375922959323 - 
    (35080336486305137475119354878*rr)/346280726700240019631460715261)*U0^2 + 
  (51206145262999020317397205467/395749401943131451007383674584 + 
    (359483884691564414453735447089*rr)/2770245813601920157051685722088)*U0*
   U1 + (-3197230172660593002877372215/197874700971565725503691837292 - 
    (58823784110265038603979939557*rr)/1385122906800960078525842861044)*
   U1^2 + (368121210783900298004652562767/791498803886262902014767349168 + 
    (2205896553303891974132371663501*rr)/5540491627203840314103371444176)*U0*
   U2 + (-26640185446775310374918586480/49468675242891431375922959323 - 
    (8219325139497670533416895909*rr)/49468675242891431375922959323)*U1*U2 + 
  (-95304917482303381468177347735/197874700971565725503691837292 + 
    (3550270065893958850144301015*rr)/1385122906800960078525842861044)*U2^2 + 
  (-199014649603275814740898579663/395749401943131451007383674584 + 
    (522148511097084788785691032935*rr)/2770245813601920157051685722088)*U0*
   U3 + (85643849377616146007979388377/197874700971565725503691837292 - 
    (288032293752504334128207358277*rr)/1385122906800960078525842861044)*U1*
   U3 + (-175850525368216871935440337251/197874700971565725503691837292 - 
    (154017390516392757027784030679*rr)/1385122906800960078525842861044)*U2*
   U3 + (-681156287378623924837983291333/791498803886262902014767349168 - 
    (2060115300190847332064597777911*rr)/5540491627203840314103371444176)*U0*
   U4 + (212078741345632725457787147479/197874700971565725503691837292 + 
    (102987808906807519279661868123*rr)/197874700971565725503691837292)*U1*
   U4 + (129730814562560890303206680841/98937350485782862751845918646 - 
    (166587543471289998953013771661*rr)/692561453400480039262921430522)*U2*
   U4 + (106944961028511666240187239489/197874700971565725503691837292 - 
    (163785935015677558867071002121*rr)/1385122906800960078525842861044)*U0*
   U5 + (-38688767184377105807785810755/197874700971565725503691837292 - 
    (199266060539539693222011233285*rr)/1385122906800960078525842861044)*U1*
   U5 + (-70820400525470933200936544731/197874700971565725503691837292 - 
    (77991183175751546064850278493*rr)/1385122906800960078525842861044)*U2*
   U5 + (-144329088581270134131895682645/197874700971565725503691837292 + 
    (43084397587071422236389718623*rr)/197874700971565725503691837292)*U0*
   U6 + (-39737743474645903832058728427/197874700971565725503691837292 - 
    (605165913447167699113061309465*rr)/1385122906800960078525842861044)*U1*
   U6 + (41414897308904829233078810785/49468675242891431375922959323 + 
    (6606626329468632397815278209*rr)/346280726700240019631460715261)*U2*U6 + 
  U3*U6 + (7232839473033438891237021657/49468675242891431375922959323 - 
    (13280982813810160676881394869*rr)/346280726700240019631460715261)*U0*
   U7 + (-160850990944318390430370886781/791498803886262902014767349168 + 
    (55948496278740766342739643729*rr)/5540491627203840314103371444176)*U1*
   U7 + (76417187184023775213661920159/197874700971565725503691837292 + 
    (63644268125863731545338241661*rr)/1385122906800960078525842861044)*U2*
   U7 + (6327981986991830483474826911/791498803886262902014767349168 - 
    (893206046031709367427764489659*rr)/5540491627203840314103371444176)*U0*
   U8 + (115608223571921050014485697583/395749401943131451007383674584 + 
    (207192828663294769693955994453*rr)/2770245813601920157051685722088)*U1*
   U8 + (-12611964380996033139279576755/98937350485782862751845918646 - 
    (12155075306636886352878170424*rr)/346280726700240019631460715261)*U0*
   U9 + (-37743842639688049951409802041/197874700971565725503691837292 - 
    (221184833372359784245075218197*rr)/1385122906800960078525842861044)*U1*
   U9 + (108142324101490402445781716077/395749401943131451007383674584 - 
    (41883437182056373144846790511*rr)/2770245813601920157051685722088)*U2*
   U9 + (207234251417065495611075435003/395749401943131451007383674584 + 
    (265710490262345192298724379077*rr)/2770245813601920157051685722088)*U3*
   U9 + (-15553820328699915405675773587/49468675242891431375922959323 - 
    (35604254614296091020883846836*rr)/346280726700240019631460715261)*U4*
   U9 + (20347277854726815626787025251/197874700971565725503691837292 - 
    (49044553204003215937286866587*rr)/197874700971565725503691837292)*U5*
   U9 + (13791518274784432825261794295/49468675242891431375922959323 - 
    (12911996300920749830849540582*rr)/346280726700240019631460715261)*U6*
   U9 + (44378056762427057516846740055/395749401943131451007383674584 + 
    (8027795602200294592947054329*rr)/2770245813601920157051685722088)*U8*
   U9 + (2998168815333609284968069373/17206495736657889174234072808 + 
    (1483138397671059517460258485*rr)/120445470156605224219638509656)*U9^2, 
 (-2298171540486833267975625610453/7321363935947931843636597979804 + 
    (4731083552455782096943644480493*rr)/51249547551635522905456185858628)*
   U0^2 + (472472785223847539902395810341/14642727871895863687273195959608 - 
    (15505124911161018713499724887681*rr)/102499095103271045810912371717256)*
   U0*U1 + (1099762510711558471975596390377/3660681967973965921818298989902 - 
    (2449088471099173851676228596435*rr)/25624773775817761452728092929314)*
   U1^2 + (-324430931438150113231009057039/14642727871895863687273195959608 - 
    (15084466055965907482739795187213*rr)/102499095103271045810912371717256)*
   U0*U2 + (5085169700277979450917680918191/7321363935947931843636597979804 + 
    (244023095300333034674803341709*rr)/7321363935947931843636597979804)*U1*
   U2 + (1495475207663339794326100849149/7321363935947931843636597979804 - 
    (23302828034236391004467305714703*rr)/51249547551635522905456185858628)*
   U2^2 + (11328737279067828982508139488041/
     14642727871895863687273195959608 - (17275598920732489092385163459077*rr)/
     102499095103271045810912371717256)*U0*U3 + 
  (-777660436015548887472160658254/1830340983986982960909149494951 + 
    (6689440286457948825267459794409*rr)/12812386887908880726364046464657)*U1*
   U3 + (4906224057326145613969359819227/14642727871895863687273195959608 - 
    (27149077167409725158553560066845*rr)/102499095103271045810912371717256)*
   U2*U3 + (4740305547875067533481023179877/
     14642727871895863687273195959608 + (73418213987143504901726752340891*rr)/
     102499095103271045810912371717256)*U0*U4 + 
  (-5152006140684409443397933841216/1830340983986982960909149494951 - 
    (1322368852944364088216692029113*rr)/1830340983986982960909149494951)*U1*
   U4 + (-17050371947882927536361711227809/7321363935947931843636597979804 + 
    (39777336885435727384100448025605*rr)/51249547551635522905456185858628)*
   U2*U4 + (-2061316561404094996266555067449/
     1830340983986982960909149494951 - (7650521697926445195648827882256*rr)/
     12812386887908880726364046464657)*U0*U5 + 
  (5048255371827915942089060615193/7321363935947931843636597979804 + 
    (3283422654328473851308566468449*rr)/51249547551635522905456185858628)*U1*
   U5 + (-2410466699783081676756958090644/1830340983986982960909149494951 - 
    (8070660839262768735101474175529*rr)/12812386887908880726364046464657)*U2*
   U5 + U3*U5 + (561079982956310908388784492179/
     3660681967973965921818298989902 - (812489593059505686448350747777*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (-3113011477482052947968531167095/3660681967973965921818298989902 + 
    (12582558527055600844382348642035*rr)/25624773775817761452728092929314)*
   U1*U6 + (2484143633189940739143269366889/3660681967973965921818298989902 - 
    (132642720396634404781655088135*rr)/25624773775817761452728092929314)*U2*
   U6 + (4025623270900906149127402220519/14642727871895863687273195959608 + 
    (17739736508755866942843941624335*rr)/102499095103271045810912371717256)*
   U0*U7 + (-10522410348533485253269954256481/
     14642727871895863687273195959608 - (22002351510982940190844067575039*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-39670602493569601144966551105/98937350485782862751845918646 + 
    (30810524153153183263957389940*rr)/346280726700240019631460715261)*U2*
   U7 + (-5508824387097004365424073939343/14642727871895863687273195959608 + 
    (1071629444915152218582682846507*rr)/102499095103271045810912371717256)*
   U0*U8 + (75993743419131692547342984639/1830340983986982960909149494951 - 
    (2308176834820706774538403525098*rr)/12812386887908880726364046464657)*U1*
   U8 + (70867906952423951446370670687/1830340983986982960909149494951 - 
    (4532057392743784302221332913057*rr)/25624773775817761452728092929314)*U0*
   U9 + (-1705300405197450808069267148055/3660681967973965921818298989902 + 
    (1703451948822594940418647571168*rr)/12812386887908880726364046464657)*U1*
   U9 + (2436933727842034391489588866227/7321363935947931843636597979804 - 
    (1826736286393214173184341961765*rr)/51249547551635522905456185858628)*U2*
   U9 + (283557509594596469216422800777/1830340983986982960909149494951 + 
    (1986963391283085555229647961727*rr)/25624773775817761452728092929314)*U3*
   U9 + (-228330356426194283735727523563/7321363935947931843636597979804 - 
    (4197386904052646938157678602599*rr)/51249547551635522905456185858628)*U4*
   U9 + (10797765433597287763856892403/197874700971565725503691837292 + 
    (1757078800841570087529152801*rr)/197874700971565725503691837292)*U5*U9 + 
  (-2435312726501917508171643738323/7321363935947931843636597979804 - 
    (6937628391794574257972013779573*rr)/51249547551635522905456185858628)*U6*
   U9 + (4771318540780549578818631842229/29285455743791727374546391919216 - 
    (13764562622566546165937792587465*rr)/204998190206542091621824743434512)*
   U8*U9 + (-3196264166726706191755144147/17206495736657889174234072808 - 
    (1077409674532370211241321277*rr)/120445470156605224219638509656)*U9^2, 
 (-705060097544634593877040161113/6331990431090103216118138793344 + 
    (8355028444949852457414719004653*rr)/44323933017630722512826971553408)*
   U0^2 + (-195993490196052901292268730173/3165995215545051608059069396672 - 
    (3334618480630449292440190567199*rr)/22161966508815361256413485776704)*U0*
   U1 + (-18790615542369810529820351661/197874700971565725503691837292 + 
    (66279373003019402168207642261*rr)/1385122906800960078525842861044)*
   U1^2 + (-1000611855913866116440685682573/1582997607772525804029534698336 - 
    (1758947157562842359159697365167*rr)/11080983254407680628206742888352)*U0*
   U2 + (786712161097890720730970525801/791498803886262902014767349168 - 
    (91512260945849555079827596819*rr)/791498803886262902014767349168)*U1*
   U2 + (149237950186067274397701904207/395749401943131451007383674584 - 
    (582189364187018184562428819767*rr)/2770245813601920157051685722088)*
   U2^2 + (493595188035349895136983209363/1582997607772525804029534698336 - 
    (2312410488013660105732622254703*rr)/11080983254407680628206742888352)*U0*
   U3 + (149692498735524798998022492999/791498803886262902014767349168 + 
    (3134288781444056554144187560349*rr)/5540491627203840314103371444176)*U1*
   U3 + (41119905299700898264584871109/197874700971565725503691837292 - 
    (75998230507883387130946114640*rr)/346280726700240019631460715261)*U2*
   U3 + (489338215933130265077786318861/791498803886262902014767349168 + 
    (792772014819302643550234088631*rr)/5540491627203840314103371444176)*U0*
   U4 + (-1562647653847048126524544726385/791498803886262902014767349168 - 
    (164650392218890265898157171357*rr)/791498803886262902014767349168)*U1*
   U4 + (-262178981476386439422746072969/197874700971565725503691837292 + 
    (913733441500385471730671882805*rr)/1385122906800960078525842861044)*U2*
   U4 + U3*U4 + (-190053705355314767097837774641/
     1582997607772525804029534698336 - (2349910910255099251475989148635*rr)/
     11080983254407680628206742888352)*U0*U5 + 
  (77062131312598355421757906023/197874700971565725503691837292 + 
    (204564472199610274888832055147*rr)/1385122906800960078525842861044)*U1*
   U5 + (-222708643488657639660070028653/791498803886262902014767349168 - 
    (1466671697876252799581404047327*rr)/5540491627203840314103371444176)*U2*
   U5 + (-49587492847431281628801374897/395749401943131451007383674584 - 
    (145774408976171286405152941429*rr)/395749401943131451007383674584)*U0*
   U6 + (100678572309486870195271458543/197874700971565725503691837292 + 
    (396747964615363523339176722309*rr)/1385122906800960078525842861044)*U1*
   U6 + (-101537676611040043978004836491/395749401943131451007383674584 - 
    (81099722224643332211919007553*rr)/2770245813601920157051685722088)*U2*
   U6 + (171646234437090201537357810019/1582997607772525804029534698336 + 
    (1260574288882205945172737212009*rr)/11080983254407680628206742888352)*U0*
   U7 + (-628845627292133286181893717187/3165995215545051608059069396672 - 
    (3372797607787471928485398208449*rr)/22161966508815361256413485776704)*U1*
   U7 + (-48881077580772693801039069267/197874700971565725503691837292 + 
    (164620257601960042612582107981*rr)/1385122906800960078525842861044)*U2*
   U7 + (436347338902393918447879007379/1582997607772525804029534698336 - 
    (95588248170238464514047724143*rr)/11080983254407680628206742888352)*U0*
   U8 + (-348661273603938947174510720333/1582997607772525804029534698336 - 
    (123559964450652347838289593967*rr)/11080983254407680628206742888352)*U1*
   U8 + (129928268792137086472497876207/3165995215545051608059069396672 - 
    (2758017832309274453633349433147*rr)/22161966508815361256413485776704)*U0*
   U9 + (-33944252409161303151030489035/197874700971565725503691837292 + 
    (113254174181345690658341130315*rr)/1385122906800960078525842861044)*U1*
   U9 + (232452553209886298992035034475/1582997607772525804029534698336 - 
    (2023232079872585916663744980967*rr)/11080983254407680628206742888352)*U2*
   U9 + (123701114829562116229030757013/395749401943131451007383674584 + 
    (238260934967631981256272587567*rr)/2770245813601920157051685722088)*U3*
   U9 + (-16823106463805936760013474811/395749401943131451007383674584 + 
    (989623258894858693921948505307*rr)/2770245813601920157051685722088)*U4*
   U9 + (132666212086342602112749446161/791498803886262902014767349168 - 
    (62559334308568802593639317019*rr)/791498803886262902014767349168)*U5*
   U9 + (-42719973105725670981361826513/197874700971565725503691837292 - 
    (84939218749528300416989779607*rr)/1385122906800960078525842861044)*U6*
   U9 + (-36421138827373211991572587139/791498803886262902014767349168 - 
    (456270129428029924678049649433*rr)/5540491627203840314103371444176)*U8*
   U9 + (-23466717082263230313928308955/68825982946631556696936291232 - 
    (1506896255610249879984652489*rr)/481781880626420896878554038624)*U9^2, 
 (-116667280842263809538819983629/197874700971565725503691837292 - 
    (131153099553198148075070972935*rr)/1385122906800960078525842861044)*
   U0^2 + (267119525591913563170253044031/395749401943131451007383674584 - 
    (389786631423201798522503125515*rr)/2770245813601920157051685722088)*U0*
   U1 + (7226218977975556631163240581/98937350485782862751845918646 + 
    (52719037406303288477891398729*rr)/692561453400480039262921430522)*U1^2 + 
  (53197627386275253364781437571/49468675242891431375922959323 - 
    (119679754838701626950737004333*rr)/346280726700240019631460715261)*U0*
   U2 + (138839715270737905825307007883/197874700971565725503691837292 + 
    (80164889144775810995616174305*rr)/197874700971565725503691837292)*U1*
   U2 + (136168429823484058958970992745/197874700971565725503691837292 + 
    (649647894240805190440375135245*rr)/1385122906800960078525842861044)*
   U2^2 + (27123723492284094420703781260/49468675242891431375922959323 + 
    (80110549586145950605968586822*rr)/346280726700240019631460715261)*U0*
   U3 + (-145551847552257466326940944783/98937350485782862751845918646 + 
    (59672905591735341561028763149*rr)/692561453400480039262921430522)*U1*
   U3 + (247719303871745211614203820901/395749401943131451007383674584 + 
    (626725629970571154036069715913*rr)/2770245813601920157051685722088)*U2*
   U3 + U3^2 + (-479594374064258508797382607145/
     197874700971565725503691837292 + (503405446505004960717723975727*rr)/
     1385122906800960078525842861044)*U0*U4 + 
  (101002629280447170883325260189/98937350485782862751845918646 - 
    (140398150979180577546497882001*rr)/98937350485782862751845918646)*U1*
   U4 + (-153996520973723740888360444153/98937350485782862751845918646 - 
    (794450404901615991577966283403*rr)/692561453400480039262921430522)*U2*
   U4 + (30284525838904372833688596711/98937350485782862751845918646 - 
    (258138627181552295753715293753*rr)/692561453400480039262921430522)*U0*
   U5 + (-122545576982068532773874677077/197874700971565725503691837292 + 
    (14338764162899217594381332423*rr)/1385122906800960078525842861044)*U1*
   U5 + (78476600451256497925601001441/98937350485782862751845918646 - 
    (168244872210321922900131211539*rr)/692561453400480039262921430522)*U2*
   U5 + (37664117807220922997903021506/49468675242891431375922959323 + 
    (3609718146745824013205551746*rr)/49468675242891431375922959323)*U0*U6 + 
  (-69608152776078289278869693864/49468675242891431375922959323 + 
    (158765292743118715009063784512*rr)/346280726700240019631460715261)*U1*
   U6 + (-76853009365755921791903184465/98937350485782862751845918646 - 
    (221842114135027462705995338901*rr)/692561453400480039262921430522)*U2*
   U6 + (-167343390651952459867562015331/395749401943131451007383674584 + 
    (87925220485811176520433112609*rr)/2770245813601920157051685722088)*U0*
   U7 + (60190756874113821805413818149/197874700971565725503691837292 - 
    (447527837090993366086899058059*rr)/1385122906800960078525842861044)*U1*
   U7 + (-89736753855246629844393470647/197874700971565725503691837292 - 
    (479254359089891153152332615511*rr)/1385122906800960078525842861044)*U2*
   U7 + (-33847382899683555817462705651/98937350485782862751845918646 - 
    (28445852016773212647556204817*rr)/692561453400480039262921430522)*U0*
   U8 + (13308495664897226037110572030/49468675242891431375922959323 - 
    (89634175958172092507513417713*rr)/346280726700240019631460715261)*U1*
   U8 + (14270403390993465651148958899/98937350485782862751845918646 - 
    (23911184470215536166822405195*rr)/692561453400480039262921430522)*U0*
   U9 + (-96573066014686982143930591743/197874700971565725503691837292 - 
    (15446975285447161914475027287*rr)/1385122906800960078525842861044)*U1*
   U9 + (32470301649818160899942940890/49468675242891431375922959323 - 
    (44074234499904478829295823768*rr)/346280726700240019631460715261)*U2*
   U9 + (30450000829354054187425488457/98937350485782862751845918646 + 
    (113973065767627125340730065893*rr)/692561453400480039262921430522)*U3*
   U9 + (-191004372741152950729347196935/197874700971565725503691837292 + 
    (188994731940369856345439363501*rr)/1385122906800960078525842861044)*U4*
   U9 + (-352381885955244448761985973519/197874700971565725503691837292 - 
    (29980772881396256934486224973*rr)/197874700971565725503691837292)*U5*
   U9 + (46463333265557853151390121895/98937350485782862751845918646 - 
    (74280970796046784631084884109*rr)/692561453400480039262921430522)*U6*
   U9 + (-34837847917681815877738298599/98937350485782862751845918646 - 
    (52878912268136170745162865580*rr)/346280726700240019631460715261)*U8*
   U9 + (-73849099667213522762710377/2150811967082236146779259101 - 
    (2582108742265308234184539225*rr)/15055683769575653027454813707)*U9^2, 
 (154470435404978420731725296337/197874700971565725503691837292 + 
    (384372898567199885782930586519*rr)/1385122906800960078525842861044)*
   U0^2 + (-135010231456080671345431903905/98937350485782862751845918646 + 
    (55493050997405202014662500215*rr)/692561453400480039262921430522)*U0*
   U1 + (70058353622061106331066123487/98937350485782862751845918646 + 
    (15490995353644222069134634431*rr)/692561453400480039262921430522)*U1^2 + 
  (-516337724056894350538749832543/197874700971565725503691837292 + 
    (731391793039109733766428292955*rr)/1385122906800960078525842861044)*U0*
   U2 + (14634822572903814892315528995/197874700971565725503691837292 - 
    (116180701376018465770412425703*rr)/197874700971565725503691837292)*U1*
   U2 + (15583877131962007125614976495/197874700971565725503691837292 - 
    (972105262112260556148861970541*rr)/1385122906800960078525842861044)*
   U2^2 + (-49752467853375958483017597970/49468675242891431375922959323 - 
    (177437684813356235376774793977*rr)/346280726700240019631460715261)*U0*
   U3 + (82544162302792697981287665501/49468675242891431375922959323 + 
    (47545420406078446456678977723*rr)/346280726700240019631460715261)*U1*
   U3 + (128198543482858255822603159229/395749401943131451007383674584 - 
    (2294855897189932064633401814175*rr)/2770245813601920157051685722088)*U2*
   U3 + (292891060263653135532762419137/98937350485782862751845918646 - 
    (94723993460199718848157139394*rr)/346280726700240019631460715261)*U0*
   U4 + (-383682711144681835269996921697/98937350485782862751845918646 + 
    (113729276594154037478856031729*rr)/98937350485782862751845918646)*U1*
   U4 + (61504161936193150740920686308/49468675242891431375922959323 + 
    (598236216168842836247291728704*rr)/346280726700240019631460715261)*U2*
   U4 + (6600900394583126440025929081/98937350485782862751845918646 + 
    (168733738089414168628769016325*rr)/692561453400480039262921430522)*U0*
   U5 + (219528805935929491174560619535/197874700971565725503691837292 + 
    (285026393555766508531570793939*rr)/1385122906800960078525842861044)*U1*
   U5 + (30270900266093235500789140785/49468675242891431375922959323 - 
    (50963369143822967400753925617*rr)/346280726700240019631460715261)*U2*
   U5 + (-81515099196172777045387741373/49468675242891431375922959323 - 
    (25503741463605823647416411725*rr)/49468675242891431375922959323)*U0*U6 + 
  (120703106364850583346292970141/49468675242891431375922959323 - 
    (228439900725806406990234266013*rr)/346280726700240019631460715261)*U1*
   U6 + (21366932847798914275209160973/98937350485782862751845918646 + 
    (618194557049974598400844664465*rr)/692561453400480039262921430522)*U2*
   U6 + (199967858692886521662176417205/395749401943131451007383674584 + 
    (443422847004687162059979903369*rr)/2770245813601920157051685722088)*U0*
   U7 + (-71733164452551765865427453907/98937350485782862751845918646 + 
    (49691876375254224004838838016*rr)/346280726700240019631460715261)*U1*
   U7 + (8802940889144814410745147177/197874700971565725503691837292 + 
    (623834684767634316428435678661*rr)/1385122906800960078525842861044)*U2*
   U7 + (113870393452937583779564937129/197874700971565725503691837292 - 
    (19384778444349643103360757109*rr)/1385122906800960078525842861044)*U0*
   U8 + (-14851212161554446867327344943/49468675242891431375922959323 + 
    (119268117620343245415394315288*rr)/346280726700240019631460715261)*U1*
   U8 + U2*U8 + (49854736613339385052388663353/
     197874700971565725503691837292 - (243839901278543444461504828479*rr)/
     1385122906800960078525842861044)*U0*U9 + 
  (196314677807563537835551956427/197874700971565725503691837292 + 
    (8189026354458163448729550935*rr)/1385122906800960078525842861044)*U1*
   U9 + (-14948519071116923788715250317/49468675242891431375922959323 + 
    (120349970143942211805418414047*rr)/346280726700240019631460715261)*U2*
   U9 + (-40125075582772410920545355218/49468675242891431375922959323 - 
    (29715881564914371094173709357*rr)/346280726700240019631460715261)*U3*
   U9 + (315486393844023699162376831553/197874700971565725503691837292 - 
    (334552919224991499425495064859*rr)/1385122906800960078525842861044)*U4*
   U9 + (365750445366499953323626145595/197874700971565725503691837292 + 
    (7536351907009504140710144529*rr)/197874700971565725503691837292)*U5*U9 + 
  (-10932853783277677190037703632/49468675242891431375922959323 + 
    (46442048348501704130567488732*rr)/346280726700240019631460715261)*U6*
   U9 + (-22359326829491591219889142625/197874700971565725503691837292 + 
    (133388220304616451665781962135*rr)/1385122906800960078525842861044)*U8*
   U9 + (-653813042749349694566315061/4301623934164472293558518202 + 
    (6939119286026328100414586231*rr)/30111367539151306054909627414)*U9^2}


==> anc/Equations/4HD_one_section.txt <==
{(-1/32 + (3*rr)/32)*U0^2 + 2*U1*U4 + U3*U6 + (3/8 - rr/8)*U1*U7 + 
  (5/8 + rr/8)*U3*U9, (-3/8 + rr/8)*U0^2 + (-1 + rr)*U1*U4 + 
  (3/4 + rr/4)*U1*U7 + U2*U8 - U3*U9, (-1/16 - rr/16)*U0^2 + 
  (-1/4 + rr/4)*U1*U4 + U2*U5 + (-3/16 + (3*rr)/16)*U1*U7, 
 (15/64 - (13*rr)/64)*U0*U4 + U6^2 + (-5/64 - rr/64)*U0*U7 + 
  (1/8 + rr/8)*U1*U8 + (15/16 + (3*rr)/16)*U6*U9 + (9/64 + (5*rr)/64)*U9^2, 
 U2*U3 + (-9/16 - (5*rr)/16)*U0*U4 + (-5/16 - rr/16)*U0*U7 + 
  (3/4 - rr/4)*U6*U9 + (1/16 - (3*rr)/16)*U9^2, (3/8 - rr/8)*U0*U4 + U1*U5, 
 (1/2 + rr/2)*U1*U3 + 2*U0*U5 + U4*U7 + (3/8 - rr/8)*U0*U8, 
 (-3/8 - (3*rr)/8)*U1*U3 + U4^2 - U0*U5 + (-9/32 + (3*rr)/32)*U0*U8 + 
  (1/8 + rr/8)*U2*U9, (-3/4 - rr/4)*U1*U3 - U0*U5 + U2*U6 + 
  (-7/32 + (5*rr)/32)*U0*U8 + (5/8 + rr/8)*U2*U9, 
 (1/2 + rr/2)*U0*U3 + 4*U1*U6 + U7*U8, -U2^2 + (1/4 - rr/4)*U0*U3 - 3*U1*U6 + 
  U4*U8 + (-1/4 + rr/4)*U1*U9, U4*U5 + (U1*U9)/4, 
 (-1/4 + rr/4)*U1*U2 + U0*U6 + U5*U8 + (U0*U9)/2, 
 U5^2 + (-3/32 + rr/32)*U0*U9, (-5/2 - rr/2)*U1*U2 + (-3/2 + rr/2)*U0*U6 + 
  U3*U7 + (-1/8 + (3*rr)/8)*U0*U9, (-1/2 - rr/2)*U1^2 + (1/4 + rr/4)*U0*U2 + 
  (-3/2 + rr/2)*U3*U5 + U6*U7 + (U7*U9)/2, (3/8 + (3*rr)/8)*U1^2 + 
  (-1/8 - rr/8)*U0*U2 + (1/2 - rr/2)*U3*U5 + U4*U6 + (5/8 + rr/8)*U4*U9, 
 (9/2 + rr/2)*U1^2 - 2*U0*U2 + (-3 - rr)*U3*U5 + U3*U8 + (3/2 - rr/2)*U4*U9, 
 (-1/8 - rr/8)*U2*U4 + U5*U6 + (U5*U9)/2 + (3/32 - rr/32)*U8*U9, 
 (-5/8 - rr/8)*U0*U1 + U3^2 + (-5/8 - rr/8)*U8*U9, 
 (-3/4 + rr/4)*U0*U1 + (1/2 + rr/2)*U2*U4 + U2*U7 + (1 - rr)*U5*U9 + 
  (-3/8 + rr/8)*U8*U9}


==> anc/Equations/4H_Coeffs_Vanishing.txt <==
{944685768250972416306396143616*e1^3 + 
  b1*b4*b5*(-24491370701656163767860389376 - 179788603150685395134072516096*
     rr) + b2^2*b3*(-322485572444698587232559188896 - 
    120406837556158316524746584352*rr) + 
  b1*b4^2*(14497326909911312096098859712 - 91824657018494835517737789504*
     rr) + b1*b5^2*(-345352717213805675251152135168 - 
    86344407680115836031862625280*rr) + 
  b3*b4^2*(24834969881403949996451340408 - 46901715087271207861807251048*
     rr) + b1*b4*b8*(334241960414506353478618909056 - 
    46471102987470221900941229184*rr) + 
  b3*b5*b8*(-114741173224574656885876277856 - 44778693195299718835418469600*
     rr) + b3*b4*b5*(-89603558494140734228032101744 - 
    42933280657124028650351730096*rr) + 
  b2*b3*b5*(158924617897849068205548859776 - 37891513125963987498836436096*
     rr) + b2*b8^2*(-105824703732242677038291607872 - 
    35789898452543512235197740096*rr) + 
  b3^2*b4*(-95989709217361111798199192688 - 35741880966020511055869300912*
     rr) + b2*b4*b8*(8326872023699401276712340096 - 
    27002902687183415337270235008*rr) + 
  b2*b3*b8*(7098321606226627725874955232 - 26150113689729391764837162912*
     rr) + b3^2*b8*(2239210097297900837900778408 - 
    18203845553325516159640388088*rr) + 
  b2^2*b4*(-141093325182894637853033548080 - 17014327277333219282475848304*
     rr) + b5^3*(84017709928289914118470345728 - 
    16420074434301424592491244544*rr) + 
  b3^3*(-64177203965034932585080096389 - 8819101808227400806497665169*rr) + 
  b4^2*b8*(5299631561617244444278180320 - 6935791786484343605635527072*rr) + 
  b4^2*b5*(27720294190408069064879431584 - 5610364201766921174574566112*rr) + 
  b4^3*(-27383852151489837382376779488 - 1379124170493431559722622816*rr) + 
  b1*b3*b8*(-338231240079697343966823324480 + 792940276056254104389700032*
     rr) + b5^2*b8*(-13530611604173418438383691264 + 
    2058521787535086576887910912*rr) + 
  b1*b5*b8*(337315208108225481178737837312 + 5064365949724318304329699584*
     rr) + b2*b4*b5*(51519846764467921574073125808 + 
    5491371984387627739612752624*rr) + 
  b4*b8^2*(-57219948144638459152612329984 + 8100593295036511143135088128*
     rr) + b2^2*b5*(-209848411906838120265281468736 + 
    8355172678386487986470007744*rr) + 
  b3*b4*b8*(-35066064155170220590806987816 + 9193752704296560476104919928*
     rr) + b8^3*(-12401097048870566838737327616 + 
    10347292317618409379900170752*rr) + 
  b2*b5^2*(-39756707327428809031045026624 + 11002041467239385010847306176*
     rr) + b4*b5*b8*(-77451825516641974518051587040 + 
    12152610227489325248067710880*rr) + 
  b1*b8^2*(561924892227224711755666403328 + 15612870240584669499489214464*
     rr) + b3*b5^2*(104410305254049397482643218000 + 
    16019775409829384371994584848*rr) + 
  b2*b5*b8*(-110688709538198913220927122624 + 22201217948348649987076857408*
     rr) + b4*b5^2*(47627908389965505445833346560 + 
    23071520226221570870797260288*rr) + 
  b3^2*b5*(-13765844722237521793279348704 + 29807996709952422229213553568*
     rr) + b3*b8^2*(-18411111538113658239727785696 + 
    34606997302323079423604639904*rr) + 
  b2^3*(159662672662064762626296118272 + 45155010607093956120806722560*rr) + 
  b2^2*b8*(101448178416286331663006840832 + 47755269329388978490943035392*
     rr) + b2*b4^2*(-84589636077734053163860542384 + 
    56243986678034787056680987920*rr) + 
  b5*b8^2*(84668546783180132304011872896 + 64757501159911767571938291840*
     rr) + b2*b3*b4*(299618194510151115454558241028 + 
    72420479483857997046039704436*rr) + 
  b2*b3^2*(235486342230587269755250493484 + 72673358695816127823616876284*
     rr), 944685768250972416306396143616*e1^2*e2 + 
  b2*b3*b4*(-195380172371125640895418429168 - 108754188464657368043893037360*
     rr) + b1*b5*b8*(-173115036304497535888992059904 - 
    82607739314051471481400621568*rr) + 
  b3*b5^2*(-236708652115792714626619520768 - 81565935809645492100660411136*
     rr) + b1*b8^2*(-371426146575152763543022945280 - 
    74443507405376937473687192576*rr) + 
  b2*b4*b5*(21017485004162120775335180160 - 62420090695908088604186322560*
     rr) + b5*b8^2*(-31509620252793356011359900928 - 
    60874633973286327609965789440*rr) + 
  b3^2*b5*(50175146731113448222488591008 - 56869443607531984136410115040*
     rr) + b2*b3^2*(-219655474754035280498715491776 - 
    50669535746863457508335337152*rr) + 
  b2^3*(-130447726252034235115224742400 - 43655697968803963442503455232*rr) + 
  b2*b4^2*(104509882150944944677348062592 - 36308237038808729633845399680*
     rr) + b1*b4*b8*(-222151823238371873473255994624 - 
    32274651414545199311747436800*rr) + 
  b2^2*b8*(-118404376963717613298404691712 - 30112384537950998626128147200*
     rr) + b3*b8^2*(71815851113748877566101413568 - 
    22824283229010009345127167040*rr) + 
  b4*b5^2*(-100094426903560847431354372608 - 21853488493318903901416491520*
     rr) + b2*b5*b8*(14864018643377555566202500352 - 
    17181187523530146148588302080*rr) + 
  b2^2*b5*(145663578348422142325454290944 - 15560061939505936415132004352*
     rr) + b2*b3*b8*(90362946775343734443889978432 - 
    14639440160125667771894725824*rr) + 
  b8^3*(21343577298076767931614434304 - 12388163453236583255719816192*rr) + 
  b3*b4*b8*(18015006180309030712340929520 - 11378987508515564415371902416*
     rr) + b2*b5^2*(240661846737508119633366612480 - 
    1182091168885164829938863616*rr) + 
  b5^2*b8*(42292826112458493589894406656 - 623808359504765131413063168*rr) + 
  b4^2*b5*(-5772884706319071771410126720 - 19950503497289879423777152*rr) + 
  b4*b5*b8*(42496311473991595846174954944 + 349094109797953458389649088*rr) + 
  b4^3*(47773245458554465436890031232 + 881476246132071506680709760*rr) + 
  b4*b8^2*(36406254598313386904441352448 + 5310030926256938544977534208*rr) + 
  b3^3*(71501890095593264309715761496 + 6708367694074094172545131256*rr) + 
  b5^3*(-237004275674600480721160435712 + 8490790045546272277035083776*rr) + 
  b4^2*b8*(-35621651471272329258860674624 + 10685619266212503594486739648*
     rr) + b2*b4*b8*(-8094316456051185817412376512 + 
    23452792532420843343267327808*rr) + 
  b3^2*b8*(-55908613329938506021054745680 + 24393813358500443393311204080*
     rr) + b3*b4^2*(-43357526661184689524032464912 + 
    35291173609094833863634910768*rr) + 
  b2^2*b4*(142601132883510199092355144704 + 43697521204582217151951498240*
     rr) + b2*b8^2*(-1145816899769892205321566464 + 
    48384055726420224390434683648*rr) + 
  b3^2*b4*(34030239763919910882173284244 + 49118941672190878872746529220*
     rr) + b3*b5*b8*(110751529824382150140943643200 + 
    58356482224508564133769482560*rr) + 
  b1*b3*b8*(302156368918782512970786120576 + 59116762120536711929345082752*
     rr) + b3*b4*b5*(31968148295444925369876375312 + 
    67467676366963158448187827408*rr) + 
  b1*b4^2*(-161919163363165902280760927488 + 75716886079122524352874635008*
     rr) + b2*b3*b5*(-68715341570111626521358955840 + 
    77259144794253390712768075712*rr) + 
  b1*b5^2*(84731926353932126082867823616 + 83221311870060988166381515776*
     rr) + b2^2*b3*(264090012604767672705629108736 + 
    100446785646562562296578466304*rr) + 
  b1*b4*b5*(-292641176132105339873795211520 + 181558048188290915049001648896*
     rr), 944685768250972416306396143616*e1^2*e3 + 
  b1*b8^2*(-317578942543382492615820552704 - 134557765916340210314242212352*
     rr) + b2*b3*b4*(-72872112749076204704466866260 - 
    115988234609635988931079260036*rr) + 
  b1*b5*b8*(-175694486392324487430606534400 - 83204413232334592318832933632*
     rr) + b2*b3^2*(-64862484569932509006644540828 - 
    76213883554763117111684943020*rr) + 
  b3*b5^2*(-58253804514051485430827162896 - 65135824852331898910897414864*
     rr) + b2^3*(-25572977836070274503959093504 - 
    55060389290136794153786432768*rr) + 
  b2^2*b8*(9902666812396765788779568128 - 53819163526161545856107541504*rr) + 
  b5*b8^2*(47420000374328956451042761600 - 47066934439571492927529038464*
     rr) + b1*b4*b8*(-230954365718185669970621111936 - 
    46229870205667519900173706368*rr) + 
  b4*b5^2*(10973584683757601201555960960 - 32842610377702601756162436480*
     rr) + b3^2*b5*(77345122531941825836702435456 - 
    27033824467293205747240900992*rr) + 
  b2*b4*b5*(-6724865901233897896647626864 - 19975209565021610243060626608*
     rr) + b5^3*(-118744314029420227381239333376 - 
    18879310444225093574911556096*rr) + 
  b2*b4^2*(135812891875699223140813334512 - 16995236929358779976369418704*
     rr) + b3*b8^2*(57772960103511747809049104224 - 
    11564724874046363796560433696*rr) + 
  b8^3*(27873710268151842316321035776 - 910606567198303537499572736*rr) + 
  b4^2*b8*(-21341941089468016957832900448 - 582507211639888251200505312*rr) + 
  b3*b4*b8*(21992280896887795604945900744 + 1169872214983428061512308392*
     rr) + b4^2*b5*(-7664064891735829749832665376 + 
    3407222009163881850387859296*rr) + 
  b5^2*b8*(8117151212945706983071982080 + 5297676043573506158354872832*rr) + 
  b2*b5*b8*(73199050674625875578516021952 + 8338588196335601306723246016*
     rr) + b2*b4*b8*(-20688636164741516521783841664 + 
    8441669499827100917873089152*rr) + 
  b3^2*b8*(-43103710097216940787017358376 + 8463815872947635270045571960*
     rr) + b4*b5*b8*(38339183519027608684236983136 + 
    8734491518157051017499396576*rr) + 
  b4*b8^2*(32391061875760775808530877184 + 9385134494315835329623779072*rr) + 
  b4^3*(19523069865751673697432694752 + 10174164523718864392749534304*rr) + 
  b2*b3*b8*(-7769271240932893098728215328 + 11805833413627761539772024160*
     rr) + b3^3*(37828478249740305188959603265 + 
    16034914154594238236811359965*rr) + 
  b2*b5^2*(104260218950729801659588495936 + 17691038680891259729653549376*
     rr) + b2*b3*b5*(-130103941412628148680151321024 + 
    19721281264141101374209844544*rr) + 
  b3*b4^2*(-92818650561908721373636181336 + 25585931818176975178495924488*
     rr) + b2^2*b5*(117184730147588705552634304320 + 
    27195772587252229104970584640*rr) + 
  b1*b4^2*(-156532844714645852505073810880 + 40163132485760971845038043456*
     rr) + b2*b8^2*(-7264682678258765141207310016 + 
    41534019046454906182393277504*rr) + 
  b3^2*b4*(-2810788681205788224353905752 + 45816176438811926363580954120*
     rr) + b3*b4*b5*(-3638544501560304039901826832 + 
    47489211819184263196872946480*rr) + 
  b3*b5*b8*(-16383167585573297030123394464 + 49677805953386196579217857760*
     rr) + b2^2*b4*(78137917003647448495355926384 + 
    49816504555619495851167956912*rr) + 
  b1*b3*b8*(162317807295618803533929379008 + 81776199080463999104331069888*
     rr) + b1*b4*b5*(-269442659194333047870111230720 + 
    87201966421755821970151817472*rr) + 
  b1*b5^2*(58829673196984810073351788544 + 114066728027434223110380140544*
     rr) + b2^2*b3*(27994292343220242791518702432 + 
    121258315566992687765769509344*rr), 
 944685768250972416306396143616*e1*e2^2 + 
  b1*b4*b5*(116958259876858794770199498752 - 253711903865222655544420675584*
     rr) + b2*b3*b5*(97340907492731281715218720768 - 
    197739070145230627089883854848*rr) + 
  b1*b4^2*(84414606627174424986645127168 - 154751218448349681006593245184*
     rr) + b2*b5^2*(-312751185947380907531066257408 - 
    88066395128659158492581867520*rr) + 
  b1*b8^2*(539694562887756493230656778240 - 73721472917921074295076958208*
     rr) + b3*b5*b8*(-224069243085663785637929565184 - 
    73707414068775583431493438464*rr) + 
  b3*b4*b5*(-131159899570363399294263941376 - 71631289594365399952535459072*
     rr) + b2*b4*b8*(43685080987653963612516815872 - 
    55969490391711911287498849280*rr) + 
  b3*b4^2*(-3555250988363331011059753728 - 54859134492395853365780559616*
     rr) + b2*b8^2*(-87218602556408874021266489344 - 
    43633062432772066921459605504*rr) + 
  b3^2*b4*(-57050313733164457828312560384 - 43198172564378786113353729792*
     rr) + b3^2*b8*(22075181513838241935930923776 - 
    32871573994272405654036574464*rr) + 
  b4^2*b5*(35244925466955654028522123264 - 29424543879026661066137743360*
     rr) + b2^2*b8*(259574396913895021552479993856 - 
    23372636371418362579664814080*rr) + 
  b2^2*b4*(-188098676069500960286966782976 - 22764149348432312668806261760*
     rr) + b2*b3^2*(489264650462128662353865110016 - 
    14444185412247523787082978816*rr) + 
  b2^2*b3*(-650874232388711722871659834368 - 5710533451389746135452376064*
     rr) + b5^2*b8*(-155990169603797049241482280960 - 
    5273116167498728743708917760*rr) + 
  b4^2*b8*(87727705583779618789585685504 - 4644145740970509373215196160*rr) + 
  b4*b8^2*(10803864810299369617456320512 - 1894096464771933546631352320*rr) + 
  b4^3*(-71001942826366780308629642240 - 1658185231526035826802060288*rr) + 
  b2^3*(274955550351118749467200061440 - 360744763835935874795667456*rr) + 
  b3^3*(-119907636955666919450863670080 + 6542951142761972453961888192*rr) + 
  b1*b4*b8*(102017970286019242023220764672 + 7394343102977996928131596288*
     rr) + b3*b8^2*(16486320894547440000610925568 + 
    8048806197400496336986573824*rr) + 
  b4*b5*b8*(78184026346462410555317599232 + 23492144931704396258166811648*
     rr) + b1*b5^2*(-187721733212233654814737989632 + 
    25192527321081387137754267648*rr) + 
  b5^3*(291715280900888901489323864064 + 28893969886612565544344498176*rr) + 
  b8^3*(-61304809996256051063677468672 + 34513730595715099535121727488*rr) + 
  b4*b5^2*(190216345396592972303410457600 + 35900342172507204409827277824*
     rr) + b2*b5*b8*(144203553642248747021034254336 + 
    40543948696962957421879726080*rr) + 
  b1*b3*b8*(-413976760554354441896227772416 + 49438608897817312691342624768*
     rr) + b5*b8^2*(30992482501655648829617147904 + 
    54028025382012411765734707200*rr) + 
  b3*b4*b8*(-44306148100238501334771993856 + 55110889013890284779454875392*
     rr) + b2*b3*b8*(-135501233073481452225172447232 + 
    58357146256396609618187804672*rr) + 
  b1*b5*b8*(332919458006987926630466756608 + 70611576183217866444905160704*
     rr) + b2*b3*b4*(292875241765831080547523453184 + 
    75250482626818793557591571712*rr) + 
  b2*b4*b5*(-49048025781818270795613419520 + 77798436925404127036792424448*
     rr) + b3^2*b5*(-80583686599178918745048114432 + 
    78091851173147750462795910912*rr) + 
  b2*b4^2*(-84929398833952163663593365504 + 91119441053568367413563678720*
     rr) + b2^2*b5*(-141746754820208195930083667968 + 
    132749231072712832056413204480*rr) + 
  b3*b5^2*(233624551344189796175622659072 + 136226625602956205175921896448*
     rr), 944685768250972416306396143616*e1*e2*e3 + 
  b2*b3*b5*(239887462226899420237385184768 - 117124955946484014600364859904*
     rr) + b2*b5^2*(-163682469106914463169056162304 - 
    100296875607388806014577093120*rr) + 
  b2^2*b3*(-236506583310233904294959795456 - 80150031942786037986325801216*
     rr) + b3*b4*b5*(33512477481905612036855083712 - 
    66122060895231747989509292096*rr) + 
  b1*b4*b5*(383352972753368079041487925248 - 63174399219430731861110710272*
     rr) + b3*b5*b8*(-13857050445169407155710537472 - 
    63166999705364473635002512128*rr) + 
  b1*b3*b8*(-147702531017444545238037627392 - 61943199563831768618236008960*
     rr) + b2^2*b4*(-66586708387268473587149083264 - 
    60583425863157650823240659072*rr) + 
  b3^2*b4*(40380587373316275127622993392 - 36819678615801848073801583568*
     rr) + b2*b8^2*(33642253098508633290931064832 - 
    35490774226962037856014628864*rr) + 
  b1*b5^2*(-18331439907652502153602207744 - 31464345689719150242325147648*
     rr) + b1*b4^2*(197656113459754500710977534976 - 
    26642727341736248206562585600*rr) + 
  b2*b4*b8*(24918840130026858247808690688 - 25796684714234850678705896960*
     rr) + b5^2*b8*(-49782472638014630750550393856 - 
    21989851988755376682362545152*rr) + 
  b3*b4^2*(76120414519126171517158590720 - 21489357056315952012963130112*
     rr) + b4^2*b5*(26760226382486465483811445760 - 
    19181160942091670192564706304*rr) + 
  b3^3*(-71438058283575342060013496072 - 14636713601792179356909635560*rr) + 
  b4^3*(-26470440370002645130575516160 - 11801705730387805528030448128*rr) + 
  b3^2*b8*(73059545077447177087179020288 - 7767607586240861284613036032*rr) + 
  b4*b8^2*(-1890911806771059302992441344 - 7106207738259929561024393216*rr) + 
  b8^3*(-41911507757164849656456927232 + 3254115995873239804238247936*rr) + 
  b2*b3*b8*(-156835267755641254989213191936 + 4758206262488114049778281728*
     rr) + b4^2*b8*(43641492590963523600069033728 + 
    5367814089700043441691874048*rr) + 
  b3*b8^2*(-29395136195400532592527632896 + 7396058824497578287937109504*
     rr) + b4*b5*b8*(-10688759888290503605185915392 + 
    14199732876887060395355178496*rr) + 
  b3*b4*b8*(-30679004913162925332449853312 + 17594193319726895704263964288*
     rr) + b2*b4^2*(-115988799249812119741300923264 + 
    21708598181274468971269622400*rr) + 
  b2^2*b8*(108790609782357264916449716736 + 26511962620420625957873889792*
     rr) + b4*b5^2*(24402329727683564195316241408 + 
    31985673890647648813112419328*rr) + 
  b5*b8^2*(-18509131767479711513925697536 + 34854327755218523821038141440*
     rr) + b2^3*(93666103333597638345842937856 + 
    36519888180155792443030007808*rr) + 
  b2*b5*b8*(15956666471367104951508031488 + 41138858639753331998867644416*
     rr) + b3^2*b5*(-163625768913700229504197802560 + 
    42908047987550373447284233920*rr) + 
  b2^2*b5*(-157197399060059826357248615424 + 45838311981430559622840108032*
     rr) + b2*b4*b5*(-85204910523046191407347680128 + 
    50897339212989620585240179328*rr) + 
  b2*b3^2*(234962109680917740360029715232 + 52696048362744833407923380896*
     rr) + b1*b4*b8*(8485614436371996146927721472 + 
    55029195271060364270011896832*rr) + 
  b5^3*(181626236963238622811078258688 + 57492832400908680401357271040*rr) + 
  b1*b5*b8*(-30154906370719889135174346752 + 88682286593624900248376367104*
     rr) + b1*b8^2*(232011841346628649878587122688 + 
    93609522829689117086315719680*rr) + 
  b2*b3*b4*(20854990556969225560188469856 + 105177042487961739151388163296*
     rr) + b3*b5^2*(8831181472227038860425976192 + 
    141305729139396009204117758848*rr), 
 944685768250972416306396143616*e1*e3^2 + 
  b1*b3*b8*(47751047653715592742961443584 - 89845680212731237686313462016*
     rr) + b2^2*b3*(85007290990259352711341873024 - 
    86682481100661619844734051968*rr) + 
  b1*b5^2*(77400616870508958920686994432 - 54938086531287368825347238912*
     rr) + b2^2*b4*(47581882252440208198012705792 - 
    49825598394913501133067754496*rr) + 
  b2*b5^2*(59307614070573176259147298816 - 49776293508981181534181193728*
     rr) + b2^2*b5*(-116839352273618764250843164160 - 
    40467639372106163615323614720*rr) + 
  b2*b3*b8*(-5666399996756266053261011008 - 36428204036515297941576009536*
     rr) + b3^3*(-5641820533677559109267912656 - 
    22111850618156048875247917712*rr) + 
  b3^2*b5*(-132989962035000900354132925408 - 21445680392016196139583633504*
     rr) + b2*b4^2*(-102260140169006738876657819392 - 
    19901904826688890614698691328*rr) + 
  b2*b8^2*(66072548386606678452269382656 - 19357157719121222001295684608*
     rr) + b3*b4*b5*(100911025068714560507073730800 - 
    18023133465905251856335611088*rr) + 
  b3^2*b4*(69926330741926574614519984828 - 17004920724500453622475540148*
     rr) + b2*b5*b8*(-56366436991335404266399856384 - 
    14962998735358986303697752832*rr) + 
  b3*b5*b8*(94381199422315847628917660736 - 14461373731601546315732520128*
     rr) + b4^3*(3183039113696013892143049856 - 12659878692041866891175024000*
     rr) + b4*b8^2*(7182113821941964287208372224 - 
    10143766042955138963385188352*rr) + 
  b4*b5*b8*(-5075494576802691933282263488 - 9721837542164068843833682624*
     rr) + b8^3*(-17980416357527988777842250752 - 
    9142735656351230603077108736*rr) + 
  b5^2*b8*(28614443803779438601462212096 - 7898655056357053013020525056*rr) + 
  b3*b8^2*(-34574296292526455455715630528 - 2060086112357027476595064512*
     rr) + b2*b4*b8*(16552518938221490088825843904 - 
    1258267915784353503879428672*rr) + 
  b3*b4*b8*(-12987509001070195928415275056 - 514814122529928598636733808*
     rr) + b2*b4*b5*(-97273633870841924763639839488 + 
    981898007917698716258396416*rr) + 
  b4^2*b5*(27968666509213631446171394944 + 1205686581637548234990554496*rr) + 
  b3*b4^2*(83433245818370566649664444752 + 8372772616783355047171835408*rr) + 
  b4^2*b8*(14837585737878366124835659584 + 12053072907862114052219505216*
     rr) + b3^2*b8*(32666754174960236661685030256 + 
    14420636854464400890497326512*rr) + 
  b5*b8^2*(-75839252902829325592909952768 + 16195879792964490490586977536*
     rr) + b1*b4*b8*(-21589763909098111587890165248 + 
    22533249172597734714809223680*rr) + 
  b4*b5^2*(-48623919090737702704752006912 + 25888057749128665846925632768*
     rr) + b2*b3*b5*(242174525453125291877576992896 + 
    28379848032128658149712598656*rr) + 
  b2^3*(-40149793761024591245006938624 + 37364378547744039634888738304*rr) + 
  b1*b4^2*(132205236418559167482016039936 + 43750629744095645941287603200*
     rr) + b1*b5*b8*(-145727856623378428890081719296 + 
    46770472182385819773033651200*rr) + 
  b2^2*b8*(-62739220885322222828097559552 + 47974208940923512131958666240*
     rr) + b3*b5^2*(-196730767388970921722159664512 + 
    56380627427047672353487648896*rr) + 
  b5^3*(12815425398463039331292414976 + 58452888307944328144358700032*rr) + 
  b2*b3*b4*(-138242059012811211393102766704 + 69725896294330889497732528464*
     rr) + b2*b3^2*(-16310965264774777632734788320 + 
    72386129626829397995556013216*rr) + 
  b1*b4*b5*(238739885043898275919076715520 + 77378882240257764322993441792*
     rr) + b1*b8^2*(-28033195718102325024150417408 + 
    146654698886441571505665677312*rr), 944685768250972416306396143616*e2^3 + 
  b2^2*b3*(580585252983321509680609026048 - 318025160518406617173801787392*
     rr) + b3*b5^2*(-973699591640472660471980064768 - 
    242699664155904799565180141568*rr) + 
  b2^2*b5*(-405934671413665776492816900096 - 229971883306106315336523866112*
     rr) + b2*b4*b5*(-105256561419118472017547698176 - 
    207347341218772362255794135040*rr) + 
  b2*b3*b8*(42588681928332281787289509888 - 191984621591922651261917208576*
     rr) + b3^2*b5*(68272212633467941868932571136 - 
    176186866344367936091172200448*rr) + 
  b1*b5^2*(-351483340072215138538714005504 - 124534267856204688972909281280*
     rr) + b1*b3*b8*(155799368177599395340217892864 - 
    124113032455320736423606173696*rr) + 
  b1*b4*b8*(-55365763695023914035698393088 - 121491367696822411309388046336*
     rr) + b2*b4^2*(-196450028096348700950250799104 - 
    107583210560959795134013587456*rr) + 
  b5^2*b8*(577244248706928473756220506112 - 66026059109512017276337569792*
     rr) + b3^3*(113637403956749570557075347456 - 
    53308979708695472258282293248*rr) + 
  b1*b5*b8*(-433023346599975599099839807488 - 50646207130882800272848551936*
     rr) + b2*b3*b4*(-299773425104579006515911180288 - 
    49310407934484608604267724800*rr) + 
  b5*b8^2*(-75052113662554647932098953216 - 40270597551674910948345593856*
     rr) + b8^3*(-36628178685636447008326778880 - 
    37639998126915188083859423232*rr) + 
  b4*b5^2*(-499289135305116897023946227712 - 29476239802527651556872388608*
     rr) + b4*b8^2*(200853369895996911783808376832 - 
    28304698547031247792615071744*rr) + 
  b3*b8^2*(93922522401250070609677123584 - 17347588014246060263298564096*
     rr) + b4^3*(169522265539021624748224806912 - 
    14852755969045355211083317248*rr) + 
  b3*b4*b8*(-338829213021825515836580364288 - 2860434468516500594469961728*
     rr) + b2^2*b4*(251951966734626320508086845440 + 
    4878222317591055531933302784*rr) + 
  b3*b4^2*(222424969169697394397347491840 + 17723074289196336602329411584*
     rr) + b5^3*(-781661257900770816605028679680 + 
    17759195265907556140208947200*rr) + 
  b2*b5*b8*(-450846092130922419036550717440 + 25629209544389901704134680576*
     rr) + b2*b8^2*(80464986492092887346490458112 + 
    27371287337758666957742653440*rr) + 
  b3^2*b4*(31900600380698440267573659648 + 33342698834055049452974696448*
     rr) + b4^2*b5*(-2105498430071060685147217920 + 
    43907133951650211477835653120*rr) + 
  b4*b5*b8*(-13165259165484198204483330048 + 47419173677521632206736384000*
     rr) + b3*b5*b8*(556125985166662924785009229824 + 
    53165641095879822584164909056*rr) + 
  b2*b5^2*(1106812878778909342833405935616 + 55485279663410242483350257664*
     rr) + b4^2*b8*(-388467295885878788502268649472 + 
    63864346609707389706640662528*rr) + 
  b3^2*b8*(8805007358438268477446295552 + 73580148028914707032049897472*rr) + 
  b2*b4*b8*(157018924521954868183746453504 + 85108701609677209665080057856*
     rr) + b3*b4*b5*(232958318277014067625775333376 + 
    105649124250959124958975623168*rr) + 
  b2^3*(-228052269583372981554997002240 + 122655329733357850764398592000*
     rr) + b2^2*b8*(-165621171533304690128844570624 + 
    178656784361854895711989284864*rr) + 
  b1*b4^2*(247875797790496874334545534976 + 193415346053356723378120630272*
     rr) + b1*b8^2*(-87575722751473425233905803264 + 
    196859814017313184756622155776*rr) + 
  b2*b3^2*(-450184640073703918623616696320 + 257247513642692272385971912704*
     rr) + b1*b4*b5*(146587487454155324408752521216 + 
    316869033757809211293530505216*rr) + 
  b2*b3*b5*(526547707150757361404649947136 + 370879249286609759637411938304*
     rr), 944685768250972416306396143616*e2^2*e3 + 
  b3*b5^2*(-244706481247130673591734767616 - 135896567902854349872542568448*
     rr) + b2*b3*b4*(-194982822805534580488767929344 - 
    124902172399190257621787790336*rr) + 
  b2*b4*b5*(-72660490235411855960633540608 - 88686888394243860946724724736*
     rr) + b1*b4*b8*(-125038766320085028067757076480 - 
    86677322349493765110050295808*rr) + 
  b2^2*b5*(39706849631644974664344711168 - 82241672508294594397465112576*
     rr) + b1*b5*b8*(-271766956222396454141436936192 - 
    80402769498539943485530521600*rr) + 
  b3^2*b5*(88106404132006133626225772544 - 76773649630244825380670756864*
     rr) + b4*b5^2*(-54050775905722713079326572544 - 
    54558825674033089504055558144*rr) + 
  b2*b4^2*(137284119204482425947943714816 - 53526468461704149886984175616*
     rr) + b2*b3*b8*(110022670781990196512078139392 - 
    40377497921033566802226507776*rr) + 
  b5*b8^2*(-11475479346379613515063271424 - 35845269756311497235739762688*
     rr) + b1*b8^2*(-457365166295803285715551612928 - 
    34097891737765061624416063488*rr) + 
  b2*b5*b8*(-87479395942246900399129849856 - 29798921245661112464050802688*
     rr) + b3*b4*b8*(-16089350147904153674494130176 - 
    28897757328310644172963510272*rr) + 
  b4*b5*b8*(13491036229573685193667694592 - 17051117753529383269141794816*
     rr) + b5^3*(-264071381193150916913315020800 - 
    15128701396711323309704642560*rr) + 
  b4^2*b8*(-111633335180024569417503449088 - 9693854556869584338062155776*
     rr) + b2^3*(-141961725496348356209727922176 - 
    9670478666053061292954165248*rr) + 
  b8^3*(24974899769913363531583135744 - 9652341778898541743312904192*rr) + 
  b3*b8^2*(38120138671885873522072272896 - 6997218187191833407364792320*rr) + 
  b3^3*(91332951268236211426811543296 - 6309827753356007694470061312*rr) + 
  b2^2*b8*(-120712381602925940100217462784 + 5156213246186566154819690496*
     rr) + b2^2*b3*(342919833494638033680446009344 + 
    5459100981797744634389499904*rr) + 
  b4^3*(52979881655162099757251829760 + 12159651447534589924893728768*rr) + 
  b4*b8^2*(91747451548063836938917912576 + 13479935012523803069463617536*
     rr) + b1*b3*b8*(238299843107169955307216986112 + 
    18947680314333099902502756352*rr) + 
  b2*b3^2*(-308238308150477286074520394752 + 19510074664983701113526604800*
     rr) + b4^2*b5*(-40609580379751355811537563648 + 
    19762643369098132579407441920*rr) + 
  b5^2*b8*(108326351169923906480485670912 + 21714981916805982582746832896*
     rr) + b3^2*b8*(-52841945955530573999132989440 + 
    23968204422877652541359032320*rr) + 
  b2*b8^2*(36377684596187146511183130624 + 27325874234350137897189216256*
     rr) + b2*b5^2*(299569698189888488773951447040 + 
    41437607326632367146867073024*rr) + 
  b3*b4^2*(-49089644849527767515310450688 + 41670328320858744653448198144*
     rr) + b1*b5^2*(156807535015140431196212838400 + 
    42585802788397920586683957248*rr) + 
  b2^2*b4*(195395305597907533424377745408 + 49200348738362464943886520320*
     rr) + b3^2*b4*(13830607202059742160247763456 + 
    54121800357298641564497029632*rr) + 
  b2*b4*b8*(-46745654111724166542036402176 + 54342112066543720139819630592*
     rr) + b3*b5*b8*(99129843948380510565893447680 + 
    58680837109365029165621616640*rr) + 
  b1*b4^2*(-188546298044374996125082898432 + 85664970401546227595080110080*
     rr) + b3*b4*b5*(115496352597636445848602241024 + 
    101048262473746626655315052544*rr) + 
  b1*b4*b5*(-204387207348467469221306966016 + 159056014900739368738911264768*
     rr) + b2*b3*b5*(16975789553908627278230560768 + 
    167715913841442698685673889792*rr), 
 944685768250972416306396143616*e2*e3^2 + 
  b1*b8^2*(-102136518800490430875181602816 - 59281995797906953995561011200*
     rr) + b2*b3*b4*(-35761956692422404058073098752 - 
    41870738445076554433445233152*rr) + 
  b1*b4*b8*(-154162471419477186992259999744 - 24993034078629033309845411840*
     rr) + b4*b5^2*(78791012859699888364126576640 - 
    22191966562274730427297226752*rr) + 
  b2*b3*b8*(-40682775390531156265115772928 - 16253783634676586887835252736*
     rr) + b2^3*(-1440231505573328106389409792 - 
    14940472914490301291520962560*rr) + 
  b2*b3^2*(-17683147802660799934467376384 - 12577780276755085646386319616*
     rr) + b4*b5*b8*(19334231821690065941852635136 - 
    12054858616387075535166050304*rr) + 
  b4^2*b8*(-319669258592195208154257408 - 11743727583434797293761046528*rr) + 
  b3^2*b5*(-8951252998014546984142508032 - 10430528270298353760166727680*
     rr) + b2*b5*b8*(-48951418853487998669166499840 - 
    9877977720039488314103572480*rr) + 
  b5*b8^2*(20356924260766393878549078016 - 9316796867851437643977654272*rr) + 
  b3*b5^2*(-14933204107251573932818434048 - 8072180531804998154039191552*
     rr) + b5^3*(-172537927025339108762009600 - 6664436895877729267695403008*
     rr) + b3*b4*b8*(24827527980571483367843381760 - 
    4544311349282515660853577216*rr) + 
  b1*b5*b8*(-138586057286716966685898366976 - 4385382004178707566761598976*
     rr) + b2^2*b8*(51300966216828681806609809408 - 
    3365849066320152612051009536*rr) + 
  b2*b5^2*(40867469295454374532861210624 - 1526859230523086040537559040*rr) + 
  b3*b8^2*(17827875881227194236968227840 - 1232165226726633936507845632*rr) + 
  b2^2*b5*(5191486104354205994415486976 - 868338820660205157092710400*rr) + 
  b4^2*b5*(-20073025190395248541296762880 - 10433114211608492519600128*rr) + 
  b3^3*(11660901501005393431988120704 + 1219314949385394496745933440*rr) + 
  b8^3*(4001332116231458657667121152 + 1356262218350527125945384960*rr) + 
  b2*b4^2*(68294090243023186799824508928 + 1457268119718492621948983296*rr) + 
  b5^2*b8*(13471141179654135140396527616 + 3891729645029338236118110208*rr) + 
  b1*b4^2*(-13227096944215090547025852416 + 4152839508678377494635362304*
     rr) + b2*b4*b5*(-51047078724867392810231070720 + 
    6730354241444335688843726848*rr) + 
  b3*b4^2*(-37845011308262062941484396032 + 7500155287833148848623528448*
     rr) + b4^3*(-5779772800136306527113349120 + 9608787071757973500489250816*
     rr) + b3^2*b8*(-5148303698646954568131610880 + 
    9793077160726833402188937984*rr) + 
  b2*b8^2*(1485838685062200729091629056 + 9810785764162056881946796032*rr) + 
  b4*b8^2*(21570539460116075864168323072 + 10021515194647217190356101120*
     rr) + b2^2*b4*(48057220668544705782810204160 + 
    11994196371440261318938646528*rr) + 
  b2*b4*b8*(-37454825667339144238720774144 + 12489641844835802082068111360*
     rr) + b1*b4*b5*(33835510025353494953648226304 + 
    14035018152469455090679504896*rr) + 
  b3^2*b4*(-2872896430120305616521762688 + 15158998688854489044450653824*
     rr) + b3*b5*b8*(27910641477373416538052211712 + 
    21976317689533349033364218880*rr) + 
  b2*b3*b5*(24619989976541417136249833472 + 23261333580458210269743253504*
     rr) + b3*b4*b5*(11265555628298660428513131008 + 
    26302539595985910825972224512*rr) + 
  b2^2*b3*(-7882103315894660522472233984 + 26546403591587961520213582848*
     rr) + b1*b3*b8*(9420793696323771026631804928 + 
    28074125557108772449740081152*rr) + 
  b1*b5^2*(79060857724155535438301650944 + 49637902322001460851777806336*rr), 
 944685768250972416306396143616*e3^3 + 
  b2*b3*b5*(70639789273922416519622316288 - 51289297952528031431287567104*
     rr) + b2*b5^2*(-58346352496632898054102265856 - 
    40431436227657291210246721536*rr) + 
  b1*b4^2*(96153774762639887916861966336 - 27409642788703695380848330752*
     rr) + b3*b4*b5*(6391113941942388786209169024 - 
    22541247389744640256424471424*rr) + 
  b4^2*b5*(7277875086312831319308998400 - 22304342069523662347198788864*rr) + 
  b1*b4*b5*(244536981865893110526816617472 - 21524926580376472240187329536*
     rr) + b2^2*b4*(6100042916770986997430550528 - 
    16583827426117034291120332800*rr) + 
  b4*b5^2*(51317993986496201787886038528 - 9672406252349787402021284352*rr) + 
  b2*b4*b8*(-1515230828518044637247996160 - 8798681372980159833687538944*
     rr) + b2^3*(16741563978868655607957921792 - 7896283659594522212574216192*
     rr) + b2*b3^2*(60917850028643340993665919360 - 
    7662778090139751913325194368*rr) + 
  b3^2*b4*(26244464524819364473400761920 - 7201948759641104283844833984*rr) + 
  b3*b4^2*(22611143534090360681082978432 - 6228995632619398782452085120*rr) + 
  b4^2*b8*(22404962644986297457239411456 - 6141707620118215512394440960*rr) + 
  b5^2*b8*(857151508605716507428697088 - 5591331881658091091569130496*rr) + 
  b2*b3*b8*(-74304483049762450035391895040 - 4057718848511118657706212864*
     rr) + b1*b8^2*(11250849716973193223740569600 - 
    3702033695155867271935531008*rr) + 
  b2^2*b8*(64761376325471462337260765184 - 3634981852961082036885430272*rr) + 
  b3^3*(-16841585897357502080023486752 - 1535472774831065340816896160*rr) + 
  b3*b5*b8*(30596863277193404277595950336 - 1489140420930022546327865088*
     rr) + b2*b8^2*(-4425420609736197388251863040 - 
    1366246483001929535849834496*rr) + 
  b3*b8^2*(2619232694350427728730648064 - 1357893262749489141253040640*rr) + 
  b4*b5*b8*(-285810176656623722861108736 - 1138595682508125872116618752*rr) + 
  b4*b8^2*(-3785453423383050782645839872 + 55996233521159351503337472*rr) + 
  b1*b3*b8*(-59253185003372258574897854976 + 196981335111773770763398656*
     rr) + b8^3*(-5709920449306441667188936704 + 2704520965792550978326155264*
     rr) + b4^3*(-10370663103837230907028114176 + 
    2755064623958207443711656192*rr) + 
  b5*b8^2*(5402655511571522697606199296 + 3750671812566954812290332672*rr) + 
  b3^2*b8*(21097199844503008055452014336 + 4990585087076533776807746304*rr) + 
  b3*b4*b8*(10794384090820995505745493120 + 5499787989335973917167757952*
     rr) + b2*b5*b8*(-40899152636495703515722122240 + 
    5706931518661137709833870336*rr) + 
  b5^3*(81524576082909714884580907008 + 12698427791589452938734532608*rr) + 
  b2^2*b3*(-65123678892100048219984567296 + 16829443607801423188967826432*
     rr) + b3^2*b5*(-71561532950942806552588223808 + 
    17396041965294771038492329920*rr) + 
  b1*b5^2*(92325151391413021047054950400 + 17914153074710990478427250688*
     rr) + b2*b4^2*(-5288469607657367198418392832 + 
    18228769515798781041797006592*rr) + 
  b2*b3*b4*(-39023931186238297486497956352 + 18836289218421845905086309888*
     rr) + b2^2*b5*(-5796464075557738491462672384 + 
    33334287931097226835155013632*rr) + 
  b1*b4*b8*(-150798189403947127335447555072 + 38474474849960192346493645824*
     rr) + b2*b4*b5*(-25432814751912078445593603840 + 
    43648604566400240588624633088*rr) + 
  b1*b5*b8*(-102845829115399647716885784576 + 45047362282595587325317134336*
     rr) + b3*b5^2*(14345512710719458519185774336 + 
    54854596719534286540140190464*rr), 944685768250972416306396143616*b1^3 + 
  b2*b3*b5*(-529296018285509585480638966656 - 231377829113494164149729928576*
     rr) + b1*b4*b5*(-638781788867283515788874749440 - 
    230319803327550437129226554880*rr) + 
  b1*b5^2*(10642066682670651856961980416 - 160398729703825400465933359104*
     rr) + b1*b4^2*(-269891088657413563805354572032 - 
    148355748422931064056466043136*rr) + 
  b4^2*b5*(-78435521537077808597639096448 - 87735257689408231567002565248*
     rr) + b2*b5^2*(-476150236780647961661652638976 - 
    73244968060172897326063493376*rr) + 
  b1*b5*b8*(565423477707209885812606043136 - 68781348899523748735905186816*
     rr) + b2*b4*b5*(604391886203882033278556756928 - 
    68130016883867257140910804800*rr) + 
  b2*b3^2*(-143121682895089422655871142480 - 62603262273840655740167976720*
     rr) + b3^2*b4*(-42536572885605805912247217960 - 
    56790105290469052472750929800*rr) + 
  b3*b4*b5*(-379733345943497938810077662688 - 53871620480943185918286131808*
     rr) + b3*b4^2*(114536819324460187619819318016 - 
    47548511938377379139568696576*rr) + 
  b2^3*(-196680199072719233213102906880 - 43580057624420383763361692160*rr) + 
  b3^2*b8*(-84054256412965588776768732480 - 33917424335886052355669061696*
     rr) + b2^2*b8*(-417402826203162068822265033216 - 
    30754182333344208341573214720*rr) + 
  b2*b4*b8*(-165097861265268382559586532992 - 29669877062610698621374929024*
     rr) + b4^3*(72221742503066724817747091328 - 
    24213344971689299544714841728*rr) + 
  b3*b5*b8*(-191347381350874445123578368000 - 15135733392223259399439937536*
     rr) + b4^2*b8*(-90680049559266854279298650112 - 
    5089181660748058734101090304*rr) + 
  b8^3*(51682848087426241271256975360 - 4788155013561795247351547904*rr) + 
  b2*b5*b8*(260901234211208952085171566336 - 4167584287851430618356221184*
     rr) + b5*b8^2*(-6178779643672659998471433216 - 
    1334185756874558107950603264*rr) + 
  b4*b5^2*(-381264572642648553082865184768 - 855847213233772037583943680*
     rr) + b3*b4*b8*(24615343111928574421187721600 + 
    2457969514904012960247513984*rr) + 
  b2^2*b4*(-120023321767898251316991421632 + 3208169884863971949965918784*
     rr) + b3*b8^2*(-42418100456944827738036904704 + 
    4099726617044872983112866048*rr) + 
  b5^3*(4024907708267902794489661440 + 6168209293611664037361358848*rr) + 
  b3^3*(294112802724831026870323068 + 12128938711322414621464161036*rr) + 
  b4*b8^2*(-26244801733443394212228235776 + 19911740568185535081850983936*
     rr) + b2*b8^2*(3034732324379416297943755008 + 
    20240600163575129298949078272*rr) + 
  b3*b5^2*(233345256466872358215365297472 + 24886236227420091000055666752*
     rr) + b5^2*b8*(-61819578042499535112606130176 + 
    36625321356130094108657633280*rr) + 
  b1*b3*b8*(173107016824626260763625738752 + 39622919873787854711074705920*
     rr) + b4*b5*b8*(82955914071838163698521408768 + 
    44095080275811482563700947200*rr) + 
  b1*b8^2*(-52223936916281476694555848704 + 45762513672930340638031712256*
     rr) + b2*b4^2*(-25606223952571921784317488576 + 
    51276056335319903891554416960*rr) + 
  b2*b3*b8*(410963326673389070448075328512 + 64009587143996264428674229248*
     rr) + b1*b4*b8*(956702114431313652580993920000 + 
    73238829857185461986598380544*rr) + 
  b3^2*b5*(132519329165668021110897037248 + 93790702389303059162372032704*
     rr) + b2*b3*b4*(214336922057507961283678687728 + 
    95532959290971790148873945136*rr) + 
  b2^2*b3*(361529149891621896946679514240 + 100762146795408457314082458240*
     rr) + b2^2*b5*(570345647964711499935784144128 + 
    108824985800351495298789629184*rr), 
 944685768250972416306396143616*b1^2*b2 + 
  b2*b3*b5*(-308611340737775700368248165248 - 349505158160514009045813052800*
     rr) + b2*b5^2*(-402462735113342447941307301888 - 
    287581515251527205247872987136*rr) + 
  b1*b5*b8*(475229195790320657373041851392 - 215231096210877497264361759744*
     rr) + b4^2*b5*(32225353963322402978378019072 - 
    150464214255436209362768653056*rr) + 
  b2^3*(-319752443435140275046970391552 - 107713424097193370980579120128*
     rr) + b2*b3^2*(-45560590154904173839649100480 - 
    105359739273012175713356253120*rr) + 
  b2*b4*b5*(624798036773298684582453952512 - 91671925540943236737782016000*
     rr) + b1*b4^2*(-332381711138445760712987275776 - 
    59440778882508303454513672704*rr) + 
  b3*b4*b5*(-342629783370063734192442230688 - 52813910504438168337139682592*
     rr) + b2^2*b8*(-333706135925669948798579787264 - 
    45303786467176019394390019584*rr) + 
  b4*b5^2*(-520824784828410234371609410560 - 40481795338782530343078730752*
     rr) + b3^2*b4*(52290604958562674558354328696 - 
    38329854361064625806608910952*rr) + 
  b2*b4*b8*(-175691321846532792493445374080 - 34546686613808416875557799552*
     rr) + b1*b4*b5*(-765015229889178444655455567360 - 
    30516327126515094474868532736*rr) + 
  b4^3*(138886097272356603727988726016 - 30240335090730651397315160832*rr) + 
  b3^2*b8*(-56920339416394578011699316960 - 21189713110912954961932292448*
     rr) + b3*b4^2*(193547850214887531818212142112 - 
    17290058916406142986421422176*rr) + 
  b5*b8^2*(-66010014114060174890240054784 - 16014589096916682862121688576*
     rr) + b8^3*(45754250626493757809163644928 - 8686290480215601739627180032*
     rr) + b1*b4*b8*(1004136635987174046793223649792 - 
    4240851558514562662895390208*rr) + 
  b3*b5*b8*(-123940914071869991742240776832 - 3880033025699683782673844352*
     rr) + b2*b5*b8*(262462288168886221935199102464 - 
    2876025403126470408330220032*rr) + 
  b3*b8^2*(-60379311709643693238322429824 - 1507130128903713415346786688*
     rr) + b1*b8^2*(-443679971990414884570262538240 - 
    122702071629818128993843200*rr) + 
  b2^2*b4*(20656164835429542533922667776 + 8228387503477026752143597824*rr) + 
  b4^2*b8*(-150880740015474216040752902016 + 8608028931987664952550395520*
     rr) + b3^3*(-11361942479431440824957532384 + 
    9856208848871516986399362720*rr) + 
  b2*b8^2*(177193196109601232177128920576 + 12905254657664993358128991744*
     rr) + b3*b4*b8*(590470346058887265558938400 + 
    26884520429160865139026262688*rr) + 
  b4*b8^2*(67963139364691459271200108032 + 29500868696248065211477648896*
     rr) + b5^2*b8*(-71943306403958166703418059776 + 
    31394571928481492043750183936*rr) + 
  b1*b5^2*(131809459547549395665687287808 + 40782971025512320743678769152*
     rr) + b2*b4^2*(-55466588310283737612201523200 + 
    52590360193194966044654696448*rr) + 
  b4*b5*b8*(157015168342452951765392957568 + 56490903869781500525330128512*
     rr) + b1*b3*b8*(475006489136632893552294212352 + 
    57573361984007189510639613696*rr) + 
  b2*b3*b4*(-8662661518216698368652387552 + 61633125446310012660701368992*
     rr) + b2*b3*b8*(253186829867345624430442217088 + 
    63363895028897843335480468608*rr) + 
  b3^2*b5*(814068076831832456725331520 + 75479808850732688040676339008*rr) + 
  b3*b5^2*(-102533426246387311683482704128 + 77481853047137542629927807744*
     rr) + b5^3*(-161298929253448970944314482688 + 
    99832555962392017400598380544*rr) + 
  b2^2*b3*(342314907068779343698064007936 + 222853315942138038349881825024*
     rr) + b2^2*b5*(758860371094534565856494638080 + 
    251016078693691447646275390464*rr), 
 944685768250972416306396143616*b1^2*b3 + 
  b2*b5^2*(338410891415623496381267521536 - 338649484729720345649119346688*
     rr) + b1*b4*b8*(-240879710844437194045582832640 - 
    217034095644565445655526247424*rr) + 
  b1*b8^2*(-68547680854872415334120629248 - 131522773013103387271246507008*
     rr) + b1*b5*b8*(-124418365098989471740524392448 - 
    120721477798450881264527978496*rr) + 
  b2*b3*b5*(874394428462333457756133256704 - 100492713640346482312839916032*
     rr) + b2*b3*b8*(-456176775953263510667708616192 - 
    90938317632652078706814488064*rr) + 
  b4^2*b5*(168736811744898846906592558080 - 70228250201124581790184676352*
     rr) + b2*b3*b4*(-231650367112945228652466807552 - 
    66553839172480250410770085632*rr) + 
  b3^2*b5*(-405482067667706036124639938304 - 63865124922557708299332545280*
     rr) + b3^3*(-88116261610321075972655176992 - 
    23866544523500900741665528992*rr) + 
  b5^2*b8*(36948235529576379081700300800 - 20824518462193645182747875328*
     rr) + b2^3*(82644883192305712523707908096 - 
    19390837680113313540744511488*rr) + 
  b4*b5^2*(-33031540016136233801962156032 - 16718917001307165135757357056*
     rr) + b2*b4*b5*(-238443715063847622445430963712 - 
    12923187033646321112228986368*rr) + 
  b4^3*(45169788538090787627050917888 - 9636835112118147945458528256*rr) + 
  b2*b8^2*(198209324224862295897923395584 - 8726765665799909703235706880*
     rr) + b5*b8^2*(9963414108024424684713861120 - 
    8427587671377213828217516032*rr) + 
  b2*b5*b8*(-172114673047427238172248486912 - 7211368703403550246489807872*
     rr) + b8^3*(-33565870714427530704842416128 - 
    6161777302745901307235573760*rr) + 
  b3*b4*b5*(149748535410605029932995864448 - 3249036573466265872529307264*
     rr) + b2^2*b4*(179731160535783626715258582528 + 
    1574155845105561354882276864*rr) + 
  b4*b5*b8*(38950490240590972488557511168 + 5379753759458638730206536192*
     rr) + b3*b8^2*(-2672590961967581905463216640 + 
    6200312070917254617435569664*rr) + 
  b2^2*b3*(-561981698414387191945674593280 + 10280995997299601748733461504*
     rr) + b3*b4^2*(77822317018127230931511206784 + 
    14844006935968588184855577984*rr) + 
  b2*b4*b8*(32692240268412290409011685888 + 19792859916208501168090802688*
     rr) + b4^2*b8*(-33055121929808001278403036672 + 
    20340443964373327238643472896*rr) + 
  b4*b8^2*(118201742432774850259624768512 + 20703312349159227592679648256*
     rr) + b3*b4*b8*(-63318779904765361148381768832 + 
    21573296773631614383167026560*rr) + 
  b3^2*b8*(78677349728111744384899447680 + 34131370972956752957144178048*
     rr) + b2*b4^2*(-50853434824216893521641809408 + 
    34714056811229642138090942976*rr) + 
  b3*b5*b8*(126842148610659212004899713536 + 35310909605910648471807650304*
     rr) + b3^2*b4*(100231297215108666603007255776 + 
    37776920141135042951266110816*rr) + 
  b2*b3^2*(491897947029149894448032737920 + 42564798957904925335755268224*
     rr) + b1*b3*b8*(143840213246288435543330227200 + 
    44812063251779982169576965120*rr) + 
  b2^2*b8*(398824465247507687229702260736 + 59959983820834488381290366976*
     rr) + b3*b5^2*(-679360029873634729817628867072 + 
    141630049567201160985629535744*rr) + 
  b1*b4^2*(-19249273769598093712233845760 + 144734621230173868096609330176*
     rr) + b2^2*b5*(-189206320382262567089162548224 + 
    166000047129771806018270106624*rr) + 
  b5^3*(-166718234785967415281826127872 + 170395305182533986042482319360*
     rr) + b1*b5^2*(-230692142107178094434339770368 + 
    279285882399030676247828090880*rr) + 
  b1*b4*b5*(11436647655462867722684878848 + 304522775441190316207464013824*
     rr), 944685768250972416306396143616*b1^2*b4 + 
  b1*b4*b8*(637091141788255736188899898368 - 489945665948383056590812634112*
     rr) + b2^2*b3*(108053056662172689678654457344 - 
    446461369194736896206887457280*rr) + 
  b2^2*b5*(-328489697185821138449381157888 - 405480459388297512888462130176*
     rr) + b2*b3*b8*(347195435642836485244955235072 - 
    333888790610241185109559163136*rr) + 
  b1*b5*b8*(-337238286596920301718491412480 - 207763900680383449731553351680*
     rr) + b1*b3*b8*(-242175584489991621378999043584 - 
    193026405948176710706947272192*rr) + 
  b1*b5^2*(-755712941057911875891667820544 - 192087987524561046118125133824*
     rr) + b2*b5*b8*(-99630143511080589722092302336 - 
    188537272237320989219751456768*rr) + 
  b3^2*b5*(129771407112050670650921311872 - 186686038099686399769741626240*
     rr) + b3*b5^2*(-350523552688576492324905625344 - 
    175790612469684564227816516352*rr) + 
  b2*b4*b5*(-369325301065551045632666505984 - 157416675054682742825204623104*
     rr) + b2^2*b4*(-147862905028170891467390700288 - 
    71341965824212070216386477824*rr) + 
  b4*b5*b8*(137432504410245056296576723200 - 58444725693211647509522111232*
     rr) + b3^3*(27455149661359866678571132752 - 
    51617037046419693689527014384*rr) + 
  b3*b4^2*(13910572793127860420253334848 - 51089338323149150173413093312*
     rr) + b8^3*(-48174446425723771510490628096 - 
    32160335650392425945815105536*rr) + 
  b3*b4*b8*(12446958539662836526839625536 - 31089241229262841701794708928*
     rr) + b3^2*b4*(-179952751389621669609314038896 - 
    30592955338149068091402459312*rr) + 
  b4^3*(-88316088881472985724983357440 - 24865553990724261218393321472*rr) + 
  b2*b8^2*(24645851706989412032460988416 - 16198755872855236134260588544*
     rr) + b2*b4^2*(-191503638609657205838303200512 + 
    762784466891132583581273856*rr) + 
  b5^3*(-102599108754493978301411315712 + 6687669082993139839804502016*rr) + 
  b4*b8^2*(-12657575403694281293583780864 + 12010150830355788262937035776*
     rr) + b5^2*b8*(223007872205238640706135599104 + 
    29209645652470535163253622784*rr) + 
  b3*b8^2*(-12159783837868124678813080320 + 33053362959303033493412114688*
     rr) + b4^2*b8*(16295263356287318854224254208 + 
    46906938095781624472276680960*rr) + 
  b5*b8^2*(-21694508787490954025507785728 + 62691613422662627519322006528*
     rr) + b3^2*b8*(-130983970071269975202702339264 + 
    64558029324945502370953449024*rr) + 
  b2*b3*b4*(412041278107709526839953724544 + 86351400493816995328239374976*
     rr) + b2*b4*b8*(-152871299154997087555858109184 + 
    93121053237880543104939456768*rr) + 
  b3*b4*b5*(10517878143213032252304667968 + 93591453634578794702356293696*
     rr) + b4^2*b5*(-93378091135775098287008467968 + 
    97091284269170189617360831488*rr) + 
  b3*b5*b8*(-53860865506978950463576592640 + 98358778455757573352385663744*
     rr) + b1*b4^2*(-78649505812731220411967182848 + 
    131279438236311256954771666944*rr) + 
  b4*b5^2*(109565987751279873293702175744 + 174901680812583374187864173568*
     rr) + b2^3*(11289515465214807270634168320 + 
    178010441860390026522254548992*rr) + 
  b1*b8^2*(833085046707755411667420610560 + 227538368465017192847455027200*
     rr) + b1*b4*b5*(-198131816353348871218532127744 + 
    263191655227391610561865841664*rr) + 
  b2*b3^2*(-105913921856945997503145966144 + 288372233148831531568849159872*
     rr) + b2*b5^2*(400051038621282954944587379712 + 
    309695404685450883492744422400*rr) + 
  b2^2*b8*(-174178059948118062629589027840 + 358191740711844373200221709312*
     rr) + b2*b3*b5*(-27442456423918533506900326656 + 
    529820830237877237414656396032*rr), 
 944685768250972416306396143616*b1^2*b5 + 
  b2^2*b8*(164281231284848613738611902464 - 148469593300317565456627120128*
     rr) + b2*b3^2*(115975241999511455576136615648 - 
    145879612977926978527114354848*rr) + 
  b1*b8^2*(-333545634896129223465109438464 - 118319396244919521124651917312*
     rr) + b2*b3*b5*(147686518206795823749697593600 - 
    114621191801470303198136783616*rr) + 
  b4*b5^2*(27562864116214290415933403904 - 92480954881699680194605254912*
     rr) + b2^3*(62223883117586142412941250560 - 
    89736728140704968277284886528*rr) + 
  b3*b5*b8*(36954973248289450206929169408 - 45822103211579061165401121792*
     rr) + b1*b4*b5*(88476229444700421904347694080 - 
    45794166481601001666744622080*rr) + 
  b2*b5^2*(44178181149878402700976777728 - 42649978916578325270745263616*
     rr) + b5^3*(-46361965646846199427875689472 - 
    35422344342153526865389298688*rr) + 
  b3*b4*b5*(73502765100343366898761551936 - 32086033262275789018781055168*
     rr) + b3^2*b8*(63598474715730426075215564736 - 
    30754115339640330832404092736*rr) + 
  b2*b8^2*(2758172995776031523476459008 - 28371643910367668601563324928*rr) + 
  b1*b4^2*(124989657275621774434911404544 - 25004059039943086153309410816*
     rr) + b5^2*b8*(-93609618375545801972030063616 - 
    24320018094254336178211070976*rr) + 
  b5*b8^2*(7485837608172041899535763456 - 21117213557128739641805641728*rr) + 
  b1*b5*b8*(-69219941712076145662409256960 - 20490018445747727492017790976*
     rr) + b4^2*b5*(133904457539191498640512453632 - 
    19238959873936420630873383936*rr) + 
  b4*b8^2*(42690729679969718082361414656 - 16584781364102389692351476736*
     rr) + b2*b3*b4*(-100790598724802286707240590176 - 
    16253421729877677791550216672*rr) + 
  b2*b4*b8*(32810435890228819493745957120 - 8708475043386151732125014784*
     rr) + b3*b8^2*(18991402612497715066181706240 - 
    7044252211725165159548302848*rr) + 
  b3*b5^2*(91796799473856593999743109760 - 4127814322497510613112188800*rr) + 
  b4*b5*b8*(14087493286002959472601932288 - 3597890283342324021084071424*
     rr) + b4^2*b8*(2062742556678114419189496576 - 
    919961295355690483099658496*rr) + 
  b2*b4^2*(-49095563729154035528350306944 - 795481825397343614583451776*rr) + 
  b2^2*b4*(-10375273066866566522110688640 + 1873559332892930062254628992*
     rr) + b3^2*b4*(43488753824171130451510829568 + 
    7057926370251594637996073472*rr) + 
  b8^3*(-1271288339119642645600167936 + 15221605690450462052535281664*rr) + 
  b3*b4*b8*(36137909570986730741665191936 + 18458790292621941653266907136*
     rr) + b4^3*(35040090392690247961553119488 + 
    22554634412544799339903419648*rr) + 
  b3^3*(-17928316373273952189661464648 + 30472226878862365411289838552*rr) + 
  b3*b4^2*(35277211649634564581935141248 + 35605058545874639540456809344*
     rr) + b3^2*b5*(-32087088404149487164161604416 + 
    41472192695810999105960389056*rr) + 
  b1*b3*b8*(134241248022002551215582709248 + 45946847341053194910050127360*
     rr) + b1*b4*b8*(-257058065555958040293850914816 + 
    46758229558896531388095430656*rr) + 
  b2*b5*b8*(40305673341805278645309808128 + 72845569419926041460497466880*
     rr) + b2*b4*b5*(40638200752502369022319039104 + 
    106565238975622018426390749312*rr) + 
  b2^2*b5*(-72134638459188100840836610560 + 118409671461524155379561965056*
     rr) + b2*b3*b8*(-212195369995240989101622941952 + 
    154673522463458263019921376000*rr) + 
  b1*b5^2*(329395540502758428130269573120 + 159786025873032775429491683328*
     rr) + b2^2*b3*(-197919973539241323113208202752 + 
    215865385185654198337831100928*rr), 
 944685768250972416306396143616*b1^2*b8 + 
  b2*b3*b5*(630539544563755618748835096960 - 257375762248146052418942590080*
     rr) + b2*b5^2*(-120557683057969139006230940160 - 
    221306123932045291671159796224*rr) + 
  b3*b4*b5*(94386936696138730365491955360 - 78691948262525679865486426080*
     rr) + b5^2*b8*(-47173165645460501485777806336 - 
    68042543628712714662490702848*rr) + 
  b3*b5*b8*(135312720834217010366916584832 - 63412987388237763425005637760*
     rr) + b1*b4*b5*(843179087085982425293725883904 - 
    60589710514947169921789315584*rr) + 
  b1*b4*b8*(-823248357431162351179513956864 - 58639199796513703112216443392*
     rr) + b1*b4^2*(462845345485041076114954457088 - 
    51351257849987202890568296448*rr) + 
  b4^2*b5*(72245446132857187145574721536 - 45743698591382968014408105984*
     rr) + b2^2*b4*(-112626414681342097415354993280 - 
    45444089590437476791190567040*rr) + 
  b2^2*b8*(331699739926028190840886221312 - 35747025285850498060873065984*
     rr) + b4*b5^2*(121779607372550118846071218176 - 
    30908737353483485981252640768*rr) + 
  b4*b5*b8*(-86836262179145719942356133248 - 30610768248666927110823470976*
     rr) + b3*b4^2*(38862703793246367995262535968 - 
    26612109916043067707610535776*rr) + 
  b2*b8^2*(3234563603427294858341830656 - 24229841893105110241627877376*rr) + 
  b1*b3*b8*(-513554901053645612191163927808 - 20962948287261535742699608320*
     rr) + b1*b8^2*(226694923717533530774478265344 - 
    15965248735129148684301241344*rr) + 
  b2*b3^2*(432787897928143727963497279776 - 9623844484332126515981111136*
     rr) + b3^2*b4*(10287067501871597719213213800 - 
    9344416594953860050958688312*rr) + 
  b3^3*(-121667569192318203185970629448 - 5671663675821139534339740456*rr) + 
  b2^3*(117688059682657161696256935936 - 3581495299124347137026844672*rr) + 
  b4^2*b8*(70276501023688072539755935872 - 3261631891626283274286907776*rr) + 
  b3^2*b8*(140543864973253861115287614624 - 1835788531018962541296040416*
     rr) + b3*b4*b8*(24291655450909596042735432480 - 
    724791264864591055323149664*rr) + 
  b4*b8^2*(30231111359399161256693706240 + 99290203970392471495097856*rr) + 
  b4^3*(-24202087652971296494530492416 + 3573091742031555488845363200*rr) + 
  b3*b8^2*(-15641425961587058518463281536 + 7075054007237289877761326208*
     rr) + b8^3*(361478206041994329442516992 + 9552822818241876811024171008*
     rr) + b5*b8^2*(82251846024094154818904019456 + 
    12770228473819530892715690496*rr) + 
  b2*b4*b8*(43030796277506512825651254912 + 17577978424148541036206427264*
     rr) + b2^2*b3*(-446430007249881225257611954176 + 
    21556449773657338643675142144*rr) + 
  b2*b3*b8*(-422206959112406057917058239872 + 23770391399833586647910649984*
     rr) + b2*b3*b4*(71096354909089102149925302144 + 
    35953410389802886047558347136*rr) + 
  b2*b4^2*(-24171199684962516228871059840 + 64464991899214227224249291904*
     rr) + b5^3*(286579146243105471124167106560 + 
    68553251999775456949809242112*rr) + 
  b1*b5^2*(96277099766478576057265477632 + 70454714457052980134245423104*
     rr) + b3^2*b5*(-385375961524486288912342613568 + 
    86464253758357665716672647872*rr) + 
  b2*b5*b8*(-187449108618161228434705385472 + 97164006620589892010439401472*
     rr) + b2*b4*b5*(-136955252541609727835438699136 + 
    141164818545198014557476786048*rr) + 
  b2^2*b5*(-303404058639282187356477636096 + 155528486531341128228354863616*
     rr) + b3*b5^2*(-12638533124340171539141782656 + 
    262555165107664538187694347648*rr) + 
  b1*b5*b8*(-363690367199033088441410534400 + 295998117220099315296512283648*
     rr), 944685768250972416306396143616*b1*b2^2 + 
  b2*b3*b5*(-1993384621138234240478711095296 - 
    1227213795466468475409675853824*rr) + 
  b2*b5^2*(-2814022177772532429377350846464 - 882370313117073441425081468928*
     rr) + b4^2*b5*(-379122094838514933017643439104 - 
    474376595408127005148803748864*rr) + 
  b1*b5*b8*(2009195476174137958632470114304 - 465142666402473950289232834560*
     rr) + b1*b5^2*(1866618017712192929870713724928 - 
    445324430503816418185991872512*rr) + 
  b2^2*b8*(-1480190388619524261231082094592 - 386390446225639654074671861760*
     rr) + b2*b3^2*(-901780895570324989324471470720 - 
    385213834636933672830362534016*rr) + 
  b1*b4*b5*(-1536708391754962223048357449728 - 322305882592512543924494389248*
     rr) + b1*b4^2*(-1556756535033787261088166733824 - 
    293432760243910929120708139008*rr) + 
  b2*b4*b5*(1436844181197802338186675813888 - 210419352839060766139686603264*
     rr) + b2^3*(-1543074572805413839029221720064 - 
    200071793901752304546474700800*rr) + 
  b3^2*b4*(670316486769062278929552854400 - 170380738717313537734690588800*
     rr) + b3*b4*b5*(-566768326929579901202111567616 - 
    150331456129037022467389520640*rr) + 
  b4^3*(332885789052001710667696189440 - 129447050693067070786023247872*rr) + 
  b2*b4*b8*(-188245225143979499979104283648 - 98727270084466293614028733440*
     rr) + b2*b8^2*(444127763220050903650496931840 - 
    97764560533850930502445307904*rr) + 
  b3^2*b8*(-187653932515893794548061184000 - 93388539060034579703747026944*
     rr) + b3*b5*b8*(-119372355778051084574565052416 - 
    70632621874323311840231362560*rr) + 
  b2^2*b4*(696850499295199137361985143296 - 60472363177201512490509706752*
     rr) + b5*b8^2*(-529253621361483055052198572032 - 
    59791964219433657850094604288*rr) + 
  b4*b8^2*(214427500431557259092795781120 - 58501216719815700455879675904*
     rr) + b4*b5^2*(-1584628996248967540613061755904 - 
    53199080832597422086917805056*rr) + 
  b3*b8^2*(-179999473260198769637174765568 - 44482470274541065417132984320*
     rr) + b3*b4^2*(634520415917684211870382041600 - 
    32043884614921252720156306944*rr) + 
  b8^3*(122775898012946838530150375424 - 10212351049344986674799321088*rr) + 
  b4*b5*b8*(469372300330771275717026592768 - 2092072017200382761841690624*
     rr) + b2*b5*b8*(936269242127989686280662552576 + 
    11885326678319076674679042048*rr) + 
  b3^3*(64332178091222559370220611488 + 19979724916006677841688055072*rr) + 
  b1*b3*b8*(1985780756402128456754279589888 + 22678600062136324968249133056*
     rr) + b4^2*b8*(-268373517591630201727907180544 + 
    37701509735409082616255311872*rr) + 
  b2*b4^2*(64033221161749935776883310080 + 51944740355030885802876753408*
     rr) + b5^2*b8*(-165381243073633122921918984192 + 
    79709222633926465719081234432*rr) + 
  b3*b4*b8*(148039341664614065609126862336 + 89025144385609174992548931072*
     rr) + b2*b3*b4*(-1389146917707217494245036781696 + 
    329839539567328326811653501312*rr) + 
  b3^2*b5*(-170321954117418848112147241728 + 374954879287560368015689134336*
     rr) + b5^3*(440423381260071379548849967104 + 
    428812169618304010669480906752*rr) + 
  b1*b8^2*(-2239008257854909630369092513792 + 460495890503717129852947623936*
     rr) + b2*b3*b8*(1139270272266153838165632345600 + 
    490270427889786687810435116544*rr) + 
  b2^2*b5*(3391741940062037121259476424704 + 529838672370827091976723998720*
     rr) + b3*b5^2*(252697678226727713722717459968 + 
    662437299223105478983318076928*rr) + 
  b2^2*b3*(2388506909210666640091949901312 + 680686145246810146378721558016*
     rr) + b1*b4*b8*(2572975246805621283742207709184 + 
    729989194769941187235355471872*rr), 
 944685768250972416306396143616*b1*b2*b3 + 
  b2*b3*b5*(-1071467607619408968901829729280 - 
    1191976818166587574744264707072*rr) + 
  b2*b5^2*(-2988040110344854223534868271104 - 1113576705887919772575683948544*
     rr) + b1*b5*b8*(1514098298511342063680686374912 - 
    515531644617897787076611964928*rr) + 
  b1*b5^2*(2041280657271889063690925776896 - 491865194795697600287165521920*
     rr) + b4^2*b5*(-489335052901724554757862690816 - 
    416433391196005497881767108608*rr) + 
  b2^2*b8*(-1274263156967690983741933867008 - 255167532113231449028093005824*
     rr) + b2*b3^2*(-733022790029843795127260127744 - 
    190058468633295849802851998208*rr) + 
  b1*b4*b5*(-737398772435007582181801795584 - 180740410812125776934959988736*
     rr) + b3*b4*b5*(53381501894713191944759965440 - 
    178089159036572089014590047488*rr) + 
  b2^2*b4*(1138863541695114296547713955840 - 163141839203499186782827751424*
     rr) + b1*b3*b8*(1748152628540062735948660168704 - 
    158377032444352904177158539264*rr) + 
  b3^2*b4*(988633353069375118615255671744 - 151224259084648528625280807744*
     rr) + b4^3*(197531472201333591161443792896 - 
    141634453064225590603857881088*rr) + 
  b1*b4^2*(-1605425419832088130900517332992 - 128066168859872583844264728576*
     rr) + b4*b8^2*(169061581744380526399972085760 - 
    127604253617243141475559796736*rr) + 
  b2*b8^2*(214205486713993011652335040512 - 115147001762069752022244931584*
     rr) + b4*b5*b8*(387392146856561974745748286464 - 
    98532037546777922194278183936*rr) + 
  b5*b8^2*(-600457024366849807714463563776 - 63148443054488120293157609472*
     rr) + b3*b8^2*(-29867176513154129818911341568 - 
    55520929283283588800390507520*rr) + 
  b2*b4*b8*(6883829378970796659014974464 - 54852696165574284665182516224*
     rr) + b2*b4*b5*(500310388106968358170829727744 - 
    46935397560310502426275620864*rr) + 
  b3^3*(42402240776047516276927859712 - 42851719011245213315110953984*rr) + 
  b2*b5*b8*(591784441069308395511919798272 - 32194454223747330854812182528*
     rr) + b2^3*(-1246384245200746636960404602880 - 
    32149437883464477693272752128*rr) + 
  b3*b5*b8*(221196659094287335949258001408 - 24687461635818963707188356096*
     rr) + b3^2*b8*(-209760096792709117920788463360 - 
    23823998332385778855847846656*rr) + 
  b8^3*(28449196528275658765265448960 - 17739840083475683863428329472*rr) + 
  b3*b4^2*(582948608351283914368227814656 - 16337669440940002428115879680*
     rr) + b2*b4^2*(160870745016959088799495213056 - 
    4222992453584335026999029760*rr) + 
  b4*b5^2*(-1142363491842626865592594845696 + 18306332421318655128539787264*
     rr) + b5^2*b8*(77930690567916476060823048192 + 
    22240617462302553641346281472*rr) + 
  b4^2*b8*(-64107860331441706273477745664 + 31427127504425953312849966080*
     rr) + b3*b4*b8*(181795751364546619540626597120 + 
    78159558160200251034964656384*rr) + 
  b2*b3*b8*(1079972493964113287752281768960 + 328695732788783868460836344832*
     rr) + b3^2*b5*(-861784840537397913448473810432 + 
    339885404257870793010594759168*rr) + 
  b2*b3*b4*(-2227034854704358186469165587200 + 371690407608335759147192029440*
     rr) + b2^2*b3*(2026023315920166565784809918464 + 
    386545897401507134657977024512*rr) + 
  b2^2*b5*(2950430946368003910244296062976 + 397956235755579878495494268928*
     rr) + b1*b8^2*(-1895169578867033363766775314432 + 
    570861644925447726258642425856*rr) + 
  b5^3*(1021786785779218636532388741120 + 650737650780977567640331763712*
     rr) + b1*b4*b8*(1753987062907451024614511929344 + 
    822762913475671385949655160832*rr) + 
  b3*b5^2*(-200503760740484072168766916608 + 1097390140700843940947804215296*
     rr), 944685768250972416306396143616*b1*b2*b4 + 
  b2^2*b3*(-961664686240919635307483523072 - 461903288298811491283184216064*
     rr) + b1*b4*b8*(-854816313633158894105012219904 - 
    443342216583495179682322526208*rr) + 
  b2*b3*b8*(-663077419340359777782438445056 - 376689809245593630738744619008*
     rr) + b1*b3*b8*(-921541975010340847966640603136 - 
    244636503503745987771681546240*rr) + 
  b2^2*b4*(-609165477957507228715322975232 - 179425087593418850704532444160*
     rr) + b3*b4*b5*(226907895717588129225258185472 - 
    125559140987000422462137178368*rr) + 
  b2^2*b5*(-1187924577209950815943269531648 - 125204506091339053592350040064*
     rr) + b4*b5*b8*(-18344873234033338733100315648 - 
    97285209414110311481124357120*rr) + 
  b3*b4^2*(101708379134314423768666000128 - 96286938190156472288148955392*
     rr) + b3^2*b5*(-755092459891617722440987244544 - 
    91326609928468600625197848576*rr) + 
  b2*b5*b8*(-582889582132328410108553158656 - 89580683419190726155705589760*
     rr) + b1*b5^2*(-642761182966405948133312397312 - 
    84508946741379208258932277248*rr) + 
  b3^3*(-189200711114102298866440713024 - 83118341874104297886894124608*rr) + 
  b1*b4*b5*(1052346229956204954163117756416 - 81342630645353325832108191744*
     rr) + b2*b8^2*(-42138156899006998452046276608 - 
    79859768361403773762209863680*rr) + 
  b2*b5^2*(464000862822884954976404287488 - 60721377110584326758938251264*
     rr) + b3^2*b4*(-51510490692526184852360557632 - 
    50307272382789098698311920448*rr) + 
  b5^2*b8*(287110633135506305766941196288 - 49700600399014186050061172736*
     rr) + b3*b4*b8*(-56514092286501360289930007808 - 
    33801762147873377117164384512*rr) + 
  b4*b8^2*(7852710509363726010458904576 - 24123599890564355548234979328*rr) + 
  b8^3*(-163601647921425096544537055232 - 15311744180426491227449241600*rr) + 
  b4^3*(-147994949873991269547936356352 - 3978050331924073994886936576*rr) + 
  b4^2*b8*(208344932352695341408407874560 + 27548865051540766126395632640*
     rr) + b1*b4^2*(979334856148227711323628208128 + 
    28508985929501178800605347840*rr) + 
  b3*b8^2*(54740058327702671577993120768 + 41064439034608978369947761664*
     rr) + b3*b5*b8*(254053956356058218761861727232 + 
    53658221153927944556955595776*rr) + 
  b4^2*b5*(121721349382660129538350774272 + 67078210238028832772051490816*
     rr) + b4*b5^2*(487189141804376085933462417408 + 
    85612902865359199252774268928*rr) + 
  b2*b4^2*(-350953699884934737951805498368 + 93430912100988814171337591808*
     rr) + b3^2*b8*(142624143276800653897622199552 + 
    96076209160903215861095254272*rr) + 
  b5*b8^2*(93914749255442231757422874624 + 105314019170820357859001585664*
     rr) + b2*b4*b8*(117854866032772335695885024256 + 
    136618983149658329599420259328*rr) + 
  b5^3*(449162741524959250704898375680 + 145366842510275087533684801536*rr) + 
  b2*b3*b5*(1532187422996385671420897750016 + 147732909887807061334667738112*
     rr) + b2^3*(373534942964531632256393551872 + 
    181097556678679671609570582528*rr) + 
  b1*b8^2*(1516300526162168416980691906560 + 182152894003542815730925621248*
     rr) + b2*b3*b4*(487678882537969558165578229248 + 
    190361533092981576033628687872*rr) + 
  b1*b5*b8*(-1159828941485160499123686506496 + 195681499368018949341391749120*
     rr) + b2*b4*b5*(-478196051581432991843480607744 + 
    278112464248810727673673675776*rr) + 
  b3*b5^2*(-652969964317217091138989939712 + 306996101031176257212021888000*
     rr) + b2*b3^2*(777030367961112956540683088640 + 
    326268623166432839147102512896*rr) + 
  b2^2*b8*(757560634492751819804369584128 + 376251195210692093990870237184*
     rr), 944685768250972416306396143616*b1*b2*b5 + 
  b1*b5*b8*(418400744777414305436193527808 - 368717193873663656440135084032*
     rr) + b3*b5^2*(678317855985975681288325330944 - 
    255459195069032028266577315840*rr) + 
  b5^3*(-96326888431022655032696315904 - 213741814381872937576035852288*rr) + 
  b1*b5^2*(-444481831285789493055252062208 - 200479363934836929677168738304*
     rr) + b2*b3^2*(-344555309165990908491300393984 - 
    178708155470224422386098664448*rr) + 
  b1*b4*b8*(678117336819658553296901861376 - 156780834361586744043286702080*
     rr) + b1*b8^2*(-270870984068842194284771607552 - 
    147639610289280860480865881088*rr) + 
  b2^2*b8*(-292049754444992050331907898368 - 143563624214166597657960791040*
     rr) + b1*b4*b5*(-889574032168149075266491585536 - 
    121832020093420797856545518592*rr) + 
  b2^2*b5*(212919452725569504508942408704 - 120162851246498107688871422976*
     rr) + b2*b4*b5*(277030404775966665199826096640 - 
    100932389992181501837872664064*rr) + 
  b1*b4^2*(-469385034299719676709965420544 - 71998815863662504806728245248*
     rr) + b2^3*(-89032361487857958579655077888 - 
    62352535078430449468789555200*rr) + 
  b4*b5*b8*(-6959501765022983906413947648 - 58010167426025896259692926720*
     rr) + b3^2*b8*(-91739727651079196278494663360 - 
    48338084709486666927554387904*rr) + 
  b3*b5*b8*(-137320494232302175369086968064 - 34174843137132505373206486272*
     rr) + b3^2*b4*(-185438768568181419213516462288 - 
    30242352781013844347485493136*rr) + 
  b2*b8^2*(-110709487610056854367672406016 - 18796091773390917212930304000*
     rr) + b4*b5^2*(-80381294663967856775093434368 - 
    15759886179127424465408686080*rr) + 
  b4*b8^2*(-49427861885278476866987664384 - 15150442444984454203740361728*
     rr) + b3*b8^2*(-9225861290710194170209650432 - 
    11246371219967780085509241600*rr) + 
  b5*b8^2*(-11314768668354862511430325248 - 10417182993098389347659904000*
     rr) + b3*b4^2*(-68709853260158125740155379648 - 
    7384769377115829110476548288*rr) + 
  b3*b4*b8*(91098197001685897427316150336 - 7332866156557992418584404160*
     rr) + b2*b3*b4*(297651579288065033433709535424 - 
    5970899809376649349221354048*rr) + 
  b5^2*b8*(-113703889340888523731107651584 - 4333665466853836291170349056*
     rr) + b2*b5*b8*(229431761795635963351922147328 - 
    45078612862110774167832576*rr) + 
  b2*b4*b8*(18746243570645553879805136640 + 237390299534663537178723072*rr) + 
  b4^2*b8*(-18551828766799387746321970944 + 3150170104508011834952828160*
     rr) + b4^3*(6113970163518513725996797440 + 16134834622406953271834469888*
     rr) + b2*b4^2*(36625453630500885257680215552 + 
    17282378454670571233743005184*rr) + 
  b8^3*(48712610256143471961870575616 + 22567240452024292383311296512*rr) + 
  b4^2*b5*(-59008497575735753815022808576 + 22950096238600349377393218048*
     rr) + b1*b3*b8*(370282269698402295273020997120 + 
    53273241273519550083196945920*rr) + 
  b3^3*(62322722454882754736379332832 + 59005222516251242978222600544*rr) + 
  b3^2*b5*(510531299761101318100167715200 + 59330059159766851819142091648*
     rr) + b2^2*b4*(-76271784309325579944287259648 + 
    70196451512571198603740550144*rr) + 
  b3*b4*b5*(-181150527129362961859568996928 + 70634477746222257427970735808*
     rr) + b2*b3*b5*(-878418768601633848104100689664 + 
    109606990167287354367076410624*rr) + 
  b2*b3*b8*(394558384203965279312162141952 + 168105802266962979925487659776*
     rr) + b2^2*b3*(374252505315395804760287772672 + 
    184817198140261226740791564288*rr) + 
  b2*b5^2*(-107900387573373016946629509120 + 356882532861420488988253655040*
     rr), 944685768250972416306396143616*b1*b2*b8 + 
  b2*b3*b5*(670005259096397934045960158976 - 381520676812268573687034789120*
     rr) + b1*b4*b5*(1537417949505149058081929542656 - 
    314245442088666123963054167040*rr) + 
  b2*b5^2*(-353920140691359274286471583744 - 293687931565342181900893378560*
     rr) + b3*b4*b5*(209551612805706942523892478528 - 
    188877651620452832646238047936*rr) + 
  b3*b5*b8*(48377892706497478071165007104 - 139055286776783065933510549248*
     rr) + b1*b4^2*(774296854294339599580264449024 - 
    138447702966804732931029433344*rr) + 
  b2^2*b8*(111728932040091989376984566784 - 123275107586324981159962973184*
     rr) + b4*b5^2*(110068816912671122561919273984 - 
    100146295485138676743718167552*rr) + 
  b2^2*b4*(-96768159129065098266920810496 - 85973606506915598389612259328*
     rr) + b5^2*b8*(-169713323257635631800608507904 - 
    75082589189166627109159372800*rr) + 
  b4^2*b5*(138327528887923315886640511488 - 57158643769210977881283067392*
     rr) + b2*b8^2*(-46047892436023517992472368128 - 
    55529862185245159935820391424*rr) + 
  b1*b5^2*(489436521434559051524029157376 - 48093611324965038625044983808*
     rr) + b3^2*b8*(146405689671193724304585339840 - 
    41444815600726227269558190912*rr) + 
  b4^2*b8*(82512930858215772527987549952 - 35583152592911531424602768640*
     rr) + b3^2*b4*(152135420110156285384284102288 - 
    35444441218286645989493526960*rr) + 
  b2*b4*b8*(98747457600385795058403458304 - 22473503492568962993121752832*
     rr) + b1*b3*b8*(-1302510400933325432906742332928 - 
    20979266729262951092181026304*rr) + 
  b4*b5*b8*(-209420901459817385351296157952 - 17940058161301289416646546688*
     rr) + b3^3*(-124289366724928559342622398496 - 
    14661119035894378986733611936*rr) + 
  b4*b8^2*(-13178753499662895996189004800 - 11993900448735585813660423168*
     rr) + b3*b4*b8*(16223469203211541812601389504 - 
    9055085860331079171074305344*rr) + 
  b2^2*b3*(-306418425705416183955339070464 - 8201324637835964328935119872*
     rr) + b3*b4^2*(143675924534208028900937012160 - 
    2176727389055839391509496640*rr) + 
  b2*b3^2*(366864680984574188765709153024 + 9409597564476696732757092096*
     rr) + b8^3*(22847317082676240448950706176 + 
    12720989784402647971315212288*rr) + 
  b4^3*(-6107611623062809736170775040 + 14199177067588832051862947328*rr) + 
  b3*b8^2*(-51365965199682840875627811072 + 14389431356870277569791120128*
     rr) + b2^3*(62143345818152390156247730176 + 
    23048361924712256238884800512*rr) + 
  b5*b8^2*(53136014773993592503311707136 + 32376256586564212460491078656*
     rr) + b2*b4^2*(-112468444096378735355720077824 + 
    32473282985981954780385437184*rr) + 
  b5^3*(453242888767684063279734386688 + 56008118475795859314666418176*rr) + 
  b1*b8^2*(464160051223909937493071505408 + 109151812465058619998376671232*
     rr) + b2*b3*b4*(-168241096882639356531366543552 + 
    126314319222213754735131728448*rr) + 
  b3^2*b5*(-475398157957497700351427535744 + 150536589776885416459863849600*
     rr) + b2*b3*b8*(-255782248965560005936792124160 + 
    151629304301671697902462951680*rr) + 
  b2*b5*b8*(-7284547865232849459408921600 + 158181168102147242397829413888*
     rr) + b2^2*b5*(-260564223719712688235012646912 + 
    221126489867327701723471964160*rr) + 
  b2*b4*b5*(-38728356577916469018174767616 + 287685181189906390293691749888*
     rr) + b1*b4*b8*(-849847554579396455892189993984 + 
    294952930700841972938613728256*rr) + 
  b3*b5^2*(211677788035497731455395514368 + 358060508995731558689682057216*
     rr) + b1*b5*b8*(-406807667441113944014466508800 + 
    538904122407639944485424756736*rr), 
 944685768250972416306396143616*b1*b3^2 + 
  b2*b3*b5*(-2504852063290856975030878126080 - 
    1505462227179820503033371344896*rr) + 
  b1*b5*b8*(2445883179194501254306016378880 - 1396756511733375476845412794368*
     rr) + b2*b5^2*(-4480181471278256714825249998848 - 
    1240382093677434549997098424320*rr) + 
  b1*b5^2*(2212492204024793982303619977216 - 752398601386827392225328156672*
     rr) + b4^2*b5*(-1117726264397293963900282045440 - 
    489617767629000374204858895360*rr) + 
  b2*b3^2*(-1770648590496872219934527096832 - 359660991790285864440828143616*
     rr) + b1*b3*b8*(2863214927047291562196896083968 - 
    290500267802716653424124669952*rr) + 
  b1*b4*b5*(-2954417212134638339386552915968 - 275783846030074406482652350464*
     rr) + b2*b4*b5*(549627311780544806733214036992 - 
    254395275956368063750832858112*rr) + 
  b4^3*(155672787029159736938094882816 - 222864239950940791582493356032*rr) + 
  b2^2*b8*(-2462927304210320165404088426496 - 213729985533230838370073518080*
     rr) + b2*b5*b8*(847185326306289097740224812032 - 
    206968969548065673601164051456*rr) + 
  b4*b8^2*(207298349311391995733036513280 - 193771174104790856865312430080*
     rr) + b3^2*b4*(1152960559365388395662962080768 - 
    185076230784546382742749811712*rr) + 
  b2^2*b4*(1596350041699177456056769947648 - 178103423772340095921234954240*
     rr) + b5*b8^2*(-805626290546671067165575059456 - 
    162990403705793001579496851456*rr) + 
  b4*b5*b8*(845314075818604030137123609600 - 153326838245205689405085330432*
     rr) + b1*b4^2*(-3250408394029593918113562823680 - 
    143653479734330470195001926656*rr) + 
  b3*b4^2*(491603546596660096411971336192 - 91307295573142952891171985408*
     rr) + b2*b8^2*(-104783544252722420011677133824 - 
    80962139883553175399884784640*rr) + 
  b3*b8^2*(182597226009964056975829985280 - 76417724126956911950204749824*
     rr) + b3*b4*b5*(-235027869891456502605485045760 - 
    69662043724307432689674012672*rr) + 
  b2^3*(-1737286159415456357752669642752 - 63601372885123222637702602752*
     rr) + b8^3*(64804108193744366282074208256 - 
    52787176860179133498890115072*rr) + 
  b3^3*(254466597316394171318039904768 - 24698706505992898684334851584*rr) + 
  b2*b4*b8*(-270921718607393888262075187200 - 23103667752936200723425886208*
     rr) + b2*b4^2*(574692196896142204304135079936 + 
    2122568999082780597443598336*rr) + 
  b3^2*b8*(-682988988422725235541272199168 + 9684944154211311823530319872*
     rr) + b4^2*b8*(-38401234796385204223313369088 + 
    71886134849781118710330095616*rr) + 
  b5^2*b8*(429168183431520026423612282880 + 94954822774578126190498891776*
     rr) + b3*b4*b8*(379064712012923237060178650112 + 
    108981347591796383607901498368*rr) + 
  b3*b5*b8*(279622300828656221028700864512 + 142416149783178291945366994944*
     rr) + b4*b5^2*(-1440894322454012677684925571072 + 
    207234057486850235390666514432*rr) + 
  b2*b3*b8*(2568794069835142040332555075584 + 288965937753206655092420247552*
     rr) + b2^2*b5*(4449134407844063764053610779648 + 
    311031487078503776274173524992*rr) + 
  b2*b3*b4*(-2770725506751278599151876782080 + 405133743802729192809156716544*
     rr) + b3^2*b5*(-799329954591252762399659900928 + 
    467233783399571600548931321856*rr) + 
  b2^2*b3*(3516689812923312834151568440320 + 598577575939504006780383310848*
     rr) + b1*b8^2*(-2603857985466615549918257034240 + 
    666141999350137768995476136960*rr) + 
  b1*b4*b8*(3100798556071374354796237704192 + 784161168689451102823349314560*
     rr) + b5^3*(1553627409067634742724218126336 + 
    891859593626864476625531240448*rr) + 
  b3*b5^2*(-150529368088104643229142233088 + 1415399499026656575193478148096*
     rr), 944685768250972416306396143616*b1*b3*b4 + 
  b2*b5^2*(35719531057828212740369387520 - 439227235328039461341614886912*
     rr) + b2*b3*b5*(1806546918466250954770539098112 - 
    430395514802965720768171560960*rr) + 
  b1*b4*b5*(1820862840221150924869061529600 - 233400801820345501830095376384*
     rr) + b3*b4*b5*(455549299078828360623661258752 - 
    227963470791237720302845003776*rr) + 
  b2^2*b4*(-117884173512369496696532619264 - 129307856747739028224984330240*
     rr) + b4*b5^2*(500899241231962228998546161664 - 
    122158553994113780841102655488*rr) + 
  b1*b3*b8*(-429675981008003288508105031680 - 86586230155224354946897723392*
     rr) + b4*b5*b8*(-143477795035744190289401075712 - 
    65083893575507812684361582592*rr) + 
  b1*b8^2*(49989854532529297251168135168 - 63256584249298107919365703680*
     rr) + b4*b8^2*(95229332526373496859704303616 - 
    60823580911288955670315245568*rr) + 
  b2*b8^2*(-25248190706910924955352586240 - 59579595356081864111338063872*
     rr) + b5^2*b8*(133604227424775736521440980992 - 
    54214721754885287214454026240*rr) + 
  b3^3*(-211514509707115342183238447616 - 49705239427280838419695004160*rr) + 
  b2*b3*b8*(-1024227481167850085451372171264 - 41634059697084195233183133696*
     rr) + b4^2*b5*(213316802355048349869776664576 - 
    26463353225454003137744467968*rr) + 
  b2^3*(384599734315668974041253916672 - 19053696808157999155114340352*rr) + 
  b2^2*b8*(941891848438683534971307982848 - 18751512412126004413599449088*
     rr) + b4^2*b8*(218120086472424078929636536320 - 
    18612709717022801793494667264*rr) + 
  b3*b4^2*(70802503405867915222240573440 - 13689760685280810876179245056*
     rr) + b3*b8^2*(120014857477003147352026755072 - 
    10906885310228014774165352448*rr) + 
  b5*b8^2*(38809278319541911990402019328 - 2967810138075305878467194880*rr) + 
  b1*b4^2*(1238439415993342346144905807872 + 2223134682562920724317984768*
     rr) + b3^2*b4*(382758107306171856716861214720 + 
    4079628090674205929712857088*rr) + 
  b3*b4*b8*(-133172029257773581308385001472 + 5702761025435478364369465344*
     rr) + b8^3*(-130974364885222154589645606912 + 
    13092255841700347903531831296*rr) + 
  b2^2*b3*(-1158758503800908570915110361088 + 18651064243567423744898217984*
     rr) + b3*b5*b8*(404933330374456760510505123840 + 
    22201292908591051855296528384*rr) + 
  b4^3*(-70747946617579198684149006336 + 28573996610722219783325294592*rr) + 
  b1*b4*b8*(-2422364276760787271171994556416 + 33438936722700810576966727680*
     rr) + b2*b3^2*(933311547020350440162509076480 + 
    48346383753434149372270245888*rr) + 
  b3^2*b8*(233386097215384015735875732480 + 56137255193101592912728962048*
     rr) + b2*b4^2*(-96573850162985247668235067392 + 
    57903407516366379740815859712*rr) + 
  b2*b4*b8*(477169064517043753302101434368 + 59092980125207010348693282816*
     rr) + b2*b5*b8*(-501130730788263288464951592960 + 
    64864598663942414427069622272*rr) + 
  b2*b3*b4*(-596686975562486863374260484096 + 72113554795655999664187828224*
     rr) + b3^2*b5*(-1082850903272383964744069689344 + 
    80826700262121396127747657728*rr) + 
  b5^3*(661654150352515146764108365824 + 195821935883695414638097858560*rr) + 
  b1*b5^2*(458052149829648294905884483584 + 229332699411492882105941483520*
     rr) + b2^2*b5*(-906105282121933907637720348672 + 
    332720289435123845388552050688*rr) + 
  b1*b5*b8*(-1236634937356044191022956322816 + 384476423610222726730762493952*
     rr) + b2*b4*b5*(-378427389745922189731015501824 + 
    536922246342365626216943831040*rr) + 
  b3*b5^2*(-486041855775392788870207512576 + 569407601753404401523557310464*
     rr), 944685768250972416306396143616*b1*b3*b5 + 
  b1*b5^2*(-490893177666332462611373887488 - 533424784762438302514629488640*
     rr) + b2^2*b5*(60243644016366863444494212096 - 
    391246204657294257966985178112*rr) + 
  b1*b5*b8*(-619989119285677198125600215040 - 318059569643527749577215062016*
     rr) + b2^2*b3*(639124155205258686767600993280 - 
    269768015085309858367524148224*rr) + 
  b1*b4*b8*(788898421677576642164000529408 - 234274841934192625442442144768*
     rr) + b5^3*(183783132942016461285036638208 - 
    232634869170888583929494716416*rr) + 
  b1*b3*b8*(-151094389351193592961248872448 - 205913365060549137700824815616*
     rr) + b3*b5^2*(823668954545031760318462783488 - 
    187464464202841248876238614528*rr) + 
  b2*b3*b8*(474694764099787383922852604928 - 150425786136810315318425570304*
     rr) + b2*b4*b5*(120108322204031148854487118848 - 
    135671651825093386702166713344*rr) + 
  b4*b5*b8*(-183389323648736515516038970368 - 114539407113754961220395369472*
     rr) + b3^2*b4*(-253424722519596324090503501952 - 
    86773668149963575608128439936*rr) + 
  b2*b5*b8*(-5905642272727257426319887360 - 70346888291327429183045575680*
     rr) + b5^2*b8*(2443324746145849004343453696 - 
    55824901347903562683014105088*rr) + 
  b3*b5*b8*(4725020157305528932736661504 - 54516172276349227557257324544*
     rr) + b3*b4*b8*(95805883002814500357085472256 - 
    50835768524029099891790909952*rr) + 
  b2^2*b4*(-189593692713229525160776476672 - 30757963950341397301877495808*
     rr) + b3*b4^2*(-82733932953330301007247665664 - 
    28161865229469857840662934016*rr) + 
  b2*b4^2*(-15398680163619052897554370560 - 25540849038374514293937008640*
     rr) + b3*b8^2*(-76278421480376186266547165184 - 
    21632827837091412901441542144*rr) + 
  b4*b8^2*(-199372800455311424026139292672 - 14959845301688395676298157056*
     rr) + b4^2*b8*(43902683004659833168096558080 - 
    11142560175397230049903770624*rr) + 
  b3^3*(55853247204929108950970185728 - 4655101722425348862918813696*rr) + 
  b4^3*(-81939196810086778930714963968 + 3004538475556463162998689792*rr) + 
  b8^3*(6892367943102422836609892352 + 8007962989169527027673186304*rr) + 
  b2*b4*b8*(35286210816334714328236741632 + 12636800052894433705491557376*
     rr) + b2*b8^2*(-122936491412594627297616973824 + 
    13404114396876172324820570112*rr) + 
  b3^2*b5*(511004926202696793891962803200 + 24378903257077892067796091904*
     rr) + b3^2*b8*(-58381173439889163903253498368 + 
    32135858149877721646631271936*rr) + 
  b1*b4*b5*(-206678045447517689815476123648 + 47999939474083416319424010240*
     rr) + b3*b4*b5*(-86045759475894528238589197824 + 
    65754663307448229264207321600*rr) + 
  b5*b8^2*(-107032793889967613623249889280 + 74660187304819966573863143424*
     rr) + b1*b4^2*(-293422700814826816351265387520 + 
    76374398731630176750542742528*rr) + 
  b4*b5^2*(40320957616876010334198263808 + 79032048412026404772276154368*
     rr) + b4^2*b5*(-159521609037633461844216370176 + 
    107487502002374579023980217344*rr) + 
  b2*b3^2*(-486255102851103611536893398016 + 125382640020856645746652591104*
     rr) + b2^3*(-148302484839360539107474317312 + 
    125716003666540408146129592320*rr) + 
  b2^2*b8*(-353934258750222456191592333312 + 155265921896510251757471514624*
     rr) + b2*b3*b4*(493436870234857855856177865216 + 
    170632664672541986121898768896*rr) + 
  b1*b8^2*(374473223282990995521428818944 + 181759906548561172817605960704*
     rr) + b2*b3*b5*(-988776931102113068721277796352 + 
    367050168529420082804031664128*rr) + 
  b2*b5^2*(-159901478431960349248904484864 + 498862623134315928853450487808*
     rr)}


==> anc/Equations/4H_one_section.txt <==
{(3/8 - rr/8)*U0^2 + U3*U6 - (U1*U7)/4 + (3/8 + rr/8)*U3*U9, 
 -2*U1*U4 + U2*U8, (1/8 + rr/8)*U0^2 + (3/4 + rr/4)*U1*U4 + U2*U5 + 
  (1/8 + rr/8)*U1*U7 - (U3*U9)/2, (-5/12 - rr/12)*U0*U4 + 
  (-11/24 + rr/24)*U1*U5 + U6^2 + (1/24 - rr/24)*U0*U7 + 
  (5/12 + rr/12)*U6*U9, U2*U3 - (2*U0*U4)/3 + (-1/2 + rr/6)*U1*U5 - 
  (U0*U7)/3 + (2*U6*U9)/3, (-1 - rr)*U0*U4 + U1*U8, 
 (1/4 - rr/4)*U1*U3 + U4*U7 - (U0*U8)/2, (-3/16 + rr/16)*U1*U3 + U4^2 + 
  (5/16 + rr/16)*U0*U5 + (U0*U8)/4 + (1/8 + rr/8)*U2*U9, 
 (3/8 - rr/8)*U1*U3 - U0*U5 + U2*U6, (21/16 + rr/16)*U0*U3 + 
  (5/4 + rr/4)*U1*U6 + 2*U4*U8 + U7*U8 + (1/2 + rr/2)*U1*U9, 
 U4*U5 + (1/4 - rr/4)*U1*U6 + (1/8 - rr/8)*U1*U9, 
 U2^2 + (5/16 + rr/16)*U0*U3 + (1/4 + rr/4)*U1*U6 + (-1/4 + rr/4)*U1*U9, 
 2*U0*U6 + U5*U8 + U0*U9, (1/4 - rr/4)*U1*U2 + U5^2 - U0*U6 + 
  (1/8 + rr/8)*U3*U7 + (-5/8 + rr/8)*U0*U9, (-1/4 + rr/4)*U1*U2 + U3*U4 + 
  (1/2 - rr/2)*U0*U6 + (1/4 - rr/4)*U0*U9, (-1/4 - rr/4)*U0*U2 - U3*U5 + 
  U6*U7 + (1/8 + rr/8)*U3*U8 + (U7*U9)/2, (U0*U2)/2 + U4*U6 + 
  (-1/16 - rr/16)*U3*U8, U1^2 + (-1/2 - rr/2)*U0*U2, 
 (-1/4 - rr/4)*U0*U1 + U5*U6 - (U2*U7)/4 + (1/4 + rr/4)*U5*U9 + 
  (-1/8 + rr/8)*U8*U9, (1/2 + rr/2)*U0*U1 + U3^2 + (1/4 - rr/4)*U2*U7 + 
  (-3/2 - rr/2)*U5*U9 + (-1/8 - (3*rr)/8)*U8*U9, 
 (-1/8 - rr/8)*U0*U1 + U2*U4 + (-1/8 + rr/8)*U8*U9}


==> anc/Equations/5H+D_Embedding.txt <==
{(1372 + 196*rr)*Z1^5*Z2 + (-128 + 128*rr)*Z2^4*Z3^2 + 
  (-1344 + 576*rr)*Z1*Z2^2*Z3^3 + (2688 - 896*rr)*Z1^2*Z3^4 + 
  (-16 - 16*rr)*Z2^5*Z4 + (-952 - 8*rr)*Z1*Z2^3*Z3*Z4 + 
  (-2296 + 1512*rr)*Z1^2*Z2*Z3^2*Z4 + (196 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (-196 - 168*rr)*Z1^3*Z3*Z4^2 + (-160 + 32*rr)*Z3^3*Z4^3 + 
  (64 + 16*rr)*Z2*Z3*Z4^4 + (14 + 6*rr)*Z1*Z4^5 + (28 - 108*rr)*Z1*Z2^4*Z5 + 
  (-392 + 392*rr)*Z1^2*Z2^2*Z3*Z5 + (-3528 + 3304*rr)*Z1^3*Z3^2*Z5 + 
  (-1225 - 427*rr)*Z1^3*Z2*Z4*Z5 + (1856 + 448*rr)*Z3^4*Z4*Z5 + 
  (-912 + 16*rr)*Z2*Z3^2*Z4^2*Z5 + (-24 + 4*rr)*Z2^2*Z4^3*Z5 + 
  (-784 + 168*rr)*Z1*Z3*Z4^3*Z5 + (-1078 - 98*rr)*Z1^4*Z5^2 + 
  (-2112 + 1344*rr)*Z2*Z3^3*Z5^2 + (-380 - 308*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (252 - 1932*rr)*Z1*Z3^2*Z4*Z5^2 + (140 + 156*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (62 - 6*rr)*Z2^3*Z5^3 + (-504 + 24*rr)*Z1*Z2*Z3*Z5^3 + 
  (-189 + 105*rr)*Z1^2*Z4*Z5^3 + (-24 - 8*rr)*Z4^2*Z5^4 + 
  (-342 - 66*rr)*Z3*Z5^5 + (-196 - 168*rr)*Z1^2*Z2^3*Z6 + 
  (-8232 - 5488*rr)*Z1^3*Z2*Z3*Z6 + (5376 + 3840*rr)*Z3^5*Z6 + 
  (-2401 + 245*rr)*Z1^4*Z4*Z6 + (1344 - 192*rr)*Z2*Z3^3*Z4*Z6 + 
  (-196 - 84*rr)*Z2^2*Z3*Z4^2*Z6 + (-224 + 1680*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (420 - 56*rr)*Z1*Z2*Z4^3*Z6 + (9968 + 1680*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-9744 - 11312*rr)*Z1*Z3^3*Z5*Z6 + (-784 + 168*rr)*Z2^3*Z4*Z5*Z6 + 
  (-2562 + 1162*rr)*Z1*Z2*Z3*Z4*Z5*Z6 - 196*rr*Z1^2*Z4^2*Z5*Z6 + 
  (-1246 - 378*rr)*Z1*Z2^2*Z5^2*Z6 + (7938 + 6566*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-238 - 2*rr)*Z4^3*Z5^2*Z6 + (-2730 - 446*rr)*Z3*Z4*Z5^3*Z6 + 
  (329 + 59*rr)*Z2*Z5^4*Z6 + (-1624 - 728*rr)*Z2^3*Z3*Z6^2 + 
  (-12936 + 8232*rr)*Z1*Z2*Z3^2*Z6^2 + (343 - 805*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (3136 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (28 + 28*rr)*Z4^4*Z6^2 + 
  (-5439 + 2107*rr)*Z1^2*Z2*Z5*Z6^2 + (-5096 - 112*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (5712 + 5040*rr)*Z3^2*Z5^2*Z6^2 + (735 + 861*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (2646 - 798*rr)*Z1*Z5^3*Z6^2 + (343 + 1029*rr)*Z1^3*Z6^3 + 
  (-5880 + 2856*rr)*Z3^2*Z4*Z6^3 + 168*rr*Z2*Z4^2*Z6^3 + 
  (9212 + 4340*rr)*Z2*Z3*Z5*Z6^3 - 1176*Z1*Z4*Z5*Z6^3 + 
  (98 - 294*rr)*Z2^2*Z6^4 + (1372 + 3332*rr)*Z1*Z3*Z6^4 + 
  (2058 + 1470*rr)*Z5*Z6^5, -392*rr*Z1^5*Z2 + 256*Z2^4*Z3^2 + 
  (-448 - 1088*rr)*Z1*Z2^2*Z3^3 + (-3136 - 5824*rr)*Z1^2*Z3^4 + 
  (-24 + 8*rr)*Z2^5*Z4 + (-1120 + 176*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1344 + 2688*rr)*Z1^2*Z2*Z3^2*Z4 + (672 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (490 - 938*rr)*Z1^3*Z3*Z4^2 + (-320 - 64*rr)*Z3^3*Z4^3 + 
  (100 + 36*rr)*Z2*Z3*Z4^4 + (7 - 5*rr)*Z1*Z4^5 + (140 - 188*rr)*Z1*Z2^4*Z5 + 
  (3276 + 196*rr)*Z1^2*Z2^2*Z3*Z5 + (4704 + 4256*rr)*Z1^3*Z3^2*Z5 + 
  (-2009 - 259*rr)*Z1^3*Z2*Z4*Z5 + (3008 - 192*rr)*Z3^4*Z4*Z5 + 
  (-512 + 64*rr)*Z2*Z3^2*Z4^2*Z5 + (-134 - 10*rr)*Z2^2*Z4^3*Z5 + 
  (-476 + 188*rr)*Z1*Z3*Z4^3*Z5 + (98 + 294*rr)*Z1^4*Z5^2 + 
  (2304 + 768*rr)*Z2*Z3^3*Z5^2 + (348 - 428*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-532 - 1468*rr)*Z1*Z3^2*Z4*Z5^2 + (420 + 204*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (96 + 32*rr)*Z2^3*Z5^3 + (-3164 + 876*rr)*Z1*Z2*Z3*Z5^3 + 
  (-133 - 175*rr)*Z1^2*Z4*Z5^3 + (-133 + 17*rr)*Z4^2*Z5^4 + 
  (80 - 272*rr)*Z3*Z5^5 + (490 - 938*rr)*Z1^2*Z2^3*Z6 + 
  (-9212 - 3332*rr)*Z1^3*Z2*Z3*Z6 + (-14336 + 6144*rr)*Z3^5*Z6 + 
  (-4459 + 147*rr)*Z1^4*Z4*Z6 + (7168 - 3200*rr)*Z2*Z3^3*Z4*Z6 + 
  (-532 + 268*rr)*Z2^2*Z3*Z4^2*Z6 + (-4144 + 1568*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (413 - 147*rr)*Z1*Z2*Z4^3*Z6 + (896 - 1536*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-2688 - 8064*rr)*Z1*Z3^3*Z5*Z6 + (-476 + 188*rr)*Z2^3*Z4*Z5*Z6 + 
  (-1918 + 1078*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-1519 + 119*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-868 - 140*rr)*Z1*Z2^2*Z5^2*Z6 + (5880 - 1624*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-224 + 80*rr)*Z4^3*Z5^2*Z6 + (-1680 - 432*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 - 55*rr)*Z2*Z5^4*Z6 + (-3248 - 112*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 6888*rr)*Z1*Z2*Z3^2*Z6^2 + (-588 - 1260*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2940 + 1372*rr)*Z1^2*Z3*Z4*Z6^2 + (42 - 14*rr)*Z4^4*Z6^2 + 
  (-10241 + 245*rr)*Z1^2*Z2*Z5*Z6^2 + (280 + 728*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-9744 + 336*rr)*Z3^2*Z5^2*Z6^2 + (875 + 609*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-1176 - 840*rr)*Z1*Z5^3*Z6^2 + (-4116 + 1372*rr)*Z1^3*Z6^3 + 
  (4704 + 2016*rr)*Z3^2*Z4*Z6^3 + (-490 - 154*rr)*Z2*Z4^2*Z6^3 + 
  (4704 + 3360*rr)*Z2*Z3*Z5*Z6^3 + (-7938 + 1666*rr)*Z1*Z4*Z5*Z6^3 + 
  (-2744 - 784*rr)*Z2^2*Z6^4 + (9604 + 2940*rr)*Z1*Z3*Z6^4 + 
  (-5488 + 2352*rr)*Z5*Z6^5, (1372 - 588*rr)*Z1^5*Z2 + 
  (384 + 128*rr)*Z2^4*Z3^2 + (6720 - 320*rr)*Z1*Z2^2*Z3^3 + 
  (12992 - 2240*rr)*Z1^2*Z3^4 - 64*Z2^5*Z4 + (-1176 - 72*rr)*Z1*Z2^3*Z3*Z4 - 
  5488*Z1^2*Z2*Z3^2*Z4 + (119 + 371*rr)*Z1^2*Z2^2*Z4^2 + 
  (3234 + 406*rr)*Z1^3*Z3*Z4^2 + (128 - 128*rr)*Z3^3*Z4^3 + 
  (-40 + 40*rr)*Z2*Z3*Z4^4 + (28 - 4*rr)*Z1*Z4^5 + (420 - 20*rr)*Z1*Z2^4*Z5 - 
  1344*Z1^2*Z2^2*Z3*Z5 + (-7840 - 224*rr)*Z1^3*Z3^2*Z5 + 
  (-1323 - 609*rr)*Z1^3*Z2*Z4*Z5 + (2496 + 1344*rr)*Z3^4*Z4*Z5 + 
  (-1584 + 112*rr)*Z2*Z3^2*Z4^2*Z5 + (58 - 66*rr)*Z2^2*Z4^3*Z5 + 
  (-280 - 24*rr)*Z1*Z3*Z4^3*Z5 + (-882 + 490*rr)*Z1^4*Z5^2 + 
  (3488 - 1824*rr)*Z2*Z3^3*Z5^2 + (1252 + 364*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (476 - 748*rr)*Z1*Z3^2*Z4*Z5^2 + (-343 + 147*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-72 + 40*rr)*Z2^3*Z5^3 + (-2730 - 702*rr)*Z1*Z2*Z3*Z5^3 + 
  (1085 - 105*rr)*Z1^2*Z4*Z5^3 + (-67 - 41*rr)*Z4^2*Z5^4 + 
  (600 + 8*rr)*Z3*Z5^5 + (3234 + 406*rr)*Z1^2*Z2^3*Z6 + 
  (1176 - 1960*rr)*Z1^3*Z2*Z3*Z6 + (-14336 - 4096*rr)*Z3^5*Z6 + 
  (-1715 - 1225*rr)*Z1^4*Z4*Z6 + (8736 + 1248*rr)*Z2*Z3^3*Z4*Z6 + 
  (168 - 120*rr)*Z2^2*Z3*Z4^2*Z6 + (-3248 - 2688*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (546 - 42*rr)*Z1*Z2*Z4^3*Z6 + (-560 - 1168*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-1568 + 2464*rr)*Z1*Z3^3*Z5*Z6 + (-280 - 24*rr)*Z2^3*Z4*Z5*Z6 + 
  (504 + 4032*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (588 - 84*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2422 - 546*rr)*Z1*Z2^2*Z5^2*Z6 + (2842 - 1778*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-56 - 72*rr)*Z4^3*Z5^2*Z6 + (364 + 196*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 + 201*rr)*Z2*Z5^4*Z6 + (1120 - 672*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 2856*rr)*Z1*Z2*Z3^2*Z6^2 + (2401 - 343*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (7252 + 4508*rr)*Z1^2*Z3*Z4*Z6^2 + 112*Z4^4*Z6^2 + 
  (3969 - 4949*rr)*Z1^2*Z2*Z5*Z6^2 + (756 + 476*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (11424 - 2016*rr)*Z3^2*Z5^2*Z6^2 + (119 + 357*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4067 + 1015*rr)*Z1*Z5^3*Z6^2 + (-4116 - 1372*rr)*Z1^3*Z6^3 + 
  (9408 - 3808*rr)*Z3^2*Z4*Z6^3 + (980 - 420*rr)*Z2*Z4^2*Z6^3 + 
  (-392 - 1176*rr)*Z2*Z3*Z5*Z6^3 + (-5733 - 1911*rr)*Z1*Z4*Z5*Z6^3 + 
  (1274 - 1078*rr)*Z2^2*Z6^4 + (-4116 + 6468*rr)*Z1*Z3*Z6^4 + 
  (-5488 - 1568*rr)*Z5*Z6^5, 392*rr*Z1^5*Z2 - 256*Z2^4*Z3^2 + 
  (-2240 + 1472*rr)*Z1*Z2^2*Z3^3 + (-6272 + 2688*rr)*Z1^2*Z3^4 + 
  (24 - 8*rr)*Z2^5*Z4 + (-56 - 232*rr)*Z1*Z2^3*Z3*Z4 + 
  (2800 - 784*rr)*Z1^2*Z2*Z3^2*Z4 + (-602 - 42*rr)*Z1^2*Z2^2*Z4^2 + 
  (-2058 + 546*rr)*Z1^3*Z3*Z4^2 + (-32 + 32*rr)*Z3^3*Z4^3 + 
  (-4 - 4*rr)*Z2*Z3*Z4^4 + (-7 + 5*rr)*Z1*Z4^5 + (-28 + 12*rr)*Z1*Z2^4*Z5 + 
  (1652 - 1988*rr)*Z1^2*Z2^2*Z3*Z5 + (1568 - 3360*rr)*Z1^3*Z3^2*Z5 + 
  (637 - 329*rr)*Z1^3*Z2*Z4*Z5 + (-3904 - 448*rr)*Z3^4*Z4*Z5 + 
  (-336 - 560*rr)*Z2*Z3^2*Z4^2*Z5 + (78 + 42*rr)*Z2^2*Z4^3*Z5 + 
  (196 - 100*rr)*Z1*Z3*Z4^3*Z5 + (-98 - 294*rr)*Z1^4*Z5^2 + 
  (5376 - 256*rr)*Z2*Z3^3*Z5^2 + (-848 + 208*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (2268 + 532*rr)*Z1*Z3^2*Z4*Z5^2 + (28 - 124*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (18 - 10*rr)*Z2^3*Z5^3 + (1078 + 482*rr)*Z1*Z2*Z3*Z5^3 + 
  (-287 + 259*rr)*Z1^2*Z4*Z5^3 + (70 + 18*rr)*Z4^2*Z5^4 + 
  (-114 - 22*rr)*Z3*Z5^5 + (-2058 + 546*rr)*Z1^2*Z2^3*Z6 + 
  (4900 + 1372*rr)*Z1^3*Z2*Z3*Z6 + (1792 + 1280*rr)*Z3^5*Z6 + 
  (343 + 49*rr)*Z1^4*Z4*Z6 + (-3808 - 1056*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 + 396*rr)*Z2^2*Z3*Z4^2*Z6 + (4984 - 168*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (126 + 98*rr)*Z1*Z2*Z4^3*Z6 + (-2800 + 1456*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (20496 + 4144*rr)*Z1*Z3^3*Z5*Z6 + (196 - 100*rr)*Z2^3*Z4*Z5*Z6 + 
  (-13034 + 546*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (147 + 973*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1274 - 882*rr)*Z1*Z2^2*Z5^2*Z6 + (-8134 + 686*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (224 - 16*rr)*Z4^3*Z5^2*Z6 + (2058 - 290*rr)*Z3*Z4*Z5^3*Z6 + 
  (-665 - 43*rr)*Z2*Z5^4*Z6 + (1904 + 560*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 - 4312*rr)*Z1*Z2*Z3^2*Z6^2 + (-882 + 518*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-10976 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (-42 + 14*rr)*Z4^4*Z6^2 + 
  (7056 + 1960*rr)*Z1^2*Z2*Z5*Z6^2 + (588 - 812*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (17472 - 6720*rr)*Z3^2*Z5^2*Z6^2 + (-1225 - 91*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4312 - 392*rr)*Z1*Z5^3*Z6^2 + (1029 + 343*rr)*Z1^3*Z6^3 + 
  12544*Z3^2*Z4*Z6^3 + (196 + 364*rr)*Z2*Z4^2*Z6^3 + 
  (-10780 - 532*rr)*Z2*Z3*Z5*Z6^3 + (2107 + 1225*rr)*Z1*Z4*Z5*Z6^3 + 
  784*rr*Z2^2*Z6^4 + (-6860 - 5684*rr)*Z1*Z3*Z6^4 + (686 + 490*rr)*Z5*Z6^5, 
 (2744 - 784*rr)*Z1^5*Z2 + (1216 - 576*rr)*Z2^4*Z3^2 + 
  (11872 - 2080*rr)*Z1*Z2^2*Z3^3 + (19264 - 1344*rr)*Z1^2*Z3^4 + 
  (12 + 92*rr)*Z2^5*Z4 + (-1442 + 806*rr)*Z1*Z2^3*Z3*Z4 + 
  (-5040 + 1120*rr)*Z1^2*Z2*Z3^2*Z4 + (350 + 14*rr)*Z1^2*Z2^2*Z4^2 + 
  (2597 - 203*rr)*Z1^3*Z3*Z4^2 + (-736 - 32*rr)*Z3^3*Z4^3 + 
  (104 + 8*rr)*Z2*Z3*Z4^4 + (-84 - 4*rr)*Z1*Z4^5 + 
  (-56 + 136*rr)*Z1*Z2^4*Z5 + (1484 - 4732*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (392 - 10472*rr)*Z1^3*Z3^2*Z5 + (3332 - 42*rr)*Z1^3*Z2*Z4*Z5 + 
  (9280 - 2880*rr)*Z3^4*Z4*Z5 + (-432 + 816*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (616 - 976*rr)*Z1*Z3*Z4^3*Z5 + (-1862 + 686*rr)*Z1^4*Z5^2 + 
  (-32 - 8800*rr)*Z2*Z3^3*Z5^2 + (2824 + 952*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (10556 + 4980*rr)*Z1*Z3^2*Z4*Z5^2 + (-756 - 524*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-104 + 72*rr)*Z2^3*Z5^3 + (840 + 3288*rr)*Z1*Z2*Z3*Z5^3 + 
  (-315 + 287*rr)*Z1^2*Z4*Z5^3 + (300 + 68*rr)*Z4^2*Z5^4 + 
  (-446 - 122*rr)*Z3*Z5^5 + (343 - 357*rr)*Z1^2*Z2^3*Z6 + 
  (-28224 - 3528*rr)*Z1^3*Z2*Z3*Z6 + (-16128 + 4864*rr)*Z3^5*Z6 + 
  (1029 + 931*rr)*Z1^4*Z4*Z6 + (-14336 - 3968*rr)*Z2*Z3^3*Z4*Z6 + 
  (3640 - 808*rr)*Z2^2*Z3*Z4^2*Z6 + (-18004 - 84*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1540 - 308*rr)*Z1*Z2*Z4^3*Z6 + (-17472 - 3520*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (14448 - 22064*rr)*Z1*Z3^3*Z5*Z6 + (3080 - 184*rr)*Z2^3*Z4*Z5*Z6 + 
  (11592 + 2240*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-3234 - 672*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1736 + 840*rr)*Z1*Z2^2*Z5^2*Z6 + (-3332 + 2996*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (574 + 202*rr)*Z4^3*Z5^2*Z6 + (9310 - 1510*rr)*Z3*Z4*Z5^3*Z6 + 
  (-574 + 518*rr)*Z2*Z5^4*Z6 + (4368 - 1904*rr)*Z2^3*Z3*Z6^2 + 
  (392 + 19880*rr)*Z1*Z2*Z3^2*Z6^2 + (-5782 + 210*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (12348 + 588*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (17248 + 5292*rr)*Z1^2*Z2*Z5*Z6^2 + (19180 - 3500*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-5152 - 10080*rr)*Z3^2*Z5^2*Z6^2 + (2506 - 3010*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-8673 - 1155*rr)*Z1*Z5^3*Z6^2 + (5145 - 1029*rr)*Z1^3*Z6^3 + 
  (-10976 - 20608*rr)*Z3^2*Z4*Z6^3 + (-2744 - 952*rr)*Z2*Z4^2*Z6^3 - 
  27328*rr*Z2*Z3*Z5*Z6^3 + (-4753 - 4263*rr)*Z1*Z4*Z5*Z6^3 + 
  (-8820 - 196*rr)*Z2^2*Z6^4 + (4116 - 14700*rr)*Z1*Z3*Z6^4 + 
  (-6860 - 2548*rr)*Z5*Z6^5, (-686 - 686*rr)*Z1^5*Z2 + 
  (800 + 160*rr)*Z2^4*Z3^2 + (4256 + 4384*rr)*Z1*Z2^2*Z3^3 + 
  (-2688 + 8064*rr)*Z1^2*Z3^4 + (-110 + 10*rr)*Z2^5*Z4 + 
  (-1862 + 1074*rr)*Z1*Z2^3*Z3*Z4 + (14364 + 812*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (315 - 175*rr)*Z1^2*Z2^2*Z4^2 + (-4410 - 378*rr)*Z1^3*Z3*Z4^2 + 
  (-896 + 320*rr)*Z3^3*Z4^3 + (308 - 92*rr)*Z2*Z3*Z4^4 + 
  (-84 - 4*rr)*Z1*Z4^5 + (1204 - 60*rr)*Z1*Z2^4*Z5 + 
  (10052 - 3500*rr)*Z1^2*Z2^2*Z3*Z5 + (14112 - 6496*rr)*Z1^3*Z3^2*Z5 + 
  (735 - 1099*rr)*Z1^3*Z2*Z4*Z5 + (640 - 9856*rr)*Z3^4*Z4*Z5 + 
  (1560 + 2088*rr)*Z2*Z3^2*Z4^2*Z5 + (-35 - 51*rr)*Z2^2*Z4^3*Z5 + 
  (1750 - 346*rr)*Z1*Z3*Z4^3*Z5 + (686 + 490*rr)*Z1^4*Z5^2 + 
  (13424 + 592*rr)*Z2*Z3^3*Z5^2 + (294 - 30*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-280 + 5176*rr)*Z1*Z3^2*Z4*Z5^2 + (-140 + 572*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-139 + 127*rr)*Z2^3*Z5^3 + (1148 + 436*rr)*Z1*Z2*Z3*Z5^3 + 
  (98 - 602*rr)*Z1^2*Z4*Z5^3 + (-259 + 23*rr)*Z4^2*Z5^4 + 
  (-918 + 254*rr)*Z3*Z5^5 + (-2058 - 910*rr)*Z1^2*Z2^3*Z6 + 
  (-18424 + 3528*rr)*Z1^3*Z2*Z3*Z6 + (3584 - 3584*rr)*Z3^5*Z6 + 
  (3430 + 1764*rr)*Z1^4*Z4*Z6 + (-18032 - 2320*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 - 1188*rr)*Z2^2*Z3*Z4^2*Z6 + (308 + 3668*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1862 - 182*rr)*Z1*Z2*Z4^3*Z6 + (-11256 - 10344*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-4144 + 11760*rr)*Z1*Z3^3*Z5*Z6 + (-588 + 476*rr)*Z2^3*Z4*Z5*Z6 + 
  (6762 + 1750*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-4410 + 1330*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1890 - 3570*rr)*Z1*Z2^2*Z5^2*Z6 + (3724 - 17052*rr)*Z1^2*Z3*Z5^2*Z6 + 
  756*Z4^3*Z5^2*Z6 + (-9730 + 3450*rr)*Z3*Z4*Z5^3*Z6 + 
  (2604 + 1220*rr)*Z2*Z5^4*Z6 + (-5992 + 2744*rr)*Z2^3*Z3*Z6^2 + 
  (9800 + 9128*rr)*Z1*Z2*Z3^2*Z6^2 + (-5537 + 1883*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2744 - 1176*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (6321 + 1127*rr)*Z1^2*Z2*Z5*Z6^2 + (8302 - 6874*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-6776 + 26264*rr)*Z3^2*Z5^2*Z6^2 + (6944 + 952*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-18571 - 1841*rr)*Z1*Z5^3*Z6^2 + (5831 - 343*rr)*Z1^3*Z6^3 + 
  (-23520 - 19152*rr)*Z3^2*Z4*Z6^3 + (-2744 - 448*rr)*Z2*Z4^2*Z6^3 + 
  (12642 - 3514*rr)*Z2*Z3*Z5*Z6^3 + (-14602 + 3822*rr)*Z1*Z4*Z5*Z6^3 + 
  (-7840 + 2156*rr)*Z2^2*Z6^4 + (-16464 - 3136*rr)*Z1*Z3*Z6^4 + 
  (-7203 + 9359*rr)*Z5*Z6^5, (686 - 1274*rr)*Z1^5*Z2 + 
  (-480 + 544*rr)*Z2^4*Z3^2 + (448 + 2944*rr)*Z1*Z2^2*Z3^3 + 
  (10080 + 10528*rr)*Z1^2*Z3^4 + (-74 - 66*rr)*Z2^5*Z4 + 
  (1078 - 714*rr)*Z1*Z2^3*Z3*Z4 + (-2212 - 6020*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (-56 + 378*rr)*Z1^2*Z2^2*Z4^2 + (196 + 728*rr)*Z1^3*Z3*Z4^2 + 
  704*Z3^3*Z4^3 + (-192 - 32*rr)*Z2*Z3*Z4^4 + (21 + rr)*Z1*Z4^5 + 
  (574 + 50*rr)*Z1*Z2^4*Z5 + (-714 + 5978*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (11564 + 1092*rr)*Z1^3*Z3^2*Z5 + (-3822 - 546*rr)*Z1^3*Z2*Z4*Z5 + 
  (-7872 + 1472*rr)*Z3^4*Z4*Z5 + (1504 + 256*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (147 - 93*rr)*Z2^2*Z4^3*Z5 + (182 - 34*rr)*Z1*Z3*Z4^3*Z5 + 
  (-196 + 980*rr)*Z1^4*Z5^2 + (-6304 + 5920*rr)*Z2*Z3^3*Z5^2 + 
  (-680 + 88*rr)*Z2^2*Z3*Z4*Z5^2 + (364 - 700*rr)*Z1*Z3^2*Z4*Z5^2 + 
  (-238 + 502*rr)*Z1*Z2*Z4^2*Z5^2 + (-121 - 11*rr)*Z2^3*Z5^3 + 
  (-2408 - 4856*rr)*Z1*Z2*Z3*Z5^3 + (2716 - 364*rr)*Z1^2*Z4*Z5^3 + 
  (-324 - 140*rr)*Z4^2*Z5^4 + (1938 + 374*rr)*Z3*Z5^5 + 
  (5929 - 441*rr)*Z1^2*Z2^3*Z6 + (-3430 - 2450*rr)*Z1^3*Z2*Z3*Z6 + 
  (8960 + 256*rr)*Z3^5*Z6 + (-7889 - 3185*rr)*Z1^4*Z4*Z6 + 
  (7168 + 1088*rr)*Z2*Z3^3*Z4*Z6 + (-1652 - 220*rr)*Z2^2*Z3*Z4^2*Z6 + 
  (1316 - 2828*rr)*Z1*Z3^2*Z4^2*Z6 + (1330 + 210*rr)*Z1*Z2*Z4^3*Z6 + 
  (22960 + 3216*rr)*Z2^2*Z3^2*Z5*Z6 + (20384 + 2912*rr)*Z1*Z3^3*Z5*Z6 + 
  (-2198 - 82*rr)*Z2^3*Z4*Z5*Z6 + (-70 + 1302*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1911 + 1281*rr)*Z1^2*Z4^2*Z5*Z6 + (-413 - 511*rr)*Z1*Z2^2*Z5^2*Z6 + 
  (2352 - 20720*rr)*Z1^2*Z3*Z5^2*Z6 + (-392 - 332*rr)*Z4^3*Z5^2*Z6 + 
  (-3374 + 1782*rr)*Z3*Z4*Z5^3*Z6 + (-140 + 28*rr)*Z2*Z5^4*Z6 + 
  (-1232 - 224*rr)*Z2^3*Z3*Z6^2 + (15484 + 4676*rr)*Z1*Z2*Z3^2*Z6^2 + 
  (5096 - 2198*rr)*Z1*Z2^2*Z4*Z6^2 + (5978 + 15190*rr)*Z1^2*Z3*Z4*Z6^2 + 
  (70 + 14*rr)*Z4^4*Z6^2 + (-9555 - 10437*rr)*Z1^2*Z2*Z5*Z6^2 + 
  (-5894 - 574*rr)*Z3*Z4^2*Z5*Z6^2 + (11256 + 15848*rr)*Z3^2*Z5^2*Z6^2 + 
  (-1715 + 1967*rr)*Z2*Z4*Z5^2*Z6^2 + (-10241 + 525*rr)*Z1*Z5^3*Z6^2 + 
  (-16464 - 1372*rr)*Z1^3*Z6^3 + (-784 - 2912*rr)*Z3^2*Z4*Z6^3 + 
  (-196 - 308*rr)*Z2*Z4^2*Z6^3 + (24794 + 3822*rr)*Z2*Z3*Z5*Z6^3 + 
  (-11760 - 980*rr)*Z1*Z4*Z5*Z6^3 - 1372*rr*Z2^2*Z6^4 + 
  (17150 + 38906*rr)*Z1*Z3*Z6^4 + (-3773 + 49*rr)*Z5*Z6^5, 
 (-2058 - 98*rr)*Z1^5*Z2 + (1536 - 256*rr)*Z2^4*Z3^2 + 
  (6944 - 1248*rr)*Z1*Z2^2*Z3^3 + (5376 - 1792*rr)*Z1^2*Z3^4 + 
  (-88 + 72*rr)*Z2^5*Z4 + (-546 + 278*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1568 - 112*rr)*Z1^2*Z2*Z3^2*Z4 + (378 - 154*rr)*Z1^2*Z2^2*Z4^2 + 
  (-735 - 259*rr)*Z1^3*Z3*Z4^2 + (-160 - 96*rr)*Z3^3*Z4^3 + 
  (-20 + 12*rr)*Z2*Z3*Z4^4 + (-35 - 7*rr)*Z1*Z4^5 + 
  (-252 - 84*rr)*Z1*Z2^4*Z5 + (10136 - 3416*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (1176 - 8792*rr)*Z1^3*Z3^2*Z5 + (1176 + 1008*rr)*Z1^3*Z2*Z4*Z5 + 
  (4224 - 128*rr)*Z3^4*Z4*Z5 + (192 - 544*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (-65 - 9*rr)*Z2^2*Z4^3*Z5 + (658 - 182*rr)*Z1*Z3*Z4^3*Z5 + 1568*Z1^4*Z5^2 + 
  (19680 - 5728*rr)*Z2*Z3^3*Z5^2 + (1236 + 1052*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-336 + 2576*rr)*Z1*Z3^2*Z4*Z5^2 + (644 - 244*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-28 + 44*rr)*Z2^3*Z5^3 + (-9464 + 2200*rr)*Z1*Z2*Z3*Z5^3 + 
  (-1246 - 154*rr)*Z1^2*Z4*Z5^3 + (-1 + 93*rr)*Z4^2*Z5^4 + 
  (1278 - 454*rr)*Z3*Z5^5 + (-490 - 1302*rr)*Z1^2*Z2^3*Z6 + 
  (5194 + 1666*rr)*Z1^3*Z2*Z3*Z6 + (1792 - 14080*rr)*Z3^5*Z6 + 
  (2401 + 1813*rr)*Z1^4*Z4*Z6 + (-7616 + 2368*rr)*Z2*Z3^3*Z4*Z6 + 
  (-490 + 174*rr)*Z2^2*Z3*Z4^2*Z6 + (-420 + 588*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1008 - 252*rr)*Z1*Z2*Z4^3*Z6 + (-16240 - 13104*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-11088 + 14224*rr)*Z1*Z3^3*Z5*Z6 + (2646 + 438*rr)*Z2^3*Z4*Z5*Z6 + 
  (4256 - 1484*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (686 - 882*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2604 + 1708*rr)*Z1*Z2^2*Z5^2*Z6 + (-32536 + 1288*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-560 + 188*rr)*Z4^3*Z5^2*Z6 + (13034 - 1026*rr)*Z3*Z4*Z5^3*Z6 + 
  (-231 - 341*rr)*Z2*Z5^4*Z6 + (-2156 + 1988*rr)*Z2^3*Z3*Z6^2 + 
  (-11760 - 4928*rr)*Z1*Z2*Z3^2*Z6^2 + (-5733 + 7*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-2352 - 13328*rr)*Z1^2*Z3*Z4*Z6^2 + (-98 - 42*rr)*Z4^4*Z6^2 + 
  (-12887 + 3087*rr)*Z1^2*Z2*Z5*Z6^2 + (1442 + 2786*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-4368 - 21616*rr)*Z3^2*Z5^2*Z6^2 + (3941 - 2401*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (8575 + 1869*rr)*Z1*Z5^3*Z6^2 + (4459 + 1029*rr)*Z1^3*Z6^3 + 
  (2548 + 9604*rr)*Z3^2*Z4*Z6^3 + (-784 - 392*rr)*Z2*Z4^2*Z6^3 + 
  (17640 - 1736*rr)*Z2*Z3*Z5*Z6^3 + (5439 + 5145*rr)*Z1*Z4*Z5*Z6^3 + 
  (-5194 - 490*rr)*Z2^2*Z6^4 + (15092 - 19796*rr)*Z1*Z3*Z6^4 + 
  (4116 + 3332*rr)*Z5*Z6^5, (-882 - 210*rr)*Z1^4*Z2^2 + 
  (-1176 + 1960*rr)*Z1^5*Z3 + (-768 + 896*rr)*Z2^3*Z3^3 + 
  (-2368 + 832*rr)*Z1*Z2*Z3^4 + (-124 - 108*rr)*Z2^4*Z3*Z4 + 
  (552 - 1560*rr)*Z1*Z2^2*Z3^2*Z4 + (-9408 - 704*rr)*Z1^2*Z3^3*Z4 + 
  (162 + 8*rr)*Z1*Z2^3*Z4^2 + (-560 - 108*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (245 - 105*rr)*Z1^3*Z4^3 + (32 - 32*rr)*Z3^2*Z4^4 + (-24 + 8*rr)*Z2*Z4^5 + 
  (-12 + 1020*rr)*Z1*Z2^3*Z3*Z5 + (-3640 + 2712*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (1141 + 59*rr)*Z1^2*Z2^2*Z4*Z5 + (5782 - 14*rr)*Z1^3*Z3*Z4*Z5 + 
  (544 + 1504*rr)*Z3^3*Z4^2*Z5 + (104 - 144*rr)*Z2*Z3*Z4^3*Z5 + 
  (-127 - 43*rr)*Z1*Z4^4*Z5 + (-630 + 798*rr)*Z1^3*Z2*Z5^2 + 
  (-20672 - 6720*rr)*Z3^4*Z5^2 + (-768 + 1152*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-31 - 21*rr)*Z2^2*Z4^2*Z5^2 + (1596 - 748*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-396 - 36*rr)*Z2^2*Z3*Z5^3 + (6040 + 3016*rr)*Z1*Z3^2*Z5^3 + 
  (-444 + 140*rr)*Z1*Z2*Z4*Z5^3 + (840 - 552*rr)*Z1^2*Z5^4 + 
  (-140 - 36*rr)*Z4*Z5^5 + (1372 - 240*rr)*Z1*Z2^4*Z6 + 
  (-504 - 1792*rr)*Z1^2*Z2^2*Z3*Z6 + (22344 - 4872*rr)*Z1^3*Z3^2*Z6 + 
  (-1323 + 945*rr)*Z1^3*Z2*Z4*Z6 + (11840 + 5056*rr)*Z3^4*Z4*Z6 + 
  (-960 - 528*rr)*Z2*Z3^2*Z4^2*Z6 + (136 - 16*rr)*Z2^2*Z4^3*Z6 + 
  (-728 - 112*rr)*Z1*Z3*Z4^3*Z6 + (1568 + 392*rr)*Z1^4*Z5*Z6 + 
  (5920 + 9440*rr)*Z2*Z3^3*Z5*Z6 + (164 + 388*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-6328 - 2280*rr)*Z1*Z3^2*Z4*Z5*Z6 + (749 - 497*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (90 - 114*rr)*Z2^3*Z5^2*Z6 + (12544 + 352*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3738 - 2198*rr)*Z1^2*Z4*Z5^2*Z6 + (-170 + 258*rr)*Z4^2*Z5^3*Z6 + 
  (-6844 - 1716*rr)*Z3*Z5^4*Z6 + (-168 + 2216*rr)*Z2^2*Z3^2*Z6^2 + 
  (-26432 - 4480*rr)*Z1*Z3^3*Z6^2 + (-224 - 620*rr)*Z2^3*Z4*Z6^2 + 
  (9968 - 224*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 987*rr)*Z1^2*Z4^2*Z6^2 + 
  (-5488 - 3668*rr)*Z1*Z2^2*Z5*Z6^2 + (-20580 - 1820*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (210 - 126*rr)*Z4^3*Z5*Z6^2 + (-644 + 3636*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-4018 + 426*rr)*Z2*Z5^3*Z6^2 + (-1225 + 2009*rr)*Z1^2*Z2*Z6^3 + 
  (-868 + 84*rr)*Z3*Z4^2*Z6^3 + (4592 + 15792*rr)*Z3^2*Z5*Z6^3 + 
  (-3360 + 448*rr)*Z2*Z4*Z5*Z6^3 + (-8967 + 2219*rr)*Z1*Z5^2*Z6^3 + 
  (6272 + 5824*rr)*Z2*Z3*Z6^4 + (4998 - 2450*rr)*Z1*Z4*Z6^4 + 
  (2058 - 2058*rr)*Z6^6, (-490 + 518*rr)*Z1^4*Z2^2 + 2352*Z1^5*Z3 + 
  (-320 - 960*rr)*Z2^3*Z3^3 + (-7360 - 64*rr)*Z1*Z2*Z3^4 + 
  (240 + 80*rr)*Z2^4*Z3*Z4 + (-3008 + 736*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (1456 + 3984*rr)*Z1^2*Z3^3*Z4 + (-93 - 163*rr)*Z1*Z2^3*Z4^2 + 
  (-168 - 36*rr)*Z1^2*Z2*Z3*Z4^2 + (-588 - 84*rr)*Z1^3*Z4^3 - 96*Z3^2*Z4^4 + 
  (30 + 6*rr)*Z2*Z4^5 + (1956 - 724*rr)*Z1*Z2^3*Z3*Z5 + 
  (11480 - 440*rr)*Z1^2*Z2*Z3^2*Z5 + (420 + 232*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-196 - 2996*rr)*Z1^3*Z3*Z4*Z5 + (3360 - 1440*rr)*Z3^3*Z4^2*Z5 + 
  (-448 + 96*rr)*Z2*Z3*Z4^3*Z5 + (-33 + 63*rr)*Z1*Z4^4*Z5 + 
  (966 - 1302*rr)*Z1^3*Z2*Z5^2 + (12672 + 15488*rr)*Z3^4*Z5^2 + 
  (-560 - 1808*rr)*Z2*Z3^2*Z4*Z5^2 + (206 + 58*rr)*Z2^2*Z4^2*Z5^2 + 
  (-2954 + 98*rr)*Z1*Z3*Z4^2*Z5^2 + (656 + 304*rr)*Z2^2*Z3*Z5^3 + 
  (576 - 5184*rr)*Z1*Z3^2*Z5^3 + (-1072 - 144*rr)*Z1*Z2*Z4*Z5^3 + 
  (-322 + 698*rr)*Z1^2*Z5^4 + (359 - 43*rr)*Z4*Z5^5 + 
  (-994 - 262*rr)*Z1*Z2^4*Z6 + (1988 - 364*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (-9016 - 2408*rr)*Z1^3*Z3^2*Z6 + (2793 + 609*rr)*Z1^3*Z2*Z4*Z6 + 
  (8576 - 8064*rr)*Z3^4*Z4*Z6 + (-1160 + 1176*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (-167 - 75*rr)*Z2^2*Z4^3*Z6 + (749 + 497*rr)*Z1*Z3*Z4^3*Z6 + 
  (294 - 294*rr)*Z1^4*Z5*Z6 + (7424 - 8704*rr)*Z2*Z3^3*Z5*Z6 + 
  (3620 - 604*rr)*Z2^2*Z3*Z4*Z5*Z6 + (-19376 + 2768*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-497 - 49*rr)*Z1*Z2*Z4^2*Z5*Z6 + (128 - 96*rr)*Z2^3*Z5^2*Z6 + 
  (-20398 - 74*rr)*Z1*Z2*Z3*Z5^2*Z6 + (-4039 + 1211*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (837 - 17*rr)*Z4^2*Z5^3*Z6 + (808 - 648*rr)*Z3*Z5^4*Z6 + 
  (-10360 - 1800*rr)*Z2^2*Z3^2*Z6^2 + (-14560 - 1568*rr)*Z1*Z3^3*Z6^2 + 
  (-1134 - 146*rr)*Z2^3*Z4*Z6^2 + (3290 - 4774*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-3479 - 1113*rr)*Z1^2*Z4^2*Z6^2 + (-2548 + 3472*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (6958 + 9226*rr)*Z1^2*Z3*Z5*Z6^2 + (14 + 42*rr)*Z4^3*Z5*Z6^2 + 
  (5852 + 148*rr)*Z3*Z4*Z5^2*Z6^2 + (-959 + 387*rr)*Z2*Z5^3*Z6^2 + 
  (9310 - 294*rr)*Z1^2*Z2*Z6^3 + (3892 + 1372*rr)*Z3*Z4^2*Z6^3 + 
  (26096 + 784*rr)*Z3^2*Z5*Z6^3 + (7 + 553*rr)*Z2*Z4*Z5*Z6^3 + 
  (5978 + 1246*rr)*Z1*Z5^2*Z6^3 + (-9016 - 10864*rr)*Z2*Z3*Z6^4 + 
  (-6566 - 4802*rr)*Z1*Z4*Z6^4 + (-8232 - 5488*rr)*Z6^6, 
 (1666 + 938*rr)*Z1^4*Z2^2 + (1960 + 2744*rr)*Z1^5*Z3 + 1280*Z2^3*Z3^3 + 
  (-1280 - 256*rr)*Z1*Z2*Z3^4 + (-120 + 40*rr)*Z2^4*Z3*Z4 + 
  (-2432 + 1024*rr)*Z1*Z2^2*Z3^2*Z4 + (560 + 3600*rr)*Z1^2*Z3^3*Z4 + 
  (-319 + 81*rr)*Z1*Z2^3*Z4^2 + (1666 + 26*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-392 + 182*rr)*Z1^3*Z4^3 + (-144 + 48*rr)*Z3^2*Z4^4 + 
  (66 - 6*rr)*Z2*Z4^5 + (1224 - 1064*rr)*Z1*Z2^3*Z3*Z5 + 
  (16744 - 2056*rr)*Z1^2*Z2*Z3^2*Z5 + (-1120 - 796*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-11368 - 840*rr)*Z1^3*Z3*Z4*Z5 + (-320 - 1472*rr)*Z3^3*Z4^2*Z5 + 
  (-640 + 256*rr)*Z2*Z3*Z4^3*Z5 + (18 + 22*rr)*Z1*Z4^4*Z5 + 
  (-714 - 686*rr)*Z1^3*Z2*Z5^2 + (9152 + 832*rr)*Z3^4*Z5^2 + 
  (1864 - 1192*rr)*Z2*Z3^2*Z4*Z5^2 + (-15 - 45*rr)*Z2^2*Z4^2*Z5^2 + 
  (938 + 542*rr)*Z1*Z3*Z4^2*Z5^2 + (20 - 68*rr)*Z2^2*Z3*Z5^3 + 
  (-9684 + 1284*rr)*Z1*Z3^2*Z5^3 + (1531 + 369*rr)*Z1*Z2*Z4*Z5^3 + 
  (-567 + 59*rr)*Z1^2*Z5^4 + (-222 + 38*rr)*Z4*Z5^5 + 
  (-1400 + 64*rr)*Z1*Z2^4*Z6 + (-3864 - 1624*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (3528 - 7560*rr)*Z1^3*Z3^2*Z6 + (1127 - 3045*rr)*Z1^3*Z2*Z4*Z6 + 
  (-7936 - 3328*rr)*Z3^4*Z4*Z6 + (200 - 424*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (485 + 25*rr)*Z2^2*Z4^3*Z6 + (770 - 406*rr)*Z1*Z3*Z4^3*Z6 + 
  (2646 + 98*rr)*Z1^4*Z5*Z6 + (1856 - 8512*rr)*Z2*Z3^3*Z5*Z6 + 
  (-3008 + 1024*rr)*Z2^2*Z3*Z4*Z5*Z6 + (22176 + 8224*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-3360 + 812*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-262 + 302*rr)*Z2^3*Z5^2*Z6 + 
  (-9744 - 2640*rr)*Z1*Z2*Z3*Z5^2*Z6 + (6181 + 3871*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-258 - 646*rr)*Z4^2*Z5^3*Z6 + (7734 + 2786*rr)*Z3*Z5^4*Z6 + 
  (-4928 + 768*rr)*Z2^2*Z3^2*Z6^2 + (-13440 + 5376*rr)*Z1*Z3^3*Z6^2 + 
  (854 + 198*rr)*Z2^3*Z4*Z6^2 + (-16744 + 2968*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-4459 + 1939*rr)*Z1^2*Z4^2*Z6^2 + (2254 + 4410*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (-1862 + 9534*rr)*Z1^2*Z3*Z5*Z6^2 + (-700 - 224*rr)*Z4^3*Z5*Z6^2 + 
  (12586 - 8706*rr)*Z3*Z4*Z5^2*Z6^2 + (4907 + 417*rr)*Z2*Z5^3*Z6^2 + 
  (3528 - 5488*rr)*Z1^2*Z2*Z6^3 + (4158 - 2954*rr)*Z3*Z4^2*Z6^3 + 
  (22400 - 13888*rr)*Z3^2*Z5*Z6^3 + (-2583 - 917*rr)*Z2*Z4*Z5*Z6^3 + 
  (17444 + 924*rr)*Z1*Z5^2*Z6^3 + (-19404 - 3108*rr)*Z2*Z3*Z6^4 + 
  (-18620 + 2940*rr)*Z1*Z4*Z6^4 + (-13034 + 2058*rr)*Z6^6, 
 (3038 - 434*rr)*Z1^4*Z2^2 + (1960 + 1176*rr)*Z1^5*Z3 + 
  (-2688 + 1024*rr)*Z2^3*Z3^3 + (-4416 + 832*rr)*Z1*Z2*Z3^4 + 
  (28 - 180*rr)*Z2^4*Z3*Z4 + (5576 + 584*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (3248 - 432*rr)*Z1^2*Z3^3*Z4 + (-228 + 354*rr)*Z1*Z2^3*Z4^2 + 
  (2408 - 548*rr)*Z1^2*Z2*Z3*Z4^2 + (-98 + 294*rr)*Z1^3*Z4^3 + 
  (64 + 96*rr)*Z3^2*Z4^4 + (22 - 34*rr)*Z2*Z4^5 + 
  (-4012 - 100*rr)*Z1*Z2^3*Z3*Z5 + (-15792 + 1584*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (-2583 - 1069*rr)*Z1^2*Z2^2*Z4*Z5 + (-10682 + 2394*rr)*Z1^3*Z3*Z4*Z5 + 
  (-4608 - 1024*rr)*Z3^3*Z4^2*Z5 + (604 + 580*rr)*Z2*Z3*Z4^3*Z5 + 
  (284 + 64*rr)*Z1*Z4^4*Z5 + (-420 + 812*rr)*Z1^3*Z2*Z5^2 + 
  (3456 - 6016*rr)*Z3^4*Z5^2 + (-8240 - 400*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-247 - 173*rr)*Z2^2*Z4^2*Z5^2 + (-1750 + 318*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (764 - 524*rr)*Z2^2*Z3*Z5^3 + (5716 + 380*rr)*Z1*Z3^2*Z5^3 + 
  (2721 + 451*rr)*Z1*Z2*Z4*Z5^3 + (-1407 - 221*rr)*Z1^2*Z5^4 + 
  (-452 + 52*rr)*Z4*Z5^5 + (1344 + 596*rr)*Z1*Z2^4*Z6 + 
  (-2884 - 140*rr)*Z1^2*Z2^2*Z3*Z6 + (5488 + 1456*rr)*Z1^3*Z3^2*Z6 + 
  (-5145 - 2849*rr)*Z1^3*Z2*Z4*Z6 + (-11968 + 4288*rr)*Z3^4*Z4*Z6 + 
  (2272 - 1200*rr)*Z2*Z3^2*Z4^2*Z6 + (289 + 13*rr)*Z2^2*Z4^3*Z6 + 
  (1680 - 504*rr)*Z1*Z3*Z4^3*Z6 + (1274 - 98*rr)*Z1^4*Z5*Z6 + 
  (9248 + 13792*rr)*Z2*Z3^3*Z5*Z6 + (-7096 + 1464*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20440 + 9512*rr)*Z1*Z3^2*Z4*Z5*Z6 + (910 + 1512*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-738 - 70*rr)*Z2^3*Z5^2*Z6 + (7336 - 2024*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (2947 + 385*rr)*Z1^2*Z4*Z5^2*Z6 + (-1693 - 151*rr)*Z4^2*Z5^3*Z6 + 
  (-176 - 272*rr)*Z3*Z5^4*Z6 + (-4760 + 1272*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2464 + 2912*rr)*Z1*Z3^3*Z6^2 + (1876 + 184*rr)*Z2^3*Z4*Z6^2 + 
  (-2338 + 6790*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-49 + 2625*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 3598*rr)*Z1*Z2^2*Z5*Z6^2 + (-19306 - 6734*rr)*Z1^2*Z3*Z5*Z6^2 + 
  140*rr*Z4^3*Z5*Z6^2 + (-16408 - 1160*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (196 - 276*rr)*Z2*Z5^3*Z6^2 + (-11221 - 4263*rr)*Z1^2*Z2*Z6^3 + 
  (2590 - 3682*rr)*Z3*Z4^2*Z6^3 + (-3472 + 31920*rr)*Z3^2*Z5*Z6^3 + 
  (-672 - 644*rr)*Z2*Z4*Z5*Z6^3 + (-6713 + 1365*rr)*Z1*Z5^2*Z6^3 + 
  (-13132 + 7476*rr)*Z2*Z3*Z6^4 + (-7644 + 8036*rr)*Z1*Z4*Z6^4 + 
  (-2058 + 7546*rr)*Z6^6, (490 + 770*rr)*Z1^4*Z2^2 + 
  (1568 + 1568*rr)*Z1^5*Z3 + (3648 - 960*rr)*Z2^3*Z3^3 + 
  (7040 - 3200*rr)*Z1*Z2*Z3^4 + (-132 + 204*rr)*Z2^4*Z3*Z4 + 
  (-4040 + 2424*rr)*Z1*Z2^2*Z3^2*Z4 + (8960 + 3328*rr)*Z1^2*Z3^3*Z4 + 
  (-153 - 89*rr)*Z1*Z2^3*Z4^2 + (1134 + 214*rr)*Z1^2*Z2*Z3*Z4^2 - 
  196*Z1^3*Z4^3 + (-96 + 32*rr)*Z3^2*Z4^4 + (44 - 4*rr)*Z2*Z4^5 + 
  (128 - 1312*rr)*Z1*Z2^3*Z3*Z5 + (9072 + 80*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (56 - 144*rr)*Z1^2*Z2^2*Z4*Z5 + (-5880 - 1232*rr)*Z1^3*Z3*Z4*Z5 + 
  (2144 - 1504*rr)*Z3^3*Z4^2*Z5 + (-344 + 120*rr)*Z2*Z3*Z4^3*Z5 + 
  (-36 + 60*rr)*Z1*Z4^4*Z5 + (56 - 1008*rr)*Z1^3*Z2*Z5^2 + 
  (23104 + 7872*rr)*Z3^4*Z5^2 + (2808 - 792*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (32 + 56*rr)*Z2^2*Z4^2*Z5^2 + (-1120 + 672*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-76 + 28*rr)*Z2^2*Z3*Z5^3 + (-11712 - 2624*rr)*Z1*Z3^2*Z5^3 + 
  (-45 + 25*rr)*Z1*Z2*Z4*Z5^3 + (-350 + 358*rr)*Z1^2*Z5^4 + 
  (44 + 4*rr)*Z4*Z5^5 + (-2786 + 110*rr)*Z1*Z2^4*Z6 + 
  (-700 + 3388*rr)*Z1^2*Z2^2*Z3*Z6 + (20776 - 3304*rr)*Z1^3*Z3^2*Z6 + 
  (1715 - 917*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 9152*rr)*Z3^4*Z4*Z6 + 
  (-1688 + 1256*rr)*Z2*Z3^2*Z4^2*Z6 + (-228 - 84*rr)*Z2^2*Z4^3*Z6 + 
  (-210 + 406*rr)*Z1*Z3*Z4^3*Z6 + 1568*Z1^4*Z5*Z6 + 
  (-1472 - 17088*rr)*Z2*Z3^3*Z5*Z6 + (1592 - 664*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (4760 - 152*rr)*Z1*Z3^2*Z4*Z5*Z6 + (-1393 + 119*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (132 + 236*rr)*Z2^3*Z5^2*Z6 + (-15414 + 3390*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (4347 + 2793*rr)*Z1^2*Z4*Z5^2*Z6 + (-2 - 294*rr)*Z4^2*Z5^3*Z6 + 
  (6484 + 2684*rr)*Z3*Z5^4*Z6 + (9968 - 2992*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2912 - 10080*rr)*Z1*Z3^3*Z6^2 + (-1134 + 1074*rr)*Z2^3*Z4*Z6^2 + 
  (-8162 + 686*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-1519 + 1365*rr)*Z1^2*Z4^2*Z6^2 + 
  (2744 + 6328*rr)*Z1*Z2^2*Z5*Z6^2 + (8036 - 2212*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-1064 + 56*rr)*Z4^3*Z5*Z6^2 + (4200 - 5128*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (8344 + 104*rr)*Z2*Z5^3*Z6^2 + (-539 - 2597*rr)*Z1^2*Z2*Z6^3 + 
  (-2828 + 420*rr)*Z3*Z4^2*Z6^3 + (-7952 - 22288*rr)*Z3^2*Z5*Z6^3 + 
  (7028 + 504*rr)*Z2*Z4*Z5*Z6^3 + (12593 - 1309*rr)*Z1*Z5^2*Z6^3 + 
  (12348 - 6916*rr)*Z2*Z3*Z6^4 + (-9408 + 4900*rr)*Z1*Z4*Z6^4 + 
  (-5488 + 5488*rr)*Z6^6, (196 + 476*rr)*Z1^4*Z2^2 + 
  (-1176 + 392*rr)*Z1^5*Z3 + (-1984 - 448*rr)*Z2^3*Z3^3 + 
  (1664 - 3456*rr)*Z1*Z2*Z3^4 + (284 - 20*rr)*Z2^4*Z3*Z4 + 
  (3016 + 1608*rr)*Z1*Z2^2*Z3^2*Z4 + (3136 - 2496*rr)*Z1^2*Z3^3*Z4 + 
  (-447 - 7*rr)*Z1*Z2^3*Z4^2 + (1484 + 424*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-98 - 154*rr)*Z1^3*Z4^3 + (-16 + 16*rr)*Z3^2*Z4^4 + (12 - 4*rr)*Z2*Z4^5 + 
  (-3792 - 144*rr)*Z1*Z2^3*Z3*Z5 + (-25368 + 3384*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (2219 - 627*rr)*Z1^2*Z2^2*Z4*Z5 + (-392 - 168*rr)*Z1^3*Z3*Z4*Z5 + 
  (1216 - 320*rr)*Z3^3*Z4^2*Z5 + (-124 + 84*rr)*Z2*Z3*Z4^3*Z5 + 
  (-29 + 103*rr)*Z1*Z4^4*Z5 + (-630 + 126*rr)*Z1^3*Z2*Z5^2 + 
  (3968 - 2432*rr)*Z3^4*Z5^2 + (-2456 - 456*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (164 - 60*rr)*Z2^2*Z4^2*Z5^2 + (-2254 - 458*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (828 - 204*rr)*Z2^2*Z3*Z5^3 + (5396 - 836*rr)*Z1*Z3^2*Z5^3 + 
  (-1018 + 722*rr)*Z1*Z2*Z4*Z5^3 + (154 - 370*rr)*Z1^2*Z5^4 + 
  (-172 - 132*rr)*Z4*Z5^5 + (-658 + 670*rr)*Z1*Z2^4*Z6 + 
  (9296 + 3080*rr)*Z1^2*Z2^2*Z3*Z6 + (16856 + 2184*rr)*Z1^3*Z3^2*Z6 + 
  (4557 - 329*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 1472*rr)*Z3^4*Z4*Z6 + 
  (776 + 808*rr)*Z2*Z3^2*Z4^2*Z6 + (-494 + 90*rr)*Z2^2*Z4^3*Z6 + 
  (616 + 840*rr)*Z1*Z3*Z4^3*Z6 + (196 + 196*rr)*Z1^4*Z5*Z6 + 
  (-1696 + 9376*rr)*Z2*Z3^3*Z5*Z6 + (-3644 - 2540*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18592 + 1024*rr)*Z1*Z3^2*Z4*Z5*Z6 + (7 - 315*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-176 - 336*rr)*Z2^3*Z5^2*Z6 + (10010 + 7982*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-4081 - 539*rr)*Z1^2*Z4*Z5^2*Z6 + (-51 + 7*rr)*Z4^2*Z5^3*Z6 + 
  (-6760 - 1080*rr)*Z3*Z5^4*Z6 + (4928 - 6240*rr)*Z2^2*Z3^2*Z6^2 + 
  (-6048 - 6048*rr)*Z1*Z3^3*Z6^2 + (-42 + 1270*rr)*Z2^3*Z4*Z6^2 + 
  (-6300 - 1708*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-490 - 644*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 42*rr)*Z1*Z2^2*Z5*Z6^2 + (-2352 - 12208*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-182 + 266*rr)*Z4^3*Z5*Z6^2 + (-10332 + 2796*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (518 - 302*rr)*Z2*Z5^3*Z6^2 + (2205 - 49*rr)*Z1^2*Z2*Z6^3 + 
  (308 + 2436*rr)*Z3*Z4^2*Z6^3 + (-24416 + 11648*rr)*Z3^2*Z5*Z6^3 + 
  (9576 - 392*rr)*Z2*Z4*Z5*Z6^3 + (-12985 - 427*rr)*Z1*Z5^2*Z6^3 + 
  (3920 - 7504*rr)*Z2*Z3*Z6^4 + (-2548 - 196*rr)*Z1*Z4*Z6^4 + 2744*rr*Z6^6, 
 (-1568 - 392*rr)*Z1^4*Z2^2 + (2744 - 1176*rr)*Z1^5*Z3 + 
  (-1792 + 128*rr)*Z2^3*Z3^3 + (-7616 + 5568*rr)*Z1*Z2*Z3^4 + 
  (140 - 68*rr)*Z2^4*Z3*Z4 + (-2184 - 904*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (2576 + 2800*rr)*Z1^2*Z3^3*Z4 + (175 - 131*rr)*Z1*Z2^3*Z4^2 + 
  (-2394 - 70*rr)*Z1^2*Z2*Z3*Z4^2 + 28*rr*Z1^3*Z4^3 + 
  (16 - 16*rr)*Z3^2*Z4^4 + (-12 + 4*rr)*Z2*Z4^5 + 
  (2156 + 292*rr)*Z1*Z2^3*Z3*Z5 + (13048 - 2968*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (896 + 868*rr)*Z1^2*Z2^2*Z4*Z5 + (2940 - 2100*rr)*Z1^3*Z3*Z4*Z5 + 
  (-672 - 224*rr)*Z3^3*Z4^2*Z5 + (624 - 16*rr)*Z2*Z3*Z4^3*Z5 + 
  (-70 - 50*rr)*Z1*Z4^4*Z5 + (-98 - 126*rr)*Z1^3*Z2*Z5^2 + 
  (21504 + 7168*rr)*Z3^4*Z5^2 + (-4320 + 1248*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (132 + 52*rr)*Z2^2*Z4^2*Z5^2 + (-210 + 106*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-56 + 216*rr)*Z2^2*Z3*Z5^3 + (-2632 - 2264*rr)*Z1*Z3^2*Z5^3 + 
  (-1554 - 406*rr)*Z1*Z2*Z4*Z5^3 + (1120 + 224*rr)*Z1^2*Z5^4 + 
  (333 - 57*rr)*Z4*Z5^5 + (84 - 560*rr)*Z1*Z2^4*Z6 + 
  (-6272 - 224*rr)*Z1^2*Z2^2*Z3*Z6 + (-21560 + 1176*rr)*Z1^3*Z3^2*Z6 + 
  (-1176 + 2940*rr)*Z1^3*Z2*Z4*Z6 + (7168 - 1280*rr)*Z3^4*Z4*Z6 + 
  (-616 - 296*rr)*Z2*Z3^2*Z4^2*Z6 + (-112 - 160*rr)*Z2^2*Z4^3*Z6 + 
  (-658 - 98*rr)*Z1*Z3*Z4^3*Z6 + (-686 - 490*rr)*Z1^4*Z5*Z6 + 
  (448 - 3904*rr)*Z2*Z3^3*Z5*Z6 + (8064 - 784*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-17584 - 560*rr)*Z1*Z3^2*Z4*Z5*Z6 + (1575 - 385*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (476 - 76*rr)*Z2^3*Z5^2*Z6 + (-5978 + 882*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3871 - 1365*rr)*Z1^2*Z4*Z5^2*Z6 + (679 + 181*rr)*Z4^2*Z5^3*Z6 + 
  (-4732 - 1780*rr)*Z3*Z5^4*Z6 + (-5656 + 3192*rr)*Z2^2*Z3^2*Z6^2 - 
  9408*Z1*Z3^3*Z6^2 + (-2338 - 1022*rr)*Z2^3*Z4*Z6^2 + 
  (16954 - 5782*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 1127*rr)*Z1^2*Z4^2*Z6^2 + 
  (-6174 + 238*rr)*Z1*Z2^2*Z5*Z6^2 + (13230 + 9898*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (350 - 182*rr)*Z4^3*Z5*Z6^2 + (392 - 168*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-3115 + 511*rr)*Z2*Z5^3*Z6^2 + (2058 + 3822*rr)*Z1^2*Z2*Z6^3 + 
  (-784 - 392*rr)*Z3*Z4^2*Z6^3 + (-1568 + 8064*rr)*Z3^2*Z5*Z6^3 + 
  (-5733 + 1869*rr)*Z2*Z4*Z5*Z6^3 + (2646 - 686*rr)*Z1*Z5^2*Z6^3 + 
  (11368 + 784*rr)*Z2*Z3*Z6^4 + (8918 - 4606*rr)*Z1*Z4*Z6^4 - 5488*rr*Z6^6, 
 (-490 - 490*rr)*Z1^4*Z2^2 + (-1920 + 1920*rr)*Z2^3*Z3^3 + 
  (-896 + 4992*rr)*Z1*Z2*Z3^4 + (-240 - 240*rr)*Z2^4*Z3*Z4 + 
  (3696 - 2320*rr)*Z1*Z2^2*Z3^2*Z4 + (-5152 - 2912*rr)*Z1^2*Z3^3*Z4 + 
  (84 + 112*rr)*Z1*Z2^3*Z4^2 + (-1554 - 210*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (441 + 91*rr)*Z1^3*Z4^3 + (128 - 32*rr)*Z3^2*Z4^4 + (-54 + 2*rr)*Z2*Z4^5 + 
  (-952 + 1176*rr)*Z1*Z2^3*Z3*Z5 + (-5544 + 392*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (735 + 77*rr)*Z1^2*Z2^2*Z4*Z5 + (4998 + 2562*rr)*Z1^3*Z3*Z4*Z5 + 
  (-3328 + 1920*rr)*Z3^3*Z4^2*Z5 + (664 - 240*rr)*Z2*Z3*Z4^3*Z5 + 
  (56 - 100*rr)*Z1*Z4^4*Z5 + (-2646 + 1358*rr)*Z1^3*Z2*Z5^2 + 
  (-13056 - 14592*rr)*Z3^4*Z5^2 + (-2208 + 3104*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-121 - 91*rr)*Z2^2*Z4^2*Z5^2 + (3430 - 110*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-492 - 324*rr)*Z2^2*Z3*Z5^3 + (-1540 + 4724*rr)*Z1*Z3^2*Z5^3 + 
  (217 + 235*rr)*Z1*Z2*Z4*Z5^3 + (2100 - 868*rr)*Z1^2*Z5^4 + 
  (-378 - 46*rr)*Z4*Z5^5 + (1428 + 140*rr)*Z1*Z2^4*Z6 + 
  (-5292 - 196*rr)*Z1^2*Z2^2*Z3*Z6 + (6664 + 4312*rr)*Z1^3*Z3^2*Z6 + 
  (441 + 1225*rr)*Z1^3*Z2*Z4*Z6 + (448 + 6464*rr)*Z3^4*Z4*Z6 + 
  (448 - 592*rr)*Z2*Z3^2*Z4^2*Z6 + (133 + 57*rr)*Z2^2*Z4^3*Z6 + 
  (21 - 735*rr)*Z1*Z3*Z4^3*Z6 + (-5152 + 11936*rr)*Z2*Z3^3*Z5*Z6 + 
  (-1624 - 280*rr)*Z2^2*Z3*Z4*Z5*Z6 + (12600 - 1624*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (987 - 483*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-350 - 90*rr)*Z2^3*Z5^2*Z6 + 
  (29918 + 5082*rr)*Z1*Z2*Z3*Z5^2*Z6 + (1666 - 1946*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-231 + 75*rr)*Z4^2*Z5^3*Z6 + (-11592 - 216*rr)*Z3*Z5^4*Z6 + 
  (3584 + 7168*rr)*Z2^2*Z3^2*Z6^2 + (-1568 - 224*rr)*Z1*Z3^3*Z6^2 + 
  (-420 - 588*rr)*Z2^3*Z4*Z6^2 + (3332 - 2548*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (245 - 931*rr)*Z1^2*Z4^2*Z6^2 + (4704 - 3528*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (36456 + 1176*rr)*Z1^2*Z3*Z5*Z6^2 + (504 - 140*rr)*Z4^3*Z5*Z6^2 + 
  (-5236 + 1764*rr)*Z3*Z4*Z5^2*Z6^2 + (-3661 + 1337*rr)*Z2*Z5^3*Z6^2 + 
  (343 + 2205*rr)*Z1^2*Z2*Z6^3 - 1120*rr*Z3*Z4^2*Z6^3 + 
  (-2352 - 3024*rr)*Z3^2*Z5*Z6^3 + (-4067 + 791*rr)*Z2*Z4*Z5*Z6^3 + 
  (-931 - 4361*rr)*Z1*Z5^2*Z6^3 + (-6468 + 10388*rr)*Z2*Z3*Z6^4 + 
  (686 - 4214*rr)*Z1*Z4*Z6^4 + (-6174 - 2058*rr)*Z6^6, 
 (1078 + 210*rr)*Z1^3*Z2^3 + (1470 - 2450*rr)*Z1^4*Z2*Z3 + 
  (5504 + 896*rr)*Z2^2*Z3^4 + (11648 - 896*rr)*Z1*Z3^5 + 392*rr*Z1^5*Z4 + 
  (-1224 + 24*rr)*Z2^3*Z3^2*Z4 + (-2800 + 1328*rr)*Z1*Z2*Z3^3*Z4 + 
  (62 - 10*rr)*Z2^4*Z4^2 - 104*rr*Z1*Z2^2*Z3*Z4^2 + 
  (1372 + 476*rr)*Z1^2*Z3^2*Z4^2 + (-175 - 21*rr)*Z1^2*Z2*Z4^3 + 
  (112 + 80*rr)*Z2^4*Z3*Z5 + (2744 - 1816*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 - 7952*rr)*Z1^2*Z3^3*Z5 + (-84 + 188*rr)*Z1*Z2^3*Z4*Z5 + 
  (1218 + 1218*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1617 - 553*rr)*Z1^3*Z4^2*Z5 + 
  (-304 + 16*rr)*Z3^2*Z4^3*Z5 + (30 - 22*rr)*Z2*Z4^4*Z5 + 
  (-1638 - 882*rr)*Z1^2*Z2^2*Z5^2 + (1078 + 3458*rr)*Z1^3*Z3*Z5^2 + 
  (7936 - 384*rr)*Z3^3*Z4*Z5^2 + (-72 + 48*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-469 + 193*rr)*Z1*Z4^3*Z5^2 + (3456 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (31 - 131*rr)*Z2^2*Z4*Z5^3 + (-2072 - 1576*rr)*Z1*Z3*Z4*Z5^3 + 
  (1211 + 721*rr)*Z1*Z2*Z5^4 + (-451 - 105*rr)*Z5^6 + 
  (112 - 112*rr)*Z2^5*Z6 + (-1036 - 28*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5488 + 6608*rr)*Z1^2*Z2*Z3^2*Z6 + (196 - 784*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-1029 - 1225*rr)*Z1^3*Z3*Z4*Z6 + (-1232 + 432*rr)*Z3^3*Z4^2*Z6 + 
  (-308 - 148*rr)*Z2*Z3*Z4^3*Z6 + (-189 + 63*rr)*Z1*Z4^4*Z6 + 
  (-6860 - 2940*rr)*Z1^3*Z2*Z5*Z6 + (-5376 - 17664*rr)*Z3^4*Z5*Z6 + 
  (-504 + 2024*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-525 - 317*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (-2233 + 707*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-5278 - 2682*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-23912 - 13944*rr)*Z1*Z3^2*Z5^2*Z6 + (1316 + 1400*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (7007 + 2205*rr)*Z1^2*Z5^3*Z6 + (-2786 + 58*rr)*Z4*Z5^4*Z6 + 
  (1029 + 343*rr)*Z1^4*Z6^2 + (5488 - 1456*rr)*Z2*Z3^3*Z6^2 + 
  (-4564 + 756*rr)*Z2^2*Z3*Z4*Z6^2 + (7252 + 8708*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (-1862 + 714*rr)*Z1*Z2*Z4^2*Z6^2 + (-3290 - 182*rr)*Z2^3*Z5*Z6^2 + 
  (-4508 + 8820*rr)*Z1*Z2*Z3*Z5*Z6^2 + (2156 + 1372*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2513 + 441*rr)*Z4^2*Z5^2*Z6^2 + (-26012 - 84*rr)*Z3*Z5^3*Z6^2 + 
  (4067 - 539*rr)*Z1*Z2^2*Z6^3 + (-15778 + 3430*rr)*Z1^2*Z3*Z6^3 + 
  (-882 + 126*rr)*Z4^3*Z6^3 + (-7448 - 2520*rr)*Z3*Z4*Z5*Z6^3 + 
  (-4361 + 3045*rr)*Z2*Z5^2*Z6^3 + (-10192 - 1568*rr)*Z3^2*Z6^4 + 
  (-4704 + 1176*rr)*Z2*Z4*Z6^4 + 1568*rr*Z1*Z5*Z6^4, 
 (-98 - 406*rr)*Z1^3*Z2^3 + (196 + 588*rr)*Z1^4*Z2*Z3 + 
  (-6336 - 2496*rr)*Z2^2*Z3^4 + (-21504 - 5632*rr)*Z1*Z3^5 + 
  (686 - 490*rr)*Z1^5*Z4 + (996 + 84*rr)*Z2^3*Z3^2*Z4 + 
  (5824 + 1600*rr)*Z1*Z2*Z3^3*Z4 + (3 - 9*rr)*Z2^4*Z4^2 + 
  (-385 - 205*rr)*Z1*Z2^2*Z3*Z4^2 + (-28 - 1260*rr)*Z1^2*Z3^2*Z4^2 + 
  (-147 + 91*rr)*Z1^2*Z2*Z4^3 + (144 + 16*rr)*Z2^4*Z3*Z5 + 
  (-3136 + 896*rr)*Z1*Z2^2*Z3^2*Z5 + (-5824 + 6720*rr)*Z1^2*Z3^3*Z5 + 
  212*rr*Z1*Z2^3*Z4*Z5 + (1666 - 714*rr)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-588 + 322*rr)*Z1^3*Z4^2*Z5 + (-232 + 88*rr)*Z3^2*Z4^3*Z5 + 
  (40 + 20*rr)*Z2*Z4^4*Z5 + (-1953 + 749*rr)*Z1^2*Z2^2*Z5^2 + 
  (-686 - 1834*rr)*Z1^3*Z3*Z5^2 + (-9856 - 1664*rr)*Z3^3*Z4*Z5^2 + 
  (-532 + 388*rr)*Z2*Z3*Z4^2*Z5^2 + (343 - 259*rr)*Z1*Z4^3*Z5^2 + 
  (-4768 - 1248*rr)*Z2*Z3^2*Z5^3 + (-196 - 12*rr)*Z2^2*Z4*Z5^3 + 
  (3150 + 1386*rr)*Z1*Z3*Z4*Z5^3 + (1582 - 694*rr)*Z1*Z2*Z5^4 + 
  (116 + 220*rr)*Z5^6 + (-84 - 68*rr)*Z2^5*Z6 + 
  (-406 + 658*rr)*Z1*Z2^3*Z3*Z6 + (16072 - 3192*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-588 + 266*rr)*Z1^2*Z2^2*Z4*Z6 + (-6272 - 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (-728 + 712*rr)*Z3^3*Z4^2*Z6 + (854 + 30*rr)*Z2*Z3*Z4^3*Z6 + 
  (217 - 35*rr)*Z1*Z4^4*Z6 + (-3724 + 1568*rr)*Z1^3*Z2*Z5*Z6 + 
  (-30464 + 19456*rr)*Z3^4*Z5*Z6 + (7336 - 1848*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (952 + 184*rr)*Z2^2*Z4^2*Z5*Z6 + (-1526 - 630*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (1372 + 3156*rr)*Z2^2*Z3*Z5^2*Z6 + (15400 + 8120*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (2954 + 350*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2107 - 1631*rr)*Z1^2*Z5^3*Z6 + 
  (791 - 27*rr)*Z4*Z5^4*Z6 + (-686 - 686*rr)*Z1^4*Z6^2 + 
  (-16912 - 6160*rr)*Z2*Z3^3*Z6^2 + (4382 - 266*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (588 - 3108*rr)*Z1*Z3^2*Z4*Z6^2 + (833 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-252 - 308*rr)*Z2^3*Z5*Z6^2 + (17640 - 784*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-1519 + 1715*rr)*Z1^2*Z4*Z5*Z6^2 + (2681 - 581*rr)*Z4^2*Z5^2*Z6^2 + 
  (5600 + 224*rr)*Z3*Z5^3*Z6^2 + (-4165 - 637*rr)*Z1*Z2^2*Z6^3 + 
  (-2744 - 1960*rr)*Z1^2*Z3*Z6^3 + (882 - 14*rr)*Z4^3*Z6^3 + 
  (-3724 - 3724*rr)*Z3*Z4*Z5*Z6^3 + (-1078 + 574*rr)*Z2*Z5^2*Z6^3 + 
  (-22736 - 2352*rr)*Z3^2*Z6^4 + (3038 - 98*rr)*Z2*Z4*Z6^4 + 
  (-1372 + 3724*rr)*Z1*Z5*Z6^4, (-588 + 308*rr)*Z1^3*Z2^3 + 
  (882 + 490*rr)*Z1^4*Z2*Z3 + (512 + 3072*rr)*Z2^2*Z3^4 + 
  (6272 + 7552*rr)*Z1*Z3^5 + (-686 + 98*rr)*Z1^5*Z4 + 
  (-352 - 288*rr)*Z2^3*Z3^2*Z4 + (2128 - 2576*rr)*Z1*Z2*Z3^3*Z4 + 
  (-31 + 13*rr)*Z2^4*Z4^2 + (-280 + 384*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-868 + 252*rr)*Z1^2*Z3^2*Z4^2 + (322 + 28*rr)*Z1^2*Z2*Z4^3 + 
  (-304 - 80*rr)*Z2^4*Z3*Z5 + (-2184 + 104*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 + 2800*rr)*Z1^2*Z3^3*Z5 + (98 - 238*rr)*Z1*Z2^3*Z4*Z5 + 
  (-896 - 1204*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-1519 - 427*rr)*Z1^3*Z4^2*Z5 + 
  (224 - 32*rr)*Z3^2*Z4^3*Z5 + (-32 - 4*rr)*Z2*Z4^4*Z5 + 
  (1715 - 679*rr)*Z1^2*Z2^2*Z5^2 + (784 - 784*rr)*Z1^3*Z3*Z5^2 + 
  (4288 + 192*rr)*Z3^3*Z4*Z5^2 + (-200 - 256*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (63 + 205*rr)*Z1*Z4^3*Z5^2 + (1408 - 384*rr)*Z2*Z3^2*Z5^3 + 
  (123 + 17*rr)*Z2^2*Z4*Z5^3 + (-2884 + 20*rr)*Z1*Z3*Z4*Z5^3 + 
  (-826 + 530*rr)*Z1*Z2*Z5^4 + (-141 - 135*rr)*Z5^6 + (56 + 184*rr)*Z2^5*Z6 + 
  (4424 - 504*rr)*Z1*Z2^3*Z3*Z6 + (-17640 - 9464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (1617 + 161*rr)*Z1^2*Z2^2*Z4*Z6 + (3969 + 1225*rr)*Z1^3*Z3*Z4*Z6 + 
  (1568 - 544*rr)*Z3^3*Z4^2*Z6 + (-658 + 102*rr)*Z2*Z3*Z4^3*Z6 + 
  (7 + 35*rr)*Z1*Z4^4*Z6 + (7154 - 294*rr)*Z1^3*Z2*Z5*Z6 + 
  (13888 - 2368*rr)*Z3^4*Z5*Z6 + (-7672 + 360*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-273 + 87*rr)*Z2^2*Z4^2*Z5*Z6 + (1085 + 553*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-2310 + 878*rr)*Z2^2*Z3*Z5^2*Z6 + (14868 + 10108*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-3689 - 1463*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6027 + 175*rr)*Z1^2*Z5^3*Z6 + 
  (483 - 23*rr)*Z4*Z5^4*Z6 + (-343 + 343*rr)*Z1^4*Z6^2 + 
  (-3248 + 18480*rr)*Z2*Z3^3*Z6^2 + (-2940 - 1652*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4312 - 728*rr)*Z1*Z3^2*Z4*Z6^2 + (588 + 308*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (5642 + 462*rr)*Z2^3*Z5*Z6^2 + (-7448 - 7224*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-3528 - 5096*rr)*Z1^2*Z4*Z5*Z6^2 + (-1407 + 399*rr)*Z4^2*Z5^2*Z6^2 + 
  (16604 + 980*rr)*Z3*Z5^3*Z6^2 + (4998 + 196*rr)*Z1*Z2^2*Z6^3 + 
  (19894 - 5586*rr)*Z1^2*Z3*Z6^3 + (-98 + 126*rr)*Z4^3*Z6^3 + 
  (-6468 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (5831 - 5355*rr)*Z2*Z5^2*Z6^3 + 
  (-29792 + 19600*rr)*Z3^2*Z6^4 - 392*rr*Z2*Z4*Z6^4 + 
  (-10976 - 8624*rr)*Z1*Z5*Z6^4, (980 + 784*rr)*Z1^3*Z2^3 + 
  (9310 + 1470*rr)*Z1^4*Z2*Z3 + (320 + 576*rr)*Z2^2*Z3^4 + 
  (-2688 - 6528*rr)*Z1*Z3^5 + (2058 - 686*rr)*Z1^5*Z4 + 
  (-460 + 164*rr)*Z2^3*Z3^2*Z4 + (2800 + 4304*rr)*Z1*Z2*Z3^3*Z4 + 
  (-17 - 29*rr)*Z2^4*Z4^2 + (-1071 - 427*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (1624 + 280*rr)*Z1^2*Z3^2*Z4^2 + (-133 + 63*rr)*Z1^2*Z2*Z4^3 + 
  (-128 + 160*rr)*Z2^4*Z3*Z5 + (840 + 24*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (11424 + 8288*rr)*Z1^2*Z3^3*Z5 + (980 - 184*rr)*Z1*Z2^3*Z4*Z5 + 
  (3780 - 56*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-392 - 630*rr)*Z1^3*Z4^2*Z5 + 
  (184 - 72*rr)*Z3^2*Z4^3*Z5 + (58 - 30*rr)*Z2*Z4^4*Z5 + 
  (581 - 161*rr)*Z1^2*Z2^2*Z5^2 + (-4410 - 686*rr)*Z1^3*Z3*Z5^2 + 
  (5952 + 2624*rr)*Z3^3*Z4*Z5^2 + (724 + 4*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-756 + 236*rr)*Z1*Z4^3*Z5^2 + (3792 + 2160*rr)*Z2*Z3^2*Z5^3 + 
  (-71 + 75*rr)*Z2^2*Z4*Z5^3 + (-2590 - 1978*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1169 - 19*rr)*Z1*Z2*Z5^4 + (97 - 125*rr)*Z5^6 + (532 - 92*rr)*Z2^5*Z6 + 
  (-1918 - 1302*rr)*Z1*Z2^3*Z3*Z6 + (-11760 - 2464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (4165 - 833*rr)*Z1^2*Z2^2*Z4*Z6 + (-10633 - 4557*rr)*Z1^3*Z3*Z4*Z6 + 
  (2184 - 536*rr)*Z3^3*Z4^2*Z6 + (-798 - 214*rr)*Z2*Z3*Z4^3*Z6 + 
  (-119 + 21*rr)*Z1*Z4^4*Z6 + (4606 - 4018*rr)*Z1^3*Z2*Z5*Z6 + 
  (26880 - 10240*rr)*Z3^4*Z5*Z6 + (4032 - 1600*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-1113 - 257*rr)*Z2^2*Z4^2*Z5*Z6 + (-5915 + 1841*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5978 - 3986*rr)*Z2^2*Z3*Z5^2*Z6 + (2800 - 4144*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-5922 - 1722*rr)*Z1*Z2*Z4*Z5^2*Z6 + (49 + 2723*rr)*Z1^2*Z5^3*Z6 + 
  (-651 + 95*rr)*Z4*Z5^4*Z6 - 1372*rr*Z1^4*Z6^2 + 
  (10976 - 1792*rr)*Z2*Z3^3*Z6^2 + (-11494 - 406*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-9800 + 8792*rr)*Z1*Z3^2*Z4*Z6^2 + (-1519 - 63*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-2002 - 1582*rr)*Z2^3*Z5*Z6^2 + (-28028 + 3500*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-4410 - 686*rr)*Z1^2*Z4*Z5*Z6^2 + (-3220 + 560*rr)*Z4^2*Z5^2*Z6^2 + 
  (2716 - 7532*rr)*Z3*Z5^3*Z6^2 + (7154 - 1568*rr)*Z1*Z2^2*Z6^3 + 
  (-25382 - 8134*rr)*Z1^2*Z3*Z6^3 + (-490 + 14*rr)*Z4^3*Z6^3 + 
  (2548 + 3332*rr)*Z3*Z4*Z5*Z6^3 + (-10045 - 791*rr)*Z2*Z5^2*Z6^3 + 
  (-10976 - 2352*rr)*Z3^2*Z6^4 + (-6370 - 490*rr)*Z2*Z4*Z6^4 + 
  (-10976 - 2352*rr)*Z1*Z5*Z6^4, (-98 + 434*rr)*Z1^3*Z2^3 + 
  (686 + 686*rr)*Z1^4*Z2*Z3 + (3712 + 1664*rr)*Z2^2*Z3^4 + 
  (11648 + 7296*rr)*Z1*Z3^5 + (-2744 + 784*rr)*Z1^5*Z4 + 
  (-776 - 40*rr)*Z2^3*Z3^2*Z4 + (-5712 - 2288*rr)*Z1*Z2*Z3^3*Z4 + 
  (6 - 2*rr)*Z2^4*Z4^2 + (476 + 172*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1540 + 1596*rr)*Z1^2*Z3^2*Z4^2 + (315 - 203*rr)*Z1^2*Z2*Z4^3 + 
  (400 - 80*rr)*Z2^4*Z3*Z5 + (6104 - 1848*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (18928 - 14896*rr)*Z1^2*Z3^3*Z5 + (-728 - 160*rr)*Z1*Z2^3*Z4*Z5 + 
  (-2898 + 1974*rr)*Z1^2*Z2*Z3*Z4*Z5 + (637 + 707*rr)*Z1^3*Z4^2*Z5 + 
  (288 - 128*rr)*Z3^2*Z4^3*Z5 + (-62 - 2*rr)*Z2*Z4^4*Z5 + 
  (1582 - 1078*rr)*Z1^2*Z2^2*Z5^2 + (-2646 + 350*rr)*Z1^3*Z3*Z5^2 + 
  (6688 + 1504*rr)*Z3^3*Z4*Z5^2 + (-244 - 500*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (49 + 115*rr)*Z1*Z4^3*Z5^2 + 5376*Z2*Z3^2*Z5^3 + 
  (293 - 49*rr)*Z2^2*Z4*Z5^3 + (-1652 - 572*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 + 802*rr)*Z1*Z2*Z5^4 + (-183 - 197*rr)*Z5^6 + 
  (-560 - 80*rr)*Z2^5*Z6 + (140 - 308*rr)*Z1*Z2^3*Z3*Z6 - 
  7840*Z1^2*Z2*Z3^2*Z6 + (-2450 - 434*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (20335 + 7203*rr)*Z1^3*Z3*Z4*Z6 + (2576 - 1456*rr)*Z3^3*Z4^2*Z6 + 
  (-1372 + 84*rr)*Z2*Z3*Z4^3*Z6 + (-126 - 14*rr)*Z1*Z4^4*Z6 + 
  (6174 - 294*rr)*Z1^3*Z2*Z5*Z6 + (-18816 - 6784*rr)*Z3^4*Z5*Z6 + 
  (-168 + 1304*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-693 - 221*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (6867 - 1169*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-8666 - 2350*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15904 - 9632*rr)*Z1*Z3^2*Z5^2*Z6 + (763 + 1645*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-6664 + 840*rr)*Z1^2*Z5^3*Z6 + (-1736 - 56*rr)*Z4*Z5^4*Z6 + 
  (-343 + 1715*rr)*Z1^4*Z6^2 + (9072 + 5712*rr)*Z2*Z3^3*Z6^2 + 
  (-3388 + 2828*rr)*Z2^2*Z3*Z4*Z6^2 + (5684 - 13468*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (196 + 168*rr)*Z1*Z2*Z4^2*Z6^2 + (-3654 + 1638*rr)*Z2^3*Z5*Z6^2 + 
  (-12740 - 420*rr)*Z1*Z2*Z3*Z5*Z6^2 + (-4802 - 294*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2205 + 581*rr)*Z4^2*Z5^2*Z6^2 + (-19600 + 7504*rr)*Z3*Z5^3*Z6^2 + 
  (-4459 + 147*rr)*Z1*Z2^2*Z6^3 + (686 + 2646*rr)*Z1^2*Z3*Z6^3 + 
  (-392 - 112*rr)*Z4^3*Z6^3 + (3332 + 9660*rr)*Z3*Z4*Z5*Z6^3 + 
  (4949 + 3647*rr)*Z2*Z5^2*Z6^3 + (30576 + 7840*rr)*Z3^2*Z6^4 + 
  1176*rr*Z2*Z4*Z6^4 + (-5488 + 3920*rr)*Z1*Z5*Z6^4, 
 (-441 - 385*rr)*Z1^3*Z2^3 - 392*rr*Z1^4*Z2*Z3 + 
  (-5568 + 1344*rr)*Z2^2*Z3^4 + 5632*rr*Z1*Z3^5 + 
  (676 - 364*rr)*Z2^3*Z3^2*Z4 + (-448 - 1152*rr)*Z1*Z2*Z3^3*Z4 + 
  (-28 + 20*rr)*Z2^4*Z4^2 + (-91 + 89*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-252 - 28*rr)*Z1^2*Z3^2*Z4^2 + (-119 + 7*rr)*Z1^2*Z2*Z4^3 + 
  (-48 - 176*rr)*Z2^4*Z3*Z5 + (4592 - 1936*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8960 - 8064*rr)*Z1^2*Z3^3*Z5 + (-70 + 66*rr)*Z1*Z2^3*Z4*Z5 + 
  (-574 - 210*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1715 + 77*rr)*Z1^3*Z4^2*Z5 + 
  (-200 + 24*rr)*Z3^2*Z4^3*Z5 + (-56 + 4*rr)*Z2*Z4^4*Z5 + 
  (1323 + 609*rr)*Z1^2*Z2^2*Z5^2 + (2450 + 1526*rr)*Z1^3*Z3*Z5^2 + 
  (-864 + 224*rr)*Z3^3*Z4*Z5^2 + (692 - 308*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-63 - 141*rr)*Z1*Z4^3*Z5^2 + (-32 + 928*rr)*Z2*Z3^2*Z5^3 + 
  (42 + 30*rr)*Z2^2*Z4*Z5^3 + (1960 + 56*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 - 222*rr)*Z1*Z2*Z5^4 + (305 - 13*rr)*Z5^6 + 
  (-420 + 172*rr)*Z2^5*Z6 + (-1722 + 1022*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5880 - 6216*rr)*Z1^2*Z2*Z3^2*Z6 + (-1323 + 1169*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-343 + 1225*rr)*Z1^3*Z3*Z4*Z6 + (-2520 + 328*rr)*Z3^3*Z4^2*Z6 + 
  (364 + 60*rr)*Z2*Z3*Z4^3*Z6 + (-91 - 7*rr)*Z1*Z4^4*Z6 + 
  (1225 + 1813*rr)*Z1^3*Z2*Z5*Z6 + (12096 + 6848*rr)*Z3^4*Z5*Z6 + 
  (-11592 - 1896*rr)*Z2*Z3^2*Z4*Z5*Z6 + (182 + 78*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (280 - 1008*rr)*Z1*Z3*Z4^2*Z5*Z6 + (980 + 28*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15708 - 1428*rr)*Z1*Z3^2*Z5^2*Z6 + (3822 - 462*rr)*Z1*Z2*Z4*Z5^2*Z6 - 
  1456*rr*Z1^2*Z5^3*Z6 + (987 - 79*rr)*Z4*Z5^4*Z6 + 
  (-25648 + 7952*rr)*Z2*Z3^3*Z6^2 + (8806 - 1106*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-1764 - 84*rr)*Z1*Z3^2*Z4*Z6^2 + (49 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (1848 + 1904*rr)*Z2^3*Z5*Z6^2 + (6664 + 2296*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  13230*Z1^2*Z4*Z5*Z6^2 + (623 - 595*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1652 + 2212*rr)*Z3*Z5^3*Z6^2 + (-3430 + 2646*rr)*Z1*Z2^2*Z6^3 + 
  (4802 + 9114*rr)*Z1^2*Z3*Z6^3 + (-294 - 70*rr)*Z4^3*Z6^3 + 
  (-4508 - 4004*rr)*Z3*Z4*Z5*Z6^3 + (13230 + 490*rr)*Z2*Z5^2*Z6^3 + 
  (10976 - 1568*rr)*Z3^2*Z6^4 + (3430 - 490*rr)*Z2*Z4*Z6^4 + 
  (23324 - 1372*rr)*Z1*Z5*Z6^4, (-245 + 315*rr)*Z1^3*Z2^3 + 
  (-2744 + 784*rr)*Z1^4*Z2*Z3 + (2624 + 1344*rr)*Z2^2*Z3^4 + 
  (7168 + 7680*rr)*Z1*Z3^5 + (-686 + 882*rr)*Z1^5*Z4 + 
  (-620 - 60*rr)*Z2^3*Z3^2*Z4 + (-2016 - 3040*rr)*Z1*Z2*Z3^3*Z4 + 
  (11 - rr)*Z2^4*Z4^2 + (427 + 311*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1260 + 980*rr)*Z1^2*Z3^2*Z4^2 + (259 - 133*rr)*Z1^2*Z2*Z4^3 + 
  (16 - 112*rr)*Z2^4*Z3*Z5 + (-4928 + 32*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-14448 - 3024*rr)*Z1^2*Z3^3*Z5 + (-560 + 8*rr)*Z1*Z2^3*Z4*Z5 + 
  (756 + 532*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-980 + 210*rr)*Z1^3*Z4^2*Z5 + 
  (376 - 40*rr)*Z3^2*Z4^3*Z5 + (-4 + 20*rr)*Z2*Z4^4*Z5 + 
  (-490 - 1022*rr)*Z1^2*Z2^2*Z5^2 + (-686 - 1386*rr)*Z1^3*Z3*Z5^2 + 
  (-128 + 128*rr)*Z3^3*Z4*Z5^2 + (-1540 + 20*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (350 + 74*rr)*Z1*Z4^3*Z5^2 + (-968 - 2392*rr)*Z2*Z3^2*Z5^3 + 
  (93 - 105*rr)*Z2^2*Z4*Z5^3 + (-1932 + 476*rr)*Z1*Z3*Z4*Z5^3 + 
  (882 + 662*rr)*Z1*Z2*Z5^4 + (-404 - 60*rr)*Z5^6 + (-308 + 92*rr)*Z2^5*Z6 + 
  (3598 - 1050*rr)*Z1*Z2^3*Z3*Z6 + (-8232 - 1848*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-1127 + 133*rr)*Z1^2*Z2^2*Z4*Z6 + (20629 + 1617*rr)*Z1^3*Z3*Z4*Z6 + 
  (2632 - 1496*rr)*Z3^3*Z4^2*Z6 + (-798 + 346*rr)*Z2*Z3*Z4^3*Z6 + 
  (42 - 14*rr)*Z1*Z4^4*Z6 + (5439 - 49*rr)*Z1^3*Z2*Z5*Z6 + 
  (-3584 + 15104*rr)*Z3^4*Z5*Z6 + (2352 - 96*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (28 + 8*rr)*Z2^2*Z4^2*Z5*Z6 + (4186 - 1526*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-7140 + 3220*rr)*Z2^2*Z3*Z5^2*Z6 + (5264 + 11312*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (798 + 266*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6419 + 903*rr)*Z1^2*Z5^3*Z6 + 
  (-910 + 22*rr)*Z4*Z5^4*Z6 + (1715 + 1029*rr)*Z1^4*Z6^2 + 
  (23184 + 9296*rr)*Z2*Z3^3*Z6^2 + (-2282 + 1694*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-16464 - 12992*rr)*Z1*Z3^2*Z4*Z6^2 + (1715 + 175*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (3136 + 896*rr)*Z2^3*Z5*Z6^2 + (-8232 - 8064*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-9947 - 1911*rr)*Z1^2*Z4*Z5*Z6^2 + (-770 + 490*rr)*Z4^2*Z5^2*Z6^2 + 
  (17948 + 6804*rr)*Z3*Z5^3*Z6^2 + (-1127 - 343*rr)*Z1*Z2^2*Z6^3 + 
  (8918 - 5586*rr)*Z1^2*Z3*Z6^3 + (196 - 28*rr)*Z4^3*Z6^3 + 
  (7448 + 10640*rr)*Z3*Z4*Z5*Z6^3 + (4410 - 2674*rr)*Z2*Z5^2*Z6^3 + 
  (10192 + 24304*rr)*Z3^2*Z6^4 + (2058 + 490*rr)*Z2*Z4*Z6^4 + 
  (-14063 + 931*rr)*Z1*Z5*Z6^4, 84*rr*Z1^3*Z2^3 + 
  (-7840 - 1176*rr)*Z1^4*Z2*Z3 + (-960 + 320*rr)*Z2^2*Z3^4 + 
  (-2688 + 5760*rr)*Z1*Z3^5 + (-686 + 1274*rr)*Z1^5*Z4 + 
  (-348 + 84*rr)*Z2^3*Z3^2*Z4 + (560 - 1392*rr)*Z1*Z2*Z3^3*Z4 + 
  (3 - 25*rr)*Z2^4*Z4^2 + (-49 + 75*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1148 + 420*rr)*Z1^2*Z3^2*Z4^2 + 168*Z1^2*Z2*Z4^3 + 
  (224 - 128*rr)*Z2^4*Z3*Z5 + (2856 + 1144*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8736 - 2016*rr)*Z1^2*Z3^3*Z5 + (420 + 328*rr)*Z1*Z2^3*Z4*Z5 + 
  (1722 + 630*rr)*Z1^2*Z2*Z3*Z4*Z5 + (686 - 364*rr)*Z1^3*Z4^2*Z5 + 
  (136 + 104*rr)*Z3^2*Z4^3*Z5 + (50 - 54*rr)*Z2*Z4^4*Z5 + 
  (-3129 - 91*rr)*Z1^2*Z2^2*Z5^2 + (2842 + 2478*rr)*Z1^3*Z3*Z5^2 + 
  (1120 + 800*rr)*Z3^3*Z4*Z5^2 + (1192 + 712*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-224 + 152*rr)*Z1*Z4^3*Z5^2 + (-6272 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (-337 - 147*rr)*Z2^2*Z4*Z5^3 + (-2156 - 964*rr)*Z1*Z3*Z4*Z5^3 + 
  (2415 - 147*rr)*Z1*Z2*Z5^4 + (-320 + 64*rr)*Z5^6 + (-532 + 28*rr)*Z2^5*Z6 + 
  (3010 - 1526*rr)*Z1*Z2^3*Z3*Z6 + 7056*Z1^2*Z2*Z3^2*Z6 + 
  (-2450 - 28*rr)*Z1^2*Z2^2*Z4*Z6 + (16464 + 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (3080 - 536*rr)*Z3^3*Z4^2*Z6 + (-1134 - 38*rr)*Z2*Z3*Z4^3*Z6 + 
  (28 + 28*rr)*Z1*Z4^4*Z6 + (-5292 + 1372*rr)*Z1^3*Z2*Z5*Z6 + 
  (-896 + 17024*rr)*Z3^4*Z5*Z6 + (5768 - 6072*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-532 - 520*rr)*Z2^2*Z4^2*Z5*Z6 + (-2324 - 308*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (378 + 3118*rr)*Z2^2*Z3*Z5^2*Z6 + (5320 - 7784*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (6944 - 56*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2989 + 119*rr)*Z1^2*Z5^3*Z6 + 
  (-2450 + 842*rr)*Z4*Z5^4*Z6 + (2744 + 1372*rr)*Z1^4*Z6^2 + 
  (-1792 + 1568*rr)*Z2*Z3^3*Z6^2 + (-2170 + 1862*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4116 - 10052*rr)*Z1*Z3^2*Z4*Z6^2 + (1274 + 1190*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-966 + 1022*rr)*Z2^3*Z5*Z6^2 + (-7056 - 2632*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (2401 + 1519*rr)*Z1^2*Z4*Z5*Z6^2 + (-2156 + 532*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1260 + 4732*rr)*Z3*Z5^3*Z6^2 + (-196 + 98*rr)*Z1*Z2^2*Z6^3 + 
  (6860 + 2548*rr)*Z1^2*Z3*Z6^3 + 112*rr*Z4^3*Z6^3 + 
  (-8820 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (3871 + 2429*rr)*Z2*Z5^2*Z6^3 + 
  (8232 + 15288*rr)*Z3^2*Z6^4 + (2352 + 1568*rr)*Z2*Z4*Z6^4 + 
  (6174 + 3626*rr)*Z1*Z5*Z6^4, (-1372 + 364*rr)*Z1^2*Z2^4 + 
  (-2352 + 2520*rr)*Z1^3*Z2^2*Z3 + 2352*rr*Z1^4*Z3^2 + 
  (7680 + 1536*rr)*Z2*Z3^5 + (-833 + 931*rr)*Z1^4*Z2*Z4 + 
  (-3072 - 320*rr)*Z2^2*Z3^3*Z4 + (4928 - 192*rr)*Z1*Z3^4*Z4 + 
  (280 - 24*rr)*Z2^3*Z3*Z4^2 + (-2380 + 356*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (294 - 66*rr)*Z1*Z2^2*Z4^3 + (35 + 63*rr)*Z1^2*Z3*Z4^3 + 
  (112 + 208*rr)*Z2^3*Z3^2*Z5 + (-8736 - 5856*rr)*Z1*Z2*Z3^3*Z5 + 
  (40 + 16*rr)*Z2^4*Z4*Z5 + (2842 + 1150*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (4704 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-469 - 147*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (8 - 40*rr)*Z3*Z4^4*Z5 + (266 - 242*rr)*Z1*Z2^3*Z5^2 + 
  (-4760 + 2184*rr)*Z1^2*Z2*Z3*Z5^2 + (2744 + 504*rr)*Z1^3*Z4*Z5^2 + 
  (2880 + 512*rr)*Z3^2*Z4^2*Z5^2 + (-74 - 6*rr)*Z2*Z4^3*Z5^2 + 
  (-13376 + 1344*rr)*Z3^3*Z5^3 + (656 - 496*rr)*Z2*Z3*Z4*Z5^3 + 
  (-77 - 135*rr)*Z1*Z4^2*Z5^3 + (64 + 64*rr)*Z2^2*Z5^4 + 
  (3626 - 578*rr)*Z1*Z3*Z5^4 + (896 - 384*rr)*Z2^4*Z3*Z6 + 
  (6720 - 2912*rr)*Z1*Z2^2*Z3^2*Z6 + (14112 + 1568*rr)*Z1^2*Z3^3*Z6 + 
  (-343 + 329*rr)*Z1*Z2^3*Z4*Z6 + (10192 - 532*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-1617 - 245*rr)*Z1^3*Z4^2*Z6 + (-560 + 80*rr)*Z3^2*Z4^3*Z6 + 
  (238 - 42*rr)*Z2*Z4^4*Z6 + (1715 - 595*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-2254 - 1666*rr)*Z1^3*Z3*Z5*Z6 + (15008 - 9568*rr)*Z3^3*Z4*Z5*Z6 + 
  (-3556 + 1172*rr)*Z2*Z3*Z4^2*Z5*Z6 + (-693 + 399*rr)*Z1*Z4^3*Z5*Z6 + 
  (-15344 - 1360*rr)*Z2*Z3^2*Z5^2*Z6 + (392 - 720*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (8330 - 7434*rr)*Z1*Z3*Z4*Z5^2*Z6 + (3269 + 2975*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1400 - 232*rr)*Z5^5*Z6 + (-3773 - 2009*rr)*Z1^3*Z2*Z6^2 + 
  (-896 - 11648*rr)*Z3^4*Z6^2 + (-9576 + 56*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (2331 + 7*rr)*Z2^2*Z4^2*Z6^2 + (2352 + 2016*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-15232 + 3472*rr)*Z2^2*Z3*Z5*Z6^2 + (21168 + 12432*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-6272 + 1764*rr)*Z1*Z2*Z4*Z5*Z6^2 + (6370 + 1862*rr)*Z1^2*Z5^2*Z6^2 + 
  (-5096 - 2184*rr)*Z4*Z5^3*Z6^2 + (6174 - 714*rr)*Z2^3*Z6^3 + 
  (4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + (-4116 - 294*rr)*Z1^2*Z4*Z6^3 + 
  (-3626 - 574*rr)*Z4^2*Z5*Z6^3 + (8232 - 24360*rr)*Z3*Z5^2*Z6^3 + 
  (8330 - 3822*rr)*Z3*Z4*Z6^4 + (-17248 - 4704*rr)*Z2*Z5*Z6^4 + 
  (-14406 - 2058*rr)*Z1*Z6^5, 392*Z1^2*Z2^4 + (-2156 - 980*rr)*Z1^3*Z2^2*Z3 + 
  (3920 - 1568*rr)*Z1^4*Z3^2 + (1536 - 1024*rr)*Z2*Z3^5 + 
  (2499 - 49*rr)*Z1^4*Z2*Z4 + (2816 + 960*rr)*Z2^2*Z3^3*Z4 + 
  (4032 - 2304*rr)*Z1*Z3^4*Z4 + (-435 + 9*rr)*Z2^3*Z3*Z4^2 + 
  (210 + 306*rr)*Z1*Z2*Z3^2*Z4^2 + (-70 + 38*rr)*Z1*Z2^2*Z4^3 + 
  (-224 - 28*rr)*Z1^2*Z3*Z4^3 + (-816 - 400*rr)*Z2^3*Z3^2*Z5 + 
  (-15232 + 4160*rr)*Z1*Z2*Z3^3*Z5 + (112 - 8*rr)*Z2^4*Z4*Z5 + 
  (-1624 - 252*rr)*Z1*Z2^2*Z3*Z4*Z5 + (336 + 896*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-189 - 343*rr)*Z1^2*Z2*Z4^2*Z5 + (134 + 110*rr)*Z3*Z4^4*Z5 + 
  (-350 - 170*rr)*Z1*Z2^3*Z5^2 + (7154 - 3850*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-4606 - 490*rr)*Z1^3*Z4*Z5^2 + (-5072 - 720*rr)*Z3^2*Z4^2*Z5^2 + 
  (-19 + 79*rr)*Z2*Z4^3*Z5^2 + (19024 - 5904*rr)*Z3^3*Z5^3 + 
  (-1424 - 240*rr)*Z2*Z3*Z4*Z5^3 + (504 + 200*rr)*Z1*Z4^2*Z5^3 + 
  (270 - 22*rr)*Z2^2*Z5^4 + (-3290 + 1714*rr)*Z1*Z3*Z5^4 + 
  (-560 + 208*rr)*Z2^4*Z3*Z6 + (2968 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-7840 + 1120*rr)*Z1^2*Z3^3*Z6 + (329 + 161*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9996 - 1568*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-2548 + 196*rr)*Z1^3*Z4^2*Z6 + 
  (742 + 590*rr)*Z3^2*Z4^3*Z6 + (154 - 78*rr)*Z2*Z4^4*Z6 + 
  (-5292 + 1176*rr)*Z1^2*Z2^2*Z5*Z6 + (5684 + 196*rr)*Z1^3*Z3*Z5*Z6 + 
  (-4928 - 736*rr)*Z3^3*Z4*Z5*Z6 + (1652 + 2740*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1113 + 203*rr)*Z1*Z4^3*Z5*Z6 + (-32844 + 2492*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (119 + 29*rr)*Z2^2*Z4*Z5^2*Z6 + (-11942 + 8806*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1617 - 2051*rr)*Z1*Z2*Z5^3*Z6 + (1512 - 456*rr)*Z5^5*Z6 + 
  (-2058 + 392*rr)*Z1^3*Z2*Z6^2 + (4480 + 3584*rr)*Z3^4*Z6^2 + 
  (14112 + 3696*rr)*Z2*Z3^2*Z4*Z6^2 + (-35 - 651*rr)*Z2^2*Z4^2*Z6^2 + 
  (6125 + 1981*rr)*Z1*Z3*Z4^2*Z6^2 + (10948 + 5404*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-13524 - 12796*rr)*Z1*Z3^2*Z5*Z6^2 + (11270 + 840*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-980 - 588*rr)*Z1^2*Z5^2*Z6^2 + (-1421 + 553*rr)*Z4*Z5^3*Z6^2 + 
  (-343 - 819*rr)*Z2^3*Z6^3 + (4802 + 7742*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4459 + 735*rr)*Z1^2*Z4*Z6^3 + (539 + 637*rr)*Z4^2*Z5*Z6^3 + 
  (-19110 + 19726*rr)*Z3*Z5^2*Z6^3 + (7448 + 3528*rr)*Z3*Z4*Z6^4 + 
  (7448 + 392*rr)*Z2*Z5*Z6^4 + (-5831 + 3087*rr)*Z1*Z6^5, 
 (700 + 420*rr)*Z1^2*Z2^4 + (4312 + 1792*rr)*Z1^3*Z2^2*Z3 + 
  (12152 - 2744*rr)*Z1^4*Z3^2 + (-6912 - 5888*rr)*Z2*Z3^5 + 
  (4557 - 343*rr)*Z1^4*Z2*Z4 + (9184 + 544*rr)*Z2^2*Z3^3*Z4 + 
  (-672 - 6176*rr)*Z1*Z3^4*Z4 + (-725 + 207*rr)*Z2^3*Z3*Z4^2 + 
  (1190 + 478*rr)*Z1*Z2*Z3^2*Z4^2 + (112 + 48*rr)*Z1*Z2^2*Z4^3 + 
  (749 - 175*rr)*Z1^2*Z3*Z4^3 + (-1168 + 336*rr)*Z2^3*Z3^2*Z5 + 
  (1792 + 18752*rr)*Z1*Z2*Z3^3*Z5 + (76 - 60*rr)*Z2^4*Z4*Z5 + 
  (-2856 - 796*rr)*Z1*Z2^2*Z3*Z4*Z5 + (9464 + 2968*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-2296 - 322*rr)*Z1^2*Z2*Z4^2*Z5 + (106 - 46*rr)*Z3*Z4^4*Z5 + 
  (-308 - 28*rr)*Z1*Z2^3*Z5^2 + (10248 - 4312*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-392 - 616*rr)*Z1^3*Z4*Z5^2 + (488 + 472*rr)*Z3^2*Z4^2*Z5^2 + 
  (58 + 14*rr)*Z2*Z4^3*Z5^2 + (3600 - 3536*rr)*Z3^3*Z5^3 + 
  (766 + 282*rr)*Z2*Z3*Z4*Z5^3 + (140 + 244*rr)*Z1*Z4^2*Z5^3 + 
  (134 - 46*rr)*Z2^2*Z5^4 + (-3080 + 1128*rr)*Z1*Z3*Z5^4 + 
  (224 - 160*rr)*Z2^4*Z3*Z6 + (8512 - 1568*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3136 + 4480*rr)*Z1^2*Z3^3*Z6 + (553 + 441*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9408 - 4732*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-3969 + 343*rr)*Z1^3*Z4^2*Z6 + 
  (98 + 186*rr)*Z3^2*Z4^3*Z6 + (210 - 118*rr)*Z2*Z4^4*Z6 + 
  (1617 - 1701*rr)*Z1^2*Z2^2*Z5*Z6 + (6370 - 9898*rr)*Z1^3*Z3*Z5*Z6 + 
  (5152 - 12992*rr)*Z3^3*Z4*Z5*Z6 + (1064 + 3864*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (721 + 413*rr)*Z1*Z4^3*Z5*Z6 + (-12488 - 2488*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-1904 - 448*rr)*Z2^2*Z4*Z5^2*Z6 + (-6496 + 4368*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1638 - 1134*rr)*Z1*Z2*Z5^3*Z6 + (1127 + 725*rr)*Z5^5*Z6 + 
  (-1029 - 2401*rr)*Z1^3*Z2*Z6^2 + (-4032 - 18368*rr)*Z3^4*Z6^2 + 
  (10864 + 1008*rr)*Z2*Z3^2*Z4*Z6^2 + (1603 - 497*rr)*Z2^2*Z4^2*Z6^2 + 
  (8428 + 924*rr)*Z1*Z3*Z4^2*Z6^2 + (4592 + 5712*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (16072 + 4536*rr)*Z1*Z3^2*Z5*Z6^2 + (3675 + 2751*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-4900 - 2156*rr)*Z1^2*Z5^2*Z6^2 + (-2072 + 728*rr)*Z4*Z5^3*Z6^2 + 
  (3087 - 2093*rr)*Z2^3*Z6^3 + (-4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + 
  (-9604 + 588*rr)*Z1^2*Z4*Z6^3 + (-98 + 322*rr)*Z4^2*Z5*Z6^3 + 
  (196 - 8148*rr)*Z3*Z5^2*Z6^3 + (7546 - 7742*rr)*Z3*Z4*Z6^4 + 
  (-9996 - 1764*rr)*Z2*Z5*Z6^4 + (-14406 + 2058*rr)*Z1*Z6^5, 
 (56 + 56*rr)*Z1^2*Z2^4 + (-3528 + 504*rr)*Z1^3*Z2^2*Z3 + 
  (1568 + 1568*rr)*Z1^4*Z3^2 - 7680*Z2*Z3^5 + (2156 - 196*rr)*Z1^4*Z2*Z4 + 
  (4768 - 864*rr)*Z2^2*Z3^3*Z4 + (672 - 2656*rr)*Z1*Z3^4*Z4 + 
  (-243 + 185*rr)*Z2^3*Z3*Z4^2 + (-882 + 326*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (161 - 3*rr)*Z1*Z2^2*Z4^3 + (168 - 56*rr)*Z1^2*Z3*Z4^3 + 
  (-1152 + 384*rr)*Z2^3*Z3^2*Z5 + (3696 + 5520*rr)*Z1*Z2*Z3^3*Z5 + 
  (56 - 56*rr)*Z2^4*Z4*Z5 + (-1974 - 542*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (1680 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-1295 + 105*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (22 + 30*rr)*Z3*Z4^4*Z5 + (273 - 109*rr)*Z1*Z2^3*Z5^2 + 
  (4270 - 2758*rr)*Z1^2*Z2*Z3*Z5^2 + (-2646 - 770*rr)*Z1^3*Z4*Z5^2 + 
  (-560 - 496*rr)*Z3^2*Z4^2*Z5^2 + (32 + 64*rr)*Z2*Z4^3*Z5^2 + 
  (1664 - 1664*rr)*Z3^3*Z5^3 + (-908 - 260*rr)*Z2*Z3*Z4*Z5^3 + 
  (231 + 101*rr)*Z1*Z4^2*Z5^3 + (124 - 12*rr)*Z2^2*Z5^4 + 
  (-630 + 734*rr)*Z1*Z3*Z5^4 + (448 - 128*rr)*Z2^4*Z3*Z6 + 
  (3976 + 2520*rr)*Z1*Z2^2*Z3^2*Z6 + (16464 - 1232*rr)*Z1^2*Z3^3*Z6 + 
  (-378 - 42*rr)*Z1*Z2^3*Z4*Z6 + (-5684 - 588*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-3038 + 98*rr)*Z1^3*Z4^2*Z6 + (406 + 382*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 104*rr)*Z2*Z4^4*Z6 + (2303 + 721*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2450 - 2058*rr)*Z1^3*Z3*Z5*Z6 + (-5040 - 8624*rr)*Z3^3*Z4*Z5*Z6 + 
  (3724 + 2380*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1379 + 287*rr)*Z1*Z4^3*Z5*Z6 + 
  (-10696 + 7112*rr)*Z2*Z3^2*Z5^2*Z6 + (-896 - 224*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-11592 + 5096*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-3367 - 1141*rr)*Z1*Z2*Z5^3*Z6 + 
  (833 - 477*rr)*Z5^5*Z6 + (3430 - 98*rr)*Z1^3*Z2*Z6^2 + 
  (-15680 - 17472*rr)*Z3^4*Z6^2 + (12264 + 2408*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-448 - 280*rr)*Z2^2*Z4^2*Z6^2 + (11221 + 1001*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (4956 - 2156*rr)*Z2^2*Z3*Z5*Z6^2 + (-15680 + 15456*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (4949 - 315*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-7791 - 637*rr)*Z1^2*Z5^2*Z6^2 + 
  (-1925 + 497*rr)*Z4*Z5^3*Z6^2 + (-49 - 357*rr)*Z2^3*Z6^3 + 
  (4018 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (-6860 - 1666*rr)*Z1^2*Z4*Z6^3 + 
  (294 + 686*rr)*Z4^2*Z5*Z6^3 + (-5488 + 7952*rr)*Z3*Z5^2*Z6^3 + 
  (11270 + 294*rr)*Z3*Z4*Z6^4 + (2450 - 2058*rr)*Z2*Z5*Z6^4 + 
  (-7889 - 343*rr)*Z1*Z6^5, (784 + 280*rr)*Z1^2*Z2^4 + 
  (-2940 - 28*rr)*Z1^3*Z2^2*Z3 + (1568 - 1568*rr)*Z1^4*Z3^2 + 
  (-10240 - 1536*rr)*Z2*Z3^5 + 5488*Z1^4*Z2*Z4 + 
  (9440 + 160*rr)*Z2^2*Z3^3*Z4 + (4032 - 3840*rr)*Z1*Z3^4*Z4 + 
  (-837 + 223*rr)*Z2^3*Z3*Z4^2 + (-574 + 338*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (105 + 57*rr)*Z1*Z2^2*Z4^3 + (441 + 49*rr)*Z1^2*Z3*Z4^3 + 
  (-1872 + 144*rr)*Z2^3*Z3^2*Z5 + (-2240 + 9216*rr)*Z1*Z2*Z3^3*Z5 + 
  (172 - 76*rr)*Z2^4*Z4*Z5 + (-1540 - 592*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (3472 + 1568*rr)*Z1^2*Z3^2*Z4*Z5 + (-2023 - 595*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (146 - 6*rr)*Z3*Z4^4*Z5 + (-1148 - 52*rr)*Z1*Z2^3*Z5^2 + 
  (5460 - 3444*rr)*Z1^2*Z2*Z3*Z5^2 + (-4704 + 224*rr)*Z1^3*Z4*Z5^2 + 
  (-1608 + 72*rr)*Z3^2*Z4^2*Z5^2 + (43 + 89*rr)*Z2*Z4^3*Z5^2 + 
  (1184 - 5152*rr)*Z3^3*Z5^3 + (-1330 - 118*rr)*Z2*Z3*Z4*Z5^3 + 
  (903 + 165*rr)*Z1*Z4^2*Z5^3 + (314 - 146*rr)*Z2^2*Z5^4 + 
  (-1596 + 1612*rr)*Z1*Z3*Z5^4 + (-112 - 112*rr)*Z2^4*Z3*Z6 + 
  (1624 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + (-14112 - 672*rr)*Z1^2*Z3^3*Z6 + 
  (1491 - 133*rr)*Z1*Z2^3*Z4*Z6 + (-8624 - 4228*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2254 - 686*rr)*Z1^3*Z4^2*Z6 + (826 + 274*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 136*rr)*Z2*Z4^4*Z6 + (1960 + 1680*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2548 + 4508*rr)*Z1^3*Z3*Z5*Z6 + (-13776 - 8976*rr)*Z3^3*Z4*Z5*Z6 + 
  (5096 + 3744*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1141 + 231*rr)*Z1*Z4^3*Z5*Z6 + 
  (-11284 + 9828*rr)*Z2*Z3^2*Z5^2*Z6 + (-1547 - 305*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (1400 + 6328*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-5166 - 938*rr)*Z1*Z2*Z5^3*Z6 + 
  (1099 - 511*rr)*Z5^5*Z6 + (5488 + 980*rr)*Z1^3*Z2*Z6^2 + 
  (-8064 - 5376*rr)*Z3^4*Z6^2 + (11480 + 3752*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-126 - 770*rr)*Z2^2*Z4^2*Z6^2 + (10535 + 1631*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (16100 + 588*rr)*Z2^2*Z3*Z5*Z6^2 + (13916 + 11508*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (7056 - 2086*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-49 - 147*rr)*Z1^2*Z5^2*Z6^2 + 
  (-2681 + 917*rr)*Z4*Z5^3*Z6^2 + (-245 - 1561*rr)*Z2^3*Z6^3 + 
  (2842 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (343 - 5145*rr)*Z1^2*Z4*Z6^3 + 
  (-1421 + 609*rr)*Z4^2*Z5*Z6^3 + (-2058 + 4354*rr)*Z3*Z5^2*Z6^3 + 
  (686 - 490*rr)*Z3*Z4*Z6^4 + (-1372 - 1764*rr)*Z2*Z5*Z6^4 + 
  (-5145 - 3087*rr)*Z1*Z6^5, (-280 - 392*rr)*Z1^2*Z2^4 + 
  (1764 - 1652*rr)*Z1^3*Z2^2*Z3 + (-2352 + 1568*rr)*Z1^4*Z3^2 + 
  (6400 + 1792*rr)*Z2*Z3^5 + (-4802 - 98*rr)*Z1^4*Z2*Z4 + 
  (-8256 + 448*rr)*Z2^2*Z3^3*Z4 + (-2240 + 4416*rr)*Z1*Z3^4*Z4 + 
  (590 - 266*rr)*Z2^3*Z3*Z4^2 + (476 - 340*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (-266 - 50*rr)*Z1*Z2^2*Z4^3 + (-714 + 70*rr)*Z1^2*Z3*Z4^3 + 
  (1760 - 224*rr)*Z2^3*Z3^2*Z5 + (1904 - 10288*rr)*Z1*Z2*Z3^3*Z5 + 
  (-108 + 68*rr)*Z2^4*Z4*Z5 + (896 - 72*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-11536 - 2352*rr)*Z1^2*Z3^2*Z4*Z5 + (2863 + 609*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (-44 + 84*rr)*Z3*Z4^4*Z5 + (511 - 83*rr)*Z1*Z2^3*Z5^2 + 
  (-6664 + 2744*rr)*Z1^2*Z2*Z3*Z5^2 - 224*rr*Z1^3*Z4*Z5^2 + 
  (-2240 - 384*rr)*Z3^2*Z4^2*Z5^2 + (-46 - 34*rr)*Z2*Z4^3*Z5^2 + 
  (2784 + 1696*rr)*Z3^3*Z5^3 + (-368 + 16*rr)*Z2*Z3*Z4*Z5^3 + 
  (-490 - 126*rr)*Z1*Z4^2*Z5^3 + (-78 + 86*rr)*Z2^2*Z5^4 + 
  (504 - 920*rr)*Z1*Z3*Z5^4 + (-224 - 32*rr)*Z2^4*Z3*Z6 + 
  (-12376 + 504*rr)*Z1*Z2^2*Z3^2*Z6 + (3920 - 2128*rr)*Z1^2*Z3^3*Z6 + 
  (-1652 - 84*rr)*Z1*Z2^3*Z4*Z6 + (4900 + 4340*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (2107 + 1127*rr)*Z1^3*Z4^2*Z6 + (364 - 36*rr)*Z3^2*Z4^3*Z6 + 
  (-224 + 96*rr)*Z2*Z4^4*Z6 + (-2695 - 469*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-17346 + 1666*rr)*Z1^3*Z3*Z5*Z6 + (-896 + 12992*rr)*Z3^3*Z4*Z5*Z6 + 
  (-1148 - 3516*rr)*Z2*Z3*Z4^2*Z5*Z6 + (581 - 455*rr)*Z1*Z4^3*Z5*Z6 + 
  (9968 - 176*rr)*Z2*Z3^2*Z5^2*Z6 + (1652 + 404*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-7868 + 3332*rr)*Z1*Z3*Z4*Z5^2*Z6 + (742 + 322*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1204 - 284*rr)*Z5^5*Z6 + (-1029 + 833*rr)*Z1^3*Z2*Z6^2 + 
  (-9856 + 4480*rr)*Z3^4*Z6^2 + (2800 - 336*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-1988 + 812*rr)*Z2^2*Z4^2*Z6^2 + (-1715 - 3199*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-10948 - 3164*rr)*Z2^2*Z3*Z5*Z6^2 + (-1568 + 14560*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-2107 - 581*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-4214 + 3038*rr)*Z1^2*Z5^2*Z6^2 + 
  (3738 + 350*rr)*Z4*Z5^3*Z6^2 + (-2058 + 2086*rr)*Z2^3*Z6^3 + 
  (-1862 - 5586*rr)*Z1*Z2*Z3*Z6^3 + (-343 + 5047*rr)*Z1^2*Z4*Z6^3 + 
  (3920 + 252*rr)*Z4^2*Z5*Z6^3 + (13524 + 16156*rr)*Z3*Z5^2*Z6^3 + 
  (15386 + 3626*rr)*Z3*Z4*Z6^4 + (10878 + 1274*rr)*Z2*Z5*Z6^4 + 
  (10633 + 4459*rr)*Z1*Z6^5, (168 - 392*rr)*Z1^2*Z2^4 + 
  (-588 - 1036*rr)*Z1^3*Z2^2*Z3 + (8232 - 1176*rr)*Z1^4*Z3^2 - 
  12800*Z2*Z3^5 + (-49 - 637*rr)*Z1^4*Z2*Z4 + (5760 - 128*rr)*Z2^2*Z3^3*Z4 + 
  (224 + 480*rr)*Z1*Z3^4*Z4 + (-487 + 117*rr)*Z2^3*Z3*Z4^2 + 
  (-70 - 718*rr)*Z1*Z2*Z3^2*Z4^2 + (14 + 118*rr)*Z1*Z2^2*Z4^3 + 
  (315 - 105*rr)*Z1^2*Z3*Z4^3 + (-2912 - 160*rr)*Z2^3*Z3^2*Z5 + 
  (7952 + 5104*rr)*Z1*Z2*Z3^3*Z5 + (140 - 68*rr)*Z2^4*Z4*Z5 + 
  (-266 - 1530*rr)*Z1*Z2^2*Z3*Z4*Z5 + (2296 + 1624*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-1463 - 231*rr)*Z1^2*Z2*Z4^2*Z5 + (-154 - 66*rr)*Z3*Z4^4*Z5 + 
  (833 + 595*rr)*Z1*Z2^3*Z5^2 + (3094 + 1666*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3430 - 574*rr)*Z1^3*Z4*Z5^2 + (4920 - 120*rr)*Z3^2*Z4^2*Z5^2 + 
  (124 + 60*rr)*Z2*Z4^3*Z5^2 + (-10704 + 7312*rr)*Z3^3*Z5^3 + 
  (-1414 + 302*rr)*Z2*Z3*Z4*Z5^3 + (-819 - 73*rr)*Z1*Z4^2*Z5^3 + 
  (-268 - 36*rr)*Z2^2*Z5^4 + (3066 - 1618*rr)*Z1*Z3*Z5^4 + 
  (224 + 672*rr)*Z2^4*Z3*Z6 + (2408 + 4760*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-784 - 5040*rr)*Z1^2*Z3^3*Z6 + (-847 - 147*rr)*Z1*Z2^3*Z4*Z6 + 
  (-7742 + 2170*rr)*Z1^2*Z2*Z3*Z4*Z6 + (441 - 147*rr)*Z1^3*Z4^2*Z6 + 
  (-1218 - 186*rr)*Z3^2*Z4^3*Z6 + (126 + 38*rr)*Z2*Z4^4*Z6 + 
  (4557 + 1407*rr)*Z1^2*Z2^2*Z5*Z6 + (8330 - 4410*rr)*Z1^3*Z3*Z5*Z6 + 
  (14112 - 4992*rr)*Z3^3*Z4*Z5*Z6 + (-1288 - 128*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-938 + 126*rr)*Z1*Z4^3*Z5*Z6 + (28224 + 12256*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-98 - 558*rr)*Z2^2*Z4*Z5^2*Z6 + (1190 - 5782*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1960 - 2296*rr)*Z1*Z2*Z5^3*Z6 + (-1001 + 357*rr)*Z5^5*Z6 + 
  (4459 + 1715*rr)*Z1^3*Z2*Z6^2 + (-6720 + 448*rr)*Z3^4*Z6^2 + 
  (6944 - 4256*rr)*Z2*Z3^2*Z4*Z6^2 + (-847 + 77*rr)*Z2^2*Z4^2*Z6^2 + 
  (-5439 + 805*rr)*Z1*Z3*Z4^2*Z6^2 + (25396 - 9940*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (6664 - 9352*rr)*Z1*Z3^2*Z5*Z6^2 + (49 - 1267*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-5488 - 4704*rr)*Z1^2*Z5^2*Z6^2 + (-1666 - 182*rr)*Z4*Z5^3*Z6^2 + 
  (-5831 + 749*rr)*Z2^3*Z6^3 + (-3430 - 5978*rr)*Z1*Z2*Z3*Z6^3 + 
  (5488 + 392*rr)*Z1^2*Z4*Z6^3 + (-1176 - 364*rr)*Z4^2*Z5*Z6^3 + 
  (-6468 - 6412*rr)*Z3*Z5^2*Z6^3 + (-9016 - 1568*rr)*Z3*Z4*Z6^4 + 
  (4998 + 4018*rr)*Z2*Z5*Z6^4 + (16807 - 343*rr)*Z1*Z6^5, 
 (-168 - 112*rr)*Z1^2*Z2^4 + (1764 + 1092*rr)*Z1^3*Z2^2*Z3 + 
  (-2352 + 3920*rr)*Z1^4*Z3^2 + (8192 + 3072*rr)*Z2*Z3^5 + 
  (-2744 - 392*rr)*Z1^4*Z2*Z4 + (-8192 - 960*rr)*Z2^2*Z3^3*Z4 + 
  (-4256 + 3488*rr)*Z1*Z3^4*Z4 + (836 - 124*rr)*Z2^3*Z3*Z4^2 + 
  (504 - 144*rr)*Z1*Z2*Z3^2*Z4^2 + (-63 - 71*rr)*Z1*Z2^2*Z4^3 + 
  (-147 - 35*rr)*Z1^2*Z3*Z4^3 + (2064 - 80*rr)*Z2^3*Z3^2*Z5 + 
  (1680 - 9808*rr)*Z1*Z2*Z3^3*Z5 + (-188 + 44*rr)*Z2^4*Z4*Z5 + 
  (2478 + 978*rr)*Z1*Z2^2*Z3*Z4*Z5 + (168 - 2408*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (987 + 455*rr)*Z1^2*Z2*Z4^2*Z5 + (-176 - 32*rr)*Z3*Z4^4*Z5 + 
  (49 + 147*rr)*Z1*Z2^3*Z5^2 + (-7042 + 3066*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3234 + 1190*rr)*Z1^3*Z4*Z5^2 + (1616 - 208*rr)*Z3^2*Z4^2*Z5^2 + 
  (17 - 77*rr)*Z2*Z4^3*Z5^2 + (-4624 + 5072*rr)*Z3^3*Z5^3 + 
  (604 + 148*rr)*Z2*Z3*Z4*Z5^3 + (-140 - 276*rr)*Z1*Z4^2*Z5^3 + 
  (-292 + 20*rr)*Z2^2*Z5^4 + (2254 - 1110*rr)*Z1*Z3*Z5^4 + 
  (-784 + 48*rr)*Z2^4*Z3*Z6 + (448 - 4032*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3920 - 9296*rr)*Z1^2*Z3^3*Z6 + (-168 - 308*rr)*Z1*Z2^3*Z4*Z6 + 
  (4802 + 1918*rr)*Z1^2*Z2*Z3*Z4*Z6 + (1078 - 294*rr)*Z1^3*Z4^2*Z6 + 
  (-728 - 408*rr)*Z3^2*Z4^3*Z6 + (-168 + 120*rr)*Z2*Z4^4*Z6 + 
  (637 - 1477*rr)*Z1^2*Z2^2*Z5*Z6 + (15778 + 2646*rr)*Z1^3*Z3*Z5*Z6 + 
  (-9520 + 8880*rr)*Z3^3*Z4*Z5*Z6 + (-1680 - 3552*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-1141 - 231*rr)*Z1*Z4^3*Z5*Z6 + (22092 - 8476*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (693 + 559*rr)*Z2^2*Z4*Z5^2*Z6 + (8498 - 9338*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (2975 + 2653*rr)*Z1*Z2*Z5^3*Z6 + (-1540 + 116*rr)*Z5^5*Z6 + 
  (-1372 - 1372*rr)*Z1^3*Z2*Z6^2 + (-19264 + 15680*rr)*Z3^4*Z6^2 + 
  (-9856 - 784*rr)*Z2*Z3^2*Z4*Z6^2 + (-196 + 336*rr)*Z2^2*Z4^2*Z6^2 + 
  (-7840 - 1148*rr)*Z1*Z3*Z4^2*Z6^2 + (-17976 + 504*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-10780 - 17780*rr)*Z1*Z3^2*Z5*Z6^2 + (-9996 - 280*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (8134 + 98*rr)*Z1^2*Z5^2*Z6^2 + (1057 - 189*rr)*Z4*Z5^3*Z6^2 + 
  (-392 + 952*rr)*Z2^3*Z6^3 + (-8428 + 2156*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4802 - 490*rr)*Z1^2*Z4*Z6^3 + (-735 + 35*rr)*Z4^2*Z5*Z6^3 + 
  (-4998 - 2450*rr)*Z3*Z5^2*Z6^3 + (-9212 + 6076*rr)*Z3*Z4*Z6^4 + 
  (-2450 + 2058*rr)*Z2*Z5*Z6^4 + (-4802 - 686*rr)*Z1*Z6^5, 
 (-56 - 216*rr)*Z1*Z2^5 + (420 - 1036*rr)*Z1^2*Z2^3*Z3 + 
  (6272 + 672*rr)*Z1^3*Z2*Z3^2 + (17920 + 512*rr)*Z3^6 + 
  (-1666 - 546*rr)*Z1^3*Z2^2*Z4 + (-588 + 196*rr)*Z1^4*Z3*Z4 + 
  (-11520 + 1024*rr)*Z2*Z3^4*Z4 + (600 - 328*rr)*Z2^2*Z3^2*Z4^2 + 
  (896 + 1824*rr)*Z1*Z3^3*Z4^2 - 32*Z2^3*Z4^3 + 
  (-700 - 348*rr)*Z1*Z2*Z3*Z4^3 + (-154 + 14*rr)*Z1^2*Z4^4 + 
  (2744 + 392*rr)*Z1^4*Z2*Z5 + (1472 - 1088*rr)*Z2^2*Z3^3*Z5 + 
  (-17696 - 5472*rr)*Z1*Z3^4*Z5 + (208 - 240*rr)*Z2^3*Z3*Z4*Z5 + 
  (10584 - 2008*rr)*Z1*Z2*Z3^2*Z4*Z5 + (840 + 124*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (686 - 686*rr)*Z1^2*Z3*Z4^2*Z5 - 32*Z4^5*Z5 + (152 + 8*rr)*Z2^4*Z5^2 + 
  (-798 + 1702*rr)*Z1*Z2^2*Z3*Z5^2 + (6188 + 4228*rr)*Z1^2*Z3^2*Z5^2 + 
  (-1176 + 112*rr)*Z1^2*Z2*Z4*Z5^2 + (460 - 124*rr)*Z3*Z4^3*Z5^2 + 
  (-2156 - 196*rr)*Z1^3*Z5^3 + (-696 + 472*rr)*Z3^2*Z4*Z5^3 + 
  (-48 + 32*rr)*Z2*Z4^2*Z5^3 + (-650 - 350*rr)*Z2*Z3*Z5^4 + 
  (392 - 40*rr)*Z1*Z4*Z5^4 + (112 + 2096*rr)*Z2^3*Z3^2*Z6 + 
  (12432 + 560*rr)*Z1*Z2*Z3^3*Z6 + (-826 + 78*rr)*Z2^4*Z4*Z6 + 
  (-6258 + 462*rr)*Z1*Z2^2*Z3*Z4*Z6 + (392 - 3192*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1960 + 1218*rr)*Z1^2*Z2*Z4^2*Z6 + (-112 + 16*rr)*Z3*Z4^4*Z6 + 
  (-2002 - 742*rr)*Z1*Z2^3*Z5*Z6 + (4704 - 12880*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-3038 + 490*rr)*Z1^3*Z4*Z5*Z6 + (-4816 - 432*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (378 - 154*rr)*Z2*Z4^3*Z5*Z6 + (7392 - 12896*rr)*Z3^3*Z5^2*Z6 + 
  (84 + 2364*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1575 - 399*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (42 + 62*rr)*Z2^2*Z5^3*Z6 + (3318 + 2786*rr)*Z1*Z3*Z5^3*Z6 + 
  (-5733 - 1519*rr)*Z1^2*Z2^2*Z6^2 + (-10290 - 294*rr)*Z1^3*Z3*Z6^2 + 
  (-19376 + 7504*rr)*Z3^3*Z4*Z6^2 + (1624 - 1288*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (49 - 91*rr)*Z1*Z4^3*Z6^2 + (-10528 - 9632*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (1568 + 1120*rr)*Z2^2*Z4*Z5*Z6^2 + (2058 + 6510*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-4410 - 126*rr)*Z1*Z2*Z5^2*Z6^2 + (-728 + 952*rr)*Z5^4*Z6^2 + 
  (-9408 + 6496*rr)*Z2^2*Z3*Z6^3 + (5880 + 5096*rr)*Z1*Z3^2*Z6^3 + 
  (-8085 + 4067*rr)*Z1*Z2*Z4*Z6^3 + (343 + 2597*rr)*Z1^2*Z5*Z6^3 + 
  (3871 + 21*rr)*Z4*Z5^2*Z6^3 + (2450 + 98*rr)*Z4^2*Z6^4 + 
  (3920 + 1568*rr)*Z3*Z5*Z6^4 + (-4802 + 3038*rr)*Z2*Z6^5, 
 -32*rr*Z1*Z2^5 + (-2884 - 924*rr)*Z1^2*Z2^3*Z3 + 
  (-12152 + 952*rr)*Z1^3*Z2*Z3^2 + (-7680 + 1536*rr)*Z3^6 + 
  (392 + 196*rr)*Z1^3*Z2^2*Z4 + (3920 - 392*rr)*Z1^4*Z3*Z4 + 
  3840*Z2*Z3^4*Z4 + (-728 + 264*rr)*Z2^2*Z3^2*Z4^2 + 
  (784 - 16*rr)*Z1*Z3^3*Z4^2 + (-19 - 27*rr)*Z2^3*Z4^3 + 
  (-308 + 116*rr)*Z1*Z2*Z3*Z4^3 + (-42 - 14*rr)*Z1^2*Z4^4 + 1568*Z1^4*Z2*Z5 + 
  (-7072 - 1632*rr)*Z2^2*Z3^3*Z5 + (2016 + 1696*rr)*Z1*Z3^4*Z5 + 
  (1028 - 156*rr)*Z2^3*Z3*Z4*Z5 + (-448 - 2608*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (343 + 47*rr)*Z1*Z2^2*Z4^2*Z5 + (168 - 644*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (-28 + 4*rr)*Z4^5*Z5 + (22 + 2*rr)*Z2^4*Z5^2 + 
  (616 + 2328*rr)*Z1*Z2^2*Z3*Z5^2 + (6356 + 3388*rr)*Z1^2*Z3^2*Z5^2 + 
  (-987 - 217*rr)*Z1^2*Z2*Z4*Z5^2 + (184 - 152*rr)*Z3*Z4^3*Z5^2 + 
  (-1176 + 56*rr)*Z1^3*Z5^3 + (480 + 672*rr)*Z3^2*Z4*Z5^3 + 
  (-45 + 41*rr)*Z2*Z4^2*Z5^3 + (-1370 - 462*rr)*Z2*Z3*Z5^4 + 
  (224 - 32*rr)*Z1*Z4*Z5^4 + (-672 + 2240*rr)*Z2^3*Z3^2*Z6 + 
  (21056 + 5152*rr)*Z1*Z2*Z3^3*Z6 + (-553 - 157*rr)*Z2^4*Z4*Z6 + 
  (1211 + 7*rr)*Z1*Z2^2*Z3*Z4*Z6 + (-15974 - 5278*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1274 - 196*rr)*Z1^2*Z2*Z4^2*Z6 + (-84 + 28*rr)*Z3*Z4^4*Z6 + 
  (1386 + 294*rr)*Z1*Z2^3*Z5*Z6 + (4410 + 1498*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (735 - 931*rr)*Z1^3*Z4*Z5*Z6 + (-3192 + 1048*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (98 + 2*rr)*Z2*Z4^3*Z5*Z6 + (1792 - 5888*rr)*Z3^3*Z5^2*Z6 + 
  (-1428 - 92*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-168 - 280*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 + 385*rr)*Z2^2*Z5^3*Z6 + (7798 - 1246*rr)*Z1*Z3*Z5^3*Z6 + 
  (1568 - 588*rr)*Z1^2*Z2^2*Z6^2 + (6174 - 5390*rr)*Z1^3*Z3*Z6^2 + 
  (-6048 + 7392*rr)*Z3^3*Z4*Z6^2 + (1414 + 14*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-294 - 70*rr)*Z1*Z4^3*Z6^2 + (-4760 - 5992*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-1043 + 371*rr)*Z2^2*Z4*Z5*Z6^2 + (13132 + 1120*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4312 - 1736*rr)*Z1*Z2*Z5^2*Z6^2 + (-1715 + 903*rr)*Z5^4*Z6^2 + 
  (1568 + 3304*rr)*Z2^2*Z3*Z6^3 + (-14700 + 10388*rr)*Z1*Z3^2*Z6^3 + 
  (-5341 - 833*rr)*Z1*Z2*Z4*Z6^3 + (-2744 - 2352*rr)*Z1^2*Z5*Z6^3 + 
  (-882 + 434*rr)*Z4*Z5^2*Z6^3 + (-686 - 98*rr)*Z4^2*Z6^4 + 
  (24892 - 6860*rr)*Z3*Z5*Z6^4 - 6860*Z2*Z6^5, 
 (168 + 104*rr)*Z1*Z2^5 + (1456 - 728*rr)*Z1^2*Z2^3*Z3 + 
  (-11368 - 4984*rr)*Z1^3*Z2*Z3^2 + (-13312 + 5120*rr)*Z3^6 + 
  (784 + 252*rr)*Z1^3*Z2^2*Z4 + 392*rr*Z1^4*Z3*Z4 + 
  (6528 - 2944*rr)*Z2*Z3^4*Z4 + (-112 + 400*rr)*Z2^2*Z3^2*Z4^2 + 
  (-1232 - 976*rr)*Z1*Z3^3*Z4^2 + (12 - 8*rr)*Z2^3*Z4^3 + 
  (294 + 166*rr)*Z1*Z2*Z3*Z4^3 + (63 - 49*rr)*Z1^2*Z4^4 + 
  (-784 + 392*rr)*Z1^4*Z2*Z5 + (2784 + 1184*rr)*Z2^2*Z3^3*Z5 + 
  (17024 + 640*rr)*Z1*Z3^4*Z5 + (-356 + 188*rr)*Z2^3*Z3*Z4*Z5 + 
  (-9744 - 608*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-119 - 127*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (154 + 210*rr)*Z1^2*Z3*Z4^2*Z5 + (-36 + 12*rr)*Z4^5*Z5 + 
  (-82 + 10*rr)*Z2^4*Z5^2 + (-98 - 134*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-2408 - 504*rr)*Z1^2*Z3^2*Z5^2 + (1386 - 98*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-224 - 288*rr)*Z3*Z4^3*Z5^2 + (490 - 322*rr)*Z1^3*Z5^3 + 
  (3664 + 752*rr)*Z3^2*Z4*Z5^3 + (-190 + 70*rr)*Z2*Z4^2*Z5^3 + 
  (-432 - 272*rr)*Z2*Z3*Z5^4 + (-588 - 100*rr)*Z1*Z4*Z5^4 + 
  (-3024 - 944*rr)*Z2^3*Z3^2*Z6 + (-9968 + 7504*rr)*Z1*Z2*Z3^3*Z6 + 
  (539 - 169*rr)*Z2^4*Z4*Z6 + (4235 - 497*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (1470 + 518*rr)*Z1^2*Z3^2*Z4*Z6 + (49 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-84 + 60*rr)*Z3*Z4^4*Z6 + (336 - 168*rr)*Z1*Z2^3*Z5*Z6 + 
  (-13426 + 5278*rr)*Z1^2*Z2*Z3*Z5*Z6 + (2646 + 686*rr)*Z1^3*Z4*Z5*Z6 + 
  (-784 + 1264*rr)*Z3^2*Z4^2*Z5*Z6 + (-224 + 128*rr)*Z2*Z4^3*Z5*Z6 + 
  (10752 - 3328*rr)*Z3^3*Z5^2*Z6 + (-336 - 1136*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1057 - 343*rr)*Z1*Z4^2*Z5^2*Z6 + (-343 + 219*rr)*Z2^2*Z5^3*Z6 + 
  (-8050 + 938*rr)*Z1*Z3*Z5^3*Z6 + (2597 + 147*rr)*Z1^2*Z2^2*Z6^2 + 
  (6860 - 196*rr)*Z1^3*Z3*Z6^2 + (6608 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-1316 + 1260*rr)*Z2*Z3*Z4^2*Z6^2 + (-588 - 28*rr)*Z1*Z4^3*Z6^2 + 
  (7000 + 7336*rr)*Z2*Z3^2*Z5*Z6^2 + (-3171 - 1141*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (13426 - 5558*rr)*Z1*Z3*Z4*Z5*Z6^2 + (-686 + 2646*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (721 + 595*rr)*Z5^4*Z6^2 + (2352 - 1288*rr)*Z2^2*Z3*Z6^3 + 
  (8820 + 9604*rr)*Z1*Z3^2*Z6^3 + (-294 - 3038*rr)*Z1*Z2*Z4*Z6^3 + 
  (4116 - 588*rr)*Z1^2*Z5*Z6^3 + (-5145 + 1253*rr)*Z4*Z5^2*Z6^3 + 
  (-3822 - 98*rr)*Z4^2*Z6^4 + (38612 - 10388*rr)*Z3*Z5*Z6^4 + 
  (-4802 - 1078*rr)*Z2*Z6^5, (-280 + 136*rr)*Z1*Z2^5 + 
  (-812 + 196*rr)*Z1^2*Z2^3*Z3 + (-9800 - 1624*rr)*Z1^3*Z2*Z3^2 + 
  (-8704 - 9728*rr)*Z3^6 + (-294 + 728*rr)*Z1^3*Z2^2*Z4 + 
  (4900 + 1960*rr)*Z1^4*Z3*Z4 + (8576 + 4736*rr)*Z2*Z3^4*Z4 + 
  (-1768 - 360*rr)*Z2^2*Z3^2*Z4^2 + (3248 - 1104*rr)*Z1*Z3^3*Z4^2 + 
  (104 + 8*rr)*Z2^3*Z4^3 + (-336 + 328*rr)*Z1*Z2*Z3*Z4^3 + 
  (196 + 28*rr)*Z1^2*Z4^4 - 196*rr*Z1^4*Z2*Z5 + 
  (2112 - 3008*rr)*Z2^2*Z3^3*Z5 + (-13664 + 14560*rr)*Z1*Z3^4*Z5 + 
  (24 + 504*rr)*Z2^3*Z3*Z4*Z5 + (-2912 - 464*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-665 - 71*rr)*Z1*Z2^2*Z4^2*Z5 + (-966 - 14*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (24 - 8*rr)*Z4^5*Z5 + (-76 - 36*rr)*Z2^4*Z5^2 + 
  (-3794 - 1014*rr)*Z1*Z2^2*Z3*Z5^2 + (1848 - 3864*rr)*Z1^2*Z3^2*Z5^2 + 
  (1001 - 245*rr)*Z1^2*Z2*Z4*Z5^2 + (-144 + 160*rr)*Z3*Z4^3*Z5^2 + 
  (49 + 147*rr)*Z1^3*Z5^3 + (-1160 - 664*rr)*Z3^2*Z4*Z5^3 + 
  (78 - 70*rr)*Z2*Z4^2*Z5^3 + (1644 - 60*rr)*Z2*Z3*Z5^4 + 
  (70 + 146*rr)*Z1*Z4*Z5^4 + (-2912 - 1504*rr)*Z2^3*Z3^2*Z6 + 
  (-1344 + 2912*rr)*Z1*Z2*Z3^3*Z6 + (917 - 63*rr)*Z2^4*Z4*Z6 + 
  (5411 + 1687*rr)*Z1*Z2^2*Z3*Z4*Z6 + (8526 - 10122*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (3038 - 686*rr)*Z1^2*Z2*Z4^2*Z6 + (56 - 40*rr)*Z3*Z4^4*Z6 + 
  (-308 + 1848*rr)*Z1*Z2^3*Z5*Z6 + (-17150 + 8778*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4018 - 98*rr)*Z1^3*Z4*Z5*Z6 + (-2072 + 136*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-210 - 6*rr)*Z2*Z4^3*Z5*Z6 + (-9408 + 1984*rr)*Z3^3*Z5^2*Z6 + 
  (2996 - 852*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-392 + 364*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1302 - 482*rr)*Z2^2*Z5^3*Z6 + (1596 - 588*rr)*Z1*Z3*Z5^3*Z6 + 
  (1323 + 2205*rr)*Z1^2*Z2^2*Z6^2 + (13034 + 3038*rr)*Z1^3*Z3*Z6^2 + 
  (-4256 + 224*rr)*Z3^3*Z4*Z6^2 + (-448 + 784*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (294 + 126*rr)*Z1*Z4^3*Z6^2 + (-448 + 8288*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (126 - 1302*rr)*Z2^2*Z4*Z5*Z6^2 + (-3234 + 2422*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12299 + 1897*rr)*Z1*Z2*Z5^2*Z6^2 + (-3472 - 560*rr)*Z5^4*Z6^2 + 
  (10584 - 2072*rr)*Z2^2*Z3*Z6^3 + (-13524 - 5684*rr)*Z1*Z3^2*Z6^3 + 
  (11025 - 2303*rr)*Z1*Z2*Z4*Z6^3 + (6174 - 1862*rr)*Z1^2*Z5*Z6^3 + 
  (-3136 - 784*rr)*Z4*Z5^2*Z6^3 + (-784 - 392*rr)*Z4^2*Z6^4 + 
  (4704 + 3920*rr)*Z3*Z5*Z6^4 + (6174 - 2450*rr)*Z2*Z6^5, 
 (-560 - 112*rr)*Z1*Z2^5 + (-2492 + 476*rr)*Z1^2*Z2^3*Z3 + 
  (5488 - 1232*rr)*Z1^3*Z2*Z3^2 + (4608 - 6656*rr)*Z3^6 + 
  (-1372 - 182*rr)*Z1^3*Z2^2*Z4 + (-5292 + 392*rr)*Z1^4*Z3*Z4 + 
  (-704 + 3264*rr)*Z2*Z3^4*Z4 + (-360 - 472*rr)*Z2^2*Z3^2*Z4^2 + 
  (1568 - 288*rr)*Z1*Z3^3*Z4^2 + (31 + 39*rr)*Z2^3*Z4^3 + 
  (-266 + 86*rr)*Z1*Z2*Z3*Z4^3 + (-63 + 49*rr)*Z1^2*Z4^4 + 
  (-980 + 392*rr)*Z1^4*Z2*Z5 + (8128 - 1472*rr)*Z2^2*Z3^3*Z5 + 
  (4480 - 6272*rr)*Z1*Z3^4*Z5 + (-944 + 208*rr)*Z2^3*Z3*Z4*Z5 + 
  (-6972 + 2364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-308 - 260*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (112 + 476*rr)*Z1^2*Z3*Z4^2*Z5 + (68 + 20*rr)*Z4^5*Z5 + 
  (112 - 48*rr)*Z2^4*Z5^2 + (-350 - 1818*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-3528 + 616*rr)*Z1^2*Z3^2*Z5^2 + (777 + 595*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-1328 + 160*rr)*Z3*Z4^3*Z5^2 + (637 - 329*rr)*Z1^3*Z5^3 + 
  (3136 - 2112*rr)*Z3^2*Z4*Z5^3 + (422 - 14*rr)*Z2*Z4^2*Z5^3 + 
  (944 + 784*rr)*Z2*Z3*Z5^4 + (-777 + 197*rr)*Z1*Z4*Z5^4 + 
  (2688 - 864*rr)*Z2^3*Z3^2*Z6 + (-13888 - 672*rr)*Z1*Z2*Z3^3*Z6 + 
  (287 + 235*rr)*Z2^4*Z4*Z6 + (-1925 + 1323*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (12838 + 5502*rr)*Z1^2*Z3^2*Z4*Z6 + (980 + 798*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (308 + 36*rr)*Z3*Z4^4*Z6 + (-5985 + 1673*rr)*Z1*Z2^3*Z5*Z6 + 
  (-7644 + 5040*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3920 + 1764*rr)*Z1^3*Z4*Z5*Z6 + 
  (2856 + 1992*rr)*Z3^2*Z4^2*Z5*Z6 + (182 - 178*rr)*Z2*Z4^3*Z5*Z6 + 
  (-21056 - 10176*rr)*Z3^3*Z5^2*Z6 + (2016 + 1200*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1883 + 399*rr)*Z1*Z4^2*Z5^2*Z6 + (896 - 1056*rr)*Z2^2*Z5^3*Z6 + 
  (1190 + 1778*rr)*Z1*Z3*Z5^3*Z6 + (-3185 + 637*rr)*Z1^2*Z2^2*Z6^2 + 
  (-686 + 2646*rr)*Z1^3*Z3*Z6^2 + (12880 - 1904*rr)*Z3^3*Z4*Z6^2 + 
  (-1050 + 126*rr)*Z2*Z3*Z4^2*Z6^2 + (-147 + 217*rr)*Z1*Z4^3*Z6^2 + 
  (5852 - 3276*rr)*Z2*Z3^2*Z5*Z6^2 + (1309 - 273*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (-8330 - 6706*rr)*Z1*Z3*Z4*Z5*Z6^2 + (10192 + 6328*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-1974 - 1442*rr)*Z5^4*Z6^2 + (7448 + 616*rr)*Z2^2*Z3*Z6^3 + 
  (-19012 - 14308*rr)*Z1*Z3^2*Z6^3 + (4508 + 2940*rr)*Z1*Z2*Z4*Z6^3 + 
  (8232 + 392*rr)*Z1^2*Z5*Z6^3 + (147 + 161*rr)*Z4*Z5^2*Z6^3 + 
  (588 + 392*rr)*Z4^2*Z6^4 + (-18326 - 6370*rr)*Z3*Z5*Z6^4 + 
  (7546 + 2254*rr)*Z2*Z6^5, (-336 - 112*rr)*Z1*Z2^5 + 
  (-140 + 924*rr)*Z1^2*Z2^3*Z3 + (4704 + 3136*rr)*Z1^3*Z2*Z3^2 + 
  (7168 - 3072*rr)*Z3^6 + (-637 - 763*rr)*Z1^3*Z2^2*Z4 + 
  (-2940 - 1176*rr)*Z1^4*Z3*Z4 + (1280 + 1536*rr)*Z2*Z3^4*Z4 + 
  (-568 - 248*rr)*Z2^2*Z3^2*Z4^2 + (1568 - 160*rr)*Z1*Z3^3*Z4^2 + 
  (49 + 25*rr)*Z2^3*Z4^3 + (28 + 36*rr)*Z1*Z2*Z3*Z4^3 + 
  (-35 + 21*rr)*Z1^2*Z4^4 + (-392 + 980*rr)*Z1^4*Z2*Z5 + 
  (5728 - 1120*rr)*Z2^2*Z3^3*Z5 + (-8064 + 640*rr)*Z1*Z3^4*Z5 + 
  (-484 + 92*rr)*Z2^3*Z3*Z4*Z5 + (-2352 + 1440*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-77 - 25*rr)*Z1*Z2^2*Z4^2*Z5 + (-1834 - 42*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (18 + 10*rr)*Z4^5*Z5 + (98 - 26*rr)*Z2^4*Z5^2 + 
  (-1694 - 1082*rr)*Z1*Z2^2*Z3*Z5^2 + (5964 - 3164*rr)*Z1^2*Z3^2*Z5^2 + 
  (-63 + 819*rr)*Z1^2*Z2*Z4*Z5^2 + (-608 + 96*rr)*Z3*Z4^3*Z5^2 + 
  (49 - 749*rr)*Z1^3*Z5^3 + (1216 - 1472*rr)*Z3^2*Z4*Z5^3 + 
  (152 - 72*rr)*Z2*Z4^2*Z5^3 + (1672 + 152*rr)*Z2*Z3*Z5^4 + 
  (-175 + 83*rr)*Z1*Z4*Z5^4 + (896 + 96*rr)*Z2^3*Z3^2*Z6 + 
  (9520 - 2128*rr)*Z1*Z2*Z3^3*Z6 + (-49 + 91*rr)*Z2^4*Z4*Z6 + 
  (-1491 + 385*rr)*Z1*Z2^2*Z3*Z4*Z6 + (1274 + 4130*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1470 + 238*rr)*Z1^2*Z2*Z4^2*Z6 + (98 + 26*rr)*Z3*Z4^4*Z6 + 
  (-3038 + 518*rr)*Z1*Z2^3*Z5*Z6 + (11662 + 70*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-2254 + 2450*rr)*Z1^3*Z4*Z5*Z6 + (1120 + 2016*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (210 - 290*rr)*Z2*Z4^3*Z5*Z6 + (-12320 - 9056*rr)*Z3^3*Z5^2*Z6 + 
  (3024 + 2000*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1442 + 854*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 - 703*rr)*Z2^2*Z5^3*Z6 + (-19348 - 252*rr)*Z1*Z3*Z5^3*Z6 + 
  (-3920 - 2058*rr)*Z1^2*Z2^2*Z6^2 + (-10976 - 2744*rr)*Z1^3*Z3*Z6^2 + 
  (10080 + 1568*rr)*Z3^3*Z4*Z6^2 + (-896 - 112*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-539 + 329*rr)*Z1*Z4^3*Z6^2 + (14336 - 4704*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-2051 - 469*rr)*Z2^2*Z4*Z5*Z6^2 + (11466 - 6734*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (3136 + 4144*rr)*Z1*Z2*Z5^2*Z6^2 + (-5460 + 1988*rr)*Z5^4*Z6^2 + 
  (-784 + 1064*rr)*Z2^2*Z3*Z6^3 + (196 + 7252*rr)*Z1*Z3^2*Z6^3 + 
  (-7056 + 1568*rr)*Z1*Z2*Z4*Z6^3 + (2401 + 4459*rr)*Z1^2*Z5*Z6^3 + 
  (-2254 + 2926*rr)*Z4*Z5^2*Z6^3 + (-2156 + 784*rr)*Z4^2*Z6^4 + 
  (24696 - 15288*rr)*Z3*Z5*Z6^4 + (-6860 + 3136*rr)*Z2*Z6^5, 
 (-280 + 72*rr)*Z1*Z2^5 + (4200 - 224*rr)*Z1^2*Z2^3*Z3 + 
  (10584 - 3640*rr)*Z1^3*Z2*Z3^2 + (7680 + 2560*rr)*Z3^6 + 
  (-1960 - 168*rr)*Z1^3*Z2^2*Z4 + (-5880 + 1176*rr)*Z1^4*Z3*Z4 + 
  (-4928 - 1472*rr)*Z2*Z3^4*Z4 + (152 - 56*rr)*Z2^2*Z3^2*Z4^2 + 
  (-896 + 736*rr)*Z1*Z3^3*Z4^2 + (90 - 2*rr)*Z2^3*Z4^3 + 
  (-14 - 254*rr)*Z1*Z2*Z3*Z4^3 + (-35 - 35*rr)*Z1^2*Z4^4 + 
  (4704 + 784*rr)*Z1^4*Z2*Z5 + (5440 - 1344*rr)*Z2^2*Z3^3*Z5 + 
  (-10304 - 9152*rr)*Z1*Z3^4*Z5 + (-812 + 324*rr)*Z2^3*Z3*Z4*Z5 + 
  (4564 + 364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (371 - 17*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (2394 + 154*rr)*Z1^2*Z3*Z4^2*Z5 + (-60 + 4*rr)*Z4^5*Z5 + 
  (-32 - 32*rr)*Z2^4*Z5^2 + (-2142 + 902*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (8372 + 1372*rr)*Z1^2*Z3^2*Z5^2 + (1932 + 196*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (416 - 448*rr)*Z3*Z4^3*Z5^2 + (-3724 - 420*rr)*Z1^3*Z5^3 + 
  (3336 + 1048*rr)*Z3^2*Z4*Z5^3 + (-289 - 35*rr)*Z2*Z4^2*Z5^3 + 
  (838 - 494*rr)*Z2*Z3*Z5^4 + (189 + 23*rr)*Z1*Z4*Z5^4 + 
  (-4368 + 272*rr)*Z2^3*Z3^2*Z6 + (-14112 + 3584*rr)*Z1*Z2*Z3^3*Z6 + 
  (693 - 103*rr)*Z2^4*Z4*Z6 + (2863 - 217*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (25970 + 2394*rr)*Z1^2*Z3^2*Z4*Z6 + (-1225 - 147*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-196 + 44*rr)*Z3*Z4^4*Z6 + (2219 + 1169*rr)*Z1*Z2^3*Z5*Z6 + 
  (5096 - 12460*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3332 + 1960*rr)*Z1^3*Z4*Z5*Z6 + 
  (-3976 - 1048*rr)*Z3^2*Z4^2*Z5*Z6 + (-196 - 172*rr)*Z2*Z4^3*Z5*Z6 + 
  (1344 - 14144*rr)*Z3^3*Z5^2*Z6 + (5460 + 1884*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (252 - 504*rr)*Z1*Z4^2*Z5^2*Z6 + (-2898 - 246*rr)*Z2^2*Z5^3*Z6 + 
  (-6510 + 1078*rr)*Z1*Z3*Z5^3*Z6 + (-5733 - 539*rr)*Z1^2*Z2^2*Z6^2 + 
  (686 + 4802*rr)*Z1^3*Z3*Z6^2 + (-11312 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-3304 - 56*rr)*Z2*Z3*Z4^2*Z6^2 + (-931 + 49*rr)*Z1*Z4^3*Z6^2 + 
  (-21084 - 308*rr)*Z2*Z3^2*Z5*Z6^2 + (-2611 - 2597*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (2548 - 7000*rr)*Z1*Z3*Z4*Z5*Z6^2 + (14749 - 665*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-9114 + 3570*rr)*Z5^4*Z6^2 + (-9604 + 5628*rr)*Z2^2*Z3*Z6^3 + 
  (980 + 2548*rr)*Z1*Z3^2*Z6^3 + (-6860 + 1372*rr)*Z1*Z2*Z4*Z6^3 + 
  (16121 + 147*rr)*Z1^2*Z5*Z6^3 + (-13328 + 2016*rr)*Z4*Z5^2*Z6^3 + 
  (-3920 + 196*rr)*Z4^2*Z6^4 + (6566 - 1470*rr)*Z3*Z5*Z6^4 + 
  (-10290 + 4018*rr)*Z2*Z6^5, (-112 + 176*rr)*Z1*Z2^5 + 
  (-2856 - 504*rr)*Z1^2*Z2^3*Z3 + (-8624 + 1680*rr)*Z1^3*Z2*Z3^2 + 
  (-7168 - 5120*rr)*Z3^6 + (294 + 854*rr)*Z1^3*Z2^2*Z4 + 
  (-98 + 294*rr)*Z1^4*Z3*Z4 + (6336 + 1344*rr)*Z2*Z3^4*Z4 + 
  (-1616 + 128*rr)*Z2^2*Z3^2*Z4^2 + (448 - 896*rr)*Z1*Z3^3*Z4^2 + 
  (112 - 40*rr)*Z2^3*Z4^3 + (98 + 202*rr)*Z1*Z2*Z3*Z4^3 + 
  (77 - 7*rr)*Z1^2*Z4^4 + (-686 - 686*rr)*Z1^4*Z2*Z5 + 
  (-6880 - 4640*rr)*Z2^2*Z3^3*Z5 + (6496 + 6432*rr)*Z1*Z3^4*Z5 + 
  (1484 + 524*rr)*Z2^3*Z3*Z4*Z5 + (-532 + 948*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-637 + 27*rr)*Z1*Z2^2*Z4^2*Z5 + (448 + 1092*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (38 - 2*rr)*Z4^5*Z5 + (-114 - 22*rr)*Z2^4*Z5^2 + 
  (-2002 + 554*rr)*Z1*Z2^2*Z3*Z5^2 + (-14504 - 4536*rr)*Z1^2*Z3^2*Z5^2 + 
  (679 - 427*rr)*Z1^2*Z2*Z4*Z5^2 + (-180 + 196*rr)*Z3*Z4^3*Z5^2 + 
  (686 + 490*rr)*Z1^3*Z5^3 + (-1936 - 688*rr)*Z3^2*Z4*Z5^3 + 
  (11 - 47*rr)*Z2*Z4^2*Z5^3 + (404 - 452*rr)*Z2*Z3*Z5^4 + 
  (217 + 107*rr)*Z1*Z4*Z5^4 + (-1008 + 528*rr)*Z2^3*Z3^2*Z6 + 
  (15344 - 2576*rr)*Z1*Z2*Z3^3*Z6 + (315 - 337*rr)*Z2^4*Z4*Z6 + 
  (3955 + 1155*rr)*Z1*Z2^2*Z3*Z4*Z6 + (13426 - 406*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (1519 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + (126 - 26*rr)*Z3*Z4^4*Z6 + 
  (2037 + 1295*rr)*Z1*Z2^3*Z5*Z6 + (-3724 + 12152*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4263 + 833*rr)*Z1^3*Z4*Z5*Z6 + (4760 - 1368*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-798 + 66*rr)*Z2*Z4^3*Z5*Z6 + (-12992 + 12480*rr)*Z3^3*Z5^2*Z6 + 
  (4032 - 4160*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1421 + 343*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1855 + 355*rr)*Z2^2*Z5^3*Z6 + (1316 + 2604*rr)*Z1*Z3*Z5^3*Z6 + 
  (3822 + 2548*rr)*Z1^2*Z2^2*Z6^2 + (20580 - 2156*rr)*Z1^3*Z3*Z6^2 + 
  (-1344 - 11648*rr)*Z3^3*Z4*Z6^2 + (-1666 + 2534*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (343 + 147*rr)*Z1*Z4^3*Z6^2 + (-196 - 10220*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-5180 + 560*rr)*Z2^2*Z4*Z5*Z6^2 + (686 - 3570*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (8575 - 1267*rr)*Z1*Z2*Z5^2*Z6^2 + (3486 + 602*rr)*Z5^4*Z6^2 + 
  (8232 + 672*rr)*Z2^2*Z3*Z6^3 + (-28028 - 11564*rr)*Z1*Z3^2*Z6^3 + 
  (9310 - 3822*rr)*Z1*Z2*Z4*Z6^3 + (4459 - 4263*rr)*Z1^2*Z5*Z6^3 + 
  (4263 + 2317*rr)*Z4*Z5^2*Z6^3 + (-294 + 490*rr)*Z4^2*Z6^4 + 
  (17738 - 1666*rr)*Z3*Z5*Z6^4 + (7546 - 3038*rr)*Z2*Z6^5, 
 (2128 - 112*rr)*Z1*Z2^4*Z3 + (6440 + 840*rr)*Z1^2*Z2^2*Z3^2 + 
  (31360 + 4480*rr)*Z1^3*Z3^3 + (-168 - 112*rr)*Z1^2*Z2^3*Z4 + 
  (-784 - 168*rr)*Z1^3*Z2*Z3*Z4 + (11008 - 256*rr)*Z3^5*Z4 + 
  (-245 + 931*rr)*Z1^4*Z4^2 + (-4624 - 16*rr)*Z2*Z3^3*Z4^2 + 
  (335 - 141*rr)*Z2^2*Z3*Z4^3 + (294 + 398*rr)*Z1*Z3^2*Z4^3 + 
  (-35 - 119*rr)*Z1*Z2*Z4^4 + (3528 + 1708*rr)*Z1^3*Z2^2*Z5 + 
  (-6272 - 1568*rr)*Z1^4*Z3*Z5 + (-5632 + 3584*rr)*Z2*Z3^4*Z5 + 
  (4168 - 184*rr)*Z2^2*Z3^2*Z4*Z5 + (-4592 - 1488*rr)*Z1*Z3^3*Z4*Z5 + 
  (-158 + 42*rr)*Z2^3*Z4^2*Z5 + (2492 + 900*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (441 + 133*rr)*Z1^2*Z4^3*Z5 + (272 + 176*rr)*Z2^3*Z3*Z5^2 + 
  (-112 + 2736*rr)*Z1*Z2*Z3^2*Z5^2 + (105 - 389*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-2562 - 742*rr)*Z1^2*Z3*Z4*Z5^2 - 32*Z4^4*Z5^2 + 
  (-3059 - 1337*rr)*Z1^2*Z2*Z5^3 + (-592 - 176*rr)*Z3*Z4^2*Z5^3 + 
  (1032 - 1256*rr)*Z3^2*Z5^4 + (236 + 196*rr)*Z2*Z4*Z5^4 + 
  (35 + 137*rr)*Z1*Z5^5 + (4802 + 1862*rr)*Z1^4*Z2*Z6 + 
  (-6272 + 2688*rr)*Z2^2*Z3^3*Z6 + (-5376 - 17920*rr)*Z1*Z3^4*Z6 + 
  (-1442 - 698*rr)*Z2^3*Z3*Z4*Z6 + (4116 - 812*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2219 - 175*rr)*Z1*Z2^2*Z4^2*Z6 + (7056 - 1176*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-392 - 88*rr)*Z2^4*Z5*Z6 + (15904 - 9912*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-4312 + 4088*rr)*Z1^2*Z3^2*Z5*Z6 + (-539 - 2597*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-322 - 234*rr)*Z3*Z4^3*Z5*Z6 + (-6223 - 637*rr)*Z1^3*Z5^2*Z6 + 
  (-12152 - 1192*rr)*Z3^2*Z4*Z5^2*Z6 + (700 + 84*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (1218 + 2374*rr)*Z2*Z3*Z5^3*Z6 + (-539 + 2303*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1421 + 847*rr)*Z1*Z2^3*Z6^2 + (6370 - 14798*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (1715 + 1911*rr)*Z1^3*Z4*Z6^2 + (-3094 + 98*rr)*Z3^2*Z4^2*Z6^2 + 
  (350 - 154*rr)*Z2*Z4^3*Z6^2 + (-2464 + 12320*rr)*Z3^3*Z5*Z6^2 + 
  (-8260 + 5236*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-3283 + 2065*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-1778 - 294*rr)*Z2^2*Z5^2*Z6^2 + (13230 + 2282*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-29008 + 6832*rr)*Z2*Z3^2*Z6^3 + (-392 - 1008*rr)*Z2^2*Z4*Z6^3 + 
  (11368 + 1960*rr)*Z1*Z3*Z4*Z6^3 + (9555 - 931*rr)*Z1*Z2*Z5*Z6^3 + 
  (-6517 + 1505*rr)*Z5^3*Z6^3 + (10290 + 2058*rr)*Z1^2*Z6^4 + 
  (-9604 + 1568*rr)*Z4*Z5*Z6^4 + (-9604 + 7644*rr)*Z3*Z6^5, 
 (-784 - 208*rr)*Z1*Z2^4*Z3 + (560 - 6048*rr)*Z1^2*Z2^2*Z3^2 + 
  (-11760 - 13328*rr)*Z1^3*Z3^3 + (595 + 147*rr)*Z1^2*Z2^3*Z4 + 
  (-2646 + 658*rr)*Z1^3*Z2*Z3*Z4 + (-4096 - 3584*rr)*Z3^5*Z4 + 
  2548*Z1^4*Z4^2 + (336 + 1744*rr)*Z2*Z3^3*Z4^2 + 
  (-279 - 139*rr)*Z2^2*Z3*Z4^3 + (490 - 126*rr)*Z1*Z3^2*Z4^3 + 
  (-287 + 45*rr)*Z1*Z2*Z4^4 + (-1078 - 966*rr)*Z1^3*Z2^2*Z5 + 
  (-2548 + 1764*rr)*Z1^4*Z3*Z5 + (-2560 - 8704*rr)*Z2*Z3^4*Z5 + 
  (1568 - 336*rr)*Z2^2*Z3^2*Z4*Z5 + (-3696 - 2128*rr)*Z1*Z3^3*Z4*Z5 + 
  (156 + 24*rr)*Z2^3*Z4^2*Z5 + (2240 - 896*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (413 - 399*rr)*Z1^2*Z4^3*Z5 + (-152 - 200*rr)*Z2^3*Z3*Z5^2 + 
  (1260 + 4036*rr)*Z1*Z2*Z3^2*Z5^2 + (-1078 + 374*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4592 + 2352*rr)*Z1^2*Z3*Z4*Z5^2 + (-28 + 4*rr)*Z4^4*Z5^2 + 
  (546 + 518*rr)*Z1^2*Z2*Z5^3 + (272 + 112*rr)*Z3*Z4^2*Z5^3 + 
  (-4056 - 136*rr)*Z3^2*Z5^4 + (132 - 180*rr)*Z2*Z4*Z5^4 + 
  (420 + 108*rr)*Z1*Z5^5 + (-2058 - 1078*rr)*Z1^4*Z2*Z6 + 
  (-6944 + 1824*rr)*Z2^2*Z3^3*Z6 + (-34048 + 7168*rr)*Z1*Z3^4*Z6 + 
  (-658 - 250*rr)*Z2^3*Z3*Z4*Z6 + (-1008 + 4312*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (483 + 399*rr)*Z1*Z2^2*Z4^2*Z6 + (-3234 - 2590*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-56 + 248*rr)*Z2^4*Z5*Z6 + (-17444 + 1820*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-9212 + 3724*rr)*Z1^2*Z3^2*Z5*Z6 + (392 + 1694*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-602 + 638*rr)*Z3*Z4^3*Z5*Z6 + (3038 + 1274*rr)*Z1^3*Z5^2*Z6 + 
  (-7112 - 3352*rr)*Z3^2*Z4*Z5^2*Z6 + (-553 - 275*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3892 - 996*rr)*Z2*Z3*Z5^3*Z6 + (5803 - 511*rr)*Z1*Z4*Z5^3*Z6 + 
  (2107 - 301*rr)*Z1*Z2^3*Z6^2 + (-7938 + 10094*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (7203 + 1225*rr)*Z1^3*Z4*Z6^2 + (2366 + 2758*rr)*Z3^2*Z4^2*Z6^2 + 
  (-882 - 154*rr)*Z2*Z4^3*Z6^2 + (448 - 11200*rr)*Z3^3*Z5*Z6^2 + 
  (13160 - 784*rr)*Z2*Z3*Z4*Z5*Z6^2 + (7742 - 952*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-140 + 1148*rr)*Z2^2*Z5^2*Z6^2 + (-13426 + 4186*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (4312 - 2520*rr)*Z2*Z3^2*Z6^3 + (-3626 + 602*rr)*Z2^2*Z4*Z6^3 + 
  (10976 - 12740*rr)*Z1*Z3*Z4*Z6^3 + (-4410 - 882*rr)*Z1*Z2*Z5*Z6^3 + 
  (11515 + 3185*rr)*Z5^3*Z6^3 + (6174 - 686*rr)*Z1^2*Z6^4 + 
  (10731 + 1813*rr)*Z4*Z5*Z6^4 + (31556 - 16660*rr)*Z3*Z6^5, 
 (-2352 + 336*rr)*Z1*Z2^4*Z3 + (-2072 + 3976*rr)*Z1^2*Z2^2*Z3^2 + 
  (-1568 + 7392*rr)*Z1^3*Z3^3 + (-49 + 203*rr)*Z1^2*Z2^3*Z4 + 
  (-196 + 196*rr)*Z1^3*Z2*Z3*Z4 + (7168 + 1536*rr)*Z3^5*Z4 + 
  (-1666 + 98*rr)*Z1^4*Z4^2 + (-3184 - 752*rr)*Z2*Z3^3*Z4^2 + 
  (533 + 73*rr)*Z2^2*Z3*Z4^3 + (-126 + 186*rr)*Z1*Z3^2*Z4^3 + 
  (126 - 34*rr)*Z1*Z2*Z4^4 + (-2646 - 602*rr)*Z1^3*Z2^2*Z5 + 
  (392 + 1176*rr)*Z1^4*Z3*Z5 + (11904 - 4224*rr)*Z2*Z3^4*Z5 + 
  (-2856 + 1240*rr)*Z2^2*Z3^2*Z4*Z5 + (2128 - 144*rr)*Z1*Z3^3*Z4*Z5 + 
  (-146 + 2*rr)*Z2^3*Z4^2*Z5 + (-896 + 920*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (434 + 350*rr)*Z1^2*Z4^3*Z5 + (184 - 408*rr)*Z2^3*Z3*Z5^2 + 
  (-10080 + 480*rr)*Z1*Z2*Z3^2*Z5^2 + (-245 - 167*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4522 + 322*rr)*Z1^2*Z3*Z4*Z5^2 + (82 - 42*rr)*Z4^4*Z5^2 + 
  (2989 + 231*rr)*Z1^2*Z2*Z5^3 + (400 + 368*rr)*Z3*Z4^2*Z5^3 + 
  (-256 - 768*rr)*Z3^2*Z5^4 + (-51 + 7*rr)*Z2*Z4*Z5^4 + 
  (-609 + 125*rr)*Z1*Z5^5 + (-2744 - 588*rr)*Z1^4*Z2*Z6 + 
  (-1792 - 4992*rr)*Z2^2*Z3^3*Z6 + (11200 - 7616*rr)*Z1*Z3^4*Z6 + 
  (3710 + 406*rr)*Z2^3*Z3*Z4*Z6 + (7364 + 1540*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (476 - 406*rr)*Z1*Z2^2*Z4^2*Z6 + (6223 + 931*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-644 + 36*rr)*Z2^4*Z5*Z6 + (-2212 + 9436*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (35280 + 6384*rr)*Z1^2*Z3^2*Z5*Z6 + (2156 + 1456*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (42 - 878*rr)*Z3*Z4^3*Z5*Z6 + (3283 + 441*rr)*Z1^3*Z5^2*Z6 + 
  (16968 - 232*rr)*Z3^2*Z4*Z5^2*Z6 + (525 + 127*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-7518 - 474*rr)*Z2*Z3*Z5^3*Z6 + (-4494 + 630*rr)*Z1*Z4*Z5^3*Z6 + 
  (343 - 49*rr)*Z1*Z2^3*Z6^2 + (1862 + 7350*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1372 + 686*rr)*Z1^3*Z4*Z6^2 + (-1722 - 2562*rr)*Z3^2*Z4^2*Z6^2 + 
  (-448 + 56*rr)*Z2*Z4^3*Z6^2 + (-16352 - 4256*rr)*Z3^3*Z5*Z6^2 + 
  (5306 - 5866*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2205 - 273*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (154 + 1582*rr)*Z2^2*Z5^2*Z6^2 + (7938 - 938*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (18424 - 12152*rr)*Z2*Z3^2*Z6^3 + (588 + 420*rr)*Z2^2*Z4*Z6^3 + 
  (7252 - 4900*rr)*Z1*Z3*Z4*Z6^3 + (-196 + 784*rr)*Z1*Z2*Z5*Z6^3 + 
  (4116 - 420*rr)*Z5^3*Z6^3 - 4116*Z1^2*Z6^4 + (1960 - 588*rr)*Z4*Z5*Z6^4 + 
  (-12348 - 4900*rr)*Z3*Z6^5, (-112 + 720*rr)*Z1*Z2^4*Z3 + 
  (-3136 + 560*rr)*Z1^2*Z2^2*Z3^2 + (-21168 - 784*rr)*Z1^3*Z3^3 + 
  (749 - 483*rr)*Z1^2*Z2^3*Z4 + (98 + 1218*rr)*Z1^3*Z2*Z3*Z4 + 1536*Z3^5*Z4 + 
  (1568 - 784*rr)*Z1^4*Z4^2 + (-464 + 688*rr)*Z2*Z3^3*Z4^2 + 
  (51 - 89*rr)*Z2^2*Z3*Z4^3 + (686 + 86*rr)*Z1*Z3^2*Z4^3 + 
  (-147 + 25*rr)*Z1*Z2*Z4^4 + (3038 + 826*rr)*Z1^3*Z2^2*Z5 + 
  (10780 + 980*rr)*Z1^4*Z3*Z5 + (-5888 - 2304*rr)*Z2*Z3^4*Z5 + 
  (-1088 + 560*rr)*Z2^2*Z3^2*Z4*Z5 + (-7504 + 4880*rr)*Z1*Z3^3*Z4*Z5 + 
  (80 + 20*rr)*Z2^3*Z4^2*Z5 + (1400 - 1016*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-651 - 63*rr)*Z1^2*Z4^3*Z5 + (-768 + 64*rr)*Z2^3*Z3*Z5^2 + 
  (11116 - 444*rr)*Z1*Z2*Z3^2*Z5^2 + (385 + 243*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-1232 - 2128*rr)*Z1^2*Z3*Z4*Z5^2 + (-52 + 20*rr)*Z4^4*Z5^2 + 
  (-2905 - 203*rr)*Z1^2*Z2*Z5^3 + (-348 - 340*rr)*Z3*Z4^2*Z5^3 + 
  (2816 + 1280*rr)*Z3^2*Z5^4 + (-125 + 41*rr)*Z2*Z4*Z5^4 + 
  (238 - 246*rr)*Z1*Z5^5 + (2058 + 882*rr)*Z1^4*Z2*Z6 + 
  (1120 + 160*rr)*Z2^2*Z3^3*Z6 + (22400 + 8064*rr)*Z1*Z3^4*Z6 + 
  (1162 - 14*rr)*Z2^3*Z3*Z4*Z6 + (8848 - 616*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-1211 - 203*rr)*Z1*Z2^2*Z4^2*Z6 + (-3626 - 350*rr)*Z1^2*Z3*Z4^2*Z6 + 
  560*Z2^4*Z5*Z6 + (8652 + 252*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-16268 + 924*rr)*Z1^2*Z3^2*Z5*Z6 + (-3626 - 1022*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (14 - 234*rr)*Z3*Z4^3*Z5*Z6 + (441 - 1813*rr)*Z1^3*Z5^2*Z6 + 
  (-2128 + 6352*rr)*Z3^2*Z4*Z5^2*Z6 + (287 + 29*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1568 - 1824*rr)*Z2*Z3*Z5^3*Z6 + (742 - 574*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1127 + 441*rr)*Z1*Z2^3*Z6^2 + (-98 + 3822*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (8575 - 3381*rr)*Z1^3*Z4*Z6^2 + (1386 - 574*rr)*Z3^2*Z4^2*Z6^2 + 
  (-602 + 14*rr)*Z2*Z4^3*Z6^2 + (-8288 + 2016*rr)*Z3^3*Z5*Z6^2 + 
  (5600 - 1456*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-490 + 504*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-448 - 1008*rr)*Z2^2*Z5^2*Z6^2 + (25088 - 8064*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (22344 - 168*rr)*Z2*Z3^2*Z6^3 + (-1078 + 294*rr)*Z2^2*Z4*Z6^3 + 
  (-5194 - 1078*rr)*Z1*Z3*Z4*Z6^3 + (6468 - 1176*rr)*Z1*Z2*Z5*Z6^3 + 
  (-5831 - 917*rr)*Z5^3*Z6^3 + (6174 - 4802*rr)*Z1^2*Z6^4 + 
  (-147 + 1323*rr)*Z4*Z5*Z6^4 - 2744*Z3*Z6^5, (-1120 - 1056*rr)*Z1*Z2^4*Z3 + 
  (-10920 + 168*rr)*Z1^2*Z2^2*Z3^2 + (-3920 + 336*rr)*Z1^3*Z3^3 + 
  (-1267 + 385*rr)*Z1^2*Z2^3*Z4 + (2744 + 168*rr)*Z1^3*Z2*Z3*Z4 + 
  (-9984 + 768*rr)*Z3^5*Z4 + (-1421 - 441*rr)*Z1^4*Z4^2 + 
  (4896 - 672*rr)*Z2*Z3^3*Z4^2 + (-520 + 224*rr)*Z2^2*Z3*Z4^3 + 
  (-672 - 320*rr)*Z1*Z3^2*Z4^3 + (203 + 87*rr)*Z1*Z2*Z4^4 + 
  (-1862 - 2254*rr)*Z1^3*Z2^2*Z5 - 4704*Z1^4*Z3*Z5 + 
  (1088 + 9408*rr)*Z2*Z3^4*Z5 + (-3392 - 2176*rr)*Z2^2*Z3^2*Z4*Z5 + 
  (7616 - 1600*rr)*Z1*Z3^3*Z4*Z5 + (46 - 66*rr)*Z2^3*Z4^2*Z5 + 
  (-4522 - 86*rr)*Z1*Z2*Z3*Z4^2*Z5 + (-322 + 112*rr)*Z1^2*Z4^3*Z5 + 
  (892 + 52*rr)*Z2^3*Z3*Z5^2 + (1596 - 5836*rr)*Z1*Z2*Z3^2*Z5^2 + 
  (553 - 125*rr)*Z1*Z2^2*Z4*Z5^2 + (1960 - 168*rr)*Z1^2*Z3*Z4*Z5^2 + 
  (60 - 4*rr)*Z4^4*Z5^2 + (2170 + 2030*rr)*Z1^2*Z2*Z5^3 + 
  (304 + 144*rr)*Z3*Z4^2*Z5^3 + (-1408 + 896*rr)*Z3^2*Z5^4 + 
  (-135 - 117*rr)*Z2*Z4*Z5^4 + (-259 - 297*rr)*Z1*Z5^5 + 
  (-1372 - 2156*rr)*Z1^4*Z2*Z6 + (18592 - 928*rr)*Z2^2*Z3^3*Z6 + 
  (-10752 - 3584*rr)*Z1*Z3^4*Z6 + (-2100 + 1548*rr)*Z2^3*Z3*Z4*Z6 + 
  (-5152 + 336*rr)*Z1*Z2*Z3^2*Z4*Z6 + (2800 + 546*rr)*Z1*Z2^2*Z4^2*Z6 + 
  (-2695 + 2149*rr)*Z1^2*Z3*Z4^2*Z6 + (168 - 120*rr)*Z2^4*Z5*Z6 + 
  (-29540 + 1764*rr)*Z1*Z2^2*Z3*Z5*Z6 + (1960 - 1736*rr)*Z1^2*Z3^2*Z5*Z6 + 
  (49 + 1967*rr)*Z1^2*Z2*Z4*Z5*Z6 + (1036 + 300*rr)*Z3*Z4^3*Z5*Z6 + 
  (980 + 2156*rr)*Z1^3*Z5^2*Z6 + (-5152 - 224*rr)*Z3^2*Z4*Z5^2*Z6 + 
  (-770 + 114*rr)*Z2*Z4^2*Z5^2*Z6 + (4676 - 1396*rr)*Z2*Z3*Z5^3*Z6 + 
  (-1351 - 2597*rr)*Z1*Z4*Z5^3*Z6 + (98 - 546*rr)*Z1*Z2^3*Z6^2 + 
  (-15386 + 2842*rr)*Z1^2*Z2*Z3*Z6^2 + (-9261 - 49*rr)*Z1^3*Z4*Z6^2 + 
  (4368 + 112*rr)*Z3^2*Z4^2*Z6^2 + (294 + 70*rr)*Z2*Z4^3*Z6^2 + 
  (-27104 + 2912*rr)*Z3^3*Z5*Z6^2 + (4522 + 910*rr)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1519 - 2065*rr)*Z1*Z4^2*Z5*Z6^2 + (686 - 70*rr)*Z2^2*Z5^2*Z6^2 + 
  (-22442 + 9170*rr)*Z1*Z3*Z5^2*Z6^2 + (21168 + 4144*rr)*Z2*Z3^2*Z6^3 + 
  (1568 + 1036*rr)*Z2^2*Z4*Z6^3 + (-4214 + 1274*rr)*Z1*Z3*Z4*Z6^3 + 
  (-9751 + 3871*rr)*Z1*Z2*Z5*Z6^3 + (8428 - 2268*rr)*Z5^3*Z6^3 + 
  (-11319 + 343*rr)*Z1^2*Z6^4 + (7399 - 2695*rr)*Z4*Z5*Z6^4 - 
  10976*rr*Z3*Z6^5, (336 - 1072*rr)*Z1*Z2^4*Z3 + 
  (-1904 - 6048*rr)*Z1^2*Z2^2*Z3^2 + (22736 - 3920*rr)*Z1^3*Z3^3 + 
  (-882 + 350*rr)*Z1^2*Z2^3*Z4 + (-7056 + 2296*rr)*Z1^3*Z2*Z3*Z4 + 
  (7936 - 256*rr)*Z3^5*Z4 + 980*rr*Z1^4*Z4^2 + (-4944 - 528*rr)*Z2*Z3^3*
   Z4^2 + (329 - 35*rr)*Z2^2*Z3*Z4^3 + (-798 + 282*rr)*Z1*Z3^2*Z4^3 + 
  (49 - 75*rr)*Z1*Z2*Z4^4 + (98 + 182*rr)*Z1^3*Z2^2*Z5 + 
  (-11368 - 2744*rr)*Z1^4*Z3*Z5 + (-7104 - 832*rr)*Z2*Z3^4*Z5 + 
  (4168 - 728*rr)*Z2^2*Z3^2*Z4*Z5 + (7392 - 7264*rr)*Z1*Z3^3*Z4*Z5 + 
  (-230 - 6*rr)*Z2^3*Z4^2*Z5 + (462 + 1226*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (364 + 126*rr)*Z1^2*Z4^3*Z5 + (1036 - 28*rr)*Z2^3*Z3*Z5^2 + 
  (-13692 + 4108*rr)*Z1*Z2*Z3^2*Z5^2 + (-35 - 465*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4004 + 588*rr)*Z1^2*Z3*Z4*Z5^2 + 104*Z4^4*Z5^2 + 
  (651 - 511*rr)*Z1^2*Z2*Z5^3 + (-1456 + 48*rr)*Z3*Z4^2*Z5^3 + 
  (4560 - 3216*rr)*Z3^2*Z5^4 + (188 + 116*rr)*Z2*Z4*Z5^4 + 
  (-483 + 311*rr)*Z1*Z5^5 + (686 + 98*rr)*Z1^4*Z2*Z6 + 
  (-5152 + 6944*rr)*Z2^2*Z3^3*Z6 + (-11648 - 8064*rr)*Z1*Z3^4*Z6 + 
  (-1890 - 458*rr)*Z2^3*Z3*Z4*Z6 + (9436 + 1260*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-784 + 350*rr)*Z1*Z2^2*Z4^2*Z6 + (8722 + 714*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-616 - 8*rr)*Z2^4*Z5*Z6 + (-12796 - 4732*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-37240 - 1064*rr)*Z1^2*Z3^2*Z5*Z6 + (8183 - 973*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (294 - 194*rr)*Z3*Z4^3*Z5*Z6 + (-4361 + 1029*rr)*Z1^3*Z5^2*Z6 + 
  (-4032 - 7680*rr)*Z3^2*Z4*Z5^2*Z6 + (-756 + 284*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1274 - 1838*rr)*Z2*Z3*Z5^3*Z6 + (-2814 + 1638*rr)*Z1*Z4*Z5^3*Z6 + 
  (441 - 511*rr)*Z1*Z2^3*Z6^2 + (-7840 - 4900*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (4802 + 1470*rr)*Z1^3*Z4*Z6^2 + (-5306 - 1330*rr)*Z3^2*Z4^2*Z6^2 + 
  (42 + 266*rr)*Z2*Z4^3*Z6^2 + (20384 + 3808*rr)*Z3^3*Z5*Z6^2 + 
  (-20426 + 378*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2695 - 371*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-3080 + 1736*rr)*Z2^2*Z5^2*Z6^2 + (-20482 + 4522*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-14112 + 15680*rr)*Z2*Z3^2*Z6^3 + (-294 + 966*rr)*Z2^2*Z4*Z6^3 + 
  (-294 - 3430*rr)*Z1*Z3*Z4*Z6^3 + (-3626 - 1274*rr)*Z1*Z2*Z5*Z6^3 + 
  (7105 + 3395*rr)*Z5^3*Z6^3 + (4459 - 343*rr)*Z1^2*Z6^4 + 
  (-2303 - 49*rr)*Z4*Z5*Z6^4 + (-2744 + 392*rr)*Z3*Z6^5, 
 (-2800 - 48*rr)*Z1*Z2^4*Z3 + (-2576 + 5376*rr)*Z1^2*Z2^2*Z3^2 + 
  (11760 + 6160*rr)*Z1^3*Z3^3 + (413 + 469*rr)*Z1^2*Z2^3*Z4 + 
  (-3038 - 854*rr)*Z1^3*Z2*Z3*Z4 + (7424 + 7424*rr)*Z3^5*Z4 + 
  (-2450 + 882*rr)*Z1^4*Z4^2 + (-4688 - 3792*rr)*Z2*Z3^3*Z4^2 + 
  (1027 + 327*rr)*Z2^2*Z3*Z4^3 + (-1946 + 558*rr)*Z1*Z3^2*Z4^3 + 
  (448 - 144*rr)*Z1*Z2*Z4^4 + (-4998 + 1722*rr)*Z1^3*Z2^2*Z5 + 
  (-7252 + 3332*rr)*Z1^4*Z3*Z5 + (25472 + 1664*rr)*Z2*Z3^4*Z5 + 
  (-3952 + 992*rr)*Z2^2*Z3^2*Z4*Z5 + (-5152 - 5216*rr)*Z1*Z3^3*Z4*Z5 + 
  (-400 - 28*rr)*Z2^3*Z4^2*Z5 + (-1036 + 2604*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-161 + 511*rr)*Z1^2*Z4^3*Z5 + (576 - 448*rr)*Z2^3*Z3*Z5^2 + 
  (-15820 + 3228*rr)*Z1*Z2*Z3^2*Z5^2 + (385 - 373*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (658 - 2730*rr)*Z1^2*Z3*Z4*Z5^2 + (136 - 64*rr)*Z4^4*Z5^2 + 
  (3528 - 1736*rr)*Z1^2*Z2*Z5^3 + (1024 + 448*rr)*Z3*Z4^2*Z5^3 + 
  (-2448 - 688*rr)*Z3^2*Z5^4 + (-337 + 109*rr)*Z2*Z4*Z5^4 + 
  (-91 + 207*rr)*Z1*Z5^5 + (-4802 + 2450*rr)*Z1^4*Z2*Z6 + 
  (-1120 - 6048*rr)*Z2^2*Z3^3*Z6 + (17024 - 896*rr)*Z1*Z3^4*Z6 + 
  (2786 + 874*rr)*Z2^3*Z3*Z4*Z6 + (-3136 + 4088*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (917 - 1295*rr)*Z1*Z2^2*Z4^2*Z6 + (11368 + 4116*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-784 + 16*rr)*Z2^4*Z5*Z6 + (11284 + 7924*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1764 - 3668*rr)*Z1^2*Z3^2*Z5*Z6 + (8624 - 1386*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (2842 - 1166*rr)*Z3*Z4^3*Z5*Z6 + (4998 - 686*rr)*Z1^3*Z5^2*Z6 + 
  (3248 - 304*rr)*Z3^2*Z4*Z5^2*Z6 + (595 + 593*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-5852 + 1772*rr)*Z2*Z3*Z5^3*Z6 + (-9065 + 1029*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5047 - 679*rr)*Z1*Z2^3*Z6^2 + (14210 - 6174*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1715 + 4459*rr)*Z1^3*Z4*Z6^2 + (-406 - 4382*rr)*Z3^2*Z4^2*Z6^2 + 
  (896 - 112*rr)*Z2*Z4^3*Z6^2 + (21728 - 1120*rr)*Z3^3*Z5*Z6^2 + 
  (-4928 - 2296*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-11172 - 658*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (4900 + 1036*rr)*Z2^2*Z5^2*Z6^2 + (980 + 22092*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-11368 - 7000*rr)*Z2*Z3^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z4*Z6^3 + 
  (2940 + 9408*rr)*Z1*Z3*Z4*Z6^3 + (-980 + 9016*rr)*Z1*Z2*Z5*Z6^3 + 
  (5243 - 5327*rr)*Z5^3*Z6^3 + (4116 + 6860*rr)*Z1^2*Z6^4 + 
  (-8673 - 3479*rr)*Z4*Z5*Z6^4 + (-17836 + 1372*rr)*Z3*Z6^5, 
 (1120 + 864*rr)*Z1*Z2^4*Z3 + (7336 + 5208*rr)*Z1^2*Z2^2*Z3^2 + 
  (-3920 - 112*rr)*Z1^3*Z3^3 + (-56 - 756*rr)*Z1^2*Z2^3*Z4 + 
  (588 - 84*rr)*Z1^3*Z2*Z3*Z4 + (5120 + 2048*rr)*Z3^5*Z4 + 
  (441 - 735*rr)*Z1^4*Z4^2 + (-1408 - 320*rr)*Z2*Z3^3*Z4^2 + 
  (262 - 50*rr)*Z2^2*Z3*Z4^3 + (476 + 172*rr)*Z1*Z3^2*Z4^3 + 
  (-70 - 14*rr)*Z1*Z2*Z4^4 + (6860 + 1148*rr)*Z1^3*Z2^2*Z5 + 
  (9996 + 3332*rr)*Z1^4*Z3*Z5 + (7808 + 1920*rr)*Z2*Z3^4*Z5 + 
  (-328 + 712*rr)*Z2^2*Z3^2*Z4*Z5 + (-11200 + 6848*rr)*Z1*Z3^3*Z4*Z5 + 
  (66 + 54*rr)*Z2^3*Z4^2*Z5 + (1232 - 1008*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-798 + 210*rr)*Z1^2*Z4^3*Z5 + (-1528 + 24*rr)*Z2^3*Z3*Z5^2 + 
  (19236 - 532*rr)*Z1*Z2*Z3^2*Z5^2 + (1218 + 294*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4158 - 3514*rr)*Z1^2*Z3*Z4*Z5^2 + (-32 - 24*rr)*Z4^4*Z5^2 + 
  (-7630 - 42*rr)*Z1^2*Z2*Z5^3 + (1556 + 60*rr)*Z3*Z4^2*Z5^3 + 
  (-6408 + 2536*rr)*Z3^2*Z5^4 + (-124 + 12*rr)*Z2*Z4*Z5^4 + 
  (1505 - 509*rr)*Z1*Z5^5 + (6174 + 2842*rr)*Z1^4*Z2*Z6 + 
  (-4704 - 4512*rr)*Z2^2*Z3^3*Z6 + (8064 + 2688*rr)*Z1*Z3^4*Z6 + 
  (896 - 304*rr)*Z2^3*Z3*Z4*Z6 + (-1428 - 364*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2429 - 189*rr)*Z1*Z2^2*Z4^2*Z6 + (-1372 + 896*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (672 + 352*rr)*Z2^4*Z5*Z6 + (23520 - 6384*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-15484 - 4788*rr)*Z1^2*Z3^2*Z5*Z6 + (-6223 - 1449*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (616 - 696*rr)*Z3*Z4^3*Z5*Z6 + (-1176 - 2744*rr)*Z1^3*Z5^2*Z6 + 
  (-616 + 7880*rr)*Z3^2*Z4*Z5^2*Z6 + (1239 - 171*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3752 + 5752*rr)*Z2*Z3*Z5^3*Z6 + (3164 - 1260*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5390 + 574*rr)*Z1*Z2^3*Z6^2 + (7644 - 11564*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (3087 - 3969*rr)*Z1^3*Z4*Z6^2 + (588 - 1540*rr)*Z3^2*Z4^2*Z6^2 + 
  (252 - 84*rr)*Z2*Z4^3*Z6^2 + (25984 + 17024*rr)*Z3^3*Z5*Z6^2 + 
  (6076 - 5124*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2548 + 1134*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (12320 - 1344*rr)*Z2^2*Z5^2*Z6^2 + (11074 + 7238*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-13720 - 15624*rr)*Z2*Z3^2*Z6^3 + (-784 - 364*rr)*Z2^2*Z4*Z6^3 + 
  (-3528 + 7644*rr)*Z1*Z3*Z4*Z6^3 + (-4410 + 6566*rr)*Z1*Z2*Z5*Z6^3 + 
  (3969 - 7805*rr)*Z5^3*Z6^3 + (6860 - 2744*rr)*Z1^2*Z6^4 + 
  (3381 - 245*rr)*Z4*Z5*Z6^4 + (21952 + 1176*rr)*Z3*Z6^5, 
 (3472 - 560*rr)*Z1*Z2^3*Z3^2 + (5824 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (133 + 113*rr)*Z1*Z2^4*Z4 + (-56 + 784*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (1372 - 644*rr)*Z1^3*Z3^2*Z4 + (1470 + 70*rr)*Z1^3*Z2*Z4^2 + 
  (1280 - 512*rr)*Z3^4*Z4^2 + (-280 + 168*rr)*Z2*Z3^2*Z4^3 + 
  (-13 - 25*rr)*Z2^2*Z4^4 + (112 - 16*rr)*Z1*Z3*Z4^4 + 
  (252 - 168*rr)*Z1^2*Z2^3*Z5 + (-1960 + 560*rr)*Z1^3*Z2*Z3*Z5 + 
  (-18688 - 768*rr)*Z3^5*Z5 + (9920 + 1088*rr)*Z2*Z3^3*Z4*Z5 + 
  (-400 + 48*rr)*Z2^2*Z3*Z4^2*Z5 - 144*rr*Z1*Z3^2*Z4^2*Z5 + 
  (-203 + 113*rr)*Z1*Z2*Z4^3*Z5 + (-2800 + 752*rr)*Z2^2*Z3^2*Z5^2 + 
  (-7392 + 6240*rr)*Z1*Z3^3*Z5^2 + (180 - 52*rr)*Z2^3*Z4*Z5^2 + 
  (2394 - 2098*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-728 - 616*rr)*Z1^2*Z4^2*Z5^2 + 
  (-371 + 263*rr)*Z1*Z2^2*Z5^3 + (1624 - 56*rr)*Z1^2*Z3*Z5^3 + 
  (-98 + 74*rr)*Z4^3*Z5^3 + (-1160 + 104*rr)*Z3*Z4*Z5^4 + 
  (136 - 104*rr)*Z2*Z5^5 + (-490 + 98*rr)*Z1^3*Z2^2*Z6 + 
  (-4116 - 2156*rr)*Z1^4*Z3*Z6 + (-4480 + 3200*rr)*Z2*Z3^4*Z6 + 
  (-3976 - 744*rr)*Z2^2*Z3^2*Z4*Z6 + (-12992 + 672*rr)*Z1*Z3^3*Z4*Z6 + 
  (-168 - 136*rr)*Z2^3*Z4^2*Z6 + (-322 - 826*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-784 - 336*rr)*Z1^2*Z4^3*Z6 + (2576 - 240*rr)*Z2^3*Z3*Z5*Z6 + 
  (6496 - 8064*rr)*Z1*Z2*Z3^2*Z5*Z6 + (1694 - 126*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1862 - 1806*rr)*Z1^2*Z3*Z4*Z5*Z6 + (98 + 26*rr)*Z4^4*Z5*Z6 + 
  (-882 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-3556 + 1764*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (12768 + 6304*rr)*Z3^2*Z5^3*Z6 + (-455 - 373*rr)*Z2*Z4*Z5^3*Z6 + 
  (980 - 1092*rr)*Z1*Z5^4*Z6 + (-434 - 266*rr)*Z2^4*Z6^2 + 
  (1764 - 2156*rr)*Z1*Z2^2*Z3*Z6^2 + (-3920 - 3136*rr)*Z1^2*Z3^2*Z6^2 + 
  (6272 - 588*rr)*Z1^2*Z2*Z4*Z6^2 + (882 + 42*rr)*Z3*Z4^3*Z6^2 + 
  (-2401 + 245*rr)*Z1^3*Z5*Z6^2 + (11312 + 9296*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-1232 + 140*rr)*Z2*Z4^2*Z5*Z6^2 + (10584 - 7672*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (-1372 - 644*rr)*Z1*Z4*Z5^2*Z6^2 + (-21952 + 13440*rr)*Z3^3*Z6^3 + 
  (-13916 - 3276*rr)*Z2*Z3*Z4*Z6^3 + (-3479 - 1715*rr)*Z1*Z4^2*Z6^3 + 
  (-6076 - 308*rr)*Z2^2*Z5*Z6^3 + (-14406 - 6370*rr)*Z1*Z3*Z5*Z6^3 + 
  (4802 - 882*rr)*Z1*Z2*Z6^4 + (-2548 + 1764*rr)*Z5^2*Z6^4 + 
  (-6174 - 1470*rr)*Z4*Z6^5, (2800 - 144*rr)*Z1*Z2^3*Z3^2 + 
  (12320 - 4704*rr)*Z1^2*Z2*Z3^3 + (-567 - 235*rr)*Z1*Z2^4*Z4 + 
  (-6104 + 812*rr)*Z1^2*Z2^2*Z3*Z4 + (-7056 + 1848*rr)*Z1^3*Z3^2*Z4 + 
  (637 + 49*rr)*Z1^3*Z2*Z4^2 + (3712 + 128*rr)*Z3^4*Z4^2 + 
  (-1192 - 104*rr)*Z2*Z3^2*Z4^3 + (59 + 15*rr)*Z2^2*Z4^4 + 
  (196 + 52*rr)*Z1*Z3*Z4^4 + (3493 - 21*rr)*Z1^2*Z2^3*Z5 + 
  (-490 + 2730*rr)*Z1^3*Z2*Z3*Z5 + (9344 - 2688*rr)*Z3^5*Z5 + 
  (2058 + 686*rr)*Z1^4*Z4*Z5 + (1856 + 1216*rr)*Z2*Z3^3*Z4*Z5 + 
  (-304 - 432*rr)*Z2^2*Z3*Z4^2*Z5 + (56 + 1752*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-728 + 32*rr)*Z1*Z2*Z4^3*Z5 + (4616 + 344*rr)*Z2^2*Z3^2*Z5^2 + 
  (-28840 + 2056*rr)*Z1*Z3^3*Z5^2 + (402 + 22*rr)*Z2^3*Z4*Z5^2 + 
  (1792 - 1600*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-84 - 84*rr)*Z1^2*Z4^2*Z5^2 + 
  (-3213 + 569*rr)*Z1*Z2^2*Z5^3 + (3010 + 70*rr)*Z1^2*Z3*Z5^3 + 
  (152 - 24*rr)*Z4^3*Z5^3 + (-766 + 198*rr)*Z3*Z4*Z5^4 + 
  (207 - 243*rr)*Z2*Z5^5 + (6125 + 343*rr)*Z1^3*Z2^2*Z6 + 
  (8918 + 98*rr)*Z1^4*Z3*Z6 + (-12544 - 9472*rr)*Z2*Z3^4*Z6 + 
  (3024 + 3184*rr)*Z2^2*Z3^2*Z4*Z6 + (2912 + 224*rr)*Z1*Z3^3*Z4*Z6 + 
  (-574 - 62*rr)*Z2^3*Z4^2*Z6 + (4417 - 203*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (294 - 882*rr)*Z1^2*Z4^3*Z6 + (-2128 - 2800*rr)*Z2^3*Z3*Z5*Z6 + 
  (-532 + 644*rr)*Z1*Z2*Z3^2*Z5*Z6 + (-3934 + 378*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (20188 + 4172*rr)*Z1^2*Z3*Z4*Z5*Z6 + (-14 - 22*rr)*Z4^4*Z5*Z6 + 
  (1078 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-812 - 1108*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (13160 + 3640*rr)*Z3^2*Z5^3*Z6 + (-7 - 277*rr)*Z2*Z4*Z5^3*Z6 + 
  (-1862 - 210*rr)*Z1*Z5^4*Z6 + (-490 + 126*rr)*Z2^4*Z6^2 + 
  (-6272 - 4760*rr)*Z1*Z2^2*Z3*Z6^2 + (2352 - 7840*rr)*Z1^2*Z3^2*Z6^2 + 
  (1078 - 2548*rr)*Z1^2*Z2*Z4*Z6^2 + (378 + 210*rr)*Z3*Z4^3*Z6^2 + 
  (4802 - 1274*rr)*Z1^3*Z5*Z6^2 + (3696 + 4032*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-2618 + 490*rr)*Z2*Z4^2*Z5*Z6^2 + (4928 - 6496*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (3234 - 266*rr)*Z1*Z4*Z5^2*Z6^2 + (-12544 + 3584*rr)*Z3^3*Z6^3 + 
  (4410 + 3122*rr)*Z2*Z3*Z4*Z6^3 + (3185 - 3283*rr)*Z1*Z4^2*Z6^3 + 
  (-7056 - 952*rr)*Z2^2*Z5*Z6^3 + (-7154 - 12054*rr)*Z1*Z3*Z5*Z6^3 + 
  (-1372 - 5488*rr)*Z1*Z2*Z6^4 + (-6370 + 4410*rr)*Z5^2*Z6^4 + 
  (-2058 - 1666*rr)*Z4*Z6^5, (-3696 + 208*rr)*Z1*Z2^3*Z3^2 + 
  (-6832 - 1232*rr)*Z1^2*Z2*Z3^3 + (189 - 183*rr)*Z1*Z2^4*Z4 + 
  (2058 - 1582*rr)*Z1^2*Z2^2*Z3*Z4 + (-12348 - 588*rr)*Z1^3*Z3^2*Z4 + 
  (-1666 - 350*rr)*Z1^3*Z2*Z4^2 + (-1280 + 512*rr)*Z3^4*Z4^2 + 
  (72 - 216*rr)*Z2*Z3^2*Z4^3 + (15 + 19*rr)*Z2^2*Z4^4 + 
  (-252 + 20*rr)*Z1*Z3*Z4^4 + (343 + 721*rr)*Z1^2*Z2^3*Z5 + 
  (98 + 2926*rr)*Z1^3*Z2*Z3*Z5 + (4864 - 7936*rr)*Z3^5*Z5 + 
  (3038 + 490*rr)*Z1^4*Z4*Z5 + (-8416 - 928*rr)*Z2*Z3^3*Z4*Z5 + 
  (1080 - 264*rr)*Z2^2*Z3*Z4^2*Z5 + (3248 - 128*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-196 - 52*rr)*Z1*Z2*Z4^3*Z5 + (3288 - 312*rr)*Z2^2*Z3^2*Z5^2 + 
  (-3920 + 1296*rr)*Z1*Z3^3*Z5^2 + (-171 + 127*rr)*Z2^3*Z4*Z5^2 + 
  (-1288 + 1832*rr)*Z1*Z2*Z3*Z4*Z5^2 + (847 + 357*rr)*Z1^2*Z4^2*Z5^2 + 
  (-581 - 495*rr)*Z1*Z2^2*Z5^3 + (154 - 1330*rr)*Z1^2*Z3*Z5^3 + 
  (128 - 96*rr)*Z4^3*Z5^3 + (856 + 8*rr)*Z3*Z4*Z5^4 + (45 + 103*rr)*Z2*Z5^5 + 
  (343 + 833*rr)*Z1^3*Z2^2*Z6 + (-686 + 1078*rr)*Z1^4*Z3*Z6 + 
  (-2240 + 2496*rr)*Z2*Z3^4*Z6 + (-2072 + 600*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (26768 + 8624*rr)*Z1*Z3^3*Z4*Z6 + (-14 + 6*rr)*Z2^3*Z4^2*Z6 + 
  (-749 + 1799*rr)*Z1*Z2*Z3*Z4^2*Z6 + (686 + 490*rr)*Z1^2*Z4^3*Z6 + 
  (-392 - 280*rr)*Z2^3*Z3*Z5*Z6 + (-9940 + 7812*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2037 - 707*rr)*Z1*Z2^2*Z4*Z5*Z6 + (1568 - 2744*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-70 - 30*rr)*Z4^4*Z5*Z6 + (5635 - 231*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2968 - 3144*rr)*Z3*Z4^2*Z5^2*Z6 + (-2800 - 2512*rr)*Z3^2*Z5^3*Z6 + 
  (1449 + 443*rr)*Z2*Z4*Z5^3*Z6 + (-2450 + 714*rr)*Z1*Z5^4*Z6 + 
  (-14 + 322*rr)*Z2^4*Z6^2 + (6076 - 2436*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (-5096 + 1176*rr)*Z1^2*Z3^2*Z6^2 + (-2352 - 490*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-1302 - 126*rr)*Z3*Z4^3*Z6^2 + (4802 - 490*rr)*Z1^3*Z5*Z6^2 + 
  (-19544 - 18648*rr)*Z3^2*Z4*Z5*Z6^2 + (-882 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (7462 + 4242*rr)*Z2*Z3*Z5^2*Z6^2 + (-392 + 1176*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-6272 + 5376*rr)*Z3^3*Z6^3 + (-4606 + 3738*rr)*Z2*Z3*Z4*Z6^3 + 
  (1127 + 2107*rr)*Z1*Z4^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z5*Z6^3 + 
  (-2156 - 8036*rr)*Z1*Z3*Z5*Z6^3 + (4116 + 1176*rr)*Z1*Z2*Z6^4 + 
  (-4165 + 49*rr)*Z5^2*Z6^4 + (1372 + 392*rr)*Z4*Z6^5, 
 -128*rr*Z1*Z2^3*Z3^2 + (-10080 - 672*rr)*Z1^2*Z2*Z3^3 + 
  (84 + 164*rr)*Z1*Z2^4*Z4 + (4872 + 1512*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (13328 + 896*rr)*Z1^3*Z3^2*Z4 + (588 - 448*rr)*Z1^3*Z2*Z4^2 + 
  (-1344 - 1088*rr)*Z3^4*Z4^2 + (820 + 356*rr)*Z2*Z3^2*Z4^3 + 
  (-76 - 20*rr)*Z2^2*Z4^4 + (161 - 107*rr)*Z1*Z3*Z4^4 + 
  (-434 - 518*rr)*Z1^2*Z2^3*Z5 - 336*rr*Z1^3*Z2*Z3*Z5 + 
  (-19200 + 4864*rr)*Z3^5*Z5 + (2156 + 196*rr)*Z1^4*Z4*Z5 + 
  (6048 + 1184*rr)*Z2*Z3^3*Z4*Z5 + (-1076 - 12*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (728 + 152*rr)*Z1*Z3^2*Z4^2*Z5 + (329 + 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (-992 - 416*rr)*Z2^2*Z3^2*Z5^2 + (9856 + 1152*rr)*Z1*Z3^3*Z5^2 + 
  (116 - 100*rr)*Z2^3*Z4*Z5^2 + (-140 - 996*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-861 - 567*rr)*Z1^2*Z4^2*Z5^2 + (658 + 630*rr)*Z1*Z2^2*Z5^3 + 
  (1498 + 462*rr)*Z1^2*Z3*Z5^3 + (-204 + 92*rr)*Z4^3*Z5^3 + 
  (-684 - 132*rr)*Z3*Z4*Z5^4 + (-213 - 95*rr)*Z2*Z5^5 + 
  (-98 - 490*rr)*Z1^3*Z2^2*Z6 + (-1372 + 1372*rr)*Z1^4*Z3*Z6 + 
  (4928 + 3392*rr)*Z2*Z3^4*Z6 + (2044 - 564*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-10360 - 4984*rr)*Z1*Z3^3*Z4*Z6 + (-588 + 172*rr)*Z2^3*Z4^2*Z6 + 
  (-1862 - 1386*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-2205 + 273*rr)*Z1^2*Z4^3*Z6 + 
  (-2800 - 640*rr)*Z2^3*Z3*Z5*Z6 + (-4928 - 1456*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2555 - 343*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-784 - 11480*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  112*Z4^4*Z5*Z6 + (-1715 + 175*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-2996 + 3988*rr)*Z3*Z4^2*Z5^2*Z6 + (-17808 - 4528*rr)*Z3^2*Z5^3*Z6 + 
  (-658 - 118*rr)*Z2*Z4*Z5^3*Z6 + (2968 + 392*rr)*Z1*Z5^4*Z6 + 
  (-1358 + 378*rr)*Z2^4*Z6^2 + (-7252 + 1372*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (5880 - 1176*rr)*Z1^2*Z3^2*Z6^2 + (-3969 - 833*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (1330 - 350*rr)*Z3*Z4^3*Z6^2 + (3430 - 294*rr)*Z1^3*Z5*Z6^2 + 
  (6664 + 12040*rr)*Z3^2*Z4*Z5*Z6^2 + (2324 + 924*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-19152 + 5264*rr)*Z2*Z3*Z5^2*Z6^2 + 448*rr*Z1*Z4*Z5^2*Z6^2 + 
  (13328 + 3472*rr)*Z3^3*Z6^3 + (1568 + 1232*rr)*Z2*Z3*Z4*Z6^3 + 
  (-8771 + 539*rr)*Z1*Z4^2*Z6^3 + (4312 + 4480*rr)*Z2^2*Z5*Z6^3 + 
  (-20090 + 8722*rr)*Z1*Z3*Z5*Z6^3 + (-9604 + 1176*rr)*Z1*Z2*Z6^4 + 
  (19992 + 392*rr)*Z5^2*Z6^4 + (-2744 + 2352*rr)*Z4*Z6^5, 
 (-4592 + 976*rr)*Z1*Z2^3*Z3^2 + (-6608 + 8400*rr)*Z1^2*Z2*Z3^3 + 
  (273 - 19*rr)*Z1*Z2^4*Z4 + (4746 - 406*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (6076 - 2548*rr)*Z1^3*Z3^2*Z4 + (-735 - 427*rr)*Z1^3*Z2*Z4^2 + 
  (-3392 + 448*rr)*Z3^4*Z4^2 + (1332 - 156*rr)*Z2*Z3^2*Z4^3 + 
  (-57 + 27*rr)*Z2^2*Z4^4 + (-105 - 53*rr)*Z1*Z3*Z4^4 + 
  (-2023 + 7*rr)*Z1^2*Z2^3*Z5 + (-6958 - 2450*rr)*Z1^3*Z2*Z3*Z5 + 
  (8960 + 3328*rr)*Z3^5*Z5 + (-2058 + 882*rr)*Z1^4*Z4*Z5 + 
  (1248 - 32*rr)*Z2*Z3^3*Z4*Z5 + (-576 + 304*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-2576 - 144*rr)*Z1*Z3^2*Z4^2*Z5 + (616 - 60*rr)*Z1*Z2*Z4^3*Z5 + 
  (-4888 - 264*rr)*Z2^2*Z3^2*Z5^2 + (14112 - 3744*rr)*Z1*Z3^3*Z5^2 + 
  (-179 - 25*rr)*Z2^3*Z4*Z5^2 + (-2632 + 744*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-518 + 182*rr)*Z1^2*Z4^2*Z5^2 + (1428 - 260*rr)*Z1*Z2^2*Z5^3 + 
  (-980 + 196*rr)*Z1^2*Z3*Z5^3 + (118 + 34*rr)*Z4^3*Z5^3 + 
  (156 + 340*rr)*Z3*Z4*Z5^4 + (-188 + 76*rr)*Z2*Z5^5 + 
  (-1617 + 49*rr)*Z1^3*Z2^2*Z6 + (686 + 2842*rr)*Z1^4*Z3*Z6 + 
  (17920 - 2432*rr)*Z2*Z3^4*Z6 + (-84 - 1204*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-13272 + 1288*rr)*Z1*Z3^3*Z4*Z6 + (420 + 176*rr)*Z2^3*Z4^2*Z6 + 
  (-1729 - 21*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-147 + 553*rr)*Z1^2*Z4^3*Z6 + 
  (3248 + 2240*rr)*Z2^3*Z3*Z5*Z6 + (11956 + 12684*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-973 - 819*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-3822 + 182*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (266 - 14*rr)*Z4^4*Z5*Z6 + (-2646 + 1190*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1540 + 1932*rr)*Z3*Z4^2*Z5^2*Z6 + (4256 - 2592*rr)*Z3^2*Z5^3*Z6 + 
  (791 - 59*rr)*Z2*Z4*Z5^3*Z6 + (-1785 - 203*rr)*Z1*Z5^4*Z6 + 
  (56 - 112*rr)*Z2^4*Z6^2 + (1960 + 2184*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (10976 - 784*rr)*Z1^2*Z3^2*Z6^2 + (-4557 + 49*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (700 - 420*rr)*Z3*Z4^3*Z6^2 + (3087 + 1813*rr)*Z1^3*Z5*Z6^2 + 
  (5824 - 1120*rr)*Z3^2*Z4*Z5*Z6^2 + (2254 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (11830 - 126*rr)*Z2*Z3*Z5^2*Z6^2 + (-1421 + 2345*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-7056 - 12432*rr)*Z3^3*Z6^3 + (5390 - 826*rr)*Z2*Z3*Z4*Z6^3 + 
  (-833 + 2303*rr)*Z1*Z4^2*Z6^3 + (2058 + 1806*rr)*Z2^2*Z5*Z6^3 + 
  (24010 + 14014*rr)*Z1*Z3*Z5*Z6^3 + (-5488 + 1568*rr)*Z1*Z2*Z6^4 + 
  (15435 - 735*rr)*Z5^2*Z6^4 + (4116 + 2352*rr)*Z4*Z6^5, 
 (5824 - 512*rr)*Z1*Z2^3*Z3^2 + (448 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (-770 + 86*rr)*Z1*Z2^4*Z4 + (-2730 + 714*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (4508 + 3556*rr)*Z1^3*Z3^2*Z4 + (-539 + 273*rr)*Z1^3*Z2*Z4^2 + 
  (3200 - 384*rr)*Z3^4*Z4^2 + (-1112 + 40*rr)*Z2*Z3^2*Z4^3 + 
  (84 - 4*rr)*Z2^2*Z4^4 + (154 - 6*rr)*Z1*Z3*Z4^4 + 
  (371 - 735*rr)*Z1^2*Z2^3*Z5 + (5586 + 4326*rr)*Z1^3*Z2*Z3*Z5 + 
  (-8832 + 8320*rr)*Z3^5*Z5 + (3430 - 686*rr)*Z1^4*Z4*Z5 + 
  (3584 - 1664*rr)*Z2*Z3^3*Z4*Z5 + (-772 + 84*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (2072 + 712*rr)*Z1*Z3^2*Z4^2*Z5 + (-35 + 91*rr)*Z1*Z2*Z4^3*Z5 + 
  (3016 - 40*rr)*Z2^2*Z3^2*Z5^2 + (-9464 + 2072*rr)*Z1*Z3^3*Z5^2 + 
  (134 - 110*rr)*Z2^3*Z4*Z5^2 + (-714 - 926*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-357 + 49*rr)*Z1^2*Z4^2*Z5^2 + (700 + 820*rr)*Z1*Z2^2*Z5^3 + 
  (1792 - 896*rr)*Z1^2*Z3*Z5^3 + (12 - 60*rr)*Z4^3*Z5^3 + 
  (742 + 242*rr)*Z3*Z4*Z5^4 + (-378 - 46*rr)*Z2*Z5^5 + 
  (2891 - 1519*rr)*Z1^3*Z2^2*Z6 + (10290 - 490*rr)*Z1^4*Z3*Z6 + 
  (-18816 + 128*rr)*Z2*Z3^4*Z6 + (5880 + 440*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (5712 - 9072*rr)*Z1*Z3^3*Z4*Z6 + 144*rr*Z2^3*Z4^2*Z6 + 
  (1638 - 1022*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-441 - 343*rr)*Z1^2*Z4^3*Z6 + 
  (-5992 - 1048*rr)*Z2^3*Z3*Z5*Z6 + (28532 - 10500*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-679 + 1715*rr)*Z1*Z2^2*Z4*Z5*Z6 + (7938 - 4746*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-224 - 48*rr)*Z4^4*Z5*Z6 + (7840 + 784*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1260 - 508*rr)*Z3*Z4^2*Z5^2*Z6 + (2464 + 1248*rr)*Z3^2*Z5^3*Z6 + 
  (-1344 - 256*rr)*Z2*Z4*Z5^3*Z6 + (-1428 + 196*rr)*Z1*Z5^4*Z6 + 
  (1008 + 224*rr)*Z2^4*Z6^2 + (-13524 + 1428*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (3528 - 8232*rr)*Z1^2*Z3^2*Z6^2 + (-5929 + 343*rr)*Z1^2*Z2*Z4*Z6^2 - 
  392*Z3*Z4^3*Z6^2 + (2058 - 3234*rr)*Z1^3*Z5*Z6^2 + 
  (-2240 + 8736*rr)*Z3^2*Z4*Z5*Z6^2 + (84 + 812*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-22260 - 6300*rr)*Z2*Z3*Z5^2*Z6^2 + (1862 - 3262*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (14112 + 7840*rr)*Z3^3*Z6^3 + (12544 + 224*rr)*Z2*Z3*Z4*Z6^3 + 
  (-588 - 1470*rr)*Z1*Z4^2*Z6^3 + (392 - 392*rr)*Z2^2*Z5*Z6^3 + 
  (-8918 - 8722*rr)*Z1*Z3*Z5*Z6^3 + (-8918 - 686*rr)*Z1*Z2*Z6^4 + 
  (-3528 - 2744*rr)*Z5^2*Z6^4 + (-686 - 294*rr)*Z4*Z6^5, 
 (-1008 + 1360*rr)*Z1*Z2^3*Z3^2 + (14224 + 6384*rr)*Z1^2*Z2*Z3^3 + 
  (413 - 151*rr)*Z1*Z2^4*Z4 + (-5278 - 1022*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (-4900 - 84*rr)*Z1^3*Z3^2*Z4 + (1372 + 588*rr)*Z1^3*Z2*Z4^2 + 
  (192 + 704*rr)*Z3^4*Z4^2 + (124 - 52*rr)*Z2*Z3^2*Z4^3 + 
  (-47 - 11*rr)*Z2^2*Z4^4 + (49 + 101*rr)*Z1*Z3*Z4^4 + 
  (1169 + 959*rr)*Z1^2*Z2^3*Z5 + (-2254 - 2002*rr)*Z1^3*Z2*Z3*Z5 + 
  (15616 - 3328*rr)*Z3^5*Z5 + (-3430 - 98*rr)*Z1^4*Z4*Z5 + 
  (-7744 + 2560*rr)*Z2*Z3^3*Z4*Z5 + (1204 - 260*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 - 184*rr)*Z1*Z3^2*Z4^2*Z5 + (-77 - 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (312 + 1256*rr)*Z2^2*Z3^2*Z5^2 + (1344 - 4672*rr)*Z1*Z3^3*Z5^2 + 
  (103 + 117*rr)*Z2^3*Z4*Z5^2 + (3556 + 876*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-224 - 168*rr)*Z1^2*Z4^2*Z5^2 + (-2121 - 891*rr)*Z1*Z2^2*Z5^3 + 
  (-812 + 700*rr)*Z1^2*Z3*Z5^3 + (-100 + 84*rr)*Z4^3*Z5^3 + 
  (-1168 - 688*rr)*Z3*Z4*Z5^4 + (742 - 14*rr)*Z2*Z5^5 + 
  (49 + 1715*rr)*Z1^3*Z2^2*Z6 + (-2058 + 4018*rr)*Z1^4*Z3*Z6 + 
  (7168 - 8832*rr)*Z2*Z3^4*Z6 + (-2044 + 2084*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-4872 + 1176*rr)*Z1*Z3^3*Z4*Z6 + (-434 - 350*rr)*Z2^3*Z4^2*Z6 + 
  (2359 - 161*rr)*Z1*Z2*Z3*Z4^2*Z6 + (1666 - 504*rr)*Z1^2*Z4^3*Z6 + 
  (5656 - 2024*rr)*Z2^3*Z3*Z5*Z6 + (6748 - 924*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (784 - 644*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-9212 + 11340*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14 + 22*rr)*Z4^4*Z5*Z6 + (-6860 - 1932*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-1148 + 428*rr)*Z3*Z4^2*Z5^2*Z6 + (-17584 + 496*rr)*Z3^2*Z5^3*Z6 + 
  (-385 - 67*rr)*Z2*Z4*Z5^3*Z6 + (1918 - 70*rr)*Z1*Z5^4*Z6 + 
  (-1484 - 196*rr)*Z2^4*Z6^2 - 2688*rr*Z1*Z2^2*Z3*Z6^2 + 
  (13328 - 3136*rr)*Z1^2*Z3^2*Z6^2 + (8281 + 343*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-56 + 448*rr)*Z3*Z4^3*Z6^2 + 1960*rr*Z1^3*Z5*Z6^2 + 
  (-4368 + 1232*rr)*Z3^2*Z4*Z5*Z6^2 + (-1890 + 98*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-6510 + 3990*rr)*Z2*Z3*Z5^2*Z6^2 + (2744 + 504*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-18032 - 13552*rr)*Z3^3*Z6^3 + (-2058 + 1358*rr)*Z2*Z3*Z4*Z6^3 + 
  (8232 - 1470*rr)*Z1*Z4^2*Z6^3 + (1274 + 686*rr)*Z2^2*Z5*Z6^3 + 
  (-4998 + 14798*rr)*Z1*Z3*Z5*Z6^3 + (8232 - 2352*rr)*Z1*Z2*Z6^4 + 
  (245 + 735*rr)*Z5^2*Z6^4 + (4116 - 1568*rr)*Z4*Z6^5, 
 (4032 - 2240*rr)*Z1*Z2^3*Z3^2 + (-224 - 6944*rr)*Z1^2*Z2*Z3^3 + 
  (-56 + 264*rr)*Z1*Z2^4*Z4 + (-1204 + 1540*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (3920 - 336*rr)*Z1^3*Z3^2*Z4 + (1127 + 343*rr)*Z1^3*Z2*Z4^2 + 
  (3008 - 320*rr)*Z3^4*Z4^2 + (-988 + 116*rr)*Z2*Z3^2*Z4^3 + 
  (64 - 16*rr)*Z2^2*Z4^4 + (189 + 25*rr)*Z1*Z3*Z4^4 + 
  (-3248 - 840*rr)*Z1^2*Z2^3*Z5 + (-19404 - 2212*rr)*Z1^3*Z2*Z3*Z5 + 
  (-12032 + 18176*rr)*Z3^5*Z5 + (-4116 + 980*rr)*Z1^4*Z4*Z5 + 
  (5696 - 5760*rr)*Z2*Z3^3*Z4*Z5 + (-24 + 616*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 + 376*rr)*Z1*Z3^2*Z4^2*Z5 + 68*rr*Z1*Z2*Z4^3*Z5 + 
  (-2064 + 1616*rr)*Z2^2*Z3^2*Z5^2 + (-10976 - 11168*rr)*Z1*Z3^3*Z5^2 + 
  (-94 - 106*rr)*Z2^3*Z4*Z5^2 + (-1764 - 2124*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (364 - 532*rr)*Z1^2*Z4^2*Z5^2 + (2709 + 223*rr)*Z1*Z2^2*Z5^3 + 
  (9128 + 3192*rr)*Z1^2*Z3*Z5^3 + (-14 + 22*rr)*Z4^3*Z5^3 + 
  (596 + 124*rr)*Z3*Z4*Z5^4 + (-356 + 84*rr)*Z2*Z5^5 + 
  (-1960 - 392*rr)*Z1^3*Z2^2*Z6 + (-9604 - 2156*rr)*Z1^4*Z3*Z6 + 
  (8512 + 1856*rr)*Z2*Z3^4*Z6 + (-5236 + 124*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-16632 - 5880*rr)*Z1*Z3^3*Z4*Z6 + (658 - 206*rr)*Z2^3*Z4^2*Z6 + 
  (3724 - 28*rr)*Z1*Z2*Z3*Z4^2*Z6 + (343 - 497*rr)*Z1^2*Z4^3*Z6 + 
  (4088 + 408*rr)*Z2^3*Z3*Z5*Z6 + (-6720 + 784*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (3164 + 1372*rr)*Z1*Z2^2*Z4*Z5*Z6 + (14210 + 6230*rr)*Z1^2*Z3*Z4*Z5*Z6 - 
  16*rr*Z4^4*Z5*Z6 + (-4557 + 5593*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2016 + 1040*rr)*Z3*Z4^2*Z5^2*Z6 + (8624 + 2064*rr)*Z3^2*Z5^3*Z6 + 
  (-1491 - 409*rr)*Z2*Z4*Z5^3*Z6 + (777 - 3269*rr)*Z1*Z5^4*Z6 + 
  (546 - 630*rr)*Z2^4*Z6^2 + (6076 - 308*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (12152 + 392*rr)*Z1^2*Z3^2*Z6^2 + (4753 + 441*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (518 + 126*rr)*Z3*Z4^3*Z6^2 + (-4116 + 3332*rr)*Z1^3*Z5*Z6^2 + 
  (11816 + 10024*rr)*Z3^2*Z4*Z5*Z6^2 + (-1638 - 378*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-1596 - 14196*rr)*Z2*Z3*Z5^2*Z6^2 + (4900 - 4452*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-2352 + 13776*rr)*Z3^3*Z6^3 + (-1764 - 4116*rr)*Z2*Z3*Z4*Z6^3 + 
  (2793 - 1911*rr)*Z1*Z4^2*Z6^3 + (-7252 - 980*rr)*Z2^2*Z5*Z6^3 + 
  (14210 - 9898*rr)*Z1*Z3*Z5*Z6^3 - 1764*rr*Z1*Z2*Z6^4 + 
  (-6370 - 1862*rr)*Z5^2*Z6^4 + (686 - 1274*rr)*Z4*Z6^5}


==> anc/Equations/5H+D_Sections.txt <==
{(1/2 - (3*rr)/14)*U1*U2 + (1 + rr/7)*U5^2 + (1 - rr/7)*U0*U6 + 
  (rr*U3*U7)/7 + U5*U8 + (1/4 + rr/28)*U0*U9, -U1^2 + (-3/4 + rr/4)*U0*U2 - 
  U3*U5 - 2*U4*U6 + U6*U7 + (1/4 + rr/4)*U3*U8 + (U7*U9)/2, 
 (-1/16 - rr/16)*U0*U1 + U3^2/2 + (U2*U4)/2 + U5*U6 + (-1/8 - rr/8)*U2*U7 - 
  (U5*U9)/2 - (U8*U9)/4, (1/4 + rr/4)*U0^2 + (-1/2 + rr/2)*U1*U4 + 2*U2*U5 + 
  (1/4 + rr/4)*U1*U7 + U2*U8 - U3*U9, (-5/8 - rr/8)*U2*U3 + 
  (3/4 - rr/4)*U0*U4 + U6^2 + (U0*U7)/4 + (1/8 + rr/8)*U1*U8, 
 -1/7*(rr*U1*U3) + (3/2 - rr/14)*U4^2 + (1/2 + rr/14)*U0*U5 + U4*U7 + 
  (-1/8 - rr/56)*U0*U8 + (1/4 + (5*rr)/28)*U2*U9}


==> anc/Equations/5H_Equations.txt <==
{(-763055/30032 + (2678715*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (113625/7508 - (703853*rr)/52556)*Z1^2*Z3^4 + 
  (-721721/120128 + (6219597*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-1003867/60064 + (4149591*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-71671/15016 + (78981*rr)/15016)*Z1^2*Z2^2*Z4^2 + 
  (-348885/60064 - (513895*rr)/420448)*Z1^3*Z3*Z4^2 + 
  (47/4 - (45*rr)/4)*Z3^3*Z4^3 + (-6725619/60064 - (6285617*rr)/420448)*Z2*Z3*
   Z4^4 + (-780201/240256 + (1223293*rr)/1681792)*Z1*Z2^4*Z5 + 
  (5383727/240256 + (4047045*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-215271/30032 + (93267*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (598887/120128 + (49451*rr)/120128)*Z1^3*Z2*Z4*Z5 + 
  (-21 + 31*rr)*Z3^4*Z4*Z5 + (1382381/15016 - (1073809*rr)/105112)*Z2*Z3^2*
   Z4^2*Z5 + (1707165/60064 + (820553*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-323349/15016 + (2978265*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (-88175/3754 + (190523*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-1125139/30032 - (5252497*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-138905/3754 - (380243*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (1748791/120128 - (9482723*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-217661/60064 + (103319*rr)/60064)*Z2^3*Z5^3 + 
  (326851/30032 - (1264351*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-459551/60064 + (179435*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (144183/240256 + (1186333*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (327443/60064 + (114833*rr)/420448)*Z1^3*Z2*Z3*Z6 + (-22 + 2*rr)*Z3^5*Z6 + 
  (-32961/240256 - (227211*rr)/1681792)*Z1^4*Z4*Z6 + 
  (-63511/15016 - (2124733*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (1000835/30032 - (1849759*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-1360601/30032 + (81773*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (1794885/120128 + (13238327*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-729023/30032 - (1139445*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (257695/7508 - (915499*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-13835/60064 + (4457927*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-1813199/60064 - (5453989*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1176485/120128 - (147369*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (2448103/120128 + (3705517*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-1228523/60064 - (1986905*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (392347/15016 - (599479*rr)/105112)*Z2*Z5^4*Z6 + 
  (-420809/240256 + (4175133*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-1282459/60064 + (141975*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (1462257/240256 - (561509*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (146339/60064 + (470519*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (138889/60064 + (4933*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (86079/15016 - (490859*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (-44617/15016 - (560403*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (77333/120128 + (20193*rr)/120128)*Z1^3*Z6^3 + 
  (1312253/120128 - (4999137*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-432597/60064 - (2073447*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-269819/60064 + (500919*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-186315/60064 + (329159*rr)/420448)*Z2^2*Z6^4 + 
  (8967/3754 - (31511*rr)/26278)*Z1*Z3*Z6^4 + Z5*Z6^5, 
 (186393/240256 - (4244781*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (37275/60064 + (685977*rr)/420448)*Z1^2*Z3^4 + 
  (-220525/961024 - (6260719*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (1340381/480512 - (5085121*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (-41147/120128 - (75567*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (888683/480512 + (566617*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (11/32 - (65*rr)/32)*Z3^3*Z4^3 + (6584313/480512 - (482061*rr)/3363584)*Z2*
   Z3*Z4^4 + (713187/1922048 - (2358143*rr)/13454336)*Z1*Z2^4*Z5 + 
  (-3630621/1922048 + (4676993*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (68737/120128 - (144821*rr)/840896)*Z1^3*Z3^2*Z5 + 
  (-18121/961024 + (151483*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-21/8 - (17*rr)/8)*Z3^4*Z4*Z5 + (-2138731/120128 - (53465*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (-2062519/480512 - (518459*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-335523/120128 - (2796225*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (161289/30032 + (275875*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (882097/240256 + (4563803*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (76477/15016 + (228059*rr)/105112)*Z1*Z3^2*Z4*Z5^2 + 
  (-217749/961024 + (9933657*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (-166969/480512 - (50421*rr)/480512)*Z2^3*Z5^3 + 
  (-157025/240256 + (859413*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (542613/480512 - (1267289*rr)/3363584)*Z1^2*Z4*Z5^3 + Z4^2*Z5^4 + 
  (-493373/1922048 - (879967*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (-58139/480512 + (36695*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (35/4 - rr/4)*Z3^5*Z6 + (586415/1922048 + (731205*rr)/13454336)*Z1^4*Z4*
   Z6 + (451557/120128 + (2285879*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (-1033285/240256 + (2895817*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (1004883/240256 - (3159215*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (-3463087/961024 - (9483077*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (1081405/240256 - (292065*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-65895/60064 + (1067467*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (-560143/480512 - (2959333*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (1192245/480512 + (3359847*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-933811/961024 - (268017*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (-2722677/961024 + (2777465*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (941033/480512 + (282515*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + 
  (-234191/120128 + (632495*rr)/840896)*Z2*Z5^4*Z6 + 
  (-793605/1922048 - (4504439*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (949129/480512 - (1135117*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (-897515/1922048 + (4649255*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (-655681/480512 - (357693*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (57489/480512 + (82053*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (-85675/120128 + (187963*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (4439/15016 + (117097*rr)/420448)*Z1*Z5^3*Z6^2 + 
  (57733/961024 + (5041*rr)/961024)*Z1^3*Z6^3 + 
  (-422423/961024 + (5775299*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (810687/480512 - (1008939*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (-23899/480512 - (413409*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (-68815/480512 - (369277*rr)/3363584)*Z2^2*Z6^4 + 
  (-33063/240256 + (50269*rr)/1681792)*Z1*Z3*Z6^4, 
 (40453/60064 + (474631*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (13919/7508 - (15516*rr)/13139)*Z1^2*Z3^4 + 
  (-417641/240256 + (909693*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-315079/120128 + (1791491*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (-37095/30032 - (5739*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (-128921/120128 + (134733*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (95/8 + (3*rr)/8)*Z3^3*Z4^3 + (-1085163/120128 - (1547481*rr)/840896)*Z2*Z3*
   Z4^4 + (-74969/480512 + (934317*rr)/3363584)*Z1*Z2^4*Z5 + 
  (152519/480512 + (2011245*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (-6581/15016 - (5409*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (-197789/240256 + (82839*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (-7/2 + rr/2)*Z3^4*Z4*Z5 + (755993/30032 - (737693*rr)/210224)*Z2*Z3^2*Z4^2*
   Z5 + (384837/120128 + (220305*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (-59195/30032 + (104087*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (-111235/7508 - (16209*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (-144619/60064 - (1957769*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (-21717/3754 - (60545*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (172607/240256 - (852875*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (-58469/120128 - (28753*rr)/120128)*Z2^3*Z5^3 + 
  (166101/60064 - (104933*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-64087/120128 + (475667*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (82191/480512 - (439307*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (18877/120128 + (378639*rr)/840896)*Z1^3*Z2*Z3*Z6 + 
  (-7/2 + (7*rr)/2)*Z3^5*Z6 + (-151877/480512 + (283113*rr)/3363584)*Z1^4*Z4*
   Z6 + (-24933/30032 - (283603*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (179711/60064 - (580011*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (-31001/60064 - (42419*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-129171/240256 + (1505199*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-135323/60064 + (464463*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (144263/30032 - (279761*rr)/210224)*Z1*Z3^3*Z5*Z6 + 
  (-208755/120128 + (574975*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (25103/120128 - (1494015*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (496009/240256 + (895347*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (-196989/240256 - (318903*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (-2281/3754 - (283505*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + Z4^3*Z5^2*Z6 + 
  (401481/120128 - (37083*rr)/840896)*Z2*Z5^4*Z6 + 
  (95839/480512 - (70795*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (-22467/60064 - (3921*rr)/13139)*Z1*Z2*Z3^2*Z6^2 + 
  (-70959/480512 - (460421*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (-13243/120128 + (75565*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (-185963/240256 + (54003*rr)/240256)*Z1^2*Z2*Z5*Z6^2 + 
  (309865/120128 - (174875*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (288555/240256 - (792585*rr)/1681792)*Z1*Z5^3*Z6^2 + 
  (-8129/240256 + (21287*rr)/240256)*Z1^3*Z6^3 + 
  (188029/240256 - (729649*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (272357/120128 + (122379*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (-67993/240256 - (608753*rr)/1681792)*Z1*Z4*Z5*Z6^3 + 
  (-42065/240256 - (178937*rr)/1681792)*Z2^2*Z6^4 + 
  (278489/480512 - (549139*rr)/3363584)*Z1*Z3*Z6^4, 
 (1400477/961024 - (3252481*rr)/6727168)*Z1*Z2^2*Z3^3 + 
  (-170801/240256 + (518181*rr)/1681792)*Z1^2*Z3^4 + 
  (2259695/3844096 - (10443515*rr)/26908672)*Z1*Z2^3*Z3*Z4 + 
  (2807697/1922048 - (2297221*rr)/13454336)*Z1^2*Z2*Z3^2*Z4 + 
  (140885/480512 - (136415*rr)/480512)*Z1^2*Z2^2*Z4^2 + 
  (1060103/1922048 + (2183693*rr)/13454336)*Z1^3*Z3*Z4^2 + 
  (295/128 - (21*rr)/128)*Z3^3*Z4^3 + 
  (6933933/1922048 + (13112495*rr)/13454336)*Z2*Z3*Z4^4 + 
  (2223935/7688192 - (1677195*rr)/53817344)*Z1*Z2^4*Z5 + 
  (-5342561/7688192 - (7559787*rr)/53817344)*Z1^2*Z2^2*Z3*Z5 + 
  (151019/480512 - (36903*rr)/3363584)*Z1^3*Z3^2*Z5 + 
  (-576877/3844096 + (70439*rr)/3844096)*Z1^3*Z2*Z4*Z5 + 
  (-49/32 - (13*rr)/32)*Z3^4*Z4*Z5 + (-1955879/480512 - (3393645*rr)/3363584)*
   Z2*Z3^2*Z4^2*Z5 + (-979043/1922048 - (943031*rr)/1922048)*Z2^2*Z4^3*Z5 + 
  (660729/480512 - (4107277*rr)/3363584)*Z1*Z3*Z4^3*Z5 + 
  (28413/120128 + (313375*rr)/840896)*Z2*Z3^3*Z5^2 + 
  (-187195/961024 + (6782135*rr)/6727168)*Z2^2*Z3*Z4*Z5^2 + 
  (-23611/60064 + (568823*rr)/420448)*Z1*Z3^2*Z4*Z5^2 + 
  (-2985145/3844096 + (13655757*rr)/26908672)*Z1*Z2*Z4^2*Z5^2 + 
  (-164845/1922048 - (88409*rr)/1922048)*Z2^3*Z5^3 + 
  (-356085/961024 + (802873*rr)/6727168)*Z1*Z2*Z3*Z5^3 + 
  (918841/1922048 - (539981*rr)/13454336)*Z1^2*Z4*Z5^3 + Z3*Z5^5 + 
  (-489025/7688192 - (2945035*rr)/53817344)*Z1^2*Z2^3*Z6 + 
  (-180271/1922048 - (287941*rr)/13454336)*Z1^3*Z2*Z3*Z6 + 
  (19/16 + (7*rr)/16)*Z3^5*Z6 + (514443/7688192 + (1620153*rr)/53817344)*Z1^4*
   Z4*Z6 + (-273351/480512 + (4340403*rr)/3363584)*Z2*Z3^3*Z4*Z6 + 
  (-2134057/961024 + (1066237*rr)/6727168)*Z2^2*Z3*Z4^2*Z6 + 
  (2207471/961024 - (2917115*rr)/6727168)*Z1*Z3^2*Z4^2*Z6 + 
  (-925403/3844096 - (19750697*rr)/26908672)*Z1*Z2*Z4^3*Z6 + 
  (792577/961024 + (3284811*rr)/6727168)*Z2^2*Z3^2*Z5*Z6 + 
  (-429191/240256 + (1410291*rr)/1681792)*Z1*Z3^3*Z5*Z6 + 
  (502197/1922048 - (5529849*rr)/13454336)*Z2^3*Z4*Z5*Z6 + 
  (198777/1922048 + (8664947*rr)/13454336)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-1184479/3844096 - (2012245*rr)/26908672)*Z1^2*Z4^2*Z5*Z6 + 
  (-3753913/3844096 - (5035059*rr)/26908672)*Z1*Z2^2*Z5^2*Z6 + 
  (988725/1922048 + (4570119*rr)/13454336)*Z1^2*Z3*Z5^2*Z6 + 
  (-561077/480512 - (360999*rr)/3363584)*Z2*Z5^4*Z6 + 
  (1763543/7688192 - (5711875*rr)/53817344)*Z2^3*Z3*Z6^2 + 
  (1484693/1922048 + (968231*rr)/13454336)*Z1*Z2*Z3^2*Z6^2 + 
  (-2502119/7688192 + (3542099*rr)/53817344)*Z1*Z2^2*Z4*Z6^2 + 
  (67947/1922048 - (792417*rr)/1922048)*Z1^2*Z3*Z4*Z6^2 + 
  (-32559/1922048 + (120813*rr)/1922048)*Z1^2*Z2*Z5*Z6^2 + 
  (-180625/480512 + (336997*rr)/3363584)*Z2*Z4*Z5^2*Z6^2 + 
  (-33733/480512 + (570809*rr)/3363584)*Z1*Z5^3*Z6^2 + 
  (-6839/3844096 - (5051*rr)/3844096)*Z1^3*Z6^3 + 
  (-2658531/3844096 + (5461119*rr)/26908672)*Z2*Z4^2*Z6^3 + 
  (287355/1922048 + (1317641*rr)/13454336)*Z2*Z3*Z5*Z6^3 + 
  (203845/1922048 - (427145*rr)/13454336)*Z1*Z4*Z5*Z6^3 + 
  (114001/1922048 - (207749*rr)/13454336)*Z2^2*Z6^4 + 
  (-7795/60064 - (327*rr)/26278)*Z1*Z3*Z6^4, 
 (490105/240256 + (2915699*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (-103661/60064 - (444623*rr)/420448)*Z1^2*Z3^4 + 
  (810971/961024 + (3595817*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (-46627/480512 + (4736447*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (102933/120128 + (30177*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (-525173/480512 + (651193*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (67/32 + (23*rr)/32)*Z3^3*Z4^3 + (-4386847/480512 + (7280107*rr)/3363584)*
   Z2*Z3*Z4^4 + (-253909/1922048 + (2729369*rr)/13454336)*Z1*Z2^4*Z5 + 
  (2007291/1922048 - (6511479*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (-12663/60064 + (79683*rr)/420448)*Z1^3*Z3^2*Z5 + 
  (-163049/961024 - (83429*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (27/8 + (15*rr)/8)*Z3^4*Z4*Z5 + (1223245/120128 - (2663281*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (2022641/480512 + (96461*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (613881/120128 + (1372403*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (-102783/30032 + (11595*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (-1402311/240256 - (2153293*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (-39307/7508 - (23913*rr)/52556)*Z1*Z3^2*Z4*Z5^2 + 
  (-1634781/961024 - (6770367*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (89119/480512 + (37891*rr)/480512)*Z2^3*Z5^3 + 
  (-27433/240256 - (851651*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (-195907/480512 + (1316703*rr)/3363584)*Z1^2*Z4*Z5^3 + 
  (581899/1922048 - (172999*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (35641/480512 - (68045*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (-21/4 + (7*rr)/4)*Z3^5*Z6 + (-404465/1922048 + (239461*rr)/13454336)*Z1^4*
   Z4*Z6 + (-600899/120128 - (783585*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (74179/240256 - (2612447*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (-226181/240256 + (2769929*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (3619961/961024 + (1974899*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (-691243/240256 + (975463*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-100015/60064 - (724741*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (780337/480512 + (1535067*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (-1432155/480512 - (373609*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (556493/961024 - (540913*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (1472899/961024 - (4433951*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (-712935/480512 + (865715*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + Z3*Z4*Z5^3*Z6 + 
  (74099/120128 - (692119*rr)/840896)*Z2*Z5^4*Z6 + 
  (1170611/1922048 + (1995633*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (-428839/480512 + (2108595*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (63725/1922048 - (3717521*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (784239/480512 + (154323*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (-143427/480512 - (41127*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (15727/120128 - (261571*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (-78843/120128 - (115629*rr)/840896)*Z1*Z5^3*Z6^2 + 
  (-17467/961024 + (5745*rr)/961024)*Z1^3*Z6^3 + 
  (-723695/961024 - (4103173*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (-363353/480512 + (1220973*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (100033/480512 + (257755*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (52109/480512 + (177151*rr)/3363584)*Z2^2*Z6^4 + 
  (14733/120128 - (52071*rr)/840896)*Z1*Z3*Z6^4, 
 (-25587/60064 - (21745*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (-5837/15016 + (51881*rr)/105112)*Z1^2*Z3^4 + 
  (48607/240256 - (545707*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-13647/120128 - (759845*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (15619/30032 - (3913*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (15679/120128 - (142475*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (-57/8 + (11*rr)/8)*Z3^3*Z4^3 + (595517/120128 + (673503*rr)/840896)*Z2*Z3*
   Z4^4 + (-45041/480512 - (201627*rr)/3363584)*Z1*Z2^4*Z5 + 
  (-239025/480512 - (1309019*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (5545/30032 + (5659*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (-31277/240256 - (47129*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (7/2 - (5*rr)/2)*Z3^4*Z4*Z5 + (-208679/30032 + (655443*rr)/210224)*Z2*Z3^2*
   Z4^2*Z5 + (-185955/120128 - (85943*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (67965/30032 - (157665*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (38067/7508 - (107859*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (216661/60064 + (854471*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (13545/3754 + (12483*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (-220713/240256 + (398589*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (87491/120128 + (10903*rr)/120128)*Z2^3*Z5^3 + 
  (-68765/60064 + (140465*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-42055/120128 - (56717*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (30751/480512 + (91477*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (-58603/120128 - (108425*rr)/840896)*Z1^3*Z2*Z3*Z6 - 2*rr*Z3^5*Z6 + 
  (27/480512 - (204951*rr)/3363584)*Z1^4*Z4*Z6 + 
  (11313/30032 + (107147*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (-55089/60064 + (243045*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (69743/60064 + (254085*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-45483/240256 - (1117721*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-16583/60064 - (19613*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (-20165/15016 + (89197*rr)/105112)*Z1*Z3^3*Z5*Z6 + 
  (67597/120128 - (420849*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (259121/120128 + (960251*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-245231/240256 + (177403*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (135911/240256 - (538163*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (61261/120128 + (313855*rr)/840896)*Z1^2*Z3*Z5^2*Z6 + 
  (-56943/30032 + (43639*rr)/210224)*Z2*Z5^4*Z6 + 
  (55015/480512 + (65069*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (123737/120128 + (69147*rr)/840896)*Z1*Z2*Z3^2*Z6^2 + 
  (15817/480512 - (269021*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (28419/120128 - (28953*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (2921/120128 - (22267*rr)/120128)*Z1^2*Z2*Z5*Z6^2 + Z3*Z4^2*Z5*Z6^2 + 
  (-31433/30032 + (53405*rr)/210224)*Z2*Z4*Z5^2*Z6^2 + 
  (-1557/3754 + (44413*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (-11707/240256 - (13031*rr)/240256)*Z1^3*Z6^3 + 
  (-114899/240256 + (310447*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (-139241/120128 + (213173*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (60093/120128 + (63503*rr)/840896)*Z1*Z4*Z5*Z6^3 + 
  (28917/120128 + (46415*rr)/840896)*Z2^2*Z6^4 + 
  (-14409/120128 + (85315*rr)/840896)*Z1*Z3*Z6^4, 
 (-772003/240256 - (195575*rr)/240256)*Z1*Z2^2*Z3^3 + 
  (146895/60064 + (37299*rr)/60064)*Z1^2*Z3^4 + 
  (-1390385/961024 - (273933*rr)/961024)*Z1*Z2^3*Z3*Z4 + 
  (-899663/480512 - (530291*rr)/480512)*Z1^2*Z2*Z3^2*Z4 + 
  (-118671/120128 - (10675*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (226263/480512 - (149029*rr)/480512)*Z1^3*Z3*Z4^2 + 
  (-57/32 + (11*rr)/32)*Z3^3*Z4^3 + (2832973/480512 - (1545671*rr)/480512)*Z2*
   Z3*Z4^4 + (-355617/1922048 - (324157*rr)/1922048)*Z1*Z2^4*Z5 + 
  (-1098753/1922048 + (924259*rr)/1922048)*Z1^2*Z2^2*Z3*Z5 + 
  (3375/120128 - (21677*rr)/120128)*Z1^3*Z3^2*Z5 + 
  (98163/961024 + (54407*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-49/8 - (13*rr)/8)*Z3^4*Z4*Z5 + (-434439/120128 + (511413*rr)/120128)*Z2*
   Z3^2*Z4^2*Z5 + (-1897443/480512 + (200393*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-708407/120128 - (117691*rr)/120128)*Z1*Z3*Z4^3*Z5 + 
  (54813/30032 - (32887*rr)/30032)*Z2*Z3^3*Z5^2 + 
  (1665701/240256 + (5681*rr)/240256)*Z2^2*Z3*Z4*Z5^2 + 
  (79401/15016 - (10459*rr)/15016)*Z1*Z3^2*Z4*Z5^2 + 
  (2061799/961024 + (612779*rr)/961024)*Z1*Z2*Z4^2*Z5^2 + 
  (-77197/480512 - (38009*rr)/480512)*Z2^3*Z5^3 + 
  (171115/240256 + (107935*rr)/240256)*Z1*Z2*Z3*Z5^3 + 
  (-3943/480512 - (144171*rr)/480512)*Z1^2*Z4*Z5^3 + 
  (-366273/1922048 + (110755*rr)/1922048)*Z1^2*Z2^3*Z6 + 
  (-78703/480512 + (39149*rr)/480512)*Z1^3*Z2*Z3*Z6 + 
  (3/4 - (9*rr)/4)*Z3^5*Z6 + (183563/1922048 - (81217*rr)/1922048)*Z1^4*Z4*
   Z6 + (616601/120128 + (11349*rr)/120128)*Z2*Z3^3*Z4*Z6 + 
  (354743/240256 + (318523*rr)/240256)*Z2^2*Z3*Z4^2*Z6 + 
  (-120753/240256 - (338573*rr)/240256)*Z1*Z3^2*Z4^2*Z6 + 
  (-3449595/961024 + (275729*rr)/961024)*Z1*Z2*Z4^3*Z6 + 
  (359393/240256 - (170499*rr)/240256)*Z2^2*Z3^2*Z5*Z6 + 
  (228761/60064 + (64309*rr)/60064)*Z1*Z3^3*Z5*Z6 + 
  (-996555/480512 - (90495*rr)/480512)*Z2^3*Z4*Z5*Z6 + 
  (1494969/480512 - (212491*rr)/480512)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-369759/961024 + (207037*rr)/961024)*Z1^2*Z4^2*Z5*Z6 + 
  (-648921/961024 + (618731*rr)/961024)*Z1*Z2^2*Z5^2*Z6 + 
  (574901/480512 - (171967*rr)/480512)*Z1^2*Z3*Z5^2*Z6 + 
  (26915/120128 + (108007*rr)/120128)*Z2*Z5^4*Z6 + 
  (-1050825/1922048 - (68677*rr)/1922048)*Z2^3*Z3*Z6^2 + 
  (62677/480512 - (342303*rr)/480512)*Z1*Z2*Z3^2*Z6^2 + 
  (395321/1922048 + (408565*rr)/1922048)*Z1*Z2^2*Z4*Z6^2 + 
  (-798133/480512 - (16001*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (97185/480512 + (2333*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + Z3^2*Z5^2*Z6^2 + 
  (21959/120128 + (36475*rr)/120128)*Z2*Z4*Z5^2*Z6^2 + 
  (97231/120128 + (11323*rr)/120128)*Z1*Z5^3*Z6^2 + 
  (-21495/961024 - (7163*rr)/961024)*Z1^3*Z6^3 + 
  (1233469/961024 + (408169*rr)/961024)*Z2*Z4^2*Z6^3 + 
  (70491/480512 - (164657*rr)/480512)*Z2*Z3*Z5*Z6^3 + 
  (-70347/480512 - (34399*rr)/480512)*Z1*Z4*Z5*Z6^3 + 
  (-31039/480512 - (18243*rr)/480512)*Z2^2*Z6^4 + 
  (2165/60064 + (5443*rr)/60064)*Z1*Z3*Z6^4, 
 (-59897/30032 + (87117*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (6967/3754 - (14447*rr)/26278)*Z1^2*Z3^4 + 
  (-62947/120128 + (481407*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-86951/60064 + (149267*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-33673/60064 + (26491*rr)/60064)*Z1^2*Z2^2*Z4^2 + 
  (-8801/30032 - (38123*rr)/210224)*Z1^3*Z3*Z4^2 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^3 + (-371037/60064 - (862527*rr)/420448)*Z2*Z3*
   Z4^4 + (-48583/240256 + (43187*rr)/1681792)*Z1*Z2^4*Z5 + 
  (294321/240256 + (575835*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-7249/15016 - (4755*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (61871/120128 + (3539*rr)/120128)*Z1^3*Z2*Z4*Z5 + (-1 + 3*rr)*Z3^4*Z4*Z5 + 
  (71933/15016 - (72353*rr)/105112)*Z2*Z3^2*Z4^2*Z5 + 
  (38505/60064 + (61285*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-63321/15016 + (223725*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (399/3754 + (32041*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-67293/30032 - (398495*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-2314/1877 - (17842*rr)/13139)*Z1*Z3^2*Z4*Z5^2 + 
  (244061/120128 - (425921*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-50931/60064 + (4857*rr)/60064)*Z2^3*Z5^3 + 
  (24349/30032 - (74321*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-24881/60064 - (68507*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (-6465/240256 + (102197*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (934/1877 + (745*rr)/26278)*Z1^3*Z2*Z3*Z6 + 
  (8889/240256 - (42573*rr)/1681792)*Z1^4*Z4*Z6 + 
  (30555/15016 - (179271*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (96655/30032 - (38235*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-150347/30032 - (98809*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (16959/120128 + (1086325*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-27037/30032 - (163663*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (25001/7508 - (41533*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-23887/60064 + (341403*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-175611/60064 - (536873*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (64767/120128 + (11957*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (93177/120128 + (568339*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-56401/60064 - (235643*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (34361/15016 - (20485*rr)/105112)*Z2*Z5^4*Z6 + 
  (-93071/240256 + (235419*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-80689/60064 - (52083*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (128563/240256 + (13361*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (-41347/60064 + (40729*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (18987/60064 + (5359*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (9261/15016 - (15805*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (4207/15016 - (51263*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (10747/120128 + (3647*rr)/120128)*Z1^3*Z6^3 + Z3^2*Z4*Z6^3 + 
  (152331/120128 - (278983*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-3223/60064 - (182853*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-29661/60064 + (20177*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-15041/60064 + (7909*rr)/420448)*Z2^2*Z6^4 + 
  (5047/60064 - (36957*rr)/420448)*Z1*Z3*Z6^4, 
 (-23799943/24580256 - (15734219*rr)/24580256)*Z1^4*Z2^2 + 
  (48059457/3072532 + (52508893*rr)/3072532)*Z2^3*Z3^3 + 
  (328808211/3072532 - (6454873*rr)/3072532)*Z1*Z2*Z3^4 + 
  (-65051501/1536266 + (14083367*rr)/1536266)*Z2^4*Z3*Z4 + 
  (407277069/6145064 + (263628537*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (44507751/768133 + (10637611*rr)/768133)*Z1^2*Z3^3*Z4 + 
  (-33484869/12290128 + (2016431*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (-231711437/12290128 + (160169799*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-23799943/12290128 - (15734219*rr)/12290128)*Z1^3*Z4^3 + 
  (-188806175/12290128 + (103536125*rr)/12290128)*Z2^5*Z5 + 
  (231115697/12290128 + (41420941*rr)/12290128)*Z1*Z2^3*Z3*Z5 + 
  (454972339/12290128 - (152341561*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (-773075289/24580256 - (84891797*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-185106041/24580256 - (187770165*rr)/24580256)*Z1^3*Z3*Z4*Z5 + 
  (57/2 - (11*rr)/2)*Z3^3*Z4^2*Z5 + 
  (219777893/3072532 - (48278031*rr)/3072532)*Z2*Z3*Z4^3*Z5 + 
  (-512389149/24580256 + (20362551*rr)/24580256)*Z1^3*Z2*Z5^2 + 
  (34 - 38*rr)*Z3^4*Z5^2 + (-25977725/3072532 - (255429289*rr)/3072532)*Z2*
   Z3^2*Z4*Z5^2 + (-580713559/12290128 - (238466139*rr)/12290128)*Z2^2*Z4^2*
   Z5^2 + (222719821/12290128 - (247846087*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-5246555/768133 - (5771535*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (82024689/3072532 - (49552179*rr)/3072532)*Z1*Z3^2*Z5^3 + 
  (-260038001/6145064 + (52718771*rr)/6145064)*Z1*Z2*Z4*Z5^3 + 
  (-55644849/3072532 + (29993331*rr)/3072532)*Z1^2*Z5^4 + 
  (337320239/24580256 - (57076525*rr)/24580256)*Z1*Z2^4*Z6 + 
  (-168911429/12290128 + (33355439*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (317380563/24580256 + (12596071*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-132598153/24580256 + (81093115*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (49 + 13*rr)*Z3^4*Z4*Z6 + (129365177/768133 + (23340021*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (-136865199/6145064 - (66772819*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-97154261/24580256 - (23328673*rr)/24580256)*Z1^4*Z5*Z6 + 
  (-51958299/3072532 - (47755663*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (193977359/3072532 - (2954701*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (400223181/6145064 - (60706375*rr)/6145064)*Z1*Z3^2*Z4*Z5*Z6 + 
  (32645383/12290128 + (154802251*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (214345905/12290128 - (117671027*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (-670976429/12290128 + (182460391*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-70474887/12290128 + (63394357*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (-16255807/6145064 + (34434141*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (240021397/3072532 - (49499935*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-9981303/1536266 - (11773179*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (617964429/12290128 + (81913977*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (30199421/12290128 + (77773737*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (-132098625/24580256 - (44119261*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (314737199/12290128 + (54742995*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (-37775169/3072532 + (20773955*rr)/3072532)*Z2*Z5^3*Z6^2 + 
  (8876303/3072532 - (10799885*rr)/3072532)*Z1^2*Z2*Z6^3 + 
  (25816267/1536266 - (5982769*rr)/1536266)*Z2*Z4*Z5*Z6^3 + 
  (22041231/3072532 - (3355405*rr)/3072532)*Z1*Z5^2*Z6^3 + 
  (69991585/3072532 + (17510317*rr)/3072532)*Z2*Z3*Z6^4 + 
  (72552161/12290128 - (18173571*rr)/12290128)*Z1*Z4*Z6^4 + Z6^6, 
 (-3585989/196642048 - (3263185*rr)/196642048)*Z1^4*Z2^2 + 
  (182257283/49160512 - (9225129*rr)/49160512)*Z2^3*Z3^3 + 
  (-23903309/24580256 - (5491065*rr)/24580256)*Z1*Z2*Z3^4 + 
  (83774167/98321024 + (87000283*rr)/98321024)*Z2^4*Z3*Z4 + 
  (441204949/98321024 - (59437151*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (97224943/49160512 + (9488147*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-6607071/98321024 + (80701*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (11275149/24580256 + (13723321*rr)/24580256)*Z1^2*Z2*Z3*Z4^2 + 
  (-3585989/98321024 - (3263185*rr)/98321024)*Z1^3*Z4^3 + 
  (105290101/196642048 + (106579393*rr)/196642048)*Z2^5*Z5 + 
  (46549479/98321024 - (65426133*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (-140240181/196642048 - (209540225*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (-27869713/24580256 + (8088435*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (54601877/196642048 - (1085087*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (47/16 - (45*rr)/16)*Z3^3*Z4^2*Z5 + 
  (-61836005/49160512 - (156481393*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (32030925/196642048 + (56075705*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (-35/4 + rr/4)*Z3^4*Z5^2 + (-139626953/12290128 + (4846779*rr)/12290128)*Z2*
   Z3^2*Z4*Z5^2 + (-421324697/98321024 + (154091563*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (-493328015/98321024 - (5062323*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (25881773/24580256 - (22975559*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (-48280235/24580256 - (1460207*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (102211111/49160512 + (55917291*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (10344865/12290128 + (2453725*rr)/12290128)*Z1^2*Z5^4 + Z4*Z5^5 + 
  (14576201/49160512 - (14536091*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-62711121/98321024 + (40188435*rr)/98321024)*Z1^2*Z2^2*Z3*Z6 + 
  (7020057/12290128 - (1980875*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (38493525/393284096 + (54973985*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (17/4 - (3*rr)/4)*Z3^4*Z4*Z6 + (61357771/12290128 - (33357953*rr)/12290128)*
   Z2*Z3^2*Z4^2*Z6 + (-5087909/6145064 + (1657423*rr)/6145064)*Z1*Z3*Z4^3*
   Z6 + (17836487/196642048 + (10225931*rr)/196642048)*Z1^4*Z5*Z6 + 
  (-12612513/6145064 + (4490747*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (26005059/12290128 - (3782169*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-130845767/49160512 - (86497419*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (264713849/196642048 + (25411125*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-48521277/24580256 - (16984937*rr)/24580256)*Z2^3*Z5^2*Z6 + 
  (92168371/49160512 + (40566247*rr)/49160512)*Z1*Z2*Z3*Z5^2*Z6 + 
  (12636649/12290128 - (1084411*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (6992649/12290128 + (4582545*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (-1331303/6145064 - (9245035*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (-184188759/196642048 - (25943771*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (44316373/98321024 - (59304191*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (19603483/98321024 - (18000625*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (-59366267/98321024 + (41288241*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (5042895/12290128 - (3874033*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (6208027/12290128 + (5939013*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (-50635157/196642048 - (7676545*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (-4092959/49160512 - (21150971*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-2182663/6145064 - (1438865*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (15635545/24580256 - (6359745*rr)/24580256)*Z2*Z3*Z6^4 + 
  (-17350503/49160512 - (806951*rr)/49160512)*Z1*Z4*Z6^4, 
 (5701353/49160512 - (1465787*rr)/49160512)*Z1^4*Z2^2 + 
  (-6191991/12290128 - (3341291*rr)/12290128)*Z2^3*Z3^3 + 
  (-53496003/6145064 + (540957*rr)/6145064)*Z1*Z2*Z3^4 + 
  (1759789/24580256 - (15517351*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-17991357/24580256 - (20446057*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-50940629/12290128 + (1484671*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-1139789/24580256 - (1791785*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11920483/12290128 - (8751455*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (5701353/24580256 - (1465787*rr)/24580256)*Z1^3*Z4^3 + 
  (-32448329/49160512 - (6722629*rr)/49160512)*Z2^5*Z5 + 
  (38354039/24580256 - (5779549*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (71586457/49160512 - (11437243*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (3536175/24580256 - (6601845*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-12660321/49160512 + (40767155*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (51/4 + (7*rr)/4)*Z3^3*Z4^2*Z5 + 
  (136782551/12290128 - (10971685*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (200771/49160512 + (10908791*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (-7 - 3*rr)*Z3^4*Z5^2 + (-8495767/1536266 + (2160991*rr)/1536266)*Z2*Z3^2*
   Z4*Z5^2 + (-90984181/24580256 - (17239905*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (44165/24580256 - (36669103*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (16196441/3072532 + (1580063*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (-14393279/6145064 - (3530579*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-2051101/12290128 + (11139155*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (7335077/6145064 + (756117*rr)/6145064)*Z1^2*Z5^4 + 
  (1034221/3072532 + (883253*rr)/6145064)*Z1*Z2^4*Z6 + 
  (-2443623/1536266 - (2634099*rr)/6145064)*Z1^2*Z2^2*Z3*Z6 + 
  (4016721/24580256 + (8893865*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-24980755/98321024 - (19294695*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  2*rr*Z3^4*Z4*Z6 + (9024307/3072532 - (2040145*rr)/3072532)*Z2*Z3^2*Z4^2*
   Z6 + (-14781637/6145064 + (3443247*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3597113/49160512 + (9698515*rr)/49160512)*Z1^4*Z5*Z6 + 
  (-58454485/6145064 + (15823909*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (-20279781/6145064 + (6881165*rr)/6145064)*Z2^2*Z3*Z4*Z5*Z6 + 
  (43547833/12290128 - (16300355*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-64882747/49160512 - (11529087*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (5567693/12290128 - (11975359*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (5840883/3072532 + (606600*rr)/768133)*Z1*Z2*Z3*Z5^2*Z6 + 
  (22825003/12290128 + (4847609*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  Z4^2*Z5^3*Z6 + (-10758129/24580256 + (11056765*rr)/24580256)*Z2^2*Z3^2*
   Z6^2 + (11199111/12290128 + (1656877*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (40252265/49160512 - (10373603*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-11086575/6145064 - (11539661*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (15736753/24580256 - (7092059*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (-10669993/6145064 - (372319*rr)/12290128)*Z1*Z2^2*Z5*Z6^2 + 
  (4702259/49160512 - (10199247*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-3703009/49160512 - (60451*rr)/49160512)*Z2*Z5^3*Z6^2 + 
  (-1122671/3072532 + (1702537*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (32262241/49160512 + (13797899*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-21565093/98321024 - (32545167*rr)/98321024)*Z1*Z5^2*Z6^3 + 
  (-5231079/98321024 + (1822891*rr)/98321024)*Z2*Z3*Z6^4 + 
  (-59943827/98321024 - (9097273*rr)/98321024)*Z1*Z4*Z6^4, 
 (732107/12290128 + (83775*rr)/12290128)*Z1^4*Z2^2 + 
  (-13596801/3072532 + (3404315*rr)/3072532)*Z2^3*Z3^3 + 
  (5296088/768133 - (1783725*rr)/768133)*Z1*Z2*Z3^4 + 
  (-12126907/6145064 - (7605007*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-17421695/6145064 + (26143341*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (-1178865/3072532 + (377259*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (1426641/1536266 + (535579*rr)/1536266)*Z1*Z2^3*Z4^2 + 
  (-11017347/6145064 - (4650599*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (732107/6145064 + (83775*rr)/6145064)*Z1^3*Z4^3 + 
  (-24200879/12290128 - (9643923*rr)/12290128)*Z2^5*Z5 + 
  (4757545/6145064 + (13301033*rr)/6145064)*Z1*Z2^3*Z3*Z5 + 
  (71431607/12290128 + (23374291*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (1235595/1536266 - (839186*rr)/768133)*Z1^2*Z2^2*Z4*Z5 + 
  (-27913447/12290128 - (9499611*rr)/12290128)*Z1^3*Z3*Z4*Z5 + 
  (-5 + 7*rr)*Z3^3*Z4^2*Z5 + (30759619/3072532 + (28142551*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z5 + 
  (-29921355/12290128 - (8272663*rr)/12290128)*Z1^3*Z2*Z5^2 + 
  (28 - 4*rr)*Z3^4*Z5^2 + (12176747/768133 - (6947169*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (46927567/6145064 - (32338621*rr)/6145064)*Z2^2*Z4^2*Z5^2 + 
  (69418245/6145064 - (5347359*rr)/6145064)*Z1*Z3*Z4^2*Z5^2 + 
  (-8313931/1536266 + (4582113*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (6385974/768133 - (1315681*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (-25776563/3072532 - (4774467*rr)/3072532)*Z1*Z2*Z4*Z5^3 + 
  (-12088805/3072532 + (1725817*rr)/3072532)*Z1^2*Z5^4 + 
  (2008741/12290128 + (7778501*rr)/12290128)*Z1*Z2^4*Z6 + 
  (11624371/12290128 - (18637821*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (-4706383/6145064 + (3717595*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (-8383315/24580256 - (5580815*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (-7 + 3*rr)*Z3^4*Z4*Z6 + (2312282/768133 + (7660888*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (5/4 + rr/4)*Z2^2*Z4^3*Z6 + 
  (-2086193/1536266 - (3541229*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-9993047/12290128 - (2935943*rr)/12290128)*Z1^4*Z5*Z6 + 
  (-9104803/3072532 - (24983929*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (-6724271/3072532 + (500187*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (16824567/1536266 + (2628923*rr)/768133)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-39400097/12290128 - (3572877*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (24754005/3072532 + (3230299*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (-33969777/3072532 + (290607*rr)/3072532)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-12328289/3072532 + (3771049*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (-44190919/12290128 - (6818453*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (47462743/6145064 + (13651877*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (28720523/12290128 - (1007565*rr)/12290128)*Z2^3*Z4*Z6^2 + 
  (69616803/12290128 + (12600221*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (1839423/6145064 + (6337337*rr)/6145064)*Z1^2*Z4^2*Z6^2 + 
  (9060949/6145064 - (9310187*rr)/6145064)*Z1*Z2^2*Z5*Z6^2 + 
  (27241091/24580256 + (31373241*rr)/24580256)*Z1^2*Z3*Z5*Z6^2 + 
  Z4^3*Z5*Z6^2 + (-54151405/24580256 - (8110119*rr)/24580256)*Z2*Z5^3*Z6^2 + 
  (17786521/24580256 - (8509993*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (30905039/24580256 + (27433565*rr)/24580256)*Z2*Z4*Z5*Z6^3 + 
  (98238295/49160512 + (7187557*rr)/49160512)*Z1*Z5^2*Z6^3 + 
  (-15674853/49160512 + (54579953*rr)/49160512)*Z2*Z3*Z6^4 + 
  (67610859/49160512 - (16162687*rr)/49160512)*Z1*Z4*Z6^4, 
 (9783337/196642048 - (2107355*rr)/196642048)*Z1^4*Z2^2 + 
  (-113330247/49160512 + (14634101*rr)/49160512)*Z2^3*Z3^3 + 
  (17164339/24580256 + (25722631*rr)/24580256)*Z1*Z2*Z3^4 + 
  (-115336699/98321024 - (67184111*rr)/98321024)*Z2^4*Z3*Z4 + 
  (-383335597/98321024 + (118979815*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (-90390401/49160512 + (26025187*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-1242037/98321024 - (2972673*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-52469421/49160512 - (18413209*rr)/49160512)*Z1^2*Z2*Z3*Z4^2 + 
  (9783337/98321024 - (2107355*rr)/98321024)*Z1^3*Z4^3 + 
  (-174036721/196642048 - (54539981*rr)/196642048)*Z2^5*Z5 + 
  (-23550705/98321024 + (49298099*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (323851561/196642048 + (107174949*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (34558609/98321024 - (45960595*rr)/98321024)*Z1^2*Z2^2*Z4*Z5 + 
  (42229407/196642048 - (7424125*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (23/16 + (27*rr)/16)*Z3^3*Z4^2*Z5 + 
  (181545211/49160512 + (83953903*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (-60417837/196642048 - (45646233*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (17/4 - (3*rr)/4)*Z3^4*Z5^2 + (48223317/6145064 - (8048863*rr)/6145064)*Z2*
   Z3^2*Z4*Z5^2 + (184513135/98321024 - (127487213*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (272765025/98321024 - (34667395*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (10838823/24580256 + (10118539*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (53917509/24580256 - (771247*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (-94959023/49160512 - (29632659*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (-21675379/24580256 - (2475143*rr)/24580256)*Z1^2*Z5^4 + 
  (8519837/49160512 + (10876265*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-51247/3072532 - (1007273*rr)/3072532)*Z1^2*Z2^2*Z3*Z6 + 
  (-19211603/98321024 + (23187161*rr)/98321024)*Z1^3*Z3^2*Z6 + 
  (-106180879/393284096 - (39799091*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (-7/4 + (5*rr)/4)*Z3^4*Z4*Z6 + 
  (-21314229/12290128 + (32639231*rr)/12290128)*Z2*Z3^2*Z4^2*Z6 + 
  (19585369/24580256 - (9167723*rr)/24580256)*Z1*Z3*Z4^3*Z6 + 
  (-5878505/196642048 - (7151717*rr)/196642048)*Z1^4*Z5*Z6 + 
  (7124107/12290128 - (2262193*rr)/12290128)*Z2*Z3^3*Z5*Z6 + 
  (-15150407/12290128 + (11300549*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (148240265/49160512 + (55005189*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-315450023/196642048 - (7877227*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (72619983/49160512 + (11501043*rr)/49160512)*Z2^3*Z5^2*Z6 + 
  (-10913635/6145064 - (3979035*rr)/6145064)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-8251507/12290128 + (1350433*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + Z3*Z5^4*Z6 + 
  (-7042427/12290128 - (986291*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (24550657/12290128 + (15512789*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (185314609/196642048 - (18789747*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (-24380019/98321024 + (59083993*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-30389131/98321024 + (13062465*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (3264507/98321024 - (22271857*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (-12509283/49160512 + (19865761*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-6054915/6145064 - (489379*rr)/1536266)*Z2*Z5^3*Z6^2 + 
  (63355861/196642048 + (3111329*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (18121853/49160512 + (16786065*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (5058867/24580256 + (2103913*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (-10624969/24580256 + (8031421*rr)/24580256)*Z2*Z3*Z6^4 + 
  (7451345/24580256 + (400631*rr)/24580256)*Z1*Z4*Z6^4, 
 (-3506949/49160512 + (803695*rr)/49160512)*Z1^4*Z2^2 + 
  (6873563/12290128 + (6291983*rr)/12290128)*Z2^3*Z3^3 + 
  (44947755/6145064 - (9489329*rr)/6145064)*Z1*Z2*Z3^4 + 
  (-15406785/24580256 + (13048739*rr)/24580256)*Z2^4*Z3*Z4 + 
  (94087133/24580256 + (39019145*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (46125183/12290128 - (5406365*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (529729/24580256 + (1077661*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (4114111/6145064 + (3953395*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (-3506949/24580256 + (803695*rr)/24580256)*Z1^3*Z4^3 + 
  (5634909/49160512 + (8226569*rr)/49160512)*Z2^5*Z5 + 
  (4397943/24580256 + (13183707*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (28397059/49160512 - (9428457*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (-2309103/3072532 + (339505*rr)/3072532)*Z1^2*Z2^2*Z4*Z5 + 
  (-50509883/49160512 - (28958191*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (-33/4 + (3*rr)/4)*Z3^3*Z4^2*Z5 + 
  (-25085221/12290128 + (15248207*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (-41110259/49160512 - (1343623*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (7 - rr)*Z3^4*Z5^2 + (66107/3072532 - (11096689*rr)/3072532)*Z2*Z3^2*Z4*
   Z5^2 + (25587719/24580256 - (19259957*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (37095745/24580256 + (1090525*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (-21705759/6145064 + (1285765*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (11228373/6145064 - (4506383*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-25917665/12290128 - (1685069*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-3235285/3072532 + (1322311*rr)/3072532)*Z1^2*Z5^4 + 
  (-242465/12290128 - (1050069*rr)/12290128)*Z1*Z2^4*Z6 + 
  (20757359/24580256 + (991971*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (102333/1536266 - (117970*rr)/768133)*Z1^3*Z3^2*Z6 + 
  (16986173/98321024 + (16891241*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-1 - rr)*Z3^4*Z4*Z6 + (14302063/3072532 + (3464659*rr)/3072532)*Z2*Z3^2*
   Z4^2*Z6 + (-600757/1536266 - (1224385*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-14277617/49160512 - (5677421*rr)/49160512)*Z1^4*Z5*Z6 + 
  (705566/768133 - (2273893*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (6383189/3072532 - (3240923*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20295049/12290128 + (5553925*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (27030577/49160512 + (18097229*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (6866701/6145064 + (1547801*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (-34268997/12290128 + (4934583*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-1936049/1536266 + (249512*rr)/768133)*Z1^2*Z4*Z5^2*Z6 + 
  (-2699957/6145064 - (658139*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (3393063/3072532 - (1818375*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-25945359/49160512 + (12269*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (74470777/24580256 + (4889389*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (4879395/24580256 + (10017175*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (17230209/24580256 - (7422651*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (12186745/12290128 + (2691563*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  Z3*Z4*Z5^2*Z6^2 + (-657715/12290128 + (2133047*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (4913267/49160512 - (9187945*rr)/49160512)*Z1^2*Z2*Z6^3 + 
  (-204711/3072532 - (1215997*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (15608247/24580256 + (2075245*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (18317999/24580256 + (2354173*rr)/24580256)*Z2*Z3*Z6^4 + 
  (12370393/24580256 - (3022745*rr)/24580256)*Z1*Z4*Z6^4, 
 (-1727423/24580256 + (576093*rr)/24580256)*Z1^4*Z2^2 + 
  (1126228/768133 - (1711060*rr)/768133)*Z2^3*Z3^3 + 
  (-4923884/768133 + (748864*rr)/768133)*Z1*Z2*Z3^4 + 
  (27936217/6145064 + (557973*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-1308315/768133 - (3584039*rr)/768133)*Z1*Z2^2*Z3^2*Z4 + 
  (-2010869/3072532 - (2924673*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (576307/12290128 + (575879*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (33920245/12290128 - (2005759*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-1727423/12290128 + (576093*rr)/12290128)*Z1^3*Z4^3 + 
  (16559243/6145064 - (585153*rr)/6145064)*Z2^5*Z5 + 
  (-8021335/3072532 - (3549859*rr)/3072532)*Z1*Z2^3*Z3*Z5 + 
  (-18581861/3072532 - (151401*rr)/3072532)*Z1^2*Z2*Z3^2*Z5 + 
  (9635297/6145064 + (6396941*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (7567513/6145064 + (2254213*rr)/6145064)*Z1^3*Z3*Z4*Z5 + 
  (-4 - 4*rr)*Z3^3*Z4^2*Z5 + (-42764699/3072532 - (9395727*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (14203473/6145064 + (1116093*rr)/6145064)*Z1^3*Z2*Z5^2 + 
  (-14 + 6*rr)*Z3^4*Z5^2 + (-4803794/768133 + (7462802*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (976989/768133 + (3292049*rr)/768133)*Z2^2*Z4^2*Z5^2 + 
  (-5502186/768133 + (1842950*rr)/768133)*Z1*Z3*Z4^2*Z5^2 + 
  (55417/768133 - (1085675*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (-2944531/768133 + (1373983*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (5873349/768133 - (129399*rr)/768133)*Z1*Z2*Z4*Z5^3 + 
  (1950828/768133 - (643560*rr)/768133)*Z1^2*Z5^4 + 
  (-30342495/24580256 - (7401571*rr)/24580256)*Z1*Z2^4*Z6 + 
  (30409999/24580256 + (18537555*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-1981205/6145064 - (2667177*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (4312069/6145064 - (178735*rr)/6145064)*Z1^3*Z2*Z4*Z6 - 4*rr*Z3^4*Z4*Z6 + 
  (-18222983/1536266 - (10955803*rr)/1536266)*Z2*Z3^2*Z4^2*Z6 + 
  (1267446/768133 + (1363014*rr)/768133)*Z1*Z3*Z4^3*Z6 + 
  (465553/768133 + (58215*rr)/768133)*Z1^4*Z5*Z6 + 
  (3388680/768133 + (3074918*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (-2874145/1536266 - (1441805*rr)/1536266)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18113725/1536266 - (557373*rr)/1536266)*Z1*Z3^2*Z4*Z5*Z6 + 
  (20882217/12290128 - (10608347*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-16672767/3072532 + (1958805*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (12030835/1536266 - (1760435*rr)/1536266)*Z1*Z2*Z3*Z5^2*Z6 + 
  (3733207/3072532 - (3305541*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (6948037/3072532 - (430905*rr)/3072532)*Z2^2*Z3^2*Z6^2 + 
  (-7497986/768133 - (412106*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (-1950443/1536266 + (1048991*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (-3505874/768133 - (667929*rr)/768133)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-7850103/12290128 - (7950027*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (1277933/1536266 + (1305515*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-12981049/6145064 - (4619693*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (13633303/6145064 - (1743851*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (-5723305/12290128 + (4074321*rr)/12290128)*Z1^2*Z2*Z6^3 + Z3*Z4^2*Z6^3 + 
  (-11989627/6145064 - (2401169*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (-17421143/12290128 + (1597707*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14589013/12290128 - (10858879*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-4474695/6145064 + (1706611*rr)/6145064)*Z1*Z4*Z6^4, 
 (3096761/49160512 - (737419*rr)/49160512)*Z1^4*Z2^2 + 
  (-21329283/12290128 - (6461143*rr)/12290128)*Z2^3*Z3^3 + 
  (-16507887/6145064 + (13502541*rr)/6145064)*Z1*Z2*Z3^4 + 
  (8851601/24580256 - (19646483*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-158023833/24580256 - (15348949*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-31351033/12290128 + (11025611*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-516293/24580256 - (958545*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11744827/12290128 - (7152111*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (3096761/24580256 - (737419*rr)/24580256)*Z1^3*Z4^3 + 
  (-9728965/49160512 - (15221969*rr)/49160512)*Z2^5*Z5 + 
  (-28619231/24580256 - (2625027*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (-37833307/49160512 + (35757489*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (6180095/6145064 - (1301165*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (66999485/49160512 + (6435433*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z5 + (-18239393/12290128 + (54595*rr)/12290128)*
   Z2*Z3*Z4^3*Z5 + (39526201/49160512 - (13921803*rr)/49160512)*Z1^3*Z2*
   Z5^2 + (-1 + 3*rr)*Z3^4*Z5^2 + (21756107/3072532 + (9564575*rr)/3072532)*
   Z2*Z3^2*Z4*Z5^2 + (55892393/24580256 + (15434405*rr)/24580256)*Z2^2*Z4^2*
   Z5^2 + (-350973/24580256 + (24216535*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (7259907/6145064 - (3385305*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (3600031/6145064 + (6709923*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (20485347/12290128 - (8799465*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-367833/6145064 - (3992773*rr)/6145064)*Z1^2*Z5^4 + 
  (-265705/3072532 + (453503*rr)/3072532)*Z1*Z2^4*Z6 + 
  (-4398665/24580256 - (1167077*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-2019573/12290128 + (2051055*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (-24005947/98321024 - (15262767*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-26512841/3072532 + (1128187*rr)/3072532)*Z2*Z3^2*Z4^2*Z6 + 
  (4828061/3072532 + (546633*rr)/3072532)*Z1*Z3*Z4^3*Z6 + 
  (16894125/49160512 - (682407*rr)/49160512)*Z1^4*Z5*Z6 + 
  (7167999/1536266 + (2372127*rr)/1536266)*Z2*Z3^3*Z5*Z6 + 
  (-3221193/3072532 + (3664515*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-28963749/12290128 + (11729551*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-54864751/49160512 - (10487699*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-3957545/6145064 + (2721691*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (7891305/12290128 - (15866139*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (765035/12290128 - (6133425*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (644485/6145064 - (842131*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (-373145/768133 + (806072*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (30198457/49160512 + (2714549*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-64870117/24580256 + (14260799*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-23307683/24580256 - (5954999*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (185289/768133 + (349325*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-8127537/6145064 + (1316605*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (-2031603/6145064 - (1659121*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (12797773/49160512 + (9121641*rr)/49160512)*Z1^2*Z2*Z6^3 + Z3^2*Z5*Z6^3 + 
  (-837721/12290128 + (2915935*rr)/12290128)*Z2*Z4*Z5*Z6^3 + 
  (-5662331/12290128 + (2148807*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14337273/12290128 + (377373*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-662513/6145064 + (161524*rr)/768133)*Z1*Z4*Z6^4, 
 (858749/98321024 + (262067*rr)/98321024)*Z1^4*Z2^2 + 
  (-49666427/49160512 + (3972767*rr)/49160512)*Z2^3*Z3^3 + 
  (92229897/98321024 + (14095099*rr)/98321024)*Z1*Z2*Z3^4 + 
  (-7664561/24580256 - (6159219*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-18783211/12290128 + (4925745*rr)/12290128)*Z1*Z2^2*Z3^2*Z4 + 
  (-3305943/12290128 + (68859*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (1346609/98321024 - (298341*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-19387241/98321024 - (13160723*rr)/98321024)*Z1^2*Z2*Z3*Z4^2 + 
  (858749/49160512 + (262067*rr)/49160512)*Z1^3*Z4^3 + Z3^2*Z4^4 + 
  (-1280101/6145064 - (1736355*rr)/12290128)*Z2^5*Z5 + 
  (-48301767/196642048 + (43488779*rr)/196642048)*Z1*Z2^3*Z3*Z5 + 
  (56513607/196642048 + (69198053*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (57071443/196642048 - (29279799*rr)/196642048)*Z1^2*Z2^2*Z4*Z5 + 
  (10975723/196642048 - (19913119*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (-19/8 + (7*rr)/8)*Z3^3*Z4^2*Z5 + (-569509/1536266 + (1403463*rr)/1536266)*
   Z2*Z3*Z4^3*Z5 + (-8186249/98321024 - (13297851*rr)/98321024)*Z1^3*Z2*
   Z5^2 + (119/32 + (5*rr)/32)*Z3^4*Z5^2 + 
  (213229373/49160512 - (15093769*rr)/49160512)*Z2*Z3^2*Z4*Z5^2 + 
  (74024615/49160512 - (21519115*rr)/49160512)*Z2^2*Z4^2*Z5^2 + 
  (18519649/12290128 + (2939951*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-121529351/196642048 + (26604747*rr)/196642048)*Z2^2*Z3*Z5^3 + 
  (95040453/98321024 + (15007919*rr)/98321024)*Z1*Z3^2*Z5^3 + 
  (-124603245/196642048 - (81202983*rr)/196642048)*Z1*Z2*Z4*Z5^3 + 
  (-2992053/6145064 - (498975*rr)/6145064)*Z1^2*Z5^4 + 
  (-16782849/393284096 + (33544493*rr)/393284096)*Z1*Z2^4*Z6 + 
  (88539453/393284096 - (45077721*rr)/393284096)*Z1^2*Z2^2*Z3*Z6 + 
  (-69181049/393284096 + (11997717*rr)/393284096)*Z1^3*Z3^2*Z6 + 
  (-2255079/49160512 - (1682383*rr)/49160512)*Z1^3*Z2*Z4*Z6 + 
  (-49/32 + (13*rr)/32)*Z3^4*Z4*Z6 + 
  (-47682791/24580256 + (31102715*rr)/24580256)*Z2*Z3^2*Z4^2*Z6 + 
  (3417755/6145064 - (1661213*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3841663/393284096 - (15653469*rr)/393284096)*Z1^4*Z5*Z6 + 
  (255121247/196642048 - (121294787*rr)/196642048)*Z2*Z3^3*Z5*Z6 + 
  (-56016301/196642048 + (19731481*rr)/196642048)*Z2^2*Z3*Z4*Z5*Z6 + 
  (64339775/98321024 + (82329053*rr)/98321024)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-105362317/196642048 - (14791655*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (66651623/98321024 + (26881189*rr)/98321024)*Z2^3*Z5^2*Z6 + 
  (-190824553/196642048 - (64298427*rr)/196642048)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-210327823/393284096 + (1681139*rr)/393284096)*Z1^2*Z4*Z5^2*Z6 + 
  (-148433407/786568192 - (97839005*rr)/786568192)*Z2^2*Z3^2*Z6^2 + 
  (174070225/393284096 + (213006547*rr)/393284096)*Z1*Z3^3*Z6^2 + 
  (134746699/393284096 + (11301665*rr)/393284096)*Z2^3*Z4*Z6^2 + 
  (55259165/786568192 + (259759927*rr)/786568192)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-42835551/196642048 + (16496051*rr)/196642048)*Z1^2*Z4^2*Z6^2 + 
  (237071571/786568192 - (96458023*rr)/786568192)*Z1*Z2^2*Z5*Z6^2 + 
  (-188188995/1573136384 + (261284631*rr)/1573136384)*Z1^2*Z3*Z5*Z6^2 + 
  (-537594735/1573136384 - (175496685*rr)/1573136384)*Z2*Z5^3*Z6^2 + 
  (234801865/1573136384 - (3862213*rr)/1573136384)*Z1^2*Z2*Z6^3 + 
  (-51294133/1573136384 + (207770881*rr)/1573136384)*Z2*Z4*Z5*Z6^3 + 
  (374349589/3146272768 + (245313311*rr)/3146272768)*Z1*Z5^2*Z6^3 + 
  (-760017665/3146272768 + (386587805*rr)/3146272768)*Z2*Z3*Z6^4 + 
  (574557331/3146272768 + (70724825*rr)/3146272768)*Z1*Z4*Z6^4, 
 (-133811/6007808 - (101511*rr)/6007808)*Z1^3*Z2^3 + 
  (401433/6007808 + (304533*rr)/6007808)*Z1^4*Z2*Z3 + 
  (-1449461/187744 - (286433*rr)/187744)*Z2^2*Z3^4 + 
  (153877/46936 + (78435*rr)/46936)*Z1*Z3^5 + 
  (163911/750976 - (1503093*rr)/750976)*Z2^3*Z3^2*Z4 + 
  (-2254413/375488 - (374665*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (-20761/1501952 + (320683*rr)/1501952)*Z2^4*Z4^2 + 
  (19363/375488 - (237225*rr)/375488)*Z1*Z2^2*Z3*Z4^2 + 
  (-1951/23468 - (10471*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-1132771/1501952 + (149961*rr)/1501952)*Z1^2*Z2*Z4^3 + 
  (82539/375488 - (347841*rr)/375488)*Z2^4*Z3*Z5 + 
  (-2511721/750976 + (744459*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (473161/375488 - (130019*rr)/375488)*Z1^2*Z3^3*Z5 + 
  (1510965/3003904 + (303297*rr)/3003904)*Z1*Z2^3*Z4*Z5 + 
  (-379175/3003904 - (527243*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (401433/3003904 + (304533*rr)/3003904)*Z1^3*Z4^2*Z5 + 
  (512401/750976 + (83625*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (258681/1501952 + (70077*rr)/1501952)*Z1^3*Z3*Z5^2 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5^2 + (667169/750976 - (986019*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (2166037/1501952 + (376929*rr)/1501952)*Z1*Z4^3*Z5^2 + 
  (-1627/46936 + (133481*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (223989/187744 + (162007*rr)/187744)*Z2^2*Z4*Z5^3 + 
  (-1088819/375488 - (104463*rr)/375488)*Z1*Z3*Z4*Z5^3 + 
  (60929/46936 - (17773*rr)/187744)*Z1*Z2*Z5^4 + Z5^6 + 
  (-2492511/3003904 + (679133*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-249115/375488 + (45533*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-128081/750976 - (73633*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (-819541/1501952 - (207585*rr)/1501952)*Z1^3*Z3*Z4*Z6 + 
  (-53/16 - rr/16)*Z3^3*Z4^2*Z6 + (-1276397/375488 + (698983*rr)/375488)*Z2*
   Z3*Z4^3*Z6 + (-451811/3003904 + (176185*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (55/8 + (11*rr)/8)*Z3^4*Z5*Z6 + (-537829/187744 - (273799*rr)/187744)*Z2*
   Z3^2*Z4*Z5*Z6 + (5773611/1501952 - (271169*rr)/1501952)*Z2^2*Z4^2*Z5*Z6 + 
  (-243413/375488 + (265311*rr)/375488)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-86723/187744 + (90925*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (601179/375488 - (164375*rr)/375488)*Z1*Z3^2*Z5^2*Z6 + 
  (97767/750976 - (130561*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-294141/750976 + (176077*rr)/750976)*Z1^2*Z5^3*Z6 + 
  (-310107/3003904 - (3743*rr)/3003904)*Z1^4*Z6^2 + 
  (-607825/375488 - (458403*rr)/375488)*Z2*Z3^3*Z6^2 + 
  (124859/187744 - (157199*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (-995291/375488 + (243299*rr)/375488)*Z1*Z3^2*Z4*Z6^2 + 
  (1252161/750976 - (192739*rr)/750976)*Z1*Z2*Z4^2*Z6^2 + 
  (329391/1501952 + (125235*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-620381/750976 - (373273*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (29445/1501952 + (66649*rr)/1501952)*Z1^2*Z4*Z5*Z6^2 + 
  (-148429/1501952 + (21473*rr)/1501952)*Z1*Z2^2*Z6^3 + 
  (150803/1501952 + (68697*rr)/1501952)*Z1^2*Z3*Z6^3 + 
  (1178529/1501952 - (496437*rr)/1501952)*Z2*Z5^2*Z6^3 + 
  (-420871/750976 + (7523*rr)/750976)*Z2*Z4*Z6^4 + 
  (637369/6007808 - (748533*rr)/6007808)*Z1*Z5*Z6^4, 
 (196673/1501952 + (81085*rr)/1501952)*Z1^3*Z2^3 + 
  (-590019/1501952 - (243255*rr)/1501952)*Z1^4*Z2*Z3 + 
  (253367/46936 + (64267*rr)/46936)*Z2^2*Z3^4 + 
  (8533/23468 - (22737*rr)/23468)*Z1*Z3^5 + 
  (-744177/187744 + (239667*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (992743/93872 - (17645*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (-207885/375488 - (301049*rr)/375488)*Z2^4*Z4^2 + 
  (32905/93872 + (62677*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (43411/23468 + (8591*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (949729/375488 - (254467*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (5261/93872 + (109225*rr)/93872)*Z2^4*Z3*Z5 + 
  (382359/187744 - (340957*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-463297/93872 + (70647*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (-841131/750976 - (23679*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-308159/750976 + (169773*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-590019/750976 - (243255*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-1247/11734 - (23743*rr)/93872)*Z1^2*Z2^2*Z5^2 + 
  (-290805/375488 - (39141*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5^2 + (802029/187744 + (500297*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (-770875/375488 - (45295*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (-165455/93872 - (284305*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (-234043/93872 - (94549*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (536789/93872 + (30885*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-147923/187744 + (57003*rr)/187744)*Z1*Z2*Z5^4 + 
  (645625/750976 - (282587*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (69087/93872 + (34557*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (121443/187744 + (21281*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (346183/375488 + (6443*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (-9/4 - (5*rr)/4)*Z3^3*Z4^2*Z6 + (-41237/93872 - (321217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (-117159/750976 - (199523*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-7/2 + (9*rr)/2)*Z3^4*Z5*Z6 + (598277/93872 + (326711*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1821241/375488 + (390235*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (-97661/93872 - (5865*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-247565/187744 - (253259*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (-619123/187744 + (185951*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (-66295/93872 - (699*rr)/11734)*Z1*Z2*Z4*Z5^2*Z6 + 
  (74331/375488 - (66583*rr)/375488)*Z1^2*Z5^3*Z6 + Z4*Z5^4*Z6 + 
  (42193/750976 - (21835*rr)/750976)*Z1^4*Z6^2 + 
  (707361/187744 + (154115*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (9711/93872 + (53857*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (121457/187744 - (27733*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (-415521/187744 + (110243*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (-141359/375488 - (100931*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (321791/187744 + (213995*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-133293/375488 + (9347*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (39289/750976 - (28309*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (225349/750976 + (47311*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-605933/750976 + (427465*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (330603/375488 - (93215*rr)/375488)*Z2*Z4*Z6^4 + 
  (-626001/3003904 + (750893*rr)/3003904)*Z1*Z5*Z6^4, 
 (-18343/93872 + (14923*rr)/187744)*Z1^3*Z2^3 + 
  (55029/93872 - (44769*rr)/187744)*Z1^4*Z2*Z3 + 
  (-70873/23468 + (140017*rr)/23468)*Z2^2*Z3^4 + 
  (797075/93872 + (161113*rr)/93872)*Z1*Z3^5 + 
  (-434705/46936 - (32797*rr)/46936)*Z2^3*Z3^2*Z4 + 
  (370685/93872 + (810127*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (287891/93872 - (37929*rr)/93872)*Z2^4*Z4^2 + 
  (-84717/46936 + (29101*rr)/46936)*Z1*Z2^2*Z3*Z4^2 + 
  (-72805/23468 + (51293*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (276697/93872 + (124981*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-290171/46936 + (29355*rr)/46936)*Z2^4*Z3*Z5 + 
  (1876065/187744 + (261083*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-738727/187744 - (641349*rr)/187744)*Z1^2*Z3^3*Z5 + 
  (37321/46936 - (58265*rr)/93872)*Z1*Z2^3*Z4*Z5 + 
  (-910245/375488 - (116251*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (55029/46936 - (44769*rr)/93872)*Z1^3*Z4^2*Z5 + 
  (375885/750976 - (169561*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (236907/750976 - (333903*rr)/750976)*Z1^3*Z3*Z5^2 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5^2 + (-935155/93872 + (168187*rr)/93872)*Z2*Z3*Z4^2*
   Z5^2 + (29815/93872 - (55321*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (4414469/375488 - (1190225*rr)/375488)*Z2*Z3^2*Z5^3 + 
  (1461297/375488 - (821645*rr)/375488)*Z2^2*Z4*Z5^3 + 
  (-533123/187744 + (476007*rr)/187744)*Z1*Z3*Z4*Z5^3 + 
  (-1798867/750976 - (320729*rr)/750976)*Z1*Z2*Z5^4 + 
  (916325/375488 + (186051*rr)/375488)*Z1*Z2^3*Z3*Z6 + 
  (84257/375488 + (243683*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-496231/750976 + (203371*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (4365/11734 + (47749*rr)/46936)*Z1^3*Z3*Z4*Z6 + (11 - rr)*Z3^3*Z4^2*Z6 + 
  (115388/5867 - (8073*rr)/11734)*Z2*Z3*Z4^3*Z6 + 
  (719529/750976 - (62845*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-21 - 3*rr)*Z3^4*Z5*Z6 + (-4537393/375488 + (1988877*rr)/375488)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1076489/187744 - (618703*rr)/187744)*Z2^2*Z4^2*Z5*Z6 + 
  (-16013/23468 - (15273*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5463971/750976 - (783415*rr)/750976)*Z2^2*Z3*Z5^2*Z6 + 
  (-4068409/750976 - (2045451*rr)/750976)*Z1*Z3^2*Z5^2*Z6 + 
  (-727905/750976 - (135523*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (1060353/1501952 + (60131*rr)/1501952)*Z1^2*Z5^3*Z6 + 
  (205325/750976 + (75887*rr)/750976)*Z1^4*Z6^2 + 
  (-3126721/750976 + (3146333*rr)/750976)*Z2*Z3^3*Z6^2 + 
  (-1670573/375488 + (168857*rr)/375488)*Z2^2*Z3*Z4*Z6^2 + 
  (2615867/750976 + (95825*rr)/750976)*Z1*Z3^2*Z4*Z6^2 + 
  (-95221/23468 - (8822*rr)/5867)*Z1*Z2*Z4^2*Z6^2 + 
  (84283/187744 - (105491*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (-554259/187744 + (267327*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (473331/750976 - (103287*rr)/750976)*Z1^2*Z4*Z5*Z6^2 + Z4^2*Z5^2*Z6^2 + 
  (297047/3003904 + (609573*rr)/3003904)*Z1*Z2^2*Z6^3 + 
  (-1144069/3003904 - (226543*rr)/3003904)*Z1^2*Z3*Z6^3 + 
  (-6087387/3003904 - (850865*rr)/3003904)*Z2*Z5^2*Z6^3 + 
  (2145109/1501952 + (1141471*rr)/1501952)*Z2*Z4*Z6^4 + 
  (-14648271/12015616 - (3276557*rr)/12015616)*Z1*Z5*Z6^4, 
 (-338959/1501952 - (222109*rr)/1501952)*Z1^3*Z2^3 + 
  (1486237/1501952 + (760199*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-2174773/93872 - (547007*rr)/93872)*Z2^2*Z3^4 + 
  (-1429199/375488 + (905203*rr)/375488)*Z1*Z3^5 + 
  (227893/23468 - (129137*rr)/23468)*Z2^3*Z3^2*Z4 + 
  (-12105093/375488 - (555119*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (1094/5867 + (45297*rr)/23468)*Z2^4*Z4^2 + 
  (-481805/187744 - (268279*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (-363829/93872 - (124647*rr)/93872)*Z1^2*Z3^2*Z4^2 + 
  (-88443/11734 + (9876*rr)/5867)*Z1^2*Z2*Z4^3 + 
  (289349/187744 - (789073*rr)/187744)*Z2^4*Z3*Z5 + 
  (-5156073/750976 + (4425701*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (9451995/750976 - (1836111*rr)/750976)*Z1^2*Z3^3*Z5 + 
  (2140757/750976 + (607327*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (8256147/1501952 + (389465*rr)/1501952)*Z1^2*Z2*Z3*Z4*Z5 + 
  (1486237/750976 + (760199*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (1/4 - (3*rr)/4)*Z2*Z4^4*Z5 + (4226911/3003904 + (2288957*rr)/3003904)*Z1^2*
   Z2^2*Z5^2 + (6376289/3003904 + (1157379*rr)/3003904)*Z1^3*Z3*Z5^2 + 
  (-28 - 4*rr)*Z3^3*Z4*Z5^2 + (-2392007/375488 - (2814645*rr)/375488)*Z2*Z3*
   Z4^2*Z5^2 + (557827/187744 + (54633*rr)/187744)*Z1*Z4^3*Z5^2 + 
  (5250615/1501952 + (16978245*rr)/1501952)*Z2*Z3^2*Z5^3 + 
  (10198523/1501952 + (3973649*rr)/1501952)*Z2^2*Z4*Z5^3 + 
  (-11362009/750976 - (1837803*rr)/750976)*Z1*Z3*Z4*Z5^3 + 
  (7977391/3003904 - (3333971*rr)/3003904)*Z1*Z2*Z5^4 + 
  (-5874175/1501952 + (1792483*rr)/1501952)*Z1*Z2^3*Z3*Z6 + 
  (-3587845/1501952 - (1938287*rr)/1501952)*Z1^2*Z2*Z3^2*Z6 + 
  (-3542445/3003904 - (1676775*rr)/3003904)*Z1^2*Z2^2*Z4*Z6 + 
  (-730691/375488 - (97489*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (2 + 2*rr)*Z3^3*Z4^2*Z6 + (-13857/93872 + (1014125*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z6 + 
  (1179895/3003904 + (1902405*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (7 - 11*rr)*Z3^4*Z5*Z6 + (-26408379/1501952 - (15037777*rr)/1501952)*Z2*
   Z3^2*Z4*Z5*Z6 + (11380643/750976 - (1256567*rr)/750976)*Z2^2*Z4^2*Z5*Z6 + 
  (27737/11734 - (8387*rr)/11734)*Z1*Z3*Z4^2*Z5*Z6 + 
  (18183233/3003904 + (11532067*rr)/3003904)*Z2^2*Z3*Z5^2*Z6 + 
  (30027917/3003904 - (11467641*rr)/3003904)*Z1*Z3^2*Z5^2*Z6 + 
  (5042949/3003904 - (12561*rr)/3003904)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-8153173/6007808 + (4260641*rr)/6007808)*Z1^2*Z5^3*Z6 + 
  (-771549/3003904 + (26249*rr)/3003904)*Z1^4*Z6^2 + 
  (-38470635/3003904 - (9456097*rr)/3003904)*Z2*Z3^3*Z6^2 + 
  (-669135/1501952 - (3125773*rr)/1501952)*Z2^2*Z3*Z4*Z6^2 + 
  (-14800343/3003904 + (1191387*rr)/3003904)*Z1*Z3^2*Z4*Z6^2 + 
  (1238317/187744 - (385793*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (529959/750976 + (369109*rr)/750976)*Z2^3*Z5*Z6^2 + 
  (-4782373/750976 - (2456591*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (1594521/3003904 + (619179*rr)/3003904)*Z1^2*Z4*Z5*Z6^2 + 
  (-5291811/12015616 + (2211447*rr)/12015616)*Z1*Z2^2*Z6^3 + 
  (-9468759/12015616 - (1428645*rr)/12015616)*Z1^2*Z3*Z6^3 + Z4^3*Z6^3 + 
  (31749943/12015616 - (14636987*rr)/12015616)*Z2*Z5^2*Z6^3 + 
  (-18631545/6007808 + (4238901*rr)/6007808)*Z2*Z4*Z6^4 + 
  (48202299/48062464 - (34377007*rr)/48062464)*Z1*Z5*Z6^4, 
 (-155567/1501952 - (17011*rr)/1501952)*Z1^3*Z2^3 + 
  (466701/1501952 + (51033*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-160689/46936 + (9027*rr)/46936)*Z2^2*Z3^4 + 
  (52457/23468 + (8611*rr)/23468)*Z1*Z3^5 + 
  (97523/187744 - (144633*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (-343917/93872 + (156751*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (329379/375488 + (120311*rr)/375488)*Z2^4*Z4^2 + 
  (-107623/93872 - (25819*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (-45911/46936 + (13813*rr)/46936)*Z1^2*Z3^2*Z4^2 + 
  (-256399/375488 + (224845*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (-78305/93872 - (42573*rr)/93872)*Z2^4*Z3*Z5 + 
  (245311/187744 + (247531*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (125259/93872 - (114317*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (451281/750976 - (80755*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-82003/750976 + (161001*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (466701/750976 + (51033*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (13975/93872 + (2543*rr)/23468)*Z1^2*Z2^2*Z5^2 + 
  (168171/375488 - (13221*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5^2 + (-696379/187744 - (173247*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (414769/375488 - (105907*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (211321/93872 + (87751*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (182679/93872 - (9243*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-304381/93872 + (38139*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-25159/187744 - (40681*rr)/187744)*Z1*Z2*Z5^4 + 
  (-105331/750976 + (163689*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (-15225/93872 - (16571*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-38569/93872 + (133*rr)/11734)*Z1^2*Z2^2*Z4*Z6 + 
  (-59673/375488 + (61707*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (11/4 - rr/4)*Z3^3*Z4^2*Z6 + (372891/93872 + (139055*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (251901/750976 + (104177*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-9/2 - (5*rr)/2)*Z3^4*Z5*Z6 + (-527279/93872 - (82973*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (354647/375488 - (431829*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (34567/93872 - (6325*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (357451/187744 + (89021*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (208457/187744 - (234773*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (21227/93872 + (781*rr)/46936)*Z1*Z2*Z4*Z5^2*Z6 + 
  (4235/375488 + (51977*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (41821/750976 + (13265*rr)/750976)*Z1^4*Z6^2 + 
  (-373287/187744 + (85675*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (-111699/93872 - (12553*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-15807/187744 + (2763*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (38505/187744 - (111419*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (79243/375488 + (20687*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (-293969/187744 - (62341*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (74367/375488 - (16609*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + Z3*Z5^3*Z6^2 + 
  (26265/750976 + (40795*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-245203/750976 - (3737*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-183637/750976 - (297807*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-58989/375488 + (95961*rr)/375488)*Z2*Z4*Z6^4 + 
  (-610217/3003904 - (438619*rr)/3003904)*Z1*Z5*Z6^4, 
 (-1499/46936 - (1483*rr)/23468)*Z1^3*Z2^3 + (4497/46936 + (4449*rr)/23468)*
   Z1^4*Z2*Z3 + (-54190/5867 - (7856*rr)/5867)*Z2^2*Z3^4 + 
  (-84213/23468 - (22239*rr)/23468)*Z1*Z3^5 + 
  (21425/11734 - (16931*rr)/11734)*Z2^3*Z3^2*Z4 + 
  (-265597/23468 - (64403*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-13267/23468 + (16329*rr)/23468)*Z2^4*Z4^2 + 
  (-11939/23468 - (9803*rr)/23468)*Z1*Z2^2*Z3*Z4^2 + 
  (-14129/23468 - (40117*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-63785/23468 + (1531*rr)/23468)*Z1^2*Z2*Z4^3 + 
  (15713/23468 - (37423*rr)/23468)*Z2^4*Z3*Z5 + 
  (-167867/46936 + (63647*rr)/46936)*Z1*Z2^2*Z3^2*Z5 + 
  (177483/46936 + (41189*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (21953/23468 + (3057*rr)/11734)*Z1*Z2^3*Z4*Z5 + 
  (226695/93872 - (41839*rr)/93872)*Z1^2*Z2*Z3*Z4*Z5 + 
  (4497/23468 + (4449*rr)/11734)*Z1^3*Z4^2*Z5 + 
  (79309/187744 + (12567*rr)/187744)*Z1^2*Z2^2*Z5^2 + 
  (84771/187744 + (39993*rr)/187744)*Z1^3*Z3*Z5^2 + (6 - 2*rr)*Z3^3*Z4*Z5^2 + 
  (18399/23468 - (65643*rr)/23468)*Z2*Z3*Z4^2*Z5^2 + 
  (26151/23468 + (5751*rr)/23468)*Z1*Z4^3*Z5^2 + 
  (154637/93872 + (351175*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (100513/93872 + (123987*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-160023/46936 - (34509*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (239749/187744 - (51697*rr)/187744)*Z1*Z2*Z5^4 + 
  (-153597/93872 + (44281*rr)/93872)*Z1*Z2^3*Z3*Z6 + 
  (-109297/93872 - (43879*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-67583/187744 - (43229*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (-58449/46936 - (22745*rr)/46936)*Z1^3*Z3*Z4*Z6 + 
  (-6 + 2*rr)*Z3^3*Z4^2*Z6 + (-61081/11734 + (39367*rr)/11734)*Z2*Z3*Z4^3*
   Z6 + (-43487/187744 + (34539*rr)/187744)*Z1^3*Z2*Z5*Z6 + 
  (14 - 2*rr)*Z3^4*Z5*Z6 + (-213033/93872 - (359995*rr)/93872)*Z2*Z3^2*Z4*Z5*
   Z6 + (279645/46936 + (879*rr)/46936)*Z2^2*Z4^2*Z5*Z6 + 
  (19273/23468 + (7461*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-72917/187744 + (232193*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (463775/187744 + (27709*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (84967/187744 + (10901*rr)/187744)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-18503/375488 + (101195*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (-48759/187744 - (973*rr)/187744)*Z1^4*Z6^2 + 
  (-624489/187744 - (412251*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (33711/93872 - (72043*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-316301/187744 + (149561*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (30413/11734 - (1597*rr)/11734)*Z1*Z2*Z4^2*Z6^2 + 
  (3153/23468 + (2227*rr)/5867)*Z2^3*Z5*Z6^2 + 
  (-37813/46936 - (46611*rr)/46936)*Z1*Z2*Z3*Z5*Z6^2 + 
  (4363/187744 + (26273*rr)/187744)*Z1^2*Z4*Z5*Z6^2 + 
  (-59921/750976 - (20499*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (86467/750976 + (16233*rr)/750976)*Z1^2*Z3*Z6^3 + Z3*Z4*Z5*Z6^3 + 
  (846061/750976 - (304089*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-484211/375488 - (11737*rr)/375488)*Z2*Z4*Z6^4 + 
  (1570553/3003904 - (329141*rr)/3003904)*Z1*Z5*Z6^4, 
 (-3507205/96124928 + (3364881*rr)/96124928)*Z1^3*Z2^3 + 
  (12023567/96124928 - (11596595*rr)/96124928)*Z1^4*Z2*Z3 + 
  (7191633/6007808 + (11611475*rr)/6007808)*Z2^2*Z3^4 + 
  (37999011/24031232 + (6211593*rr)/24031232)*Z1*Z3^5 + 
  (-4418009/1501952 + (66197*rr)/1501952)*Z2^3*Z3^2*Z4 + 
  (91392353/24031232 + (56566403*rr)/24031232)*Z1*Z2*Z3^3*Z4 + 
  (2568137/3003904 - (832325*rr)/3003904)*Z2^4*Z4^2 + 
  (-1408623/12015616 + (3966227*rr)/12015616)*Z1*Z2^2*Z3*Z4^2 + 
  (-552595/6007808 + (3781927*rr)/6007808)*Z1^2*Z3^2*Z4^2 + 
  (2427155/1501952 + (480889*rr)/1501952)*Z1^2*Z2*Z4^3 + Z3*Z4^5 + 
  (-23599585/12015616 + (5493757*rr)/12015616)*Z2^4*Z3*Z5 + 
  (173170037/48062464 - (5468609*rr)/48062464)*Z1*Z2^2*Z3^2*Z5 + 
  (-113898399/48062464 - (42722429*rr)/48062464)*Z1^2*Z3^3*Z5 + 
  (-3789105/48062464 - (13382643*rr)/48062464)*Z1*Z2^3*Z4*Z5 + 
  (-68059863/96124928 - (10577701*rr)/96124928)*Z1^2*Z2*Z3*Z4*Z5 + 
  (12023567/48062464 - (11596595*rr)/48062464)*Z1^3*Z4^2*Z5 + 
  (-5/8 - rr/8)*Z2*Z4^4*Z5 + (29691981/192249856 - (24901689*rr)/192249856)*
   Z1^2*Z2^2*Z5^2 + (-10529165/192249856 - (35003271*rr)/192249856)*Z1^3*Z3*
   Z5^2 + (-7/4 + (11*rr)/4)*Z3^3*Z4*Z5^2 + 
  (-59494565/24031232 + (31403569*rr)/24031232)*Z2*Z3*Z4^2*Z5^2 + 
  (-3405255/12015616 - (2668533*rr)/12015616)*Z1*Z4^3*Z5^2 + 
  (377217557/96124928 - (146593761*rr)/96124928)*Z2*Z3^2*Z5^3 + 
  (19081953/96124928 - (85924093*rr)/96124928)*Z2^2*Z4*Z5^3 + 
  (29061061/48062464 + (54932271*rr)/48062464)*Z1*Z3*Z4*Z5^3 + 
  (-180958563/192249856 - (9296713*rr)/192249856)*Z1*Z2*Z5^4 + 
  (102371987/96124928 + (8826073*rr)/96124928)*Z1*Z2^3*Z3*Z6 + 
  (-16202943/96124928 + (25093155*rr)/96124928)*Z1^2*Z2*Z3^2*Z6 + 
  (-16602775/192249856 + (30342555*rr)/192249856)*Z1^2*Z2^2*Z4*Z6 + 
  (6706595/24031232 + (5577225*rr)/24031232)*Z1^3*Z3*Z4*Z6 + 
  (5/2 - rr/2)*Z3^3*Z4^2*Z6 + (32442245/6007808 - (7289233*rr)/6007808)*Z2*Z3*
   Z4^3*Z6 + (1/16 - rr/16)*Z1*Z4^4*Z6 + 
  (58239317/192249856 - (20978209*rr)/192249856)*Z1^3*Z2*Z5*Z6 + 
  (-553/64 + (37*rr)/64)*Z3^4*Z5*Z6 + 
  (-196906081/96124928 + (227271805*rr)/96124928)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-134624807/48062464 - (38118165*rr)/48062464)*Z2^2*Z4^2*Z5*Z6 + 
  (-992429/1501952 - (178151*rr)/1501952)*Z1*Z3*Z4^2*Z5*Z6 + 
  (261491155/192249856 - (161602919*rr)/192249856)*Z2^2*Z3*Z5^2*Z6 + 
  (-449076745/192249856 - (94289787*rr)/192249856)*Z1*Z3^2*Z5^2*Z6 + 
  (-89183361/192249856 - (13139939*rr)/192249856)*Z1*Z2*Z4*Z5^2*Z6 + 
  (110683217/384499712 - (5554861*rr)/384499712)*Z1^2*Z5^3*Z6 + 
  (14700457/192249856 + (2121819*rr)/192249856)*Z1^4*Z6^2 + 
  (-15676849/192249856 + (265882253*rr)/192249856)*Z2*Z3^3*Z6^2 + 
  (-75751069/96124928 + (29704009*rr)/96124928)*Z2^2*Z3*Z4*Z6^2 + 
  (167025611/192249856 - (13613695*rr)/192249856)*Z1*Z3^2*Z4*Z6^2 + 
  (-20482397/12015616 - (2483447*rr)/12015616)*Z1*Z2*Z4^2*Z6^2 + 
  (7693333/48062464 - (7457249*rr)/48062464)*Z2^3*Z5*Z6^2 + 
  (-44090943/48062464 + (34101155*rr)/48062464)*Z1*Z2*Z3*Z5*Z6^2 + 
  (13674363/192249856 - (11146607*rr)/192249856)*Z1^2*Z4*Z5*Z6^2 + 
  (98231079/768999424 + (20944405*rr)/768999424)*Z1*Z2^2*Z6^3 + 
  (-42219381/768999424 + (39097281*rr)/768999424)*Z1^2*Z3*Z6^3 + 
  (-603874411/768999424 + (28599455*rr)/768999424)*Z2*Z5^2*Z6^3 + 
  (291193349/384499712 + (52503023*rr)/384499712)*Z2*Z4*Z6^4 + 
  (-1317228639/3075997696 - (8716989*rr)/3075997696)*Z1*Z5*Z6^4, 
 (153307/1501952 + (90959*rr)/1501952)*Z1^3*Z2^3 + 
  (-459921/1501952 - (272877*rr)/1501952)*Z1^4*Z2*Z3 + 
  (195063/23468 + (14971*rr)/23468)*Z2^2*Z3^4 + 
  (19286/5867 - (2850*rr)/5867)*Z1*Z3^5 + (-72601/46936 + (76331*rr)/46936)*
   Z2^3*Z3^2*Z4 + (249531/23468 + (23471*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-64911/375488 - (304051*rr)/375488)*Z2^4*Z4^2 + 
  (61523/187744 + (102887*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (232237/187744 + (280473*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (1031723/375488 - (184481*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (41685/46936 + (66977*rr)/46936)*Z2^4*Z3*Z5 + 
  (13717/11734 - (19423*rr)/11734)*Z1*Z2^2*Z3^2*Z5 + 
  (-216039/46936 + (14101*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (-180397/187744 - (36121*rr)/187744)*Z1*Z2^3*Z4*Z5 + 
  (-544945/375488 + (385139*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-459921/750976 - (272877*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-630/5867 - (362*rr)/5867)*Z1^2*Z2^2*Z5^2 + 
  (-263109/375488 - (56529*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (206117/93872 + (201393*rr)/93872)*Z2*Z3*Z4^2*Z5^2 + 
  (-123317/93872 - (19713*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (-153395/23468 - (64487*rr)/23468)*Z2*Z3^2*Z5^3 + 
  (-62847/23468 - (20355*rr)/23468)*Z2^2*Z4*Z5^3 + 
  (223085/46936 + (29657*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (-3691/23468 + (3057*rr)/23468)*Z1*Z2*Z5^4 + 
  (35431/46936 - (27285*rr)/46936)*Z1*Z2^3*Z3*Z6 + 
  (211397/187744 + (115025*rr)/187744)*Z1^2*Z2*Z3^2*Z6 + 
  (341677/750976 + (128793*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (904035/750976 + (114359*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z6 + (-49557/93872 - (293217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (41553/750976 - (174931*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-1 + 3*rr)*Z3^4*Z5*Z6 + (309639/46936 + (93323*rr)/46936)*Z2*Z3^2*Z4*Z5*
   Z6 + (-1552481/375488 + (246659*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (6367/93872 + (62403*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-139851/93872 - (76671*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (-144331/46936 + (25057*rr)/46936)*Z1*Z3^2*Z5^2*Z6 + 
  (-42723/93872 - (23543*rr)/93872)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-73873/187744 - (70125*rr)/187744)*Z1^2*Z5^3*Z6 + 
  (1081/5867 - (366*rr)/5867)*Z1^4*Z6^2 + (28790/5867 + (1270*rr)/5867)*Z2*
   Z3^3*Z6^2 + (122177/187744 + (115165*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (30107/93872 - (21553*rr)/93872)*Z1*Z3^2*Z4*Z6^2 + 
  (-749941/375488 + (190015*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (-14059/187744 - (27039*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (185321/187744 + (116581*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-227129/375488 + (651*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (191963/750976 - (68017*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-44033/187744 + (33443*rr)/187744)*Z1^2*Z3*Z6^3 + 
  (-15987/23468 + (11041*rr)/23468)*Z2*Z5^2*Z6^3 + Z3^2*Z6^4 + 
  (51333/46936 - (10623*rr)/46936)*Z2*Z4*Z6^4 + 
  (-50433/187744 + (51371*rr)/187744)*Z1*Z5*Z6^4, 
 (-51965/3003904 + (5529*rr)/3003904)*Z1^3*Z2^3 + 
  (155895/3003904 - (16587*rr)/3003904)*Z1^4*Z2*Z3 + 
  (40897/187744 + (68275*rr)/187744)*Z2^2*Z3^4 + 
  (-40125/750976 + (138985*rr)/750976)*Z1*Z3^5 + 
  (-22017/93872 + (871*rr)/93872)*Z2^3*Z3^2*Z4 + 
  (-42255/750976 + (461843*rr)/750976)*Z1*Z2*Z3^3*Z4 + 
  (9329/46936 + (95*rr)/5867)*Z2^4*Z4^2 + (-12267/375488 + (327*rr)/375488)*
   Z1*Z2^2*Z3*Z4^2 + (-64717/187744 + (37613*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (4009/93872 + (10089*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-172705/375488 + (10653*rr)/375488)*Z2^4*Z3*Z5 + 
  (935301/1501952 + (235919*rr)/1501952)*Z1*Z2^2*Z3^2*Z5 + 
  (337385/1501952 - (368997*rr)/1501952)*Z1^2*Z3^3*Z5 + 
  (13579/1501952 - (87783*rr)/1501952)*Z1*Z2^3*Z4*Z5 + 
  (-551951/3003904 - (68541*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (155895/1501952 - (16587*rr)/1501952)*Z1^3*Z4^2*Z5 + Z3^2*Z4^3*Z5 + 
  (-135571/6007808 - (76633*rr)/6007808)*Z1^2*Z2^2*Z5^2 + 
  (331683/6007808 - (119415*rr)/6007808)*Z1^3*Z3*Z5^2 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5^2 + (-698717/750976 - (96103*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (39831/375488 - (24943*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (2856389/3003904 - (315345*rr)/3003904)*Z2*Z3^2*Z5^3 + 
  (805457/3003904 - (459437*rr)/3003904)*Z2^2*Z4*Z5^3 + 
  (-234859/1501952 + (204255*rr)/1501952)*Z1*Z3*Z4*Z5^3 + 
  (-1272595/6007808 - (279385*rr)/6007808)*Z1*Z2*Z5^4 + 
  (622283/3003904 + (156337*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-168215/3003904 + (61659*rr)/3003904)*Z1^2*Z2*Z3^2*Z6 + 
  (-340871/6007808 + (182379*rr)/6007808)*Z1^2*Z2^2*Z4*Z6 + 
  (-27587/750976 + (58203*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (11/8 + rr/8)*Z3^3*Z4^2*Z6 + (256573/187744 - (905*rr)/187744)*Z2*Z3*Z4^3*
   Z6 + (502549/6007808 + (18847*rr)/6007808)*Z1^3*Z2*Z5*Z6 + 
  (-35/16 - (9*rr)/16)*Z3^4*Z5*Z6 + (-2610897/3003904 + (1090861*rr)/3003904)*
   Z2*Z3^2*Z4*Z5*Z6 + (-628631/1501952 - (367397*rr)/1501952)*Z2^2*Z4^2*Z5*
   Z6 + (4607/93872 - (6591*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (3060067/6007808 - (528055*rr)/6007808)*Z2^2*Z3*Z5^2*Z6 + 
  (504855/6007808 - (732443*rr)/6007808)*Z1*Z3^2*Z5^2*Z6 + 
  (-685809/6007808 - (134579*rr)/6007808)*Z1*Z2*Z4*Z5^2*Z6 + 
  (242897/12015616 + (4051*rr)/12015616)*Z1^2*Z5^3*Z6 + 
  (118421/6007808 + (40703*rr)/6007808)*Z1^4*Z6^2 + 
  (-3004449/6007808 + (1626429*rr)/6007808)*Z2*Z3^3*Z6^2 + 
  (-450125/3003904 + (58361*rr)/3003904)*Z2^2*Z3*Z4*Z6^2 + 
  (2160571/6007808 - (234927*rr)/6007808)*Z1*Z3^2*Z4*Z6^2 + 
  (-63625/375488 - (30599*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (134877/1501952 - (28217*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-502885/1501952 + (31025*rr)/1501952)*Z1*Z2*Z3*Z5*Z6^2 + 
  (223339/6007808 - (49951*rr)/6007808)*Z1^2*Z4*Z5*Z6^2 + 
  (184759/24031232 + (218437*rr)/24031232)*Z1*Z2^2*Z6^3 + 
  (-795349/24031232 - (8287*rr)/24031232)*Z1^2*Z3*Z6^3 + 
  (-3536187/24031232 - (493521*rr)/24031232)*Z2*Z5^2*Z6^3 + 
  (1205301/12015616 + (632447*rr)/12015616)*Z2*Z4*Z6^4 + 
  (-5349519/96124928 - (1895757*rr)/96124928)*Z1*Z5*Z6^4, 
 (-2259223/2907776 - (2123357*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (-1097885/2907776 - (10689631*rr)/20354432)*Z1^4*Z3^2 + 
  (-1412893/45434 + (1245721*rr)/318038)*Z2*Z3^5 + 
  (-5632815/363472 - (4339829*rr)/2544304)*Z2^2*Z3^3*Z4 + 
  (-1236487/90868 + (4971875*rr)/636076)*Z1*Z3^4*Z4 + 
  (3615731/726944 - (1694351*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1821443/363472 + (6195807*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (582255/181736 + (320821*rr)/1272152)*Z1^2*Z3*Z4^3 + 
  (-191733/363472 - (4449919*rr)/2544304)*Z2^3*Z3^2*Z5 + 
  (1244719/90868 + (2802159*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (-121331/181736 - (1863753*rr)/1272152)*Z2^4*Z4*Z5 + 
  (10408731/1453888 - (7953031*rr)/10177216)*Z1*Z2^2*Z3*Z4*Z5 + 
  (5408035/1453888 + (35180737*rr)/10177216)*Z1^2*Z3^2*Z4*Z5 + 
  (8803447/1453888 - (1497635*rr)/10177216)*Z1^2*Z2*Z4^2*Z5 + 
  (-3618843/1453888 + (2648983*rr)/10177216)*Z1*Z2^3*Z5^2 + 
  (-3144741/1453888 - (4647719*rr)/10177216)*Z1^2*Z2*Z3*Z5^2 + 
  (-1097885/1453888 - (10689631*rr)/10177216)*Z1^3*Z4*Z5^2 + 
  (-2173815/726944 + (1664867*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (17/2 - (3*rr)/2)*Z3^3*Z5^3 + (1189871/181736 - (1384407*rr)/1272152)*Z2*Z3*
   Z4*Z5^3 + (-1927551/726944 + (132221*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-660739/181736 + (958847*rr)/1272152)*Z2^2*Z5^4 + 
  (449091/90868 - (1418603*rr)/636076)*Z1*Z3*Z5^4 + 
  (6241589/1453888 - (10024713*rr)/10177216)*Z1*Z2^2*Z3^2*Z6 + 
  (-405847/363472 + (4271119*rr)/2544304)*Z1^2*Z3^3*Z6 + 
  (-93735/90868 + (100634*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-368955/726944 + (3054787*rr)/5088608)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-235773/363472 + (773445*rr)/2544304)*Z1^3*Z4^2*Z6 + 
  (-1044597/1453888 + (5282237*rr)/10177216)*Z1^2*Z2^2*Z5*Z6 + 
  (4171843/1453888 + (1885645*rr)/10177216)*Z1^3*Z3*Z5*Z6 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5*Z6 + (-430231/45434 - (819855*rr)/159019)*Z2*
   Z3*Z4^2*Z5*Z6 + (841949/181736 + (4688459*rr)/1272152)*Z2*Z3^2*Z5^2*Z6 + 
  (836237/363472 + (2068487*rr)/2544304)*Z2^2*Z4*Z5^2*Z6 + 
  (-4975881/363472 - (3611247*rr)/2544304)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1118949/363472 + (1359725*rr)/2544304)*Z1*Z2*Z5^3*Z6 + Z5^5*Z6 + 
  (492963/1453888 - (676303*rr)/10177216)*Z1^3*Z2*Z6^2 + 
  (9/2 + rr/2)*Z3^4*Z6^2 + (-838549/181736 - (5686237*rr)/1272152)*Z2*Z3^2*Z4*
   Z6^2 + (-127237/726944 + (4220393*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (-36254/22717 - (412507*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (230183/45434 + (1289651*rr)/1272152)*Z2^2*Z3*Z5*Z6^2 + 
  (-1254881/363472 - (9801479*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-517515/726944 + (5615293*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (712287/1453888 + (7396575*rr)/10177216)*Z1^2*Z5^2*Z6^2 + 
  (65305/363472 - (201553*rr)/363472)*Z2^3*Z6^3 + 
  (-401463/363472 + (1660679*rr)/2544304)*Z1*Z2*Z3*Z6^3 + 
  (2455093/1453888 - (553499*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (104307/90868 - (129239*rr)/636076)*Z2*Z5*Z6^4 + 
  (-313153/726944 - (1224509*rr)/5088608)*Z1*Z6^5, 
 (23871/90868 - (65228*rr)/159019)*Z1^3*Z2^2*Z3 + 
  (101431/90868 - (107595*rr)/318038)*Z1^4*Z3^2 + 
  (-544232/22717 - (1577388*rr)/159019)*Z2*Z3^5 + 
  (-379247/90868 - (3019217*rr)/636076)*Z2^2*Z3^3*Z4 + 
  (-537430/22717 - (526326*rr)/159019)*Z1*Z3^4*Z4 + 
  (-88857/90868 + (1077365*rr)/636076)*Z2^3*Z3*Z4^2 + 
  (-893037/90868 + (125537*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (127997/45434 + (106923*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (305205/45434 - (266156*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-754803/90868 + (4033065*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (671677/181736 - (1197561*rr)/1272152)*Z2^4*Z4*Z5 + 
  (2701003/363472 + (7980477*rr)/2544304)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-2362081/363472 + (8410421*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (79829/22717 + (269463*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (-208225/363472 - (1133003*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (170157/363472 - (4141925*rr)/2544304)*Z1^2*Z2*Z3*Z5^2 + 
  (101431/45434 - (107595*rr)/159019)*Z1^3*Z4*Z5^2 + 
  (-301377/90868 - (762435*rr)/636076)*Z2*Z4^3*Z5^2 + (10 + 2*rr)*Z3^3*Z5^3 + 
  (337127/90868 + (2730031*rr)/636076)*Z2*Z3*Z4*Z5^3 + 
  (-191783/45434 + (4283*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-54247/22717 - (83897*rr)/159019)*Z2^2*Z5^4 + 
  (271491/45434 + (63095*rr)/318038)*Z1*Z3*Z5^4 + 
  (1202435/363472 + (3940317*rr)/2544304)*Z1*Z2^2*Z3^2*Z6 + 
  (-352021/181736 + (753551*rr)/1272152)*Z1^2*Z3^3*Z6 + 
  (-200787/90868 - (17329*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-304105/363472 + (89235*rr)/2544304)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-13883/22717 - (171091*rr)/636076)*Z1^3*Z4^2*Z6 + 
  (-656123/363472 - (43635*rr)/159019)*Z1^2*Z2^2*Z5*Z6 + 
  (637521/726944 + (5083681*rr)/5088608)*Z1^3*Z3*Z5*Z6 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5*Z6 + (953161/90868 - (2596047*rr)/636076)*Z2*
   Z3*Z4^2*Z5*Z6 + (-906981/90868 + (726559*rr)/636076)*Z2*Z3^2*Z5^2*Z6 + 
  (310727/181736 + (506057*rr)/1272152)*Z2^2*Z4*Z5^2*Z6 + 
  (-366177/90868 - (1717675*rr)/318038)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-595489/181736 - (1316969*rr)/1272152)*Z1*Z2*Z5^3*Z6 + 
  (444543/726944 + (74877*rr)/5088608)*Z1^3*Z2*Z6^2 + (-3 + 3*rr)*Z3^4*Z6^2 + 
  (1648361/181736 - (3746819*rr)/1272152)*Z2*Z3^2*Z4*Z6^2 + 
  (-265953/90868 + (336801*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (-37673/181736 - (1661049*rr)/1272152)*Z1*Z3*Z4^2*Z6^2 + 
  (-1026273/363472 + (5427811*rr)/2544304)*Z2^2*Z3*Z5*Z6^2 + 
  (1727367/181736 - (2682489*rr)/1272152)*Z1*Z3^2*Z5*Z6^2 + 
  (-3150619/726944 - (299939*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-2053719/1453888 + (3754813*rr)/10177216)*Z1^2*Z5^2*Z6^2 + Z4*Z5^3*Z6^2 + 
  (588695/363472 - (64411*rr)/363472)*Z2^3*Z6^3 + 
  (-412175/181736 + (550789*rr)/1272152)*Z1*Z2*Z3*Z6^3 + 
  (595599/1453888 + (6863315*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (16705/90868 + (474729*rr)/636076)*Z2*Z5*Z6^4 + 
  (485707/726944 - (1213529*rr)/5088608)*Z1*Z6^5, 
 (419933/181736 + (215071*rr)/1272152)*Z1^3*Z2^2*Z3 + 
  (450095/181736 + (1492101*rr)/1272152)*Z1^4*Z3^2 + 
  (2018720/22717 - (3428336*rr)/159019)*Z2*Z3^5 + 
  (1086301/22717 + (157879*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (413724/22717 - (3876620*rr)/159019)*Z1*Z3^4*Z4 + 
  (-244387/22717 + (147183*rr)/159019)*Z2^3*Z3*Z4^2 + 
  (114157/45434 - (2476657*rr)/318038)*Z1*Z2*Z3^2*Z4^2 + 
  (-403279/45434 + (535643*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (182414/22717 + (1088230*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-1098108/22717 - (1408984*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (453523/90868 + (2301809*rr)/636076)*Z2^4*Z4*Z5 + 
  (-918235/45434 + (1881539*rr)/318038)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1872589/90868 - (4829455*rr)/636076)*Z1^2*Z3^2*Z4*Z5 + 
  (-339824/22717 + (500860*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (103957/22717 - (164833*rr)/159019)*Z1*Z2^3*Z5^2 + 
  (210792/22717 + (76863*rr)/159019)*Z1^2*Z2*Z3*Z5^2 + 
  (450095/90868 + (1492101*rr)/636076)*Z1^3*Z4*Z5^2 + 
  (425857/45434 - (893909*rr)/318038)*Z2*Z4^3*Z5^2 + (-24 + 8*rr)*Z3^3*Z5^3 + 
  (-546500/22717 + (539992*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (122917/45434 - (140495*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (129108/22717 - (503920*rr)/159019)*Z2^2*Z5^4 + 
  (-94516/22717 + (1091724*rr)/159019)*Z1*Z3*Z5^4 + 
  (-206258/22717 + (569992*rr)/159019)*Z1*Z2^2*Z3^2*Z6 + 
  (-69606/22717 - (666566*rr)/159019)*Z1^2*Z3^3*Z6 + 
  (117655/90868 - (1260011*rr)/636076)*Z1*Z2^3*Z4*Z6 + 
  (-67511/45434 - (345767*rr)/318038)*Z1^2*Z2*Z3*Z4*Z6 + 
  (132805/181736 - (1147225*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (274681/181736 - (2155497*rr)/1272152)*Z1^2*Z2^2*Z5*Z6 + 
  (-669243/90868 + (472285*rr)/636076)*Z1^3*Z3*Z5*Z6 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5*Z6 + (822006/22717 + (1918830*rr)/159019)*Z2*Z3*
   Z4^2*Z5*Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^3*Z5*Z6 + 
  (-476477/22717 - (1648685*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (-133659/22717 + (17211*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (944660/22717 - (511778*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (736591/90868 - (1810133*rr)/636076)*Z1*Z2*Z5^3*Z6 + 
  (-116047/181736 + (530697*rr)/1272152)*Z1^3*Z2*Z6^2 + 
  (-11 - rr)*Z3^4*Z6^2 + (490984/22717 + (1830824*rr)/159019)*Z2*Z3^2*Z4*
   Z6^2 + (-120441/90868 - (1778435*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (163419/22717 + (249505*rr)/159019)*Z1*Z3*Z4^2*Z6^2 + 
  (-368788/22717 - (163390*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (1602059/90868 + (5736943*rr)/636076)*Z1*Z3^2*Z5*Z6^2 + 
  (-6211/22717 - (641247*rr)/159019)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-548635/181736 - (2012439*rr)/1272152)*Z1^2*Z5^2*Z6^2 + 
  (48431/45434 + (73175*rr)/45434)*Z2^3*Z6^3 + 
  (11359/45434 - (726309*rr)/318038)*Z1*Z2*Z3*Z6^3 + 
  (-833773/181736 + (924491*rr)/1272152)*Z1^2*Z4*Z6^3 + Z4^2*Z5*Z6^3 + 
  (-641357/181736 + (767023*rr)/1272152)*Z2*Z5*Z6^4 + 
  (599583/363472 + (1564043*rr)/2544304)*Z1*Z6^5, 
 (234209/726944 + (99037*rr)/726944)*Z1^3*Z2^2*Z3 + 
  (201461/726944 + (141921*rr)/726944)*Z1^4*Z3^2 + 
  (400398/22717 - (109178*rr)/22717)*Z2*Z3^5 + 
  (1078873/90868 - (117851*rr)/90868)*Z2^2*Z3^3*Z4 + 
  (162533/22717 - (66687*rr)/22717)*Z1*Z3^4*Z4 + 
  (-26309/181736 - (90257*rr)/181736)*Z2^3*Z3*Z4^2 + 
  (153837/90868 - (112615*rr)/90868)*Z1*Z2*Z3^2*Z4^2 + 
  (-301801/181736 + (177627*rr)/181736)*Z1^2*Z3*Z4^3 + 
  (148323/90868 + (126687*rr)/90868)*Z2^3*Z3^2*Z5 + 
  (-179142/22717 - (48620*rr)/22717)*Z1*Z2*Z3^3*Z5 + 
  (26573/45434 + (34305*rr)/45434)*Z2^4*Z4*Z5 + 
  (-1968817/363472 + (271811*rr)/363472)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1367917/363472 - (619097*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-915629/363472 + (228839*rr)/363472)*Z1^2*Z2*Z4^2*Z5 + 
  (187059/363472 - (37049*rr)/363472)*Z1*Z2^3*Z5^2 + 
  (596521/363472 + (174165*rr)/363472)*Z1^2*Z2*Z3*Z5^2 + 
  (201461/363472 + (141921*rr)/363472)*Z1^3*Z4*Z5^2 + 
  (458255/181736 - (71821*rr)/181736)*Z2*Z4^3*Z5^2 + (-6 + 2*rr)*Z3^3*Z5^3 + 
  (-280439/45434 - (3303*rr)/45434)*Z2*Z3*Z4*Z5^3 + 
  (124647/181736 - (183605*rr)/181736)*Z1*Z4^2*Z5^3 + 
  (12491/22717 - (8721*rr)/22717)*Z2^2*Z5^4 + 
  (-5716/22717 + (27408*rr)/22717)*Z1*Z3*Z5^4 + 
  (-847919/363472 + (148829*rr)/363472)*Z1*Z2^2*Z3^2*Z6 + 
  (-123601/90868 - (61489*rr)/90868)*Z1^2*Z3^3*Z6 + 
  (10026/22717 - (8093*rr)/22717)*Z1*Z2^3*Z4*Z6 + 
  (-82447/363472 + (51205*rr)/363472)*Z1^2*Z2*Z3*Z4*Z6 + 
  (38909/363472 + (13689*rr)/363472)*Z1^3*Z4^2*Z6 + 
  (194771/363472 - (104741*rr)/363472)*Z1^2*Z2^2*Z5*Z6 + 
  (-455471/363472 + (18729*rr)/363472)*Z1^3*Z3*Z5*Z6 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5*Z6 + (477637/90868 + (166889*rr)/90868)*Z2*Z3*
   Z4^2*Z5*Z6 + (-78489/45434 - (29041*rr)/45434)*Z2*Z3^2*Z5^2*Z6 + 
  (-135579/90868 + (30569*rr)/90868)*Z2^2*Z4*Z5^2*Z6 + 
  (668687/90868 - (70985*rr)/90868)*Z1*Z3*Z4*Z5^2*Z6 + 
  (156823/90868 - (44681*rr)/90868)*Z1*Z2*Z5^3*Z6 + 
  (-35791/181736 + (26269*rr)/181736)*Z1^3*Z2*Z6^2 + (-2 - 2*rr)*Z3^4*Z6^2 + 
  (95179/22717 + (48704*rr)/22717)*Z2*Z3^2*Z4*Z6^2 + 
  (-11123/181736 - (132519*rr)/181736)*Z2^2*Z4^2*Z6^2 + 
  (212103/90868 + (41135*rr)/90868)*Z1*Z3*Z4^2*Z6^2 + 
  (-220873/181736 - (81017*rr)/181736)*Z2^2*Z3*Z5*Z6^2 + 
  (201803/90868 + (106611*rr)/90868)*Z1*Z3^2*Z5*Z6^2 + 
  (8078/22717 - (66817*rr)/90868)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-119791/363472 - (84209*rr)/363472)*Z1^2*Z5^2*Z6^2 + 
  (20231/363472 + (110403*rr)/363472)*Z2^3*Z6^3 + 
  (-4340/22717 - (15022*rr)/22717)*Z1*Z2*Z3*Z6^3 + 
  (-242465/363472 + (19241*rr)/363472)*Z1^2*Z4*Z6^3 + Z3*Z5^2*Z6^3 + 
  (-71977/90868 - (15881*rr)/90868)*Z2*Z5*Z6^4 + 
  (19413/90868 + (13919*rr)/90868)*Z1*Z6^5, 
 (-492903/363472 + (661635*rr)/2544304)*Z1^3*Z2^2*Z3 + 
  (-948053/363472 - (866839*rr)/2544304)*Z1^4*Z3^2 + 
  (-519424/22717 + (3667920*rr)/159019)*Z2*Z3^5 + 
  (-582500/22717 + (980936*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (453132/22717 + (2554900*rr)/159019)*Z1*Z3^4*Z4 + 
  (161655/45434 - (809491*rr)/318038)*Z2^3*Z3*Z4^2 + 
  (712861/90868 + (3673023*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (195649/45434 - (663109*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (-497483/45434 - (793301*rr)/318038)*Z2^3*Z3^2*Z5 + 
  (786924/22717 - (381690*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (-1239765/181736 - (1690055*rr)/1272152)*Z2^4*Z4*Z5 + 
  (1086957/181736 - (7005385*rr)/1272152)*Z1*Z2^2*Z3*Z4*Z5 + 
  (397921/22717 + (156307*rr)/159019)*Z1^2*Z3^2*Z4*Z5 + 
  (1071169/181736 - (4975221*rr)/1272152)*Z1^2*Z2*Z4^2*Z5 + 
  (-163037/181736 + (1825825*rr)/1272152)*Z1*Z2^3*Z5^2 + 
  (-1080527/181736 + (950643*rr)/1272152)*Z1^2*Z2*Z3*Z5^2 + 
  (-948053/181736 - (866839*rr)/1272152)*Z1^3*Z4*Z5^2 + 
  (-66438/22717 + (358150*rr)/159019)*Z2*Z4^3*Z5^2 + (8 - 8*rr)*Z3^3*Z5^3 + 
  (201533/22717 - (687039*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (-39183/45434 + (111845*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-997/22717 + (437585*rr)/159019)*Z2^2*Z5^4 + 
  (-123166/22717 - (718502*rr)/159019)*Z1*Z3*Z5^4 + 
  (286739/181736 - (3970455*rr)/1272152)*Z1*Z2^2*Z3^2*Z6 + 
  (592469/90868 + (1343459*rr)/636076)*Z1^2*Z3^3*Z6 + 
  (253655/181736 + (1718565*rr)/1272152)*Z1*Z2^3*Z4*Z6 + 
  (237307/90868 + (447791*rr)/636076)*Z1^2*Z2*Z3*Z4*Z6 + 
  (102165/181736 + (830575*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (360271/363472 + (2727113*rr)/2544304)*Z1^2*Z2^2*Z5*Z6 + 
  (306447/90868 - (261234*rr)/159019)*Z1^3*Z3*Z5*Z6 + 
  (6 - 2*rr)*Z3^3*Z4*Z5*Z6 + (-2706341/90868 - (902367*rr)/636076)*Z2*Z3*Z4^2*
   Z5*Z6 + (461418/22717 + (356600*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (97193/22717 - (168087*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (-542451/22717 + (1093388*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-44379/22717 + (431170*rr)/159019)*Z1*Z2*Z5^3*Z6 + 
  (7869/181736 - (433473*rr)/1272152)*Z1^3*Z2*Z6^2 + (6 - 2*rr)*Z3^4*Z6^2 + 
  (-472307/22717 - (509996*rr)/159019)*Z2*Z3^2*Z4*Z6^2 + 
  (72928/22717 + (205804*rr)/159019)*Z2^2*Z4^2*Z6^2 + 
  (-491013/90868 + (290461*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (465125/45434 - (284663*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (-436205/22717 - (367060*rr)/159019)*Z1*Z3^2*Z5*Z6^2 + 
  (661557/181736 + (2624317*rr)/1272152)*Z1*Z2*Z4*Z5*Z6^2 + 
  (1149969/363472 + (1006965*rr)/2544304)*Z1^2*Z5^2*Z6^2 + 
  (-394683/181736 - (129355*rr)/181736)*Z2^3*Z6^3 + 
  (213317/90868 + (830177*rr)/636076)*Z1*Z2*Z3*Z6^3 + 
  (665137/363472 - (2551959*rr)/2544304)*Z1^2*Z4*Z6^3 + Z3*Z4*Z6^4 + 
  (106703/90868 - (493869*rr)/636076)*Z2*Z5*Z6^4 + 
  (-506363/363472 - (303495*rr)/2544304)*Z1*Z6^5, 
 (-534993/5815552 - (7631269*rr)/40708864)*Z1^3*Z2^2*Z3 + 
  (2125689/5815552 - (11444467*rr)/40708864)*Z1^4*Z3^2 + 
  (-6908887/363472 - (10908419*rr)/2544304)*Z2*Z3^5 + 
  (-6993531/1453888 - (31445623*rr)/10177216)*Z2^2*Z3^3*Z4 + 
  (-4959415/363472 + (1307805*rr)/2544304)*Z1*Z3^4*Z4 + 
  (655425/726944 + (3196533*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1724217/363472 + (1367211*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (1251859/726944 + (1329271*rr)/5088608)*Z1^2*Z3*Z4^3 + 
  (9045273/2907776 - (23229907*rr)/20354432)*Z2^3*Z3^2*Z5 + 
  (-251995/2907776 + (79581097*rr)/20354432)*Z1*Z2*Z3^3*Z5 + 
  (1894501/1453888 - (7278791*rr)/10177216)*Z2^4*Z4*Z5 + 
  (29599369/5815552 + (41701405*rr)/40708864)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1139183/726944 + (11373669*rr)/5088608)*Z1^2*Z3^2*Z4*Z5 + 
  (1061681/363472 + (1739261*rr)/2544304)*Z1^2*Z2*Z4^2*Z5 + Z3*Z4^4*Z5 + 
  (-667403/726944 - (1098239*rr)/5088608)*Z1*Z2^3*Z5^2 + 
  (-3053043/5815552 - (27855375*rr)/40708864)*Z1^2*Z2*Z3*Z5^2 + 
  (2125689/2907776 - (11444467*rr)/20354432)*Z1^3*Z4*Z5^2 + 
  (-1830183/726944 - (2768595*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (101/16 + (15*rr)/16)*Z3^3*Z5^3 + 
  (11142045/2907776 + (32395009*rr)/20354432)*Z2*Z3*Z4*Z5^3 + 
  (-2914201/1453888 + (226549*rr)/1453888)*Z1*Z4^2*Z5^3 + 
  (-1545621/726944 - (348889*rr)/5088608)*Z2^2*Z5^4 + 
  (11256461/2907776 - (6576975*rr)/20354432)*Z1*Z3*Z5^4 + 
  (15005119/5815552 + (12499275*rr)/40708864)*Z1*Z2^2*Z3^2*Z6 + 
  (-9501217/5815552 + (20829355*rr)/40708864)*Z1^2*Z3^3*Z6 + 
  (-6481147/5815552 + (4287433*rr)/40708864)*Z1*Z2^3*Z4*Z6 + 
  (-5013349/11631104 + (11457879*rr)/81417728)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2951019/5815552 - (965735*rr)/40708864)*Z1^3*Z4^2*Z6 + 
  (-23206447/23262208 + (7458757*rr)/162835456)*Z1^2*Z2^2*Z5*Z6 + 
  (25180739/23262208 + (76896863*rr)/162835456)*Z1^3*Z3*Z5*Z6 + 
  (35/8 + (9*rr)/8)*Z3^3*Z4*Z5*Z6 + 
  (6117551/2907776 - (66326021*rr)/20354432)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1/16 - rr/16)*Z1*Z4^3*Z5*Z6 + (-8221753/2907776 + (40474547*rr)/20354432)*
   Z2*Z3^2*Z5^2*Z6 + (2565867/2907776 + (7598503*rr)/20354432)*Z2^2*Z4*Z5^2*
   Z6 + (-31253697/5815552 - (102347893*rr)/40708864)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-13164231/5815552 - (10060851*rr)/40708864)*Z1*Z2*Z5^3*Z6 + 
  (3583231/11631104 - (942901*rr)/81417728)*Z1^3*Z2*Z6^2 + 
  (37/64 + (79*rr)/64)*Z3^4*Z6^2 + 
  (19886237/5815552 - (103943167*rr)/40708864)*Z2*Z3^2*Z4*Z6^2 + 
  (-1754181/1453888 + (3749191*rr)/10177216)*Z2^2*Z4^2*Z6^2 + 
  (-871171/5815552 - (24717215*rr)/40708864)*Z1*Z3*Z4^2*Z6^2 + 
  (4662711/11631104 + (98753379*rr)/81417728)*Z2^2*Z3*Z5*Z6^2 + 
  (1190689/363472 - (5434155*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-47396093/23262208 + (59011103*rr)/162835456)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-21635255/46524416 + (119542429*rr)/325670912)*Z1^2*Z5^2*Z6^2 + 
  (8669011/11631104 - (2633895*rr)/11631104)*Z2^3*Z6^3 + 
  (-3667747/2907776 + (5284353*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (35292631/46524416 + (83258627*rr)/325670912)*Z1^2*Z4*Z6^3 + 
  (1598779/2907776 + (4660855*rr)/20354432)*Z2*Z5*Z6^4 + 
  (1662217/11631104 - (14500515*rr)/81417728)*Z1*Z6^5, 
 (211673/2907776 - (439891*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (231327/2907776 - (149973*rr)/20354432)*Z1^4*Z3^2 + 
  (-185367/181736 - (1271971*rr)/1272152)*Z2*Z3^5 + 
  (-355921/726944 - (1927749*rr)/5088608)*Z2^2*Z3^3*Z4 + 
  (-205319/181736 - (804499*rr)/1272152)*Z1*Z3^4*Z4 + 
  (-169917/363472 + (130495*rr)/2544304)*Z2^3*Z3*Z4^2 + 
  (-81065/181736 - (158125*rr)/1272152)*Z1*Z2*Z3^2*Z4^2 + 
  (77937/363472 + (2021*rr)/2544304)*Z1^2*Z3*Z4^3 + 
  (892683/1453888 + (242695*rr)/10177216)*Z2^3*Z3^2*Z5 + 
  (-1556865/1453888 + (3453963*rr)/10177216)*Z1*Z2*Z3^3*Z5 + 
  (204647/726944 - (48941*rr)/5088608)*Z2^4*Z4*Z5 + 
  (884539/2907776 + (6256055*rr)/20354432)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-246305/363472 + (619099*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (3907/45434 + (32301*rr)/318038)*Z1^2*Z2*Z4^2*Z5 + 
  (4489/363472 - (137239*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (454753/2907776 - (1588171*rr)/20354432)*Z1^2*Z2*Z3*Z5^2 + 
  (231327/1453888 - (149973*rr)/10177216)*Z1^3*Z4*Z5^2 + Z3^2*Z4^2*Z5^2 + 
  (-31469/363472 - (324465*rr)/2544304)*Z2*Z4^3*Z5^2 + 
  (1/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3357/1453888 + (2301823*rr)/10177216)*Z2*Z3*
   Z4*Z5^3 + (-201433/726944 - (539*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-26403/181736 - (115103*rr)/1272152)*Z2^2*Z5^4 + 
  (314635/726944 + (335175*rr)/5088608)*Z1*Z3*Z5^4 + 
  (557877/2907776 + (2800185*rr)/20354432)*Z1*Z2^2*Z3^2*Z6 + 
  (-582695/2907776 - (288979*rr)/20354432)*Z1^2*Z3^3*Z6 + 
  (-331441/2907776 - (642853*rr)/20354432)*Z1*Z2^3*Z4*Z6 + 
  (224377/5815552 - (1025523*rr)/40708864)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-24949/2907776 - (585657*rr)/20354432)*Z1^3*Z4^2*Z6 + 
  (-1150445/11631104 - (3156241*rr)/81417728)*Z1^2*Z2^2*Z5*Z6 + 
  (-556751/11631104 + (6671653*rr)/81417728)*Z1^3*Z3*Z5*Z6 + 
  (7/8 + (5*rr)/8)*Z3^3*Z4*Z5*Z6 + (1331613/1453888 - (1926783*rr)/10177216)*
   Z2*Z3*Z4^2*Z5*Z6 + (-543279/1453888 - (208059*rr)/10177216)*Z2*Z3^2*Z5^2*
   Z6 + (-65275/1453888 + (494857*rr)/10177216)*Z2^2*Z4*Z5^2*Z6 + 
  (-35625/2907776 - (6783869*rr)/20354432)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-702657/2907776 - (2117877*rr)/20354432)*Z1*Z2*Z5^3*Z6 + 
  (133217/2907776 + (57525*rr)/20354432)*Z1^3*Z2*Z6^2 + 
  (-9/16 + (5*rr)/16)*Z3^4*Z6^2 + (2462335/2907776 - (2578357*rr)/20354432)*
   Z2*Z3^2*Z4*Z6^2 + (-177967/726944 - (52091*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (216487/2907776 - (1004909*rr)/20354432)*Z1*Z3*Z4^2*Z6^2 + 
  (-2696963/5815552 + (3102177*rr)/40708864)*Z2^2*Z3*Z5*Z6^2 + 
  (2286091/2907776 - (964729*rr)/20354432)*Z1*Z3^2*Z5*Z6^2 + 
  (-3270591/11631104 - (1823499*rr)/81417728)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-3285505/23262208 + (1998155*rr)/162835456)*Z1^2*Z5^2*Z6^2 + 
  (800225/5815552 + (38275*rr)/5815552)*Z2^3*Z6^3 + 
  (-596065/2907776 + (223211*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (314253/23262208 + (7619249*rr)/162835456)*Z1^2*Z4*Z6^3 + 
  (-17947/726944 + (265065*rr)/5088608)*Z2*Z5*Z6^4 + 
  (717979/11631104 - (1003881*rr)/81417728)*Z1*Z6^5, 
 (614003/2907776 + (230425*rr)/2907776)*Z1^3*Z2^2*Z3 + 
  (105385/2907776 + (514627*rr)/2907776)*Z1^4*Z3^2 + 
  (2054627/181736 + (56713*rr)/181736)*Z2*Z3^5 + 
  (2542989/726944 + (744743*rr)/726944)*Z2^2*Z3^3*Z4 + 
  (932679/181736 - (328843*rr)/181736)*Z1*Z3^4*Z4 + 
  (-418323/363472 - (63153*rr)/363472)*Z2^3*Z3*Z4^2 + 
  (354731/181736 - (141715*rr)/181736)*Z1*Z2*Z3^2*Z4^2 + 
  (-201361/181736 + (697*rr)/45434)*Z1^2*Z3*Z4^3 + 
  (-1039663/1453888 + (1299283*rr)/1453888)*Z2^3*Z3^2*Z5 + 
  (-4020139/1453888 - (2609057*rr)/1453888)*Z1*Z2*Z3^3*Z5 + 
  (-54063/726944 + (378379*rr)/726944)*Z2^4*Z4*Z5 + 
  (-8214783/2907776 - (21597*rr)/2907776)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-190239/363472 - (416573*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-364205/181736 - (6421*rr)/181736)*Z1^2*Z2*Z4^2*Z5 + 
  (28687/45434 - (4839*rr)/90868)*Z1*Z2^3*Z5^2 + 
  (2203095/2907776 + (810085*rr)/2907776)*Z1^2*Z2*Z3*Z5^2 + 
  (105385/1453888 + (514627*rr)/1453888)*Z1^3*Z4*Z5^2 + 
  (477107/363472 - (7155*rr)/363472)*Z2*Z4^3*Z5^2 + 
  (-31/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3883887/1453888 - (670957*rr)/1453888)*Z2*
   Z3*Z4*Z5^3 + (835009/726944 - (141485*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (396053/363472 - (89409*rr)/363472)*Z2^2*Z5^4 + 
  (-604833/363472 + (206557*rr)/363472)*Z1*Z3*Z5^4 + 
  (-3618009/2907776 + (477813*rr)/2907776)*Z1*Z2^2*Z3^2*Z6 + 
  (808251/2907776 - (1523695*rr)/2907776)*Z1^2*Z3^3*Z6 + 
  (1405421/2907776 - (540537*rr)/2907776)*Z1*Z2^3*Z4*Z6 + 
  (749651/5815552 - (861815*rr)/5815552)*Z1^2*Z2*Z3*Z4*Z6 + 
  (688749/2907776 - (156753*rr)/2907776)*Z1^3*Z4^2*Z6 + Z3^2*Z4^3*Z6 + 
  (4424297/11631104 - (1400293*rr)/11631104)*Z1^2*Z2^2*Z5*Z6 + 
  (-10038621/11631104 - (1125495*rr)/11631104)*Z1^3*Z3*Z5*Z6 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5*Z6 + (2114423/1453888 + (2376805*rr)/1453888)*Z2*
   Z3*Z4^2*Z5*Z6 + (230715/1453888 - (2040687*rr)/1453888)*Z2*Z3^2*Z5^2*Z6 + 
  (-1280869/1453888 - (254191*rr)/1453888)*Z2^2*Z4*Z5^2*Z6 + 
  (12969425/2907776 + (2382675*rr)/2907776)*Z1*Z3*Z4*Z5^2*Z6 + 
  (3358795/2907776 - (235807*rr)/2907776)*Z1*Z2*Z5^3*Z6 + 
  (-52477/363472 + (10577*rr)/363472)*Z1^3*Z2*Z6^2 + 
  (-11/8 - rr/8)*Z3^4*Z6^2 + (-345587/2907776 + (4539719*rr)/2907776)*Z2*Z3^2*
   Z4*Z6^2 + (213511/726944 - (242131*rr)/726944)*Z2^2*Z4^2*Z6^2 + 
  (1198253/2907776 + (608999*rr)/2907776)*Z1*Z3*Z4^2*Z6^2 + 
  (-7942265/5815552 - (2912523*rr)/5815552)*Z2^2*Z3*Z5*Z6^2 + 
  (207335/2907776 + (3803861*rr)/2907776)*Z1*Z3^2*Z5*Z6^2 + 
  (6703323/11631104 - (3816207*rr)/11631104)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-1487555/23262208 - (4657513*rr)/23262208)*Z1^2*Z5^2*Z6^2 + 
  (-899853/5815552 + (1033545*rr)/5815552)*Z2^3*Z6^3 + 
  (597253/1453888 - (348577*rr)/1453888)*Z1*Z2*Z3*Z6^3 + 
  (-11908073/23262208 - (931483*rr)/23262208)*Z1^2*Z4*Z6^3 + 
  (-543539/1453888 - (63913*rr)/1453888)*Z2*Z5*Z6^4 + 
  (271921/5815552 + (508915*rr)/5815552)*Z1*Z6^5, 
 (-36771035/37017856 + (65161137*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (-30752147/18508928 - (19797383*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-18 - 2*rr)*Z3^6 + (-52121027/18508928 + (27055881*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (-14372077/37017856 - (55037977*rr)/37017856)*Z1^4*Z3*Z4 + 
  (-352964/144601 - (2891984*rr)/144601)*Z2*Z3^4*Z4 + 
  (115576451/4627232 - (62191529*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-7026273/578404 - (1917837*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (87102043/18508928 + (6590671*rr)/18508928)*Z2^3*Z4^3 + 
  (-93229979/9254464 - (25931279*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (20483673/18508928 + (46846357*rr)/18508928)*Z1^2*Z4^4 + 
  (3712069/37017856 - (792047*rr)/37017856)*Z1^4*Z2*Z5 + 
  (-5732173/2313616 - (11344969*rr)/2313616)*Z2^2*Z3^3*Z5 + 
  (2428335/578404 + (2547441*rr)/578404)*Z1*Z3^4*Z5 + 
  (-25476049/9254464 - (41541293*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-38566161/2313616 - (7391357*rr)/2313616)*Z1*Z2*Z3^2*Z4*Z5 + 
  (28188239/9254464 + (8427507*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-67291089/4627232 + (27942611*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (-344875/578404 - (105055*rr)/578404)*Z2^4*Z5^2 + 
  (-40009519/9254464 + (3029901*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (32638663/4627232 + (543471*rr)/4627232)*Z1^2*Z3^2*Z5^2 + 
  (111787829/18508928 + (35961665*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-6662127/9254464 + (3231941*rr)/9254464)*Z1^3*Z5^3 + 
  (70853121/9254464 - (6003043*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-12628231/2313616 + (5090317*rr)/2313616)*Z2*Z3*Z5^4 + 
  (10065823/1156808 - (2612107*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-444167/9254464 - (2326251*rr)/9254464)*Z1^5*Z6 + 
  (-70805133/9254464 + (19839047*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (-987821/578404 - (2371847*rr)/289202)*Z1*Z2*Z3^3*Z6 + 
  (-246449497/37017856 + (14195051*rr)/37017856)*Z2^4*Z4*Z6 + 
  (29453739/18508928 - (8263649*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-114448249/4627232 + (5699675*rr)/4627232)*Z1^2*Z3^2*Z4*Z6 + 
  (-94171047/18508928 + (4266709*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-47414727/37017856 + (38922997*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (-3662775/9254464 - (9534155*rr)/9254464)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-476881/804736 + (651555*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (13/2 - rr/2)*Z3^3*Z5^2*Z6 + (125191087/4627232 + (584995*rr)/4627232)*Z2*
   Z3*Z4*Z5^2*Z6 + (-4853955/4627232 - (13094311*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (8593341/4627232 + (3579993*rr)/4627232)*Z2^2*Z5^3*Z6 + 
  (26573451/2313616 + (874469*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (40812269/37017856 - (20197447*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-12275763/4627232 + (7746629*rr)/4627232)*Z1^3*Z3*Z6^2 - rr*Z3^3*Z4*Z6^2 + 
  (20562733/4627232 + (3873241*rr)/4627232)*Z2*Z3*Z4^2*Z6^2 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (35410459/2313616 + (9152435*rr)/2313616)*Z2*Z3^2*Z5*Z6^2 + 
  (11482569/9254464 - (17673563*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (8430141/1156808 - (414889*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-1859153/9254464 - (11346557*rr)/9254464)*Z1*Z2*Z5^2*Z6^2 + Z5^4*Z6^2 + 
  (5359631/1156808 - (2346727*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (21412093/4627232 + (8614319*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (-4340061/9254464 - (1247225*rr)/9254464)*Z1*Z2*Z4*Z6^3 + 
  (-12393577/9254464 + (4453951*rr)/9254464)*Z1^2*Z5*Z6^3, 
 (-556824/144601 - (69013*rr)/144601)*Z1^2*Z2^3*Z3 + 
  (1827851/578404 - (83981*rr)/289202)*Z1^3*Z2*Z3^2 + (12 - 12*rr)*Z3^6 + 
  (-7311369/2313616 - (2331817*rr)/2313616)*Z1^3*Z2^2*Z4 + 
  (9284457/2313616 - (649871*rr)/2313616)*Z1^4*Z3*Z4 + 
  (8212654/144601 - (862718*rr)/144601)*Z2*Z3^4*Z4 + 
  (10857289/289202 + (2043797*rr)/289202)*Z2^2*Z3^2*Z4^2 + 
  (450219/144601 - (535565*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (323083/578404 + (870975*rr)/578404)*Z2^3*Z4^3 + 
  (4629551/578404 - (1200093*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (-2886871/578404 + (597029*rr)/578404)*Z1^2*Z4^4 + 
  (-80823/289202 + (1139*rr)/578404)*Z1^4*Z2*Z5 + 
  (1000478/144601 + (148091*rr)/144601)*Z2^2*Z3^3*Z5 + 
  (-6194193/578404 - (1301123*rr)/578404)*Z1*Z3^4*Z5 + 
  (5888445/578404 - (454735*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (4520875/578404 - (2655757*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1758681/1156808 + (661787*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-18092261/1156808 - (6794033*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1189467/1156808 - (973745*rr)/1156808)*Z2^4*Z5^2 + 
  (-136635/578404 - (394429*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (2025523/2313616 + (7204237*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-1843883/289202 + (286729*rr)/144601)*Z1^2*Z2*Z4*Z5^2 + 
  (-3336159/2313616 - (391153*rr)/2313616)*Z1^3*Z5^3 + 
  (496672/144601 + (431604*rr)/144601)*Z2*Z4^2*Z5^3 + 
  (-2671773/578404 - (580583*rr)/578404)*Z2*Z3*Z5^4 + 
  (5328797/1156808 + (3960463*rr)/1156808)*Z1*Z4*Z5^4 + 
  (2879291/4627232 - (215105*rr)/4627232)*Z1^5*Z6 + 
  (-1187381/289202 - (763863*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (19909379/1156808 - (761623*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (-73733/289202 - (625837*rr)/289202)*Z2^4*Z4*Z6 + 
  (682192/144601 - (422953*rr)/289202)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-1803311/578404 - (4343965*rr)/578404)*Z1^2*Z3^2*Z4*Z6 + 
  (250535/1156808 - (1964889*rr)/1156808)*Z1^2*Z2*Z4^2*Z6 + 
  (-794841/289202 - (169951*rr)/289202)*Z1*Z2^3*Z5*Z6 + 
  (1784361/1156808 - (485265*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-141503/50296 - (3795*rr)/12574)*Z1^3*Z4*Z5*Z6 + 
  (482015/289202 + (251987*rr)/289202)*Z2*Z4^3*Z5*Z6 + 
  (11/2 + rr/2)*Z3^3*Z5^2*Z6 + (-5270065/578404 + (6920161*rr)/578404)*Z2*Z3*
   Z4*Z5^2*Z6 + (3209339/578404 + (128665*rr)/578404)*Z1*Z4^2*Z5^2*Z6 + 
  (-789371/578404 + (642571*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-3711453/2313616 + (10684377*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (2751415/2313616 + (783853*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (-8969409/2313616 - (2140683*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (19/2 + rr/2)*Z3^3*Z4*Z6^2 + (641043/289202 + (70435*rr)/289202)*Z2*Z3*Z4^2*
   Z6^2 + (482015/289202 + (251987*rr)/289202)*Z1*Z4^3*Z6^2 + 
  (-19278975/1156808 + (5187715*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (6361159/1156808 + (380655*rr)/1156808)*Z2^2*Z4*Z5*Z6^2 + 
  (12123275/2313616 + (7558249*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4624409/1156808 - (373441*rr)/1156808)*Z1*Z2*Z5^2*Z6^2 + 
  (6079463/1156808 + (2300509*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-22827925/4627232 + (5225505*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (772885/1156808 - (606721*rr)/1156808)*Z1*Z2*Z4*Z6^3 + 
  (-5078255/4627232 - (1898853*rr)/4627232)*Z1^2*Z5*Z6^3 + Z4*Z5^2*Z6^3, 
 (2930347/578404 - (2693285*rr)/578404)*Z1^2*Z2^3*Z3 + 
  (1425173/578404 + (977175*rr)/289202)*Z1^3*Z2*Z3^2 + (44 + 4*rr)*Z3^6 + 
  (5611681/578404 - (1008743*rr)/289202)*Z1^3*Z2^2*Z4 + 
  (-493825/578404 + (591203*rr)/144601)*Z1^4*Z3*Z4 + 
  (-1306142/144601 + (8094774*rr)/144601)*Z2*Z3^4*Z4 + 
  (-12577557/144601 + (4739583*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (5258436/144601 + (1130544*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-1822550/144601 - (277614*rr)/144601)*Z2^3*Z4^3 + 
  (12673999/578404 + (6076931*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (60374/144601 - (1050082*rr)/144601)*Z1^2*Z4^4 + 
  (-245791/1156808 + (11555*rr)/1156808)*Z1^4*Z2*Z5 + 
  (2761605/289202 + (3727111*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (592741/578404 - (5038129*rr)/578404)*Z1*Z3^4*Z5 + 
  (75918/144601 + (1960228*rr)/144601)*Z2^3*Z3*Z4*Z5 + 
  (11693005/289202 + (2960787*rr)/289202)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1623435/289202 - (916831*rr)/289202)*Z1*Z2^2*Z4^2*Z5 + 
  (27484685/578404 - (7903831*rr)/578404)*Z1^2*Z3*Z4^2*Z5 + 
  (473171/289202 + (369175*rr)/289202)*Z2^4*Z5^2 + 
  (4200447/578404 - (303779*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (-41503685/2313616 - (3329359*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-8770495/578404 - (4039209*rr)/578404)*Z1^2*Z2*Z4*Z5^2 + 
  (5574061/2313616 - (2013233*rr)/2313616)*Z1^3*Z5^3 + 
  (-6768973/289202 + (318183*rr)/289202)*Z2*Z4^2*Z5^3 + 
  (9989075/578404 - (3040247*rr)/578404)*Z2*Z3*Z5^4 + 
  (-31044861/1156808 + (5121833*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-411147/2313616 + (1580393*rr)/2313616)*Z1^5*Z6 + 
  (6911009/289202 - (1287377*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (-6041351/1156808 + (25025371*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (10891671/578404 + (118531*rr)/578404)*Z2^4*Z4*Z6 + 
  (-4262669/1156808 + (3489091*rr)/1156808)*Z1*Z2^2*Z3*Z4*Z6 + 
  (19442907/289202 + (101353*rr)/144601)*Z1^2*Z3^2*Z4*Z6 + 
  (8238421/578404 + (523611*rr)/578404)*Z1^2*Z2*Z4^2*Z6 + 
  (6103741/1156808 - (2718399*rr)/1156808)*Z1*Z2^3*Z5*Z6 + 
  (439673/1156808 + (3647379*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (260195/100592 - (224823*rr)/100592)*Z1^3*Z4*Z5*Z6 + 
  (-5383423/578404 - (216563*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-39/2 + (11*rr)/2)*Z3^3*Z5^2*Z6 + (-43860663/578404 - (4075621*rr)/578404)*
   Z2*Z3*Z4*Z5^2*Z6 + (-636552/144601 + (2214419*rr)/289202)*Z1*Z4^2*Z5^2*
   Z6 + (-4224233/578404 - (1906819*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-61317395/2313616 - (7835705*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (-7133481/2313616 + (2809521*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (21647215/2313616 - (9049179*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7/2 + (3*rr)/2)*Z3^3*Z4*Z6^2 + (-2055489/289202 - (484621*rr)/289202)*Z2*
   Z3*Z4^2*Z6^2 + (-5672625/578404 + (651043*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-40483145/1156808 - (18156443*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-3186671/578404 + (3169319*rr)/578404)*Z2^2*Z4*Z5*Z6^2 + 
  (-57122703/2313616 + (12325187*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-335867/289202 + (1031147*rr)/289202)*Z1*Z2*Z5^2*Z6^2 + 
  (-19036035/1156808 + (5470439*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-47718843/4627232 - (27118545*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (262747/144601 + (67289*rr)/289202)*Z1*Z2*Z4*Z6^3 + 
  (2266103/578404 - (519255*rr)/578404)*Z1^2*Z5*Z6^3 + Z4^2*Z6^4, 
 (64461493/18508928 - (18097151*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-10837911/9254464 + (10013605*rr)/9254464)*Z1^3*Z2*Z3^2 + 
  (8 + 8*rr)*Z3^6 + (39875915/9254464 - (3549121*rr)/9254464)*Z1^3*Z2^2*Z4 + 
  (-36478353/18508928 + (24768403*rr)/18508928)*Z1^4*Z3*Z4 + 
  (-4116032/144601 + (2427408*rr)/144601)*Z2*Z3^4*Z4 + 
  (-98353137/2313616 + (11993651*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (2024081/289202 + (525133*rr)/289202)*Z1*Z3^3*Z4^2 + 
  (-32811533/9254464 - (10908409*rr)/9254464)*Z2^3*Z4^3 + 
  (6203385/4627232 + (16723637*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (21773665/9254464 - (21859971*rr)/9254464)*Z1^2*Z4^4 + 
  (3903417/18508928 - (39691*rr)/18508928)*Z1^4*Z2*Z5 + 
  (-4064683/1156808 + (1989249*rr)/1156808)*Z2^2*Z3^3*Z5 + 
  (1370419/144601 - (235235*rr)/144601)*Z1*Z3^4*Z5 + 
  (-25536573/4627232 + (20967575*rr)/4627232)*Z2^3*Z3*Z4*Z5 + 
  (1859923/578404 + (3106327*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-4498327/4627232 - (4570523*rr)/4627232)*Z1*Z2^2*Z4^2*Z5 + 
  (23263811/1156808 - (1066217*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1282275/2313616 + (2430007*rr)/2313616)*Z2^4*Z5^2 + 
  (10273001/4627232 + (2056101*rr)/4627232)*Z1*Z2^2*Z3*Z5^2 + 
  (-6740739/1156808 - (2074723*rr)/1156808)*Z1^2*Z3^2*Z5^2 + 
  (-7901295/9254464 - (26889107*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (6844657/4627232 - (1123267*rr)/4627232)*Z1^3*Z5^3 + 
  (-42250239/4627232 - (3755107*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (8497421/1156808 - (1134487*rr)/1156808)*Z2*Z3*Z5^4 + 
  (-2754341/289202 - (126391*rr)/289202)*Z1*Z4*Z5^4 + 
  (-1357289/4627232 + (1030363*rr)/4627232)*Z1^5*Z6 + 
  (40008067/4627232 + (1271255*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (-6032005/578404 + (3517195*rr)/578404)*Z1*Z2*Z3^3*Z6 + 
  (95570775/18508928 + (23182171*rr)/18508928)*Z2^4*Z4*Z6 + 
  (-8005205/9254464 + (22473055*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (43181541/2313616 + (8840721*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (33994837/9254464 + (10175905*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (59665369/18508928 - (7190763*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-1157375/4627232 + (4700669*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (814053/402368 - (221295*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (-15026033/4627232 - (1358157*rr)/4627232)*Z2*Z4^3*Z5*Z6 + 
  (-2 + 2*rr)*Z3^3*Z5^2*Z6 + (-40687505/2313616 - (21154509*rr)/2313616)*Z2*
   Z3*Z4*Z5^2*Z6 + (-1136953/289202 + (620343*rr)/289202)*Z1*Z4^2*Z5^2*Z6 + 
  (-5074515/2313616 - (3293703*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (-3833545/578404 - (2015623*rr)/578404)*Z1*Z3*Z5^3*Z6 + 
  (-27523983/18508928 + (2539533*rr)/18508928)*Z1^2*Z2^2*Z6^2 + 
  (10317807/2313616 - (1390645*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7 + rr)*Z3^3*Z4*Z6^2 + (-640883/2313616 - (498183*rr)/2313616)*Z2*Z3*Z4^2*
   Z6^2 + (-15026033/4627232 - (1358157*rr)/4627232)*Z1*Z4^3*Z6^2 + 
  (-1256299/1156808 - (9436183*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-21119463/4627232 + (4909077*rr)/4627232)*Z2^2*Z4*Z5*Z6^2 + 
  (-2927135/289202 - (47628*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-13315069/4627232 + (6002615*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (-9332813/1156808 + (464735*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (757571/1156808 - (2822059*rr)/1156808)*Z1*Z3^2*Z6^3 + 
  (501543/4627232 + (1750155*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (7344859/4627232 + (29367*rr)/4627232)*Z1^2*Z5*Z6^3 + Z3*Z5*Z6^4, 
 (-3267735/18508928 + (12211887*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-52595349/74035712 - (28101887*rr)/74035712)*Z1^3*Z2*Z3^2 + 
  (-137/16 + (5*rr)/16)*Z3^6 + (-63129317/74035712 + (42845009*rr)/74035712)*
   Z1^3*Z2^2*Z4 + (-34686241/74035712 - (38202963*rr)/74035712)*Z1^4*Z3*Z4 + 
  (-31120889/4627232 - (32803019*rr)/4627232)*Z2*Z3^4*Z4 + 
  (14665407/2313616 - (12334471*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (-20363703/4627232 - (2134277*rr)/4627232)*Z1*Z3^3*Z4^2 + 
  (7114263/4627232 + (33035*rr)/4627232)*Z2^3*Z4^3 + 
  (-18580701/4627232 - (4275139*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (3441509/4627232 + (3573649*rr)/4627232)*Z1^2*Z4^4 + 
  (4040605/74035712 + (325959*rr)/74035712)*Z1^4*Z2*Z5 + 
  (-34657199/18508928 - (30117869*rr)/18508928)*Z2^2*Z3^3*Z5 + 
  (48280721/37017856 + (67605011*rr)/37017856)*Z1*Z3^4*Z5 + 
  (-12791375/9254464 - (16013717*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-117922767/18508928 - (13425101*rr)/18508928)*Z1*Z2*Z3^2*Z4*Z5 + 
  (10726843/9254464 + (2647257*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-9734137/2313616 + (6117749*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (-323635/578404 - (60409*rr)/578404)*Z2^4*Z5^2 + 
  (-39604619/37017856 + (7453535*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (372162279/148071424 - (37017003*rr)/148071424)*Z1^2*Z3^2*Z5^2 + 
  (97734821/37017856 + (22899231*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  Z3*Z4^3*Z5^2 + (-17624651/148071424 + (22840703*rr)/148071424)*Z1^3*Z5^3 + 
  (12175939/4627232 - (3354387*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (-48622187/37017856 + (32469279*rr)/37017856)*Z2*Z3*Z5^4 + 
  (203652039/74035712 - (80118795*rr)/74035712)*Z1*Z4*Z5^4 + 
  (-2553803/37017856 - (3156417*rr)/37017856)*Z1^5*Z6 + 
  (-47643207/18508928 + (16683963*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (-125974507/74035712 - (210459617*rr)/74035712)*Z1*Z2*Z3^3*Z6 + 
  (-2773467/1156808 + (1118019*rr)/4627232)*Z2^4*Z4*Z6 + 
  (-16489085/37017856 - (10290535*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-297077073/37017856 + (33199853*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-67702277/37017856 + (5567393*rr)/37017856)*Z1^2*Z2*Z4^2*Z6 + 
  (-5837007/18508928 + (7706391*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-31054399/74035712 - (22541597*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (23147/6437888 + (2188577*rr)/6437888)*Z1^3*Z4*Z5*Z6 + 
  (559415/578404 - (217159*rr)/1156808)*Z2*Z4^3*Z5*Z6 + 
  (165/128 - (49*rr)/128)*Z3^3*Z5^2*Z6 + 
  (408548315/37017856 - (5527183*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-24210687/37017856 - (36267357*rr)/37017856)*Z1*Z4^2*Z5^2*Z6 + 
  (48868665/37017856 + (8336203*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (598332429/148071424 - (28228857*rr)/148071424)*Z1*Z3*Z5^3*Z6 + 
  (36615269/148071424 - (28823377*rr)/148071424)*Z1^2*Z2^2*Z6^2 + 
  (-96977451/148071424 + (94195039*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (-63/128 - (93*rr)/128)*Z3^3*Z4*Z6^2 + 
  (7093307/9254464 + (1065569*rr)/9254464)*Z2*Z3*Z4^2*Z6^2 + 
  (559415/578404 - (217159*rr)/1156808)*Z1*Z4^3*Z6^2 + 
  (493470407/74035712 + (109714933*rr)/74035712)*Z2*Z3^2*Z5*Z6^2 + 
  (4440557/37017856 - (28424761*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (378806337/148071424 - (169849053*rr)/148071424)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-30524179/74035712 - (34017177*rr)/74035712)*Z1*Z2*Z5^2*Z6^2 + 
  (108296269/74035712 - (64974393*rr)/74035712)*Z2^2*Z3*Z6^3 + 
  (518346413/296142848 + (172439271*rr)/296142848)*Z1*Z3^2*Z6^3 + 
  (-26763925/74035712 + (873505*rr)/74035712)*Z1*Z2*Z4*Z6^3 + 
  (-102159861/296142848 + (53654849*rr)/296142848)*Z1^2*Z5*Z6^3, 
 (-26931813/9254464 + (310985*rr)/2313616)*Z1^2*Z2^3*Z3 + 
  (56116661/37017856 - (19534313*rr)/37017856)*Z1^3*Z2*Z3^2 + 
  (-37/16 - (79*rr)/16)*Z3^6 + (-104926909/37017856 - (11909903*rr)/37017856)*
   Z1^3*Z2^2*Z4 + (80912197/37017856 - (16096013*rr)/37017856)*Z1^4*Z3*Z4 + 
  (70774307/2313616 - (13929207*rr)/2313616)*Z2*Z3^4*Z4 + 
  (122564047/4627232 + (11498513*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (234165/578404 - (1761973*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5987181/9254464 + (10150353*rr)/9254464)*Z2^3*Z4^3 + 
  (3248697/1156808 - (5819399*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (-32532645/9254464 + (8068767*rr)/9254464)*Z1^2*Z4^4 + 
  (-1615057/37017856 + (493769*rr)/37017856)*Z1^4*Z2*Z5 + 
  (50244085/9254464 - (17064657*rr)/9254464)*Z2^2*Z3^3*Z5 + 
  (-101299307/18508928 + (17111199*rr)/18508928)*Z1*Z3^4*Z5 + 
  (15350389/2313616 - (907185*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (7544195/4627232 - (19286647*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-13000715/18508928 + (13027703*rr)/18508928)*Z1*Z2^2*Z4^2*Z5 + 
  (-56962275/4627232 - (9095881*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (1170129/2313616 - (846999*rr)/2313616)*Z2^4*Z5^2 + 
  (-46916677/37017856 - (19039167*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (114442735/74035712 + (117282669*rr)/74035712)*Z1^2*Z3^2*Z5^2 + 
  (-75133445/37017856 + (67916105*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  (-60160639/74035712 - (3373117*rr)/74035712)*Z1^3*Z5^3 + 
  (8252977/2313616 + (1721153*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-170256521/37017856 - (17750075*rr)/37017856)*Z2*Z3*Z5^4 + 
  (192205759/37017856 + (54233821*rr)/37017856)*Z1*Z4*Z5^4 + 
  (6608095/18508928 - (1300187*rr)/18508928)*Z1^5*Z6 + 
  (-89503019/18508928 - (23199993*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (421183909/37017856 - (78558897*rr)/37017856)*Z1*Z2*Z3^3*Z6 + 
  (-35639393/18508928 - (25687873*rr)/18508928)*Z2^4*Z4*Z6 + 
  (73813851/37017856 - (14763015*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-258477479/37017856 - (181240309*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-10394533/9254464 - (10179977*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + Z3*Z4^4*Z6 + 
  (-35163735/18508928 - (2761719*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (92783705/74035712 - (27225141*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-1203443/804736 + (53475*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (6839507/9254464 + (4438765*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (513/128 + (99*rr)/128)*Z3^3*Z5^2*Z6 + 
  (149618275/37017856 + (248142185*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (38391823/9254464 - (5686179*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-26121233/37017856 + (33528013*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (107915595/74035712 + (190905857*rr)/74035712)*Z1*Z3*Z5^3*Z6 + 
  (34738173/37017856 + (3349235*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-451976865/148071424 - (34410179*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (357/128 + (15*rr)/128)*Z3^3*Z4*Z6^2 + 
  (-1518199/18508928 + (12627435*rr)/18508928)*Z2*Z3*Z4^2*Z6^2 + 
  (13201951/9254464 + (5017169*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (-167057085/37017856 + (162163113*rr)/37017856)*Z2*Z3^2*Z5*Z6^2 + 
  (129280347/37017856 - (8368479*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (408621049/74035712 + (97027147*rr)/74035712)*Z1*Z3*Z4*Z5*Z6^2 + 
  (313992325/148071424 - (52281169*rr)/148071424)*Z1*Z2*Z5^2*Z6^2 + 
  (162029029/37017856 + (24711951*rr)/37017856)*Z2^2*Z3*Z6^3 + 
  (-67960201/37017856 + (48784773*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-3862783/148071424 - (29719645*rr)/148071424)*Z1*Z2*Z4*Z6^3 + 
  (-522774289/592285696 - (108157075*rr)/592285696)*Z1^2*Z5*Z6^3, 
 (-18238453/37017856 + (4085727*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (1612485/18508928 - (2742043*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-3/2 - rr/2)*Z3^6 + (-10575075/18508928 + (457245*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (11532745/37017856 - (5363443*rr)/37017856)*Z1^4*Z3*Z4 + 
  (2311515/578404 - (1023935*rr)/578404)*Z2*Z3^4*Z4 + 
  (24501157/4627232 - (829039*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-369059/578404 - (261113*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5417461/18508928 + (3520065*rr)/18508928)*Z2^3*Z4^3 + 
  (-1509209/9254464 - (5514165*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (-9611497/18508928 + (4468763*rr)/18508928)*Z1^2*Z4^4 + 
  (434963/37017856 - (209153*rr)/37017856)*Z1^4*Z2*Z5 + 
  (273777/1156808 - (160621*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (-2429235/4627232 + (2389159*rr)/4627232)*Z1*Z3^4*Z5 + 
  (7988097/9254464 - (4918835*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-258893/578404 - (733571*rr)/1156808)*Z1*Z2*Z3^2*Z4*Z5 + 
  (38545/9254464 + (1734333*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-12135425/4627232 + (88643*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (4873/144601 - (9895*rr)/144601)*Z2^4*Z5^2 + 
  (-3034975/9254464 - (850503*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (8830959/18508928 + (3941477*rr)/18508928)*Z1^2*Z3^2*Z5^2 + 
  (1059475/18508928 + (6651007*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-3032461/18508928 + (12829*rr)/18508928)*Z1^3*Z5^3 + Z3^2*Z4*Z5^3 + 
  (9398095/9254464 + (1834067*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-4417273/4627232 - (319215*rr)/4627232)*Z2*Z3*Z5^4 + 
  (10860867/9254464 + (669929*rr)/9254464)*Z1*Z4*Z5^4 + 
  (997309/18508928 - (464383*rr)/18508928)*Z1^5*Z6 + 
  (-10414431/9254464 - (747659*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (16695801/9254464 - (6414501*rr)/9254464)*Z1*Z2*Z3^3*Z6 + 
  (-23419271/37017856 - (7076363*rr)/37017856)*Z2^4*Z4*Z6 + 
  (7124429/18508928 - (1326495*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-663709/289202 - (1569271*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (-8990097/18508928 - (2706693*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-13062297/37017856 + (1198731*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (217003/1156808 - (572077*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-24759/100592 + (20377*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (3232985/9254464 + (761429*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (17/16 + (3*rr)/16)*Z3^3*Z5^2*Z6 + (286291/144601 + (2213917*rr)/2313616)*
   Z2*Z3*Z4*Z5^2*Z6 + (2687753/4627232 - (1146365*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (-14811/1156808 + (478641*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (11192785/18508928 + (6244915*rr)/18508928)*Z1*Z3*Z5^3*Z6 + 
  (7513797/37017856 - (364595*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-11145143/18508928 + (845011*rr)/18508928)*Z1^3*Z3*Z6^2 + 
  (5/16 - rr/16)*Z3^3*Z4*Z6^2 + (594687/4627232 + (611691*rr)/4627232)*Z2*Z3*
   Z4^2*Z6^2 + (3232985/9254464 + (761429*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (1982015/9254464 + (8576277*rr)/9254464)*Z2*Z3^2*Z5*Z6^2 + 
  (5004249/9254464 - (1037375*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (21955117/18508928 + (1907095*rr)/18508928)*Z1*Z3*Z4*Z5*Z6^2 + 
  (768281/2313616 - (368949*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (8419721/9254464 + (28107*rr)/9254464)*Z2^2*Z3*Z6^3 + 
  (-2104151/37017856 + (11998363*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-18897/2313616 - (101745*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (-6664861/37017856 - (152159*rr)/37017856)*Z1^2*Z5*Z6^3, 
 (-3255659/4627232 - (941681*rr)/4627232)*Z1^2*Z2^3*Z3 + 
  (11550757/18508928 - (144945*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (9/4 - (5*rr)/4)*Z3^6 + (-8021975/18508928 - (5464061*rr)/18508928)*Z1^3*
   Z2^2*Z4 + (13161005/18508928 + (1108815*rr)/18508928)*Z1^4*Z3*Z4 + 
  (11575665/1156808 + (1213395*rr)/1156808)*Z2*Z3^4*Z4 + 
  (1300025/289202 + (389540*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (1909399/1156808 - (570379*rr)/1156808)*Z1*Z3^3*Z4^2 + 
  (-520897/1156808 + (328099*rr)/1156808)*Z2^3*Z4^3 + 
  (2348631/1156808 - (432707*rr)/1156808)*Z1*Z2*Z3*Z4^3 + 
  (-1408795/1156808 - (96399*rr)/1156808)*Z1^2*Z4^4 + 
  (-458801/18508928 - (141675*rr)/18508928)*Z1^4*Z2*Z5 + 
  (9744719/4627232 + (202317*rr)/4627232)*Z2^2*Z3^3*Z5 + 
  (-21093937/9254464 - (2520819*rr)/9254464)*Z1*Z3^4*Z5 + 
  (5775195/2313616 + (492209*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (13582143/4627232 - (3586499*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-171663/289202 + (133069*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-4222079/2313616 - (3117675*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (100511/289202 - (14657*rr)/289202)*Z2^4*Z5^2 + 
  (738823/9254464 - (2428971*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (-18153047/37017856 + (16599387*rr)/37017856)*Z1^2*Z3^2*Z5^2 + 
  (-13685673/9254464 + (2406917*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (-6865637/37017856 - (2725391*rr)/37017856)*Z1^3*Z5^3 + 
  (23301/1156808 + (741715*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-6414705/9254464 - (4874291*rr)/9254464)*Z2*Z3*Z5^4 + 
  (8963241/18508928 + (14379099*rr)/18508928)*Z1*Z4*Z5^4 + 
  (1058517/9254464 + (80595*rr)/9254464)*Z1^5*Z6 + 
  (-1587605/4627232 - (3040351*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (68316299/18508928 + (9056705*rr)/18508928)*Z1*Z2*Z3^3*Z6 + 
  (834027/2313616 - (1049335*rr)/2313616)*Z2^4*Z4*Z6 + 
  (6100829/9254464 - (659585*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (9635709/9254464 - (14234889*rr)/9254464)*Z1^2*Z3^2*Z4*Z6 + 
  (2957261/9254464 - (3147881*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (-1578525/4627232 - (853067*rr)/4627232)*Z1*Z2^3*Z5*Z6 + 
  (7651699/18508928 + (37113*rr)/18508928)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-681939/1609472 - (134361*rr)/1609472)*Z1^3*Z4*Z5*Z6 + Z3^2*Z4^2*Z5*Z6 + 
  (-19237/578404 + (135087*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-9/32 + (5*rr)/32)*Z3^3*Z5^2*Z6 + 
  (-27455383/9254464 + (15944539*rr)/9254464)*Z2*Z3*Z4*Z5^2*Z6 + 
  (12922743/9254464 + (1355589*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-6143125/9254464 + (1553313*rr)/9254464)*Z2^2*Z5^3*Z6 + 
  (-40817677/37017856 + (26499833*rr)/37017856)*Z1*Z3*Z5^3*Z6 + 
  (6091451/37017856 + (3061457*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-21360825/37017856 - (10198795*rr)/37017856)*Z1^3*Z3*Z6^2 + 
  (35/32 + (9*rr)/32)*Z3^3*Z4*Z6^2 + (-979913/2313616 + (128581*rr)/2313616)*
   Z2*Z3*Z4^2*Z6^2 + (-19237/578404 + (135087*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-68182983/18508928 + (15021579*rr)/18508928)*Z2*Z3^2*Z5*Z6^2 + 
  (7421751/9254464 + (2270469*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (27249631/37017856 + (27927741*rr)/37017856)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12990913/18508928 + (1630819*rr)/18508928)*Z1*Z2*Z5^2*Z6^2 + 
  (12437075/18508928 + (9203097*rr)/18508928)*Z2^2*Z3*Z6^3 + 
  (-77342293/74035712 + (10859297*rr)/74035712)*Z1*Z3^2*Z6^3 + 
  (2090895/18508928 - (1112691*rr)/18508928)*Z1*Z2*Z4*Z6^3 + 
  (-7247725/74035712 - (7822119*rr)/74035712)*Z1^2*Z5*Z6^3, 
 (41527109/9254464 + (3926609*rr)/9254464)*Z1^2*Z2^3*Z3 + 
  (-17909955/4627232 + (4126825*rr)/4627232)*Z1^3*Z2*Z3^2 + 
  (17348369/4627232 + (4941677*rr)/4627232)*Z1^3*Z2^2*Z4 + 
  (-29359181/9254464 + (2614727*rr)/9254464)*Z1^4*Z3*Z4 + 
  (-7661816/144601 - (279896*rr)/144601)*Z2*Z3^4*Z4 + 
  (-42297325/1156808 - (9396057*rr)/1156808)*Z2^2*Z3^2*Z4^2 + 
  (-1959791/144601 + (145517*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-184725/4627232 - (8079713*rr)/4627232)*Z2^3*Z4^3 + 
  (-26811387/2313616 + (6388753*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (28186633/4627232 - (4132219*rr)/4627232)*Z1^2*Z4^4 + 
  (6343769/9254464 - (87659*rr)/9254464)*Z1^4*Z2*Z5 + 
  (-8631903/578404 + (1928637*rr)/578404)*Z2^2*Z3^3*Z5 + 
  (1286248/144601 + (415864*rr)/144601)*Z1*Z3^4*Z5 + 
  (-21273253/2313616 + (3833807*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (-2470603/144601 + (1438193*rr)/144601)*Z1*Z2*Z3^2*Z4*Z5 + 
  (7012771/2313616 - (789257*rr)/2313616)*Z1*Z2^2*Z4^2*Z5 + 
  (16040333/1156808 + (7262073*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1004865/1156808 + (56541*rr)/1156808)*Z2^4*Z5^2 + 
  (627945/2313616 + (2602341*rr)/2313616)*Z1*Z2^2*Z3*Z5^2 + 
  (125747/289202 - (776769*rr)/289202)*Z1^2*Z3^2*Z5^2 + 
  (27623205/4627232 - (10506319*rr)/4627232)*Z1^2*Z2*Z4*Z5^2 + 
  (3751071/2313616 - (102333*rr)/2313616)*Z1^3*Z5^3 + 
  (-2167111/2313616 - (4193675*rr)/2313616)*Z2*Z4^2*Z5^3 + 
  (1818053/578404 + (988593*rr)/578404)*Z2*Z3*Z5^4 + 
  (-850462/144601 - (688766*rr)/144601)*Z1*Z4*Z5^4 + 
  (-1917951/4627232 + (210589*rr)/4627232)*Z1^5*Z6 + 
  (12136883/2313616 + (6663367*rr)/2313616)*Z2^3*Z3^2*Z6 + 
  (-2075230/144601 + (101346*rr)/144601)*Z1*Z2*Z3^3*Z6 + 
  (7020423/9254464 + (22726859*rr)/9254464)*Z2^4*Z4*Z6 + 
  (22062347/4627232 + (3389375*rr)/4627232)*Z1*Z2^2*Z3*Z4*Z6 + 
  (6431277/1156808 + (9315289*rr)/1156808)*Z1^2*Z3^2*Z4*Z6 + 
  (3687625/4627232 + (10085957*rr)/4627232)*Z1^2*Z2*Z4^2*Z6 + 
  (19349217/9254464 + (1492221*rr)/9254464)*Z1*Z2^3*Z5*Z6 + 
  (-6737019/2313616 - (307183*rr)/2313616)*Z1^2*Z2*Z3*Z5*Z6 + 
  (480609/201184 + (1917*rr)/201184)*Z1^3*Z4*Z5*Z6 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z2*Z4^3*Z5*Z6 + 
  (-2175193/1156808 - (11630165*rr)/1156808)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-9753615/1156808 + (1196237*rr)/1156808)*Z1*Z4^2*Z5^2*Z6 + 
  (1504757/1156808 - (1107135*rr)/1156808)*Z2^2*Z5^3*Z6 + 
  (1179743/289202 - (1685165*rr)/289202)*Z1*Z3*Z5^3*Z6 + 
  (-15085935/9254464 + (830445*rr)/9254464)*Z1^2*Z2^2*Z6^2 + 
  (661508/144601 + (108346*rr)/144601)*Z1^3*Z3*Z6^2 + 
  (8352213/1156808 - (2978527*rr)/1156808)*Z2*Z3*Z4^2*Z6^2 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z1*Z4^3*Z6^2 + 
  (4735395/578404 - (3683529*rr)/578404)*Z2*Z3^2*Z5*Z6^2 + 
  (-18775215/2313616 - (2571603*rr)/2313616)*Z2^2*Z4*Z5*Z6^2 + 
  (-6371405/578404 - (1988473*rr)/578404)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-12185041/2313616 + (1030707*rr)/2313616)*Z1*Z2*Z5^2*Z6^2 + 
  (-1453477/289202 - (350361*rr)/289202)*Z2^2*Z3*Z6^3 + 
  (663571/289202 - (812233*rr)/289202)*Z1*Z3^2*Z6^3 + 
  (-1378437/2313616 + (2055631*rr)/2313616)*Z1*Z2*Z4*Z6^3 + 
  (2703219/2313616 + (1038575*rr)/2313616)*Z1^2*Z5*Z6^3 + Z2*Z6^5, 
 (29738419/111002496 - (2551315*rr)/37000832)*Z1^2*Z2^2*Z3^2 + 
  (-109118507/111002496 - (785759*rr)/111002496)*Z1^3*Z3^3 + 
  (-16880883/37000832 + (4947961*rr)/37000832)*Z1^3*Z2*Z3*Z4 + 
  (126/11 - (58*rr)/11)*Z3^5*Z4 + (-511895/630696 - (761737*rr)/210232)*Z2*
   Z3^3*Z4^2 + (-12030371/2522784 + (739337*rr)/2522784)*Z2^2*Z3*Z4^3 + 
  (-2571429/4625104 - (51127955*rr)/13875312)*Z1*Z3^2*Z4^3 + 
  (-43144247/55501248 + (5421893*rr)/55501248)*Z1^3*Z2^2*Z5 + 
  (-556558/78837 - (89522*rr)/26279)*Z2*Z3^4*Z5 + 
  (-7132371/1156276 - (8000053*rr)/3468828)*Z2^2*Z3^2*Z4*Z5 + 
  (42272521/13875312 + (17891717*rr)/13875312)*Z1*Z3^3*Z4*Z5 + 
  (208458467/111002496 + (28720829*rr)/37000832)*Z2^3*Z4^2*Z5 + 
  (-361849097/111002496 + (127092859*rr)/111002496)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-121934339/111002496 + (6843689*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-42333829/27750624 + (706415*rr)/27750624)*Z2^3*Z3*Z5^2 + 
  (69983093/27750624 + (56138689*rr)/27750624)*Z1*Z2*Z3^2*Z5^2 + 
  (66159487/111002496 - (2821471*rr)/37000832)*Z1*Z2^2*Z4*Z5^2 + 
  (6537323/6937656 + (806709*rr)/2312552)*Z1^2*Z3*Z4*Z5^2 + 
  (-32426165/111002496 + (10712063*rr)/111002496)*Z1^2*Z2*Z5^3 + 
  (177017/38224 - (31435*rr)/38224)*Z2*Z4*Z5^4 + 
  (-171047/157674 - (33753*rr)/52558)*Z1*Z5^5 + 
  (-16880883/148003328 + (4947961*rr)/148003328)*Z1^4*Z2*Z6 + 
  (-107627485/27750624 + (1574269*rr)/9250208)*Z2^2*Z3^3*Z6 + 
  (16286817/4625104 - (1210505*rr)/13875312)*Z1*Z3^4*Z6 + 
  (-218446319/111002496 - (76435*rr)/111002496)*Z2^3*Z3*Z4*Z6 + 
  (35418409/55501248 + (12067767*rr)/18500416)*Z1*Z2*Z3^2*Z4*Z6 + 
  (5158309/5045568 + (1226545*rr)/5045568)*Z1*Z2^2*Z4^2*Z6 + 
  (-10186185/37000832 + (7677627*rr)/37000832)*Z1^2*Z3*Z4^2*Z6 + 
  (15027677/18500416 - (3152741*rr)/55501248)*Z2^4*Z5*Z6 + 
  (-6731755/6937656 + (2999201*rr)/6937656)*Z1*Z2^2*Z3*Z5*Z6 + 
  (85908727/55501248 - (11423703*rr)/18500416)*Z1^2*Z3^2*Z5*Z6 + 
  (-5951653/18500416 + (43859821*rr)/55501248)*Z1^2*Z2*Z4*Z5*Z6 + 
  (17397223/27750624 - (183509*rr)/27750624)*Z1^3*Z5^2*Z6 + 
  (-48891787/37000832 - (58031549*rr)/111002496)*Z2*Z4^2*Z5^2*Z6 + 
  (79756051/27750624 + (18377229*rr)/9250208)*Z2*Z3*Z5^3*Z6 + 
  (1177949/13875312 - (6446455*rr)/13875312)*Z1*Z4*Z5^3*Z6 + 
  (-26982309/37000832 - (22529939*rr)/111002496)*Z1*Z2^3*Z6^2 + 
  (15913481/27750624 + (10207621*rr)/27750624)*Z1^2*Z2*Z3*Z6^2 + 
  (1778389/37000832 + (7946467*rr)/111002496)*Z1^3*Z4*Z6^2 + 
  (29/22 + (9*rr)/22)*Z3^2*Z4^2*Z6^2 + (52/11 + (4*rr)/11)*Z3^3*Z5*Z6^2 + 
  (37158895/27750624 - (77394029*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (8301619/55501248 + (11217479*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-17353277/55501248 - (18895721*rr)/55501248)*Z2^2*Z5^2*Z6^2 + 
  (6316523/3468828 - (396795*rr)/1156276)*Z1*Z3*Z5^2*Z6^2 + 
  (-2527/1734414 - (1676635*rr)/1734414)*Z2*Z3^2*Z6^3 + 
  (-552565/305792 - (9921*rr)/305792)*Z2^2*Z4*Z6^3 + 
  (-14735813/18500416 - (28377971*rr)/55501248)*Z1*Z3*Z4*Z6^3 + 
  (13863895/55501248 + (15018779*rr)/55501248)*Z1*Z2*Z5*Z6^3 + Z5^3*Z6^3 + 
  (-4338673/55501248 + (3861683*rr)/55501248)*Z1^2*Z6^4, 
 (8274843/9250208 + (10997097*rr)/64751456)*Z1^2*Z2^2*Z3^2 + 
  (-8967595/9250208 - (7714841*rr)/64751456)*Z1^3*Z3^3 + 
  (-3530497/9250208 + (14038965*rr)/64751456)*Z1^3*Z2*Z3*Z4 + 
  (24/11 + (56*rr)/11)*Z3^5*Z4 + (-589329/52558 + (165779*rr)/52558)*Z2*Z3^3*
   Z4^2 + (-1112283/210232 + (4159191*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-7030757/1156276 - (5126257*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (-4187523/4625104 + (6430367*rr)/32375728)*Z1^3*Z2^2*Z5 + 
  (34220/26279 - (22116*rr)/26279)*Z2*Z3^4*Z5 + 
  (-3511621/578138 - (10038583*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (18800113/1156276 - (6676069*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (40843947/9250208 + (251161*rr)/64751456)*Z2^3*Z4^2*Z5 + 
  (16816831/9250208 + (50469621*rr)/64751456)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-13219595/9250208 + (1668929*rr)/9250208)*Z1^2*Z4^3*Z5 + 
  (-6888369/2312552 + (4739237*rr)/16187864)*Z2^3*Z3*Z5^2 + 
  (438741/2312552 + (6731559*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (-18221305/9250208 - (1604533*rr)/9250208)*Z1*Z2^2*Z4*Z5^2 + 
  (443963/1156276 - (8283831*rr)/8093932)*Z1^2*Z3*Z4*Z5^2 + 
  (309339/9250208 + (18131625*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (34463/9556 - (129579*rr)/66892)*Z2*Z4*Z5^4 + 
  (-33728/26279 - (56712*rr)/183953)*Z1*Z5^5 + 
  (-3530497/37000832 + (14038965*rr)/259005824)*Z1^4*Z2*Z6 + 
  (-15720537/2312552 + (8181101*rr)/16187864)*Z2^2*Z3^3*Z6 + 
  (10962515/1156276 - (3642799*rr)/8093932)*Z1*Z3^4*Z6 + 
  (-28729007/9250208 - (46029381*rr)/64751456)*Z2^3*Z3*Z4*Z6 + 
  (9696957/4625104 + (60707679*rr)/32375728)*Z1*Z2*Z3^2*Z4*Z6 + 
  (937005/420464 - (586449*rr)/2943248)*Z1*Z2^2*Z4^2*Z6 + 
  (-15880691/9250208 + (38134991*rr)/64751456)*Z1^2*Z3*Z4^2*Z6 + 
  (400329/4625104 - (14262557*rr)/32375728)*Z2^4*Z5*Z6 + 
  (-2264475/2312552 + (36760919*rr)/16187864)*Z1*Z2^2*Z3*Z5*Z6 + 
  (7757287/4625104 - (59160275*rr)/32375728)*Z1^2*Z3^2*Z5*Z6 + 
  (-538853/4625104 + (27305193*rr)/32375728)*Z1^2*Z2*Z4*Z5*Z6 + 
  (1365541/2312552 - (3338953*rr)/16187864)*Z1^3*Z5^2*Z6 + 
  (-5313353/9250208 - (52361571*rr)/64751456)*Z2*Z4^2*Z5^2*Z6 + 
  (12450203/2312552 + (25287721*rr)/16187864)*Z2*Z3*Z5^3*Z6 + 
  (-2324741/1156276 - (11589719*rr)/8093932)*Z1*Z4*Z5^3*Z6 + 
  (-5849259/9250208 + (1461863*rr)/64751456)*Z1*Z2^3*Z6^2 + 
  (1581435/1156276 + (1115745*rr)/8093932)*Z1^2*Z2*Z3*Z6^2 + 
  (-550833/9250208 + (12791333*rr)/64751456)*Z1^3*Z4*Z6^2 + 
  (-69/11 + (15*rr)/11)*Z3^2*Z4^2*Z6^2 + (56/11 - (16*rr)/11)*Z3^3*Z5*Z6^2 + 
  (-833035/2312552 + (1422695*rr)/16187864)*Z2*Z3*Z4*Z5*Z6^2 + 
  (352071/4625104 + (4656011*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (5944571/4625104 - (3571767*rr)/32375728)*Z2^2*Z5^2*Z6^2 + 
  (600518/289069 - (2243132*rr)/2023483)*Z1*Z3*Z5^2*Z6^2 + 
  (-527133/289069 - (1469255*rr)/2023483)*Z2*Z3^2*Z6^3 + 
  (-141391/76448 + (2651*rr)/535136)*Z2^2*Z4*Z6^3 + 
  (708217/4625104 + (7052851*rr)/32375728)*Z1*Z3*Z4*Z6^3 + 
  (2933443/4625104 + (2711761*rr)/32375728)*Z1*Z2*Z5*Z6^3 + 
  (793279/4625104 + (1045533*rr)/32375728)*Z1^2*Z6^4 + Z4*Z5*Z6^4, 
 (85519/2312552 - (84709*rr)/6937656)*Z1^2*Z2^2*Z3^2 + 
  (2569463/13875312 + (81073*rr)/13875312)*Z1^3*Z3^3 + 
  (667353/4625104 + (59683*rr)/4625104)*Z1^3*Z2*Z3*Z4 + 
  (-91/11 + (15*rr)/11)*Z3^5*Z4 + (-314275/52558 - (72811*rr)/157674)*Z2*Z3^3*
   Z4^2 + (-54899/315348 - (104543*rr)/315348)*Z2^2*Z3*Z4^3 + 
  (809251/3468828 + (454031*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (396079/27750624 + (46201*rr)/27750624)*Z1^3*Z2^2*Z5 + 
  (-15625/105116 + (271951*rr)/315348)*Z2*Z3^4*Z5 + 
  (1018159/6937656 + (748383*rr)/2312552)*Z2^2*Z3^2*Z4*Z5 + 
  (4817309/3468828 + (1951775*rr)/3468828)*Z1*Z3^3*Z4*Z5 + 
  (386233/2312552 - (103217*rr)/6937656)*Z2^3*Z4^2*Z5 + 
  (1525499/3468828 + (326867*rr)/1734414)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-401495/3468828 - (8303*rr)/867207)*Z1^2*Z4^3*Z5 + 
  (4547557/13875312 - (765505*rr)/13875312)*Z2^3*Z3*Z5^2 + 
  (-352235/1734414 - (1192127*rr)/1734414)*Z1*Z2*Z3^2*Z5^2 + 
  (-90619/9250208 - (4042771*rr)/27750624)*Z1*Z2^2*Z4*Z5^2 + 
  (1258809/2312552 - (1521275*rr)/6937656)*Z1^2*Z3*Z4*Z5^2 + Z4^4*Z5^2 + 
  (3399511/55501248 + (4375621*rr)/55501248)*Z1^2*Z2*Z5^3 + 
  (12497/76448 + (5395*rr)/76448)*Z2*Z4*Z5^4 + 
  (203109/1681856 + (575533*rr)/5045568)*Z1*Z5^5 + 
  (667353/18500416 + (59683*rr)/18500416)*Z1^4*Z2*Z6 + 
  (1635987/2312552 - (2224853*rr)/6937656)*Z2^2*Z3^3*Z6 + 
  (-9710975/13875312 + (5980801*rr)/4625104)*Z1*Z3^4*Z6 + 
  (5892065/6937656 - (844177*rr)/6937656)*Z2^3*Z3*Z4*Z6 + 
  (-2550437/2312552 + (1068547*rr)/6937656)*Z1*Z2*Z3^2*Z4*Z6 + 
  (410083/1261392 - (144379*rr)/1261392)*Z1*Z2^2*Z4^2*Z6 + 
  (-1071173/4625104 + (175437*rr)/4625104)*Z1^2*Z3*Z4^2*Z6 + 
  (203935/13875312 - (157497*rr)/4625104)*Z2^4*Z5*Z6 + 
  (-12940331/13875312 - (530281*rr)/13875312)*Z1*Z2^2*Z3*Z5*Z6 + 
  (2317069/4625104 - (1022731*rr)/13875312)*Z1^2*Z3^2*Z5*Z6 + 
  (-2446043/55501248 - (2547051*rr)/18500416)*Z1^2*Z2*Z4*Z5*Z6 + 
  (6253219/111002496 - (2520631*rr)/111002496)*Z1^3*Z5^2*Z6 + 
  (1177063/6937656 + (1076091*rr)/2312552)*Z2*Z4^2*Z5^2*Z6 + 
  (568657/4625104 - (1414439*rr)/13875312)*Z2*Z3*Z5^3*Z6 + 
  (30216863/55501248 - (10729859*rr)/55501248)*Z1*Z4*Z5^3*Z6 + 
  (697181/13875312 + (131617*rr)/4625104)*Z1*Z2^3*Z6^2 + 
  (-314219/6937656 + (207733*rr)/6937656)*Z1^2*Z2*Z3*Z6^2 + 
  (-8976329/111002496 - (244297*rr)/37000832)*Z1^3*Z4*Z6^2 + 
  (-93/176 - (151*rr)/176)*Z3^2*Z4^2*Z6^2 + (1/4 - rr/4)*Z2*Z4^3*Z6^2 + 
  (-1295/704 + (51*rr)/704)*Z3^3*Z5*Z6^2 + 
  (-58542911/27750624 + (13349843*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-36718651/55501248 + (2972111*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1319953/6937656 - (161099*rr)/6937656)*Z2^2*Z5^2*Z6^2 + 
  (53793581/74001664 - (9898187*rr)/222004992)*Z1*Z3*Z5^2*Z6^2 + 
  (-8320981/27750624 + (4104673*rr)/27750624)*Z2*Z3^2*Z6^3 + 
  (12367/38224 - (39*rr)/38224)*Z2^2*Z4*Z6^3 + 
  (-27954845/55501248 + (1127587*rr)/18500416)*Z1*Z3*Z4*Z6^3 + 
  (-46317115/222004992 + (3979823*rr)/222004992)*Z1*Z2*Z5*Z6^3 + 
  (15127219/444009984 + (9489209*rr)/444009984)*Z1^2*Z6^4, 
 (3262/26279 - (19054*rr)/78837)*Z1^2*Z2^2*Z3^2 + 
  (-2109313/2522784 + (112867*rr)/2522784)*Z1^3*Z3^3 + 
  (-22549/105116 + (5407*rr)/105116)*Z1^3*Z2*Z3*Z4 + 
  (9953/2389 - (5641*rr)/7167)*Z2*Z3^3*Z4^2 + 
  (-102625/114672 - (161533*rr)/114672)*Z2^2*Z3*Z4^3 + 
  (2098675/630696 - (165459*rr)/210232)*Z1*Z3^2*Z4^3 + 
  (-1889777/5045568 - (6605*rr)/5045568)*Z1^3*Z2^2*Z5 + 
  (-44088/2389 + (6200*rr)/7167)*Z2*Z3^4*Z5 + 
  (-1821233/315348 - (229551*rr)/105116)*Z2^2*Z3^2*Z4*Z5 + 
  (-1159955/315348 + (593497*rr)/315348)*Z1*Z3^3*Z4*Z5 + 
  (-946219/840928 + (1917923*rr)/2522784)*Z2^3*Z4^2*Z5 + 
  (-12386743/2522784 - (1069115*rr)/2522784)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-1348601/2522784 - (136373*rr)/2522784)*Z1^2*Z4^3*Z5 + 
  (638131/630696 - (511033*rr)/630696)*Z2^3*Z3*Z5^2 + 
  (-1429663/630696 + (695165*rr)/630696)*Z1*Z2*Z3^2*Z5^2 + 
  (527751/420464 + (526433*rr)/1261392)*Z1*Z2^2*Z4*Z5^2 + 
  (257461/210232 + (574979*rr)/630696)*Z1^2*Z3*Z4*Z5^2 + 
  (1683419/1261392 + (4175*rr)/1261392)*Z1^2*Z2*Z5^3 + 
  (40195/9556 - (1705*rr)/9556)*Z2*Z4*Z5^4 + (2618/2389 - (8074*rr)/7167)*Z1*
   Z5^5 + (-22549/420464 + (5407*rr)/420464)*Z1^4*Z2*Z6 + 
  (-79983/52558 + (91847*rr)/157674)*Z2^2*Z3^3*Z6 + 
  (1960253/315348 + (331811*rr)/105116)*Z1*Z3^4*Z6 + 
  (-569977/315348 + (118475*rr)/315348)*Z2^3*Z3*Z4*Z6 + 
  (50731/26279 + (69997*rr)/78837)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-102857/229344 + (73403*rr)/229344)*Z1*Z2^2*Z4^2*Z6 + 
  (226147/840928 + (493239*rr)/840928)*Z1^2*Z3*Z4^2*Z6 + 
  (168133/630696 + (28827*rr)/210232)*Z2^4*Z5*Z6 + 
  (-1431289/1261392 - (167861*rr)/1261392)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-279577/420464 - (229247*rr)/1261392)*Z1^2*Z3^2*Z5*Z6 + 
  (-702943/1261392 + (164287*rr)/420464)*Z1^2*Z2*Z4*Z5*Z6 + 
  (260575/315348 + (36419*rr)/315348)*Z1^3*Z5^2*Z6 + 
  (-576209/1261392 - (373519*rr)/420464)*Z2*Z4^2*Z5^2*Z6 + 
  (188461/105116 - (50581*rr)/315348)*Z2*Z3*Z5^3*Z6 + 
  (-43475/315348 - (288295*rr)/315348)*Z1*Z4*Z5^3*Z6 + 
  (-25196/78837 - (4500*rr)/26279)*Z1*Z2^3*Z6^2 + 
  (700883/2522784 + (949991*rr)/2522784)*Z1^2*Z2*Z3*Z6^2 + 
  (9293/2522784 + (58131*rr)/840928)*Z1^3*Z4*Z6^2 + 
  (13/4 - (7*rr)/4)*Z3^2*Z4^2*Z6^2 + (-1 + 3*rr)*Z3^3*Z5*Z6^2 + 
  (1183999/1261392 - (2829853*rr)/1261392)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-47351/1261392 + (130693*rr)/1261392)*Z1*Z4^2*Z5*Z6^2 + 
  (-768341/630696 - (39073*rr)/630696)*Z2^2*Z5^2*Z6^2 + 
  (-30068/26279 - (99112*rr)/78837)*Z1*Z3*Z5^2*Z6^2 + 
  (789017/315348 + (54757*rr)/315348)*Z2*Z3^2*Z6^3 + 
  (-106455/76448 - (15835*rr)/76448)*Z2^2*Z4*Z6^3 + 
  (-1552033/1261392 + (106625*rr)/420464)*Z1*Z3*Z4*Z6^3 + 
  (-375799/630696 + (299813*rr)/630696)*Z1*Z2*Z5*Z6^3 + 
  (-34553/1261392 + (107579*rr)/1261392)*Z1^2*Z6^4 + Z3*Z6^5, 
 (15005389/55501248 - (10442801*rr)/388508736)*Z1^2*Z2^2*Z3^2 + 
  (-304493/18500416 + (12959123*rr)/388508736)*Z1^3*Z3^3 + 
  (3091171/18500416 + (4974177*rr)/129502912)*Z1^3*Z2*Z3*Z4 + 
  (-35/11 - rr/11)*Z3^5*Z4 + (-301871/315348 + (41581*rr)/315348)*Z2*Z3^3*
   Z4^2 + (707365/630696 + (290397*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-1760461/1734414 + (899839*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (2701621/55501248 + (3149341*rr)/129502912)*Z1^3*Z2^2*Z5 + 
  (-87961/157674 + (24269*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1593013/3468828 + (12360961*rr)/24281796)*Z2^2*Z3^2*Z4*Z5 + 
  (-1571197/6937656 + (136727*rr)/16187864)*Z1*Z3^3*Z4*Z5 + 
  (-13734133/55501248 - (75450055*rr)/388508736)*Z2^3*Z4^2*Z5 + 
  (10215209/18500416 - (38847415*rr)/388508736)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-3870271/55501248 + (189215*rr)/18500416)*Z1^2*Z4^3*Z5 + 
  (2259441/4625104 + (12691345*rr)/97127184)*Z2^3*Z3*Z5^2 + 
  (1421989/13875312 - (8911923*rr)/32375728)*Z1*Z2*Z3^2*Z5^2 + 
  (-4003355/55501248 + (80881*rr)/55501248)*Z1*Z2^2*Z4*Z5^2 + 
  (-394177/13875312 - (6013639*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (851297/55501248 + (1736305*rr)/129502912)*Z1^2*Z2*Z5^3 + Z3*Z4^2*Z5^3 + 
  (-13867/19112 - (13385*rr)/133784)*Z2*Z4*Z5^4 + 
  (-102875/1261392 + (731209*rr)/8829744)*Z1*Z5^5 + 
  (3091171/74001664 + (4974177*rr)/518011648)*Z1^4*Z2*Z6 + 
  (4364969/13875312 + (24260723*rr)/97127184)*Z2^2*Z3^3*Z6 + 
  (-8397451/6937656 + (2358403*rr)/48563592)*Z1*Z3^4*Z6 + 
  (7841927/55501248 + (15037103*rr)/129502912)*Z2^3*Z3*Z4*Z6 + 
  (8917807/27750624 - (22899563*rr)/194254368)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-52121/420464 - (945641*rr)/8829744)*Z1*Z2^2*Z4^2*Z6 + 
  (-423485/18500416 + (4215137*rr)/129502912)*Z1^2*Z3*Z4^2*Z6 + 
  (-2719753/27750624 - (11779619*rr)/194254368)*Z2^4*Z5*Z6 + 
  (1896199/4625104 - (211853*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-8938913/27750624 - (13887743*rr)/194254368)*Z1^2*Z3^2*Z5*Z6 + 
  (3569851/13875312 - (4606237*rr)/97127184)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-30639/9250208 - (3667145*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  (3303977/55501248 + (53618179*rr)/388508736)*Z2*Z4^2*Z5^2*Z6 + 
  (361033/13875312 - (26108405*rr)/97127184)*Z2*Z3*Z5^3*Z6 + 
  (-678289/4625104 + (650549*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (-1747021/55501248 + (19118497*rr)/388508736)*Z1*Z2^3*Z6^2 + 
  (154433/27750624 - (4415311*rr)/64751456)*Z1^2*Z2*Z3*Z6^2 + 
  (1288577/55501248 - (5930537*rr)/388508736)*Z1^3*Z4*Z6^2 + 
  (23/44 - (5*rr)/44)*Z3^2*Z4^2*Z6^2 + (-63/88 - (37*rr)/88)*Z3^3*Z5*Z6^2 + 
  (-231669/289069 + (1361051*rr)/6070449)*Z2*Z3*Z4*Z5*Z6^2 + 
  (493463/27750624 + (115033*rr)/9250208)*Z1*Z4^2*Z5*Z6^2 + 
  (-273153/9250208 + (4118351*rr)/194254368)*Z2^2*Z5^2*Z6^2 + 
  (-208973/3468828 - (1971881*rr)/24281796)*Z1*Z3*Z5^2*Z6^2 + 
  (-555437/1156276 + (1758115*rr)/24281796)*Z2*Z3^2*Z6^3 + 
  (27975/152896 + (81997*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (-1927213/27750624 + (9436453*rr)/194254368)*Z1*Z3*Z4*Z6^3 + 
  (-956239/27750624 - (2730359*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (24661/18500416 - (582697*rr)/388508736)*Z1^2*Z6^4, 
 (-2562011/13875312 - (1547225*rr)/97127184)*Z1^2*Z2^2*Z3^2 + 
  (-147293/4625104 + (5029163*rr)/97127184)*Z1^3*Z3^3 + 
  (10657/4625104 + (211303*rr)/32375728)*Z1^3*Z2*Z3*Z4 + 
  (21/11 - (17*rr)/11)*Z3^5*Z4 + (145753/78837 - (51077*rr)/78837)*Z2*Z3^3*
   Z4^2 + (28283/78837 + (13415*rr)/183953)*Z2^2*Z3*Z4^3 + 
  (-1669123/1734414 + (480637*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (342343/3468828 + (507733*rr)/16187864)*Z1^3*Z2^2*Z5 + 
  (-121525/157674 + (66161*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1333030/867207 + (1421740*rr)/6070449)*Z2^2*Z3^2*Z4*Z5 + 
  (-5265725/3468828 - (1342295*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (1060127/13875312 - (10383883*rr)/97127184)*Z2^3*Z4^2*Z5 + 
  (-163047/4625104 + (25556033*rr)/97127184)*Z1*Z2*Z3*Z4^2*Z5 + 
  (2706773/13875312 + (259947*rr)/4625104)*Z1^2*Z4^3*Z5 + 
  (-177963/578138 + (452632*rr)/6070449)*Z2^3*Z3*Z5^2 + 
  (8879543/6937656 + (3404869*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (5099539/13875312 - (341333*rr)/13875312)*Z1*Z2^2*Z4*Z5^2 + 
  (191875/6937656 + (6260305*rr)/48563592)*Z1^2*Z3*Z4*Z5^2 + 
  (-1262009/27750624 - (3284691*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (-8011/19112 - (30511*rr)/133784)*Z2*Z4*Z5^4 + 
  (-218227/630696 + (73553*rr)/4414872)*Z1*Z5^5 + 
  (10657/18500416 + (211303*rr)/129502912)*Z1^4*Z2*Z6 + 
  (2020805/3468828 + (5829647*rr)/24281796)*Z2^2*Z3^3*Z6 + 
  (-768710/867207 - (4293229*rr)/6070449)*Z1*Z3^4*Z6 + 
  (-517009/13875312 + (7733479*rr)/32375728)*Z2^3*Z3*Z4*Z6 + 
  (-196069/3468828 - (2589131*rr)/12140898)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-3717/105116 - (79679*rr)/2207436)*Z1*Z2^2*Z4^2*Z6 + 
  (1431051/4625104 - (922395*rr)/32375728)*Z1^2*Z3*Z4^2*Z6 + 
  (-137587/6937656 + (2516611*rr)/48563592)*Z2^4*Z5*Z6 + 
  (2426153/4625104 - (15233033*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-2575025/6937656 + (5647657*rr)/48563592)*Z1^2*Z3^2*Z5*Z6 + 
  (6335009/27750624 + (362617*rr)/194254368)*Z1^2*Z2*Z4*Z5*Z6 + 
  Z3*Z4^3*Z5*Z6 + (-950701/18500416 - (3102691*rr)/388508736)*Z1^3*Z5^2*Z6 + 
  (-11335381/13875312 - (9767831*rr)/97127184)*Z2*Z4^2*Z5^2*Z6 + 
  (495229/867207 - (2199937*rr)/12140898)*Z2*Z3*Z5^3*Z6 + 
  (-1427369/4625104 + (23485769*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (17051/3468828 + (308051*rr)/48563592)*Z1*Z2^3*Z6^2 + 
  (-556825/6937656 - (214075*rr)/16187864)*Z1^2*Z2*Z3*Z6^2 + 
  (770501/13875312 - (2520299*rr)/97127184)*Z1^3*Z4*Z6^2 + 
  (25/22 + (7*rr)/22)*Z3^2*Z4^2*Z6^2 + (91/176 - (15*rr)/176)*Z3^3*Z5*Z6^2 + 
  (-107370/289069 - (3587783*rr)/12140898)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1721575/13875312 - (474489*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (-113331/1156276 - (472706*rr)/6070449)*Z2^2*Z5^2*Z6^2 + 
  (-26091377/55501248 + (60868123*rr)/388508736)*Z1*Z3*Z5^2*Z6^2 + 
  (-8077/2312552 - (3667987*rr)/48563592)*Z2*Z3^2*Z6^3 + 
  (1193/38224 + (26079*rr)/267568)*Z2^2*Z4*Z6^3 + 
  (897781/13875312 - (4878235*rr)/97127184)*Z1*Z3*Z4*Z6^3 + 
  (2132813/27750624 - (2582093*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (-706355/37000832 - (5286605*rr)/777017472)*Z1^2*Z6^4, 
 (15055/305792 + (219119*rr)/6421632)*Z1^2*Z2^2*Z3^2 + 
  (8501/458688 - (50681*rr)/3210816)*Z1^3*Z3^3 + 
  (-345/305792 + (51949*rr)/2140544)*Z1^3*Z2*Z3*Z4 + 
  (-3913/9556 - (1423*rr)/28668)*Z2*Z3^3*Z4^2 + 
  (225047/458688 + (72893*rr)/3210816)*Z2^2*Z3*Z4^3 + 
  (-15277/229344 + (21581*rr)/76448)*Z1*Z3^2*Z4^3 + 
  (72863/1834752 - (55147*rr)/12843264)*Z1^3*Z2^2*Z5 + 
  (-402/2389 + (236*rr)/7167)*Z2*Z3^4*Z5 + 
  (-137521/114672 + (47063*rr)/267568)*Z2^2*Z3^2*Z4*Z5 + 
  (-13223/14334 + (18331*rr)/100338)*Z1*Z3^3*Z4*Z5 + 
  (-15403/76448 - (157643*rr)/1605408)*Z2^3*Z4^2*Z5 + 
  (104429/458688 - (237329*rr)/3210816)*Z1*Z2*Z3*Z4^2*Z5 + 
  (36949/458688 - (15071*rr)/458688)*Z1^2*Z4^3*Z5 + 
  (-9325/57336 + (42745*rr)/401352)*Z2^3*Z3*Z5^2 + 
  (10547/28668 + (7109*rr)/200676)*Z1*Z2*Z3^2*Z5^2 + 
  (8445/305792 - (11269*rr)/917376)*Z1*Z2^2*Z4*Z5^2 + 
  (12567/152896 - (221833*rr)/3210816)*Z1^2*Z3*Z4*Z5^2 + 
  (21653/917376 - (361177*rr)/6421632)*Z1^2*Z2*Z5^3 + Z3^2*Z5^4 + 
  (-1009/19112 - (4731*rr)/133784)*Z2*Z4*Z5^4 + 
  (-298/2389 - (1889*rr)/100338)*Z1*Z5^5 + 
  (-345/1223168 + (51949*rr)/8562176)*Z1^4*Z2*Z6 + 
  (8549/76448 + (134725*rr)/1605408)*Z2^2*Z3^3*Z6 + 
  (-39613/57336 + (5955*rr)/133784)*Z1*Z3^4*Z6 + 
  (-1501/917376 + (569921*rr)/6421632)*Z2^3*Z3*Z4*Z6 + 
  (12853/152896 + (442037*rr)/3210816)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-75281/917376 - (224251*rr)/6421632)*Z1*Z2^2*Z4^2*Z6 + 
  (-6991/152896 + (33819*rr)/1070272)*Z1^2*Z3*Z4^2*Z6 + 
  (2267/57336 + (683*rr)/133784)*Z2^4*Z5*Z6 + 
  (71389/458688 + (33407*rr)/3210816)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-185/152896 + (258071*rr)/3210816)*Z1^2*Z3^2*Z5*Z6 + 
  (5399/917376 - (3457*rr)/2140544)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-1273/458688 - (20819*rr)/3210816)*Z1^3*Z5^2*Z6 + 
  (-14903/917376 - (36703*rr)/2140544)*Z2*Z4^2*Z5^2*Z6 + 
  (-1113/76448 - (418921*rr)/1605408)*Z2*Z3*Z5^3*Z6 + 
  (-3271/114672 + (13795*rr)/802704)*Z1*Z4*Z5^3*Z6 + 
  (-15689/917376 - (6337*rr)/2140544)*Z1*Z2^3*Z6^2 + 
  (40171/917376 + (80425*rr)/6421632)*Z1^2*Z2*Z3*Z6^2 + 
  (1169/458688 + (4441*rr)/1070272)*Z1^3*Z4*Z6^2 + 
  (5/16 + rr/16)*Z3^2*Z4^2*Z6^2 + (-1/8 - rr/8)*Z3^3*Z5*Z6^2 + 
  (-16879/458688 - (137861*rr)/3210816)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-11045/229344 - (2993*rr)/229344)*Z1*Z4^2*Z5*Z6^2 + 
  (-58679/458688 - (22189*rr)/3210816)*Z2^2*Z5^2*Z6^2 + 
  (-381/4778 + (12937*rr)/200676)*Z1*Z3*Z5^2*Z6^2 + 
  (-17951/114672 - (19597*rr)/802704)*Z2*Z3^2*Z6^3 + 
  (157/152896 + (15359*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (1141/114672 + (5851*rr)/267568)*Z1*Z3*Z4*Z6^3 + 
  (-763/458688 - (5377*rr)/3210816)*Z1*Z2*Z5*Z6^3 + 
  (1069/229344 + (1391*rr)/401352)*Z1^2*Z6^4, 
 (-4471873/37000832 + (28694495*rr)/777017472)*Z1^2*Z2^2*Z3^2 + 
  (7462471/111002496 + (683981*rr)/777017472)*Z1^3*Z3^3 + 
  (-3132189/37000832 - (417407*rr)/259005824)*Z1^3*Z2*Z3*Z4 + 
  (10/11 - (6*rr)/11)*Z3^5*Z4 + (108545/210232 - (301993*rr)/630696)*Z2*Z3^3*
   Z4^2 + (-780727/2522784 - (1206685*rr)/17659488)*Z2^2*Z3*Z4^3 + 
  (2121145/13875312 - (463961*rr)/4625104)*Z1*Z3^2*Z4^3 + 
  (105025/27750624 - (2295221*rr)/194254368)*Z1^3*Z2^2*Z5 + 
  (9411/26279 + (5707*rr)/78837)*Z2*Z3^4*Z5 + 
  (-388367/1734414 - (265675*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (-6799189/13875312 - (892615*rr)/97127184)*Z1*Z3^3*Z4*Z5 + 
  (1509011/37000832 + (27776563*rr)/777017472)*Z2^3*Z4^2*Z5 + 
  (-22089011/111002496 + (91192847*rr)/777017472)*Z1*Z2*Z3*Z4^2*Z5 + 
  (10236767/111002496 - (2444221*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-7012399/27750624 - (3342629*rr)/194254368)*Z2^3*Z3*Z5^2 + 
  (10633279/27750624 + (21666805*rr)/194254368)*Z1*Z2*Z3^2*Z5^2 + 
  (6370579/37000832 - (1784587*rr)/111002496)*Z1*Z2^2*Z4*Z5^2 + 
  (337463/4625104 + (7419767*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (-8626171/111002496 - (19030729*rr)/777017472)*Z1^2*Z2*Z5^3 + 
  (3627/38224 - (1367*rr)/267568)*Z2*Z4*Z5^4 + 
  (-2913/52558 - (6535*rr)/1103718)*Z1*Z5^5 + 
  (-3132189/148003328 - (417407*rr)/1036023296)*Z1^4*Z2*Z6 + 
  (-1239673/9250208 - (7454873*rr)/194254368)*Z2^2*Z3^3*Z6 + 
  (1110025/13875312 - (8943087*rr)/32375728)*Z1*Z3^4*Z6 + 
  (-12290449/111002496 - (163195*rr)/777017472)*Z2^3*Z3*Z4*Z6 + 
  (-4952883/18500416 - (23145523*rr)/388508736)*Z1*Z2*Z3^2*Z4*Z6 + 
  (141937/5045568 + (1135643*rr)/35318976)*Z1*Z2^2*Z4^2*Z6 + 
  (1708557/37000832 - (21482161*rr)/259005824)*Z1^2*Z3*Z4^2*Z6 + 
  (3096277/55501248 + (3272205*rr)/129502912)*Z2^4*Z5*Z6 + 
  (-1191167/13875312 - (4183093*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1538715/18500416 + (42238283*rr)/388508736)*Z1^2*Z3^2*Z5*Z6 + 
  (-2369699/55501248 + (584149*rr)/129502912)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-887849/27750624 + (2588741*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  Z3^2*Z4*Z5^2*Z6 + (-10960559/111002496 - (9073431*rr)/259005824)*Z2*Z4^2*
   Z5^2*Z6 + (-781465/9250208 + (5005271*rr)/194254368)*Z2*Z3*Z5^3*Z6 + 
  (458255/13875312 + (7563973*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (5719/111002496 - (4737505*rr)/259005824)*Z1*Z2^3*Z6^2 + 
  (-170285/6937656 + (252535*rr)/12140898)*Z1^2*Z2*Z3*Z6^2 + 
  (-175259/111002496 - (1350403*rr)/259005824)*Z1^3*Z4*Z6^2 + 
  (-5/44 + (3*rr)/44)*Z3^2*Z4^2*Z6^2 + (21/22 + (5*rr)/22)*Z3^3*Z5*Z6^2 + 
  (1804063/27750624 - (32082187*rr)/194254368)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-1923919/55501248 - (883315*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1560419/55501248 + (3431951*rr)/388508736)*Z2^2*Z5^2*Z6^2 + 
  (-177291/4625104 + (10517443*rr)/97127184)*Z1*Z3*Z5^2*Z6^2 + 
  (202447/867207 - (1285241*rr)/12140898)*Z2*Z3^2*Z6^3 + 
  (-9751/305792 - (9277*rr)/2140544)*Z2^2*Z4*Z6^3 + 
  (164503/55501248 + (57975*rr)/129502912)*Z1*Z3*Z4*Z6^3 + 
  (3247433/55501248 - (2083261*rr)/388508736)*Z1*Z2*Z5*Z6^3 + 
  (-60113/27750624 - (385013*rr)/97127184)*Z1^2*Z6^4, 
 (953451/75581 - (8417*rr)/75581)*Z1*Z2^3*Z3^2 + 
  (2336977/302324 - (532947*rr)/302324)*Z1^2*Z2*Z3^3 + 
  (3684965/604648 + (1154033*rr)/604648)*Z1^2*Z2^2*Z3*Z4 + 
  (-662713/151162 + (563979*rr)/151162)*Z1^3*Z3^2*Z4 + 
  (-26 + 14*rr)*Z3^4*Z4^2 + (1698209/151162 + (1346237*rr)/151162)*Z2*Z3^2*
   Z4^3 + (-3448495/302324 + (707501*rr)/302324)*Z1*Z3*Z4^4 + 
  (-277101/109936 + (23591*rr)/109936)*Z1^2*Z2^3*Z5 + 
  (-3831297/1209296 + (1983843*rr)/1209296)*Z1^3*Z2*Z3*Z5 + 
  (48 - 16*rr)*Z3^5*Z5 + (-2400575/75581 + (739613*rr)/75581)*Z2*Z3^3*Z4*Z5 + 
  (-4514529/302324 - (2902269*rr)/302324)*Z2^2*Z3*Z4^2*Z5 + 
  (16906531/302324 - (4891273*rr)/302324)*Z1*Z3^2*Z4^2*Z5 + 
  (1912249/302324 + (165749*rr)/302324)*Z1*Z2*Z4^3*Z5 + 
  (-4348079/151162 + (1565613*rr)/151162)*Z2^2*Z3^2*Z5^2 + 
  (-5745/6871 - (10925*rr)/6871)*Z1*Z3^3*Z5^2 + 
  (-2914847/604648 + (254205*rr)/604648)*Z2^3*Z4*Z5^2 + 
  (-18239497/604648 - (5341957*rr)/604648)*Z1*Z2*Z3*Z4*Z5^2 + 
  (171002/75581 - (358158*rr)/75581)*Z1^2*Z4^2*Z5^2 + 
  (-1835909/604648 + (720367*rr)/604648)*Z1*Z2^2*Z5^3 + 
  (3384203/604648 + (986239*rr)/604648)*Z1^2*Z3*Z5^3 + 
  (535310/75581 - (179314*rr)/75581)*Z2*Z5^5 + 
  (1743755/2418592 - (1372097*rr)/2418592)*Z1^3*Z2^2*Z6 + 
  (-3500339/2418592 + (3120313*rr)/2418592)*Z1^4*Z3*Z6 + 
  (-3158345/75581 + (515643*rr)/75581)*Z2*Z3^4*Z6 + 
  (-735618/75581 + (144806*rr)/75581)*Z2^2*Z3^2*Z4*Z6 + 
  (4576377/151162 + (1162165*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-4532785/604648 + (1533171*rr)/604648)*Z2^3*Z4^2*Z6 + 
  (145141/75581 - (209471*rr)/75581)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-260011/27484 - (60639*rr)/27484)*Z1^2*Z4^3*Z6 + 
  (4399581/302324 + (127881*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (890115/54968 - (105897*rr)/54968)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2271769/1209296 + (4445867*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (6359305/1209296 - (466299*rr)/1209296)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-5875483/1209296 + (2325553*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (-82545/151162 - (801949*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (102688/75581 + (128660*rr)/75581)*Z1*Z5^4*Z6 + 
  (223633/302324 - (240467*rr)/302324)*Z2^4*Z6^2 + 
  (-145129/13742 - (31045*rr)/13742)*Z1*Z2^2*Z3*Z6^2 + 
  (5512693/302324 - (883327*rr)/302324)*Z1^2*Z3^2*Z6^2 + 
  (3505055/1209296 - (679549*rr)/1209296)*Z1^2*Z2*Z4*Z6^2 + 
  (-1916141/1209296 + (1106279*rr)/1209296)*Z1^3*Z5*Z6^2 + 
  (-745733/302324 + (762415*rr)/302324)*Z2*Z4^2*Z5*Z6^2 + 
  (54238/75581 - (622230*rr)/75581)*Z2*Z3*Z5^2*Z6^2 + 
  (2614439/302324 + (398171*rr)/302324)*Z1*Z4*Z5^2*Z6^2 + 
  (-3319567/302324 - (120275*rr)/302324)*Z2*Z3*Z4*Z6^3 + 
  (-2063529/604648 + (1223643*rr)/604648)*Z1*Z4^2*Z6^3 + 
  (-4358985/604648 + (832251*rr)/604648)*Z2^2*Z5*Z6^3 + 
  (2463099/151162 + (131807*rr)/151162)*Z1*Z3*Z5*Z6^3 + 
  (-606531/604648 - (406823*rr)/604648)*Z1*Z2*Z6^4 + Z5^2*Z6^4, 
 (-5275466/75581 - (309294*rr)/529067)*Z1*Z2^3*Z3^2 + 
  (-8290563/604648 + (58930079*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-76459541/2418592 - (156501287*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (15447341/604648 - (58396113*rr)/4232536)*Z1^3*Z3^2*Z4 + 
  (109 - 39*rr)*Z3^4*Z4^2 + (-9642307/302324 - (26378657*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (32612799/1209296 + (11723765*rr)/8465072)*Z1*Z3*Z4^4 + 
  (6365121/439744 - (11637*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (66185235/4837184 - (333420911*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-196 + 76*rr)*Z3^5*Z5 + (20232805/151162 - (36256937*rr)/1058134)*Z2*Z3^3*
   Z4*Z5 + (51726799/604648 + (192406693*rr)/4232536)*Z2^2*Z3*Z4^2*Z5 + 
  (-73356765/302324 + (106264129*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-10764329/1209296 - (32932611*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (10067236/75581 - (24577316*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (14678/6871 + (532754*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (4244981/151162 - (5099449*rr)/1058134)*Z2^3*Z4*Z5^2 + 
  (8085893/75581 + (22599999*rr)/529067)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-52332707/2418592 + (350844223*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (20250397/1209296 - (46263169*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (-9818793/302324 - (24122803*rr)/2116268)*Z1^2*Z3*Z5^3 + 
  (-2209457/75581 + (5318209*rr)/529067)*Z2*Z5^5 + 
  (-294361/75581 + (1189549*rr)/529067)*Z1^3*Z2^2*Z6 + 
  (40349445/4837184 - (191905673*rr)/33860288)*Z1^4*Z3*Z6 + 
  (24254073/151162 - (5917355*rr)/151162)*Z2*Z3^4*Z6 + 
  (13000375/302324 - (26506595*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-9755979/75581 - (2921775*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (47616807/1209296 - (73958035*rr)/8465072)*Z2^3*Z4^2*Z6 + 
  (-1081613/604648 + (23380017*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (10073683/219872 + (20584273*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-40962087/604648 - (5809259*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-4050243/54968 + (9185279*rr)/384776)*Z1*Z2*Z3^2*Z5*Z6 + 
  (50389521/2418592 - (44891795*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-90124753/2418592 - (27471419*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (45236919/2418592 - (23510917*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (1636673/151162 + (3593989*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (-1916139/302324 - (23593569*rr)/2116268)*Z1*Z5^4*Z6 + 
  (-698095/151162 + (4577371*rr)/1058134)*Z2^4*Z6^2 + 
  (20803417/439744 + (34481683*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-100440485/1209296 + (100789289*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (-92286351/4837184 + (64179483*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (16847219/2418592 - (56848399*rr)/16930144)*Z1^3*Z5*Z6^2 + 
  (-22 + 2*rr)*Z3^2*Z4*Z5*Z6^2 + (10409037/604648 - (47118641*rr)/4232536)*Z2*
   Z4^2*Z5*Z6^2 + (-3957597/302324 + (96101169*rr)/2116268)*Z2*Z3*Z5^2*Z6^2 + 
  (-24393927/604648 - (3811419*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (33078531/604648 + (20293761*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (40346899/2418592 - (141310831*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (19949433/604648 - (23494365*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (-83434897/1209296 - (43677307*rr)/8465072)*Z1*Z3*Z5*Z6^3 + 
  (6451399/1209296 + (28405197*rr)/8465072)*Z1*Z2*Z6^4 + Z4*Z6^5, 
 (-4188141/604648 - (7934335*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (-2198065/604648 + (6591759*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4107749/2418592 - (30720255*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (5119971/1209296 - (5745291*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (12 - 2*rr)*Z3^4*Z4^2 + (-1482665/302324 - (3440915*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (1034405/1209296 + (1590871*rr)/8465072)*Z1*Z3*Z4^4 + 
  (598507/439744 + (1064401*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (14179969/4837184 - (23277197*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-28 + 4*rr)*Z3^5*Z5 + (2293531/151162 - (1691023*rr)/1058134)*Z2*Z3^3*Z4*
   Z5 + (305957/302324 + (13279503*rr)/2116268)*Z2^2*Z3*Z4^2*Z5 + 
  (-8238567/302324 - (379327*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-189043/1209296 - (1501681*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (5468179/302324 - (2784525*rr)/2116268)*Z2^2*Z3^2*Z5^2 + 
  (-39751/27484 + (202933*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (2485471/604648 + (1358641*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (1891999/604648 + (25997497*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-12046349/2418592 + (24049033*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (1676545/604648 - (154263*rr)/1058134)*Z1*Z2^2*Z5^3 + 
  (-2814919/2418592 - (31789939*rr)/16930144)*Z1^2*Z3*Z5^3 + Z4^3*Z5^3 + 
  (-4684199/1209296 + (2141133*rr)/8465072)*Z2*Z5^5 + 
  (-874895/1209296 + (1210409*rr)/8465072)*Z1^3*Z2^2*Z6 + 
  (7784367/4837184 - (11717899*rr)/33860288)*Z1^4*Z3*Z6 + 
  (13538347/604648 - (1109767*rr)/604648)*Z2*Z3^4*Z6 + 
  (1844849/302324 - (1184699*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-4188909/604648 - (3846519*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (2898925/604648 + (282351*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (24817/604648 + (1114951*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (458555/219872 + (3604361*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-2224939/604648 - (1415831*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-2706147/219872 + (2070785*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (12347149/2418592 - (2941835*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-7404713/2418592 - (15768527*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (7899621/2418592 - (1287079*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (-1649949/604648 + (1769913*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (6331737/4837184 - (41101171*rr)/33860288)*Z1*Z5^4*Z6 + 
  (-3030619/2418592 + (5345663*rr)/16930144)*Z2^4*Z6^2 + 
  (1306679/439744 + (5740405*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-23299625/2418592 - (9648017*rr)/16930144)*Z1^2*Z3^2*Z6^2 + 
  (-10028277/4837184 - (11340495*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (10440275/9674368 - (11004985*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-21/8 - (7*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (499571/151162 - (427278*rr)/529067)*
   Z2*Z4^2*Z5*Z6^2 + (-11159339/1209296 + (34410753*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (-13547585/4837184 - (6258419*rr)/4837184)*Z1*Z4*Z5^2*Z6^2 + 
  (1253595/302324 + (1582033*rr)/1058134)*Z2*Z3*Z4*Z6^3 + 
  (7271669/2418592 - (8711817*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (4772331/1209296 + (925975*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (-28240587/4837184 - (63997903*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-300789/4837184 + (14500399*rr)/33860288)*Z1*Z2*Z6^4, 
 (-162361/2418592 - (25988019*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (-2631173/1209296 - (4322583*rr)/8465072)*Z1^2*Z2*Z3^3 + 
  (13443983/9674368 - (44454811*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (11935153/4837184 + (18333467*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (29/4 + (9*rr)/4)*Z3^4*Z4^2 + (3709027/1209296 - (11388415*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (523917/4837184 + (28407375*rr)/33860288)*Z1*Z3*Z4^4 + 
  (92567/1758976 + (4279229*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (30956509/19348736 + (40141631*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-14 - 4*rr)*Z3^5*Z5 + (3360663/604648 + (15466909*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (-8895279/1209296 + (18504635*rr)/8465072)*Z2^2*Z3*Z4^2*Z5 + 
  (-752210/75581 - (2799758*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (3354453/4837184 - (11111193*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (4674121/604648 + (12423259*rr)/4232536)*Z2^2*Z3^2*Z5^2 + 
  (-13650/6871 + (26447*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (1509639/2418592 + (8675533*rr)/16930144)*Z2^3*Z4*Z5^2 + 
  (-14743829/2418592 + (46045305*rr)/16930144)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-34005121/9674368 - (29653451*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (4574409/4837184 + (9627395*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (2030181/1209296 - (6595129*rr)/8465072)*Z1^2*Z3*Z5^3 + Z3*Z4*Z5^4 + 
  (-281179/151162 - (409054*rr)/529067)*Z2*Z5^5 + 
  (-846279/2418592 - (1597397*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (18783707/19348736 + (23854825*rr)/135441152)*Z1^4*Z3*Z6 + 
  (4617739/604648 + (2380271*rr)/604648)*Z2*Z3^4*Z6 + 
  (748777/302324 + (2658571*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (407439/75581 - (253797*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (3787307/2418592 + (14840345*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (-3119445/2418592 - (614183*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-1704693/879488 + (6508345*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (2565869/2418592 - (3664231*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-348001/109936 - (1344671*rr)/769552)*Z1*Z2*Z3^2*Z5*Z6 + 
  (27564043/9674368 + (4116799*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1008065/9674368 - (55875957*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14759925/9674368 + (3664769*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (-303475/75581 + (27705*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (1976195/1209296 - (1508879*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-6537595/9674368 - (6212873*rr)/67720576)*Z2^4*Z6^2 + 
  (-2935749/1758976 + (14120969*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-10473071/4837184 - (63632533*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-6434313/19348736 - (53279139*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (5506069/9674368 + (10371927*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-1/8 - (5*rr)/8)*Z3^2*Z4*Z5*Z6^2 + 
  (2111055/1209296 + (2980661*rr)/8465072)*Z2*Z4^2*Z5*Z6^2 + 
  (-9130463/1209296 - (1006953*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (2028791/2418592 - (2129053*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-1276051/2418592 + (21727967*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (14241621/9674368 + (25076839*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (660549/604648 + (3358507*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (3059339/4837184 - (53375691*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-2388885/4837184 + (3984489*rr)/33860288)*Z1*Z2*Z6^4, 
 (1503131/604648 - (168855*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (33119/151162 - (596039*rr)/1058134)*Z1^2*Z2*Z3^3 + 
  (3254473/2418592 + (4179971*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (-1020005/1209296 + (3535593*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (-3 + rr)*Z3^4*Z4^2 + (419399/302324 + (210445*rr)/2116268)*Z2*Z3^2*Z4^3 + 
  (-284773/1209296 - (1258135*rr)/8465072)*Z1*Z3*Z4^4 + 
  (-190083/439744 - (44545*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (-2654281/4837184 + (12230685*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (7 - 3*rr)*Z3^5*Z5 + (-426651/151162 + (866603*rr)/1058134)*Z2*Z3^3*Z4*Z5 + 
  (-478411/151162 - (1752001*rr)/1058134)*Z2^2*Z3*Z4^2*Z5 + 
  (2267055/302324 - (3358291*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-50477/1209296 + (720977*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (-343471/75581 + (858019*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (563/27484 - (96641*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-384443/302324 + (552247*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (-1106043/302324 - (2774703*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (1886433/2418592 - (10873557*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (-598115/1209296 + (1983815*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (624861/604648 + (1956307*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (151005/151162 - (317235*rr)/1058134)*Z2*Z5^5 + 
  (186191/2418592 - (1330275*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (-1436789/4837184 + (6207769*rr)/33860288)*Z1^4*Z3*Z6 + 
  (-798175/151162 + (237129*rr)/151162)*Z2*Z3^4*Z6 + 
  (-141767/75581 + (197133*rr)/529067)*Z2^2*Z3^2*Z4*Z6 + 
  (689713/151162 + (204533*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-814813/604648 + (1194657*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (-102215/604648 - (449389*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-369947/219872 - (754281*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (1348969/604648 + (219205*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (15089/6871 - (179885*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-1552213/2418592 + (1480783*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (2793969/2418592 + (3084987*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-1494637/2418592 + (906043*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  Z3*Z4^2*Z5^2*Z6 + (-93629/151162 - (138893*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (198505/1209296 + (3525861*rr)/8465072)*Z1*Z5^4*Z6 + 
  (333569/2418592 - (2672693*rr)/16930144)*Z2^4*Z6^2 + 
  (-669839/439744 - (1082261*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (3330075/1209296 - (3871503*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (3198873/4837184 - (1639789*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (-236941/1209296 + (453507*rr)/4232536)*Z1^3*Z5*Z6^2 + 
  (7/4 + rr/4)*Z3^2*Z4*Z5*Z6^2 + (-179963/302324 + (729811*rr)/2116268)*Z2*
   Z4^2*Z5*Z6^2 + (99447/151162 - (855364*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (387785/302324 + (13087*rr)/75581)*Z1*Z4*Z5^2*Z6^2 + 
  (-1082401/604648 - (1036719*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-1330653/2418592 + (5612289*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (-320963/302324 + (366257*rr)/2116268)*Z2^2*Z5*Z6^3 + 
  (5881267/2418592 + (1563587*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (-554057/2418592 - (1887673*rr)/16930144)*Z1*Z2*Z6^4, 
 (902381/151162 + (3937079*rr)/1058134)*Z1*Z2^3*Z3^2 + 
  (2191599/302324 - (702047*rr)/2116268)*Z1^2*Z2*Z3^3 + 
  (-834227/1209296 + (20902479*rr)/8465072)*Z1^2*Z2^2*Z3*Z4 + 
  (-1137699/151162 + (106399*rr)/1058134)*Z1^3*Z3^2*Z4 + 
  (-26 - 2*rr)*Z3^4*Z4^2 + (-51787/75581 + (2021527*rr)/529067)*Z2*Z3^2*
   Z4^3 + (-1862635/604648 - (5413913*rr)/4232536)*Z1*Z3*Z4^4 + 
  (-292165/219872 - (1179431*rr)/1539104)*Z1^2*Z2^3*Z5 + 
  (-12178983/2418592 + (2482595*rr)/16930144)*Z1^3*Z2*Z3*Z5 + 
  (49 + 3*rr)*Z3^5*Z5 + (-2096858/75581 - (1927892*rr)/529067)*Z2*Z3^3*Z4*
   Z5 + (689239/75581 - (4664581*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (3185462/75581 + (3934050*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (21749/604648 + (3660023*rr)/4232536)*Z1*Z2*Z4^3*Z5 + 
  (-4578327/151162 - (2530947*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (95645/27484 - (259759*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-1223021/302324 - (2316407*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (1472859/302324 - (20280243*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (11526591/1209296 - (7244283*rr)/8465072)*Z1^2*Z4^2*Z5^2 + 
  (-1007947/302324 - (196397*rr)/529067)*Z1*Z2^2*Z5^3 + 
  (-793363/604648 + (11501481*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (510111/75581 + (255755*rr)/529067)*Z2*Z5^5 + 
  (713303/604648 + (7705*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (-6984793/2418592 + (1904877*rr)/16930144)*Z1^4*Z3*Z6 + 
  (-4822551/151162 - (708297*rr)/151162)*Z2*Z3^4*Z6 + 
  (-2957089/302324 - (2398083*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-120052/75581 + (816298*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (-4123425/604648 - (4961403*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (1482343/604648 - (2749759*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (78157/109936 - (2742305*rr)/769552)*Z1^2*Z4^3*Z6 + 
  (848007/302324 + (1274017*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (442557/27484 + (457013*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-10300139/1209296 + (636885*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (3487783/1209296 + (17987017*rr)/8465072)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-6386161/1209296 - (137681*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (2501863/302324 - (900499*rr)/302324)*Z2*Z4*Z5^3*Z6 + 
  (-2190981/604648 + (5229167*rr)/4232536)*Z1*Z5^4*Z6 + 
  (1209865/604648 - (594897*rr)/4232536)*Z2^4*Z6^2 + 
  (-101211/219872 - (5485665*rr)/1539104)*Z1*Z2^2*Z3*Z6^2 + 
  (3743757/302324 + (3426231*rr)/1058134)*Z1^2*Z3^2*Z6^2 + 
  (5519059/2418592 + (14008833*rr)/16930144)*Z1^2*Z2*Z4*Z6^2 + Z3*Z4^3*Z6^2 + 
  (-1128755/604648 - (33875*rr)/1058134)*Z1^3*Z5*Z6^2 + 
  (7/4 + (5*rr)/4)*Z3^2*Z4*Z5*Z6^2 + (-3575221/604648 - (21947*rr)/4232536)*
   Z2*Z4^2*Z5*Z6^2 + (1377636/75581 - (1866917*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (898675/604648 + (1598901*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (-2237347/604648 - (13616651*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-733713/151162 - (453183*rr)/4232536)*Z1*Z4^2*Z6^3 + 
  (-6444533/1209296 - (10134545*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (11197981/2418592 + (69763689*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (1844671/2418592 - (9549213*rr)/16930144)*Z1*Z2*Z6^4, 
 (3446327/2418592 + (19982621*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (1345381/604648 - (331433*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4645183/9674368 + (48552331*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (-11040189/4837184 - (2564959*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (-31/4 - (3*rr)/4)*Z3^4*Z4^2 + (102087/1209296 + (10712397*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (-3420429/4837184 - (17584591*rr)/33860288)*Z1*Z3*Z4^4 + 
  (-610547/1758976 - (3040817*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (-29000713/19348736 + (5053533*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (13 + rr)*Z3^5*Z5 + (-5636005/604648 - (7500055*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (245990/75581 - (1423934*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (13828333/1209296 + (21194991*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-915413/4837184 + (9587097*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (-1335041/151162 - (1039651*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (11194/6871 - (24924*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (-653891/604648 - (1514945*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (2436673/1209296 - (22930837*rr)/8465072)*Z1*Z2*Z3*Z4*Z5^2 + 
  (28908761/9674368 - (10582381*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (-4320523/4837184 - (3677241*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1127743/2418592 + (14408139*rr)/16930144)*Z1^2*Z3*Z5^3 + 
  (632239/302324 + (488769*rr)/2116268)*Z2*Z5^5 + 
  (3497033/9674368 + (1259491*rr)/67720576)*Z1^3*Z2^2*Z6 + 
  (-17011705/19348736 + (896013*rr)/135441152)*Z1^4*Z3*Z6 + 
  (-5784661/604648 - (887649*rr)/604648)*Z2*Z3^4*Z6 + 
  (-2062185/604648 - (1243107*rr)/4232536)*Z2^2*Z3^2*Z4*Z6 + 
  (-576393/604648 + (1944219*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (-4804769/2418592 - (7335211*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (1447397/2418592 - (2689257*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (376861/879488 - (6577281*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (1154977/2418592 + (3042749*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (1000863/219872 + (1316789*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-24591209/9674368 + (531099*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (7133837/9674368 + (47250767*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-14113119/9674368 - (756163*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + Z3^2*Z5^3*Z6 + 
  (1679111/604648 - (483645*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-1340157/1209296 + (2760913*rr)/8465072)*Z1*Z5^4*Z6 + 
  (5857237/9674368 - (1035417*rr)/67720576)*Z2^4*Z6^2 + 
  (55817/1758976 - (13137245*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (16650687/4837184 + (37405045*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (11438545/19348736 + (35284155*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (-5258799/9674368 - (1961413*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (7/8 + (3*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (-1959941/1209296 - (190167*rr)/8465072)*
   Z2*Z4^2*Z5*Z6^2 + (6698147/1209296 - (9117791*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (555613/2418592 + (1849577*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-2349059/2418592 - (16703969*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (-14137861/9674368 - (4315511*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (-975233/604648 - (1692087*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (5037135/4837184 + (42413621*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1245715/4837184 - (4963831*rr)/33860288)*Z1*Z2*Z6^4, 
 (-688409/302324 + (583085*rr)/2116268)*Z1*Z2^3*Z3^2 + 
  (-876503/2418592 + (8907523*rr)/16930144)*Z1^2*Z2*Z3^3 + 
  (-12114341/9674368 - (7468631*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (311437/2418592 - (10258865*rr)/16930144)*Z1^3*Z3^2*Z4 + 
  (13/4 - (7*rr)/4)*Z3^4*Z4^2 + (-3362499/1209296 - (1052705*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (2273423/4837184 - (1201435*rr)/33860288)*Z1*Z3*Z4^4 + 
  (863041/1758976 - (410869*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (3114387/19348736 - (50610415*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-1 + 3*rr)*Z3^5*Z5 + (3481333/604648 - (9905977*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (10636115/2418592 + (18475601*rr)/16930144)*Z2^2*Z3*Z4^2*Z5 + 
  (-6737969/1209296 + (22758821*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-1002713/4837184 - (1538707*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (201043/75581 - (1078943*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (2617/13742 + (18523*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (151463/302324 - (496147*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (2595205/604648 + (2847575*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-1968259/9674368 + (43617439*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (1847861/4837184 - (6495481*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1584045/1209296 - (1816047*rr)/8465072)*Z1^2*Z3*Z5^3 + 
  (-257317/302324 + (1268609*rr)/2116268)*Z2*Z5^5 + 
  (-26723/604648 + (281119*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (1262357/19348736 - (29383129*rr)/135441152)*Z1^4*Z3*Z6 + 
  (2512009/604648 - (1740923*rr)/604648)*Z2*Z3^4*Z6 + 
  (2302427/1209296 - (5717975*rr)/8465072)*Z2^2*Z3^2*Z4*Z6 + 
  (-1912409/302324 - (147013*rr)/302324)*Z1*Z3^3*Z4*Z6 + 
  (4293919/4837184 - (11912939*rr)/33860288)*Z2^3*Z4^2*Z6 + 
  (412589/2418592 + (5263535*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (1382195/879488 + (1509617*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (-4614799/2418592 + (147533*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-481439/219872 + (1090091*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2944129/9674368 - (5481955*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-12369409/9674368 + (595381*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (1909703/9674368 - (3662837*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (658305/604648 + (496381*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-364143/1209296 - (1424949*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-26331/1209296 + (1350487*rr)/8465072)*Z2^4*Z6^2 + 
  (3156113/1758976 + (402299*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-11339761/4837184 + (26197669*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-9903999/19348736 + (13961419*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (553539/9674368 - (8616735*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (597291/2418592 - (5601383*rr)/16930144)*Z2*Z4^2*Z5*Z6^2 + 
  (859825/1209296 + (13031995*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (-2676811/2418592 - (138559*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + Z3^3*Z6^3 + 
  (4903639/2418592 - (2284483*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (2572843/9674368 - (20951143*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (2106463/2418592 - (5227307*rr)/16930144)*Z2^2*Z5*Z6^3 + 
  (-9309897/4837184 + (3997933*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1000391/4837184 + (2126941*rr)/33860288)*Z1*Z2*Z6^4}


==> anc/Equations/Quadratics_on_Zi.txt <==
{{(-5/32 - rr/32)*U0^2 + (U2*U5)/2 + U3*U6 + (-3/16 + rr/16)*U1*U7 + 
   (1/8 + rr/8)*U3*U9, (-1/8 + (3*rr)/8)*U1*U4 + (5/4 + rr/4)*U2*U5 + 
   (-1/16 + (3*rr)/16)*U1*U7 + U2*U8 + (-5/8 - rr/8)*U3*U9, 
  (5/16 + rr/16)*U0*U4 + U6^2 + (3/32 - rr/32)*U0*U7 + (1/4 + rr/4)*U6*U9 + 
   (-3/32 + rr/32)*U9^2, U2*U3 + (-1/8 - rr/8)*U9^2, 
  (5/16 + rr/16)*U0*U4 + U1*U5 + (5/32 + rr/32)*U0*U7 + (-3/4 + rr/4)*U6*U9 - 
   U9^2/4, (-3/8 - rr/8)*U1*U3 + 2*U4^2 + U0*U5 + U4*U7 + 
   (1/16 + (3*rr)/16)*U2*U9, -1/4*(U1*U3) + (3/8 - rr/8)*U0*U5 + U2*U6 + 
   (3/16 + rr/16)*U2*U9, (-5/4 + rr/4)*U2^2 + 2*U4*U8 + U7*U8 + 
   (3/4 + rr/4)*U1*U9, (5/16 - rr/16)*U2^2 + (1/8 + rr/8)*U0*U3 + U4*U5 + 
   (-1/16 - (3*rr)/16)*U1*U9, -(U1*U2) + (-1/2 - rr/2)*U3*U4 + U5*U8 + 
   (5/16 + rr/16)*U0*U9, (3/8 - rr/8)*U1*U2 + (1/4 + rr/4)*U3*U4 + U5^2 + 
   (1/8 + rr/8)*U3*U7 - (U0*U9)/4, (-3/8 + rr/8)*U1^2 + 
   (5/32 + rr/32)*U0*U2 - U3*U5 + U6*U7 + (1/8 + rr/8)*U3*U8 + 
   (7/16 + (3*rr)/16)*U4*U9 + (U7*U9)/2, (3/16 - rr/16)*U1^2 + 
   (-1/64 + (3*rr)/64)*U0*U2 + U4*U6 + (-1/16 - rr/16)*U3*U8 + 
   (5/32 + rr/32)*U4*U9, (-1/4 - rr/4)*U2*U4 + U5*U6 - (U2*U7)/4 + 
   (1/4 + rr/4)*U5*U9 + (U8*U9)/8, U3^2 + U2*U4 + (1/4 - rr/4)*U2*U7 + 
   (-3/2 - rr/2)*U5*U9 + (-3/8 - rr/8)*U8*U9}, 
 {(-5/32 - rr/32)*U0^2 + U1*U4 + (U3*U6)/2 + (1/8 + rr/8)*U1*U7 + 
   (-3/16 + rr/16)*U2*U8, (-1/8 + (3*rr)/8)*U2*U5 + (5/4 + rr/4)*U3*U6 + 
   (-5/8 - rr/8)*U1*U7 + (-1/16 + (3*rr)/16)*U2*U8 + U3*U9, 
  U4^2 + (5/16 + rr/16)*U0*U5 + (1/4 + rr/4)*U4*U7 + (-3/32 + rr/32)*U7^2 + 
   (3/32 - rr/32)*U0*U8, U1*U3 + (-1/8 - rr/8)*U7^2, 
  (5/16 + rr/16)*U0*U5 + U2*U6 + (-3/4 + rr/4)*U4*U7 - U7^2/4 + 
   (5/32 + rr/32)*U0*U8, (-3/8 - rr/8)*U1*U2 + 2*U5^2 + U0*U6 + 
   (1/16 + (3*rr)/16)*U3*U7 + U5*U8, -1/4*(U1*U2) + U3*U4 + 
   (3/8 - rr/8)*U0*U6 + (3/16 + rr/16)*U3*U7, 
  (-5/4 + rr/4)*U3^2 + (3/4 + rr/4)*U2*U7 + 2*U5*U9 + U8*U9, 
  (1/8 + rr/8)*U0*U1 + (5/16 - rr/16)*U3^2 + U5*U6 + 
   (-1/16 - (3*rr)/16)*U2*U7, -(U2*U3) + (-1/2 - rr/2)*U1*U5 + 
   (5/16 + rr/16)*U0*U7 + U6*U9, (3/8 - rr/8)*U2*U3 + (1/4 + rr/4)*U1*U5 + 
   U6^2 - (U0*U7)/4 + (1/8 + rr/8)*U1*U8, (-3/8 + rr/8)*U2^2 + 
   (5/32 + rr/32)*U0*U3 - U1*U6 + (7/16 + (3*rr)/16)*U5*U7 + U4*U8 + 
   (U7*U8)/2 + (1/8 + rr/8)*U1*U9, (3/16 - rr/16)*U2^2 + 
   (-1/64 + (3*rr)/64)*U0*U3 + U4*U5 + (5/32 + rr/32)*U5*U7 + 
   (-1/16 - rr/16)*U1*U9, (-1/4 - rr/4)*U3*U5 + U4*U6 + (1/4 + rr/4)*U6*U7 - 
   (U3*U8)/4 + (U7*U9)/8, U1^2 + U3*U5 + (-3/2 - rr/2)*U6*U7 + 
   (1/4 - rr/4)*U3*U8 + (-3/8 - rr/8)*U7*U9}, 
 {(-1/32 + (3*rr)/32)*U0^2 + U1*U4 + (21/32 + rr/32)*U2*U5 + 
   (-9/64 - (5*rr)/64)*U3*U6 + (33/64 - (3*rr)/64)*U1*U7 + 
   (3/16 - rr/16)*U2*U8, (-5/16 - rr/16)*U0^2 + (-23/16 + (5*rr)/16)*U2*U5 + 
   (51/32 + (7*rr)/32)*U3*U6 + (-11/32 + rr/32)*U1*U7 + 
   (-1/8 + (3*rr)/8)*U2*U8 + U3*U9, U4^2 + (1/16 - (3*rr)/16)*U0*U5 + 
   (3/4 - rr/4)*U2*U6 + (11/16 - rr/16)*U4*U7 + (-3/32 + rr/32)*U0*U8 + 
   (1/8 + rr/8)*U2*U9, U1*U3 + (-3/2 - rr/2)*U2*U6, 
  (3/4 - rr/4)*U1*U2 + (1/4 + rr/4)*U3*U4 + (1/2 - rr/2)*U0*U6 + 
   (-1/8 + (3*rr)/8)*U3*U7 + U5*U8 - (U0*U9)/2, 
  (-3/8 + rr/8)*U1*U2 + (-5/8 - rr/8)*U3*U4 + U5^2 + (1/4 + rr/4)*U0*U6 + 
   (-1/8 - rr/8)*U3*U7 + (U0*U9)/4, U0*U1 + (-11/8 + rr/8)*U3^2 - 2*U2*U4 + 
   (-3/4 + rr/4)*U2*U7 + 2*U5*U9 + U8*U9, (3/16 - rr/16)*U3^2 + U5*U6, 
  (3/8 - rr/8)*U2*U3 + (-1/4 - rr/4)*U0*U4 + U6^2 - (U0*U7)/4 + 
   (1/8 + rr/8)*U1*U8 + U6*U9, (U2*U3)/2 + U1*U5, 
  -1/2*U2^2 + (-1/16 + (3*rr)/16)*U0*U3 + (-3/4 + rr/4)*U5*U7 + U4*U8 + 
   (U7*U8)/2, U2^2/2 + U4*U5 + (U5*U7)/2 + (1/8 - rr/8)*U1*U9, 
  (-3/8 + rr/8)*U0*U3 + U1*U6 - U5*U7, (5/32 + rr/32)*U0*U2 + 
   (3/8 - rr/8)*U3*U5 + U4*U6 + (3/16 - rr/16)*U6*U7 + 
   (1/64 - (3*rr)/64)*U3*U8 + (3/32 - rr/32)*U7*U9, 
  U1^2 - (U0*U2)/2 - U6*U7 + (-1/8 - rr/8)*U3*U8 - (U7*U9)/2}, 
 {(-5/32 - rr/32)*U0^2 + (U1*U4)/2 + U2*U5 + (1/8 + rr/8)*U2*U8 + 
   (-3/16 + rr/16)*U3*U9, (5/4 + rr/4)*U1*U4 + (-1/8 + (3*rr)/8)*U3*U6 + 
   U1*U7 + (-5/8 - rr/8)*U2*U8 + (-1/16 + (3*rr)/16)*U3*U9, 
  U5^2 + (5/16 + rr/16)*U0*U6 + (1/4 + rr/4)*U5*U8 + (-3/32 + rr/32)*U8^2 + 
   (3/32 - rr/32)*U0*U9, U1*U2 + (-1/8 - rr/8)*U8^2, 
  U3*U4 + (5/16 + rr/16)*U0*U6 + (-3/4 + rr/4)*U5*U8 - U8^2/4 + 
   (5/32 + rr/32)*U0*U9, (-3/8 - rr/8)*U2*U3 + U0*U4 + 2*U6^2 + 
   (1/16 + (3*rr)/16)*U1*U8 + U6*U9, -1/4*(U2*U3) + (3/8 - rr/8)*U0*U4 + 
   U1*U5 + (3/16 + rr/16)*U1*U8, (-5/4 + rr/4)*U1^2 + 2*U6*U7 + 
   (3/4 + rr/4)*U3*U8 + U7*U9, (5/16 - rr/16)*U1^2 + (1/8 + rr/8)*U0*U2 + 
   U4*U6 + (-1/16 - (3*rr)/16)*U3*U8, -(U1*U3) + (-1/2 - rr/2)*U2*U6 + 
   U4*U7 + (5/16 + rr/16)*U0*U8, (3/8 - rr/8)*U1*U3 + U4^2 + 
   (1/4 + rr/4)*U2*U6 - (U0*U8)/4 + (1/8 + rr/8)*U2*U9, 
  (5/32 + rr/32)*U0*U1 + (-3/8 + rr/8)*U3^2 - U2*U4 + (1/8 + rr/8)*U2*U7 + 
   (7/16 + (3*rr)/16)*U6*U8 + U5*U9 + (U8*U9)/2, 
  (-1/64 + (3*rr)/64)*U0*U1 + (3/16 - rr/16)*U3^2 + U5*U6 + 
   (-1/16 - rr/16)*U2*U7 + (5/32 + rr/32)*U6*U8, 
  U4*U5 + (-1/4 - rr/4)*U1*U6 + (1/4 + rr/4)*U4*U8 + (U7*U8)/8 - (U1*U9)/4, 
  U2^2 + U1*U6 + (-3/2 - rr/2)*U4*U8 + (-3/8 - rr/8)*U7*U8 + 
   (1/4 - rr/4)*U1*U9}, {(-1/32 + (3*rr)/32)*U0^2 + (21/32 + rr/32)*U1*U4 + 
   (-9/64 - (5*rr)/64)*U2*U5 + U3*U6 + (3/16 - rr/16)*U1*U7 + 
   (33/64 - (3*rr)/64)*U3*U9, (-5/16 - rr/16)*U0^2 + 
   (-23/16 + (5*rr)/16)*U1*U4 + (51/32 + (7*rr)/32)*U2*U5 + 
   (-1/8 + (3*rr)/8)*U1*U7 + U2*U8 + (-11/32 + rr/32)*U3*U9, 
  (1/16 - (3*rr)/16)*U0*U4 + (3/4 - rr/4)*U1*U5 + U6^2 + 
   (-3/32 + rr/32)*U0*U7 + (1/8 + rr/8)*U1*U8 + (11/16 - rr/16)*U6*U9, 
  U2*U3 + (-3/2 - rr/2)*U1*U5, (3/4 - rr/4)*U1*U3 + (1/2 - rr/2)*U0*U5 + 
   (1/4 + rr/4)*U2*U6 + U4*U7 - (U0*U8)/2 + (-1/8 + (3*rr)/8)*U2*U9, 
  (-3/8 + rr/8)*U1*U3 + U4^2 + (1/4 + rr/4)*U0*U5 + (-5/8 - rr/8)*U2*U6 + 
   (U0*U8)/4 + (-1/8 - rr/8)*U2*U9, (-11/8 + rr/8)*U2^2 + U0*U3 - 2*U1*U6 + 
   2*U4*U8 + U7*U8 + (-3/4 + rr/4)*U1*U9, (3/16 - rr/16)*U2^2 + U4*U5, 
  (3/8 - rr/8)*U1*U2 + U5^2 + (-1/4 - rr/4)*U0*U6 + (1/8 + rr/8)*U3*U7 + 
   U5*U8 - (U0*U9)/4, (U1*U2)/2 + U3*U4, 
  -1/2*U1^2 + (-1/16 + (3*rr)/16)*U0*U2 + U6*U7 + (-3/4 + rr/4)*U4*U9 + 
   (U7*U9)/2, U1^2/2 + U4*U6 + (1/8 - rr/8)*U3*U8 + (U4*U9)/2, 
  (-3/8 + rr/8)*U0*U2 + U3*U5 - U4*U9, (5/32 + rr/32)*U0*U1 + 
   (3/8 - rr/8)*U2*U4 + U5*U6 + (1/64 - (3*rr)/64)*U2*U7 + 
   (3/16 - rr/16)*U5*U9 + (3/32 - rr/32)*U8*U9, 
  -1/2*(U0*U1) + U3^2 + (-1/8 - rr/8)*U2*U7 - U5*U9 - (U8*U9)/2}, 
 {(-1/32 + (3*rr)/32)*U0^2 + (-9/64 - (5*rr)/64)*U1*U4 + U2*U5 + 
   (21/32 + rr/32)*U3*U6 + (33/64 - (3*rr)/64)*U2*U8 + (3/16 - rr/16)*U3*U9, 
  (-5/16 - rr/16)*U0^2 + (51/32 + (7*rr)/32)*U1*U4 + 
   (-23/16 + (5*rr)/16)*U3*U6 + U1*U7 + (-11/32 + rr/32)*U2*U8 + 
   (-1/8 + (3*rr)/8)*U3*U9, (3/4 - rr/4)*U3*U4 + U5^2 + 
   (1/16 - (3*rr)/16)*U0*U6 + (1/8 + rr/8)*U3*U7 + (11/16 - rr/16)*U5*U8 + 
   (-3/32 + rr/32)*U0*U9, U1*U2 + (-3/2 - rr/2)*U3*U4, 
  (3/4 - rr/4)*U2*U3 + (1/2 - rr/2)*U0*U4 + (1/4 + rr/4)*U1*U5 - (U0*U7)/2 + 
   (-1/8 + (3*rr)/8)*U1*U8 + U6*U9, (-3/8 + rr/8)*U2*U3 + 
   (1/4 + rr/4)*U0*U4 + (-5/8 - rr/8)*U1*U5 + U6^2 + (U0*U7)/4 + 
   (-1/8 - rr/8)*U1*U8, (-11/8 + rr/8)*U1^2 + U0*U2 - 2*U3*U5 + 2*U6*U7 + 
   (-3/4 + rr/4)*U3*U8 + U7*U9, (3/16 - rr/16)*U1^2 + U4*U6, 
  (3/8 - rr/8)*U1*U3 + U4^2 + (-1/4 - rr/4)*U0*U5 + U4*U7 - (U0*U8)/4 + 
   (1/8 + rr/8)*U2*U9, (U1*U3)/2 + U2*U6, (-1/16 + (3*rr)/16)*U0*U1 - 
   U3^2/2 + (-3/4 + rr/4)*U6*U8 + U5*U9 + (U8*U9)/2, 
  U3^2/2 + U5*U6 + (1/8 - rr/8)*U2*U7 + (U6*U8)/2, 
  (-3/8 + rr/8)*U0*U1 + U2*U4 - U6*U8, (5/32 + rr/32)*U0*U3 + U4*U5 + 
   (3/8 - rr/8)*U1*U6 + (3/16 - rr/16)*U4*U8 + (3/32 - rr/32)*U7*U8 + 
   (1/64 - (3*rr)/64)*U1*U9, U2^2 - (U0*U3)/2 - U4*U8 - (U7*U8)/2 + 
   (-1/8 - rr/8)*U1*U9}}


==> anc/Equations/s3_and_D.txt <==
{S3 -> (((1 - 27*rr)*U1*U3)/29 + (4*(101 - rr)*U4^2)/29 + 
    (8*(15 + rr)*U0*U5)/29 + (8*(1 + 2*rr)*U2*U6)/29 + 8*U4*U7 - 4*U0*U8 + 
    ((101 - rr)*U0*U8)/29 + ((101 - rr)*U2*U9)/58 + 
    (I/58)*Sqrt[7]*(101 - rr)*U2*U9)/8, 
 D -> ((35 - 17*rr)*U0^2 + 2*(35 - 17*rr)*(U1*U4 + U2*U5 + U3*U6) + 
    (21 + 13*rr)*(U1*U7 + U2*U8 + U3*U9))/812}


==> anc/README.md <==
# On the Geometry of a Fake Projective Plane with 21 Automorphisms
This repository contains supplementary code for the paper "On the Geometry of a Fake Projective Plane with 21 Automorphisms".

## Main Files

The main files are laid out in the current directory as follows. Unless specified otherwise, files with suffix **.txt** are Magma files.

### Mathematica Files
- [3H-Torsion.nb](3H-Torsion.nb) : 
    1. Produces linear cuts representing **3H + T** for all non-trivial torsion divisors **T** from the outputs of [3H-Reduction.txt](3H-Reduction.txt). 
    2. Determines the group relations between the torsion divisors.
    3. Computes explicit quadratics vanishing on the sections **3H + D**, **3H + D_1**, and **3H + D + D_1**.
- [4H.nb](4H.nb) : 
    1. Produces relations on **s_3 = r_3^3** and **d = r_3 r_5 r_6** and finds a solution to **s_3** and **d**.
    2. The intermediate calculation for solving the relations is done in the Magma file [4H-Quadratic.txt](4H-Quadratic.txt).
    3. Calculates the explicit quadratics vanishing on **4H** based on this. 
- [5H-Torsion.nb](5H-Torsion.nb) :
    1. Produces an embedding of the fake projective plane into **\mathbb{C}P^5** using sections of **5H + D**.
    2. Produces a map of the fake projective plane into **\mathbb{C}P^5** using sections of **5H**. This image of the fake projective plane will turn out to be singular.
    3. Computes explicit quadratics vanishing on the basis of **6** global sections of **5H**.
- [4H-Torsion.nb](4H-Torsion.nb) : Computes explicit quadratics vanishing on the sections **4H + D**, **4H + D_1**, and **4H + D + D_1** and checks that **2H + D_1** and **2H + D + D_1** has no non-trivial sections.

THe Mathematica files are written in Mathematica 12.0, but they should be compatible with Mathematica 13.0. All Mathematica files involve some computations of finding random points on certain curves and surfaces. Please try re-running the file again if the results are inconsistent with what's in the folder [Equations](Equations). We also provide a standard set of pre-computed points in the folder [Dependency](Dependency) for consistency.

### Magma Files
- [3H-Reduction.txt](3H-Reduction.txt) finds two finite field solutions of linear cuts representing **3H + D_1** and **3H + D + D_1**.
- [4H-Quadratic.txt](4H-Quadratic.txt) solves the relations on coefficients of **s_3 = r_3^3** and **d = r_3 r_5 r_6** produced by the file [4H.nb](4H.nb).
- [5H-is-prime.txt](5H-is-prime.txt) checks that the **59** equations produced for **5H** forms a prime ideal, hence they are no higher degree equations contributing to the image of the FPP.
- [5H-intersection.txt](5H-intersection.txt) checks that the **6** sections of **5H** produced in [5H-Torsion.nb](5H-Torsion.nb) does not have any common zeroes.
- [4H-Torsion-intersection.txt](4H-Torsion-intersection.txt) checks that **4H + D, 4H + D_1, 4H + D + D_1** are basepoint free. It also double checks that **4H** is not basepoint free.

While all files can be executed independently on their own, the recommended order to run them are:
1. [3H-Reduction.txt](3H-Reduction.txt)
2. [3H-Torsion.nb](3H-Torsion.nb)
3. [4H.nb](4H.nb)
4. [4H-Quadratic.txt](4H-Quadratic.txt)
5. [5H-Torsion.nb](5H-Torsion.nb)
6. [5H-is-prime.txt](5H-is-prime.txt)
7. [5H-intersection.txt](5H-intersection.txt)
8. [4H-Torsion.nb](4H-Torsion.nb)
9. [4H-Torsion-intersection.txt](4H-Torsion-intersection.txt)

This was the order of how we computed the results in this paper. 

## Other Folders
The folders for this repository are as follows:
1. [Dependency](Dependency) : Contains pre-computed points and other dependencies for the main Mathematica files. 
    - The file **EqsFPP.txt** contains equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 2_7)** produced in the [paper](https://arxiv.org/abs/1802.06333) *Explicit equations of a fake projective plane* by Borisov and Keum.
    - The other files are all computed as part of this project.

2. [Equations](Equations) : Contains data produced by the main Mathematica files.
    - **3H_D.txt** contains the 28 quadratic equations vanishing on **3H + D**.
    - **3H_D+D1.txt** contains the 28 quadratic equations vanishing on **3H + D + D_1**.
    - **3H_D1.txt** contains the 28 quadratic equations vanishing on **3H + D_1**.
    - **4H_Coeffs_Vanishing.txt** contains the relations on the coefficients of **s_3 = r_3^3** and **d = r_3 r_5 r_6** produced by [4H.nb](4H.nb).
    - **4H_one_section.txt** contains the 21 quadratics vanishing on **r_3**.
    - **4HD_one_section.txt** contains the 21 quadratics vanishing on one section of **4H + D**.
    - **4HD.txt** contains the 3 equations for the 3 sections of **4H + D**.
    - **4HD1_one_section.txt** contains the 21 quadratics vanishing on one section of **4H + D_1**.
    - **4HD1.txt** contains the 3 equations for the 3 sections of **4H + D_1**
    - **4HDD1_one_section.txt** contains the 21 quadratics vanishing on one section of **4H + D + D_1**.
    - **4HDD1.txt** contains the 3 equations for the 3 sections of **4H + D + D_1**.
    - **5H_Equations.txt** contains the equations of the map of the fake projective plane into **\mathbb{C}P^5** using sections of **5H**.
    - **5H+D_Embedding.txt** contains the equations of the embedding of the fake projective plane into **\mathbb{C}P^5** using sections of **5H + D**.
    - **5H+D_Sections.txt** contains the **6** global sections of **5H + D**.
    - **Quadratics_on_Zi.txt** contains the quadratics vanishing on each of the **6** sections of **5H**.
    - **s3_and_D.txt** contains the equations for **s_3 = r_3^3** and **d = r_3 r_5 r_6**.

3. [Verification](Verification) : Contains code verifying the results produced by the main Mathematica files.
    - The folder [5H+D](Verification/5H+D/) checks that the map produced by **5H + D** is an embedding:
        - **check_Hilbert.txt** checks the Hilbert polynomial of the embedding.
        - **check_smoothness** checks that the image is smooth.
        - **check_M2** performs other checks on the equations. This file is in Macaulay2.
    - The folder [5H](Verification/5H/):
        - **check_Hilbert.txt** shows that the Hilbert polynomial of the equations is **-3** off from the embedding.
        - **check_Z2.txt** checks the Hilbert polynomial of the quadratics vanishing on **Z_2** (the main section of **5H** we used in the paper and calculations).
    - The folders [3H+Torsion](Verification/3H+Torsion/) checks the Hilbert polynomial of sections produced on **3H + D, 3H + D_1,** and **3H + D + D_1**. The files are in Macaulay2.
    - The folders [4H+Torsion](Verification/4H+Torsion/) checks the Hilbert polynomial of one section of **4H, 4H + D, 4H + D_1**, and **4H + D + D_1** respectively. The files are in Macaulay2.


==> anc/README.txt <==
# On the Geometry of a Fake Projective Plane with 21 Automorphisms
This repository contains supplementary code for the paper "On the Geometry of a Fake Projective Plane with 21 Automorphisms".

## Main Files

The main files are laid out in the current directory as follows. Unless specified otherwise, files with suffix **.txt** are Magma files.

### Mathematica Files
- [3H-Torsion.nb](3H-Torsion.nb) : 
    1. Produces linear cuts representing $3H + T$ for all non-trivial torsion divisors $T$ from the outputs of [3H-Reduction.txt](3H-Reduction.txt). 
    2. Determines the group relations between the torsion divisors.
    3. Computes explicit quadratics vanishing on the sections $3H + D$, $3H + D_1$, and $3H + D + D_1$.
- [4H.nb](4H.nb) : 
    1. Produces relations on $s_3 = r_3^3$ and $d = r_3 r_5 r_6$ and finds a solution to $s_3$ and $d$.
    2. The intermediate calculation for solving the relations is done in the Magma file [4H-Quadratic.txt](4H-Quadratic.txt).
    3. Calculates the explicit quadratics vanishing on $4H$ based on this. 
- [5H-Torsion.nb](5H-Torsion.nb) :
    1. Produces an embedding of the fake projective plane into $\mathbb{C}P^5$ using sections of $5H + D$.
    2. Produces a map of the fake projective plane into $\mathbb{C}P^5$ using sections of $5H$. This image of the fake projective plane will turn out to be singular.
    3. Computes explicit quadratics vanishing on the basis of $6$ global sections of $5H$.
- [4H-Torsion.nb](4H-Torsion.nb) : Computes explicit quadratics vanishing on the sections $4H + D$, $4H + D_1$, and $4H + D + D_1$ and checks that $2H + D_1$ and $2H + D + D_1$ has no non-trivial sections.

THe Mathematica files are written in Mathematica 12.0, but they should be compatible with Mathematica 13.0. All Mathematica files involve some computations of finding random points on certain curves and surfaces. Please try re-running the file again if the results are inconsistent with what's in the folder [Equations](Equations). We also provide a standard set of pre-computed points in the folder [Dependency](Dependency) for consistency.

### Magma Files
- [3H-Reduction.txt](3H-Reduction.txt) finds two finite field solutions of linear cuts representing $3H + D_1$ and $3H + D + D_1$.
- [4H-Quadratic.txt](4H-Quadratic.txt) solves the relations on coefficients of $s_3 = r_3^3$ and $d = r_3 r_5 r_6$ produced by the file [4H.nb](4H.nb).
- [5H-is-prime.txt](5H-is-prime.txt) checks that the $59$ equations produced for $5H$ forms a prime ideal, hence they are no higher degree equations contributing to the image of the FPP.
- [5H-intersection.txt](5H-intersection.txt) checks that the $6$ sections of $5H$ produced in [5H-Torsion.nb](5H-Torsion.nb) does not have any common zeroes.
- [4H-Torsion-intersection.txt](4H-Torsion-intersection.txt) checks that $4H + D, 4H + D_1, 4H + D + D_1$ are basepoint free. It also double checks that $4H$ is not basepoint free.

While all files can be executed independently on their own, the recommended order to run them are:
1. [3H-Reduction.txt](3H-Reduction.txt)
2. [3H-Torsion.nb](3H-Torsion.nb)
3. [4H.nb](4H.nb)
4. [4H-Quadratic.txt](4H-Quadratic.txt)
5. [5H-Torsion.nb](5H-Torsion.nb)
6. [5H-is-prime.txt](5H-is-prime.txt)
7. [5H-intersection.txt](5H-intersection.txt)
8. [4H-Torsion.nb](4H-Torsion.nb)
9. [4H-Torsion-intersection.txt](4H-Torsion-intersection.txt)

This was the order of how we computed the results in this paper. 

## Other Folders
The folders for this repository are as follows:
1. [Dependency](Dependency) : Contains pre-computed points and other dependencies for the main Mathematica files. 
    - The file **EqsFPP.txt** contains equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 2_7)** produced in the paper *Explicit equations of a fake projective plane* by Borisov and Keum.
    - The other files are all computed as part of this project.

2. [Equations](Equations) : Contains data produced by the main Mathematica files.
    - **3H_D.txt** contains the 28 quadratic equations vanishing on $3H + D$.
    - **3H_D+D1.txt** contains the 28 quadratic equations vanishing on $3H + D + D_1$.
    - **3H_D1.txt** contains the 28 quadratic equations vanishing on $3H + D_1$.
    - **4H_Coeffs_Vanishing.txt** contains the relations on the coefficients of $s_3 = r_3^3$ and $d = r_3 r_5 r_6$ produced by [4H.nb](4H.nb).
    - **4H_one_section.txt** contains the 21 quadratics vanishing on $r_3$.
    - **4HD_one_section.txt** contains the 21 quadratics vanishing on one section of $4H + D$.
    - **4HD.txt** contains the 3 equations for the 3 sections of $4H + D$.
    - **4HD1_one_section.txt** contains the 21 quadratics vanishing on one section of $4H + D_1$.
    - **4HD1.txt** contains the 3 equations for the 3 sections of $4H + D_1$
    - **4HDD1_one_section.txt** contains the 21 quadratics vanishing on one section of $4H + D + D_1$.
    - **4HDD1.txt** contains the 3 equations for the 3 sections of $4H + D + D_1$.
    - **5H_Equations.txt** contains the equations of the map of the fake projective plane into $\mathbb{C}P^5$ using sections of $5H$.
    - **5H+D_Embedding.txt** contains the equations of the embedding of the fake projective plane into $\mathbb{C}P^5$ using sections of $5H + D$.
    - **5H+D_Sections.txt** contains the $6$ global sections of $5H + D$.
    - **Quadratics_on_Zi.txt** contains the quadratics vanishing on each of the $6$ sections of $5H$.
    - **s3_and_D.txt** contains the equations for $s_3 = r_3^3$ and $d = r_3 r_5 r_6$.

3. [Verification](Verification) : Contains code verifying the results produced by the main Mathematica files.
    - The folder [5H+D](Verification/5H+D/) checks that the map produced by $5H + D$ is an embedding:
        - **check_Hilbert.txt** checks the Hilbert polynomial of the embedding.
        - **check_smoothness** checks that the image is smooth.
        - **check_M2** performs other checks on the equations. This file is in Macaulay2.
    - The folder [5H](Verification/5H/):
        - **check_Hilbert.txt** shows that the Hilbert polynomial of the equations is $-3$ off from the embedding.
        - **check_Z2.txt** checks the Hilbert polynomial of the quadratics vanishing on $Z_2$ (the main section of $5H$ we used in the paper and calculations).
    - The folders [3H+Torsion](Verification/3H+Torsion/) checks the Hilbert polynomial of sections produced on $3H + D, 3H + D_1,$ and $3H + D + D_1$. The files are in Macaulay2.
    - The folders [4H+Torsion](Verification/4H+Torsion/) checks the Hilbert polynomial of one section of $4H, 4H + D, 4H + D_1$, and $4H + D + D_1$ respectively. The files are in Macaulay2.


==> anc/Verification/3H+Torsion/3H+D+D1.txt <==
F:=QuadraticField(-7);
rr:=F.1;
R<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(F,10);

Rels1:={(-(1029743/1085408) - (1911163*rr)/7597856)*
    U0^2 + (52135/10144 - (140291*rr)/71008)*U0*
    U1 + (-(730865/271352) + (2377555*rr)/1899464)*
    U1^2 + (398375/135676 + (91131*rr)/949732)*U0*
    U2 + (363315/135676 + (3729627*rr)/949732)*U1*
    U2 + (496933/271352 - (3519587*rr)/1899464)*
    U2^2 + (659859/542704 - (4403485*rr)/3798928)*U0*
    U3 + (1485469/271352 - (1094383*rr)/1899464)*U1*
    U3 + (-(1673073/271352) - (959901*rr)/1899464)*U2*
    U3 + (192695/33919 + (1213286*rr)/237433)*U0*
    U4 + (118361/67838 + (554819*rr)/474866)*U1*
    U4 + (134189/271352 - (3494409*rr)/1899464)*U2*
    U4 + (-(638383/67838) + (1424273*rr)/474866)*U0*
    U5 + (-(150207/67838) - (1038217*rr)/474866)*U1*
    U5 + (96871/135676 - (257631*rr)/135676)*U0*
    U6 + (-(521537/67838) + (22329*rr)/67838)*U1*
    U6 + (575229/135676 + (1395631*rr)/949732)*U0*
    U7 + (742057/271352 + (2899259*rr)/1899464)*U1*U7 + 
   U8^2 + (11788699/4341632 - (55412151*rr)/30391424)*U0*
    U9 + (-(176273/271352) + (1048933*rr)/1899464)*U1*
    U9 + (678141/271352 - (2468133*rr)/1899464)*U2*
    U9 + (-(58903/135676) - (88077*rr)/135676)*U3*
    U9 + (949897/271352 + (258261*rr)/271352)*U4*
    U9 + (533169/271352 + (3293259*rr)/1899464)*U5*
    U9 + (-(46227/271352) + (2490027*rr)/1899464)*U6*
    U9 + (3715097/1085408 - (1046251*rr)/1085408)*U7*
    U9 + (1193279/1085408 - (3050827*rr)/7597856)*
    U9^2, (-(463403/2170816) - (891129*rr)/15195712)*
    U0^2 + (-(27341/20288) - (22703*rr)/142016)*U0*
    U1 + (106575/135676 - (9767*rr)/949732)*
    U1^2 + (-(51793/271352) - (791001*rr)/1899464)*U0*
    U2 + (112571/67838 - (154543*rr)/237433)*U1*
    U2 + (-(611819/271352) + (1267131*rr)/1899464)*
    U2^2 + (-(42225/542704) - (45875*rr)/3798928)*U0*
    U3 + (-(56597/33919) + (11068*rr)/237433)*U1*
    U3 + (12219/67838 + (239040*rr)/237433)*U2*
    U3 + (187335/135676 - (1501097*rr)/949732)*U0*
    U4 + (32483/135676 - (709923*rr)/949732)*U1*
    U4 + (-(1676243/542704) + (971263*rr)/3798928)*U2*
    U4 + (514731/135676 + (602121*rr)/949732)*U0*
    U5 + (-(224761/135676) - (749139*rr)/949732)*U1*
    U5 + (-(119449/135676) + (79187*rr)/135676)*U0*
    U6 + (86211/67838 - (63529*rr)/67838)*U1*
    U6 + (472239/542704 - (3225139*rr)/3798928)*U0*
    U7 + (-(89655/542704) - (987613*rr)/3798928)*U1*U7 + 
   U7*U8 + (-(6779633/8683264) + (8497893*rr)/60782848)*U0*
    U9 + (-(149341/542704) + (2112833*rr)/3798928)*U1*
    U9 + (-(848845/542704) + (2626241*rr)/3798928)*U2*
    U9 + (-(33224/33919) + (27087*rr)/33919)*U3*
    U9 + (-(889099/542704) - (626831*rr)/542704)*U4*
    U9 + (-(420307/542704) - (6298017*rr)/3798928)*U5*
    U9 + (119115/542704 - (4667687*rr)/3798928)*U6*
    U9 + (-(5135707/2170816) + (619249*rr)/2170816)*U7*
    U9 + (-(1521981/2170816) + (5118689*rr)/15195712)*
    U9^2, (-(91333/1085408) + (5060115*rr)/7597856)*
    U0^2 + (-(9577/10144) + (100395*rr)/71008)*U0*
    U1 + (522069/542704 + (1052185*rr)/3798928)*
    U1^2 + (-(414139/542704) - (1374567*rr)/3798928)*U0*
    U2 + (-(36127/542704) - (3018539*rr)/3798928)*U1*
    U2 + (-(269381/271352) + (3953735*rr)/1899464)*
    U2^2 + (2388097/1085408 + (2031541*rr)/7597856)*U0*
    U3 + (-(175258/33919) + (217986*rr)/237433)*U1*
    U3 + (311589/271352 - (460471*rr)/1899464)*U2*
    U3 + (-(4495009/542704) - (12946005*rr)/3798928)*U0*
    U4 + (172775/67838 - (1263477*rr)/474866)*U1*
    U4 + (379827/271352 + (4335335*rr)/1899464)*U2*
    U4 + (-(17187/542704) - (5701039*rr)/3798928)*U0*
    U5 + (192269/135676 - (2442175*rr)/949732)*U1*
    U5 + (-(166540/33919) + (29998*rr)/33919)*U0*
    U6 + (1514919/271352 - (192267*rr)/271352)*U1*
    U6 + (-(1577159/1085408) - (7265403*rr)/7597856)*U0*
    U7 + (-(193905/542704) - (2768629*rr)/3798928)*U1*U7 + 
   U7^2 + (-(326805/271352) + (4176215*rr)/3798928)*U0*
    U9 + (-(95933/135676) - (468157*rr)/949732)*U1*
    U9 + (644157/542704 + (3384561*rr)/3798928)*U2*
    U9 + (-(152837/271352) + (112913*rr)/271352)*U3*
    U9 + (-(211551/135676) + (196087*rr)/135676)*U4*
    U9 + (-(701139/135676) + (243533*rr)/949732)*U5*
    U9 + (87237/542704 + (432281*rr)/3798928)*U6*
    U9 + (-(302137/271352) + (164751*rr)/271352)*U7*
    U9 + (88051/135676 + (49887*rr)/237433)*
    U9^2, (7176249/8683264 - (20985533*rr)/60782848)*
    U0^2 + (203211/81152 + (398905*rr)/568064)*U0*
    U1 + (83095/542704 - (2444831*rr)/3798928)*
    U1^2 + (-(79153/135676) + (1065501*rr)/1899464)*U0*
    U2 + (-(1819669/542704) + (1287373*rr)/3798928)*U1*
    U2 + (4738963/1085408 + (1994401*rr)/7597856)*
    U2^2 + (3410823/2170816 + (3614085*rr)/15195712)*U0*
    U3 + (18637/135676 + (650679*rr)/474866)*U1*
    U3 + (1162795/542704 - (4332583*rr)/3798928)*U2*
    U3 + (-(2323629/271352) + (2827003*rr)/1899464)*U0*
    U4 + (-(61079/542704) - (229909*rr)/3798928)*U1*
    U4 + (4149645/2170816 - (13821649*rr)/15195712)*U2*
    U4 + (-(2626853/542704) - (5572423*rr)/3798928)*U0*
    U5 + (-(468657/542704) + (120773*rr)/3798928)*U1*
    U5 + (475373/542704 + (629521*rr)/542704)*U0*
    U6 + (86447/271352 - (636469*rr)/271352)*U1*
    U6 + (-(4593037/2170816) + (12857633*rr)/15195712)*U0*
    U7 + (-(2607359/2170816) + (14007307*rr)/15195712)*U1*U7 + 
   U6*U8 + (50637303/34733056 + (188008285*rr)/243131392)*U0*
    U9 + (-(3418213/2170816) - (1105079*rr)/15195712)*U1*
    U9 + (3049955/2170816 + (6219105*rr)/15195712)*U2*
    U9 + (-(153887/271352) + (103713*rr)/271352)*U3*
    U9 + (3973973/2170816 - (735615*rr)/2170816)*U4*
    U9 + (-(2546403/2170816) + (3680863*rr)/15195712)*U5*
    U9 + (190643/2170816 - (20993839*rr)/15195712)*U6*
    U9 + (6264797/8683264 + (5109769*rr)/8683264)*U7*
    U9 + (-(2699669/8683264) - (6782247*rr)/60782848)*
    U9^2, (-(3227921/4341632) + (2742181*rr)/30391424)*
    U0^2 + (-(22087/40576) - (289021*rr)/284032)*U0*
    U1 + (-(51755/33919) + (519877*rr)/949732)*
    U1^2 + (119623/135676 - (204447*rr)/949732)*U0*
    U2 + (163697/67838 + (260163*rr)/949732)*U1*
    U2 + (-(1092603/542704) - (3754049*rr)/3798928)*
    U2^2 + (-(732961/1085408) - (2748399*rr)/7597856)*U0*
    U3 + (242983/135676 - (778927*rr)/949732)*U1*
    U3 + (-(690841/271352) + (649017*rr)/1899464)*U2*
    U3 + (2029245/271352 + (1232633*rr)/1899464)*U0*
    U4 + (288043/271352 - (186063*rr)/1899464)*U1*
    U4 + (-(3468017/1085408) + (498485*rr)/7597856)*U2*
    U4 + (91601/135676 + (898327*rr)/474866)*U0*
    U5 + (59153/271352 + (179619*rr)/1899464)*U1*
    U5 + (37083/271352 - (300161*rr)/271352)*U0*
    U6 + (-(61886/33919) + (89765*rr)/67838)*U1*
    U6 + (2422745/1085408 - (976457*rr)/7597856)*U0*
    U7 + (2283599/1085408 - (2659107*rr)/7597856)*U1*U7 + 
   U6*U7 + (-(6001195/17366528) - (99219993*rr)/121565696)*U0*
    U9 + (660885/1085408 + (3392975*rr)/7597856)*U1*
    U9 + (-(412647/1085408) - (3973965*rr)/7597856)*U2*
    U9 + (110355/271352 - (16731*rr)/271352)*U3*
    U9 + (-(1145393/1085408) - (433517*rr)/1085408)*U4*
    U9 + (1505271/1085408 - (1191395*rr)/7597856)*U5*
    U9 + (-(1356467/1085408) + (2403607*rr)/7597856)*U6*
    U9 + (2391447/4341632 - (1864165*rr)/4341632)*U7*
    U9 + (-(227663/4341632) + (949723*rr)/30391424)*
    U9^2, (-(198817/1085408) - (243315*rr)/7597856)*
    U0^2 + (2295/5072 - (6645*rr)/35504)*U0*
    U1 + (-(217357/271352) - (91513*rr)/1899464)*
    U1^2 + (122049/271352 - (10427*rr)/1899464)*U0*
    U2 + (13117/271352 + (318337*rr)/1899464)*U1*
    U2 + (-(8976/33919) - (185243*rr)/474866)*
    U2^2 + (19733/271352 - (203001*rr)/1899464)*U0*
    U3 + (205227/271352 - (403721*rr)/1899464)*U1*
    U3 + (-(231573/271352) - (262435*rr)/1899464)*U2*
    U3 + (253273/135676 + (598411*rr)/949732)*U0*
    U4 + (50333/67838 + (113525*rr)/474866)*U1*
    U4 + (-(162097/271352) - (433323*rr)/1899464)*U2*
    U4 + (-(24676/33919) + (92038*rr)/237433)*U0*
    U5 + (74069/67838 + (76897*rr)/474866)*U1*
    U5 + (20142/33919 - (12495*rr)/33919)*U0*
    U6 + (-(18661/67838) + (22241*rr)/67838)*U1*U6 + 
   U6^2 + (151673/271352 + (359301*rr)/1899464)*U0*
    U7 + (32287/67838 - (16129*rr)/237433)*U1*
    U7 + (1496629/4341632 - (6583161*rr)/30391424)*U0*
    U9 + (-(3535/33919) + (29933*rr)/474866)*U1*
    U9 + (-(8763/271352) - (232193*rr)/1899464)*U2*
    U9 + (10457/67838 - (3673*rr)/67838)*U3*
    U9 + (-(53273/271352) - (51669*rr)/271352)*U4*
    U9 + (138887/271352 - (153555*rr)/1899464)*U5*
    U9 + (14365/271352 + (191367*rr)/1899464)*U6*
    U9 + (265703/1085408 - (151253*rr)/1085408)*U7*
    U9 + (-(67759/1085408) + (264891*rr)/7597856)*
    U9^2, (36989/67838 + (48703*rr)/949732)*
    U0^2 + (-(405/1268) + (5909*rr)/8876)*U0*
    U1 + (80947/67838 - (66569*rr)/474866)*
    U1^2 + (-(240755/271352) - (192443*rr)/1899464)*U0*
    U2 + (-(65363/135676) - (289147*rr)/949732)*U1*
    U2 + (53557/135676 + (899193*rr)/949732)*
    U2^2 + (5727/33919 + (45985*rr)/237433)*U0*
    U3 + (-(66227/33919) + (64889*rr)/237433)*U1*
    U3 + (202807/135676 + (216683*rr)/949732)*U2*
    U3 + (-(246753/67838) - (650771*rr)/474866)*U0*
    U4 + (-(59851/33919) + (3697*rr)/237433)*U1*
    U4 + (59326/33919 + (65860*rr)/237433)*U2*
    U4 + (95421/67838 - (490365*rr)/474866)*U0*
    U5 + (-(25508/33919) - (117280*rr)/237433)*U1*
    U5 + (-(19653/67838) + (45853*rr)/67838)*U0*
    U6 + (68625/33919 - (23793*rr)/33919)*U1*
    U6 + (-(165731/135676) - (339631*rr)/949732)*U0*
    U7 + (-(110115/67838) - (3839*rr)/474866)*U1*U7 + 
   U5*U8 + (-(121753/542704) + (1634081*rr)/3798928)*U0*
    U9 + (1907/135676 - (210921*rr)/949732)*U1*
    U9 + (18775/135676 + (597523*rr)/949732)*U2*
    U9 + (-(60243/135676) + (10015*rr)/135676)*U3*
    U9 + (-(10301/33919) + (14731*rr)/33919)*U4*
    U9 + (-(56383/33919) - (54951*rr)/237433)*U5*
    U9 + (50721/67838 - (43579*rr)/474866)*U6*
    U9 + (-(89427/135676) + (54733*rr)/135676)*U7*
    U9 + (23479/135676 + (139817*rr)/949732)*
    U9^2, (-(387783/1085408) - (74643*rr)/7597856)*
    U0^2 + (1793/5072 - (701*rr)/17752)*U0*
    U1 + (-(524127/542704) + (517541*rr)/3798928)*
    U1^2 + (565333/542704 - (409795*rr)/3798928)*U0*
    U2 + (-(239479/542704) + (2147085*rr)/3798928)*U1*
    U2 + (-(307961/271352) - (854673*rr)/1899464)*
    U2^2 + (953917/1085408 - (48591*rr)/7597856)*U0*
    U3 + (-(25433/33919) - (10923*rr)/237433)*U1*
    U3 + (-(437489/271352) - (522821*rr)/1899464)*U2*
    U3 + (786501/542704 + (1125237*rr)/3798928)*U0*
    U4 + (69127/33919 - (79230*rr)/237433)*U1*
    U4 + (-(18140/33919) - (255697*rr)/949732)*U2*
    U4 + (-(704537/542704) + (871791*rr)/3798928)*U0*
    U5 + (718009/135676 - (950015*rr)/949732)*U1*
    U5 + (38659/67838 - (21461*rr)/67838)*U0*
    U6 + (56135/271352 + (37981*rr)/271352)*U1*
    U6 + (1245901/1085408 + (2392697*rr)/7597856)*U0*
    U7 + (39597/542704 + (88205*rr)/3798928)*U1*U7 + 
   U5*U7 + (1552179/4341632 - (1977623*rr)/30391424)*U0*
    U9 + (-(119705/67838) - (87337*rr)/949732)*U1*
    U9 + (-(433855/542704) - (412999*rr)/3798928)*U2*
    U9 + (-(25549/33919) - (4192*rr)/33919)*U3*
    U9 + (188435/271352 - (91741*rr)/271352)*U4*
    U9 + (548639/271352 - (664863*rr)/1899464)*U5*
    U9 + (183423/542704 + (1243839*rr)/3798928)*U6*
    U9 + (-(515603/1085408) - (545911*rr)/1085408)*U7*
    U9 + (-(600065/1085408) + (292093*rr)/7597856)*
    U9^2, (-(111499/1085408) + (431367*rr)/7597856)*
    U0^2 + (265/20288 + (2411*rr)/142016)*U0*
    U1 + (-(94363/271352) + (57777*rr)/1899464)*
    U1^2 + (217209/1085408 - (75853*rr)/7597856)*U0*
    U2 + (-(27733/271352) + (6299*rr)/1899464)*U1*
    U2 + (-(78329/271352) - (134663*rr)/1899464)*
    U2^2 + (135357/542704 - (143935*rr)/3798928)*U0*
    U3 + (-(8431/67838) - (30929*rr)/474866)*U1*
    U3 + (-(149325/271352) - (102227*rr)/1899464)*U2*
    U3 + (9183/33919 + (48161*rr)/949732)*U0*
    U4 + (-(243/135676) - (252337*rr)/949732)*U1*
    U4 + (-(12609/542704) + (685165*rr)/3798928)*U2*
    U4 + (-(22175/271352) + (324577*rr)/1899464)*U0*
    U5 + (157945/135676 - (92685*rr)/949732)*U1*
    U5 + (3053/135676 + (8983*rr)/135676)*U0*
    U6 + (-(17733/135676) + (4529*rr)/135676)*U1*U6 + 
   U5*U6 + (276557/1085408 - (53869*rr)/7597856)*U0*
    U7 + (-(4991/542704) - (453097*rr)/3798928)*U1*
    U7 + (1632809/8683264 + (95875*rr)/60782848)*U0*
    U9 + (-(173301/542704) - (215995*rr)/3798928)*U1*
    U9 + (-(114801/542704) - (155571*rr)/3798928)*U2*
    U9 + (-(1276/33919) - (4341*rr)/135676)*U3*
    U9 + (45195/542704 + (3503*rr)/542704)*U4*
    U9 + (385483/542704 + (91865*rr)/3798928)*U5*
    U9 + (-(210639/542704) + (139623*rr)/3798928)*U6*
    U9 + (-(168505/2170816) - (79285*rr)/2170816)*U7*
    U9 + (-(338875/2170816) + (53239*rr)/15195712)*
    U9^2, (-(431337/2170816) - (2338927*rr)/15195712)*
    U0^2 + (19425/40576 - (99741*rr)/284032)*U0*
    U1 + (-(311005/542704) - (272541*rr)/3798928)*
    U1^2 + (129737/271352 + (100529*rr)/949732)*U0*
    U2 + (-(30147/542704) + (1101937*rr)/3798928)*U1*
    U2 + (154381/542704 - (2482093*rr)/3798928)*
    U2^2 + (-(10799/1085408) + (72573*rr)/7597856)*U0*
    U3 + (42180/33919 - (15527*rr)/474866)*U1*
    U3 + (-(60515/135676) - (148537*rr)/474866)*U2*
    U3 + (1555741/1085408 + (7760779*rr)/7597856)*U0*
    U4 + (215703/271352 + (849349*rr)/1899464)*U1*
    U4 + (-(814737/1085408) - (4552995*rr)/7597856)*U2*
    U4 + (-(644779/542704) + (1031985*rr)/3798928)*U0*
    U5 + (41247/271352 + (1139137*rr)/1899464)*U1*U5 + 
   U5^2 + (320051/271352 - (82089*rr)/271352)*U0*
    U6 + (-(219185/135676) + (7668*rr)/33919)*U1*
    U6 + (420327/1085408 + (2749055*rr)/7597856)*U0*
    U7 + (925381/1085408 + (1932291*rr)/7597856)*U1*
    U7 + (4762633/17366528 - (24299581*rr)/121565696)*U0*
    U9 + (-(23063/1085408) + (1287683*rr)/7597856)*U1*
    U9 + (215859/1085408 - (1854603*rr)/7597856)*U2*
    U9 + (64649/271352 - (13405*rr)/271352)*U3*
    U9 + (109839/1085408 - (418589*rr)/1085408)*U4*
    U9 + (288427/1085408 + (108841*rr)/7597856)*U5*
    U9 + (-(934041/1085408) - (1151903*rr)/7597856)*U6*
    U9 + (2752227/4341632 - (738185*rr)/4341632)*U7*
    U9 + (-(415291/4341632) - (1377385*rr)/30391424)*
    U9^2, (-(2350225/8683264) + (1580197*rr)/60782848)*
    U0^2 + (51309/81152 - (123537*rr)/568064)*U0*
    U1 + (-(310905/542704) + (570261*rr)/3798928)*
    U1^2 + (123097/271352 + (55191*rr)/949732)*U0*
    U2 + (229545/542704 + (2173191*rr)/3798928)*U1*
    U2 + (-(439327/1085408) - (2715917*rr)/7597856)*
    U2^2 + (-(211331/2170816) - (2525889*rr)/15195712)*U0*
    U3 + (518991/271352 - (493359*rr)/1899464)*U1*
    U3 + (-(442997/542704) - (657131*rr)/3798928)*U2*
    U3 + (58463/33919 + (786629*rr)/949732)*U0*
    U4 + (-(217337/542704) + (2329269*rr)/3798928)*U1*
    U4 + (247547/2170816 - (951255*rr)/15195712)*U2*
    U4 + (-(747891/542704) + (835815*rr)/3798928)*U0*
    U5 + (-(93343/542704) + (866555*rr)/3798928)*U1*
    U5 + (325537/542704 - (405515*rr)/542704)*U0*
    U6 + (-(644023/271352) + (260653*rr)/271352)*U1*
    U6 + (1064065/2170816 + (4197147*rr)/15195712)*U0*
    U7 + (1760999/2170816 + (1649261*rr)/15195712)*U1*U7 + 
   U4*U8 + (18386913/34733056 - (88028053*rr)/243131392)*U0*
    U9 + (2035237/2170816 + (2572487*rr)/15195712)*U1*
    U9 + (1528893/2170816 - (4152049*rr)/15195712)*U2*
    U9 + (26102/33919 - (42995*rr)/135676)*U3*
    U9 + (-(1139245/2170816) + (1009415*rr)/2170816)*U4*
    U9 + (-(395893/2170816) + (7885081*rr)/15195712)*U5*
    U9 + (-(1556875/2170816) + (11639175*rr)/15195712)*U6*
    U9 + (8747083/8683264 - (1306369*rr)/8683264)*U7*
    U9 + (4196237/8683264 - (471729*rr)/60782848)*
    U9^2, (3700319/8683264 + (9611253*rr)/60782848)*
    U0^2 + (-(93195/81152) + (242055*rr)/568064)*U0*
    U1 + (721931/542704 - (619015*rr)/3798928)*
    U1^2 + (-(349749/542704) - (319735*rr)/3798928)*U0*
    U2 + (23371/542704 - (2851679*rr)/3798928)*U1*
    U2 + (19229/1085408 + (7092591*rr)/7597856)*
    U2^2 + (-(730819/2170816) + (4505967*rr)/15195712)*U0*
    U3 + (-(499575/271352) - (350933*rr)/1899464)*U1*
    U3 + (1212873/542704 + (1022747*rr)/3798928)*U2*
    U3 + (-(790987/271352) - (3254617*rr)/1899464)*U0*
    U4 + (603771/542704 - (449207*rr)/3798928)*U1*
    U4 + (3131011/2170816 + (9743329*rr)/15195712)*U2*
    U4 + (1138057/542704 - (2932813*rr)/3798928)*U0*
    U5 + (-(439775/542704) + (422379*rr)/3798928)*U1*
    U5 + (-(1325291/542704) + (306417*rr)/542704)*U0*
    U6 + (910585/271352 - (86187*rr)/271352)*U1*
    U6 + (-(2328823/2170816) - (7350685*rr)/15195712)*U0*
    U7 + (-(2349249/2170816) - (3967883*rr)/15195712)*U1*U7 + 
   U4*U7 + (-(38012503/34733056) + (86663299*rr)/243131392)*U0*
    U9 + (841861/2170816 - (8210281*rr)/15195712)*U1*
    U9 + (-(859683/2170816) + (5104671*rr)/15195712)*U2*
    U9 + (-(114241/271352) - (10857*rr)/271352)*U3*
    U9 + (1882427/2170816 + (1008815*rr)/2170816)*U4*
    U9 + (-(853261/2170816) - (1443535*rr)/15195712)*U5*
    U9 + (4537565/2170816 - (2873217*rr)/15195712)*U6*
    U9 + (-(7869405/8683264) + (1711991*rr)/8683264)*U7*
    U9 + (453493/8683264 - (7608505*rr)/60782848)*
    U9^2, (13324045/34733056 + (17386767*rr)/243131392)*
    U0^2 + (-(164985/324608) + (1067533*rr)/2272256)*U0*
    U1 + (2679833/2170816 - (1353837*rr)/15195712)*
    U1^2 + (-(1747111/2170816) + (378395*rr)/15195712)*U0*
    U2 + (-(847891/2170816) - (7016081*rr)/15195712)*U1*
    U2 + (2094567/4341632 + (25726125*rr)/30391424)*
    U2^2 + (-(1483529/8683264) + (15572413*rr)/60782848)*U0*
    U3 + (-(1419925/1085408) + (2061705*rr)/7597856)*U1*
    U3 + (4633887/2170816 + (3192821*rr)/15195712)*U2*
    U3 + (-(1918329/542704) - (4808999*rr)/3798928)*U0*
    U4 + (-(689671/2170816) + (381587*rr)/15195712)*U1*
    U4 + (9989313/8683264 + (25370379*rr)/60782848)*U2*
    U4 + (2350835/2170816 - (15494799*rr)/15195712)*U0*
    U5 + (-(3584117/2170816) - (1330951*rr)/15195712)*U1*
    U5 + (-(3097337/2170816) + (876907*rr)/2170816)*U0*
    U6 + (1790031/1085408 - (504973*rr)/1085408)*U1*U6 + 
   U4*U6 + (-(11254293/8683264) - (18429671*rr)/60782848)*U0*
    U7 + (-(8971563/8683264) + (2250727*rr)/60782848)*U1*
    U7 + (-(93719517/138932224) + (364582209*rr)/972525568)*U0*
    U9 + (3959079/8683264 - (11874259*rr)/60782848)*U1*
    U9 + (1154767/8683264 + (21903205*rr)/60782848)*U2*
    U9 + (-(166177/1085408) + (96171*rr)/1085408)*U3*
    U9 + (1407369/8683264 + (3672197*rr)/8683264)*U4*
    U9 + (-(12121775/8683264) - (2417861*rr)/60782848)*U5*
    U9 + (8253375/8683264 - (13601675*rr)/60782848)*U6*
    U9 + (-(15953119/34733056) + (11646013*rr)/34733056)*U7*
    U9 + (9446631/34733056 - (9610067*rr)/243131392)*
    U9^2, (743/542704 + (463905*rr)/3798928)*
    U0^2 + (-(4669/5072) + (3901*rr)/35504)*U0*
    U1 + (66717/135676 + (123453*rr)/949732)*
    U1^2 + (-(13755/67838) - (63503*rr)/474866)*U0*
    U2 + (49303/135676 - (243613*rr)/949732)*U1*
    U2 + (-(26591/33919) + (87648*rr)/237433)*
    U2^2 + (-(20201/67838) + (38621*rr)/474866)*U0*
    U3 + (-(95745/135676) - (275725*rr)/949732)*U1*
    U3 + (53535/135676 + (332527*rr)/949732)*U2*
    U3 + (52911/135676 - (994667*rr)/949732)*U0*
    U4 + (-(16363/67838) - (42559*rr)/474866)*U1*
    U4 + (-(8079/135676) + (488139*rr)/949732)*U2*
    U4 + (50860/33919 - (12441*rr)/237433)*U0*
    U5 + (-(12161/67838) - (78801*rr)/474866)*U1*U5 + 
   U4*U5 + (-(74425/67838) - (1183*rr)/67838)*U0*
    U6 + (91477/67838 + (14915*rr)/67838)*U1*
    U6 + (-(5865/271352) - (664991*rr)/1899464)*U0*
    U7 + (-(11668/33919) - (59870*rr)/237433)*U1*
    U7 + (-(1305749/2170816) + (562137*rr)/15195712)*U0*
    U9 + (157615/271352 - (316439*rr)/1899464)*U1*
    U9 + (-(26961/67838) + (21171*rr)/237433)*U2*
    U9 + (-(1971/33919) - (2733*rr)/33919)*U3*
    U9 + (-(88657/135676) + (38867*rr)/135676)*U4*
    U9 + (-(52945/135676) - (115439*rr)/949732)*U5*
    U9 + (70197/135676 + (269055*rr)/949732)*U6*
    U9 + (-(267595/542704) + (11921*rr)/542704)*U7*
    U9 + (75303/542704 + (107357*rr)/3798928)*
    U9^2, (-(742265/4341632) - (4359227*rr)/30391424)*
    U0^2 + (51521/40576 - (88133*rr)/284032)*U0*
    U1 + (-(270161/271352) - (96547*rr)/1899464)*
    U1^2 + (76945/135676 + (156087*rr)/1899464)*U0*
    U2 + (-(57465/271352) + (1190221*rr)/1899464)*U1*
    U2 + (255513/542704 - (2610877*rr)/3798928)*
    U2^2 + (432431/1085408 - (2093895*rr)/7597856)*U0*
    U3 + (397403/271352 + (370705*rr)/1899464)*U1*
    U3 + (-(394313/271352) - (656051*rr)/1899464)*U2*
    U3 + (92779/67838 + (380442*rr)/237433)*U0*
    U4 + (-(187353/271352) + (278909*rr)/1899464)*U1*
    U4 + (-(563409/1085408) - (5690683*rr)/7597856)*U2*U4 + 
   U4^2 + (-(458781/271352) + (997853*rr)/1899464)*U0*
    U5 + (142061/271352 - (26721*rr)/1899464)*U1*
    U5 + (590075/271352 - (61421*rr)/271352)*U0*
    U6 + (-(340583/135676) - (899*rr)/135676)*U1*
    U6 + (666727/1085408 + (3366869*rr)/7597856)*U0*
    U7 + (764923/1085408 + (2198729*rr)/7597856)*U1*
    U7 + (18749261/17366528 - (30483057*rr)/121565696)*U0*
    U9 + (-(652591/1085408) + (2927179*rr)/7597856)*U1*
    U9 + (491885/1085408 - (821713*rr)/7597856)*U2*
    U9 + (33629/135676 + (5535*rr)/135676)*U3*
    U9 + (-(91225/1085408) - (487573*rr)/1085408)*U4*
    U9 + (416143/1085408 + (479909*rr)/7597856)*U5*
    U9 + (-(1423095/1085408) - (280925*rr)/7597856)*U6*
    U9 + (3248639/4341632 - (413725*rr)/4341632)*U7*
    U9 + (-(571191/4341632) + (2040419*rr)/30391424)*
    U9^2, (8088579/8683264 - (56678431*rr)/60782848)*
    U0^2 + (535657/81152 + (437315*rr)/568064)*U0*
    U1 + (-(751617/542704) - (6380027*rr)/3798928)*
    U1^2 + (-(90285/542704) + (5011329*rr)/3798928)*U0*
    U2 + (-(2884485/542704) + (5399545*rr)/3798928)*U1*
    U2 + (10788553/1085408 - (7467421*rr)/7597856)*
    U2^2 + (5972265/2170816 - (1484797*rr)/15195712)*U0*
    U3 + (1042305/271352 + (4942899*rr)/1899464)*U1*
    U3 + (1257313/542704 - (12713621*rr)/3798928)*U2*
    U3 + (-(1902709/135676) + (6098601*rr)/949732)*U0*
    U4 + (-(726009/542704) + (3602509*rr)/3798928)*U1*
    U4 + (9113807/2170816 - (46394843*rr)/15195712)*U2*
    U4 + (-(7000651/542704) - (6934729*rr)/3798928)*U0*
    U5 + (-(1217163/542704) + (6786855*rr)/3798928)*U1*
    U5 + (3800745/542704 + (996341*rr)/542704)*U0*
    U6 + (-(1824343/271352) - (893995*rr)/271352)*U1*
    U6 + (-(6963595/2170816) + (36040839*rr)/15195712)*U0*
    U7 + (-(181509/2170816) + (31707145*rr)/15195712)*U1*U7 + 
   U3*U8 + (183382797/34733056 + (223837135*rr)/243131392)*U0*
    U9 + (-(6130679/2170816) - (3188637*rr)/15195712)*U1*
    U9 + (9169665/2170816 - (1022389*rr)/15195712)*U2*
    U9 + (121925/271352 + (91105*rr)/271352)*U3*
    U9 + (10284679/2170816 - (1110965*rr)/2170816)*U4*
    U9 + (-(1306433/2170816) + (31047285*rr)/15195712)*U5*
    U9 + (-(3659471/2170816) - (27185957*rr)/15195712)*U6*
    U9 + (34213743/8683264 + (6499347*rr)/8683264)*U7*
    U9 + (-(3370359/8683264) - (19855581*rr)/60782848)*
    U9^2, (1905611/4341632 + (1211951*rr)/4341632)*
    U0^2 + (-(54051/40576) - (13351*rr)/40576)*U0*
    U1 + (10779/67838 + (77441*rr)/135676)*
    U1^2 + (10141/33919 - (33843*rr)/135676)*U0*
    U2 + (-(7698/33919) - (61437*rr)/135676)*U1*
    U2 + (-(825695/542704) - (103595*rr)/542704)*
    U2^2 + (-(1379261/1085408) - (234301*rr)/1085408)*U0*
    U3 + (38607/135676 - (92985*rr)/135676)*U1*
    U3 + (-(17725/271352) + (156427*rr)/271352)*U2*
    U3 + (492361/135676 - (31573*rr)/67838)*U0*
    U4 + (-(642781/271352) - (222713*rr)/271352)*U1*
    U4 + (618571/1085408 + (737423*rr)/1085408)*U2*
    U4 + (389661/135676 + (29796*rr)/33919)*U0*
    U5 + (-(253203/271352) - (42879*rr)/271352)*U1*
    U5 + (-(304603/271352) - (2223*rr)/271352)*U0*
    U6 + (46981/67838 + (23305*rr)/33919)*U1*
    U6 + (367679/1085408 - (478833*rr)/1085408)*U0*
    U7 + (-(566405/1085408) - (768137*rr)/1085408)*U1*U7 + 
   U3*U7 + (-(12129831/17366528) - (4150315*rr)/17366528)*U0*
    U9 + (164229/1085408 + (125809*rr)/1085408)*U1*
    U9 + (-(1672351/1085408) - (337547*rr)/1085408)*U2*
    U9 + (22836/33919 - (21391*rr)/67838)*U3*
    U9 + (299339/1085408 - (224801*rr)/1085408)*U4*
    U9 + (3156019/1085408 - (482265*rr)/1085408)*U5*
    U9 + (1201249/1085408 + (134709*rr)/1085408)*U6*
    U9 + (-(1764205/4341632) - (1210201*rr)/4341632)*U7*
    U9 + (-(1558683/4341632) - (394703*rr)/4341632)*
    U9^2, (327663/17366528 + (16399493*rr)/121565696)*
    U0^2 + (-(87923/162304) + (361679*rr)/1136128)*U0*
    U1 + (376715/1085408 + (458601*rr)/7597856)*
    U1^2 + (-(65065/1085408) - (180419*rr)/7597856)*U0*
    U2 + (-(508649/1085408) - (3327027*rr)/7597856)*U1*
    U2 + (-(1575507/2170816) + (8416047*rr)/15195712)*
    U2^2 + (-(688187/4341632) + (4316759*rr)/30391424)*U0*
    U3 + (-(397847/542704) - (533613*rr)/3798928)*U1*
    U3 + (1179013/1085408 + (1614295*rr)/7597856)*U2*
    U3 + (-(358427/271352) - (2186133*rr)/1899464)*U0*
    U4 + (-(233101/1085408) - (310927*rr)/7597856)*U1*
    U4 + (3967179/4341632 + (21863161*rr)/30391424)*U2*
    U4 + (1094209/1085408 - (4265397*rr)/7597856)*U0*
    U5 + (388169/1085408 - (263485*rr)/7597856)*U1*
    U5 + (-(1672907/1085408) + (129217*rr)/1085408)*U0*
    U6 + (800013/542704 + (75625*rr)/542704)*U1*U6 + 
   U3*U6 + (-(2158167/4341632) - (8461469*rr)/30391424)*U0*
    U7 + (-(3995961/4341632) - (8093555*rr)/30391424)*U1*
    U7 + (-(26008319/69466112) + (96148811*rr)/486262784)*U0*
    U9 + (3226397/4341632 - (6227553*rr)/30391424)*U1*
    U9 + (-(1223467/4341632) + (6038407*rr)/30391424)*U2*
    U9 + (294653/542704 - (42963*rr)/542704)*U3*
    U9 + (-(3686301/4341632) + (2080311*rr)/4341632)*U4*
    U9 + (-(3947077/4341632) - (3150647*rr)/30391424)*U5*
    U9 + (2464917/4341632 + (9027047*rr)/30391424)*U6*
    U9 + (-(6144533/17366528) + (2340127*rr)/17366528)*U7*
    U9 + (5055853/17366528 + (6302447*rr)/121565696)*
    U9^2, (195577/4341632 + (704133*rr)/4341632)*
    U0^2 + (-(24465/40576) - (4189*rr)/40576)*U0*
    U1 + (7209/135676 + (6100*rr)/33919)*
    U1^2 + (-(14407/135676) - (18015*rr)/135676)*U0*
    U2 + (15419/33919 - (29763*rr)/135676)*U1*
    U2 + (-(316569/542704) + (70603*rr)/542704)*
    U2^2 + (-(143847/1085408) - (92591*rr)/1085408)*U0*
    U3 + (-(16907/135676) - (33459*rr)/135676)*U1*
    U3 + (-(33441/271352) + (70411*rr)/271352)*U2*
    U3 + (250899/271352 - (83911*rr)/271352)*U0*
    U4 + (-(39399/271352) - (88395*rr)/271352)*U1*
    U4 + (-(438871/1085408) + (546357*rr)/1085408)*U2*
    U4 + (26882/33919 + (42489*rr)/135676)*U0*
    U5 + (-(145613/271352) - (27305*rr)/271352)*U1*U5 + 
   U3*U5 + (-(197617/271352) - (24245*rr)/271352)*U0*
    U6 + (25231/67838 + (10394*rr)/33919)*U1*
    U6 + (211535/1085408 - (296369*rr)/1085408)*U0*
    U7 + (247713/1085408 - (286267*rr)/1085408)*U1*
    U7 + (-(7157069/17366528) - (1375929*rr)/17366528)*U0*
    U9 + (489139/1085408 + (68527*rr)/1085408)*U1*
    U9 + (-(126241/1085408) - (57853*rr)/1085408)*U2*
    U9 + (38859/271352 - (22939*rr)/271352)*U3*
    U9 + (-(689719/1085408) + (131621*rr)/1085408)*U4*
    U9 + (-(51903/1085408) - (4131*rr)/1085408)*U5*
    U9 + (-(125085/1085408) + (217167*rr)/1085408)*U6*
    U9 + (-(878111/4341632) + (251197*rr)/4341632)*U7*
    U9 + (623927/4341632 - (36165*rr)/4341632)*
    U9^2, (19472141/34733056 - (5773831*rr)/34733056)*
    U0^2 + (392591/324608 + (135603*rr)/324608)*U0*
    U1 + (1251601/2170816 - (1013459*rr)/2170816)*
    U1^2 + (-(1427327/2170816) + (478413*rr)/2170816)*U0*
    U2 + (-(2445739/2170816) + (76929*rr)/2170816)*U1*
    U2 + (12370143/4341632 + (1720451*rr)/4341632)*
    U2^2 + (4313071/8683264 + (875539*rr)/8683264)*U0*
    U3 + (-(695733/1085408) + (876831*rr)/1085408)*U1*
    U3 + (3394455/2170816 - (983877*rr)/2170816)*U2*
    U3 + (-(5796021/1085408) + (535263*rr)/1085408)*U0*
    U4 + (-(1297919/2170816) + (759453*rr)/2170816)*U1*
    U4 + (17623289/8683264 - (4936267*rr)/8683264)*U2*U4 + 
   U3*U4 + (-(3274573/2170816) - (2194297*rr)/2170816)*U0*
    U5 + (-(4311085/2170816) + (353255*rr)/2170816)*U1*
    U5 + (2231927/2170816 + (1648315*rr)/2170816)*U0*
    U6 + (-(219613/1085408) - (1244233*rr)/1085408)*U1*
    U6 + (-(13964325/8683264) + (2075343*rr)/8683264)*U0*
    U7 + (-(6190547/8683264) + (5009049*rr)/8683264)*U1*
    U7 + (85788811/138932224 + (57524287*rr)/138932224)*U0*
    U9 + (-(3630033/8683264) - (1012397*rr)/8683264)*U1*
    U9 + (11636183/8683264 + (2952027*rr)/8683264)*U2*
    U9 + (-(330245/1085408) + (254431*rr)/1085408)*U3*
    U9 + (11045025/8683264 + (1555133*rr)/8683264)*U4*
    U9 + (-(14911351/8683264) + (3136005*rr)/8683264)*U5*
    U9 + (-(341689/8683264) - (5007989*rr)/8683264)*U6*
    U9 + (20437401/34733056 + (15740885*rr)/34733056)*U7*
    U9 + (5672367/34733056 - (1376429*rr)/34733056)*
    U9^2, (-(18127/542704) + (459791*rr)/3798928)*
    U0^2 + (-(1509/2536) - (305*rr)/17752)*U0*
    U1 + (63505/135676 + (16901*rr)/949732)*
    U1^2 + (-(5388/33919) - (84305*rr)/474866)*U0*
    U2 + (57497/135676 - (261139*rr)/949732)*U1*
    U2 + (-(13397/67838) + (252419*rr)/474866)*
    U2^2 + (-(134567/271352) + (215001*rr)/1899464)*U0*
    U3 + (-(45901/67838) - (158273*rr)/474866)*U1*
    U3 + (34750/33919 + (50968*rr)/237433)*U2*U3 + 
   U3^2 + (-(9515/33919) - (477487*rr)/474866)*U0*
    U4 + (31630/33919 + (198798*rr)/237433)*U1*
    U4 + (35318/33919 + (142337*rr)/237433)*U2*
    U4 + (49869/33919 - (89913*rr)/474866)*U0*
    U5 + (8767/33919 + (119375*rr)/237433)*U1*
    U5 + (-(39917/33919) - (2483*rr)/33919)*U0*
    U6 + (101841/67838 + (34655*rr)/67838)*U1*
    U6 + (-(129359/271352) - (686659*rr)/1899464)*U0*
    U7 + (-(48689/135676) - (12693*rr)/949732)*U1*
    U7 + (-(178145/271352) - (219129*rr)/1899464)*U0*
    U9 + (62670/33919 - (90844*rr)/237433)*U1*
    U9 + (149737/135676 + (150109*rr)/949732)*U2*
    U9 + (51663/67838 - (7663*rr)/67838)*U3*
    U9 + (-(45890/33919) + (37248*rr)/33919)*U4*
    U9 + (-(214747/67838) + (204243*rr)/474866)*U5*
    U9 + (-(102291/135676) + (747385*rr)/949732)*U6*
    U9 + (34679/67838 + (14735*rr)/67838)*U7*
    U9 + (34340/33919 + (14515*rr)/237433)*
    U9^2, (859739/4341632 + (9461321*rr)/30391424)*
    U0^2 + (-(84687/40576) + (115931*rr)/284032)*U0*
    U1 + (367987/271352 + (104185*rr)/1899464)*
    U1^2 + (-(43867/33919) - (168003*rr)/949732)*U0*
    U2 + (332657/271352 - (2175785*rr)/1899464)*U1*
    U2 + (-(649707/542704) + (3330191*rr)/3798928)*
    U2^2 + (-(916839/1085408) + (2006131*rr)/7597856)*U0*
    U3 + (-(399375/135676) - (446429*rr)/949732)*U1*
    U3 + (623043/271352 + (1411189*rr)/1899464)*U2*
    U3 + (-(5447/67838) - (1295121*rr)/474866)*U0*
    U4 + (10383/271352 - (889531*rr)/1899464)*U1*
    U4 + (-(795385/1085408) + (10925133*rr)/7597856)*U2*
    U4 + (1090365/271352 - (1199713*rr)/1899464)*U0*
    U5 + (-(119875/271352) + (188991*rr)/1899464)*U1*
    U5 + (-(769467/271352) + (46649*rr)/271352)*U0*
    U6 + (522693/135676 + (49177*rr)/135676)*U1*
    U6 + (-(956035/1085408) - (6051057*rr)/7597856)*U0*
    U7 + (-(929101/1085408) - (5009647*rr)/7597856)*U1*U7 + 
   U2*U8 + (-(35778795/17366528) + (40456231*rr)/121565696)*U0*
    U9 + (1083377/1085408 - (1854437*rr)/7597856)*U1*
    U9 + (-(315751/1085408) + (2692595*rr)/7597856)*U2*
    U9 + (-(42127/135676) + (10457*rr)/135676)*U3*
    U9 + (-(1210017/1085408) + (266563*rr)/1085408)*U4*
    U9 + (-(1354921/1085408) - (3313027*rr)/7597856)*U5*
    U9 + (1007945/1085408 + (845571*rr)/7597856)*U6*
    U9 + (-(5514233/4341632) + (633163*rr)/4341632)*U7*
    U9 + (318193/4341632 + (1866651*rr)/30391424)*
    U9^2, (27533/271352 + (139723*rr)/1899464)*
    U0^2 + (-(1803/5072) - (15801*rr)/35504)*U0*
    U1 + (-(31795/33919) + (96353*rr)/237433)*
    U1^2 + (29603/271352 - (750887*rr)/1899464)*U0*
    U2 + (44045/33919 + (67051*rr)/237433)*U1*
    U2 + (-(34313/67838) - (148535*rr)/474866)*
    U2^2 + (-(38341/135676) - (237297*rr)/949732)*U0*
    U3 + (-(3145/67838) - (113749*rr)/474866)*U1*
    U3 + (-(122535/67838) + (116295*rr)/474866)*U2*
    U3 + (179745/67838 + (136361*rr)/474866)*U0*
    U4 + (69148/33919 - (77942*rr)/237433)*U1*
    U4 + (109431/135676 - (241627*rr)/949732)*U2*
    U4 + (32274/33919 + (113927*rr)/237433)*U0*
    U5 + (81788/33919 - (297646*rr)/237433)*U1*
    U5 + (14250/33919 - (20510*rr)/33919)*U0*
    U6 + (6822/33919 + (11318*rr)/33919)*U1*
    U6 + (192623/271352 + (21705*rr)/1899464)*U0*
    U7 + (77017/135676 - (36257*rr)/949732)*U1*U7 + 
   U2*U7 + (-(948951/2170816) - (8103965*rr)/15195712)*U0*
    U9 + (-(174183/135676) + (69099*rr)/949732)*U1*
    U9 + (-(32275/135676) - (272277*rr)/949732)*U2*
    U9 + (-(39747/67838) - (13915*rr)/67838)*U3*
    U9 + (241691/135676 - (32145*rr)/135676)*U4*
    U9 + (270947/135676 - (330111*rr)/949732)*U5*
    U9 + (141005/135676 + (586891*rr)/949732)*U6*
    U9 + (91135/542704 - (220669*rr)/542704)*U7*
    U9 + (-(83355/542704) - (194185*rr)/3798928)*
    U9^2, (3293093/17366528 + (13330199*rr)/121565696)*
    U0^2 + (4151/162304 + (118813*rr)/1136128)*U0*
    U1 + (196809/1085408 - (241645*rr)/7597856)*
    U1^2 + (-(25389/1085408) - (1048407*rr)/7597856)*U0*
    U2 + (-(100091/1085408) - (316153*rr)/7597856)*U1*
    U2 + (-(296841/2170816) + (3332317*rr)/15195712)*
    U2^2 + (464967/4341632 - (2585747*rr)/30391424)*U0*
    U3 + (-(557433/542704) - (439819*rr)/3798928)*U1*
    U3 + (-(405133/1085408) - (8143*rr)/7597856)*U2*
    U3 + (-(37269/135676) - (216773*rr)/949732)*U0*
    U4 + (120905/1085408 - (1459965*rr)/7597856)*U1*
    U4 + (5376657/4341632 + (7843067*rr)/30391424)*U2*
    U4 + (828591/1085408 - (92171*rr)/7597856)*U0*
    U5 + (1066379/1085408 - (2286439*rr)/7597856)*U1*
    U5 + (-(65393/1085408) + (268547*rr)/1085408)*U0*
    U6 + (582671/542704 - (48765*rr)/542704)*U1*U6 + 
   U2*U6 + (-(413193/4341632) - (3803939*rr)/30391424)*U0*
    U7 + (-(2252539/4341632) - (4435721*rr)/30391424)*U1*
    U7 + (-(806317/69466112) + (350289*rr)/486262784)*U0*
    U9 + (-(1849337/4341632) - (6321107*rr)/30391424)*U1*
    U9 + (284559/4341632 + (2901701*rr)/30391424)*U2*
    U9 + (-(113111/542704) - (42951*rr)/542704)*U3*
    U9 + (2727961/4341632 + (951893*rr)/4341632)*U4*
    U9 + (1093729/4341632 - (1038613*rr)/30391424)*U5*
    U9 + (2050943/4341632 + (6136245*rr)/30391424)*U6*
    U9 + (-(3167215/17366528) - (139155*rr)/17366528)*U7*
    U9 + (-(1010985/17366528) + (1862397*rr)/121565696)*
    U9^2, (-(2122851/4341632) - (732705*rr)/30391424)*
    U0^2 + (-(12117/40576) - (117735*rr)/284032)*U0*
    U1 + (-(144375/271352) + (269211*rr)/1899464)*
    U1^2 + (55261/135676 - (11946*rr)/237433)*U0*
    U2 + (213815/271352 + (236073*rr)/1899464)*U1*
    U2 + (-(512569/542704) - (1848891*rr)/3798928)*
    U2^2 + (-(282657/1085408) - (410715*rr)/7597856)*U0*
    U3 + (172891/135676 - (329243*rr)/949732)*U1*
    U3 + (-(218407/271352) + (115439*rr)/1899464)*U2*
    U3 + (741067/271352 + (464209*rr)/1899464)*U0*
    U4 + (229353/271352 + (668979*rr)/1899464)*U1*
    U4 + (-(1372763/1085408) - (766697*rr)/7597856)*U2*
    U4 + (-(2541/271352) + (1166993*rr)/1899464)*U0*
    U5 + (74231/271352 + (765213*rr)/1899464)*U1*U5 + 
   U2*U5 + (37167/271352 - (163749*rr)/271352)*U0*
    U6 + (-(159563/135676) + (92745*rr)/135676)*U1*
    U6 + (825635/1085408 + (43105*rr)/7597856)*U0*
    U7 + (1186477/1085408 + (172623*rr)/7597856)*U1*
    U7 + (-(2172785/17366528) - (41083611*rr)/121565696)*U0*
    U9 + (586279/1085408 + (1146245*rr)/7597856)*U1*
    U9 + (-(342857/1085408) - (2113067*rr)/7597856)*U2*
    U9 + (56553/271352 - (13273*rr)/271352)*U3*
    U9 + (-(599779/1085408) - (146359*rr)/1085408)*U4*
    U9 + (572389/1085408 + (226487*rr)/7597856)*U5*
    U9 + (-(938325/1085408) + (1027513*rr)/7597856)*U6*
    U9 + (1184325/4341632 - (704879*rr)/4341632)*U7*
    U9 + (170019/4341632 - (731519*rr)/30391424)*
    U9^2, -((U0*U1)/4) + (5/4 - rr/4)*U1^2 + (5/4 - rr/4)*U1*
    U2 + (5/4 - rr/4)*U1*U3 + (-1 + rr)*U1*U4 + (-1 + rr)*U1*
    U5 + (-1 + rr)*U1*U6 + U1*U7 + U1*U8 + 
   U1*U9, -((U0*U9)/4) + (5/4 - rr/4)*U1*U9 + (5/4 - rr/4)*U2*
    U9 + (5/4 - rr/4)*U3*U9 + (-1 + rr)*U4*U9 + (-1 + rr)*U5*
    U9 + (-1 + rr)*U6*U9 + U7*U9 + U8*U9 + 
   U9^2, -(U0^2/4) + (5/4 - rr/4)*U0*U1 + (5/4 - rr/4)*U0*
    U2 + (5/4 - rr/4)*U0*U3 + (-1 + rr)*U0*U4 + (-1 + rr)*U0*
    U5 + (-1 + rr)*U0*U6 + U0*U7 + U0*U8 + U0*U9};


Rels:=
{U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};
 
HilbertPolynomial(Ideal(Rels));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2);
cut:=Ideal({U0+(-5+rr)*(U1+U2+U3)+(4-4*rr)*(U4+U5+U6)+(-4)*(U7+U8+U9)});
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2+cut);



==> anc/Verification/3H+Torsion/3H+D.txt <==
F:=QuadraticField(-7);
rr:=F.1;
R<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(F,10);

Rels1:={(1 - rr)*U1*U6 + U7*U8, -U1^2 + U6*U7 + (5/8 + rr/8)*U7*U9, 
U6^2 + (1/8 + rr/8)*U1*U8 + (5/8 + rr/8)*U6*U9, U1*U2 + U5*U8, 
U5*U6 + (-(1/8) - rr/8)*U2*U7, (-(5/8) - rr/8)*U1*U2 + 
 U5^2 + (1/8 + rr/8)*U3*U7, -U2^2 + (-(3/2) + rr/2)*U1*U6 + U4*U8, 
U1*U3 + U4*U7, U4*U6 + (-(1/8) - rr/8)*U3*U8, 
U4*U5 + (-(1/8) - rr/8)*U1*U9, (-(5/8) - rr/8)*U1*U3 + 
 U4^2 + (1/8 + rr/8)*U2*U9, U1*U4 + U3*U6 + (5/8 + rr/8)*U3*U9, 
U3*U5 + (1/8 + rr/8)*U7*U9, 
U3^2 - U5*U9 + (-(5/8) - rr/8)*U8*U9, (-(5/2) + rr/2)*U1*U4 - U1*U7 + 
 U2*U8 - U3*U9, U1*U4 + U2*U5 + (5/8 + rr/8)*U1*U7, 
U2*U4 + (1/8 + rr/8)*U8*U9, 
U2*U3 + U6*
  U9, U0*U8, U0*U7, U0*U6, U0*U5, U0*U4, U0*U3, U0*U2, U0*U1, U0*U9, U0^2};

Rels:=  
{U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};

HilbertPolynomial(Ideal(Rels));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2);
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2+Ideal({U0}));



==> anc/Verification/3H+Torsion/3H+D1.txt <==
F:=QuadraticField(-7);
rr:=F.1;
R<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(F,10);

Rels1:={(-(12/11) - (15*rr)/154)*U0^2 + (-(13/11) - (59*rr)/77)*U0*
    U1 + (37/22 - (69*rr)/154)*U1^2 + (-(3/11) - (83*rr)/77)*U0*
    U2 + (47/22 + (17*rr)/154)*U1*U2 + (23/22 - (17*rr)/22)*U0*
    U4 + (7/11 + (47*rr)/77)*U1*U4 + (34/11 + (57*rr)/77)*U0*
    U5 + (-1 - rr/7)*U1*U5 + (-(3/22) + (181*rr)/154)*U0*
    U6 + (-(42/11) + (48*rr)/77)*U1*U6 + (61/44 - (3*rr)/44)*U0*
    U7 + (-(4/11) + (58*rr)/77)*U1*U7 + (3/11 + (6*rr)/77)*U0*
    U8 + (3/22 - (27*rr)/154)*U1*U8 + 2*U4*U8 + 
   U7*U8 + (35/44 + (37*rr)/308)*U0*U9 + (25/44 + (39*rr)/308)*U1*
    U9 + (-(35/44) + rr/44)*U2*U9 + (16/11 - (8*rr)/11)*U4*
    U9 + (-(19/11) + (15*rr)/11)*U5*U9 + (-(23/22) - (27*rr)/22)*U6*
    U9 + (-(3/22) + (7*rr)/22)*U8*U9, (639/352 - (757*rr)/2464)*
    U0^2 + (95/22 + (127*rr)/308)*U0*U1 + (93/88 + (989*rr)/616)*
    U1^2 + (491/176 + (1191*rr)/1232)*U0*
    U2 + (-(153/88) + (167*rr)/616)*U1*U2 + (6/11 + (19*rr)/11)*U0*
    U4 + (-(115/44) + (45*rr)/308)*U1*U4 + (-(141/22) + (169*rr)/154)*
    U0*U5 + (5/4 - (23*rr)/28)*U1*U5 + (-(62/11) + (19*rr)/77)*U0*
    U6 + (-(113/44) - (765*rr)/308)*U1*U6 + (-(9/176) + (109*rr)/176)*
    U0*U7 + (-(285/88) - (405*rr)/616)*U1*U7 + (1/44 + (145*rr)/308)*
    U0*U8 + (7/11 - (19*rr)/77)*U1*U8 - U4*U8 + 
   U6*U8 + (-(333/176) + (1215*rr)/1232)*U0*
    U9 + (-(41/44) + (149*rr)/308)*U1*U9 + (7/88 - (31*rr)/88)*U2*
    U9 + (119/44 + (89*rr)/44)*U4*U9 + (-(52/11) - (18*rr)/11)*U5*
    U9 + (425/88 + (35*rr)/88)*U6*U9 + (-(89/88) + (17*rr)/88)*U8*
    U9, (-(69/176) - (501*rr)/1232)*U0^2 + (59/44 - (223*rr)/308)*U0*
    U1 + (179/88 + (149*rr)/616)*U1^2 + (177/88 - (339*rr)/616)*U0*
    U2 + (5/88 + (307*rr)/616)*U1*U2 + (49/22 + (3*rr)/22)*U0*
    U4 + (-(3/44) + (115*rr)/308)*U1*U4 + (21/22 + (109*rr)/77)*U0*
    U5 + (-1 - (4*rr)/7)*U1*U5 + (-(13/11) + (117*rr)/77)*U0*
    U6 + (-(191/44) + (47*rr)/308)*U1*U6 + (13/11 + (7*rr)/44)*U0*
    U7 + (-(127/88) + (351*rr)/616)*U1*U7 + 
   U6*U7 + (21/88 + (31*rr)/616)*U0*U8 + (-(17/88) - (243*rr)/616)*U1*
    U8 + (43/44 + (109*rr)/154)*U0*U9 + (15/44 + (107*rr)/308)*U1*
    U9 + (-(97/88) - rr/88)*U2*U9 + (83/22 - (3*rr)/22)*U4*
    U9 + (-(40/11) + (9*rr)/11)*U5*U9 + (14/11 - (25*rr)/22)*U6*
    U9 + (U7*U9)/2 + (3/44 + (15*rr)/44)*U8*U9, (1/88 + (45*rr)/308)*
    U0^2 + (-(8/11) + (23*rr)/154)*U0*
    U1 + (-(125/176) - (327*rr)/1232)*U1^2 + (-(37/44) + (9*rr)/77)*
    U0*U2 + (13/44 - (51*rr)/308)*U1*U2 + (-(39/88) - (19*rr)/88)*U0*
    U4 + (15/88 - (179*rr)/616)*U1*U4 + (4/11 - (47*rr)/77)*U0*
    U5 + (1/8 + (19*rr)/56)*U1*U5 + (21/22 - (79*rr)/154)*U0*
    U6 + (119/88 + (117*rr)/616)*U1*U6 + 
   U6^2 + (-(29/88) - (13*rr)/88)*U0*U7 + (129/176 - (237*rr)/1232)*
    U1*U7 + (-(17/176) - (67*rr)/1232)*U0*
    U8 + (-(3/176) + (247*rr)/1232)*U1*U8 + (-(3/44) - (47*rr)/154)*
    U0*U9 + (-(7/176) - (157*rr)/1232)*U1*U9 + (7/22 + rr/11)*U2*
    U9 + (-(63/44) - (7*rr)/44)*U4*U9 + (35/22 - rr/22)*U5*
    U9 + (-(19/44) + (15*rr)/44)*U6*U9 + (7/88 - (9*rr)/88)*U8*
    U9, (-(1171/704) - (1231*rr)/4928)*
    U0^2 + (-(261/176) - (1633*rr)/1232)*U0*
    U1 + (525/176 - (1535*rr)/1232)*
    U1^2 + (-(123/352) - (3095*rr)/2464)*U0*
    U2 + (391/176 + (155*rr)/1232)*U1*U2 + (105/44 - (25*rr)/44)*U0*
    U4 + (157/88 + (193*rr)/616)*U1*U4 + (497/88 + (565*rr)/616)*U0*
    U5 + (-(19/8) + (9*rr)/56)*U1*U5 + (415/88 + (995*rr)/616)*U0*
    U6 + (-(249/88) + (1339*rr)/616)*U1*U6 + (441/352 - (149*rr)/352)*
    U0*U7 + (171/176 + (1343*rr)/1232)*U1*U7 + (61/88 - (131*rr)/616)*
    U0*U8 + (-(12/11) - (37*rr)/154)*U1*U8 + 
   U5*U8 + (1005/352 + (129*rr)/2464)*U0*U9 + (139/88 + (47*rr)/616)*
    U1*U9 + (-(145/176) + (45*rr)/176)*U2*U9 + (219/88 - (159*rr)/88)*
    U4*U9 + (-(19/44) + (103*rr)/44)*U5*
    U9 + (-(365/176) - (263*rr)/176)*U6*U9 + (181/176 + (47*rr)/176)*
    U8*U9, (215/704 - (813*rr)/4928)*U0^2 + (157/176 - (159*rr)/1232)*
    U0*U1 + (129/176 + (401*rr)/1232)*
    U1^2 + (515/352 + (183*rr)/2464)*U0*
    U2 + (-(225/176) + (111*rr)/1232)*U1*U2 + (18/11 + (15*rr)/22)*U0*
    U4 + (-(63/88) + (17*rr)/616)*U1*U4 + (-(119/88) + (653*rr)/616)*
    U0*U5 + (3/8 - (9*rr)/56)*U1*U5 + (-(135/88) + (181*rr)/616)*U0*
    U6 + (-(161/88) - (289*rr)/616)*U1*U6 + (67/352 + (137*rr)/352)*
    U0*U7 + (-(225/176) - (153*rr)/1232)*U1*U7 + 
   U5*U7 + (3/44 + (3*rr)/154)*U0*U8 + (3/88 - (27*rr)/616)*U1*
    U8 + (103/352 + (1075*rr)/2464)*U0*U9 + (9/44 + (53*rr)/154)*U1*
    U9 + (-(79/176) - (21*rr)/176)*U2*U9 + (197/88 + (39*rr)/88)*U4*
    U9 + (-(129/44) - (7*rr)/44)*U5*U9 + (361/176 - (21*rr)/176)*U6*
    U9 + (U7*U9)/2 + (-(61/176) + (25*rr)/176)*U8*
    U9, (-(193/704) - (45*rr)/4928)*
    U0^2 + (-(47/176) - (127*rr)/1232)*U0*
    U1 + (-(15/88) - (37*rr)/308)*U1^2 + (-(53/352) - (249*rr)/2464)*
    U0*U2 + (41/88 + (2*rr)/77)*U1*U2 + (-(23/88) - (27*rr)/88)*U0*
    U4 + (15/44 + (2*rr)/77)*U1*U4 + (53/88 - (15*rr)/616)*U0*
    U5 + (1/8 + rr/56)*U1*U5 + (3/88 + (39*rr)/616)*U0*
    U6 + (-(1/22) + (95*rr)/308)*U1*U6 + 
   U5*U6 + (-(1/352) - (27*rr)/352)*U0*U7 + (19/88 + (41*rr)/308)*U1*
    U7 + (-(1/176) + (9*rr)/1232)*U0*U8 + (5/176 - rr/1232)*U1*
    U8 + (7/352 - (261*rr)/2464)*U0*U9 + (-(3/176) - (149*rr)/1232)*
    U1*U9 + (13/176 - rr/176)*U2*U9 + (-(43/88) - (17*rr)/88)*U4*
    U9 + (41/44 + (7*rr)/44)*U5*U9 + (-(75/176) - rr/176)*U6*
    U9 + (39/176 - (3*rr)/176)*U8*U9, (119/176 + (23*rr)/176)*
    U0^2 + (5/22 + (7*rr)/11)*U0*U1 + (-(249/176) + (75*rr)/176)*
    U1^2 + (-(17/176) + (91*rr)/176)*U0*
    U2 + (-(195/176) - (7*rr)/176)*U1*U2 + (-(71/88) - (3*rr)/88)*U0*
    U4 + (-(37/88) - (9*rr)/88)*U1*U4 + (-(41/22) - (7*rr)/22)*U0*U5 +
    U1*U5 + 
   U5^2 + (-(75/44) - (23*rr)/44)*U0*U6 + (57/88 - (67*rr)/88)*U1*
    U6 + (-(37/88) + (13*rr)/88)*U0*U7 + (-(85/176) - (73*rr)/176)*U1*
    U7 + (-(49/176) + (19*rr)/176)*U0*U8 + (91/176 + (15*rr)/176)*U1*
    U8 + (-(93/88) - (3*rr)/88)*U0*U9 + (-(125/176) - (9*rr)/176)*U1*
    U9 + (2/11 - rr/11)*U2*U9 + (-(47/44) + (29*rr)/44)*U4*
    U9 + (29/44 - (31*rr)/44)*U5*U9 + (15/22 + (9*rr)/22)*U6*
    U9 + (-(9/44) - rr/44)*U8*U9, (371/352 - (17*rr)/2464)*
    U0^2 + (147/88 + (503*rr)/616)*U0*U1 + (-(147/88) + (685*rr)/616)*
    U1^2 + (155/176 + (871*rr)/1232)*U0*
    U2 + (-(113/88) - (17*rr)/616)*U1*U2 + (-(18/11) + (9*rr)/11)*U0*
    U4 + (-(95/44) - (47*rr)/308)*U1*U4 + (-(177/44) - (57*rr)/308)*
    U0*U5 + (7/4 - (13*rr)/28)*U1*U5 + (-(169/44) - (129*rr)/308)*U0*
    U6 + (31/44 - (433*rr)/308)*U1*U6 + (-(105/176) + (69*rr)/176)*U0*
    U7 + (-(135/88) - (347*rr)/616)*U1*U7 + 
   U4*U7 + (-(25/44) + (71*rr)/308)*U0*U8 + (37/44 - (25*rr)/308)*U1*
    U8 + (-(365/176) + (271*rr)/1232)*U0*U9 + (-(21/22) + (12*rr)/77)*
    U1*U9 + (45/88 - (17*rr)/88)*U2*U9 + (-(27/44) + (63*rr)/44)*U4*
    U9 + (-(29/22) - (35*rr)/22)*U5*U9 + (221/88 + (71*rr)/88)*U6*
    U9 + (-(85/88) - (7*rr)/88)*U8*U9, (-(547/704) + (17*rr)/4928)*
    U0^2 + (-(191/176) - (503*rr)/1232)*U0*
    U1 + (147/176 - (685*rr)/1232)*
    U1^2 + (-(199/352) - (1179*rr)/2464)*U0*
    U2 + (113/176 + (17*rr)/1232)*U1*U2 + (7/22 - (9*rr)/22)*U0*
    U4 + (95/88 + (47*rr)/616)*U1*U4 + (221/88 + (57*rr)/616)*U0*
    U5 + (-(7/8) + (13*rr)/56)*U1*U5 + (191/88 + (283*rr)/616)*U0*
    U6 + (-(9/88) + (587*rr)/616)*U1*U6 + 
   U4*U6 + (105/352 - (69*rr)/352)*U0*U7 + (157/176 + (501*rr)/1232)*
    U1*U7 + (25/88 - (71*rr)/616)*U0*U8 + (-(37/88) + (25*rr)/616)*U1*
    U8 + (365/352 - (271*rr)/2464)*U0*U9 + (21/44 - (6*rr)/77)*U1*
    U9 + (-(45/176) + (17*rr)/176)*U2*U9 + (27/88 - (63*rr)/88)*U4*
    U9 + (29/44 + (35*rr)/44)*U5*U9 + (-(221/176) - (71*rr)/176)*U6*
    U9 + (85/176 + (7*rr)/176)*U8*U9, (339/1408 + (1327*rr)/9856)*
    U0^2 + (-(23/352) + (1021*rr)/2464)*U0*
    U1 + (-(373/352) + (167*rr)/2464)*
    U1^2 + (-(245/704) + (1655*rr)/4928)*U0*
    U2 + (-(167/352) - (59*rr)/2464)*U1*U2 + (-(57/88) + rr/88)*U0*
    U4 + (-(45/176) - (145*rr)/1232)*U1*
    U4 + (-(129/176) - (533*rr)/1232)*U0*U5 + (11/16 + (15*rr)/112)*
    U1*U5 + U4*U5 + (-(43/176) - (647*rr)/1232)*U0*
    U6 + (193/176 - (307*rr)/1232)*U1*U6 + (-(257/704) + (13*rr)/704)*
    U0*U7 + (53/352 - (543*rr)/2464)*U1*
    U7 + (-(35/176) + (29*rr)/1232)*U0*U8 + (2/11 + (27*rr)/308)*U1*
    U8 + (-(357/704) - (681*rr)/4928)*U0*
    U9 + (-(39/176) - (155*rr)/1232)*U1*U9 + (85/352 + (7*rr)/352)*U2*
    U9 + (-(139/176) + (31*rr)/176)*U4*U9 + (87/88 - (27*rr)/88)*U5*
    U9 + (-(91/352) + (95*rr)/352)*U6*U9 + (35/352 - (23*rr)/352)*U8*
    U9, (-(193/704) - (661*rr)/4928)*U0^2 + (19/176 - (589*rr)/1232)*
    U0*U1 + (267/176 - (225*rr)/1232)*
    U1^2 + (123/352 - (865*rr)/2464)*U0*U2 + (71/176 + (263*rr)/1232)*
    U1*U2 + (19/22 - (2*rr)/11)*U0*U4 + (85/88 + (93*rr)/616)*U1*U4 + 
   U4^2 + (141/88 + (293*rr)/616)*U0*U5 + (-(7/8) + rr/56)*U1*
    U5 + (91/88 + (347*rr)/616)*U0*U6 + (-(125/88) + (267*rr)/616)*U1*
    U6 + (175/352 - (27*rr)/352)*U0*U7 + (27/176 + (395*rr)/1232)*U1*
    U7 + (19/44 - (17*rr)/308)*U0*U8 + (-(25/88) - (39*rr)/616)*U1*
    U8 + (359/352 + (355*rr)/2464)*U0*U9 + (37/88 + (41*rr)/616)*U1*
    U9 + (-(53/176) + (21*rr)/176)*U2*U9 + (111/88 - (39*rr)/88)*U4*
    U9 + (-(25/44) + (29*rr)/44)*U5*U9 + (-(75/176) - (89*rr)/176)*U6*
    U9 + (61/176 + (19*rr)/176)*U8*U9, (23/32 + (99*rr)/224)*
    U0^2 + (-(7/8) + (61*rr)/56)*U0*U1 + (-(25/8) + (19*rr)/56)*
    U1^2 + (-(25/16) + (83*rr)/112)*U0*U2 + (1/8 - (27*rr)/56)*U1*
    U2 - 4*U0*U4 + (3/4 - (17*rr)/28)*U1*U4 + (-(7/4) - (51*rr)/28)*
    U0*U5 + (13/4 + rr/28)*U1*U5 + (-(5/4) - (41*rr)/28)*U0*
    U6 + (17/4 - (19*rr)/28)*U1*U6 + (-(21/16) + rr/16)*U0*
    U7 + (9/8 - (43*rr)/56)*U1*U7 + (-(1/4) - (5*rr)/28)*U0*
    U8 + (3/2 + (3*rr)/14)*U1*U8 + 
   U3*U8 + (-(33/16) - (53*rr)/112)*U0*U9 + (-(5/4) - (9*rr)/28)*U1*
    U9 + (5/8 - rr/8)*U2*U9 + (-(15/4) + (3*rr)/4)*U4*
    U9 + (7/2 - (3*rr)/2)*U5*U9 + (-(7/8) + (11*rr)/8)*U6*
    U9 + (-(1/8) - (3*rr)/8)*U8*U9, (65/44 - (27*rr)/44)*
    U0^2 + (87/22 - (5*rr)/22)*U0*U1 + (101/44 + (65*rr)/44)*
    U1^2 + (81/22 + (9*rr)/22)*U0*U2 + (-(103/44) + (13*rr)/44)*U1*
    U2 + (69/22 + (37*rr)/22)*U0*U4 + (-(57/22) + (23*rr)/22)*U1*
    U4 + (-(74/11) + (26*rr)/11)*U0*U5 + (1 - rr)*U1*
    U5 + (-(87/11) + (5*rr)/11)*U0*U6 + (-(109/22) - (61*rr)/22)*U1*
    U6 + (29/44 + (35*rr)/44)*U0*U7 + (-(169/44) - (9*rr)/44)*U1*U7 + 
   U3*U7 + (3/44 + (15*rr)/44)*U0*U8 + (51/44 - (9*rr)/44)*U1*
    U8 + (-(15/11) + (13*rr)/11)*U0*U9 + (-(13/44) + (23*rr)/44)*U1*
    U9 + (-(3/22) - (15*rr)/22)*U2*U9 + (48/11 + (20*rr)/11)*U4*
    U9 + (-(90/11) - (10*rr)/11)*U5*U9 + (70/11 - (2*rr)/11)*U6*
    U9 + (-(21/11) + (5*rr)/11)*U8*U9, (7/44 - (19*rr)/308)*
    U0^2 + (39/88 + (45*rr)/616)*U0*U1 + (5/88 + (87*rr)/616)*
    U1^2 + (21/44 + (31*rr)/308)*U0*U2 + (-(5/44) + rr/308)*U1*
    U2 + (1/22 + (5*rr)/22)*U0*U4 + (-(5/44) + rr/308)*U1*
    U4 + (-(9/22) + (13*rr)/77)*U0*U5 + (3/4 - (3*rr)/28)*U1*
    U5 + (-(7/11) - (3*rr)/77)*U0*U6 + (-(3/44) - (17*rr)/308)*U1*U6 +
    U3*U6 + (1/88 + (5*rr)/88)*U0*U7 + (-(43/88) - (9*rr)/616)*U1*
    U7 + (13/88 + (15*rr)/616)*U0*U8 + (1/88 - (53*rr)/616)*U1*
    U8 + (-(29/88) + (129*rr)/616)*U0*U9 + (-(19/44) + (17*rr)/308)*
    U1*U9 + (-(37/88) - (9*rr)/88)*U2*U9 + (5/11 + (3*rr)/11)*U4*
    U9 + (-(5/22) - (3*rr)/22)*U5*U9 + (9/44 + rr/44)*U6*
    U9 + (5/44 + (3*rr)/44)*U8*U9, (-(101/704) - (345*rr)/4928)*
    U0^2 + (21/176 - (255*rr)/1232)*U0*U1 + (89/176 - (31*rr)/1232)*
    U1^2 + (195/352 - (369*rr)/2464)*U0*
    U2 + (-(57/176) + (271*rr)/1232)*U1*U2 + (16/11 - (5*rr)/22)*U0*
    U4 + (-(23/88) + (97*rr)/616)*U1*U4 + (69/88 + (193*rr)/616)*U0*
    U5 + (-(1/8) + (3*rr)/56)*U1*U5 + 
   U3*U5 + (-(43/88) + (145*rr)/616)*U0*
    U6 + (-(93/88) - (109*rr)/616)*U1*U6 + (95/352 + (13*rr)/352)*U0*
    U7 + (-(101/176) + (51*rr)/1232)*U1*U7 + (-(1/44) - rr/154)*U0*
    U8 + (-(1/88) + (9*rr)/616)*U1*U8 + (83/352 + (463*rr)/2464)*U0*
    U9 + (-(3/44) + (4*rr)/77)*U1*U9 + (-(91/176) + (7*rr)/176)*U2*
    U9 + (81/88 - (13*rr)/88)*U4*U9 + (-(45/44) + (17*rr)/44)*U5*
    U9 + (85/176 - (81*rr)/176)*U6*U9 + (-(9/176) + (21*rr)/176)*U8*
    U9, (-(437/704) + (391*rr)/4928)*
    U0^2 + (-(235/176) - (327*rr)/1232)*U0*
    U1 + (-(29/176) - (817*rr)/1232)*
    U1^2 + (-(309/352) - (937*rr)/2464)*U0*
    U2 + (69/176 - (71*rr)/1232)*U1*U2 + (25/44 - (29*rr)/44)*U0*
    U4 + (95/88 + (3*rr)/616)*U1*U4 + 
   U3*U4 + (199/88 - (229*rr)/616)*U0*U5 + (-(9/8) + (19*rr)/56)*U1*
    U5 + (213/88 + (41*rr)/616)*U0*U6 + (57/88 + (565*rr)/616)*U1*
    U6 + (39/352 - (91*rr)/352)*U0*U7 + (157/176 + (281*rr)/1232)*U1*
    U7 + (3/88 - (93*rr)/616)*U0*U8 + (-(6/11) + (9*rr)/154)*U1*
    U8 + (387/352 - (689*rr)/2464)*U0*U9 + (53/88 - (103*rr)/616)*U1*
    U9 + (21/176 + (39*rr)/176)*U2*U9 + (-(39/88) - (85*rr)/88)*U4*
    U9 + (73/44 + (35*rr)/44)*U5*U9 + (-(331/176) - (49*rr)/176)*U6*
    U9 + (107/176 - (15*rr)/176)*U8*U9, (-(391/704) - (243*rr)/4928)*
    U0^2 + (-(201/176) - (501*rr)/1232)*U0*
    U1 + (157/176 - (599*rr)/1232)*
    U1^2 + (-(119/352) - (1283*rr)/2464)*U0*
    U2 + (-(17/176) + (219*rr)/1232)*U1*U2 + 
   U3^2 + (71/44 - (19*rr)/44)*U0*U4 + (85/88 + (225*rr)/616)*U1*
    U4 + (273/88 + (381*rr)/616)*U0*U5 + (-(15/8) - (3*rr)/56)*U1*
    U5 + (135/88 + (611*rr)/616)*U0*U6 + (-(125/88) + (487*rr)/616)*
    U1*U6 + (373/352 - (49*rr)/352)*U0*U7 + (71/176 + (747*rr)/1232)*
    U1*U7 + (27/88 - (45*rr)/616)*U0*U8 + (-(9/22) - (9*rr)/77)*U1*
    U8 + (513/352 + (69*rr)/2464)*U0*U9 + (59/88 - (25*rr)/616)*U1*
    U9 + (-(97/176) + (21*rr)/176)*U2*U9 + (111/88 - (83*rr)/88)*U4*
    U9 + (-(47/44) + (51*rr)/44)*U5*U9 + (-(185/176) - (155*rr)/176)*
    U6*U9 + (17/176 + (19*rr)/176)*U8*U9, (-(23/32) - (99*rr)/224)*
    U0^2 + (7/8 - (61*rr)/56)*U0*U1 + (25/8 - (19*rr)/56)*
    U1^2 + (25/16 - (83*rr)/112)*U0*U2 + (-(1/8) + (27*rr)/56)*U1*
    U2 + 4*U0*U4 + (-(3/4) + (17*rr)/28)*U1*U4 + (7/4 + (51*rr)/28)*
    U0*U5 + (-(13/4) - rr/28)*U1*U5 + (5/4 + (41*rr)/28)*U0*
    U6 + (-(17/4) + (19*rr)/28)*U1*U6 + (21/16 - rr/16)*U0*
    U7 + (-(9/8) + (43*rr)/56)*U1*U7 + (1/2 - rr/14)*U0*
    U8 + (-(1/2) - (3*rr)/14)*U1*U8 + 
   U2*U8 + (33/16 + (53*rr)/112)*U0*U9 + (5/4 + (9*rr)/28)*U1*
    U9 + (-(5/8) + rr/8)*U2*U9 + (15/4 - (3*rr)/4)*U4*
    U9 + (-(7/2) + (3*rr)/2)*U5*U9 + (7/8 - (11*rr)/8)*U6*
    U9 + (1/8 + (3*rr)/8)*U8*U9, (-(65/44) + (27*rr)/44)*
    U0^2 + (-(87/22) + (5*rr)/22)*U0*U1 + (-(101/44) - (65*rr)/44)*
    U1^2 + (-(81/22) - (9*rr)/22)*U0*U2 + (103/44 - (13*rr)/44)*U1*
    U2 + (-(69/22) - (37*rr)/22)*U0*U4 + (57/22 - (23*rr)/22)*U1*
    U4 + (74/11 - (26*rr)/11)*U0*U5 + (-1 + rr)*U1*
    U5 + (87/11 - (5*rr)/11)*U0*U6 + (109/22 + (61*rr)/22)*U1*
    U6 + (-(9/22) - (23*rr)/22)*U0*U7 + (213/44 + (9*rr)/44)*U1*U7 + 
   U2*U7 + (-(3/44) - (15*rr)/44)*U0*U8 + (-(51/44) + (9*rr)/44)*U1*
    U8 + (15/11 - (13*rr)/11)*U0*U9 + (13/44 - (23*rr)/44)*U1*
    U9 + (3/22 + (15*rr)/22)*U2*U9 + (-(48/11) - (20*rr)/11)*U4*
    U9 + (90/11 + (10*rr)/11)*U5*U9 + (-(70/11) + (2*rr)/11)*U6*
    U9 + (21/11 - (5*rr)/11)*U8*U9, (-(7/44) + (19*rr)/308)*
    U0^2 + (-(39/88) - (45*rr)/616)*U0*U1 + (-(5/88) - (87*rr)/616)*
    U1^2 + (-(21/44) - (31*rr)/308)*U0*U2 + (5/44 - rr/308)*U1*
    U2 + (-(1/22) - (5*rr)/22)*U0*U4 + (5/44 - rr/308)*U1*
    U4 + (9/22 - (13*rr)/77)*U0*U5 + (-(3/4) + (3*rr)/28)*U1*
    U5 + (39/44 - (65*rr)/308)*U0*U6 + (47/44 + (17*rr)/308)*U1*U6 + 
   U2*U6 + (-(1/88) - (5*rr)/88)*U0*U7 + (43/88 + (9*rr)/616)*U1*
    U7 + (-(13/88) - (15*rr)/616)*U0*U8 + (-(1/88) + (53*rr)/616)*U1*
    U8 + (29/88 - (129*rr)/616)*U0*U9 + (19/44 - (17*rr)/308)*U1*
    U9 + (37/88 + (9*rr)/88)*U2*U9 + (-(5/11) - (3*rr)/11)*U4*
    U9 + (5/22 + (3*rr)/22)*U5*U9 + (-(9/44) - rr/44)*U6*
    U9 + (-(5/44) - (3*rr)/44)*U8*U9, (101/704 + (345*rr)/4928)*
    U0^2 + (-(21/176) + (255*rr)/1232)*U0*
    U1 + (-(89/176) + (31*rr)/1232)*
    U1^2 + (-(195/352) + (369*rr)/2464)*U0*
    U2 + (57/176 - (271*rr)/1232)*U1*U2 + (-(16/11) + (5*rr)/22)*U0*
    U4 + (23/88 - (97*rr)/616)*U1*U4 + (-(47/88) - (347*rr)/616)*U0*
    U5 + (9/8 - (3*rr)/56)*U1*U5 + 
   U2*U5 + (43/88 - (145*rr)/616)*U0*U6 + (93/88 + (109*rr)/616)*U1*
    U6 + (-(95/352) - (13*rr)/352)*U0*U7 + (101/176 - (51*rr)/1232)*
    U1*U7 + (1/44 + rr/154)*U0*U8 + (1/88 - (9*rr)/616)*U1*
    U8 + (-(83/352) - (463*rr)/2464)*U0*U9 + (3/44 - (4*rr)/77)*U1*
    U9 + (91/176 - (7*rr)/176)*U2*U9 + (-(81/88) + (13*rr)/88)*U4*
    U9 + (45/44 - (17*rr)/44)*U5*U9 + (-(85/176) + (81*rr)/176)*U6*
    U9 + (9/176 - (21*rr)/176)*U8*U9, (437/704 - (391*rr)/4928)*
    U0^2 + (235/176 + (327*rr)/1232)*U0*U1 + (29/176 + (817*rr)/1232)*
    U1^2 + (309/352 + (937*rr)/2464)*U0*
    U2 + (-(69/176) + (71*rr)/1232)*U1*U2 + (-(7/22) + (9*rr)/22)*U0*
    U4 + (-(7/88) - (3*rr)/616)*U1*U4 + 
   U2*U4 + (-(199/88) + (229*rr)/616)*U0*U5 + (9/8 - (19*rr)/56)*U1*
    U5 + (-(213/88) - (41*rr)/616)*U0*U6 + (-(57/88) - (565*rr)/616)*
    U1*U6 + (-(39/352) + (91*rr)/352)*U0*
    U7 + (-(157/176) - (281*rr)/1232)*U1*U7 + (-(3/88) + (93*rr)/616)*
    U0*U8 + (6/11 - (9*rr)/154)*U1*U8 + (-(387/352) + (689*rr)/2464)*
    U0*U9 + (-(53/88) + (103*rr)/616)*U1*
    U9 + (-(21/176) - (39*rr)/176)*U2*U9 + (39/88 + (85*rr)/88)*U4*
    U9 + (-(73/44) - (35*rr)/44)*U5*U9 + (331/176 + (49*rr)/176)*U6*
    U9 + (-(107/176) + (15*rr)/176)*U8*U9, (655/704 + (859*rr)/4928)*
    U0^2 + (113/176 + (1117*rr)/1232)*U0*
    U1 + (-(333/176) + (599*rr)/1232)*
    U1^2 + (31/352 + (1899*rr)/2464)*U0*
    U2 + (-(159/176) - (219*rr)/1232)*U1*U2 + 
   U2*U3 + (-(71/44) + (19*rr)/44)*U0*U4 + (-(85/88) - (225*rr)/616)*
    U1*U4 + (-(273/88) - (381*rr)/616)*U0*U5 + (15/8 + (3*rr)/56)*U1*
    U5 + (-(135/88) - (611*rr)/616)*U0*U6 + (125/88 - (487*rr)/616)*
    U1*U6 + (-(373/352) + (49*rr)/352)*U0*
    U7 + (-(71/176) - (747*rr)/1232)*U1*U7 + (-(27/88) + (45*rr)/616)*
    U0*U8 + (9/22 + (9*rr)/77)*U1*U8 + (-(513/352) - (69*rr)/2464)*U0*
    U9 + (-(59/88) + (25*rr)/616)*U1*U9 + (97/176 - (21*rr)/176)*U2*
    U9 + (-(111/88) + (83*rr)/88)*U4*U9 + (47/44 - (51*rr)/44)*U5*
    U9 + (185/176 + (155*rr)/176)*U6*U9 + (-(17/176) - (19*rr)/176)*
    U8*U9, (-(655/704) - (859*rr)/4928)*
    U0^2 + (-(113/176) - (1117*rr)/1232)*U0*
    U1 + (333/176 - (599*rr)/1232)*U1^2 + (57/352 - (2515*rr)/2464)*
    U0*U2 + (335/176 + (219*rr)/1232)*U1*U2 + 
   U2^2 + (71/44 - (19*rr)/44)*U0*U4 + (85/88 + (225*rr)/616)*U1*
    U4 + (273/88 + (381*rr)/616)*U0*U5 + (-(15/8) - (3*rr)/56)*U1*
    U5 + (135/88 + (611*rr)/616)*U0*U6 + (-(125/88) + (487*rr)/616)*
    U1*U6 + (373/352 - (49*rr)/352)*U0*U7 + (71/176 + (747*rr)/1232)*
    U1*U7 + (27/88 - (45*rr)/616)*U0*U8 + (-(9/22) - (9*rr)/77)*U1*
    U8 + (513/352 + (69*rr)/2464)*U0*U9 + (59/88 - (25*rr)/616)*U1*
    U9 + (-(97/176) + (21*rr)/176)*U2*U9 + (111/88 - (83*rr)/88)*U4*
    U9 + (-(47/44) + (51*rr)/44)*U5*U9 + (-(185/176) - (155*rr)/176)*
    U6*U9 + (17/176 + (19*rr)/176)*U8*U9, (1/4 - rr/4)*U0*U1 + U1^2 + 
   U1*U2 + U1*U3, (1/4 - rr/4)*U0*U9 + U1*U9 + U2*U9 + 
   U3*U9, (1/4 - rr/4)*U0^2 + U0*U1 + U0*U2 + U0*U3};

Rels:={
U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};


HilbertPolynomial(Ideal(Rels));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1));
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2);
HilbertPolynomial(Ideal(Rels)+Ideal(Rels1)^2+Ideal({U0+(1/2)*(1+rr)*(U1+U2+U3)}));


==> anc/Verification/4H+Torsion/4H+0.txt <==
R=ZZ/1327[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9]; 
rr=103;
Rels={(3/8 - rr/8)*U0^2 + U3*U6 - (U1*U7)/4 + (3/8 + rr/8)*U3*U9, 
 -2*U1*U4 + U2*U8, (1/8 + rr/8)*U0^2 + (3/4 + rr/4)*U1*U4 + U2*U5 + 
  (1/8 + rr/8)*U1*U7 - (U3*U9)/2, (-5/12 - rr/12)*U0*U4 + 
  (-11/24 + rr/24)*U1*U5 + U6^2 + (1/24 - rr/24)*U0*U7 + 
  (5/12 + rr/12)*U6*U9, U2*U3 - (2*U0*U4)/3 + (-1/2 + rr/6)*U1*U5 - 
  (U0*U7)/3 + (2*U6*U9)/3, (-1 - rr)*U0*U4 + U1*U8, 
 (1/4 - rr/4)*U1*U3 + U4*U7 - (U0*U8)/2, (-3/16 + rr/16)*U1*U3 + U4^2 + 
  (5/16 + rr/16)*U0*U5 + (U0*U8)/4 + (1/8 + rr/8)*U2*U9, 
 (3/8 - rr/8)*U1*U3 - U0*U5 + U2*U6, (21/16 + rr/16)*U0*U3 + 
  (5/4 + rr/4)*U1*U6 + 2*U4*U8 + U7*U8 + (1/2 + rr/2)*U1*U9, 
 U4*U5 + (1/4 - rr/4)*U1*U6 + (1/8 - rr/8)*U1*U9, 
 U2^2 + (5/16 + rr/16)*U0*U3 + (1/4 + rr/4)*U1*U6 + (-1/4 + rr/4)*U1*U9, 
 2*U0*U6 + U5*U8 + U0*U9, (1/4 - rr/4)*U1*U2 + U5^2 - U0*U6 + 
  (1/8 + rr/8)*U3*U7 + (-5/8 + rr/8)*U0*U9, (-1/4 + rr/4)*U1*U2 + U3*U4 + 
  (1/2 - rr/2)*U0*U6 + (1/4 - rr/4)*U0*U9, (-1/4 - rr/4)*U0*U2 - U3*U5 + 
  U6*U7 + (1/8 + rr/8)*U3*U8 + (U7*U9)/2, (U0*U2)/2 + U4*U6 + 
  (-1/16 - rr/16)*U3*U8, U1^2 + (-1/2 - rr/2)*U0*U2, 
 (-1/4 - rr/4)*U0*U1 + U5*U6 - (U2*U7)/4 + (1/4 + rr/4)*U5*U9 + 
  (-1/8 + rr/8)*U8*U9, (1/2 + rr/2)*U0*U1 + U3^2 + (1/4 - rr/4)*U2*U7 + 
  (-3/2 - rr/2)*U5*U9 + (-1/8 - (3*rr)/8)*U8*U9, 
 (-1/8 - rr/8)*U0*U1 + U2*U4 + (-1/8 + rr/8)*U8*U9, U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};
I=ideal Rels;
hilbertPolynomial I

==> anc/Verification/4H+Torsion/4H+D+D1.txt <==
R=ZZ/1327[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9]; 
rr=103;
Rels={
(11917819041380983771569886394297/8706486842748891922162440840848 + 
    (116937307614524065950551900690695*rr)/60945407899242243455137085885936)*
   U0^2 + (-70099194935165344941625416483947/
     11971419408779726392973356156166 - 
    (112840406392624010071640199722875*rr)/167599871722916169501626986186324)*
   U0*U1 + (8810458423318332182258529156213/4353243421374445961081220420424 - 
    (1163939641951146675180533209239*rr)/30472703949621121727568542942968)*
   U1^2 + (-581975500545982097888563004946761/
     47885677635118905571893424624664 - 
    (332142862446687547925458061034869*rr)/335199743445832339003253972372648)*
   U0*U2 + (458931894201830644441647909263249/
     95771355270237811143786849249328 - 
    (275676897320807789836884829937597*rr)/95771355270237811143786849249328)*
   U1*U2 + (313417319004156300547112938804095/
     95771355270237811143786849249328 - 
    (1942483102196552574631431603647733*rr)/
     670399486891664678006507944745296)*U2^2 + 
  (-8747514867347786177729124341321/23942838817559452785946712312332 - 
    (536913106309885133949226118553451*rr)/167599871722916169501626986186324)*
   U0*U3 + (86620658359197836902976149554927/
     11971419408779726392973356156166 + 
    (256324222639488522541335639147849*rr)/83799935861458084750813493093162)*
   U1*U3 + (823755786782595397628207960523547/
     191542710540475622287573698498656 - 
    (5145411353155328139421776731088361*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (1350405065341266530773817161727031/95771355270237811143786849249328 + 
    (1074002000645324620238550418918699*rr)/
     670399486891664678006507944745296)*U0*U4 + 
  (-1218396128123381460111581241113285/47885677635118905571893424624664 + 
    (108904874739148054065380332064505*rr)/47885677635118905571893424624664)*
   U1*U4 + (-4452773278383689537719444720293/
     2176621710687222980540610210212 + (146948452572118994244417001467423*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-239814566298844343963706285153239/47885677635118905571893424624664 + 
    (31892186983381745726914113557657*rr)/335199743445832339003253972372648)*
   U0*U5 + (713566614646697261960501114269717/
     95771355270237811143786849249328 + 
    (555162322679716111273429001555577*rr)/670399486891664678006507944745296)*
   U1*U5 + (-97796773378789849813399682310321/
     23942838817559452785946712312332 - 
    (203787539114461148339919220662185*rr)/167599871722916169501626986186324)*
   U2*U5 + (-70490380534621523252137568980233/
     11971419408779726392973356156166 - (37089048434085269111192842929509*rr)/
     11971419408779726392973356156166)*U0*U6 + 
  (8465271729708249793834811790177/544155427671805745135152552553 + 
    (3507294405294346394629134631215*rr)/3809087993702640215946067867871)*U1*
   U6 + (-143548801340321719897198828471205/
     47885677635118905571893424624664 + 
    (940803043195031489701399972409159*rr)/335199743445832339003253972372648)*
   U2*U6 + (284711867476454746100576979149067/
     191542710540475622287573698498656 + 
    (1649433954906626143242091684888375*rr)/
     1340798973783329356013015889490592)*U0*U7 + 
  (-374430460532915665533541579119673/95771355270237811143786849249328 - 
    (244450915702274643891182572198921*rr)/670399486891664678006507944745296)*
   U1*U7 + (-195939306713162789371098662878795/
     95771355270237811143786849249328 + 
    (1268779347225668289932577330750809*rr)/
     670399486891664678006507944745296)*U2*U7 + 
  (61130821635118786061764150628527/47885677635118905571893424624664 + 
    (283408371914907041270925742823605*rr)/335199743445832339003253972372648)*
   U0*U8 + (-13300604413574398610598209142137/
     4353243421374445961081220420424 + (41176634312244762819843273369911*rr)/
     30472703949621121727568542942968)*U1*U8 + U8^2 + 
  (-40679434865893472004409172465813/95771355270237811143786849249328 - 
    (473615485472387776917182267675621*rr)/670399486891664678006507944745296)*
   U0*U9 + (34604106780229013268569276649045/
     8706486842748891922162440840848 + (74002886177238268248867414318809*rr)/
     60945407899242243455137085885936)*U1*U9 + 
  (-144278011636059678102853427147743/47885677635118905571893424624664 + 
    (280086235621324977452035196482009*rr)/335199743445832339003253972372648)*
   U2*U9 + (-20918303286900388488441465886783/
     23942838817559452785946712312332 - (88151672807256427275537521503555*rr)/
     167599871722916169501626986186324)*U3*U9 + 
  (861446505917502822747450977392603/95771355270237811143786849249328 - 
    (94039481192360021228973412768521*rr)/670399486891664678006507944745296)*
   U4*U9 + (663662971004997426677203675081405/
     95771355270237811143786849249328 + 
    (129848002174591618542166393059911*rr)/95771355270237811143786849249328)*
   U5*U9 + (-4279087528767453929438976600929/
     2176621710687222980540610210212 + (8048819573111588655010652383891*rr)/
     15236351974810560863784271471484)*U6*U9 + 
  (-39172893812376501053538900715841/95771355270237811143786849249328 + 
    (123098247460840518941603366853347*rr)/670399486891664678006507944745296)*
   U8*U9 + (-4093351906603161722588641523023/
     2081985984135604590082322809768 + (16487424040010105171276383332657*rr)/
     14573901888949232130576259668376)*U9^2, 
 (-10170204697623689086702129630119/4353243421374445961081220420424 - 
    (14215711709854927490467390682873*rr)/30472703949621121727568542942968)*
   U0^2 + (4951458953522015266546577621605/2176621710687222980540610210212 - 
    (7329603923650773267548493156501*rr)/15236351974810560863784271471484)*U0*
   U1 + (-49684543612888235126730145236/49468675242891431375922959323 - 
    (46302277705917229129639315596*rr)/346280726700240019631460715261)*U1^2 + 
  (2999828576724002631283034517250/544155427671805745135152552553 - 
    (5181253015916656825648311564389*rr)/3809087993702640215946067867871)*U0*
   U2 + (1989250274723088253712402200149/1088310855343611490270305105106 + 
    (2038121641344820385529575985139*rr)/1088310855343611490270305105106)*U1*
   U2 + (-2003724727980895427509989696779/2176621710687222980540610210212 + 
    (23229202279231801131471432409881*rr)/15236351974810560863784271471484)*
   U2^2 + (8275274121757676413326468770223/2176621710687222980540610210212 + 
    (14268373276525749418086568499415*rr)/15236351974810560863784271471484)*
   U0*U3 + (-972600297939154354115809958387/197874700971565725503691837292 + 
    (183909423437769353963064687097*rr)/1385122906800960078525842861044)*U1*
   U3 + (731085877654636570410792348848/544155427671805745135152552553 + 
    (5667224867740120877306150218816*rr)/3809087993702640215946067867871)*U2*
   U3 + (-2913688032771503068764340443576/544155427671805745135152552553 + 
    (2556285652454850203210552685531*rr)/3809087993702640215946067867871)*U0*
   U4 + (1861662120434802918949035687571/544155427671805745135152552553 - 
    (1668658981171120750583376979597*rr)/544155427671805745135152552553)*U1*
   U4 + (-236336683179457647990672291883/98937350485782862751845918646 - 
    (1942438962700794265288119677279*rr)/692561453400480039262921430522)*U2*
   U4 + (-926554969206579345576960748317/1088310855343611490270305105106 - 
    (5667701404693308141962544490015*rr)/7618175987405280431892135735742)*U0*
   U5 + (-1106286563842248189920651994157/1088310855343611490270305105106 - 
    (2079626769862751401202964442897*rr)/7618175987405280431892135735742)*U1*
   U5 + (3729097821574441419006262115883/2176621710687222980540610210212 + 
    (13857131521762248579452045703295*rr)/15236351974810560863784271471484)*
   U2*U5 + (3617553417938014883726535424421/1088310855343611490270305105106 + 
    (183209998382788421667047704819*rr)/1088310855343611490270305105106)*U0*
   U6 + (-240078710920075179264301794297/49468675242891431375922959323 + 
    (546885655503446506823416210819*rr)/346280726700240019631460715261)*U1*
   U6 + (-758708112487227963129499996930/544155427671805745135152552553 - 
    (7562082647683151132201384230886*rr)/3809087993702640215946067867871)*U2*
   U6 + (-1650240476184899964094206170063/1088310855343611490270305105106 - 
    (1939629661229529559392055669515*rr)/7618175987405280431892135735742)*U0*
   U7 + (1924633457539931011477055524437/2176621710687222980540610210212 - 
    (12088546130496452410011664725*rr)/15236351974810560863784271471484)*U1*
   U7 + (-1768836571950046735069397002259/2176621710687222980540610210212 - 
    (13709882461919454506236161573039*rr)/15236351974810560863784271471484)*
   U2*U7 + (-2822083014993172720511894573721/
     2176621710687222980540610210212 + (2206398916308213200580308505425*rr)/
     15236351974810560863784271471484)*U0*U8 + 
  (28485573920560578655367804759/98937350485782862751845918646 - 
    (602991145574252618315322399219*rr)/692561453400480039262921430522)*U1*
   U8 + U7*U8 + (-366144789678898807096952659295/
     1088310855343611490270305105106 - (74463260808155477417926265354*rr)/
     3809087993702640215946067867871)*U0*U9 + 
  (-1326387984099482163506919902193/1088310855343611490270305105106 + 
    (335757015694850946922639880907*rr)/7618175987405280431892135735742)*U1*
   U9 + (191782057430366720989944225393/197874700971565725503691837292 - 
    (1121568912140914610400694491239*rr)/1385122906800960078525842861044)*U2*
   U9 + (221725240274636228034204920111/197874700971565725503691837292 + 
    (73476848950791190332679904523*rr)/1385122906800960078525842861044)*U3*
   U9 + (-7823022618342368863571508319263/2176621710687222980540610210212 + 
    (14346305836408650827407141001653*rr)/15236351974810560863784271471484)*
   U4*U9 + (-4885834977972719600906867298089/
     1088310855343611490270305105106 + (147243180196394337896419863081*rr)/
     1088310855343611490270305105106)*U5*U9 + 
  (620879319991373336127600609088/544155427671805745135152552553 - 
    (820958933287281001384630593352*rr)/3809087993702640215946067867871)*U6*
   U9 + (-1833145683301039261714005645055/4353243421374445961081220420424 - 
    (5916349784084985805744618458323*rr)/30472703949621121727568542942968)*U8*
   U9 + (-3292615114794384057992893935/23658931637904597614571850111 - 
    (82578524876424899197272283727*rr)/165612521465332183302002950777)*U9^2, 
 (39156338887945740786993010761111/766170842161902489150294793994624 + 
    (1796977009130955802387500321190141*rr)/
     5363195895133317424052063557962368)*U0^2 + 
  (-290989422322670216614120336851373/383085421080951244575147396997312 - 
    (116147468078124133745804102674527*rr)/
     2681597947566658712026031778981184)*U0*U1 + 
  (1911337327041940181636782127413/2176621710687222980540610210212 + 
    (277464090155043764539947367689*rr)/7618175987405280431892135735742)*
   U1^2 + (-277761912957861198869712517622593/
     95771355270237811143786849249328 - (38301637481133335250041938112631*rr)/
     670399486891664678006507944745296)*U0*U2 + 
  (29776986742717709638910990855829/47885677635118905571893424624664 - 
    (8153786094106228573243494950247*rr)/11971419408779726392973356156166)*U1*
   U2 + (186658662563796780205521292138459/95771355270237811143786849249328 - 
    (682522019859788184976385083783593*rr)/670399486891664678006507944745296)*
   U2^2 + (41534221591394296057051593538545/
     191542710540475622287573698498656 - 
    (741177770479751233352164252782829*rr)/
     1340798973783329356013015889490592)*U0*U3 + 
  (32477707995177389535201917883593/95771355270237811143786849249328 + 
    (333769285589254479269954733170879*rr)/670399486891664678006507944745296)*
   U1*U3 + (206956473219889073786535861828051/
     191542710540475622287573698498656 - 
    (1329080353473188103294936522784505*rr)/
     1340798973783329356013015889490592)*U2*U3 + 
  (625955046114819089477942779713739/191542710540475622287573698498656 + 
    (830361160746329055031635720753093*rr)/
     1340798973783329356013015889490592)*U0*U4 + 
  (-478204529222955509766779074356507/95771355270237811143786849249328 - 
    (42473251196598170214802863699579*rr)/95771355270237811143786849249328)*
   U1*U4 + (-7813123894070889566647607582581/
     2176621710687222980540610210212 + (33756408598171886949392271744035*rr)/
     15236351974810560863784271471484)*U2*U4 + 
  (-13434956070078764154820780308773/191542710540475622287573698498656 - 
    (514725767103976452874509059706591*rr)/
     1340798973783329356013015889490592)*U0*U5 + 
  (162268307439510124541733911697411/95771355270237811143786849249328 + 
    (424283641275691796928712017766795*rr)/670399486891664678006507944745296)*
   U1*U5 + (-68334252652185678634838326982359/
     95771355270237811143786849249328 - 
    (659133144940221468043736418598673*rr)/670399486891664678006507944745296)*
   U2*U5 + (-61517252812608006143424033371577/
     47885677635118905571893424624664 - (34622687871890966616350185222545*rr)/
     47885677635118905571893424624664)*U0*U6 + 
  (6881439151773611014750572240249/4353243421374445961081220420424 - 
    (955621313985808015045632982757*rr)/30472703949621121727568542942968)*U1*
   U6 + (-598327009595601712284110733408/5985709704389863196486678078083 + 
    (186453762816623120678497231519067*rr)/167599871722916169501626986186324)*
   U2*U6 + (4035878338632433494955368172541/8706486842748891922162440840848 + 
    (3358643867740789843870015117511*rr)/7618175987405280431892135735742)*U0*
   U7 + (-434045367234691794234542809487199/
     383085421080951244575147396997312 - 
    (806735600844931239644953332745325*rr)/
     2681597947566658712026031778981184)*U1*U7 + 
  (-76143233928454215511657980700039/95771355270237811143786849249328 + 
    (340050779013631813835076160551225*rr)/670399486891664678006507944745296)*
   U2*U7 + (2053947883083326905061318854099/8706486842748891922162440840848 + 
    (5046970429295208393248046585993*rr)/60945407899242243455137085885936)*U0*
   U8 + (-698865932610936729418707058523/17412973685497783844324881681696 + 
    (50648846412603630152049854889951*rr)/121890815798484486910274171771872)*
   U1*U8 + U6*U8 + (70067443630256358858639427456867/
     383085421080951244575147396997312 - 
    (398829316444549092645267797118631*rr)/
     2681597947566658712026031778981184)*U0*U9 + 
  (35071739957446659718418900144119/95771355270237811143786849249328 + 
    (122589955587061556296549370106575*rr)/670399486891664678006507944745296)*
   U1*U9 + (-23741757100716171778551671980473/
     191542710540475622287573698498656 + 
    (175981991950242724514480427352765*rr)/
     1340798973783329356013015889490592)*U2*U9 + 
  (-9437148669520366675472580231553/47885677635118905571893424624664 - 
    (19273644340774443069839194131509*rr)/335199743445832339003253972372648)*
   U3*U9 + (158266212267886028475014288530623/
     95771355270237811143786849249328 + (17636929381889795703830797051607*rr)/
     670399486891664678006507944745296)*U4*U9 + 
  (90709238799362155177411604905931/47885677635118905571893424624664 + 
    (968695962037141997957322269505*rr)/23942838817559452785946712312332)*U5*
   U9 + (-3941863151086490832758961546819/11971419408779726392973356156166 - 
    (699025591169404376112872078479*rr)/41899967930729042375406746546581)*U6*
   U9 + (2801589473886112590446695927401/23942838817559452785946712312332 + 
    (7224491641795468226595015534615*rr)/167599871722916169501626986186324)*
   U8*U9 + (-4868082201794808393180855877387/
     8327943936542418360329291239072 + (9562704099008985197618123365607*rr)/
     58295607555796928522305038673504)*U9^2, 
 (-1086861076567179718652323732166617/1288560052726836004480041244445504 + 
    (86675032193780037967360351950267*rr)/1288560052726836004480041244445504)*
   U0^2 + (455182450717831278417791758651747/
     644280026363418002240020622222752 - 
    (194526959688836711617551113351617*rr)/644280026363418002240020622222752)*
   U0*U1 + (-9389541850201283242844270503597/
     14642727871895863687273195959608 + (1567226211867071373104156612973*rr)/
     14642727871895863687273195959608)*U1^2 + 
  (166531416059476865456303827773965/161070006590854500560005155555688 - 
    (94111681792386711669357846920581*rr)/161070006590854500560005155555688)*
   U0*U2 + (347904028364969221802882958362939/
     322140013181709001120010311111376 + 
    (177942396693416450187354932949637*rr)/322140013181709001120010311111376)*
   U1*U2 + (262593219434534100912290586756163/
     322140013181709001120010311111376 + 
    (32965287201926689604891330559129*rr)/322140013181709001120010311111376)*
   U2^2 + (464313270123059449184503706793205/
     322140013181709001120010311111376 + (2483329247527908506079230539873*rr)/
     322140013181709001120010311111376)*U0*U3 + 
  (-222884250784138612058046144791791/161070006590854500560005155555688 + 
    (68796578419449663859541013705297*rr)/161070006590854500560005155555688)*
   U1*U3 + (567089083665733274747696901522367/
     644280026363418002240020622222752 + 
    (138623789747494504418187979703709*rr)/644280026363418002240020622222752)*
   U2*U3 + (-90853601454647102851713856364319/
     80535003295427250280002577777844 + 
    (135479254723585808557310497927319*rr)/161070006590854500560005155555688)*
   U0*U4 + (-54821682734451133903323595140363/
     80535003295427250280002577777844 - (68497656388448701328796886186035*rr)/
     40267501647713625140001288888922)*U1*U4 + 
  (-13557476985239109470346216399441/3660681967973965921818298989902 - 
    (519367312838846361002850200082*rr)/1830340983986982960909149494951)*U2*
   U4 + (-233408557904337146171881141769771/
     322140013181709001120010311111376 - 
    (174708236836805679175356084929771*rr)/322140013181709001120010311111376)*
   U0*U5 + (121096260878025452647074493013837/
     322140013181709001120010311111376 + 
    (125889956784921548351506893489119*rr)/322140013181709001120010311111376)*
   U1*U5 + (19312651878990475687195587269573/
     161070006590854500560005155555688 - 
    (69689987876828562681870731599315*rr)/161070006590854500560005155555688)*
   U2*U5 + (118389371433819409679863762113147/
     80535003295427250280002577777844 - (11433238380686151598247851258737*rr)/
     80535003295427250280002577777844)*U0*U6 + 
  (-12941523372107927290851903986485/7321363935947931843636597979804 + 
    (5627385256955763263092987449635*rr)/7321363935947931843636597979804)*U1*
   U6 + (-103638638843482960056454633565047/
     161070006590854500560005155555688 - 
    (60697589700171852548133876151809*rr)/161070006590854500560005155555688)*
   U2*U6 + (-21024552840199345365409553125189/
     58570911487583454749092783838432 + (6762727101909315738167005912109*rr)/
     58570911487583454749092783838432)*U0*U7 + 
  (28417027239044729930393457136399/644280026363418002240020622222752 - 
    (185841733795656290024929397709665*rr)/644280026363418002240020622222752)*
   U1*U7 + (-5122079622360270820820504114155/
     8706486842748891922162440840848 - (1502008197661592383625673121777*rr)/
     8706486842748891922162440840848)*U2*U7 + U6*U7 + 
  (-7007231972876424953556566037487/14642727871895863687273195959608 + 
    (511588977729716697008388181033*rr)/14642727871895863687273195959608)*U0*
   U8 + (25159998908856556964843764679/29285455743791727374546391919216 - 
    (8404950954041551845367033791113*rr)/29285455743791727374546391919216)*U1*
   U8 + (131374530956535044007632413498753/
     644280026363418002240020622222752 - 
    (21844040105537792747917030507191*rr)/644280026363418002240020622222752)*
   U0*U9 + (-225903507709357845843840000628521/
     322140013181709001120010311111376 + 
    (63417214689335523722351298740757*rr)/322140013181709001120010311111376)*
   U1*U9 + (-36046088043389315708487342910737/
     322140013181709001120010311111376 - 
    (92405879868516385652818999171501*rr)/322140013181709001120010311111376)*
   U2*U9 + (20028831426749080332430355360591/
     40267501647713625140001288888922 - (1542460931364827735075742583801*rr)/
     20133750823856812570000644444461)*U3*U9 + 
  (-86920009512137786473314836604829/322140013181709001120010311111376 + 
    (175410394502068111654699152045729*rr)/322140013181709001120010311111376)*
   U4*U9 + (-8979301473995490478786714152853/
     8706486842748891922162440840848 + (2092124414534199914587840103413*rr)/
     8706486842748891922162440840848)*U5*U9 + 
  (-11541607420295662624447840589339/40267501647713625140001288888922 - 
    (5807090883240562982194494058116*rr)/20133750823856812570000644444461)*U6*
   U9 + (U7*U9)/2 + (-2278854833352595675422845672399/
     161070006590854500560005155555688 - (7396614052571296737396832906585*rr)/
     80535003295427250280002577777844)*U8*U9 + 
  (-148425738908325467744355859547/378542906206473561833149601776 - 
    (49900715708009086038123044775*rr)/378542906206473561833149601776)*U9^2, 
 (-184392238557973312390926657227/1582997607772525804029534698336 + 
    (933382560936058258445119598407*rr)/11080983254407680628206742888352)*
   U0^2 + (-16229509462746756614155854663/791498803886262902014767349168 + 
    (14020729733939616891069036227*rr)/5540491627203840314103371444176)*U0*
   U1 + (4181974223901124523759592509/98937350485782862751845918646 - 
    (31559482690249614569840360119*rr)/692561453400480039262921430522)*U1^2 + 
  (-154507336348695520405729717447/395749401943131451007383674584 - 
    (142290077785623576942023177373*rr)/2770245813601920157051685722088)*U0*
   U2 + (-6702747946103936999364174025/98937350485782862751845918646 - 
    (6006846148265450025730764182*rr)/49468675242891431375922959323)*U1*U2 + 
  (19700099340727681927299423913/197874700971565725503691837292 - 
    (267171965752638645127167955263*rr)/1385122906800960078525842861044)*
   U2^2 + (42519499527583319064358598329/395749401943131451007383674584 - 
    (377440959769626715347049573533*rr)/2770245813601920157051685722088)*U0*
   U3 + (26947698508811745488141826325/197874700971565725503691837292 + 
    (242048876461598668285574476339*rr)/1385122906800960078525842861044)*U1*
   U3 + (637306919290230498842959452/49468675242891431375922959323 - 
    (229435337705915405157714586429*rr)/1385122906800960078525842861044)*U2*
   U3 + (381617757112849430417776870011/395749401943131451007383674584 + 
    (347950129766006394760002203749*rr)/2770245813601920157051685722088)*U0*
   U4 + (-162272555259584308149800619649/197874700971565725503691837292 + 
    (8146762035807784586329435519*rr)/197874700971565725503691837292)*U1*U4 + 
  (-31793619577441391009467963137/49468675242891431375922959323 + 
    (128293171588123821204335704583*rr)/346280726700240019631460715261)*U2*
   U4 + (-91332681005789546634748694167/395749401943131451007383674584 - 
    (203039249496214074880648669477*rr)/2770245813601920157051685722088)*U0*
   U5 + (-16203857937816765138264041921/197874700971565725503691837292 + 
    (32182033764119949502720274579*rr)/1385122906800960078525842861044)*U1*
   U5 + (-89878597223294190461857251761/197874700971565725503691837292 - 
    (266859277126814195423516731727*rr)/1385122906800960078525842861044)*U2*
   U5 + (-10400226207494716994306329324/49468675242891431375922959323 - 
    (5591886834910333140202168144*rr)/49468675242891431375922959323)*U0*U6 + 
  (14604357294625714942501675272/49468675242891431375922959323 + 
    (62921304135925039840671212440*rr)/346280726700240019631460715261)*U1*
   U6 + (2040971328309629439253304623/49468675242891431375922959323 + 
    (24389480206255504709699656912*rr)/346280726700240019631460715261)*U2*
   U6 + U6^2 + (84074507908222926609556145023/
     395749401943131451007383674584 + (185620910445075439345399318281*rr)/
     2770245813601920157051685722088)*U0*U7 + 
  (-72606620383395676069027685709/791498803886262902014767349168 - 
    (6662799922358131773711519831*rr)/5540491627203840314103371444176)*U1*
   U7 + (-44263183123344871582111762841/197874700971565725503691837292 + 
    (132457585894808103826916895963*rr)/1385122906800960078525842861044)*U2*
   U7 + (1139302080919062985700478542/49468675242891431375922959323 + 
    (10688431829785125716595949574*rr)/346280726700240019631460715261)*U0*
   U8 + (803483947847118059213993112/49468675242891431375922959323 + 
    (45385482630151967005227536303*rr)/692561453400480039262921430522)*U1*
   U8 + (-26256752671731864202041598591/791498803886262902014767349168 - 
    (27752361355271991835045055557*rr)/5540491627203840314103371444176)*U0*
   U9 + (-975107103738657557222137398/49468675242891431375922959323 + 
    (55062275124484148452586564697*rr)/692561453400480039262921430522)*U1*
   U9 + (-2903841445333481136974795483/395749401943131451007383674584 - 
    (109732184197678225922066752177*rr)/2770245813601920157051685722088)*U2*
   U9 + (1284435075738926866323545001/98937350485782862751845918646 + 
    (30755910790903072760822503675*rr)/692561453400480039262921430522)*U3*
   U9 + (12313717369934495434029810225/197874700971565725503691837292 - 
    (50193691452129740935351080663*rr)/1385122906800960078525842861044)*U4*
   U9 + (8024298039831928858323392007/98937350485782862751845918646 + 
    (1036299784268854040036560696*rr)/49468675242891431375922959323)*U5*U9 + 
  (48244687567561781867008845017/98937350485782862751845918646 + 
    (4849786214831977334061945465*rr)/692561453400480039262921430522)*U6*U9 + 
  (15874570943371066835569205011/197874700971565725503691837292 - 
    (32672795611409735054160051641*rr)/1385122906800960078525842861044)*U8*
   U9 + (-387614942275588829141521945/8603247868328944587117036404 + 
    (1143033892435425856704631153*rr)/60222735078302612109819254828)*U9^2, 
 (-496297416900003127504935044761/1582997607772525804029534698336 + 
    (260462701999089645547061863133*rr)/11080983254407680628206742888352)*
   U0^2 + (478531487668456592762832942007/791498803886262902014767349168 + 
    (109832607926627297347899952237*rr)/5540491627203840314103371444176)*U0*
   U1 + (6225249865852729287349660157/98937350485782862751845918646 + 
    (38504009039400136451930226343*rr)/692561453400480039262921430522)*U1^2 + 
  (4632190930192072159446086059/197874700971565725503691837292 + 
    (231294826581560641707010963589*rr)/1385122906800960078525842861044)*U0*
   U2 + (36753818203495631018177904349/197874700971565725503691837292 + 
    (36861538121290073509152387325*rr)/197874700971565725503691837292)*U1*
   U2 + (32011624198841232955977265293/49468675242891431375922959323 - 
    (109434946576202841092821936231*rr)/346280726700240019631460715261)*
   U2^2 + (137003951568789150743965152231/395749401943131451007383674584 + 
    (394223786310267873072856236145*rr)/2770245813601920157051685722088)*U0*
   U3 + (-154659174055129543388820988109/98937350485782862751845918646 + 
    (27453470580627587826423845516*rr)/346280726700240019631460715261)*U1*
   U3 + (99350061882952551633450319381/197874700971565725503691837292 + 
    (20244117224184460254314544613*rr)/1385122906800960078525842861044)*U2*
   U3 + (-178439590257403074511283681775/395749401943131451007383674584 - 
    (138703521858340436894391778893*rr)/2770245813601920157051685722088)*U0*
   U4 + (285766174019792061323233204479/197874700971565725503691837292 - 
    (202341780360943348786326152669*rr)/197874700971565725503691837292)*U1*
   U4 + (-271456577429889918845522237755/98937350485782862751845918646 - 
    (188190017873670593167531796815*rr)/692561453400480039262921430522)*U2*
   U4 + (505156747943472627842952950251/395749401943131451007383674584 - 
    (790056425751987488836465655679*rr)/2770245813601920157051685722088)*U0*
   U5 + (-33481686840185695028071647511/49468675242891431375922959323 + 
    (167251057699930451034754779196*rr)/346280726700240019631460715261)*U1*
   U5 + (1007160729388419224031029377/98937350485782862751845918646 - 
    (277636080183039255216644217109*rr)/346280726700240019631460715261)*U2*
   U5 + (11516616624358168701574782419/49468675242891431375922959323 - 
    (7607544615755253844667214267*rr)/49468675242891431375922959323)*U0*U6 + 
  (-160708236819863267683226954035/98937350485782862751845918646 - 
    (108855694506794495553210493621*rr)/692561453400480039262921430522)*U1*
   U6 + (40570657183010249644268159866/49468675242891431375922959323 + 
    (53162359613152956948357526917*rr)/346280726700240019631460715261)*U2*
   U6 + (5422007375017007939877825669/395749401943131451007383674584 + 
    (180848153345944961912240224211*rr)/2770245813601920157051685722088)*U0*
   U7 + (432188761643367595280288993733/791498803886262902014767349168 - 
    (1454105511162308509189271368297*rr)/5540491627203840314103371444176)*U1*
   U7 + (-28854859306356712251158487253/98937350485782862751845918646 + 
    (44529148991520522611534654669*rr)/692561453400480039262921430522)*U2*
   U7 + (54007326560034594646264617463/197874700971565725503691837292 - 
    (136639008985401009528613150623*rr)/1385122906800960078525842861044)*U0*
   U8 + (200525844690154138184478505339/395749401943131451007383674584 - 
    (67109987390852715490063075287*rr)/2770245813601920157051685722088)*U1*
   U8 + U5*U8 + (354723018050525299585526781539/
     791498803886262902014767349168 - (478524892222475828348952150799*rr)/
     5540491627203840314103371444176)*U0*U9 + 
  (-140787153444757880954645624621/197874700971565725503691837292 - 
    (115525817924699164612946383645*rr)/1385122906800960078525842861044)*U1*
   U9 + (299619973506043148773818285991/395749401943131451007383674584 - 
    (241850048007352325143325728755*rr)/2770245813601920157051685722088)*U2*
   U9 + (29440041397159654850337220393/197874700971565725503691837292 + 
    (307216293110751229765652116877*rr)/1385122906800960078525842861044)*U3*
   U9 + (-175800023964693239576576031457/197874700971565725503691837292 + 
    (275523099014681118078997112935*rr)/1385122906800960078525842861044)*U4*
   U9 + (19939735865785444372592801337/197874700971565725503691837292 - 
    (31895020145994204069314865315*rr)/197874700971565725503691837292)*U5*
   U9 + (20844840325359255038125036391/98937350485782862751845918646 - 
    (111752129305742273471950126553*rr)/692561453400480039262921430522)*U6*
   U9 + (86275773985996412584434554027/395749401943131451007383674584 + 
    (23053565086528272498274303295*rr)/2770245813601920157051685722088)*U8*
   U9 + (-2842471295538575465249219383/17206495736657889174234072808 - 
    (17751726288052858447291276965*rr)/120445470156605224219638509656)*U9^2, 
 (-80266879746532573432873328097243/1083561862520293912858216501010992 + 
    (902912021979424883646894241559095*rr)/
     7584933037642057390007515507076944)*U0^2 + 
  (164567745626644264444794780909971/1083561862520293912858216501010992 - 
    (1900966221886315334175550385857295*rr)/
     7584933037642057390007515507076944)*U0*U1 + 
  (-1006531581321583594252053822847/135445232815036739107277062626374 - 
    (64381882271617539806354274137499*rr)/948116629705257173750939438384618)*
   U1^2 + (-91124334842482942569906787360539/
     270890465630073478214554125252748 - 
    (100956468258188545087663657656333*rr)/
     1896233259410514347501878876769236)*U0*U2 + 
  (155071430997889627879015789252573/135445232815036739107277062626374 + 
    (8719357080693742045727631746277*rr)/67722616407518369553638531313187)*U1*
   U2 + (13406187086879657421563036515547/67722616407518369553638531313187 - 
    (313443876632249365495706929139605*rr)/948116629705257173750939438384618)*
   U2^2 + (338191552627365406865912672708325/
     1083561862520293912858216501010992 - 
    (805047263749203287006094500436057*rr)/
     7584933037642057390007515507076944)*U0*U3 + 
  (-24507771790735834284531699456823/135445232815036739107277062626374 + 
    (431261096528785403044823912500939*rr)/948116629705257173750939438384618)*
   U1*U3 + (-35578625277931108366191908469453/
     541780931260146956429108250505496 - 
    (1233441543358795970479824331006909*rr)/
     3792466518821028695003757753538472)*U2*U3 + 
  (31709135995420922591354364781645/1083561862520293912858216501010992 + 
    (1327842126382512937168391326151255*rr)/
     7584933037642057390007515507076944)*U0*U4 + 
  (-421064126068857440414560878793447/135445232815036739107277062626374 - 
    (89917468040932045675031882442165*rr)/135445232815036739107277062626374)*
   U1*U4 + (-365987685873964044991138446522183/
     270890465630073478214554125252748 + 
    (1269820826509221554559987172889419*rr)/
     1896233259410514347501878876769236)*U2*U4 + 
  (-6031654646035156453866987190051/135445232815036739107277062626374 - 
    (355020217098919405824772842804675*rr)/948116629705257173750939438384618)*
   U0*U5 + (190196515118452622936259635967279/
     270890465630073478214554125252748 - 
    (362996125408807507627689577953389*rr)/
     1896233259410514347501878876769236)*U1*U5 + 
  (-158290730588028677971236679454085/135445232815036739107277062626374 - 
    (267010731316497651269842014225341*rr)/948116629705257173750939438384618)*
   U2*U5 + (-78091054099163540279294434740361/
     270890465630073478214554125252748 - 
    (69166873650397429991826358375445*rr)/270890465630073478214554125252748)*
   U0*U6 + (-123324692079028854177985008049705/
     270890465630073478214554125252748 + 
    (1259747965706420570829337745741197*rr)/
     1896233259410514347501878876769236)*U1*U6 + 
  (141088614090729528938227471273025/135445232815036739107277062626374 + 
    (110817383052724454771161186089501*rr)/948116629705257173750939438384618)*
   U2*U6 + (95770400261303324520175334806401/
     1083561862520293912858216501010992 + 
    (670315986468281828046282489323439*rr)/
     7584933037642057390007515507076944)*U0*U7 + 
  (-150474040987899870983707286864283/270890465630073478214554125252748 - 
    (459966345825974318221917833531243*rr)/
     1896233259410514347501878876769236)*U1*U7 + 
  (-1502981731270981558168587178661/7321363935947931843636597979804 + 
    (10188062225365251949859778940507*rr)/51249547551635522905456185858628)*
   U2*U7 + U5*U7 + (-58229860370810962301174255095001/
     1083561862520293912858216501010992 + 
    (302242913668162733432897804208941*rr)/
     7584933037642057390007515507076944)*U0*U8 + 
  (-9849808040002635378195215713103/135445232815036739107277062626374 - 
    (147265100749649403433281600986659*rr)/948116629705257173750939438384618)*
   U1*U8 + (438074985318644563679762421770325/
     1083561862520293912858216501010992 - 
    (586175301433641876740145653235465*rr)/
     7584933037642057390007515507076944)*U0*U9 + 
  (-17657415217420751645499740379833/270890465630073478214554125252748 + 
    (258989570863724473995892889380827*rr)/
     1896233259410514347501878876769236)*U1*U9 + 
  (61876395704084902010597038128639/270890465630073478214554125252748 + 
    (189812950162300240866790412935125*rr)/
     1896233259410514347501878876769236)*U2*U9 + 
  (-80497879101273926791816122094251/270890465630073478214554125252748 + 
    (161934530144805699849941530057707*rr)/
     1896233259410514347501878876769236)*U3*U9 + 
  (-10335093736507858054776198385547/135445232815036739107277062626374 - 
    (34478882036827412436212427511372*rr)/474058314852628586875469719192309)*
   U4*U9 + (213783662572825665771785490891/3660681967973965921818298989902 + 
    (58801364339548425126822756385*rr)/1830340983986982960909149494951)*U5*
   U9 + (-34591887900475056851311775850688/67722616407518369553638531313187 - 
    (11622364090908835330046639149476*rr)/474058314852628586875469719192309)*
   U6*U9 + (39/148 - (11*rr)/148)*U7*U9 + 
  (34427790214578136705873053381971/1083561862520293912858216501010992 - 
    (709256627407481935252182334759063*rr)/
     7584933037642057390007515507076944)*U8*U9 + 
  (-278152268994940490511542585137/1273280684512683798893321387792 - 
    (220343808571605940551470610875*rr)/8912964791588786592253249714544)*
   U9^2, (137374616745874453261150464365/791498803886262902014767349168 + 
    (23462257522145233865670557833*rr)/791498803886262902014767349168)*U0^2 + 
  (-68688758506800888683930020345/791498803886262902014767349168 + 
    (60934562723656140726033763795*rr)/791498803886262902014767349168)*U0*
   U1 + (-11698102363637484519694400163/98937350485782862751845918646 + 
    (202499041488456826779950359*rr)/98937350485782862751845918646)*U1^2 + 
  (-31315302857986768937914136593/197874700971565725503691837292 + 
    (17649430735309820504570425583*rr)/197874700971565725503691837292)*U0*
   U2 + (-72707279393902206244115148159/197874700971565725503691837292 - 
    (15057074645318462414937068225*rr)/197874700971565725503691837292)*U1*
   U2 + (-82827246820553909494576975991/197874700971565725503691837292 - 
    (5771646877645753083751030565*rr)/197874700971565725503691837292)*U2^2 + 
  (-17260983497879713612976842951/98937350485782862751845918646 - 
    (2807420939430365264037194537*rr)/98937350485782862751845918646)*U0*U3 + 
  (22097800921062393702415971100/49468675242891431375922959323 - 
    (4199759178325119677778042555*rr)/49468675242891431375922959323)*U1*U3 + 
  (-35560266627202820978383740921/395749401943131451007383674584 + 
    (3914857530682846634085604685*rr)/395749401943131451007383674584)*U2*U3 + 
  (15276627497889249111514160531/49468675242891431375922959323 - 
    (27360880214357622290507826051*rr)/98937350485782862751845918646)*U0*U4 + 
  (29433855493672376522576207941/49468675242891431375922959323 + 
    (23391973467994524733722264656*rr)/49468675242891431375922959323)*U1*U4 + 
  (205115396351844658093680051055/197874700971565725503691837292 + 
    (5524791867514688701025239315*rr)/197874700971565725503691837292)*U2*U4 + 
  (2557502811962454168608798971/197874700971565725503691837292 + 
    (40639123823636812644782758219*rr)/197874700971565725503691837292)*U0*
   U5 + (-15986268697216609660607254317/197874700971565725503691837292 - 
    (319300939950244296881036583*rr)/197874700971565725503691837292)*U1*U5 + 
  (2144808719492903311955238655/98937350485782862751845918646 + 
    (9372609175339563293801718299*rr)/98937350485782862751845918646)*U2*U5 + 
  (-4181294703641183703867845887/49468675242891431375922959323 + 
    (1418454636121024808783427931*rr)/49468675242891431375922959323)*U0*U6 + 
  (24800533195886812518167487997/49468675242891431375922959323 - 
    (8163404352563539133502657707*rr)/49468675242891431375922959323)*U1*U6 + 
  (13366044356690549735820660071/98937350485782862751845918646 - 
    (1499326620176228363619913111*rr)/98937350485782862751845918646)*U2*U6 + 
  U5*U6 + (-1406315630410874225383669326/49468675242891431375922959323 - 
    (11373400309504421877768294165*rr)/197874700971565725503691837292)*U0*
   U7 + (109689726677618188155150263619/395749401943131451007383674584 + 
    (44910748840398061678546576267*rr)/395749401943131451007383674584)*U1*
   U7 + (55923368877586118053232907029/395749401943131451007383674584 - 
    (12006732890897913801301392063*rr)/395749401943131451007383674584)*U2*
   U7 + (7978698671221325955177263317/49468675242891431375922959323 + 
    (388966564138294245346668901*rr)/49468675242891431375922959323)*U0*U8 + 
  (-6468632895923031101190777411/197874700971565725503691837292 + 
    (14936391522446050264200997941*rr)/197874700971565725503691837292)*U1*
   U8 + (-2660438067103728694721766591/395749401943131451007383674584 + 
    (22429495903233572650668975809*rr)/395749401943131451007383674584)*U0*
   U9 + (12055042889653370381365028155/98937350485782862751845918646 - 
    (513803986595844817319207849*rr)/98937350485782862751845918646)*U1*U9 + 
  (-100304762132321547963364567453/395749401943131451007383674584 + 
    (10492227636155747274789268069*rr)/395749401943131451007383674584)*U2*
   U9 + (-13419056653611495881466245359/197874700971565725503691837292 - 
    (5791784247801609398704427061*rr)/197874700971565725503691837292)*U3*U9 + 
  (34469680455668241468074594941/197874700971565725503691837292 - 
    (2572486183497733907406331945*rr)/197874700971565725503691837292)*U4*U9 + 
  (41709301396713710835973513317/197874700971565725503691837292 + 
    (5120662836393973482378130365*rr)/197874700971565725503691837292)*U5*U9 + 
  (28260090121380887635023958863/197874700971565725503691837292 + 
    (9484652157681816818871778821*rr)/197874700971565725503691837292)*U6*U9 + 
  (68598174500006736396784346453/791498803886262902014767349168 + 
    (7925421677607494254551395137*rr)/791498803886262902014767349168)*U8*U9 + 
  (379674971252770025738528465/4301623934164472293558518202 + 
    (298992861772478916768579279*rr)/8603247868328944587117036404)*U9^2, 
 (-9074840865837750713289719829673/58570911487583454749092783838432 + 
    (4600650225026184743960951864509*rr)/409996380413084183243649486869024)*
   U0^2 + (-555417522514179568960975082653/7321363935947931843636597979804 + 
    (366587917815275031351001079553*rr)/51249547551635522905456185858628)*U0*
   U1 + (-782382951806934454931229662265/7321363935947931843636597979804 - 
    (715772636499630351189287166073*rr)/51249547551635522905456185858628)*
   U1^2 + (48088242799332325999846350759/1830340983986982960909149494951 - 
    (2828112158547225064100430709381*rr)/12812386887908880726364046464657)*U0*
   U2 + (331770098249106922554939217553/7321363935947931843636597979804 - 
    (251458127904874695750280162715*rr)/3660681967973965921818298989902)*U1*
   U2 + (1034603127441486622052701554319/3660681967973965921818298989902 + 
    (9890304944752947816699720415887*rr)/51249547551635522905456185858628)*
   U2^2 + (6385471483984231018892042234269/58570911487583454749092783838432 - 
    (23917364506982606039042395239041*rr)/409996380413084183243649486869024)*
   U0*U3 + (82688381127419819303546957666/1830340983986982960909149494951 + 
    (2787835145970657016677929495391*rr)/25624773775817761452728092929314)*U1*
   U3 + (-1026578825505093451857683360573/29285455743791727374546391919216 + 
    (24283609678462878130682595635787*rr)/204998190206542091621824743434512)*
   U2*U3 + (7129391850451615578079762281749/
     58570911487583454749092783838432 + (69983159668321057484784925692655*rr)/
     409996380413084183243649486869024)*U0*U4 + 
  (-1625905287024855800079217850795/7321363935947931843636597979804 + 
    (994580889744764913662743918687*rr)/7321363935947931843636597979804)*U1*
   U4 + (-1557154688318647490869715628419/14642727871895863687273195959608 - 
    (11763174300156456651305060358081*rr)/102499095103271045810912371717256)*
   U2*U4 + (-366434462981396470678384693983/1830340983986982960909149494951 + 
    (1819963792528679144963374516403*rr)/25624773775817761452728092929314)*U0*
   U5 + (1929937503532391810195171416055/14642727871895863687273195959608 - 
    (13143147862108070282878807730669*rr)/102499095103271045810912371717256)*
   U1*U5 + (4670146529132491368821738432237/7321363935947931843636597979804 + 
    (11227239478588382819117807893205*rr)/51249547551635522905456185858628)*
   U2*U5 + U5^2 + (4557032334325854711125571611703/
     14642727871895863687273195959608 + (695891839142976016174191241163*rr)/
     14642727871895863687273195959608)*U0*U6 + 
  (7391130657451290402858953511027/14642727871895863687273195959608 + 
    (11598711862995926210649226944561*rr)/102499095103271045810912371717256)*
   U1*U6 + (-3110803372181267435977758511653/
     7321363935947931843636597979804 - (5393904542074973693681335562849*rr)/
     51249547551635522905456185858628)*U2*U6 + 
  (-2217735323195531075665264443965/58570911487583454749092783838432 + 
    (12727088360502252664713315508613*rr)/409996380413084183243649486869024)*
   U0*U7 + (1207091346474859644260951482549/
     14642727871895863687273195959608 + (6989317350052452890682133706781*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-1231266607466735716099436569715/7321363935947931843636597979804 - 
    (2019697356091005931459759940019*rr)/25624773775817761452728092929314)*U2*
   U7 + (1687928046449512059077170805603/58570911487583454749092783838432 + 
    (28665811127856759611826141985025*rr)/409996380413084183243649486869024)*
   U0*U8 + (-2803802817680583566079729449793/
     14642727871895863687273195959608 - (1756497927070752013250712144391*rr)/
     102499095103271045810912371717256)*U1*U8 + 
  (-318647557020140481867194483487/7321363935947931843636597979804 + 
    (635621588934750933210487654876*rr)/12812386887908880726364046464657)*U0*
   U9 + (276839845510891120936271417645/1830340983986982960909149494951 + 
    (1065710837318804931112180427927*rr)/51249547551635522905456185858628)*U1*
   U9 + (-597391488270584836763285829017/14642727871895863687273195959608 - 
    (356626673055341745803925884063*rr)/102499095103271045810912371717256)*U2*
   U9 + (-772774842739862608551232327811/14642727871895863687273195959608 - 
    (393993609982375261913894163809*rr)/102499095103271045810912371717256)*U3*
   U9 + (455891609821042525844789674915/7321363935947931843636597979804 - 
    (723178361798152045179925496225*rr)/25624773775817761452728092929314)*U4*
   U9 + (2506982875497262636816213388395/14642727871895863687273195959608 + 
    (603864415468023470991383911597*rr)/14642727871895863687273195959608)*U5*
   U9 + (-1718526451683447622669205750997/7321363935947931843636597979804 + 
    (2860770537644347059807999118501*rr)/51249547551635522905456185858628)*U6*
   U9 + (2712793630585843872544935658207/58570911487583454749092783838432 - 
    (7577230774956264338012720257875*rr)/409996380413084183243649486869024)*
   U8*U9 + (1637221874149895973613310487/68825982946631556696936291232 + 
    (9256223729935905892205462509*rr)/481781880626420896878554038624)*U9^2, 
 (360580116805707517671472724687/378542906206473561833149601776 + 
    (13532792690374200678282912839*rr)/378542906206473561833149601776)*U0^2 + 
  (-162860376073231175892355545617/189271453103236780916574800888 + 
    (47795273872600270643596221183*rr)/189271453103236780916574800888)*U0*
   U1 + (560219177849781213824868121/2150811967082236146779259101 + 
    (302482305712073594755306454*rr)/2150811967082236146779259101)*U1^2 + 
  (-317951988069946519303783560753/189271453103236780916574800888 + 
    (111346202180471409085403359927*rr)/189271453103236780916574800888)*U0*
   U2 + (-35333236347316425094036969151/47317863275809195229143700222 - 
    (41151803585444294141322018323*rr)/47317863275809195229143700222)*U1*U2 + 
  (25139232924743632059332577493/189271453103236780916574800888 - 
    (36972073726238985705140602545*rr)/189271453103236780916574800888)*U2^2 + 
  (-292533543741698360672746502797/189271453103236780916574800888 - 
    (19195248403865900057992036367*rr)/189271453103236780916574800888)*U0*
   U3 + (30265205781138914637120656637/17206495736657889174234072808 - 
    (5671505143219340468833317761*rr)/17206495736657889174234072808)*U1*U3 + 
  (-34348084674574770572867264329/189271453103236780916574800888 - 
    (89230926172657399901399454907*rr)/189271453103236780916574800888)*U2*
   U3 + (116040339513084851190333534655/189271453103236780916574800888 - 
    (68081232545060955828135037677*rr)/189271453103236780916574800888)*U0*
   U4 + (3647815216175834236997375640/23658931637904597614571850111 + 
    (33177953578485764864005076861*rr)/23658931637904597614571850111)*U1*U4 + 
  (10248149579502364867646698573/8603247868328944587117036404 + 
    (1841403239413707250835428247*rr)/8603247868328944587117036404)*U2*U4 + 
  (115436992658923063815481526053/94635726551618390458287400444 + 
    (38328986424840994334945378937*rr)/94635726551618390458287400444)*U0*U5 + 
  (-14179868524781221439296340169/23658931637904597614571850111 + 
    (2937013300165040789149295590*rr)/23658931637904597614571850111)*U1*U5 + 
  (90938320610749270203095377745/189271453103236780916574800888 - 
    (47617608358303138401714662565*rr)/189271453103236780916574800888)*U2*
   U5 + (-94328498095296274695893076335/94635726551618390458287400444 + 
    (14054799219881496568211726687*rr)/94635726551618390458287400444)*U0*U6 + 
  (3610345995503088768898746867/2150811967082236146779259101 - 
    (1930122494840051603714537743*rr)/2150811967082236146779259101)*U1*U6 + 
  (-3078180531257821170933024195/47317863275809195229143700222 + 
    (39880248912691464431322380955*rr)/47317863275809195229143700222)*U2*U6 + 
  (32941188205826829789093691637/189271453103236780916574800888 + 
    (12674894843529852726532992171*rr)/189271453103236780916574800888)*U0*
   U7 + (-17980777652949882104684399645/189271453103236780916574800888 + 
    (2563101564229505374178301703*rr)/189271453103236780916574800888)*U1*U7 + 
  (77110376163564299334315404489/189271453103236780916574800888 + 
    (43002721714549921446673612163*rr)/189271453103236780916574800888)*U2*
   U7 + (25259784524469318304463440461/47317863275809195229143700222 - 
    (2672530029264875534485582645*rr)/23658931637904597614571850111)*U0*U8 + 
  (-1494801334681192967816680631/8603247868328944587117036404 + 
    (3769364855055738457041000961*rr)/8603247868328944587117036404)*U1*U8 + 
  U4*U8 + (16891383173848798028004068689/94635726551618390458287400444 + 
    (1114017479542661358745413493*rr)/47317863275809195229143700222)*U0*U9 + 
  (11340129050057647366174532300/23658931637904597614571850111 - 
    (2838850081827763179006028804*rr)/23658931637904597614571850111)*U1*U9 + 
  (-1231564891544071499333133401/8603247868328944587117036404 + 
    (3482319485974851320525768443*rr)/8603247868328944587117036404)*U2*U9 + 
  (-8195909954481836734736325587/17206495736657889174234072808 + 
    (521211322759439228219214959*rr)/17206495736657889174234072808)*U3*U9 + 
  (224014424551102202717617730229/189271453103236780916574800888 - 
    (75559998487310133015941576641*rr)/189271453103236780916574800888)*U4*
   U9 + (175990855961835661926975319787/94635726551618390458287400444 - 
    (10661369640881664284254537011*rr)/94635726551618390458287400444)*U5*U9 + 
  (1359394025069271704777017386/23658931637904597614571850111 + 
    (2464505743931833752775842572*rr)/23658931637904597614571850111)*U6*U9 + 
  (73610630683515369279073121707/378542906206473561833149601776 + 
    (41315250971553288895733568929*rr)/378542906206473561833149601776)*U8*
   U9 + (38140098998336188222371337919/189271453103236780916574800888 + 
    (27845327077243387772258366273*rr)/189271453103236780916574800888)*U9^2, 
 (4819161742206344109585786811/197874700971565725503691837292 + 
    (65192408444755984904648819521*rr)/197874700971565725503691837292)*U0^2 + 
  (-66224403727955528266366395909/98937350485782862751845918646 - 
    (28797129183707065674526931065*rr)/98937350485782862751845918646)*U0*U1 + 
  (-24049038196963124301595225737/98937350485782862751845918646 - 
    (9268862933874332685231620133*rr)/98937350485782862751845918646)*U1^2 + 
  (-480407401689373232752959909897/395749401943131451007383674584 - 
    (127227716360190257768337759077*rr)/395749401943131451007383674584)*U0*
   U2 + (41454336863443551037124332808/49468675242891431375922959323 - 
    (28129953553069032189800871468*rr)/49468675242891431375922959323)*U1*U2 + 
  (-2057132409326607979672827847/49468675242891431375922959323 - 
    (14104643777496707074442511492*rr)/49468675242891431375922959323)*U2^2 + 
  (18409663708526759066516591262/49468675242891431375922959323 - 
    (56105638209281461928427647713*rr)/98937350485782862751845918646)*U0*U3 + 
  (94746316740108294373227252763/49468675242891431375922959323 + 
    (26723462412262002873666905776*rr)/49468675242891431375922959323)*U1*U3 + 
  (-57707048543123751389328514977/197874700971565725503691837292 - 
    (58166436152442859153078114875*rr)/197874700971565725503691837292)*U2*
   U3 + (649916109110305596046340758915/395749401943131451007383674584 + 
    (283159781687352256080648028607*rr)/395749401943131451007383674584)*U0*
   U4 + (-213481527771737228521490366297/49468675242891431375922959323 + 
    (19409077602061236520109108637*rr)/49468675242891431375922959323)*U1*U4 + 
  (-96136599450503976729173988797/98937350485782862751845918646 + 
    (117859528355981790799266492437*rr)/98937350485782862751845918646)*U2*
   U4 + (-166185408822873472069995129793/98937350485782862751845918646 - 
    (12493739919210227457008763991*rr)/98937350485782862751845918646)*U0*U5 + 
  (-225101993762444522904602607/98937350485782862751845918646 - 
    (8269459598233643771195186195*rr)/98937350485782862751845918646)*U1*U5 + 
  (-343856336273550396999375171485/197874700971565725503691837292 - 
    (34990420222296691362170026199*rr)/197874700971565725503691837292)*U2*
   U5 + (-25748765439499783757251422665/98937350485782862751845918646 - 
    (31891223267514487095436446845*rr)/98937350485782862751845918646)*U0*U6 + 
  (140581745118857352314510166361/98937350485782862751845918646 + 
    (72750549622906800228557762081*rr)/98937350485782862751845918646)*U1*U6 + 
  (-57004295469217472027814085023/98937350485782862751845918646 - 
    (572378450671213338133071317*rr)/98937350485782862751845918646)*U2*U6 + 
  (99521179182354802191712168979/197874700971565725503691837292 + 
    (31868022373628566539132576865*rr)/197874700971565725503691837292)*U0*
   U7 + (-102228194274781306306947848641/98937350485782862751845918646 + 
    (3091707884473537280558485005*rr)/98937350485782862751845918646)*U1*U7 + 
  (-48333294393616089256712218253/98937350485782862751845918646 + 
    (25323705372953254315218505235*rr)/98937350485782862751845918646)*U2*U7 + 
  U4*U7 + (-48260478544700156486628663989/395749401943131451007383674584 + 
    (47238532180925491515561954387*rr)/395749401943131451007383674584)*U0*
   U8 + (-29562302241205943837971890060/49468675242891431375922959323 - 
    (5354391028332526444702921666*rr)/49468675242891431375922959323)*U1*U8 + 
  (-58494441449355827719133942611/197874700971565725503691837292 - 
    (4552951730403624809465395139*rr)/197874700971565725503691837292)*U0*U9 + 
  (3816691343006208580806444618/49468675242891431375922959323 + 
    (14926975158422952308671926577*rr)/49468675242891431375922959323)*U1*U9 + 
  (-239754639381119566144026269803/395749401943131451007383674584 - 
    (55008481921052300817865149969*rr)/395749401943131451007383674584)*U2*
   U9 + (71541597447466257798203183529/197874700971565725503691837292 - 
    (26497242042747858144176602633*rr)/197874700971565725503691837292)*U3*
   U9 + (145426697009071286156284322781/197874700971565725503691837292 + 
    (26355802071319816402861049567*rr)/197874700971565725503691837292)*U4*
   U9 + (-58550048012957025034125895491/197874700971565725503691837292 + 
    (72002978769390812659366850599*rr)/197874700971565725503691837292)*U5*
   U9 + (-17688665825596738176151468437/49468675242891431375922959323 - 
    (8782132071852270408592773657*rr)/49468675242891431375922959323)*U6*U9 + 
  (-100565881738019884132768845183/395749401943131451007383674584 - 
    (31324523674658689879782516297*rr)/395749401943131451007383674584)*U8*
   U9 + (-5079822096141278485011855657/17206495736657889174234072808 + 
    (1563099346157675192846202685*rr)/17206495736657889174234072808)*U9^2, 
 (13984080246142434171005234824157/69651894741991135377299526726784 - 
    (36510190414233783531338913564273*rr)/487563263193937947641096687087488)*
   U0^2 + (949654410300284548386335147533/34825947370995567688649763363392 + 
    (28105575517043584053155300690279*rr)/243781631596968973820548343543744)*
   U0*U1 + (166788013761579113576008626305/791498803886262902014767349168 - 
    (74414638423452894547221024267*rr)/5540491627203840314103371444176)*
   U1^2 + (36276095692101426943445615982/544155427671805745135152552553 + 
    (7849598124599947577291242745189*rr)/30472703949621121727568542942968)*U0*
   U2 + (-5656851627970000795027614784589/17412973685497783844324881681696 - 
    (843233142165666119935845013419*rr)/17412973685497783844324881681696)*U1*
   U2 + (-5687061787770908058317847057577/17412973685497783844324881681696 + 
    (4178899928310793556092927772643*rr)/121890815798484486910274171771872)*
   U2^2 + (-6784590437018753682422217674029/
     17412973685497783844324881681696 + (12180453761322833924227012753505*rr)/
     121890815798484486910274171771872)*U0*U3 + 
  (-306770562092840537961346076163/8706486842748891922162440840848 - 
    (11241251368704583965386582304889*rr)/60945407899242243455137085885936)*
   U1*U3 + (-9080607759546933075742947592253/
     34825947370995567688649763363392 - (11776283524316080908205107389521*rr)/
     243781631596968973820548343543744)*U2*U3 + 
  (-2910583005186131181340731417759/8706486842748891922162440840848 - 
    (9866938784209057378783868424027*rr)/30472703949621121727568542942968)*U0*
   U4 + (2484714758571098472145566931683/2176621710687222980540610210212 + 
    (1034823470751682540974681182699*rr)/4353243421374445961081220420424)*U1*
   U4 + (437134414374503971858410775753/395749401943131451007383674584 - 
    (1000953725088354666182237273691*rr)/2770245813601920157051685722088)*U2*
   U4 + (12267059157975346178799356941931/17412973685497783844324881681696 + 
    (14953559891399978057719016620133*rr)/121890815798484486910274171771872)*
   U0*U5 + (-2004790977652764556019496952663/
     17412973685497783844324881681696 - (15553741724120990607464147237595*rr)/
     121890815798484486910274171771872)*U1*U5 + 
  (2660294114835963699961445402585/8706486842748891922162440840848 - 
    (2016149894510074665231721382269*rr)/60945407899242243455137085885936)*U2*
   U5 + (-1184211757101322165199146867175/4353243421374445961081220420424 + 
    (507503827148803975650886288877*rr)/4353243421374445961081220420424)*U0*
   U6 + (-73464174082570649560696939247/395749401943131451007383674584 - 
    (680867631866537647378724460577*rr)/2770245813601920157051685722088)*U1*
   U6 + (-983678140840618240809728702627/8706486842748891922162440840848 + 
    (7780381988978378829869664295349*rr)/60945407899242243455137085885936)*U2*
   U6 + U4*U6 + (-33566048906107277204857886521/
     3165995215545051608059069396672 - (614883728766509768885796990889*rr)/
     22161966508815361256413485776704)*U0*U7 + 
  (10326238553965672613457923791049/34825947370995567688649763363392 + 
    (545049920989761233303788907367*rr)/243781631596968973820548343543744)*U1*
   U7 + (2393662885697883269697199414945/17412973685497783844324881681696 - 
    (2527007039484308485509060854643*rr)/121890815798484486910274171771872)*
   U2*U7 + (115305386326194826748973006699/791498803886262902014767349168 - 
    (403515519913589640371780858891*rr)/5540491627203840314103371444176)*U0*
   U8 + (268588498198963662034516028373/1582997607772525804029534698336 + 
    (742686989949624723999321190955*rr)/11080983254407680628206742888352)*U1*
   U8 + (1115284159162185427545044306071/34825947370995567688649763363392 + 
    (5927654130117511997983506315393*rr)/243781631596968973820548343543744)*
   U0*U9 + (830406924899648013814237241203/17412973685497783844324881681696 - 
    (13540090181480459173777633642089*rr)/121890815798484486910274171771872)*
   U1*U9 + (206239848078940838794005919953/17412973685497783844324881681696 + 
    (16656985501866474853159436053291*rr)/121890815798484486910274171771872)*
   U2*U9 + (-952792360569276243500821202015/4353243421374445961081220420424 + 
    (2308660027223132206648349325333*rr)/30472703949621121727568542942968)*U3*
   U9 + (5106121893063475694258939863279/17412973685497783844324881681696 - 
    (25244665303064866124477480668069*rr)/121890815798484486910274171771872)*
   U4*U9 + (3219435424334093324335797870935/
     17412973685497783844324881681696 - (1557722829650045368055744387215*rr)/
     17412973685497783844324881681696)*U5*U9 + 
  (1022596280998330258204646143043/4353243421374445961081220420424 + 
    (3556904599959977753091736308395*rr)/30472703949621121727568542942968)*U6*
   U9 + (2192412644573224241919865342793/17412973685497783844324881681696 + 
    (5054727329267824934380590177773*rr)/121890815798484486910274171771872)*
   U8*U9 + (146383255188791294834480422551/757085812412947123666299203552 + 
    (182411659429460139110962404725*rr)/5299600686890629865664094424864)*
   U9^2, (9141147803682902848456063763/68825982946631556696936291232 - 
    (41436439583164387101673817*rr)/68825982946631556696936291232)*U0^2 + 
  (-6257372516368231915112302401/34412991473315778348468145616 + 
    (1793149611235068118774523683*rr)/34412991473315778348468145616)*U0*U1 + 
  (568735887683125884158159583/8603247868328944587117036404 + 
    (464335479674436706578279261*rr)/8603247868328944587117036404)*U1^2 + 
  (-2648857524097483717610110817/17206495736657889174234072808 + 
    (1169937877125337928851285859*rr)/17206495736657889174234072808)*U0*U2 + 
  (-5152089209605386491145940521/17206495736657889174234072808 - 
    (1685053353203288404116670999*rr)/17206495736657889174234072808)*U1*U2 + 
  (2461818211218539312084903433/17206495736657889174234072808 - 
    (1044623653926421390295284885*rr)/17206495736657889174234072808)*U2^2 + 
  (-2688759586027898003818559945/17206495736657889174234072808 + 
    (195817039509679161223213071*rr)/17206495736657889174234072808)*U0*U3 + 
  (2329666285247269618840229969/8603247868328944587117036404 - 
    (639677749840318787780596671*rr)/8603247868328944587117036404)*U1*U3 + 
  (2782378475577155520549831787/34412991473315778348468145616 - 
    (809748537045031311059598479*rr)/34412991473315778348468145616)*U2*U3 + 
  (90000297565114460350421725/8603247868328944587117036404 - 
    (342171347606509405329070193*rr)/4301623934164472293558518202)*U0*U4 + 
  (2225485802943315353753833255/4301623934164472293558518202 + 
    (454662538363225324325956352*rr)/2150811967082236146779259101)*U1*U4 + 
  (1293252466560295546803878157/4301623934164472293558518202 + 
    (343838307153035958512854315*rr)/4301623934164472293558518202)*U2*U4 + 
  (2635007935643585887820967597/17206495736657889174234072808 + 
    (1382728241762586239928579157*rr)/17206495736657889174234072808)*U0*U5 + 
  (-119418517582241004518820847/17206495736657889174234072808 + 
    (1456666611818431296951060939*rr)/17206495736657889174234072808)*U1*U5 + 
  (96272730502352396997226917/2150811967082236146779259101 - 
    (176853695499783389422331719*rr)/4301623934164472293558518202)*U2*U5 + 
  U4*U5 + (-282176078643109928250831394/2150811967082236146779259101 + 
    (30058503308827996737279016*rr)/2150811967082236146779259101)*U0*U6 + 
  (1442172849211279445560872051/4301623934164472293558518202 - 
    (1006167381680500998348805853*rr)/4301623934164472293558518202)*U1*U6 + 
  (-2102542111891721085888297847/8603247868328944587117036404 + 
    (437598918518371985439670559*rr)/8603247868328944587117036404)*U2*U6 + 
  (-692118397579098985631071827/34412991473315778348468145616 + 
    (276292135255195715410016643*rr)/34412991473315778348468145616)*U0*U7 + 
  (4867066440842996011103438471/34412991473315778348468145616 + 
    (842685360870841227699361959*rr)/34412991473315778348468145616)*U1*U7 + 
  (1020175459441536456771870691/17206495736657889174234072808 + 
    (295791429186818540412217753*rr)/17206495736657889174234072808)*U2*U7 + 
  (293121948305363180859672757/4301623934164472293558518202 - 
    (237173448177076187386634863*rr)/4301623934164472293558518202)*U0*U8 + 
  (365981404078227463238030129/17206495736657889174234072808 + 
    (1276898385230999137910927185*rr)/17206495736657889174234072808)*U1*U8 + 
  (-362417260240829979289154585/34412991473315778348468145616 + 
    (441660777536681121314696939*rr)/34412991473315778348468145616)*U0*U9 + 
  (958995747068153644673644617/17206495736657889174234072808 - 
    (1315504984529319527517892219*rr)/17206495736657889174234072808)*U1*U9 + 
  (-5084845513543527634602585059/17206495736657889174234072808 + 
    (713596458768758077716159077*rr)/17206495736657889174234072808)*U2*U9 + 
  (-420289109864222023779078083/8603247868328944587117036404 - 
    (235367809640143703064612973*rr)/8603247868328944587117036404)*U3*U9 + 
  (7254216042436654815862893687/17206495736657889174234072808 - 
    (633237965196816718101433291*rr)/17206495736657889174234072808)*U4*U9 + 
  (3509419219269754186842183709/17206495736657889174234072808 + 
    (1110038658317282386539017387*rr)/17206495736657889174234072808)*U5*U9 + 
  (426475840631101997097876959/8603247868328944587117036404 + 
    (93244521989743833878678917*rr)/8603247868328944587117036404)*U6*U9 + 
  (540857658815838392816655893/17206495736657889174234072808 + 
    (636377297959852845868395203*rr)/17206495736657889174234072808)*U8*U9 + 
  (1145146327553329891197235479/17206495736657889174234072808 + 
    (683665883830737937489197147*rr)/17206495736657889174234072808)*U9^2, 
 (-90844947156878017920179162305/791498803886262902014767349168 - 
    (99104249100294597099223891917*rr)/791498803886262902014767349168)*U0^2 + 
  (70475268466503428744270353801/197874700971565725503691837292 + 
    (23838472285521088162176485369*rr)/197874700971565725503691837292)*U0*
   U1 + (3967408719343694397090739233/49468675242891431375922959323 + 
    (3140407940596881078998593902*rr)/49468675242891431375922959323)*U1^2 + 
  (204958222183307329485829686833/395749401943131451007383674584 + 
    (29732650584684702938251028221*rr)/395749401943131451007383674584)*U0*
   U2 + (-70319109110470548821277824853/197874700971565725503691837292 + 
    (74814203344341332596913618877*rr)/197874700971565725503691837292)*U1*
   U2 + (-3172792561289262121478612815/197874700971565725503691837292 + 
    (13754681000670749478818693879*rr)/197874700971565725503691837292)*U2^2 + 
  (2562361746176826284978757531/49468675242891431375922959323 + 
    (11295946276930359630014687430*rr)/49468675242891431375922959323)*U0*U3 + 
  (-460192503444455072772651349323/395749401943131451007383674584 - 
    (93440822118659597402088293543*rr)/395749401943131451007383674584)*U1*
   U3 + (100388277724781361430908986759/395749401943131451007383674584 + 
    (46576886076271037925553890853*rr)/395749401943131451007383674584)*U2*
   U3 + (-186982239293273634715794559371/395749401943131451007383674584 - 
    (88982837917091293462223999211*rr)/395749401943131451007383674584)*U0*
   U4 + (99847970198164601064853501439/49468675242891431375922959323 - 
    (16217905186315772470215944272*rr)/49468675242891431375922959323)*U1*U4 + 
  (-4024327664131205795604401597/49468675242891431375922959323 - 
    (22323054822919752335639567613*rr)/49468675242891431375922959323)*U2*U4 + 
  U4^2 + (170002441539094768288679773921/197874700971565725503691837292 + 
    (13025120944245821958591042817*rr)/197874700971565725503691837292)*U0*
   U5 + (15636922305112940827069500867/197874700971565725503691837292 + 
    (9932909497399071102432963101*rr)/197874700971565725503691837292)*U1*U5 + 
  (39541747828899613825852549571/49468675242891431375922959323 + 
    (1328858087520167574919759884*rr)/49468675242891431375922959323)*U2*U5 + 
  (16980082744789252296857642305/49468675242891431375922959323 + 
    (1031277924778039549470044689*rr)/49468675242891431375922959323)*U0*U6 + 
  (-89852206065839747806428157051/98937350485782862751845918646 - 
    (21894775349504582075087456831*rr)/98937350485782862751845918646)*U1*U6 + 
  (11016671511307874287800404713/49468675242891431375922959323 - 
    (2645721198050878676615833772*rr)/49468675242891431375922959323)*U2*U6 + 
  (-83372989896516210171516974515/395749401943131451007383674584 - 
    (19534297184356902591339178845*rr)/395749401943131451007383674584)*U0*
   U7 + (235026583434239789666071926983/395749401943131451007383674584 - 
    (6302064091757316487999023513*rr)/395749401943131451007383674584)*U1*U7 + 
  (16888799818599897853218082995/197874700971565725503691837292 - 
    (22908302850427926346998310131*rr)/197874700971565725503691837292)*U2*
   U7 + (26800708044119307278859962179/395749401943131451007383674584 - 
    (5354759873321593848506310935*rr)/395749401943131451007383674584)*U0*U8 + 
  (65767727703106724960925380627/197874700971565725503691837292 + 
    (1539713613694255316429051131*rr)/197874700971565725503691837292)*U1*U8 + 
  (71337398029177431028996065021/395749401943131451007383674584 + 
    (9655145355873133891752452781*rr)/395749401943131451007383674584)*U0*U9 + 
  (-24000091774927279699530675021/197874700971565725503691837292 - 
    (29531129888533668666136798375*rr)/197874700971565725503691837292)*U1*
   U9 + (58191899893530461462434123473/197874700971565725503691837292 + 
    (19530466571510166684633016053*rr)/197874700971565725503691837292)*U2*
   U9 + (-21066697944348105854968927303/98937350485782862751845918646 + 
    (6073430782685975532071231645*rr)/98937350485782862751845918646)*U3*U9 + 
  (-97478774333298960472555203575/197874700971565725503691837292 + 
    (376726603620420022673732347*rr)/197874700971565725503691837292)*U4*U9 + 
  (12669534048526127402171163693/197874700971565725503691837292 - 
    (24574065681466947499630759397*rr)/197874700971565725503691837292)*U5*
   U9 + (9915165949382087712740926968/49468675242891431375922959323 + 
    (2179223237685226777961337912*rr)/49468675242891431375922959323)*U6*U9 + 
  (22820647048916643541881034401/197874700971565725503691837292 + 
    (8182301369381996829244231337*rr)/197874700971565725503691837292)*U8*U9 + 
  (591491925653794471410672867/4301623934164472293558518202 - 
    (141327619475972997056188107*rr)/2150811967082236146779259101)*U9^2, 
 (-960271173776920668165512147927/4353243421374445961081220420424 - 
    (15601648613197609761020245853913*rr)/30472703949621121727568542942968)*
   U0^2 + (851933924246579123101228949711/1088310855343611490270305105106 + 
    (1416099352227636431915901001317*rr)/3809087993702640215946067867871)*U0*
   U1 + (24009880953240939891589224937/197874700971565725503691837292 - 
    (79944906459744538800795741831*rr)/1385122906800960078525842861044)*
   U1^2 + (4704770549121177616802573300989/2176621710687222980540610210212 + 
    (5200065902644379938078910913885*rr)/15236351974810560863784271471484)*U0*
   U2 + (-11002934623103403947823715623725/4353243421374445961081220420424 + 
    (400504814997866285940605363913*rr)/4353243421374445961081220420424)*U1*
   U2 + (-547757662876057043703236226007/4353243421374445961081220420424 + 
    (25397525395166324040204603190941*rr)/30472703949621121727568542942968)*
   U2^2 + (-182279106141414494004654015961/1088310855343611490270305105106 + 
    (6610986539893547819840177722231*rr)/7618175987405280431892135735742)*U0*
   U3 + (-1016958457202218973052875575281/1088310855343611490270305105106 - 
    (6765339088452332610360428432609*rr)/7618175987405280431892135735742)*U1*
   U3 + (-16931889485793452700485009133243/8706486842748891922162440840848 + 
    (24707812831616686518760466957513*rr)/60945407899242243455137085885936)*
   U2*U3 + (-14683141513054638078126972897431/
     4353243421374445961081220420424 + (4828834020275326931363236558693*rr)/
     30472703949621121727568542942968)*U0*U4 + 
  (13291735883548228861184229225925/2176621710687222980540610210212 + 
    (343973137758578992322739365815*rr)/2176621710687222980540610210212)*U1*
   U4 + (84142382832531976649229901621/98937350485782862751845918646 - 
    (1756130344896001339747703545935*rr)/692561453400480039262921430522)*U2*
   U4 + (3853896016056222781139455154147/2176621710687222980540610210212 - 
    (2837139705624567652250779026733*rr)/15236351974810560863784271471484)*U0*
   U5 + (-11003123746655351211613603378877/4353243421374445961081220420424 + 
    (1451260970800750821614322232095*rr)/30472703949621121727568542942968)*U1*
   U5 + (627674076685825957075072440441/1088310855343611490270305105106 + 
    (2570914729979457946322409024129*rr)/7618175987405280431892135735742)*U2*
   U5 + (617715276494822770273181496299/544155427671805745135152552553 + 
    (457046157270650832562013501763*rr)/544155427671805745135152552553)*U0*
   U6 + (-74877976627698058802698357585/49468675242891431375922959323 - 
    (368902683969441233944998937857*rr)/346280726700240019631460715261)*U1*
   U6 + (2137768371351044830747980009997/2176621710687222980540610210212 + 
    (4391698141214048671128577923057*rr)/15236351974810560863784271471484)*U2*
   U6 + (-182875980716749980193807870161/791498803886262902014767349168 - 
    (457260527512182085489089688677*rr)/5540491627203840314103371444176)*U0*
   U7 + (1356879503820130481768179557705/4353243421374445961081220420424 + 
    (781126254406823375029452802081*rr)/30472703949621121727568542942968)*U1*
   U7 + (2359715797844047936424486908219/4353243421374445961081220420424 - 
    (9871946530160800619869404244761*rr)/30472703949621121727568542942968)*U2*
   U7 + (-49305312762655058253383154495/98937350485782862751845918646 - 
    (89481832758151809373306248743*rr)/692561453400480039262921430522)*U0*
   U8 + (166730190386653973213245812025/197874700971565725503691837292 + 
    (30217715782471548871332846321*rr)/1385122906800960078525842861044)*U1*
   U8 + U3*U8 + (-928639917346897662366110071943/
     4353243421374445961081220420424 + (1324416947495646041451609290105*rr)/
     30472703949621121727568542942968)*U0*U9 + 
  (-2034566267671338292027660812599/4353243421374445961081220420424 - 
    (10878002258752761542129754116835*rr)/30472703949621121727568542942968)*
   U1*U9 + (2316281268967780353415667823655/1088310855343611490270305105106 + 
    (1275946544388129629171474621603*rr)/7618175987405280431892135735742)*U2*
   U9 + (381585332224222331296027128323/544155427671805745135152552553 + 
    (1432309425410824887851240913687*rr)/3809087993702640215946067867871)*U3*
   U9 + (-11717997782689291411257392213679/4353243421374445961081220420424 - 
    (23297795260915342960683508091539*rr)/30472703949621121727568542942968)*
   U4*U9 + (-1814913947566830334233408172233/
     4353243421374445961081220420424 - (3464578194045112273609840063659*rr)/
     4353243421374445961081220420424)*U5*U9 + 
  (1437799187567293489390556081675/1088310855343611490270305105106 - 
    (893982671057174535929928758185*rr)/7618175987405280431892135735742)*U6*
   U9 + (1362010035107781916775419099113/4353243421374445961081220420424 - 
    (4431992340281208137275779937379*rr)/30472703949621121727568542942968)*U8*
   U9 + (19184777950426638273222132234/23658931637904597614571850111 - 
    (36433014539519801740208532996*rr)/165612521465332183302002950777)*U9^2, 
 (28730029552941805354091983751317/58570911487583454749092783838432 - 
    (140327079003042552216682302141689*rr)/409996380413084183243649486869024)*
   U0^2 + (-1525820403270165565000195706651/
     29285455743791727374546391919216 + (39607651115194617886765727754967*rr)/
     204998190206542091621824743434512)*U0*U1 + 
  (-852084150292868887473394836496/1830340983986982960909149494951 - 
    (16674378666127095556548658901*rr)/12812386887908880726364046464657)*
   U1^2 + (8849023790540065653094790892987/7321363935947931843636597979804 + 
    (13771552283623553784393777209177*rr)/51249547551635522905456185858628)*
   U0*U2 + (-2065649991730138601714489710826/
     1830340983986982960909149494951 + (1090204342489862519990763892935*rr)/
     3660681967973965921818298989902)*U1*U2 + 
  (-12015288142357372170041399468123/7321363935947931843636597979804 + 
    (57765100348871052514499794780669*rr)/51249547551635522905456185858628)*
   U2^2 + (-4136039120637416109461963133745/3660681967973965921818298989902 + 
    (9112356155334538895305066102719*rr)/25624773775817761452728092929314)*U0*
   U3 + (1748321255430732206818249377289/7321363935947931843636597979804 - 
    (54156373476868362203028782057949*rr)/51249547551635522905456185858628)*
   U1*U3 + (-15699073730106990865376076809717/
     14642727871895863687273195959608 + (61327749995523536596431342635399*rr)/
     102499095103271045810912371717256)*U2*U3 + 
  (-12174923735792749074980451278955/7321363935947931843636597979804 - 
    (64546509333672085836586356580179*rr)/51249547551635522905456185858628)*
   U0*U4 + (28766683687385622996866920951959/
     7321363935947931843636597979804 + (7018561090913328858625509438303*rr)/
     7321363935947931843636597979804)*U1*U4 + 
  (18941033529235058968313032562389/3660681967973965921818298989902 - 
    (51796081770274339685658693873453*rr)/25624773775817761452728092929314)*
   U2*U4 + (6996096521724688117319627902069/
     14642727871895863687273195959608 + 
    (107587081139374186608361232468415*rr)/102499095103271045810912371717256)*
   U0*U5 + (-6038650062356994967514580636141/
     7321363935947931843636597979804 - (40384842521468335304167491296317*rr)/
     51249547551635522905456185858628)*U1*U5 + 
  (9805069586346313417114603857533/7321363935947931843636597979804 + 
    (58091780178732172397231335390351*rr)/51249547551635522905456185858628)*
   U2*U5 + (-1752773691487792347676056596585/
     3660681967973965921818298989902 + (1940182622005676533213671500823*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (1350156733643886525620230503564/1830340983986982960909149494951 - 
    (1205641568475800065581973197184*rr)/12812386887908880726364046464657)*U1*
   U6 + (-2130716037681188376734976029733/1830340983986982960909149494951 - 
    (3899325256710355428937273649028*rr)/12812386887908880726364046464657)*U2*
   U6 + (-11393385945446788352835347549075/14642727871895863687273195959608 - 
    (36719189347146944217074189665995*rr)/102499095103271045810912371717256)*
   U0*U7 + (28743896129047497885750646781535/
     29285455743791727374546391919216 + (75740858389384360036054292177661*rr)/
     204998190206542091621824743434512)*U1*U7 + 
  (6071122617097188898133259286989/7321363935947931843636597979804 - 
    (24113139087605417331565348175031*rr)/51249547551635522905456185858628)*
   U2*U7 + U3*U7 + (-23969379603685768637847018583/
     14642727871895863687273195959608 + (8288740978921501492438994359699*rr)/
     102499095103271045810912371717256)*U0*U8 + 
  (275335523938760218286416283973/14642727871895863687273195959608 + 
    (2727525626393602329822089777455*rr)/102499095103271045810912371717256)*
   U1*U8 + (8300979921416302799879888327149/
     29285455743791727374546391919216 + 
    (100660227211031222639614052325103*rr)/204998190206542091621824743434512)*
   U0*U9 + (6796591903293124916565524305409/7321363935947931843636597979804 - 
    (12263923773008166647171205397587*rr)/51249547551635522905456185858628)*
   U1*U9 + (-9785815773751808147523309057439/
     14642727871895863687273195959608 + (59633359115237190741512735880851*rr)/
     102499095103271045810912371717256)*U2*U9 + 
  (-2313412648115630709202099804992/1830340983986982960909149494951 - 
    (1713765229690787459991616762991*rr)/12812386887908880726364046464657)*U3*
   U9 + (-1750456841397432826619234632539/7321363935947931843636597979804 - 
    (38574715088526821314898905351295*rr)/51249547551635522905456185858628)*
   U4*U9 + (599677268289777184906410674593/3660681967973965921818298989902 + 
    (888313372241034478091448183175*rr)/1830340983986982960909149494951)*U5*
   U9 + (1024729351813035588932146242195/1830340983986982960909149494951 + 
    (2773114079776828762555420813523*rr)/12812386887908880726364046464657)*U6*
   U9 + (884855388870171002776143357689/14642727871895863687273195959608 + 
    (12349614898444434710806081271203*rr)/102499095103271045810912371717256)*
   U8*U9 + (7568022606038240928795024015/8603247868328944587117036404 - 
    (2704281001318846262545269463*rr)/60222735078302612109819254828)*U9^2, 
 (13900013076245516221417317211/49468675242891431375922959323 - 
    (35080336486305137475119354878*rr)/346280726700240019631460715261)*U0^2 + 
  (51206145262999020317397205467/395749401943131451007383674584 + 
    (359483884691564414453735447089*rr)/2770245813601920157051685722088)*U0*
   U1 + (-3197230172660593002877372215/197874700971565725503691837292 - 
    (58823784110265038603979939557*rr)/1385122906800960078525842861044)*
   U1^2 + (368121210783900298004652562767/791498803886262902014767349168 + 
    (2205896553303891974132371663501*rr)/5540491627203840314103371444176)*U0*
   U2 + (-26640185446775310374918586480/49468675242891431375922959323 - 
    (8219325139497670533416895909*rr)/49468675242891431375922959323)*U1*U2 + 
  (-95304917482303381468177347735/197874700971565725503691837292 + 
    (3550270065893958850144301015*rr)/1385122906800960078525842861044)*U2^2 + 
  (-199014649603275814740898579663/395749401943131451007383674584 + 
    (522148511097084788785691032935*rr)/2770245813601920157051685722088)*U0*
   U3 + (85643849377616146007979388377/197874700971565725503691837292 - 
    (288032293752504334128207358277*rr)/1385122906800960078525842861044)*U1*
   U3 + (-175850525368216871935440337251/197874700971565725503691837292 - 
    (154017390516392757027784030679*rr)/1385122906800960078525842861044)*U2*
   U3 + (-681156287378623924837983291333/791498803886262902014767349168 - 
    (2060115300190847332064597777911*rr)/5540491627203840314103371444176)*U0*
   U4 + (212078741345632725457787147479/197874700971565725503691837292 + 
    (102987808906807519279661868123*rr)/197874700971565725503691837292)*U1*
   U4 + (129730814562560890303206680841/98937350485782862751845918646 - 
    (166587543471289998953013771661*rr)/692561453400480039262921430522)*U2*
   U4 + (106944961028511666240187239489/197874700971565725503691837292 - 
    (163785935015677558867071002121*rr)/1385122906800960078525842861044)*U0*
   U5 + (-38688767184377105807785810755/197874700971565725503691837292 - 
    (199266060539539693222011233285*rr)/1385122906800960078525842861044)*U1*
   U5 + (-70820400525470933200936544731/197874700971565725503691837292 - 
    (77991183175751546064850278493*rr)/1385122906800960078525842861044)*U2*
   U5 + (-144329088581270134131895682645/197874700971565725503691837292 + 
    (43084397587071422236389718623*rr)/197874700971565725503691837292)*U0*
   U6 + (-39737743474645903832058728427/197874700971565725503691837292 - 
    (605165913447167699113061309465*rr)/1385122906800960078525842861044)*U1*
   U6 + (41414897308904829233078810785/49468675242891431375922959323 + 
    (6606626329468632397815278209*rr)/346280726700240019631460715261)*U2*U6 + 
  U3*U6 + (7232839473033438891237021657/49468675242891431375922959323 - 
    (13280982813810160676881394869*rr)/346280726700240019631460715261)*U0*
   U7 + (-160850990944318390430370886781/791498803886262902014767349168 + 
    (55948496278740766342739643729*rr)/5540491627203840314103371444176)*U1*
   U7 + (76417187184023775213661920159/197874700971565725503691837292 + 
    (63644268125863731545338241661*rr)/1385122906800960078525842861044)*U2*
   U7 + (6327981986991830483474826911/791498803886262902014767349168 - 
    (893206046031709367427764489659*rr)/5540491627203840314103371444176)*U0*
   U8 + (115608223571921050014485697583/395749401943131451007383674584 + 
    (207192828663294769693955994453*rr)/2770245813601920157051685722088)*U1*
   U8 + (-12611964380996033139279576755/98937350485782862751845918646 - 
    (12155075306636886352878170424*rr)/346280726700240019631460715261)*U0*
   U9 + (-37743842639688049951409802041/197874700971565725503691837292 - 
    (221184833372359784245075218197*rr)/1385122906800960078525842861044)*U1*
   U9 + (108142324101490402445781716077/395749401943131451007383674584 - 
    (41883437182056373144846790511*rr)/2770245813601920157051685722088)*U2*
   U9 + (207234251417065495611075435003/395749401943131451007383674584 + 
    (265710490262345192298724379077*rr)/2770245813601920157051685722088)*U3*
   U9 + (-15553820328699915405675773587/49468675242891431375922959323 - 
    (35604254614296091020883846836*rr)/346280726700240019631460715261)*U4*
   U9 + (20347277854726815626787025251/197874700971565725503691837292 - 
    (49044553204003215937286866587*rr)/197874700971565725503691837292)*U5*
   U9 + (13791518274784432825261794295/49468675242891431375922959323 - 
    (12911996300920749830849540582*rr)/346280726700240019631460715261)*U6*
   U9 + (44378056762427057516846740055/395749401943131451007383674584 + 
    (8027795602200294592947054329*rr)/2770245813601920157051685722088)*U8*
   U9 + (2998168815333609284968069373/17206495736657889174234072808 + 
    (1483138397671059517460258485*rr)/120445470156605224219638509656)*U9^2, 
 (-2298171540486833267975625610453/7321363935947931843636597979804 + 
    (4731083552455782096943644480493*rr)/51249547551635522905456185858628)*
   U0^2 + (472472785223847539902395810341/14642727871895863687273195959608 - 
    (15505124911161018713499724887681*rr)/102499095103271045810912371717256)*
   U0*U1 + (1099762510711558471975596390377/3660681967973965921818298989902 - 
    (2449088471099173851676228596435*rr)/25624773775817761452728092929314)*
   U1^2 + (-324430931438150113231009057039/14642727871895863687273195959608 - 
    (15084466055965907482739795187213*rr)/102499095103271045810912371717256)*
   U0*U2 + (5085169700277979450917680918191/7321363935947931843636597979804 + 
    (244023095300333034674803341709*rr)/7321363935947931843636597979804)*U1*
   U2 + (1495475207663339794326100849149/7321363935947931843636597979804 - 
    (23302828034236391004467305714703*rr)/51249547551635522905456185858628)*
   U2^2 + (11328737279067828982508139488041/
     14642727871895863687273195959608 - (17275598920732489092385163459077*rr)/
     102499095103271045810912371717256)*U0*U3 + 
  (-777660436015548887472160658254/1830340983986982960909149494951 + 
    (6689440286457948825267459794409*rr)/12812386887908880726364046464657)*U1*
   U3 + (4906224057326145613969359819227/14642727871895863687273195959608 - 
    (27149077167409725158553560066845*rr)/102499095103271045810912371717256)*
   U2*U3 + (4740305547875067533481023179877/
     14642727871895863687273195959608 + (73418213987143504901726752340891*rr)/
     102499095103271045810912371717256)*U0*U4 + 
  (-5152006140684409443397933841216/1830340983986982960909149494951 - 
    (1322368852944364088216692029113*rr)/1830340983986982960909149494951)*U1*
   U4 + (-17050371947882927536361711227809/7321363935947931843636597979804 + 
    (39777336885435727384100448025605*rr)/51249547551635522905456185858628)*
   U2*U4 + (-2061316561404094996266555067449/
     1830340983986982960909149494951 - (7650521697926445195648827882256*rr)/
     12812386887908880726364046464657)*U0*U5 + 
  (5048255371827915942089060615193/7321363935947931843636597979804 + 
    (3283422654328473851308566468449*rr)/51249547551635522905456185858628)*U1*
   U5 + (-2410466699783081676756958090644/1830340983986982960909149494951 - 
    (8070660839262768735101474175529*rr)/12812386887908880726364046464657)*U2*
   U5 + U3*U5 + (561079982956310908388784492179/
     3660681967973965921818298989902 - (812489593059505686448350747777*rr)/
     3660681967973965921818298989902)*U0*U6 + 
  (-3113011477482052947968531167095/3660681967973965921818298989902 + 
    (12582558527055600844382348642035*rr)/25624773775817761452728092929314)*
   U1*U6 + (2484143633189940739143269366889/3660681967973965921818298989902 - 
    (132642720396634404781655088135*rr)/25624773775817761452728092929314)*U2*
   U6 + (4025623270900906149127402220519/14642727871895863687273195959608 + 
    (17739736508755866942843941624335*rr)/102499095103271045810912371717256)*
   U0*U7 + (-10522410348533485253269954256481/
     14642727871895863687273195959608 - (22002351510982940190844067575039*rr)/
     102499095103271045810912371717256)*U1*U7 + 
  (-39670602493569601144966551105/98937350485782862751845918646 + 
    (30810524153153183263957389940*rr)/346280726700240019631460715261)*U2*
   U7 + (-5508824387097004365424073939343/14642727871895863687273195959608 + 
    (1071629444915152218582682846507*rr)/102499095103271045810912371717256)*
   U0*U8 + (75993743419131692547342984639/1830340983986982960909149494951 - 
    (2308176834820706774538403525098*rr)/12812386887908880726364046464657)*U1*
   U8 + (70867906952423951446370670687/1830340983986982960909149494951 - 
    (4532057392743784302221332913057*rr)/25624773775817761452728092929314)*U0*
   U9 + (-1705300405197450808069267148055/3660681967973965921818298989902 + 
    (1703451948822594940418647571168*rr)/12812386887908880726364046464657)*U1*
   U9 + (2436933727842034391489588866227/7321363935947931843636597979804 - 
    (1826736286393214173184341961765*rr)/51249547551635522905456185858628)*U2*
   U9 + (283557509594596469216422800777/1830340983986982960909149494951 + 
    (1986963391283085555229647961727*rr)/25624773775817761452728092929314)*U3*
   U9 + (-228330356426194283735727523563/7321363935947931843636597979804 - 
    (4197386904052646938157678602599*rr)/51249547551635522905456185858628)*U4*
   U9 + (10797765433597287763856892403/197874700971565725503691837292 + 
    (1757078800841570087529152801*rr)/197874700971565725503691837292)*U5*U9 + 
  (-2435312726501917508171643738323/7321363935947931843636597979804 - 
    (6937628391794574257972013779573*rr)/51249547551635522905456185858628)*U6*
   U9 + (4771318540780549578818631842229/29285455743791727374546391919216 - 
    (13764562622566546165937792587465*rr)/204998190206542091621824743434512)*
   U8*U9 + (-3196264166726706191755144147/17206495736657889174234072808 - 
    (1077409674532370211241321277*rr)/120445470156605224219638509656)*U9^2, 
 (-705060097544634593877040161113/6331990431090103216118138793344 + 
    (8355028444949852457414719004653*rr)/44323933017630722512826971553408)*
   U0^2 + (-195993490196052901292268730173/3165995215545051608059069396672 - 
    (3334618480630449292440190567199*rr)/22161966508815361256413485776704)*U0*
   U1 + (-18790615542369810529820351661/197874700971565725503691837292 + 
    (66279373003019402168207642261*rr)/1385122906800960078525842861044)*
   U1^2 + (-1000611855913866116440685682573/1582997607772525804029534698336 - 
    (1758947157562842359159697365167*rr)/11080983254407680628206742888352)*U0*
   U2 + (786712161097890720730970525801/791498803886262902014767349168 - 
    (91512260945849555079827596819*rr)/791498803886262902014767349168)*U1*
   U2 + (149237950186067274397701904207/395749401943131451007383674584 - 
    (582189364187018184562428819767*rr)/2770245813601920157051685722088)*
   U2^2 + (493595188035349895136983209363/1582997607772525804029534698336 - 
    (2312410488013660105732622254703*rr)/11080983254407680628206742888352)*U0*
   U3 + (149692498735524798998022492999/791498803886262902014767349168 + 
    (3134288781444056554144187560349*rr)/5540491627203840314103371444176)*U1*
   U3 + (41119905299700898264584871109/197874700971565725503691837292 - 
    (75998230507883387130946114640*rr)/346280726700240019631460715261)*U2*
   U3 + (489338215933130265077786318861/791498803886262902014767349168 + 
    (792772014819302643550234088631*rr)/5540491627203840314103371444176)*U0*
   U4 + (-1562647653847048126524544726385/791498803886262902014767349168 - 
    (164650392218890265898157171357*rr)/791498803886262902014767349168)*U1*
   U4 + (-262178981476386439422746072969/197874700971565725503691837292 + 
    (913733441500385471730671882805*rr)/1385122906800960078525842861044)*U2*
   U4 + U3*U4 + (-190053705355314767097837774641/
     1582997607772525804029534698336 - (2349910910255099251475989148635*rr)/
     11080983254407680628206742888352)*U0*U5 + 
  (77062131312598355421757906023/197874700971565725503691837292 + 
    (204564472199610274888832055147*rr)/1385122906800960078525842861044)*U1*
   U5 + (-222708643488657639660070028653/791498803886262902014767349168 - 
    (1466671697876252799581404047327*rr)/5540491627203840314103371444176)*U2*
   U5 + (-49587492847431281628801374897/395749401943131451007383674584 - 
    (145774408976171286405152941429*rr)/395749401943131451007383674584)*U0*
   U6 + (100678572309486870195271458543/197874700971565725503691837292 + 
    (396747964615363523339176722309*rr)/1385122906800960078525842861044)*U1*
   U6 + (-101537676611040043978004836491/395749401943131451007383674584 - 
    (81099722224643332211919007553*rr)/2770245813601920157051685722088)*U2*
   U6 + (171646234437090201537357810019/1582997607772525804029534698336 + 
    (1260574288882205945172737212009*rr)/11080983254407680628206742888352)*U0*
   U7 + (-628845627292133286181893717187/3165995215545051608059069396672 - 
    (3372797607787471928485398208449*rr)/22161966508815361256413485776704)*U1*
   U7 + (-48881077580772693801039069267/197874700971565725503691837292 + 
    (164620257601960042612582107981*rr)/1385122906800960078525842861044)*U2*
   U7 + (436347338902393918447879007379/1582997607772525804029534698336 - 
    (95588248170238464514047724143*rr)/11080983254407680628206742888352)*U0*
   U8 + (-348661273603938947174510720333/1582997607772525804029534698336 - 
    (123559964450652347838289593967*rr)/11080983254407680628206742888352)*U1*
   U8 + (129928268792137086472497876207/3165995215545051608059069396672 - 
    (2758017832309274453633349433147*rr)/22161966508815361256413485776704)*U0*
   U9 + (-33944252409161303151030489035/197874700971565725503691837292 + 
    (113254174181345690658341130315*rr)/1385122906800960078525842861044)*U1*
   U9 + (232452553209886298992035034475/1582997607772525804029534698336 - 
    (2023232079872585916663744980967*rr)/11080983254407680628206742888352)*U2*
   U9 + (123701114829562116229030757013/395749401943131451007383674584 + 
    (238260934967631981256272587567*rr)/2770245813601920157051685722088)*U3*
   U9 + (-16823106463805936760013474811/395749401943131451007383674584 + 
    (989623258894858693921948505307*rr)/2770245813601920157051685722088)*U4*
   U9 + (132666212086342602112749446161/791498803886262902014767349168 - 
    (62559334308568802593639317019*rr)/791498803886262902014767349168)*U5*
   U9 + (-42719973105725670981361826513/197874700971565725503691837292 - 
    (84939218749528300416989779607*rr)/1385122906800960078525842861044)*U6*
   U9 + (-36421138827373211991572587139/791498803886262902014767349168 - 
    (456270129428029924678049649433*rr)/5540491627203840314103371444176)*U8*
   U9 + (-23466717082263230313928308955/68825982946631556696936291232 - 
    (1506896255610249879984652489*rr)/481781880626420896878554038624)*U9^2, 
 (-116667280842263809538819983629/197874700971565725503691837292 - 
    (131153099553198148075070972935*rr)/1385122906800960078525842861044)*
   U0^2 + (267119525591913563170253044031/395749401943131451007383674584 - 
    (389786631423201798522503125515*rr)/2770245813601920157051685722088)*U0*
   U1 + (7226218977975556631163240581/98937350485782862751845918646 + 
    (52719037406303288477891398729*rr)/692561453400480039262921430522)*U1^2 + 
  (53197627386275253364781437571/49468675242891431375922959323 - 
    (119679754838701626950737004333*rr)/346280726700240019631460715261)*U0*
   U2 + (138839715270737905825307007883/197874700971565725503691837292 + 
    (80164889144775810995616174305*rr)/197874700971565725503691837292)*U1*
   U2 + (136168429823484058958970992745/197874700971565725503691837292 + 
    (649647894240805190440375135245*rr)/1385122906800960078525842861044)*
   U2^2 + (27123723492284094420703781260/49468675242891431375922959323 + 
    (80110549586145950605968586822*rr)/346280726700240019631460715261)*U0*
   U3 + (-145551847552257466326940944783/98937350485782862751845918646 + 
    (59672905591735341561028763149*rr)/692561453400480039262921430522)*U1*
   U3 + (247719303871745211614203820901/395749401943131451007383674584 + 
    (626725629970571154036069715913*rr)/2770245813601920157051685722088)*U2*
   U3 + U3^2 + (-479594374064258508797382607145/
     197874700971565725503691837292 + (503405446505004960717723975727*rr)/
     1385122906800960078525842861044)*U0*U4 + 
  (101002629280447170883325260189/98937350485782862751845918646 - 
    (140398150979180577546497882001*rr)/98937350485782862751845918646)*U1*
   U4 + (-153996520973723740888360444153/98937350485782862751845918646 - 
    (794450404901615991577966283403*rr)/692561453400480039262921430522)*U2*
   U4 + (30284525838904372833688596711/98937350485782862751845918646 - 
    (258138627181552295753715293753*rr)/692561453400480039262921430522)*U0*
   U5 + (-122545576982068532773874677077/197874700971565725503691837292 + 
    (14338764162899217594381332423*rr)/1385122906800960078525842861044)*U1*
   U5 + (78476600451256497925601001441/98937350485782862751845918646 - 
    (168244872210321922900131211539*rr)/692561453400480039262921430522)*U2*
   U5 + (37664117807220922997903021506/49468675242891431375922959323 + 
    (3609718146745824013205551746*rr)/49468675242891431375922959323)*U0*U6 + 
  (-69608152776078289278869693864/49468675242891431375922959323 + 
    (158765292743118715009063784512*rr)/346280726700240019631460715261)*U1*
   U6 + (-76853009365755921791903184465/98937350485782862751845918646 - 
    (221842114135027462705995338901*rr)/692561453400480039262921430522)*U2*
   U6 + (-167343390651952459867562015331/395749401943131451007383674584 + 
    (87925220485811176520433112609*rr)/2770245813601920157051685722088)*U0*
   U7 + (60190756874113821805413818149/197874700971565725503691837292 - 
    (447527837090993366086899058059*rr)/1385122906800960078525842861044)*U1*
   U7 + (-89736753855246629844393470647/197874700971565725503691837292 - 
    (479254359089891153152332615511*rr)/1385122906800960078525842861044)*U2*
   U7 + (-33847382899683555817462705651/98937350485782862751845918646 - 
    (28445852016773212647556204817*rr)/692561453400480039262921430522)*U0*
   U8 + (13308495664897226037110572030/49468675242891431375922959323 - 
    (89634175958172092507513417713*rr)/346280726700240019631460715261)*U1*
   U8 + (14270403390993465651148958899/98937350485782862751845918646 - 
    (23911184470215536166822405195*rr)/692561453400480039262921430522)*U0*
   U9 + (-96573066014686982143930591743/197874700971565725503691837292 - 
    (15446975285447161914475027287*rr)/1385122906800960078525842861044)*U1*
   U9 + (32470301649818160899942940890/49468675242891431375922959323 - 
    (44074234499904478829295823768*rr)/346280726700240019631460715261)*U2*
   U9 + (30450000829354054187425488457/98937350485782862751845918646 + 
    (113973065767627125340730065893*rr)/692561453400480039262921430522)*U3*
   U9 + (-191004372741152950729347196935/197874700971565725503691837292 + 
    (188994731940369856345439363501*rr)/1385122906800960078525842861044)*U4*
   U9 + (-352381885955244448761985973519/197874700971565725503691837292 - 
    (29980772881396256934486224973*rr)/197874700971565725503691837292)*U5*
   U9 + (46463333265557853151390121895/98937350485782862751845918646 - 
    (74280970796046784631084884109*rr)/692561453400480039262921430522)*U6*
   U9 + (-34837847917681815877738298599/98937350485782862751845918646 - 
    (52878912268136170745162865580*rr)/346280726700240019631460715261)*U8*
   U9 + (-73849099667213522762710377/2150811967082236146779259101 - 
    (2582108742265308234184539225*rr)/15055683769575653027454813707)*U9^2, 
 (154470435404978420731725296337/197874700971565725503691837292 + 
    (384372898567199885782930586519*rr)/1385122906800960078525842861044)*
   U0^2 + (-135010231456080671345431903905/98937350485782862751845918646 + 
    (55493050997405202014662500215*rr)/692561453400480039262921430522)*U0*
   U1 + (70058353622061106331066123487/98937350485782862751845918646 + 
    (15490995353644222069134634431*rr)/692561453400480039262921430522)*U1^2 + 
  (-516337724056894350538749832543/197874700971565725503691837292 + 
    (731391793039109733766428292955*rr)/1385122906800960078525842861044)*U0*
   U2 + (14634822572903814892315528995/197874700971565725503691837292 - 
    (116180701376018465770412425703*rr)/197874700971565725503691837292)*U1*
   U2 + (15583877131962007125614976495/197874700971565725503691837292 - 
    (972105262112260556148861970541*rr)/1385122906800960078525842861044)*
   U2^2 + (-49752467853375958483017597970/49468675242891431375922959323 - 
    (177437684813356235376774793977*rr)/346280726700240019631460715261)*U0*
   U3 + (82544162302792697981287665501/49468675242891431375922959323 + 
    (47545420406078446456678977723*rr)/346280726700240019631460715261)*U1*
   U3 + (128198543482858255822603159229/395749401943131451007383674584 - 
    (2294855897189932064633401814175*rr)/2770245813601920157051685722088)*U2*
   U3 + (292891060263653135532762419137/98937350485782862751845918646 - 
    (94723993460199718848157139394*rr)/346280726700240019631460715261)*U0*
   U4 + (-383682711144681835269996921697/98937350485782862751845918646 + 
    (113729276594154037478856031729*rr)/98937350485782862751845918646)*U1*
   U4 + (61504161936193150740920686308/49468675242891431375922959323 + 
    (598236216168842836247291728704*rr)/346280726700240019631460715261)*U2*
   U4 + (6600900394583126440025929081/98937350485782862751845918646 + 
    (168733738089414168628769016325*rr)/692561453400480039262921430522)*U0*
   U5 + (219528805935929491174560619535/197874700971565725503691837292 + 
    (285026393555766508531570793939*rr)/1385122906800960078525842861044)*U1*
   U5 + (30270900266093235500789140785/49468675242891431375922959323 - 
    (50963369143822967400753925617*rr)/346280726700240019631460715261)*U2*
   U5 + (-81515099196172777045387741373/49468675242891431375922959323 - 
    (25503741463605823647416411725*rr)/49468675242891431375922959323)*U0*U6 + 
  (120703106364850583346292970141/49468675242891431375922959323 - 
    (228439900725806406990234266013*rr)/346280726700240019631460715261)*U1*
   U6 + (21366932847798914275209160973/98937350485782862751845918646 + 
    (618194557049974598400844664465*rr)/692561453400480039262921430522)*U2*
   U6 + (199967858692886521662176417205/395749401943131451007383674584 + 
    (443422847004687162059979903369*rr)/2770245813601920157051685722088)*U0*
   U7 + (-71733164452551765865427453907/98937350485782862751845918646 + 
    (49691876375254224004838838016*rr)/346280726700240019631460715261)*U1*
   U7 + (8802940889144814410745147177/197874700971565725503691837292 + 
    (623834684767634316428435678661*rr)/1385122906800960078525842861044)*U2*
   U7 + (113870393452937583779564937129/197874700971565725503691837292 - 
    (19384778444349643103360757109*rr)/1385122906800960078525842861044)*U0*
   U8 + (-14851212161554446867327344943/49468675242891431375922959323 + 
    (119268117620343245415394315288*rr)/346280726700240019631460715261)*U1*
   U8 + U2*U8 + (49854736613339385052388663353/
     197874700971565725503691837292 - (243839901278543444461504828479*rr)/
     1385122906800960078525842861044)*U0*U9 + 
  (196314677807563537835551956427/197874700971565725503691837292 + 
    (8189026354458163448729550935*rr)/1385122906800960078525842861044)*U1*
   U9 + (-14948519071116923788715250317/49468675242891431375922959323 + 
    (120349970143942211805418414047*rr)/346280726700240019631460715261)*U2*
   U9 + (-40125075582772410920545355218/49468675242891431375922959323 - 
    (29715881564914371094173709357*rr)/346280726700240019631460715261)*U3*
   U9 + (315486393844023699162376831553/197874700971565725503691837292 - 
    (334552919224991499425495064859*rr)/1385122906800960078525842861044)*U4*
   U9 + (365750445366499953323626145595/197874700971565725503691837292 + 
    (7536351907009504140710144529*rr)/197874700971565725503691837292)*U5*U9 + 
  (-10932853783277677190037703632/49468675242891431375922959323 + 
    (46442048348501704130567488732*rr)/346280726700240019631460715261)*U6*
   U9 + (-22359326829491591219889142625/197874700971565725503691837292 + 
    (133388220304616451665781962135*rr)/1385122906800960078525842861044)*U8*
   U9 + (-653813042749349694566315061/4301623934164472293558518202 + 
    (6939119286026328100414586231*rr)/30111367539151306054909627414)*U9^2,

U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};
I=ideal Rels;
hilbertPolynomial I


==> anc/Verification/4H+Torsion/4H+D.txt <==
R=ZZ/1327[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9]; 
rr=103;
Rels={(-(1/32) + (3*rr)/32)*U0^2 + 2*U1*U4 + U3*U6 + (3/8 - rr/8)*U1*U7 + (5/8 + rr/8)*U3*U9, (-(3/8) + rr/8)*U0^2 + (-1 + rr)*U1*U4 + (3/4 + rr/4)*U1*U7 + U2*U8 - 
   U3*U9, (-(1/16) - rr/16)*U0^2 + (-(1/4) + rr/4)*U1*U4 + U2*U5 + (-(3/16) + (3*rr)/16)*U1*U7, (15/64 - (13*rr)/64)*U0*U4 + U6^2 + (-(5/64) - rr/64)*U0*U7 + 
   (1/8 + rr/8)*U1*U8 + (15/16 + (3*rr)/16)*U6*U9 + (9/64 + (5*rr)/64)*U9^2, U2*U3 + (-(9/16) - (5*rr)/16)*U0*U4 + (-(5/16) - rr/16)*U0*U7 + (3/4 - rr/4)*U6*U9 + 
   (1/16 - (3*rr)/16)*U9^2, (3/8 - rr/8)*U0*U4 + U1*U5, (1/2 + rr/2)*U1*U3 + 2*U0*U5 + U4*U7 + (3/8 - rr/8)*U0*U8, 
  (-(3/8) - (3*rr)/8)*U1*U3 + U4^2 - U0*U5 + (-(9/32) + (3*rr)/32)*U0*U8 + (1/8 + rr/8)*U2*U9, 
  (-(3/4) - rr/4)*U1*U3 - U0*U5 + U2*U6 + (-(7/32) + (5*rr)/32)*U0*U8 + (5/8 + rr/8)*U2*U9, (1/2 + rr/2)*U0*U3 + 4*U1*U6 + U7*U8, 
  -U2^2 + (1/4 - rr/4)*U0*U3 - 3*U1*U6 + U4*U8 + (-(1/4) + rr/4)*U1*U9, U4*U5 + (U1*U9)/4, (-(1/4) + rr/4)*U1*U2 + U0*U6 + U5*U8 + (U0*U9)/2, 
  U5^2 + (-(3/32) + rr/32)*U0*U9, (-(5/2) - rr/2)*U1*U2 + (-(3/2) + rr/2)*U0*U6 + U3*U7 + (-(1/8) + (3*rr)/8)*U0*U9, 
  (-(1/2) - rr/2)*U1^2 + (1/4 + rr/4)*U0*U2 + (-(3/2) + rr/2)*U3*U5 + U6*U7 + (U7*U9)/2, (3/8 + (3*rr)/8)*U1^2 + (-(1/8) - rr/8)*U0*U2 + (1/2 - rr/2)*U3*U5 + 
   U4*U6 + (5/8 + rr/8)*U4*U9, (9/2 + rr/2)*U1^2 - 2*U0*U2 + (-3 - rr)*U3*U5 + U3*U8 + (3/2 - rr/2)*U4*U9, 
  (-(1/8) - rr/8)*U2*U4 + U5*U6 + (U5*U9)/2 + (3/32 - rr/32)*U8*U9, (-(5/8) - rr/8)*U0*U1 + U3^2 + (-(5/8) - rr/8)*U8*U9, 
  (-(3/4) + rr/4)*U0*U1 + (1/2 + rr/2)*U2*U4 + U2*U7 + (1 - rr)*U5*U9 + (-(3/8) + rr/8)*U8*U9,

U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9
};
I=ideal Rels;
hilbertPolynomial I


==> anc/Verification/4H+Torsion/4H+D1.txt <==
R=ZZ/1327[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9]; 
rr=103;
Rels={(58976105226553019493/1270977497461149662 + (190857348798967846713*rr)/17793684964456095268)*U0^2 + 
   (255783218640347411795/20335639959378394592 - (203036331009431068673*rr)/142349479715648762144)*U0*U1 + 
   (77973937945684357191/5083909989844598648 + (105772179938082651405*rr)/5083909989844598648)*U1^2 + 
   (-(253688060982039061739/10167819979689197296) - (1678818358549160494819*rr)/71174739857824381072)*U0*U2 + 
   (664084694748230479879/40671279918756789184 + (11759125900966503751955*rr)/284698959431297524288)*U1*U2 + 
   (1343393779855403023823/20335639959378394592 + (566137924743286467371*rr)/142349479715648762144)*U2^2 + 
   (-(651019667467879998063/20335639959378394592) + (1160712074277971247901*rr)/142349479715648762144)*U0*U3 + 
   (-(32400170284806596871/2541954994922299324) - (11223330218261402855*rr)/2541954994922299324)*U1*U3 + 
   (5015284296593299760449/40671279918756789184 + (5203394072119171081381*rr)/284698959431297524288)*U2*U3 + 
   (-(2054415961387096804135/20335639959378394592) + (6360548378601699747789*rr)/142349479715648762144)*U0*U4 + 
   (-(3597629573781095079843/20335639959378394592) - (356160660551633000841*rr)/20335639959378394592)*U1*U4 + 
   (529615669044284084993/20335639959378394592 + (2369801949452066103573*rr)/142349479715648762144)*U2*U4 + 
   (-(212126931031783814711/5083909989844598648) + (2614383635133211123333*rr)/35587369928912190536)*U0*U5 + 
   (-(3800195929704879169045/20335639959378394592) + (870115627920230201153*rr)/20335639959378394592)*U1*U5 + 
   (1367186655917033604979/10167819979689197296 + (805883854933105545711*rr)/71174739857824381072)*U2*U5 + 
   (1829128787401804514481/20335639959378394592 - (1620671465968365594635*rr)/142349479715648762144)*U0*U6 + 
   (526403545392320357/74217664085322608 - (2005721478885162529*rr)/74217664085322608)*U1*U6 + 
   (-(1082151248569617555113/20335639959378394592) - (3138363100891455181*rr)/142349479715648762144)*U2*U6 + 
   (-(1198629075895026234073/40671279918756789184) - (6285263449217323787661*rr)/284698959431297524288)*U0*U7 + 
   (-(267820947569078242989/5083909989844598648) + (26320762815864445889*rr)/5083909989844598648)*U1*U7 + 
   (254655034560020347391/10167819979689197296 + (223730067382847486235*rr)/71174739857824381072)*U2*U7 + 
   (338608161545596841855/20335639959378394592 + (1931060501554666819979*rr)/142349479715648762144)*U0*U8 + 
   (-(248170538997584089265/10167819979689197296) - (54253760620714883155*rr)/10167819979689197296)*U1*U8 + 
   (1567950223731191948229/40671279918756789184 + (3995728691884939471657*rr)/284698959431297524288)*U2*U8 + U8^2 + 
   (-(916413405812269120083/40671279918756789184) + (28747006080776486151*rr)/40671279918756789184)*U0*U9 + 
   (-(386174079740403975433/40671279918756789184) - (2843079167671594087837*rr)/284698959431297524288)*U1*U9 + 
   (-(83751547210223049975/5083909989844598648) + (80568563855616706151*rr)/5083909989844598648)*U2*U9 + 
   (292456118251205745851/20335639959378394592 - (2751351708249124692617*rr)/142349479715648762144)*U3*U9 + 
   (-(169610780458920466921/10167819979689197296) - (2485747432910560472573*rr)/71174739857824381072)*U4*U9 + 
   (-(147463603841565468963/5083909989844598648) - (1452445474012842665375*rr)/35587369928912190536)*U5*U9 + 
   (-(495659700903604903061/10167819979689197296) + (1488739170639435405079*rr)/71174739857824381072)*U6*U9 + 
   (46012839703075838253/5083909989844598648 - (166481986026633633071*rr)/35587369928912190536)*U7*U9 + 
   (339186412632947316749/20335639959378394592 - (2328629712832877940431*rr)/142349479715648762144)*U8*U9 + 
   (-(406840293931075352763/20335639959378394592) - (550397948222537975351*rr)/142349479715648762144)*U9^2, 
  (37123357208431511495/5083909989844598648 - (196047054227371190267*rr)/106762109786736571608)*U0^2 + 
   (37082613145567580007/10167819979689197296 + (379935298614105876857*rr)/213524219573473143216)*U0*U1 + 
   (132419481867259325159/15251729969533795944 + (3277085284348693463*rr)/5083909989844598648)*U1^2 + 
   (-(54932928530700863255/5083909989844598648) + (22822574390179203827*rr)/106762109786736571608)*U0*U2 + 
   (798681709554341485871/61006919878135183776 + (1458825574221365176315*rr)/427048439146946286432)*U1*U2 + 
   (171914637593943418615/30503459939067591888 - (521870254260458467613*rr)/213524219573473143216)*U2^2 + 
   (83215808612759338367/30503459939067591888 + (416694890928996221155*rr)/213524219573473143216)*U0*U3 + 
   (-(136803369623508444011/30503459939067591888) + (8798650887388909855*rr)/30503459939067591888)*U1*U3 + 
   (752497761955232697293/61006919878135183776 - (583281887618528868789*rr)/142349479715648762144)*U2*U3 + 
   (328271771922584299729/30503459939067591888 + (463973708361624080439*rr)/71174739857824381072)*U0*U4 + 
   (-(290072463175056350597/10167819979689197296) + (198388043398656601907*rr)/30503459939067591888)*U1*U4 + 
   (34944889998007143019/10167819979689197296 + (85156210132276029063*rr)/71174739857824381072)*U2*U4 + 
   (353052359828241963959/15251729969533795944 + (818589792858667207411*rr)/106762109786736571608)*U0*U5 + 
   (-(44267144745378140039/10167819979689197296) + (357233278876596462721*rr)/30503459939067591888)*U1*U5 + 
   (38549553964339067819/5083909989844598648 - (552657476657554100683*rr)/106762109786736571608)*U2*U5 + 
   (320947306966652001649/30503459939067591888 - (1103195239703190321755*rr)/213524219573473143216)*U0*U6 + 
   (-(149006581969500788/13915812015997989) - (47217343814533586*rr)/13915812015997989)*U1*U6 + 
   (-(240164548749601421923/30503459939067591888) + (655995340911573519905*rr)/213524219573473143216)*U2*U6 + 
   (-(170344499872729631803/20335639959378394592) - (161327108194981984933*rr)/427048439146946286432)*U0*U7 + 
   (-(49273733104713146719/10167819979689197296) + (45692713711580443081*rr)/30503459939067591888)*U1*U7 + 
   (51869490258080996533/15251729969533795944 - (29316396875762694013*rr)/35587369928912190536)*U2*U7 + 
   (95168891380639370143/15251729969533795944 + (80198859112411931243*rr)/106762109786736571608)*U0*U8 + 
   (-(2297321632625291854/635488748730574831) + (1384319080038192274*rr)/1906466246191724493)*U1*U8 + 
   (394081794750768723761/61006919878135183776 - (655629794146568155451*rr)/427048439146946286432)*U2*U8 + U7*U8 + 
   (-(35233624859723078123/61006919878135183776) + (25822134923508309013*rr)/20335639959378394592)*U0*U9 + 
   (-(318637356506104345273/61006919878135183776) - (521051123285641360141*rr)/427048439146946286432)*U1*U9 + 
   (8928362667515399213/3812932492383448986 + (8363342288437493449*rr)/3812932492383448986)*U2*U9 + 
   (-(48955270018866594107/10167819979689197296) - (530423149808799460837*rr)/213524219573473143216)*U3*U9 + 
   (-(62792054374580876771/5083909989844598648) - (241251147803823085181*rr)/106762109786736571608)*U4*U9 + 
   (-(111602890518533659585/7625864984766897972) - (173839875993717068405*rr)/53381054893368285804)*U5*U9 + 
   (5023018000868176979/5083909989844598648 + (367905445776431229869*rr)/106762109786736571608)*U6*U9 + 
   (-(8694908421772479373/15251729969533795944) - (32663563534859503227*rr)/35587369928912190536)*U7*U9 + 
   (-(31276467503944732897/10167819979689197296) - (158723988324044367893*rr)/71174739857824381072)*U8*U9 + 
   (-(23080611510572149433/10167819979689197296) + (94590123856831464857*rr)/213524219573473143216)*U9^2, 
  (64158258241694220925895/122013839756270367552 + (21632282771097622190767*rr)/284698959431297524288)*U0^2 + 
   (739169100570971841241/61006919878135183776 + (21961903940168248915345*rr)/142349479715648762144)*U0*U1 + 
   (4396739244627234635373/10167819979689197296 + (2334366824665186928123*rr)/30503459939067591888)*U1^2 + 
   (-(51842760131828668654709/122013839756270367552) - (30376718788352351283629*rr)/284698959431297524288)*U0*U2 + 
   (13551996714002530741939/61006919878135183776 + (57967845259246951584097*rr)/427048439146946286432)*U1*U2 + 
   (19839122496862750541105/61006919878135183776 + (9163212507804185887675*rr)/427048439146946286432)*U2^2 + 
   (29263849487799593997475/122013839756270367552 - (1971715393252277251583*rr)/854096878293892572864)*U0*U3 + 
   (-(13707108696161509995997/61006919878135183776) + (1596851682896263334839*rr)/61006919878135183776)*U1*U3 + 
   (15412529693930774588433/40671279918756789184 - (96527501590641521061103*rr)/854096878293892572864)*U2*U3 + 
   (-(5720992010991653308/635488748730574831) + (2276128184904870410939*rr)/13345263723342071451)*U0*U4 + 
   (-(5052760785564071521601/3812932492383448986) - (55537402947908658417*rr)/1270977497461149662)*U1*U4 + 
   (-(1195370201146613940611/10167819979689197296) - (2680456626010513002225*rr)/71174739857824381072)*U2*U4 + 
   (1160842486414804236176/1906466246191724493 + (4824897256081981828196*rr)/13345263723342071451)*U0*U5 + 
   (-(16278887310223935362435/30503459939067591888) + (2692740766082932858931*rr)/10167819979689197296)*U1*U5 + 
   (1802367386308805346245/15251729969533795944 - (13521922818595390469203*rr)/35587369928912190536)*U2*U5 + 
   (6840223767584846147801/61006919878135183776 + (3719558783275753033843*rr)/427048439146946286432)*U0*U6 + 
   (-(98472497197699704473/222652992255967824) - (31468354080268843237*rr)/222652992255967824)*U1*U6 + 
   (-(24601024000617273139253/61006919878135183776) + (51226327274152979922329*rr)/427048439146946286432)*U2*U6 + 
   (-(15275256037738214547973/61006919878135183776) - (17119050592704158601021*rr)/142349479715648762144)*U0*U7 + 
   (940392370944111601475/15251729969533795944 - (495441979651045178655*rr)/5083909989844598648)*U1*U7 + 
   (-(534528830388101392445/20335639959378394592) - (29547765503901585966493*rr)/427048439146946286432)*U2*U7 + U7^2 + 
   (181676610702777874519/1906466246191724493 + (67250049593127701980*rr)/13345263723342071451)*U0*U8 + 
   (-(2858687051750008943641/15251729969533795944) + (85825169641888739209*rr)/5083909989844598648)*U1*U8 + 
   (29618796575362463586721/61006919878135183776 - (33190978093383353785541*rr)/427048439146946286432)*U2*U8 + 
   (-(2828841969660537526391/20335639959378394592) + (4018233290713302963263*rr)/61006919878135183776)*U0*U9 + 
   (-(3239513154166231707731/30503459939067591888) - (10157047642822345425241*rr)/213524219573473143216)*U1*U9 + 
   (5915314121263036389019/61006919878135183776 + (406811600106233781391*rr)/61006919878135183776)*U2*U9 + 
   (-(4023768347188779841573/30503459939067591888) - (5684679250651985917997*rr)/71174739857824381072)*U3*U9 + 
   (-(3219146961063397813811/15251729969533795944) - (1650126474135117846251*rr)/35587369928912190536)*U4*U9 + 
   (-(9273442663047641677147/15251729969533795944) - (18403434755126437211689*rr)/106762109786736571608)*U5*U9 + 
   (-(239836316255937468929/1906466246191724493) + (292120100004238894445*rr)/4448421241114023817)*U6*U9 + 
   (171627397311437617585/2541954994922299324 - (1648292470938087056017*rr)/53381054893368285804)*U7*U9 + 
   (-(45723977279771460479/5083909989844598648) - (2943665559404746463757*rr)/35587369928912190536)*U8*U9 + 
   (-(201760814521337500306/1906466246191724493) - (51646787737372185667*rr)/4448421241114023817)*U9^2, 
  (-(89584482826968070799/15251729969533795944) - (47071881544168919843*rr)/53381054893368285804)*U0^2 + 
   (303883992110505239215/61006919878135183776 + (1347906206085087607835*rr)/427048439146946286432)*U0*U1 + 
   (-(108998084042677258381/30503459939067591888) - (67027879347129033343*rr)/30503459939067591888)*U1^2 + 
   (68100072107100974663/15251729969533795944 + (82026495728285297275*rr)/26690527446684142902)*U0*U2 + 
   (-(892089601481495630423/122013839756270367552) - (748990955280531565793*rr)/284698959431297524288)*U1*U2 + 
   (-(126280319729573040461/20335639959378394592) + (515954902789180167485*rr)/427048439146946286432)*U2^2 + 
   (285794563347851637097/61006919878135183776 - (268136812296528887345*rr)/142349479715648762144)*U0*U3 + 
   (-(2718397058648968749/20335639959378394592) + (25355092779913204187*rr)/61006919878135183776)*U1*U3 + 
   (-(2082883556006722295437/122013839756270367552) + (996128602667728656575*rr)/854096878293892572864)*U2*U3 + 
   (420095060491166208295/61006919878135183776 - (3749016097873668338573*rr)/427048439146946286432)*U0*U4 + 
   (444757125811736713087/61006919878135183776 - (23788803612783207811*rr)/61006919878135183776)*U1*U4 + 
   (-(179685639764227805931/20335639959378394592) + (159583558861855179497*rr)/142349479715648762144)*U2*U4 + 
   (-(48760896572669559701/30503459939067591888) - (567000037381403574379*rr)/71174739857824381072)*U0*U5 + 
   (510484525584763323725/61006919878135183776 - (436637812759067777945*rr)/61006919878135183776)*U1*U5 + 
   (-(667225663692931942709/30503459939067591888) + (536237367887445838247*rr)/213524219573473143216)*U2*U5 + 
   (18265241044151408901/20335639959378394592 + (880821951238337299979*rr)/427048439146946286432)*U0*U6 + 
   (-(84858544617680673/37108832042661304) + (243429134949595511*rr)/111326496127983912)*U1*U6 + 
   (35388193638268297685/20335639959378394592 + (145665284755705478443*rr)/427048439146946286432)*U2*U6 + 
   (818269991956380361201/122013839756270367552 + (1127355196658439749237*rr)/854096878293892572864)*U0*U7 + 
   (45814732785346491911/61006919878135183776 - (177443421638072940923*rr)/61006919878135183776)*U1*U7 + 
   (-(68799559996378905041/30503459939067591888) + (66067059418849672459*rr)/213524219573473143216)*U2*U7 + 
   (-(4957536394512043690/1906466246191724493) - (11946205841780362039*rr)/17793684964456095268)*U0*U8 + 
   (36713354931069821393/15251729969533795944 + (3251726450965112359*rr)/15251729969533795944)*U1*U8 + 
   (-(934557800189834791817/122013839756270367552) - (449265151252679948623*rr)/284698959431297524288)*U2*U8 + U6*U8 + 
   (391999655731523083579/122013839756270367552 - (2325194375664285215*rr)/122013839756270367552)*U0*U9 + 
   (-(23703110125243455461/40671279918756789184) - (2486067597390707195*rr)/854096878293892572864)*U1*U9 + 
   (-(30007392347350671385/15251729969533795944) - (8117104929058787883*rr)/5083909989844598648)*U2*U9 + 
   (51804090340454252089/61006919878135183776 + (714566749273377455645*rr)/427048439146946286432)*U3*U9 + 
   (171183009499847851337/30503459939067591888 + (562567706383737447373*rr)/213524219573473143216)*U4*U9 + 
   (119466460761784265005/15251729969533795944 + (50657517063032367851*rr)/35587369928912190536)*U5*U9 + 
   (-(31941231648756589169/30503459939067591888) - (654739440989136690781*rr)/213524219573473143216)*U6*U9 + 
   (-(2299480500173375893/30503459939067591888) + (83461955759069062727*rr)/213524219573473143216)*U7*U9 + 
   (26048002171134330209/20335639959378394592 + (182356779597789831045*rr)/142349479715648762144)*U8*U9 + 
   (161105216098540238515/61006919878135183776 - (119750202295673416945*rr)/427048439146946286432)*U9^2, 
  (-(79215713177926600559/61006919878135183776) + (220454669073813176297*rr)/142349479715648762144)*U0^2 + 
   (-(1308711630513115207/1906466246191724493) + (12356087174292309149*rr)/17793684964456095268)*U0*U1 + 
   (-(11276589474788582849/5083909989844598648) + (15371591614254628141*rr)/15251729969533795944)*U1^2 + 
   (132917270597632210343/61006919878135183776 - (125562470656971902977*rr)/142349479715648762144)*U0*U2 + 
   (-(7374832055640020077/1906466246191724493) + (88210777740710157235*rr)/106762109786736571608)*U1*U2 + 
   (566291125682871215/15251729969533795944 + (149403244640872104067*rr)/106762109786736571608)*U2^2 + 
   (32745323299575478391/61006919878135183776 - (1364325560018735371*rr)/427048439146946286432)*U0*U3 + 
   (-(12751535127410078347/15251729969533795944) - (5575385783807885201*rr)/15251729969533795944)*U1*U3 + 
   (13628050211302421341/20335639959378394592 + (705515660656948708369*rr)/427048439146946286432)*U2*U3 + 
   (-(50156418382833148643/10167819979689197296) - (252469395148419814135*rr)/213524219573473143216)*U0*U4 + 
   (-(9917761263884614171/7625864984766897972) - (2453742840312327510*rr)/635488748730574831)*U1*U4 + 
   (-(1709595225964071805/5083909989844598648) + (8401778329181278463*rr)/35587369928912190536)*U2*U4 + 
   (-(119394537871885445099/15251729969533795944) + (126553298154433341187*rr)/106762109786736571608)*U0*U5 + 
   (-(109315441321876952917/15251729969533795944) - (11160917039246168361*rr)/5083909989844598648)*U1*U5 + 
   (60935213575215966557/15251729969533795944 + (34422917826222962801*rr)/35587369928912190536)*U2*U5 + 
   (14319202003351975169/15251729969533795944 + (88861312459013303737*rr)/106762109786736571608)*U0*U6 + 
   (294514501112736989/111326496127983912 - (99508738736372315*rr)/111326496127983912)*U1*U6 + 
   (-(8208275910402518225/3812932492383448986) - (52232830487183568065*rr)/53381054893368285804)*U2*U6 + 
   (46702728387951425867/15251729969533795944 - (17099234299917070781*rr)/17793684964456095268)*U0*U7 + 
   (4195142476059964405/7625864984766897972 - (1636820807261784465*rr)/2541954994922299324)*U1*U7 + 
   (1646021031027112303/1270977497461149662 - (102112727079766301*rr)/53381054893368285804)*U2*U7 + U6*U7 + 
   (-(31218919260985561081/61006919878135183776) + (126107381516051916269*rr)/427048439146946286432)*U0*U8 + 
   (-(4252253871906314789/30503459939067591888) - (4320022680094812587*rr)/10167819979689197296)*U1*U8 + 
   (16361205063324845027/30503459939067591888 + (257028939936387530963*rr)/213524219573473143216)*U2*U8 + 
   (-(9275573132923518805/10167819979689197296) - (5459635188428245037*rr)/30503459939067591888)*U0*U9 + 
   (5829990595146367681/7625864984766897972 - (45836909188241082563*rr)/106762109786736571608)*U1*U9 + 
   (-(8761923612942745475/15251729969533795944) + (1169143193581307209*rr)/15251729969533795944)*U2*U9 + 
   (13694424088940056157/7625864984766897972 - (1936744590433089923*rr)/8896842482228047634)*U3*U9 + 
   (32362354739416607785/15251729969533795944 - (20402748083933394539*rr)/35587369928912190536)*U4*U9 + 
   (6898331443130517925/1906466246191724493 - (28164784539410026265*rr)/13345263723342071451)*U5*U9 + 
   (-(41460638599315336273/15251729969533795944) - (17742427148851414229*rr)/35587369928912190536)*U6*U9 + 
   (6288037959211159393/5083909989844598648 + (17224842326410155859*rr)/106762109786736571608)*U7*U9 + 
   (21389334561443370335/10167819979689197296 - (2178447905574073575*rr)/71174739857824381072)*U8*U9 + 
   (4203908153785427245/15251729969533795944 - (16546122821825217373*rr)/35587369928912190536)*U9^2, 
  (2484456965539783313/30503459939067591888 - (215793135541294065*rr)/10167819979689197296)*U0^2 + 
   (-(2105837183859576673/7625864984766897972) + (81342281968219617*rr)/2541954994922299324)*U0*U1 + 
   (-(50032296494766584/635488748730574831) + (22023390140088185*rr)/1906466246191724493)*U1^2 + 
   (-(664115184466390987/3812932492383448986) + (10804714566737413*rr)/1270977497461149662)*U0*U2 + 
   (-(1121943829356820051/7625864984766897972) + (143244857759062415*rr)/7625864984766897972)*U1*U2 + 
   (-(240195620872748393/7625864984766897972) - (300410475887553745*rr)/7625864984766897972)*U2^2 + 
   (-(935157313789967309/30503459939067591888) + (1088067258334490263*rr)/30503459939067591888)*U0*U3 + 
   (-(26203567346264917/3812932492383448986) + (10607008597643515*rr)/3812932492383448986)*U1*U3 + 
   (-(227532907785604639/10167819979689197296) - (4721998084706463457*rr)/30503459939067591888)*U2*U3 + 
   (1003259609838469773/2541954994922299324 + (891479158799479355*rr)/7625864984766897972)*U0*U4 + 
   (-(2172238402224065347/7625864984766897972) - (506027396937604081*rr)/2541954994922299324)*U1*U4 + 
   (-(51725717842984188/635488748730574831) - (67527664845892589*rr)/635488748730574831)*U2*U4 + 
   (1502283514668187931/7625864984766897972 + (230742089505863519*rr)/7625864984766897972)*U0*U5 + 
   (-(1236064075474175399/7625864984766897972) + (44892434534646659*rr)/2541954994922299324)*U1*U5 + 
   (-(374457636003381137/1906466246191724493) - (15839939467330729*rr)/635488748730574831)*U2*U5 + 
   (1261613475705934939/7625864984766897972 + (733233598211288591*rr)/7625864984766897972)*U0*U6 + 
   (11273569311081907/55663248063991956 - (1065983224499449*rr)/55663248063991956)*U1*U6 + 
   (-(359289465115388075/3812932492383448986) - (530464301431849033*rr)/3812932492383448986)*U2*U6 + U6^2 + 
   (-(672766064616027545/30503459939067591888) + (613954455675016029*rr)/10167819979689197296)*U0*U7 + 
   (-(1142784255302699621/7625864984766897972) - (164720552018243151*rr)/2541954994922299324)*U1*U7 + 
   (39421314835596704/635488748730574831 + (6566563735051079*rr)/3812932492383448986)*U2*U7 + 
   (483023108926442839/7625864984766897972 + (76969056338084251*rr)/7625864984766897972)*U0*U8 + 
   (497518493089648193/3812932492383448986 + (66480547785963763*rr)/635488748730574831)*U1*U8 + 
   (1045064267737734535/15251729969533795944 + (375548679733596391*rr)/15251729969533795944)*U2*U8 + 
   (39810662041864156/635488748730574831 - (33680067698790949*rr)/3812932492383448986)*U0*U9 + 
   (1102673645868215761/7625864984766897972 - (324060437715087385*rr)/7625864984766897972)*U1*U9 + 
   (-(821918068235650621/7625864984766897972) - (197283907444205113*rr)/7625864984766897972)*U2*U9 + 
   (2026607087502311765/30503459939067591888 - (160171037368563621*rr)/10167819979689197296)*U3*U9 + 
   (197002582698672614/1906466246191724493 - (17568994077900216*rr)/635488748730574831)*U4*U9 + 
   (277593116086776976/1906466246191724493 + (112325404647608434*rr)/1906466246191724493)*U5*U9 + 
   (2335146669632268983/3812932492383448986 - (17347724571262933*rr)/1270977497461149662)*U6*U9 + 
   (-(40246167211744743/2541954994922299324) + (85841129455378463*rr)/7625864984766897972)*U7*U9 + 
   (20043253977523748/635488748730574831 + (15667938143526748*rr)/635488748730574831)*U8*U9 + 
   (-(18834297088701983/3812932492383448986) + (26968226966743537*rr)/1270977497461149662)*U9^2, 
  (2043819414148750019/7625864984766897972 + (7809058723737661657*rr)/53381054893368285804)*U0^2 + 
   (2739170382665563607/7625864984766897972 + (15149546321870434483*rr)/53381054893368285804)*U0*U1 + 
   (1581868116246828715/3812932492383448986 + (695735045256060319*rr)/3812932492383448986)*U1^2 + 
   (-(132746512042434236/1906466246191724493) - (590906048287678486*rr)/13345263723342071451)*U0*U2 + 
   (569314477835457409/1906466246191724493 + (3646427720845133927*rr)/8896842482228047634)*U1*U2 + 
   (1563786116509520049/1270977497461149662 + (5587464647611088825*rr)/26690527446684142902)*U2^2 + 
   (1444970425119298561/3812932492383448986 - (386963381054406409*rr)/4448421241114023817)*U0*U3 + 
   (-(130722847292512882/635488748730574831) + (95615929792880495*rr)/3812932492383448986)*U1*U3 + 
   (763957020905470205/1906466246191724493 + (3845025599050076141*rr)/13345263723342071451)*U2*U3 + 
   (-(10923691985714555131/7625864984766897972) - (3470098195550502673*rr)/53381054893368285804)*U0*U4 + 
   (-(5217202525854793309/1906466246191724493) - (548506400534719592*rr)/1906466246191724493)*U1*U4 + 
   (-(1107367720078150487/1270977497461149662) + (2174007739995903223*rr)/8896842482228047634)*U2*U4 + 
   (-(1516621203247167253/3812932492383448986) + (5673900630338674135*rr)/8896842482228047634)*U0*U5 + 
   (-(9407380556262365479/3812932492383448986) + (167398841791909189*rr)/3812932492383448986)*U1*U5 + 
   (1872774977867577664/1906466246191724493 + (4488153950280082322*rr)/13345263723342071451)*U2*U5 + 
   (3057804804286372471/2541954994922299324 - (4935474242243772461*rr)/53381054893368285804)*U0*U6 + 
   (-(1193114661778702/4638604005332663) - (4999026131995616*rr)/13915812015997989)*U1*U6 + 
   (-(2889508160987816825/2541954994922299324) - (2182470217420095049*rr)/53381054893368285804)*U2*U6 + 
   (-(254968188517932245/7625864984766897972) - (17334085540727447125*rr)/53381054893368285804)*U0*U7 + 
   (-(2423679750790397453/7625864984766897972) - (467136378076027063*rr)/7625864984766897972)*U1*U7 + 
   (193506003091030441/1906466246191724493 + (909547570172183689*rr)/13345263723342071451)*U2*U7 + 
   (-(634951628473383653/15251729969533795944) + (2266225522256552019*rr)/35587369928912190536)*U0*U8 + 
   (-(2250460099178745449/7625864984766897972) - (166218862572381781*rr)/7625864984766897972)*U1*U8 + 
   (1272767277995936311/1906466246191724493 + (122147313701129336*rr)/4448421241114023817)*U2*U8 + U5*U8 + 
   (-(870268736290528271/7625864984766897972) + (969861831474883819*rr)/7625864984766897972)*U0*U9 + 
   (-(70019815499892379/635488748730574831) - (992383849460512367*rr)/13345263723342071451)*U1*U9 + 
   (-(4462884014226466355/7625864984766897972) - (132324276908140541*rr)/2541954994922299324)*U2*U9 + 
   (-(107884648463248549/1906466246191724493) - (3139022660958530162*rr)/13345263723342071451)*U3*U9 + 
   (1140494731831909321/3812932492383448986 - (5438447618908387621*rr)/26690527446684142902)*U4*U9 + 
   (-(367285639247042359/1906466246191724493) - (2421696510417742769*rr)/4448421241114023817)*U5*U9 + 
   (-(3953960930813019457/3812932492383448986) + (7170528074685650515*rr)/26690527446684142902)*U6*U9 + 
   (249226945140868529/1906466246191724493 - (887508250660302835*rr)/13345263723342071451)*U7*U9 + 
   (644959213339539241/2541954994922299324 - (2592441820050496641*rr)/17793684964456095268)*U8*U9 + 
   (-(392268163117308220/1906466246191724493) - (810602781161602328*rr)/13345263723342071451)*U9^2, 
  (-(6028741338381766868615/244027679512540735104) - (2241856134413418766169*rr)/81342559837513578368)*U0^2 + 
   (2569514132624654408827/61006919878135183776 - (282815519205525480027*rr)/20335639959378394592)*U0*U1 + 
   (-(327211063484779597767/20335639959378394592) - (1462505707473664988705*rr)/61006919878135183776)*U1^2 + 
   (1847226761636507135939/244027679512540735104 + (2144884688587401133277*rr)/81342559837513578368)*U0*U2 + 
   (2310804030360856156541/122013839756270367552 - (2527443745540650612775*rr)/122013839756270367552)*U1*U2 + 
   (-(667725057955564450613/30503459939067591888) - (452361730562460094681*rr)/30503459939067591888)*U2^2 + 
   (-(5296468192287816043645/244027679512540735104) - (2258587872986040758377*rr)/244027679512540735104)*U0*U3 + 
   (805057498630312121473/30503459939067591888 + (205189971200558162477*rr)/30503459939067591888)*U1*U3 + 
   (-(5260460759624336582941/81342559837513578368) - (1255138703270867753339*rr)/244027679512540735104)*U2*U3 + 
   (1970956044048796796887/40671279918756789184 - (1773857473368097078831*rr)/122013839756270367552)*U0*U4 + 
   (6310528116934557419581/61006919878135183776 + (1149822315385239611571*rr)/20335639959378394592)*U1*U4 + 
   (-(908640861405489861/2541954994922299324) + (19995203927099200709*rr)/2541954994922299324)*U2*U4 + 
   (2879704882237412847721/61006919878135183776 - (3387760816218875788571*rr)/61006919878135183776)*U0*U5 + 
   (3653128914970484206411/30503459939067591888 - (18943103089189527083*rr)/10167819979689197296)*U1*U5 + 
   (-(7100766646999044809089/61006919878135183776) + (579328413375994906433*rr)/20335639959378394592)*U2*U5 + 
   (-(108777730599855133861/15251729969533795944) - (78860858588886115361*rr)/15251729969533795944)*U0*U6 + 
   (-(334427380333626469/445305984511935648) + (13347225457339795807*rr)/445305984511935648)*U1*U6 + 
   (4158424328838029640331/61006919878135183776 + (326674811978918369423*rr)/61006919878135183776)*U2*U6 + 
   (-(1421007101837317512833/122013839756270367552) + (825172776489814363841*rr)/40671279918756789184)*U0*U7 + 
   (-(995317382536160066093/30503459939067591888) + (61433103045668235377*rr)/10167819979689197296)*U1*U7 + 
   (-(342690836439505651683/20335639959378394592) + (428687015207282715683*rr)/61006919878135183776)*U2*U7 + U5*U7 + 
   (-(1651650354369832638865/244027679512540735104) - (1014691147103469322477*rr)/244027679512540735104)*U0*U8 + 
   (2564311943779726239259/122013839756270367552 + (244168850335578863941*rr)/40671279918756789184)*U1*U8 + 
   (-(3915860358170537938139/61006919878135183776) - (769881238613625138071*rr)/61006919878135183776)*U2*U8 + 
   (313162180513057984397/10167819979689197296 - (7523738058657386393*rr)/30503459939067591888)*U0*U9 + 
   (-(478161708415949099327/122013839756270367552) + (1016545713952365163757*rr)/122013839756270367552)*U1*U9 + 
   (-(417070096035800166509/61006919878135183776) - (278654347980786219161*rr)/61006919878135183776)*U2*U9 + 
   (-(647989412233090819607/61006919878135183776) + (248421678606358870119*rr)/20335639959378394592)*U3*U9 + 
   (365492663790564024703/61006919878135183776 + (252118003777986598529*rr)/20335639959378394592)*U4*U9 + 
   (75163591410341267267/15251729969533795944 + (600717440952132002783*rr)/15251729969533795944)*U5*U9 + 
   (1795135960357653978119/61006919878135183776 - (13212043217332491943*rr)/20335639959378394592)*U6*U9 + 
   (-(9407508777727832257/635488748730574831) + (908044157581327187*rr)/7625864984766897972)*U7*U9 + 
   (-(895306355049131055499/40671279918756789184) + (308637971191666861121*rr)/40671279918756789184)*U8*U9 + 
   (88975335615500947831/15251729969533795944 + (26480601173440139517*rr)/5083909989844598648)*U9^2, 
  (374648376349097709/20335639959378394592 - (15031846243856579153*rr)/142349479715648762144)*U0^2 + 
   (-(675264063668874875/10167819979689197296) - (3793710787600933593*rr)/71174739857824381072)*U0*U1 + 
   (-(605926542992213261/5083909989844598648) - (638857801515348813*rr)/5083909989844598648)*U1^2 + 
   (5037055984110340661/20335639959378394592 + (5984246583213761575*rr)/142349479715648762144)*U0*U2 + 
   (-(2309300369012747039/10167819979689197296) - (9754992020017258109*rr)/71174739857824381072)*U1*U2 + 
   (-(2200716237612650693/10167819979689197296) - (5062464155545627303*rr)/71174739857824381072)*U2^2 + 
   (-(8259056493212779507/20335639959378394592) - (5285277008147254017*rr)/142349479715648762144)*U0*U3 + 
   (167449145254868271/10167819979689197296 + (64792524033801931*rr)/10167819979689197296)*U1*U3 + 
   (-(9976134726626077071/20335639959378394592) + (5564604763963486443*rr)/142349479715648762144)*U2*U3 + 
   (1142021005964319681/5083909989844598648 + (2750225111032720291*rr)/35587369928912190536)*U0*U4 + 
   (2435983077247176663/2541954994922299324 - (53934690953980205*rr)/2541954994922299324)*U1*U4 + 
   (-(566901917347616913/5083909989844598648) - (3402270143122540715*rr)/35587369928912190536)*U2*U4 + 
   (-(101333924699700619/635488748730574831) - (1613248814007933279*rr)/4448421241114023817)*U0*U5 + 
   (814385356313441009/5083909989844598648 - (997581109577010235*rr)/5083909989844598648)*U1*U5 + 
   (-(2817113043574125531/2541954994922299324) + (3679790644059600719*rr)/17793684964456095268)*U2*U5 + 
   (234768554797615437/10167819979689197296 + (9818098505751798559*rr)/71174739857824381072)*U0*U6 + 
   (11240992690695737/37108832042661304 + (8831759682525133*rr)/37108832042661304)*U1*U6 + 
   (5399619947810033955/10167819979689197296 - (13349370213996728591*rr)/71174739857824381072)*U2*U6 + U5*U6 + 
   (24113567424906977/1270977497461149662 + (804607559402654445*rr)/8896842482228047634)*U0*U7 + 
   (-(979947610820321233/5083909989844598648) - (342814070277105525*rr)/5083909989844598648)*U1*U7 + 
   (-(1793414118106267195/5083909989844598648) - (725863058694485687*rr)/35587369928912190536)*U2*U7 + 
   (-(20847204931874709/10167819979689197296) - (199441751022805511*rr)/71174739857824381072)*U0*U8 + 
   (797620377561981975/5083909989844598648 + (48443915224913963*rr)/5083909989844598648)*U1*U8 + 
   (-(3629227436007488947/10167819979689197296) - (5149272799526218425*rr)/71174739857824381072)*U2*U8 + 
   (2198709656901887959/10167819979689197296 - (1031089278782436557*rr)/10167819979689197296)*U0*U9 + 
   (246275444347541375/635488748730574831 - (377261211687002553*rr)/8896842482228047634)*U1*U9 + 
   (-(1670218264902469441/10167819979689197296) - (1154548367880665213*rr)/10167819979689197296)*U2*U9 + 
   (442690355438268777/2541954994922299324 + (1330839019665472987*rr)/17793684964456095268)*U3*U9 + 
   (396804454757884155/635488748730574831 + (205581187495393415*rr)/4448421241114023817)*U4*U9 + 
   (781721772592725771/2541954994922299324 + (6634633959907773053*rr)/17793684964456095268)*U5*U9 + 
   (275979677100857631/2541954994922299324 - (142623558720329887*rr)/17793684964456095268)*U6*U9 + 
   (-(50303287355929235/1270977497461149662) + (185689424615970725*rr)/8896842482228047634)*U7*U9 + 
   (14647345153600327/5083909989844598648 + (3614298162917008505*rr)/35587369928912190536)*U8*U9 + 
   (69576731165856851/1270977497461149662 + (356196774658614815*rr)/8896842482228047634)*U9^2, 
  (-(222821192351102631021/40671279918756789184) + (2828645420642563709363*rr)/854096878293892572864)*U0^2 + 
   (-(155613203397497155881/20335639959378394592) - (271298729162253393593*rr)/427048439146946286432)*U0*U1 + 
   (-(167783344079350338959/30503459939067591888) + (26886229988596100535*rr)/10167819979689197296)*U1^2 + 
   (271568645375006432075/40671279918756789184 - (2159217427450843906037*rr)/854096878293892572864)*U0*U2 + 
   (-(463921071781093662283/61006919878135183776) + (400785171940498106071*rr)/427048439146946286432)*U1*U2 + 
   (-(164288206710914653255/61006919878135183776) + (907491046611392389043*rr)/427048439146946286432)*U2^2 + 
   (-(136044914215827744499/122013839756270367552) + (1389124588032695910223*rr)/854096878293892572864)*U0*U3 + 
   (-(22294066710963656461/61006919878135183776) - (101907994120471024681*rr)/61006919878135183776)*U1*U3 + 
   (452278339969596242929/122013839756270367552 + (821165135322988356809*rr)/284698959431297524288)*U2*U3 + 
   (-(236583390569792040605/30503459939067591888) - (28138129789192771133*rr)/71174739857824381072)*U0*U4 + 
   (39023119786629711409/5083909989844598648 - (137602690985085955793*rr)/15251729969533795944)*U1*U4 + 
   (22739945493049745217/10167819979689197296 - (55853836287518692581*rr)/71174739857824381072)*U2*U4 + 
   (-(298994093448968305237/15251729969533795944) + (279102524444431694353*rr)/106762109786736571608)*U0*U5 + 
   (-(106366239501252944081/10167819979689197296) - (142014763268782612079*rr)/30503459939067591888)*U1*U5 + 
   (43799685059955495167/2541954994922299324 + (106605945067349173303*rr)/53381054893368285804)*U2*U5 + U5^2 + 
   (-(45706183986799829119/61006919878135183776) + (400697007596386189691*rr)/427048439146946286432)*U0*U6 + 
   (1911654286384870945/222652992255967824 - (519847526525634995*rr)/222652992255967824)*U1*U6 + 
   (-(252124405333245578225/61006919878135183776) - (1391810263639406755931*rr)/427048439146946286432)*U2*U6 + 
   (138197377350870608199/20335639959378394592 - (499838125352236888009*rr)/427048439146946286432)*U0*U7 + 
   (22047105350742892955/5083909989844598648 + (10789771107223796549*rr)/15251729969533795944)*U1*U7 + 
   (209531453468735541385/61006919878135183776 + (2857576966881683033*rr)/142349479715648762144)*U2*U7 + 
   (-(32968743785636496971/61006919878135183776) + (271604047139290975079*rr)/427048439146946286432)*U0*U8 + 
   (62918151124308821/10167819979689197296 - (41076763819480303805*rr)/30503459939067591888)*U1*U8 + 
   (106301971882224726929/61006919878135183776 + (1542244998672202774939*rr)/427048439146946286432)*U2*U8 + 
   (-(146966989240176489497/61006919878135183776) - (24755267994006300607*rr)/20335639959378394592)*U0*U9 + 
   (11732367348086955491/3812932492383448986 - (14026437284352893251*rr)/26690527446684142902)*U1*U9 + 
   (-(31946631860640514429/61006919878135183776) + (41700566826788292631*rr)/61006919878135183776)*U2*U9 + 
   (46454177311286127887/10167819979689197296 - (127180903649579018209*rr)/213524219573473143216)*U3*U9 + 
   (7415208254232038243/2541954994922299324 - (61441495070413519837*rr)/53381054893368285804)*U4*U9 + 
   (158865171780176487493/15251729969533795944 - (356382464672489584033*rr)/106762109786736571608)*U5*U9 + 
   (-(14091094295045088193/5083909989844598648) - (127138143201629310217*rr)/106762109786736571608)*U6*U9 + 
   (19484755527093932411/15251729969533795944 + (21603040560220650927*rr)/35587369928912190536)*U7*U9 + 
   (38380579483737031669/10167819979689197296 + (20958229238089286543*rr)/71174739857824381072)*U8*U9 + 
   (607617761644168924/635488748730574831 - (8420016819505531774*rr)/13345263723342071451)*U9^2, 
  (-(106543427564980910429/30503459939067591888) + (55847268832732383905*rr)/71174739857824381072)*U0^2 + 
   (-(67387454754799111957/61006919878135183776) - (115414727762339188227*rr)/142349479715648762144)*U0*U1 + 
   (-(44495139597184608533/10167819979689197296) - (14670012013038894221*rr)/30503459939067591888)*U1^2 + 
   (155315570558864744777/30503459939067591888 + (474107478068108995*rr)/71174739857824381072)*U0*U2 + 
   (-(789423604481316362783/122013839756270367552) - (1482034672928197921067*rr)/854096878293892572864)*U1*U2 + 
   (-(209846129122200365615/61006919878135183776) + (509672140832653839413*rr)/427048439146946286432)*U2^2 + 
   (-(46671610368300766835/61006919878135183776) - (420022251910068604943*rr)/427048439146946286432)*U0*U3 + 
   (149900429552782402531/61006919878135183776 + (1467810357640140617*rr)/61006919878135183776)*U1*U3 + 
   (-(252819597907013181447/40671279918756789184) + (1729500430285423191463*rr)/854096878293892572864)*U2*U3 + 
   (-(94956772717204206883/20335639959378394592) - (1486345112972977868077*rr)/427048439146946286432)*U0*U4 + 
   (776295259564446314447/61006919878135183776 - (60374971707200931249*rr)/20335639959378394592)*U1*U4 + 
   (-(35525364442059485915/20335639959378394592) - (87049805646288467767*rr)/142349479715648762144)*U2*U4 + 
   (-(316892682437861677235/30503459939067591888) - (850002995845986385703*rr)/213524219573473143216)*U0*U5 + 
   (171199929359439368821/61006919878135183776 - (110161651038103237387*rr)/20335639959378394592)*U1*U5 + 
   (-(131260315606251418273/30503459939067591888) + (189986306381320282809*rr)/71174739857824381072)*U2*U5 + 
   (-(315821670012754923761/61006919878135183776) + (1015823051624628078491*rr)/427048439146946286432)*U0*U6 + 
   (58699719717943607/13915812015997989 + (23304675496766074*rr)/13915812015997989)*U1*U6 + 
   (236797284090017818451/61006919878135183776 - (525307701543254902961*rr)/427048439146946286432)*U2*U6 + 
   (481606302173813076329/122013839756270367552 + (61680992018117973103*rr)/284698959431297524288)*U0*U7 + 
   (115446081205122646309/61006919878135183776 - (16331025176240044059*rr)/20335639959378394592)*U1*U7 + 
   (-(15855522974319134071/10167819979689197296) + (87094299028951239191*rr)/213524219573473143216)*U2*U7 + 
   (-(94201053106436477431/30503459939067591888) - (92327667521084280307*rr)/213524219573473143216)*U0*U8 + 
   (13879071807975016415/7625864984766897972 - (798966796938123663*rr)/2541954994922299324)*U1*U8 + 
   (-(402528106223009041553/122013839756270367552) + (624520975504950166075*rr)/854096878293892572864)*U2*U8 + U4*U8 + 
   (16122179542254226841/40671279918756789184 - (72294352404337726975*rr)/122013839756270367552)*U0*U9 + 
   (236307930936207024281/122013839756270367552 + (597472401195273918637*rr)/854096878293892572864)*U1*U9 + 
   (-(9309775123449947027/7625864984766897972) - (7681151530815510959*rr)/7625864984766897972)*U2*U9 + 
   (135658277007503323793/61006919878135183776 + (166821317644031516759*rr)/142349479715648762144)*U3*U9 + 
   (165819138342557044273/30503459939067591888 + (74640864213191928231*rr)/71174739857824381072)*U4*U9 + 
   (107544936631807319617/15251729969533795944 + (165622583993910925765*rr)/106762109786736571608)*U5*U9 + 
   (-(5647119477288161701/30503459939067591888) - (117604826982945625275*rr)/71174739857824381072)*U6*U9 + 
   (2373963149425076471/10167819979689197296 + (93988167014331836137*rr)/213524219573473143216)*U7*U9 + 
   (30305327568050453273/20335639959378394592 + (144477096499088257725*rr)/142349479715648762144)*U8*U9 + 
   (67879083125650386683/61006919878135183776 - (29019364330040809219*rr)/142349479715648762144)*U9^2, 
  (95882781098088587/1270977497461149662 + (8754763224803735767*rr)/26690527446684142902)*U0^2 + 
   (-(2467737056702792153/2541954994922299324) - (20631371739895538413*rr)/53381054893368285804)*U0*U1 + 
   (-(573276285483428558/1906466246191724493) + (215149425619563708*rr)/635488748730574831)*U1^2 + 
   (1187831970169643113/2541954994922299324 - (24925391132960733431*rr)/53381054893368285804)*U0*U2 + 
   (-(1225715154404057687/1906466246191724493) + (627322625230922935*rr)/26690527446684142902)*U1*U2 + 
   (104677238731470577/7625864984766897972 + (10584534090902806375*rr)/53381054893368285804)*U2^2 + 
   (-(2512166799468806203/7625864984766897972) - (8257755168106325225*rr)/53381054893368285804)*U0*U3 + 
   (1842750717961644454/1906466246191724493 - (830443069854283651*rr)/3812932492383448986)*U1*U3 + 
   (4586162709362062669/7625864984766897972 + (6437804362766431071*rr)/17793684964456095268)*U2*U3 + 
   (-(9264347003599921399/3812932492383448986) + (3093662197358690785*rr)/8896842482228047634)*U0*U4 + 
   (2259090793262988591/1270977497461149662 - (1730730978938042405*rr)/3812932492383448986)*U1*U4 + 
   (571822275720550729/1270977497461149662 + (222381824663642333*rr)/8896842482228047634)*U2*U4 + 
   (-(4098639479501254769/1906466246191724493) + (1239744379570710674*rr)/13345263723342071451)*U0*U5 + 
   (-(213210313311163666/635488748730574831) - (1125790050966015590*rr)/1906466246191724493)*U1*U5 + 
   (1188631866332001819/635488748730574831 + (2099368703359959415*rr)/13345263723342071451)*U2*U5 + 
   (-(8207948970342571607/7625864984766897972) + (19341641520098877691*rr)/53381054893368285804)*U0*U6 + 
   (6243750819281128/13915812015997989 - (995090607058406*rr)/13915812015997989)*U1*U6 + 
   (4381752776508626549/7625864984766897972 - (18034172137399133545*rr)/53381054893368285804)*U2*U6 + 
   (31422061893750682/635488748730574831 - (2889328807617430601*rr)/13345263723342071451)*U0*U7 + 
   (759622244344498209/1270977497461149662 + (323910595935171329*rr)/3812932492383448986)*U1*U7 + 
   (-(385942129071363439/7625864984766897972) + (1467797885985291335*rr)/17793684964456095268)*U2*U7 + U4*U7 + 
   (-(3855174089489356399/7625864984766897972) + (6198461612447410441*rr)/53381054893368285804)*U0*U8 + 
   (43457925298599085/1270977497461149662 - (448698562871016013*rr)/3812932492383448986)*U1*U8 + 
   (3290264828602831891/7625864984766897972 + (11526050288156239679*rr)/53381054893368285804)*U2*U8 + 
   (-(1174151959286932681/7625864984766897972) - (112929284320715797*rr)/2541954994922299324)*U0*U9 + 
   (5541371204531337133/7625864984766897972 + (12837975610349053069*rr)/53381054893368285804)*U1*U9 + 
   (-(51108875870749045/3812932492383448986) + (177181842125611*rr)/3812932492383448986)*U2*U9 + 
   (332306365708337081/1270977497461149662 + (2381081477961297823*rr)/26690527446684142902)*U3*U9 + 
   (354709734386762202/635488748730574831 + (1617476433272286704*rr)/13345263723342071451)*U4*U9 + 
   (955258405131147233/1906466246191724493 - (2393486003587837979*rr)/13345263723342071451)*U5*U9 + 
   (-(226527407678418895/635488748730574831) - (646562083804476023*rr)/13345263723342071451)*U6*U9 + 
   (1037380901615974543/7625864984766897972 + (155183253279546777*rr)/17793684964456095268)*U7*U9 + 
   (2316221483664781/1270977497461149662 - (308252701427088041*rr)/8896842482228047634)*U8*U9 + 
   (-(46218498569230873/1270977497461149662) - (471673912119287447*rr)/26690527446684142902)*U9^2, 
  (18067732807295739907/61006919878135183776 - (25541383558072868567*rr)/427048439146946286432)*U0^2 + 
   (-(31186589077021776217/30503459939067591888) - (65904463595556747529*rr)/213524219573473143216)*U0*U1 + 
   (999490380181654048/1906466246191724493 + (1034767327046495285*rr)/7625864984766897972)*U1^2 + 
   (-(18272783513886804901/61006919878135183776) - (51272796637694070847*rr)/427048439146946286432)*U0*U2 + 
   (13986844912273356433/20335639959378394592 - (39927368523651012889*rr)/427048439146946286432)*U1*U2 + 
   (1137724576052532125/30503459939067591888 - (18256249333612007737*rr)/71174739857824381072)*U2^2 + 
   (-(1742221206371660629/10167819979689197296) + (31439800525934642705*rr)/213524219573473143216)*U0*U3 + 
   (7624804867181019965/30503459939067591888 - (1239940569442895959*rr)/10167819979689197296)*U1*U3 + 
   (56915439884705634335/61006919878135183776 - (153528741365057569289*rr)/427048439146946286432)*U2*U3 + 
   (11699762310328060465/30503459939067591888 + (132312930155280985109*rr)/213524219573473143216)*U0*U4 + 
   (26553948141307600925/30503459939067591888 + (10405589555468375375*rr)/30503459939067591888)*U1*U4 + 
   (7395745300465592281/10167819979689197296 - (11689020203084090079*rr)/71174739857824381072)*U2*U4 + 
   (1929056329106971437/2541954994922299324 + (7405941952042501475*rr)/26690527446684142902)*U0*U5 + 
   (36955784084345078719/30503459939067591888 + (9152605326723963685*rr)/30503459939067591888)*U1*U5 + 
   (22280869523118481229/15251729969533795944 - (54728876479195590463*rr)/106762109786736571608)*U2*U5 + 
   (-(28250904148655077765/30503459939067591888) - (15772129121832338575*rr)/71174739857824381072)*U0*U6 + 
   (-(12385405403668147/55663248063991956) - (1273634324890807*rr)/18554416021330652)*U1*U6 + 
   (4184051245310875645/30503459939067591888 - (2763345454726116445*rr)/71174739857824381072)*U2*U6 + U4*U6 + 
   (-(40413260549981466919/61006919878135183776) + (35340367985020105961*rr)/427048439146946286432)*U0*U7 + 
   (15749639368485904429/30503459939067591888 + (9777650307579831295*rr)/30503459939067591888)*U1*U7 + 
   (856535799007688893/15251729969533795944 - (8952785921529167227*rr)/106762109786736571608)*U2*U7 + 
   (2352198104860986021/10167819979689197296 - (2460824413844108227*rr)/213524219573473143216)*U0*U8 + 
   (-(880245919130753689/15251729969533795944) - (155152777342832077*rr)/15251729969533795944)*U1*U8 + 
   (10819266497392765497/20335639959378394592 - (9033734741257562941*rr)/427048439146946286432)*U2*U8 + 
   (-(3636445252459415729/61006919878135183776) - (3857870537480952943*rr)/61006919878135183776)*U0*U9 + 
   (15498505266833443039/61006919878135183776 + (15061764935042536425*rr)/142349479715648762144)*U1*U9 + 
   (3367373269896128859/10167819979689197296 + (1115046913715455453*rr)/30503459939067591888)*U2*U9 + 
   (-(9397920391443701365/30503459939067591888) - (2860184417141597065*rr)/213524219573473143216)*U3*U9 + 
   (-(5122871259500898203/15251729969533795944) + (10347797079588984685*rr)/106762109786736571608)*U4*U9 + 
   (-(1998441885751410325/2541954994922299324) + (9740330251438636289*rr)/53381054893368285804)*U5*U9 + 
   (3534783642838997705/3812932492383448986 + (7942722307151778019*rr)/53381054893368285804)*U6*U9 + 
   (-(1206761255027581279/15251729969533795944) - (960303414317809259*rr)/106762109786736571608)*U7*U9 + 
   (-(5259577048562263947/10167819979689197296) + (675913580139358301*rr)/71174739857824381072)*U8*U9 + 
   (-(469678539165273883/30503459939067591888) + (20120443001572748489*rr)/213524219573473143216)*U9^2, 
  (9255138161336795917/61006919878135183776 - (23638291935839585761*rr)/427048439146946286432)*U0^2 + 
   (6158270911182826181/30503459939067591888 + (8069685225510796831*rr)/213524219573473143216)*U0*U1 + 
   (1025425314032113351/15251729969533795944 - (802084899250164293*rr)/15251729969533795944)*U1^2 + 
   (-(24351333230764008169/61006919878135183776) + (16636386277864214221*rr)/427048439146946286432)*U0*U2 + 
   (4738295650931921053/30503459939067591888 + (1399471751298577681*rr)/71174739857824381072)*U1*U2 + 
   (1138582401316251391/10167819979689197296 - (30726792595895593913*rr)/213524219573473143216)*U2^2 + 
   (7648181085300875359/61006919878135183776 - (7302713567845210105*rr)/142349479715648762144)*U0*U3 + 
   (2466357656480643975/10167819979689197296 + (160614558170555977*rr)/30503459939067591888)*U1*U3 + 
   (9996144006894424699/61006919878135183776 - (45760996104596710991*rr)/427048439146946286432)*U2*U3 + 
   (5607457888073895847/15251729969533795944 + (6067648012875849049*rr)/106762109786736571608)*U0*U4 + 
   (-(1332244086575256187/1906466246191724493) + (1218091471784636507*rr)/3812932492383448986)*U1*U4 + 
   (-(105110360357325889/5083909989844598648) - (160661499487518543*rr)/35587369928912190536)*U2*U4 + 
   (4992682975256615365/7625864984766897972 - (1523304909214486747*rr)/17793684964456095268)*U0*U5 + 
   (8402426550744313577/15251729969533795944 + (3033117384664328977*rr)/15251729969533795944)*U1*U5 + 
   (667557299220298723/7625864984766897972 - (12367809609565595431*rr)/53381054893368285804)*U2*U5 + U4*U5 + 
   (-(630924362504267719/10167819979689197296) + (689622289079429473*rr)/213524219573473143216)*U0*U6 + 
   (-(13701047219478857/37108832042661304) - (2199691345759315*rr)/111326496127983912)*U1*U6 + 
   (-(1471035348554402601/10167819979689197296) + (34690628758061910959*rr)/213524219573473143216)*U2*U6 + 
   (-(1532459267165743325/7625864984766897972) + (1852146535729320863*rr)/53381054893368285804)*U0*U7 + 
   (-(1079210705774591327/7625864984766897972) - (42903078311371571*rr)/3812932492383448986)*U1*U7 + 
   (1141284014971924063/7625864984766897972 - (450756733934995477*rr)/26690527446684142902)*U2*U7 + 
   (1054517086975935515/30503459939067591888 - (1608737829540523693*rr)/71174739857824381072)*U0*U8 + 
   (-(592536264735843343/15251729969533795944) + (565846380782921509*rr)/15251729969533795944)*U1*U8 + 
   (2474971805211571507/30503459939067591888 - (7276851681650781329*rr)/71174739857824381072)*U2*U8 + 
   (6101868667727904037/30503459939067591888 + (1072523932206062677*rr)/30503459939067591888)*U0*U9 + 
   (-(760701885405638795/5083909989844598648) - (1921117613866462279*rr)/106762109786736571608)*U1*U9 + 
   (-(2803896699699647579/30503459939067591888) + (748629689608740715*rr)/10167819979689197296)*U2*U9 + 
   (-(4100136642533763587/15251729969533795944) + (2144966043078471695*rr)/106762109786736571608)*U3*U9 + 
   (-(974242587952613875/1906466246191724493) + (713347004021597200*rr)/13345263723342071451)*U4*U9 + 
   (-(890118042375969293/3812932492383448986) - (271446166658684099*rr)/8896842482228047634)*U5*U9 + 
   (1236665763777830599/7625864984766897972 + (5420466393645708683*rr)/53381054893368285804)*U6*U9 + 
   (-(616165447635956963/15251729969533795944) - (1246395525354894743*rr)/106762109786736571608)*U7*U9 + 
   (-(635123933103986947/2541954994922299324) - (571169137616213861*rr)/17793684964456095268)*U8*U9 + 
   (-(188722537479434341/7625864984766897972) + (3480426746583810823*rr)/53381054893368285804)*U9^2, 
  (-(29402246596908146201/61006919878135183776) - (10021004320640471989*rr)/61006919878135183776)*U0^2 + 
   (19344833854187784167/30503459939067591888 + (297601805852506219*rr)/30503459939067591888)*U0*U1 + 
   (-(3060609868350294683/15251729969533795944) - (3845593689941903639*rr)/15251729969533795944)*U1^2 + 
   (16556856197245352033/61006919878135183776 + (20900249944663954141*rr)/61006919878135183776)*U0*U2 + 
   (1745223480465066949/30503459939067591888 - (1573466320672974525*rr)/10167819979689197296)*U1*U2 + 
   (-(2538570162158248495/10167819979689197296) - (1427455385587697225*rr)/30503459939067591888)*U2^2 + 
   (-(8659994552130667931/61006919878135183776) + (544713226801833691*rr)/20335639959378394592)*U0*U3 + 
   (-(3941966427734871381/10167819979689197296) + (550066709730452029*rr)/30503459939067591888)*U1*U3 + 
   (-(43477539673697892275/61006919878135183776) - (5352770754407189495*rr)/61006919878135183776)*U2*U3 + 
   (6753363866668687493/7625864984766897972 - (3132028347303739663*rr)/7625864984766897972)*U0*U4 + 
   (3740857911541927397/7625864984766897972 + (1195502230420521613*rr)/7625864984766897972)*U1*U4 + 
   (-(799676560068484323/5083909989844598648) - (614232376619997023*rr)/5083909989844598648)*U2*U4 + U4^2 + 
   (8042678095703738375/15251729969533795944 - (2098715987451493079*rr)/5083909989844598648)*U0*U5 + 
   (7837236470462094053/15251729969533795944 + (726038493749559025*rr)/15251729969533795944)*U1*U5 + 
   (-(11306481660684382547/7625864984766897972) + (1888406471540173913*rr)/7625864984766897972)*U2*U5 + 
   (3116530113030847031/10167819979689197296 - (4356370080285996143*rr)/30503459939067591888)*U0*U6 + 
   (10457599570347107/37108832042661304 + (24797059682290925*rr)/111326496127983912)*U1*U6 + 
   (884781381218596217/10167819979689197296 + (2327466917702543039*rr)/30503459939067591888)*U2*U6 + 
   (6221009826985403695/30503459939067591888 + (5417272479853439459*rr)/30503459939067591888)*U0*U7 + 
   (-(5705407227444139237/15251729969533795944) - (303244045778609357*rr)/15251729969533795944)*U1*U7 + 
   (-(1740832329304421239/15251729969533795944) - (675908937313258375*rr)/15251729969533795944)*U2*U7 + 
   (4582946481519558197/30503459939067591888 - (540597304566533857*rr)/10167819979689197296)*U0*U8 + 
   (2847455111607028337/15251729969533795944 + (618524756899676509*rr)/15251729969533795944)*U1*U8 + 
   (-(20036781161176155833/30503459939067591888) - (258015848920453359*rr)/10167819979689197296)*U2*U8 + 
   (8581615639810652299/30503459939067591888 - (2858252209496898281*rr)/30503459939067591888)*U0*U9 + 
   (-(276136200062788773/1270977497461149662) - (126673448655220061*rr)/1906466246191724493)*U1*U9 + 
   (-(58513195962674195/30503459939067591888) + (385405510678772427*rr)/10167819979689197296)*U2*U9 + 
   (948971597078721683/7625864984766897972 + (382857059180958307*rr)/7625864984766897972)*U3*U9 + 
   (1007226657550082615/7625864984766897972 + (305833232288860915*rr)/7625864984766897972)*U4*U9 + 
   (-(48331881870787145/3812932492383448986) + (388806892070932189*rr)/1270977497461149662)*U5*U9 + 
   (3989659734506886467/15251729969533795944 - (703430490859174457*rr)/15251729969533795944)*U6*U9 + 
   (-(750888975021312295/7625864984766897972) + (267537093311772995*rr)/7625864984766897972)*U7*U9 + 
   (138931600936235803/5083909989844598648 + (481113099812425055*rr)/5083909989844598648)*U8*U9 + 
   (246149369408592487/3812932492383448986 + (102322780613221241*rr)/3812932492383448986)*U9^2, 
  (-(7086586263908873137/15251729969533795944) - (94412661555243928195*rr)/106762109786736571608)*U0^2 + 
   (-(40362799341157912427/7625864984766897972) + (48006773463831014233*rr)/53381054893368285804)*U0*U1 + 
   (3594585542386217615/1906466246191724493 - (1385516166573338756*rr)/1906466246191724493)*U1^2 + 
   (-(36218913550988956097/15251729969533795944) + (76151508392200252285*rr)/106762109786736571608)*U0*U2 + 
   (1626893969466573943/5083909989844598648 - (209512614264903704327*rr)/106762109786736571608)*U1*U2 + 
   (-(32033912838101153993/7625864984766897972) - (13901098725550601811*rr)/17793684964456095268)*U2^2 + 
   (2332513811616485529/1270977497461149662 + (9517914818552165554*rr)/13345263723342071451)*U0*U3 + 
   (-(4427905893269882585/7625864984766897972) - (682892202247183669*rr)/2541954994922299324)*U1*U3 + 
   (-(63900649525341116969/15251729969533795944) - (271995090955514104765*rr)/106762109786736571608)*U2*U3 + 
   (86385957656306272883/7625864984766897972 + (3055433491186729447*rr)/53381054893368285804)*U0*U4 + 
   (47575920864679174411/7625864984766897972 - (77683848815143247*rr)/7625864984766897972)*U1*U4 + 
   (-(6953995434684122289/2541954994922299324) - (36510396164528938689*rr)/17793684964456095268)*U2*U4 + 
   (3869046169414249248/635488748730574831 - (23597913097843516459*rr)/13345263723342071451)*U0*U5 + 
   (81540382318908558521/7625864984766897972 - (8264401978028692285*rr)/7625864984766897972)*U1*U5 + 
   (-(21732458382987020309/3812932492383448986) - (93721781422039866833*rr)/26690527446684142902)*U2*U5 + 
   (-(36689975793664263569/7625864984766897972) + (20918997795107346073*rr)/17793684964456095268)*U0*U6 + 
   (-(29804676000020801/13915812015997989) + (2586378716668255*rr)/4638604005332663)*U1*U6 + 
   (3589049908073943401/7625864984766897972 - (3876041560998217725*rr)/17793684964456095268)*U2*U6 + 
   (2803437758613603463/15251729969533795944 + (174792876435216604543*rr)/106762109786736571608)*U0*U7 + 
   (39369915106588515677/7625864984766897972 - (2673569771952159433*rr)/7625864984766897972)*U1*U7 + 
   (-(2174569691093446598/1906466246191724493) - (3313319179845632974*rr)/13345263723342071451)*U2*U7 + 
   (549125866659370713/2541954994922299324 - (29105880683798285231*rr)/53381054893368285804)*U0*U8 + 
   (-(326411791024879747/1906466246191724493) + (478513522444572365*rr)/1906466246191724493)*U1*U8 + 
   (1461106906586605635/5083909989844598648 - (146629808828671218647*rr)/106762109786736571608)*U2*U8 + U3*U8 + 
   (-(6021241812215708359/15251729969533795944) + (1352198305977909871*rr)/15251729969533795944)*U0*U9 + 
   (21371532235308647009/15251729969533795944 + (4817322915603201279*rr)/35587369928912190536)*U1*U9 + 
   (3360033980392708783/2541954994922299324 - (4438530967191993271*rr)/7625864984766897972)*U2*U9 + 
   (-(6500176361310495851/7625864984766897972) + (29756969495552458237*rr)/53381054893368285804)*U3*U9 + 
   (-(3967499456814242437/3812932492383448986) + (39434087656280182643*rr)/26690527446684142902)*U4*U9 + 
   (941240939456450195/635488748730574831 + (29472755307116118337*rr)/13345263723342071451)*U5*U9 + 
   (7501381273646702564/1906466246191724493 - (16352099130686168629*rr)/13345263723342071451)*U6*U9 + 
   (-(1343582184497898695/3812932492383448986) + (4807162266349344005*rr)/26690527446684142902)*U7*U9 + 
   (-(3567798425631619801/2541954994922299324) + (13535862856303219695*rr)/17793684964456095268)*U8*U9 + 
   (8945980891246504735/7625864984766897972 + (26279392440676553995*rr)/53381054893368285804)*U9^2, 
  (-(571381411162038429509/30503459939067591888) - (1843931167030535314615*rr)/213524219573473143216)*U0^2 + 
   (161180454985829181443/15251729969533795944 - (742131542967814603319*rr)/106762109786736571608)*U0*U1 + 
   (-(112913099525626627523/7625864984766897972) - (60035577252872126219*rr)/7625864984766897972)*U1^2 + 
   (347917931698980255983/30503459939067591888 + (1975523558415429204181*rr)/213524219573473143216)*U0*U2 + 
   (-(35770266736868572145/15251729969533795944) - (304593327587138570049*rr)/35587369928912190536)*U1*U2 + 
   (-(73391204037466291575/5083909989844598648) - (426279268433902291223*rr)/106762109786736571608)*U2^2 + 
   (-(322987745516678911349/30503459939067591888) - (169286079617137987181*rr)/71174739857824381072)*U0*U3 + 
   (61613776855770971995/5083909989844598648 + (14354140044218010133*rr)/15251729969533795944)*U1*U3 + 
   (-(778501306667643144941/30503459939067591888) + (197589755188187317297*rr)/213524219573473143216)*U2*U3 + 
   (92580352714836958519/7625864984766897972 - (437717536502760932231*rr)/53381054893368285804)*U0*U4 + 
   (223450796432353961225/3812932492383448986 + (57240891423969422161*rr)/3812932492383448986)*U1*U4 + 
   (6764798520599453739/2541954994922299324 + (41591346954738313937*rr)/17793684964456095268)*U2*U4 + 
   (-(4281486436408568143/1906466246191724493) - (102861962986606369097*rr)/4448421241114023817)*U0*U5 + 
   (338629989298477620701/7625864984766897972 - (57684448408794630467*rr)/7625864984766897972)*U1*U5 + 
   (-(63926357090329620802/1906466246191724493) + (210211336492094452150*rr)/13345263723342071451)*U2*U5 + 
   (-(28816693622115692631/5083909989844598648) - (110173117814204572943*rr)/106762109786736571608)*U0*U6 + 
   (189892378220441141/18554416021330652 + (611662884955099427*rr)/55663248063991956)*U1*U6 + 
   (143967769450282063431/5083909989844598648 - (196547384521276010041*rr)/106762109786736571608)*U2*U6 + 
   (50805811412337840415/15251729969533795944 + (873418794801274567829*rr)/106762109786736571608)*U0*U7 + 
   (-(35642126734339131263/3812932492383448986) + (13418553215278011983*rr)/3812932492383448986)*U1*U7 + 
   (-(58302084551077608245/15251729969533795944) + (363012818353583857621*rr)/106762109786736571608)*U2*U7 + U3*U7 + 
   (-(63798973839257101207/15251729969533795944) - (43918143846705131823*rr)/35587369928912190536)*U0*U8 + 
   (75179929449961442075/7625864984766897972 + (8384563293226260847*rr)/7625864984766897972)*U1*U8 + 
   (-(421459916922843393965/15251729969533795944) - (48208131162058928629*rr)/35587369928912190536)*U2*U8 + 
   (165959116040777245069/15251729969533795944 - (21830030640375878327*rr)/15251729969533795944)*U0*U9 + 
   (1755264676338843657/1270977497461149662 + (91240561606888600345*rr)/26690527446684142902)*U1*U9 + 
   (-(55175378540306922695/15251729969533795944) - (7417289336418585273*rr)/5083909989844598648)*U2*U9 + 
   (7123201243339383475/7625864984766897972 + (277194550911384528089*rr)/53381054893368285804)*U3*U9 + 
   (11176160428572411595/1906466246191724493 + (60661108438867122905*rr)/13345263723342071451)*U4*U9 + 
   (60717611806533551879/3812932492383448986 + (122707985443215974579*rr)/8896842482228047634)*U5*U9 + 
   (19624138092922694516/1906466246191724493 - (33370297717030419014*rr)/13345263723342071451)*U6*U9 + 
   (-(19905890572928368327/3812932492383448986) + (21534356929047211715*rr)/26690527446684142902)*U7*U9 + 
   (-(13659530381555962181/2541954994922299324) + (69644194437998251909*rr)/17793684964456095268)*U8*U9 + 
   (8060144362589691550/1906466246191724493 + (20411919774084782750*rr)/13345263723342071451)*U9^2, 
  (405445998905479529/5083909989844598648 - (1880438467826999717*rr)/15251729969533795944)*U0^2 + 
   (1966024761278752839/2541954994922299324 - (981292510469049511*rr)/7625864984766897972)*U0*U1 + 
   (-(44516937782064503/1906466246191724493) - (110960711945313201*rr)/635488748730574831)*U1^2 + 
   (-(605836943990459335/1270977497461149662) + (974446924173237959*rr)/3812932492383448986)*U0*U2 + 
   (4780143866158633763/15251729969533795944 - (1653765631901355791*rr)/15251729969533795944)*U1*U2 + 
   (108375954178690919/3812932492383448986 - (193986921747994763*rr)/1906466246191724493)*U2^2 + 
   (183324697774763321/1906466246191724493 - (727347670196727157*rr)/3812932492383448986)*U0*U3 + 
   (1242061459556247463/7625864984766897972 + (849425938172822647*rr)/7625864984766897972)*U1*U3 + 
   (-(2815334099151587923/15251729969533795944) - (882028162399220431*rr)/5083909989844598648)*U2*U3 + 
   (1642091705194539697/7625864984766897972 + (90165395442730299*rr)/2541954994922299324)*U0*U4 + 
   (-(546015921119439543/2541954994922299324) + (2855921675962930913*rr)/7625864984766897972)*U1*U4 + 
   (577498414688099065/2541954994922299324 - (470016988057029785*rr)/2541954994922299324)*U2*U4 + 
   (3052046862466600061/3812932492383448986 - (855794935548570107*rr)/3812932492383448986)*U0*U5 + 
   (1239326361496827359/1270977497461149662 + (1046534624004220721*rr)/3812932492383448986)*U1*U5 + 
   (-(625928564913828049/635488748730574831) + (101230377507494086*rr)/1906466246191724493)*U2*U5 + 
   (-(2828913936000514187/7625864984766897972) - (293569674298646855*rr)/7625864984766897972)*U0*U6 + 
   (-(13495296950248631/55663248063991956) + (8350334656084219*rr)/55663248063991956)*U1*U6 + 
   (833150930289324605/1906466246191724493 + (431534714951128069*rr)/3812932492383448986)*U2*U6 + U3*U6 + 
   (-(1006183885552055287/5083909989844598648) + (1310475901075694219*rr)/15251729969533795944)*U0*U7 + 
   (-(3883086627863380841/5083909989844598648) - (903430160237042677*rr)/15251729969533795944)*U1*U7 + 
   (1650121848316447597/15251729969533795944 - (170038136004816195*rr)/5083909989844598648)*U2*U7 + 
   (-(145728727988098115/15251729969533795944) - (268718023648645879*rr)/15251729969533795944)*U0*U8 + 
   (234943465521646749/2541954994922299324 + (455592639635152759*rr)/7625864984766897972)*U1*U8 + 
   (-(1772333974534793785/15251729969533795944) + (597058385285368381*rr)/15251729969533795944)*U2*U8 + 
   (4570366267981894261/15251729969533795944 + (517564289428605033*rr)/5083909989844598648)*U0*U9 + 
   (-(4531394380731837409/15251729969533795944) + (1693577882472665465*rr)/15251729969533795944)*U1*U9 + 
   (1681871958493987393/7625864984766897972 - (302346699354348715*rr)/7625864984766897972)*U2*U9 + 
   (1324133024765055385/5083909989844598648 + (26579478004280227*rr)/15251729969533795944)*U3*U9 + 
   (-(428903818564556685/635488748730574831) + (245007143779300052*rr)/1906466246191724493)*U4*U9 + 
   (-(2206539163157459123/3812932492383448986) + (343471098990811343*rr)/3812932492383448986)*U5*U9 + 
   (33986115922942008/635488748730574831 + (87460437521440360*rr)/1906466246191724493)*U6*U9 + 
   (-(1752660253396814587/15251729969533795944) - (79288786530077571*rr)/5083909989844598648)*U7*U9 + 
   (-(623280979725339649/2541954994922299324) - (106700713500303965*rr)/2541954994922299324)*U8*U9 + 
   (-(194926394842630899/2541954994922299324) + (318468193555916357*rr)/7625864984766897972)*U9^2, 
  (-(10903794464023530531/20335639959378394592) + (566261896411000276621*rr)/427048439146946286432)*U0^2 + 
   (-(4454944296388102879/2541954994922299324) + (18617340930890972783*rr)/53381054893368285804)*U0*U1 + 
   (-(3573014213797134943/15251729969533795944) + (5101092882442163367*rr)/5083909989844598648)*U1^2 + 
   (17306082492563527123/20335639959378394592 - (424114560806474591245*rr)/427048439146946286432)*U0*U2 + 
   (-(41577041272003861835/30503459939067591888) + (127423349553079535699*rr)/213524219573473143216)*U1*U2 + 
   (10267167682947329873/15251729969533795944 + (76449533318996442599*rr)/106762109786736571608)*U2^2 + 
   (48033246717568842397/61006919878135183776 + (120964677394784014367*rr)/427048439146946286432)*U0*U3 + 
   (-(14735598537090093061/15251729969533795944) - (4873111752069241033*rr)/15251729969533795944)*U1*U3 + 
   (149458064645914288535/61006919878135183776 + (89692528634650844727*rr)/142349479715648762144)*U2*U3 + 
   (-(99599512895383827467/30503459939067591888) + (12420279213525806157*rr)/71174739857824381072)*U0*U4 + 
   (-(7601061303102843343/5083909989844598648) - (43958217322398214613*rr)/15251729969533795944)*U1*U4 + 
   (699790615348398552/635488748730574831 - (4281559137600133761*rr)/8896842482228047634)*U2*U4 + 
   (-(64131275671090713631/15251729969533795944) + (192056790786325365475*rr)/106762109786736571608)*U0*U5 + 
   (-(6717614397365880017/1270977497461149662) - (2288978775227865847*rr)/3812932492383448986)*U1*U5 + 
   (32226387384134637185/5083909989844598648 - (54664090883911179655*rr)/106762109786736571608)*U2*U5 + U3*U5 + 
   (-(12343781271086342209/15251729969533795944) + (21084628100251723589*rr)/106762109786736571608)*U0*U6 + 
   (143198811179146595/111326496127983912 - (135199336434755365*rr)/111326496127983912)*U1*U6 + 
   (-(17718175042878326167/7625864984766897972) - (38155487634485672863*rr)/53381054893368285804)*U2*U6 + 
   (14782087476435560745/10167819979689197296 - (168771770324204715383*rr)/213524219573473143216)*U0*U7 + 
   (9061911876271481113/5083909989844598648 - (681292057868590687*rr)/15251729969533795944)*U1*U7 + 
   (10263830375736635855/7625864984766897972 - (1734124695041321029*rr)/8896842482228047634)*U2*U7 + 
   (779116602272555695/61006919878135183776 + (101843425831149057989*rr)/427048439146946286432)*U0*U8 + 
   (-(6034511586678183839/10167819979689197296) - (10998219641593255481*rr)/30503459939067591888)*U1*U8 + 
   (30072866409885367991/15251729969533795944 + (100914664105201006471*rr)/106762109786736571608)*U2*U8 + 
   (-(7511586891180194101/7625864984766897972) - (21750224328625223*rr)/1270977497461149662)*U0*U9 + 
   (4320188490235716859/30503459939067591888 - (52478155955550085547*rr)/213524219573473143216)*U1*U9 + 
   (1815386163435124417/7625864984766897972 + (1022661180708792293*rr)/7625864984766897972)*U2*U9 + 
   (3800159028611942465/5083909989844598648 - (25666611947048599595*rr)/106762109786736571608)*U3*U9 + 
   (-(2976290008707579/5083909989844598648) - (66908564046483764195*rr)/106762109786736571608)*U4*U9 + 
   (2447165412250387163/1906466246191724493 - (21777132857573283893*rr)/13345263723342071451)*U5*U9 + 
   (-(7558246296436539515/5083909989844598648) - (7423163596257125419*rr)/106762109786736571608)*U6*U9 + 
   (7175770383998360651/15251729969533795944 + (3822269242684914533*rr)/35587369928912190536)*U7*U9 + 
   (14426453459744574681/10167819979689197296 - (14339776473969265429*rr)/71174739857824381072)*U8*U9 + 
   (-(803750404598105499/2541954994922299324) - (17008992473796207481*rr)/53381054893368285804)*U9^2, 
  (3815165389216946923/10167819979689197296 + (7222354445376718505*rr)/71174739857824381072)*U0^2 + 
   (-(786745062920346847/2541954994922299324) - (3334465987439889881*rr)/17793684964456095268)*U0*U1 + 
   (634999297640140133/2541954994922299324 + (311523538181179337*rr)/2541954994922299324)*U1^2 + 
   (1751308134238919507/10167819979689197296 - (7783075274374880863*rr)/71174739857824381072)*U0*U2 + 
   (1474392164178435767/2541954994922299324 + (3223116466614706407*rr)/17793684964456095268)*U1*U2 + 
   (760618615373648951/2541954994922299324 + (1104405287341060709*rr)/17793684964456095268)*U2^2 + 
   (-(2043164204493425643/5083909989844598648) - (286214084296606833*rr)/35587369928912190536)*U0*U3 + 
   (30605369708175137/2541954994922299324 + (5535807899958589*rr)/2541954994922299324)*U1*U3 + 
   (979490816775644155/2541954994922299324 - (151509337644184243*rr)/17793684964456095268)*U2*U3 + 
   (-(350405359658606199/635488748730574831) + (1529026669401479900*rr)/4448421241114023817)*U0*U4 + 
   (-(870226375656189259/1270977497461149662) - (41914391341854673*rr)/1270977497461149662)*U1*U4 + 
   (-(1274747339498230601/2541954994922299324) + (2990818428905335897*rr)/17793684964456095268)*U2*U4 + U3*U4 + 
   (-(356949785547874705/2541954994922299324) + (9588114235010931253*rr)/17793684964456095268)*U0*U5 + 
   (-(431945470883343492/635488748730574831) + (184424222862841953*rr)/635488748730574831)*U1*U5 + 
   (461028028045825941/635488748730574831 - (364134131715372639*rr)/4448421241114023817)*U2*U5 + 
   (467095987567436071/1270977497461149662 - (1557362076956503067*rr)/8896842482228047634)*U0*U6 + 
   (-(1055864641952005/4638604005332663) - (624385478936355*rr)/4638604005332663)*U1*U6 + 
   (-(1546944335097122255/2541954994922299324) + (3754562323239557215*rr)/17793684964456095268)*U2*U6 + 
   (-(1139426024501175963/5083909989844598648) - (5025275690406172993*rr)/35587369928912190536)*U0*U7 + 
   (314798314765024347/2541954994922299324 + (335344804297729227*rr)/2541954994922299324)*U1*U7 + 
   (14738110251957613/1270977497461149662 - (142678531130746475*rr)/8896842482228047634)*U2*U7 + 
   (588218380764157783/5083909989844598648 + (1802096215257816365*rr)/35587369928912190536)*U0*U8 + 
   (-(174954838619170729/1270977497461149662) - (2286802716326413*rr)/1270977497461149662)*U1*U8 + 
   (1577260816176186815/5083909989844598648 + (973174337771332233*rr)/35587369928912190536)*U2*U8 + 
   (130348637679591745/5083909989844598648 + (249996666389107861*rr)/5083909989844598648)*U0*U9 + 
   (712161419496159509/2541954994922299324 + (445144933549029883*rr)/17793684964456095268)*U1*U9 + 
   (-(158421554823018323/5083909989844598648) + (497708213930471049*rr)/5083909989844598648)*U2*U9 + 
   (-(57590281449120081/1270977497461149662) - (729192503964251129*rr)/4448421241114023817)*U3*U9 + 
   (-(233983387012106415/1270977497461149662) + (868533493464297739*rr)/8896842482228047634)*U4*U9 + 
   (-(723766997194867071/1270977497461149662) - (1082295233073109943*rr)/8896842482228047634)*U5*U9 + 
   (-(1416915228837168345/2541954994922299324) + (6027435159905138289*rr)/17793684964456095268)*U6*U9 + 
   (46987896218576191/2541954994922299324 - (682595884226572829*rr)/17793684964456095268)*U7*U9 + 
   (-(259789200250719165/1270977497461149662) - (571932045531649548*rr)/4448421241114023817)*U8*U9 + 
   (-(142014508466332168/635488748730574831) + (266600918412587916*rr)/4448421241114023817)*U9^2, 
  (925716527094449132/1906466246191724493 + (937777837655692207*rr)/1906466246191724493)*U0^2 + 
   (-(1911036047193902047/1906466246191724493) + (564641746329078559*rr)/1906466246191724493)*U0*U1 + 
   (1328752838174683651/3812932492383448986 + (2098203398369242813*rr)/3812932492383448986)*U1^2 + 
   (-(4700470552971341405/7625864984766897972) - (4461159170941688629*rr)/7625864984766897972)*U0*U2 + 
   (-(1047967219102829843/7625864984766897972) + (1485516927598526625*rr)/2541954994922299324)*U1*U2 + 
   (308980584715123894/635488748730574831 + (667954647539647099*rr)/1906466246191724493)*U2^2 + 
   (2138167822850936311/3812932492383448986 + (369247841648455773*rr)/1270977497461149662)*U0*U3 + 
   (-(198326379337403782/635488748730574831) - (310669017642339635*rr)/1906466246191724493)*U1*U3 + 
   (15147834870563360351/7625864984766897972 + (741717541303089413*rr)/7625864984766897972)*U2*U3 + U3^2 + 
   (-(4494737796178072355/3812932492383448986) + (794208333802328803*rr)/3812932492383448986)*U0*U4 + 
   (-(10891072480347019607/3812932492383448986) - (3304638027528438985*rr)/3812932492383448986)*U1*U4 + 
   (486119233423763649/1270977497461149662 + (8651230080093703*rr)/1270977497461149662)*U2*U4 + 
   (-(2233760207273463140/1906466246191724493) + (970087313731445190*rr)/635488748730574831)*U0*U5 + 
   (-(8366230111309517665/3812932492383448986) + (891507239440379773*rr)/3812932492383448986)*U1*U5 + 
   (7220856553803176503/1906466246191724493 - (855589747657453543*rr)/1906466246191724493)*U2*U5 + 
   (270293282080087994/635488748730574831 - (223696368122236943*rr)/1906466246191724493)*U0*U6 + 
   (-(1821767036735283/9277208010665326) - (22861628145207979*rr)/27831624031995978)*U1*U6 + 
   (-(1279463867673275009/635488748730574831) + (32400636109462814*rr)/1906466246191724493)*U2*U6 + 
   (-(58466519541651551/7625864984766897972) - (2701478131661089927*rr)/7625864984766897972)*U0*U7 + 
   (4826721929366519965/7625864984766897972 + (477843717788888135*rr)/7625864984766897972)*U1*U7 + 
   (2074344905619578597/3812932492383448986 - (428486447031535771*rr)/3812932492383448986)*U2*U7 + 
   (193543520449348250/1906466246191724493 + (34336298750789656*rr)/635488748730574831)*U0*U8 + 
   (-(1041658273112715380/1906466246191724493) - (238279183605184810*rr)/1906466246191724493)*U1*U8 + 
   (10642370530143575131/7625864984766897972 + (612278698198345675*rr)/2541954994922299324)*U2*U8 + 
   (-(8787455232270102503/7625864984766897972) + (241994500323619927*rr)/7625864984766897972)*U0*U9 + 
   (-(868817698270335409/2541954994922299324) - (1338988553904764273*rr)/7625864984766897972)*U1*U9 + 
   (-(221522952439345033/3812932492383448986) + (344579122891764361*rr)/1270977497461149662)*U2*U9 + 
   (-(269292975379864477/7625864984766897972) - (2465920765074987461*rr)/7625864984766897972)*U3*U9 + 
   (-(1497908300329093243/1906466246191724493) - (753627029316938237*rr)/1906466246191724493)*U4*U9 + 
   (-(1280133038171576557/1906466246191724493) - (703332350035965609*rr)/635488748730574831)*U5*U9 + 
   (-(1089442365524538749/1906466246191724493) + (8255418047379113*rr)/1906466246191724493)*U6*U9 + 
   (2313056480688686297/7625864984766897972 - (388144716300865885*rr)/7625864984766897972)*U7*U9 + 
   (-(30152935821127069/635488748730574831) - (191314599421831775*rr)/635488748730574831)*U8*U9 + 
   (-(278543603045299565/3812932492383448986) - (364235258131650247*rr)/3812932492383448986)*U9^2,


U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};

I=ideal Rels;
hilbertPolynomial I


==> anc/Verification/5H+D/check_M2.txt <==
R=ZZ/1327[Z1,Z2,Z3,Z4,Z5,Z6];
rr=103;

Rels = {(1372 + 196*rr)*Z1^5*Z2 + (-128 + 128*rr)*Z2^4*Z3^2 + 
  (-1344 + 576*rr)*Z1*Z2^2*Z3^3 + (2688 - 896*rr)*Z1^2*Z3^4 + 
  (-16 - 16*rr)*Z2^5*Z4 + (-952 - 8*rr)*Z1*Z2^3*Z3*Z4 + 
  (-2296 + 1512*rr)*Z1^2*Z2*Z3^2*Z4 + (196 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (-196 - 168*rr)*Z1^3*Z3*Z4^2 + (-160 + 32*rr)*Z3^3*Z4^3 + 
  (64 + 16*rr)*Z2*Z3*Z4^4 + (14 + 6*rr)*Z1*Z4^5 + (28 - 108*rr)*Z1*Z2^4*Z5 + 
  (-392 + 392*rr)*Z1^2*Z2^2*Z3*Z5 + (-3528 + 3304*rr)*Z1^3*Z3^2*Z5 + 
  (-1225 - 427*rr)*Z1^3*Z2*Z4*Z5 + (1856 + 448*rr)*Z3^4*Z4*Z5 + 
  (-912 + 16*rr)*Z2*Z3^2*Z4^2*Z5 + (-24 + 4*rr)*Z2^2*Z4^3*Z5 + 
  (-784 + 168*rr)*Z1*Z3*Z4^3*Z5 + (-1078 - 98*rr)*Z1^4*Z5^2 + 
  (-2112 + 1344*rr)*Z2*Z3^3*Z5^2 + (-380 - 308*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (252 - 1932*rr)*Z1*Z3^2*Z4*Z5^2 + (140 + 156*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (62 - 6*rr)*Z2^3*Z5^3 + (-504 + 24*rr)*Z1*Z2*Z3*Z5^3 + 
  (-189 + 105*rr)*Z1^2*Z4*Z5^3 + (-24 - 8*rr)*Z4^2*Z5^4 + 
  (-342 - 66*rr)*Z3*Z5^5 + (-196 - 168*rr)*Z1^2*Z2^3*Z6 + 
  (-8232 - 5488*rr)*Z1^3*Z2*Z3*Z6 + (5376 + 3840*rr)*Z3^5*Z6 + 
  (-2401 + 245*rr)*Z1^4*Z4*Z6 + (1344 - 192*rr)*Z2*Z3^3*Z4*Z6 + 
  (-196 - 84*rr)*Z2^2*Z3*Z4^2*Z6 + (-224 + 1680*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (420 - 56*rr)*Z1*Z2*Z4^3*Z6 + (9968 + 1680*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-9744 - 11312*rr)*Z1*Z3^3*Z5*Z6 + (-784 + 168*rr)*Z2^3*Z4*Z5*Z6 + 
  (-2562 + 1162*rr)*Z1*Z2*Z3*Z4*Z5*Z6 - 196*rr*Z1^2*Z4^2*Z5*Z6 + 
  (-1246 - 378*rr)*Z1*Z2^2*Z5^2*Z6 + (7938 + 6566*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-238 - 2*rr)*Z4^3*Z5^2*Z6 + (-2730 - 446*rr)*Z3*Z4*Z5^3*Z6 + 
  (329 + 59*rr)*Z2*Z5^4*Z6 + (-1624 - 728*rr)*Z2^3*Z3*Z6^2 + 
  (-12936 + 8232*rr)*Z1*Z2*Z3^2*Z6^2 + (343 - 805*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (3136 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (28 + 28*rr)*Z4^4*Z6^2 + 
  (-5439 + 2107*rr)*Z1^2*Z2*Z5*Z6^2 + (-5096 - 112*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (5712 + 5040*rr)*Z3^2*Z5^2*Z6^2 + (735 + 861*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (2646 - 798*rr)*Z1*Z5^3*Z6^2 + (343 + 1029*rr)*Z1^3*Z6^3 + 
  (-5880 + 2856*rr)*Z3^2*Z4*Z6^3 + 168*rr*Z2*Z4^2*Z6^3 + 
  (9212 + 4340*rr)*Z2*Z3*Z5*Z6^3 - 1176*Z1*Z4*Z5*Z6^3 + 
  (98 - 294*rr)*Z2^2*Z6^4 + (1372 + 3332*rr)*Z1*Z3*Z6^4 + 
  (2058 + 1470*rr)*Z5*Z6^5, -392*rr*Z1^5*Z2 + 256*Z2^4*Z3^2 + 
  (-448 - 1088*rr)*Z1*Z2^2*Z3^3 + (-3136 - 5824*rr)*Z1^2*Z3^4 + 
  (-24 + 8*rr)*Z2^5*Z4 + (-1120 + 176*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1344 + 2688*rr)*Z1^2*Z2*Z3^2*Z4 + (672 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (490 - 938*rr)*Z1^3*Z3*Z4^2 + (-320 - 64*rr)*Z3^3*Z4^3 + 
  (100 + 36*rr)*Z2*Z3*Z4^4 + (7 - 5*rr)*Z1*Z4^5 + (140 - 188*rr)*Z1*Z2^4*Z5 + 
  (3276 + 196*rr)*Z1^2*Z2^2*Z3*Z5 + (4704 + 4256*rr)*Z1^3*Z3^2*Z5 + 
  (-2009 - 259*rr)*Z1^3*Z2*Z4*Z5 + (3008 - 192*rr)*Z3^4*Z4*Z5 + 
  (-512 + 64*rr)*Z2*Z3^2*Z4^2*Z5 + (-134 - 10*rr)*Z2^2*Z4^3*Z5 + 
  (-476 + 188*rr)*Z1*Z3*Z4^3*Z5 + (98 + 294*rr)*Z1^4*Z5^2 + 
  (2304 + 768*rr)*Z2*Z3^3*Z5^2 + (348 - 428*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-532 - 1468*rr)*Z1*Z3^2*Z4*Z5^2 + (420 + 204*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (96 + 32*rr)*Z2^3*Z5^3 + (-3164 + 876*rr)*Z1*Z2*Z3*Z5^3 + 
  (-133 - 175*rr)*Z1^2*Z4*Z5^3 + (-133 + 17*rr)*Z4^2*Z5^4 + 
  (80 - 272*rr)*Z3*Z5^5 + (490 - 938*rr)*Z1^2*Z2^3*Z6 + 
  (-9212 - 3332*rr)*Z1^3*Z2*Z3*Z6 + (-14336 + 6144*rr)*Z3^5*Z6 + 
  (-4459 + 147*rr)*Z1^4*Z4*Z6 + (7168 - 3200*rr)*Z2*Z3^3*Z4*Z6 + 
  (-532 + 268*rr)*Z2^2*Z3*Z4^2*Z6 + (-4144 + 1568*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (413 - 147*rr)*Z1*Z2*Z4^3*Z6 + (896 - 1536*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-2688 - 8064*rr)*Z1*Z3^3*Z5*Z6 + (-476 + 188*rr)*Z2^3*Z4*Z5*Z6 + 
  (-1918 + 1078*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-1519 + 119*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-868 - 140*rr)*Z1*Z2^2*Z5^2*Z6 + (5880 - 1624*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-224 + 80*rr)*Z4^3*Z5^2*Z6 + (-1680 - 432*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 - 55*rr)*Z2*Z5^4*Z6 + (-3248 - 112*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 6888*rr)*Z1*Z2*Z3^2*Z6^2 + (-588 - 1260*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2940 + 1372*rr)*Z1^2*Z3*Z4*Z6^2 + (42 - 14*rr)*Z4^4*Z6^2 + 
  (-10241 + 245*rr)*Z1^2*Z2*Z5*Z6^2 + (280 + 728*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-9744 + 336*rr)*Z3^2*Z5^2*Z6^2 + (875 + 609*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-1176 - 840*rr)*Z1*Z5^3*Z6^2 + (-4116 + 1372*rr)*Z1^3*Z6^3 + 
  (4704 + 2016*rr)*Z3^2*Z4*Z6^3 + (-490 - 154*rr)*Z2*Z4^2*Z6^3 + 
  (4704 + 3360*rr)*Z2*Z3*Z5*Z6^3 + (-7938 + 1666*rr)*Z1*Z4*Z5*Z6^3 + 
  (-2744 - 784*rr)*Z2^2*Z6^4 + (9604 + 2940*rr)*Z1*Z3*Z6^4 + 
  (-5488 + 2352*rr)*Z5*Z6^5, (1372 - 588*rr)*Z1^5*Z2 + 
  (384 + 128*rr)*Z2^4*Z3^2 + (6720 - 320*rr)*Z1*Z2^2*Z3^3 + 
  (12992 - 2240*rr)*Z1^2*Z3^4 - 64*Z2^5*Z4 + (-1176 - 72*rr)*Z1*Z2^3*Z3*Z4 - 
  5488*Z1^2*Z2*Z3^2*Z4 + (119 + 371*rr)*Z1^2*Z2^2*Z4^2 + 
  (3234 + 406*rr)*Z1^3*Z3*Z4^2 + (128 - 128*rr)*Z3^3*Z4^3 + 
  (-40 + 40*rr)*Z2*Z3*Z4^4 + (28 - 4*rr)*Z1*Z4^5 + (420 - 20*rr)*Z1*Z2^4*Z5 - 
  1344*Z1^2*Z2^2*Z3*Z5 + (-7840 - 224*rr)*Z1^3*Z3^2*Z5 + 
  (-1323 - 609*rr)*Z1^3*Z2*Z4*Z5 + (2496 + 1344*rr)*Z3^4*Z4*Z5 + 
  (-1584 + 112*rr)*Z2*Z3^2*Z4^2*Z5 + (58 - 66*rr)*Z2^2*Z4^3*Z5 + 
  (-280 - 24*rr)*Z1*Z3*Z4^3*Z5 + (-882 + 490*rr)*Z1^4*Z5^2 + 
  (3488 - 1824*rr)*Z2*Z3^3*Z5^2 + (1252 + 364*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (476 - 748*rr)*Z1*Z3^2*Z4*Z5^2 + (-343 + 147*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-72 + 40*rr)*Z2^3*Z5^3 + (-2730 - 702*rr)*Z1*Z2*Z3*Z5^3 + 
  (1085 - 105*rr)*Z1^2*Z4*Z5^3 + (-67 - 41*rr)*Z4^2*Z5^4 + 
  (600 + 8*rr)*Z3*Z5^5 + (3234 + 406*rr)*Z1^2*Z2^3*Z6 + 
  (1176 - 1960*rr)*Z1^3*Z2*Z3*Z6 + (-14336 - 4096*rr)*Z3^5*Z6 + 
  (-1715 - 1225*rr)*Z1^4*Z4*Z6 + (8736 + 1248*rr)*Z2*Z3^3*Z4*Z6 + 
  (168 - 120*rr)*Z2^2*Z3*Z4^2*Z6 + (-3248 - 2688*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (546 - 42*rr)*Z1*Z2*Z4^3*Z6 + (-560 - 1168*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-1568 + 2464*rr)*Z1*Z3^3*Z5*Z6 + (-280 - 24*rr)*Z2^3*Z4*Z5*Z6 + 
  (504 + 4032*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (588 - 84*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2422 - 546*rr)*Z1*Z2^2*Z5^2*Z6 + (2842 - 1778*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-56 - 72*rr)*Z4^3*Z5^2*Z6 + (364 + 196*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 + 201*rr)*Z2*Z5^4*Z6 + (1120 - 672*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 2856*rr)*Z1*Z2*Z3^2*Z6^2 + (2401 - 343*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (7252 + 4508*rr)*Z1^2*Z3*Z4*Z6^2 + 112*Z4^4*Z6^2 + 
  (3969 - 4949*rr)*Z1^2*Z2*Z5*Z6^2 + (756 + 476*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (11424 - 2016*rr)*Z3^2*Z5^2*Z6^2 + (119 + 357*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4067 + 1015*rr)*Z1*Z5^3*Z6^2 + (-4116 - 1372*rr)*Z1^3*Z6^3 + 
  (9408 - 3808*rr)*Z3^2*Z4*Z6^3 + (980 - 420*rr)*Z2*Z4^2*Z6^3 + 
  (-392 - 1176*rr)*Z2*Z3*Z5*Z6^3 + (-5733 - 1911*rr)*Z1*Z4*Z5*Z6^3 + 
  (1274 - 1078*rr)*Z2^2*Z6^4 + (-4116 + 6468*rr)*Z1*Z3*Z6^4 + 
  (-5488 - 1568*rr)*Z5*Z6^5, 392*rr*Z1^5*Z2 - 256*Z2^4*Z3^2 + 
  (-2240 + 1472*rr)*Z1*Z2^2*Z3^3 + (-6272 + 2688*rr)*Z1^2*Z3^4 + 
  (24 - 8*rr)*Z2^5*Z4 + (-56 - 232*rr)*Z1*Z2^3*Z3*Z4 + 
  (2800 - 784*rr)*Z1^2*Z2*Z3^2*Z4 + (-602 - 42*rr)*Z1^2*Z2^2*Z4^2 + 
  (-2058 + 546*rr)*Z1^3*Z3*Z4^2 + (-32 + 32*rr)*Z3^3*Z4^3 + 
  (-4 - 4*rr)*Z2*Z3*Z4^4 + (-7 + 5*rr)*Z1*Z4^5 + (-28 + 12*rr)*Z1*Z2^4*Z5 + 
  (1652 - 1988*rr)*Z1^2*Z2^2*Z3*Z5 + (1568 - 3360*rr)*Z1^3*Z3^2*Z5 + 
  (637 - 329*rr)*Z1^3*Z2*Z4*Z5 + (-3904 - 448*rr)*Z3^4*Z4*Z5 + 
  (-336 - 560*rr)*Z2*Z3^2*Z4^2*Z5 + (78 + 42*rr)*Z2^2*Z4^3*Z5 + 
  (196 - 100*rr)*Z1*Z3*Z4^3*Z5 + (-98 - 294*rr)*Z1^4*Z5^2 + 
  (5376 - 256*rr)*Z2*Z3^3*Z5^2 + (-848 + 208*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (2268 + 532*rr)*Z1*Z3^2*Z4*Z5^2 + (28 - 124*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (18 - 10*rr)*Z2^3*Z5^3 + (1078 + 482*rr)*Z1*Z2*Z3*Z5^3 + 
  (-287 + 259*rr)*Z1^2*Z4*Z5^3 + (70 + 18*rr)*Z4^2*Z5^4 + 
  (-114 - 22*rr)*Z3*Z5^5 + (-2058 + 546*rr)*Z1^2*Z2^3*Z6 + 
  (4900 + 1372*rr)*Z1^3*Z2*Z3*Z6 + (1792 + 1280*rr)*Z3^5*Z6 + 
  (343 + 49*rr)*Z1^4*Z4*Z6 + (-3808 - 1056*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 + 396*rr)*Z2^2*Z3*Z4^2*Z6 + (4984 - 168*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (126 + 98*rr)*Z1*Z2*Z4^3*Z6 + (-2800 + 1456*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (20496 + 4144*rr)*Z1*Z3^3*Z5*Z6 + (196 - 100*rr)*Z2^3*Z4*Z5*Z6 + 
  (-13034 + 546*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (147 + 973*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1274 - 882*rr)*Z1*Z2^2*Z5^2*Z6 + (-8134 + 686*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (224 - 16*rr)*Z4^3*Z5^2*Z6 + (2058 - 290*rr)*Z3*Z4*Z5^3*Z6 + 
  (-665 - 43*rr)*Z2*Z5^4*Z6 + (1904 + 560*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 - 4312*rr)*Z1*Z2*Z3^2*Z6^2 + (-882 + 518*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-10976 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (-42 + 14*rr)*Z4^4*Z6^2 + 
  (7056 + 1960*rr)*Z1^2*Z2*Z5*Z6^2 + (588 - 812*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (17472 - 6720*rr)*Z3^2*Z5^2*Z6^2 + (-1225 - 91*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4312 - 392*rr)*Z1*Z5^3*Z6^2 + (1029 + 343*rr)*Z1^3*Z6^3 + 
  12544*Z3^2*Z4*Z6^3 + (196 + 364*rr)*Z2*Z4^2*Z6^3 + 
  (-10780 - 532*rr)*Z2*Z3*Z5*Z6^3 + (2107 + 1225*rr)*Z1*Z4*Z5*Z6^3 + 
  784*rr*Z2^2*Z6^4 + (-6860 - 5684*rr)*Z1*Z3*Z6^4 + (686 + 490*rr)*Z5*Z6^5, 
 (2744 - 784*rr)*Z1^5*Z2 + (1216 - 576*rr)*Z2^4*Z3^2 + 
  (11872 - 2080*rr)*Z1*Z2^2*Z3^3 + (19264 - 1344*rr)*Z1^2*Z3^4 + 
  (12 + 92*rr)*Z2^5*Z4 + (-1442 + 806*rr)*Z1*Z2^3*Z3*Z4 + 
  (-5040 + 1120*rr)*Z1^2*Z2*Z3^2*Z4 + (350 + 14*rr)*Z1^2*Z2^2*Z4^2 + 
  (2597 - 203*rr)*Z1^3*Z3*Z4^2 + (-736 - 32*rr)*Z3^3*Z4^3 + 
  (104 + 8*rr)*Z2*Z3*Z4^4 + (-84 - 4*rr)*Z1*Z4^5 + 
  (-56 + 136*rr)*Z1*Z2^4*Z5 + (1484 - 4732*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (392 - 10472*rr)*Z1^3*Z3^2*Z5 + (3332 - 42*rr)*Z1^3*Z2*Z4*Z5 + 
  (9280 - 2880*rr)*Z3^4*Z4*Z5 + (-432 + 816*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (616 - 976*rr)*Z1*Z3*Z4^3*Z5 + (-1862 + 686*rr)*Z1^4*Z5^2 + 
  (-32 - 8800*rr)*Z2*Z3^3*Z5^2 + (2824 + 952*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (10556 + 4980*rr)*Z1*Z3^2*Z4*Z5^2 + (-756 - 524*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-104 + 72*rr)*Z2^3*Z5^3 + (840 + 3288*rr)*Z1*Z2*Z3*Z5^3 + 
  (-315 + 287*rr)*Z1^2*Z4*Z5^3 + (300 + 68*rr)*Z4^2*Z5^4 + 
  (-446 - 122*rr)*Z3*Z5^5 + (343 - 357*rr)*Z1^2*Z2^3*Z6 + 
  (-28224 - 3528*rr)*Z1^3*Z2*Z3*Z6 + (-16128 + 4864*rr)*Z3^5*Z6 + 
  (1029 + 931*rr)*Z1^4*Z4*Z6 + (-14336 - 3968*rr)*Z2*Z3^3*Z4*Z6 + 
  (3640 - 808*rr)*Z2^2*Z3*Z4^2*Z6 + (-18004 - 84*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1540 - 308*rr)*Z1*Z2*Z4^3*Z6 + (-17472 - 3520*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (14448 - 22064*rr)*Z1*Z3^3*Z5*Z6 + (3080 - 184*rr)*Z2^3*Z4*Z5*Z6 + 
  (11592 + 2240*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-3234 - 672*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1736 + 840*rr)*Z1*Z2^2*Z5^2*Z6 + (-3332 + 2996*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (574 + 202*rr)*Z4^3*Z5^2*Z6 + (9310 - 1510*rr)*Z3*Z4*Z5^3*Z6 + 
  (-574 + 518*rr)*Z2*Z5^4*Z6 + (4368 - 1904*rr)*Z2^3*Z3*Z6^2 + 
  (392 + 19880*rr)*Z1*Z2*Z3^2*Z6^2 + (-5782 + 210*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (12348 + 588*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (17248 + 5292*rr)*Z1^2*Z2*Z5*Z6^2 + (19180 - 3500*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-5152 - 10080*rr)*Z3^2*Z5^2*Z6^2 + (2506 - 3010*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-8673 - 1155*rr)*Z1*Z5^3*Z6^2 + (5145 - 1029*rr)*Z1^3*Z6^3 + 
  (-10976 - 20608*rr)*Z3^2*Z4*Z6^3 + (-2744 - 952*rr)*Z2*Z4^2*Z6^3 - 
  27328*rr*Z2*Z3*Z5*Z6^3 + (-4753 - 4263*rr)*Z1*Z4*Z5*Z6^3 + 
  (-8820 - 196*rr)*Z2^2*Z6^4 + (4116 - 14700*rr)*Z1*Z3*Z6^4 + 
  (-6860 - 2548*rr)*Z5*Z6^5, (-686 - 686*rr)*Z1^5*Z2 + 
  (800 + 160*rr)*Z2^4*Z3^2 + (4256 + 4384*rr)*Z1*Z2^2*Z3^3 + 
  (-2688 + 8064*rr)*Z1^2*Z3^4 + (-110 + 10*rr)*Z2^5*Z4 + 
  (-1862 + 1074*rr)*Z1*Z2^3*Z3*Z4 + (14364 + 812*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (315 - 175*rr)*Z1^2*Z2^2*Z4^2 + (-4410 - 378*rr)*Z1^3*Z3*Z4^2 + 
  (-896 + 320*rr)*Z3^3*Z4^3 + (308 - 92*rr)*Z2*Z3*Z4^4 + 
  (-84 - 4*rr)*Z1*Z4^5 + (1204 - 60*rr)*Z1*Z2^4*Z5 + 
  (10052 - 3500*rr)*Z1^2*Z2^2*Z3*Z5 + (14112 - 6496*rr)*Z1^3*Z3^2*Z5 + 
  (735 - 1099*rr)*Z1^3*Z2*Z4*Z5 + (640 - 9856*rr)*Z3^4*Z4*Z5 + 
  (1560 + 2088*rr)*Z2*Z3^2*Z4^2*Z5 + (-35 - 51*rr)*Z2^2*Z4^3*Z5 + 
  (1750 - 346*rr)*Z1*Z3*Z4^3*Z5 + (686 + 490*rr)*Z1^4*Z5^2 + 
  (13424 + 592*rr)*Z2*Z3^3*Z5^2 + (294 - 30*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-280 + 5176*rr)*Z1*Z3^2*Z4*Z5^2 + (-140 + 572*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-139 + 127*rr)*Z2^3*Z5^3 + (1148 + 436*rr)*Z1*Z2*Z3*Z5^3 + 
  (98 - 602*rr)*Z1^2*Z4*Z5^3 + (-259 + 23*rr)*Z4^2*Z5^4 + 
  (-918 + 254*rr)*Z3*Z5^5 + (-2058 - 910*rr)*Z1^2*Z2^3*Z6 + 
  (-18424 + 3528*rr)*Z1^3*Z2*Z3*Z6 + (3584 - 3584*rr)*Z3^5*Z6 + 
  (3430 + 1764*rr)*Z1^4*Z4*Z6 + (-18032 - 2320*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 - 1188*rr)*Z2^2*Z3*Z4^2*Z6 + (308 + 3668*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1862 - 182*rr)*Z1*Z2*Z4^3*Z6 + (-11256 - 10344*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-4144 + 11760*rr)*Z1*Z3^3*Z5*Z6 + (-588 + 476*rr)*Z2^3*Z4*Z5*Z6 + 
  (6762 + 1750*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-4410 + 1330*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1890 - 3570*rr)*Z1*Z2^2*Z5^2*Z6 + (3724 - 17052*rr)*Z1^2*Z3*Z5^2*Z6 + 
  756*Z4^3*Z5^2*Z6 + (-9730 + 3450*rr)*Z3*Z4*Z5^3*Z6 + 
  (2604 + 1220*rr)*Z2*Z5^4*Z6 + (-5992 + 2744*rr)*Z2^3*Z3*Z6^2 + 
  (9800 + 9128*rr)*Z1*Z2*Z3^2*Z6^2 + (-5537 + 1883*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2744 - 1176*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (6321 + 1127*rr)*Z1^2*Z2*Z5*Z6^2 + (8302 - 6874*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-6776 + 26264*rr)*Z3^2*Z5^2*Z6^2 + (6944 + 952*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-18571 - 1841*rr)*Z1*Z5^3*Z6^2 + (5831 - 343*rr)*Z1^3*Z6^3 + 
  (-23520 - 19152*rr)*Z3^2*Z4*Z6^3 + (-2744 - 448*rr)*Z2*Z4^2*Z6^3 + 
  (12642 - 3514*rr)*Z2*Z3*Z5*Z6^3 + (-14602 + 3822*rr)*Z1*Z4*Z5*Z6^3 + 
  (-7840 + 2156*rr)*Z2^2*Z6^4 + (-16464 - 3136*rr)*Z1*Z3*Z6^4 + 
  (-7203 + 9359*rr)*Z5*Z6^5, (686 - 1274*rr)*Z1^5*Z2 + 
  (-480 + 544*rr)*Z2^4*Z3^2 + (448 + 2944*rr)*Z1*Z2^2*Z3^3 + 
  (10080 + 10528*rr)*Z1^2*Z3^4 + (-74 - 66*rr)*Z2^5*Z4 + 
  (1078 - 714*rr)*Z1*Z2^3*Z3*Z4 + (-2212 - 6020*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (-56 + 378*rr)*Z1^2*Z2^2*Z4^2 + (196 + 728*rr)*Z1^3*Z3*Z4^2 + 
  704*Z3^3*Z4^3 + (-192 - 32*rr)*Z2*Z3*Z4^4 + (21 + rr)*Z1*Z4^5 + 
  (574 + 50*rr)*Z1*Z2^4*Z5 + (-714 + 5978*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (11564 + 1092*rr)*Z1^3*Z3^2*Z5 + (-3822 - 546*rr)*Z1^3*Z2*Z4*Z5 + 
  (-7872 + 1472*rr)*Z3^4*Z4*Z5 + (1504 + 256*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (147 - 93*rr)*Z2^2*Z4^3*Z5 + (182 - 34*rr)*Z1*Z3*Z4^3*Z5 + 
  (-196 + 980*rr)*Z1^4*Z5^2 + (-6304 + 5920*rr)*Z2*Z3^3*Z5^2 + 
  (-680 + 88*rr)*Z2^2*Z3*Z4*Z5^2 + (364 - 700*rr)*Z1*Z3^2*Z4*Z5^2 + 
  (-238 + 502*rr)*Z1*Z2*Z4^2*Z5^2 + (-121 - 11*rr)*Z2^3*Z5^3 + 
  (-2408 - 4856*rr)*Z1*Z2*Z3*Z5^3 + (2716 - 364*rr)*Z1^2*Z4*Z5^3 + 
  (-324 - 140*rr)*Z4^2*Z5^4 + (1938 + 374*rr)*Z3*Z5^5 + 
  (5929 - 441*rr)*Z1^2*Z2^3*Z6 + (-3430 - 2450*rr)*Z1^3*Z2*Z3*Z6 + 
  (8960 + 256*rr)*Z3^5*Z6 + (-7889 - 3185*rr)*Z1^4*Z4*Z6 + 
  (7168 + 1088*rr)*Z2*Z3^3*Z4*Z6 + (-1652 - 220*rr)*Z2^2*Z3*Z4^2*Z6 + 
  (1316 - 2828*rr)*Z1*Z3^2*Z4^2*Z6 + (1330 + 210*rr)*Z1*Z2*Z4^3*Z6 + 
  (22960 + 3216*rr)*Z2^2*Z3^2*Z5*Z6 + (20384 + 2912*rr)*Z1*Z3^3*Z5*Z6 + 
  (-2198 - 82*rr)*Z2^3*Z4*Z5*Z6 + (-70 + 1302*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1911 + 1281*rr)*Z1^2*Z4^2*Z5*Z6 + (-413 - 511*rr)*Z1*Z2^2*Z5^2*Z6 + 
  (2352 - 20720*rr)*Z1^2*Z3*Z5^2*Z6 + (-392 - 332*rr)*Z4^3*Z5^2*Z6 + 
  (-3374 + 1782*rr)*Z3*Z4*Z5^3*Z6 + (-140 + 28*rr)*Z2*Z5^4*Z6 + 
  (-1232 - 224*rr)*Z2^3*Z3*Z6^2 + (15484 + 4676*rr)*Z1*Z2*Z3^2*Z6^2 + 
  (5096 - 2198*rr)*Z1*Z2^2*Z4*Z6^2 + (5978 + 15190*rr)*Z1^2*Z3*Z4*Z6^2 + 
  (70 + 14*rr)*Z4^4*Z6^2 + (-9555 - 10437*rr)*Z1^2*Z2*Z5*Z6^2 + 
  (-5894 - 574*rr)*Z3*Z4^2*Z5*Z6^2 + (11256 + 15848*rr)*Z3^2*Z5^2*Z6^2 + 
  (-1715 + 1967*rr)*Z2*Z4*Z5^2*Z6^2 + (-10241 + 525*rr)*Z1*Z5^3*Z6^2 + 
  (-16464 - 1372*rr)*Z1^3*Z6^3 + (-784 - 2912*rr)*Z3^2*Z4*Z6^3 + 
  (-196 - 308*rr)*Z2*Z4^2*Z6^3 + (24794 + 3822*rr)*Z2*Z3*Z5*Z6^3 + 
  (-11760 - 980*rr)*Z1*Z4*Z5*Z6^3 - 1372*rr*Z2^2*Z6^4 + 
  (17150 + 38906*rr)*Z1*Z3*Z6^4 + (-3773 + 49*rr)*Z5*Z6^5, 
 (-2058 - 98*rr)*Z1^5*Z2 + (1536 - 256*rr)*Z2^4*Z3^2 + 
  (6944 - 1248*rr)*Z1*Z2^2*Z3^3 + (5376 - 1792*rr)*Z1^2*Z3^4 + 
  (-88 + 72*rr)*Z2^5*Z4 + (-546 + 278*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1568 - 112*rr)*Z1^2*Z2*Z3^2*Z4 + (378 - 154*rr)*Z1^2*Z2^2*Z4^2 + 
  (-735 - 259*rr)*Z1^3*Z3*Z4^2 + (-160 - 96*rr)*Z3^3*Z4^3 + 
  (-20 + 12*rr)*Z2*Z3*Z4^4 + (-35 - 7*rr)*Z1*Z4^5 + 
  (-252 - 84*rr)*Z1*Z2^4*Z5 + (10136 - 3416*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (1176 - 8792*rr)*Z1^3*Z3^2*Z5 + (1176 + 1008*rr)*Z1^3*Z2*Z4*Z5 + 
  (4224 - 128*rr)*Z3^4*Z4*Z5 + (192 - 544*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (-65 - 9*rr)*Z2^2*Z4^3*Z5 + (658 - 182*rr)*Z1*Z3*Z4^3*Z5 + 1568*Z1^4*Z5^2 + 
  (19680 - 5728*rr)*Z2*Z3^3*Z5^2 + (1236 + 1052*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-336 + 2576*rr)*Z1*Z3^2*Z4*Z5^2 + (644 - 244*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-28 + 44*rr)*Z2^3*Z5^3 + (-9464 + 2200*rr)*Z1*Z2*Z3*Z5^3 + 
  (-1246 - 154*rr)*Z1^2*Z4*Z5^3 + (-1 + 93*rr)*Z4^2*Z5^4 + 
  (1278 - 454*rr)*Z3*Z5^5 + (-490 - 1302*rr)*Z1^2*Z2^3*Z6 + 
  (5194 + 1666*rr)*Z1^3*Z2*Z3*Z6 + (1792 - 14080*rr)*Z3^5*Z6 + 
  (2401 + 1813*rr)*Z1^4*Z4*Z6 + (-7616 + 2368*rr)*Z2*Z3^3*Z4*Z6 + 
  (-490 + 174*rr)*Z2^2*Z3*Z4^2*Z6 + (-420 + 588*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1008 - 252*rr)*Z1*Z2*Z4^3*Z6 + (-16240 - 13104*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-11088 + 14224*rr)*Z1*Z3^3*Z5*Z6 + (2646 + 438*rr)*Z2^3*Z4*Z5*Z6 + 
  (4256 - 1484*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (686 - 882*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2604 + 1708*rr)*Z1*Z2^2*Z5^2*Z6 + (-32536 + 1288*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-560 + 188*rr)*Z4^3*Z5^2*Z6 + (13034 - 1026*rr)*Z3*Z4*Z5^3*Z6 + 
  (-231 - 341*rr)*Z2*Z5^4*Z6 + (-2156 + 1988*rr)*Z2^3*Z3*Z6^2 + 
  (-11760 - 4928*rr)*Z1*Z2*Z3^2*Z6^2 + (-5733 + 7*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-2352 - 13328*rr)*Z1^2*Z3*Z4*Z6^2 + (-98 - 42*rr)*Z4^4*Z6^2 + 
  (-12887 + 3087*rr)*Z1^2*Z2*Z5*Z6^2 + (1442 + 2786*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-4368 - 21616*rr)*Z3^2*Z5^2*Z6^2 + (3941 - 2401*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (8575 + 1869*rr)*Z1*Z5^3*Z6^2 + (4459 + 1029*rr)*Z1^3*Z6^3 + 
  (2548 + 9604*rr)*Z3^2*Z4*Z6^3 + (-784 - 392*rr)*Z2*Z4^2*Z6^3 + 
  (17640 - 1736*rr)*Z2*Z3*Z5*Z6^3 + (5439 + 5145*rr)*Z1*Z4*Z5*Z6^3 + 
  (-5194 - 490*rr)*Z2^2*Z6^4 + (15092 - 19796*rr)*Z1*Z3*Z6^4 + 
  (4116 + 3332*rr)*Z5*Z6^5, (-882 - 210*rr)*Z1^4*Z2^2 + 
  (-1176 + 1960*rr)*Z1^5*Z3 + (-768 + 896*rr)*Z2^3*Z3^3 + 
  (-2368 + 832*rr)*Z1*Z2*Z3^4 + (-124 - 108*rr)*Z2^4*Z3*Z4 + 
  (552 - 1560*rr)*Z1*Z2^2*Z3^2*Z4 + (-9408 - 704*rr)*Z1^2*Z3^3*Z4 + 
  (162 + 8*rr)*Z1*Z2^3*Z4^2 + (-560 - 108*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (245 - 105*rr)*Z1^3*Z4^3 + (32 - 32*rr)*Z3^2*Z4^4 + (-24 + 8*rr)*Z2*Z4^5 + 
  (-12 + 1020*rr)*Z1*Z2^3*Z3*Z5 + (-3640 + 2712*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (1141 + 59*rr)*Z1^2*Z2^2*Z4*Z5 + (5782 - 14*rr)*Z1^3*Z3*Z4*Z5 + 
  (544 + 1504*rr)*Z3^3*Z4^2*Z5 + (104 - 144*rr)*Z2*Z3*Z4^3*Z5 + 
  (-127 - 43*rr)*Z1*Z4^4*Z5 + (-630 + 798*rr)*Z1^3*Z2*Z5^2 + 
  (-20672 - 6720*rr)*Z3^4*Z5^2 + (-768 + 1152*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-31 - 21*rr)*Z2^2*Z4^2*Z5^2 + (1596 - 748*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-396 - 36*rr)*Z2^2*Z3*Z5^3 + (6040 + 3016*rr)*Z1*Z3^2*Z5^3 + 
  (-444 + 140*rr)*Z1*Z2*Z4*Z5^3 + (840 - 552*rr)*Z1^2*Z5^4 + 
  (-140 - 36*rr)*Z4*Z5^5 + (1372 - 240*rr)*Z1*Z2^4*Z6 + 
  (-504 - 1792*rr)*Z1^2*Z2^2*Z3*Z6 + (22344 - 4872*rr)*Z1^3*Z3^2*Z6 + 
  (-1323 + 945*rr)*Z1^3*Z2*Z4*Z6 + (11840 + 5056*rr)*Z3^4*Z4*Z6 + 
  (-960 - 528*rr)*Z2*Z3^2*Z4^2*Z6 + (136 - 16*rr)*Z2^2*Z4^3*Z6 + 
  (-728 - 112*rr)*Z1*Z3*Z4^3*Z6 + (1568 + 392*rr)*Z1^4*Z5*Z6 + 
  (5920 + 9440*rr)*Z2*Z3^3*Z5*Z6 + (164 + 388*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-6328 - 2280*rr)*Z1*Z3^2*Z4*Z5*Z6 + (749 - 497*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (90 - 114*rr)*Z2^3*Z5^2*Z6 + (12544 + 352*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3738 - 2198*rr)*Z1^2*Z4*Z5^2*Z6 + (-170 + 258*rr)*Z4^2*Z5^3*Z6 + 
  (-6844 - 1716*rr)*Z3*Z5^4*Z6 + (-168 + 2216*rr)*Z2^2*Z3^2*Z6^2 + 
  (-26432 - 4480*rr)*Z1*Z3^3*Z6^2 + (-224 - 620*rr)*Z2^3*Z4*Z6^2 + 
  (9968 - 224*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 987*rr)*Z1^2*Z4^2*Z6^2 + 
  (-5488 - 3668*rr)*Z1*Z2^2*Z5*Z6^2 + (-20580 - 1820*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (210 - 126*rr)*Z4^3*Z5*Z6^2 + (-644 + 3636*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-4018 + 426*rr)*Z2*Z5^3*Z6^2 + (-1225 + 2009*rr)*Z1^2*Z2*Z6^3 + 
  (-868 + 84*rr)*Z3*Z4^2*Z6^3 + (4592 + 15792*rr)*Z3^2*Z5*Z6^3 + 
  (-3360 + 448*rr)*Z2*Z4*Z5*Z6^3 + (-8967 + 2219*rr)*Z1*Z5^2*Z6^3 + 
  (6272 + 5824*rr)*Z2*Z3*Z6^4 + (4998 - 2450*rr)*Z1*Z4*Z6^4 + 
  (2058 - 2058*rr)*Z6^6, (-490 + 518*rr)*Z1^4*Z2^2 + 2352*Z1^5*Z3 + 
  (-320 - 960*rr)*Z2^3*Z3^3 + (-7360 - 64*rr)*Z1*Z2*Z3^4 + 
  (240 + 80*rr)*Z2^4*Z3*Z4 + (-3008 + 736*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (1456 + 3984*rr)*Z1^2*Z3^3*Z4 + (-93 - 163*rr)*Z1*Z2^3*Z4^2 + 
  (-168 - 36*rr)*Z1^2*Z2*Z3*Z4^2 + (-588 - 84*rr)*Z1^3*Z4^3 - 96*Z3^2*Z4^4 + 
  (30 + 6*rr)*Z2*Z4^5 + (1956 - 724*rr)*Z1*Z2^3*Z3*Z5 + 
  (11480 - 440*rr)*Z1^2*Z2*Z3^2*Z5 + (420 + 232*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-196 - 2996*rr)*Z1^3*Z3*Z4*Z5 + (3360 - 1440*rr)*Z3^3*Z4^2*Z5 + 
  (-448 + 96*rr)*Z2*Z3*Z4^3*Z5 + (-33 + 63*rr)*Z1*Z4^4*Z5 + 
  (966 - 1302*rr)*Z1^3*Z2*Z5^2 + (12672 + 15488*rr)*Z3^4*Z5^2 + 
  (-560 - 1808*rr)*Z2*Z3^2*Z4*Z5^2 + (206 + 58*rr)*Z2^2*Z4^2*Z5^2 + 
  (-2954 + 98*rr)*Z1*Z3*Z4^2*Z5^2 + (656 + 304*rr)*Z2^2*Z3*Z5^3 + 
  (576 - 5184*rr)*Z1*Z3^2*Z5^3 + (-1072 - 144*rr)*Z1*Z2*Z4*Z5^3 + 
  (-322 + 698*rr)*Z1^2*Z5^4 + (359 - 43*rr)*Z4*Z5^5 + 
  (-994 - 262*rr)*Z1*Z2^4*Z6 + (1988 - 364*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (-9016 - 2408*rr)*Z1^3*Z3^2*Z6 + (2793 + 609*rr)*Z1^3*Z2*Z4*Z6 + 
  (8576 - 8064*rr)*Z3^4*Z4*Z6 + (-1160 + 1176*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (-167 - 75*rr)*Z2^2*Z4^3*Z6 + (749 + 497*rr)*Z1*Z3*Z4^3*Z6 + 
  (294 - 294*rr)*Z1^4*Z5*Z6 + (7424 - 8704*rr)*Z2*Z3^3*Z5*Z6 + 
  (3620 - 604*rr)*Z2^2*Z3*Z4*Z5*Z6 + (-19376 + 2768*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-497 - 49*rr)*Z1*Z2*Z4^2*Z5*Z6 + (128 - 96*rr)*Z2^3*Z5^2*Z6 + 
  (-20398 - 74*rr)*Z1*Z2*Z3*Z5^2*Z6 + (-4039 + 1211*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (837 - 17*rr)*Z4^2*Z5^3*Z6 + (808 - 648*rr)*Z3*Z5^4*Z6 + 
  (-10360 - 1800*rr)*Z2^2*Z3^2*Z6^2 + (-14560 - 1568*rr)*Z1*Z3^3*Z6^2 + 
  (-1134 - 146*rr)*Z2^3*Z4*Z6^2 + (3290 - 4774*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-3479 - 1113*rr)*Z1^2*Z4^2*Z6^2 + (-2548 + 3472*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (6958 + 9226*rr)*Z1^2*Z3*Z5*Z6^2 + (14 + 42*rr)*Z4^3*Z5*Z6^2 + 
  (5852 + 148*rr)*Z3*Z4*Z5^2*Z6^2 + (-959 + 387*rr)*Z2*Z5^3*Z6^2 + 
  (9310 - 294*rr)*Z1^2*Z2*Z6^3 + (3892 + 1372*rr)*Z3*Z4^2*Z6^3 + 
  (26096 + 784*rr)*Z3^2*Z5*Z6^3 + (7 + 553*rr)*Z2*Z4*Z5*Z6^3 + 
  (5978 + 1246*rr)*Z1*Z5^2*Z6^3 + (-9016 - 10864*rr)*Z2*Z3*Z6^4 + 
  (-6566 - 4802*rr)*Z1*Z4*Z6^4 + (-8232 - 5488*rr)*Z6^6, 
 (1666 + 938*rr)*Z1^4*Z2^2 + (1960 + 2744*rr)*Z1^5*Z3 + 1280*Z2^3*Z3^3 + 
  (-1280 - 256*rr)*Z1*Z2*Z3^4 + (-120 + 40*rr)*Z2^4*Z3*Z4 + 
  (-2432 + 1024*rr)*Z1*Z2^2*Z3^2*Z4 + (560 + 3600*rr)*Z1^2*Z3^3*Z4 + 
  (-319 + 81*rr)*Z1*Z2^3*Z4^2 + (1666 + 26*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-392 + 182*rr)*Z1^3*Z4^3 + (-144 + 48*rr)*Z3^2*Z4^4 + 
  (66 - 6*rr)*Z2*Z4^5 + (1224 - 1064*rr)*Z1*Z2^3*Z3*Z5 + 
  (16744 - 2056*rr)*Z1^2*Z2*Z3^2*Z5 + (-1120 - 796*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-11368 - 840*rr)*Z1^3*Z3*Z4*Z5 + (-320 - 1472*rr)*Z3^3*Z4^2*Z5 + 
  (-640 + 256*rr)*Z2*Z3*Z4^3*Z5 + (18 + 22*rr)*Z1*Z4^4*Z5 + 
  (-714 - 686*rr)*Z1^3*Z2*Z5^2 + (9152 + 832*rr)*Z3^4*Z5^2 + 
  (1864 - 1192*rr)*Z2*Z3^2*Z4*Z5^2 + (-15 - 45*rr)*Z2^2*Z4^2*Z5^2 + 
  (938 + 542*rr)*Z1*Z3*Z4^2*Z5^2 + (20 - 68*rr)*Z2^2*Z3*Z5^3 + 
  (-9684 + 1284*rr)*Z1*Z3^2*Z5^3 + (1531 + 369*rr)*Z1*Z2*Z4*Z5^3 + 
  (-567 + 59*rr)*Z1^2*Z5^4 + (-222 + 38*rr)*Z4*Z5^5 + 
  (-1400 + 64*rr)*Z1*Z2^4*Z6 + (-3864 - 1624*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (3528 - 7560*rr)*Z1^3*Z3^2*Z6 + (1127 - 3045*rr)*Z1^3*Z2*Z4*Z6 + 
  (-7936 - 3328*rr)*Z3^4*Z4*Z6 + (200 - 424*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (485 + 25*rr)*Z2^2*Z4^3*Z6 + (770 - 406*rr)*Z1*Z3*Z4^3*Z6 + 
  (2646 + 98*rr)*Z1^4*Z5*Z6 + (1856 - 8512*rr)*Z2*Z3^3*Z5*Z6 + 
  (-3008 + 1024*rr)*Z2^2*Z3*Z4*Z5*Z6 + (22176 + 8224*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-3360 + 812*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-262 + 302*rr)*Z2^3*Z5^2*Z6 + 
  (-9744 - 2640*rr)*Z1*Z2*Z3*Z5^2*Z6 + (6181 + 3871*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-258 - 646*rr)*Z4^2*Z5^3*Z6 + (7734 + 2786*rr)*Z3*Z5^4*Z6 + 
  (-4928 + 768*rr)*Z2^2*Z3^2*Z6^2 + (-13440 + 5376*rr)*Z1*Z3^3*Z6^2 + 
  (854 + 198*rr)*Z2^3*Z4*Z6^2 + (-16744 + 2968*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-4459 + 1939*rr)*Z1^2*Z4^2*Z6^2 + (2254 + 4410*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (-1862 + 9534*rr)*Z1^2*Z3*Z5*Z6^2 + (-700 - 224*rr)*Z4^3*Z5*Z6^2 + 
  (12586 - 8706*rr)*Z3*Z4*Z5^2*Z6^2 + (4907 + 417*rr)*Z2*Z5^3*Z6^2 + 
  (3528 - 5488*rr)*Z1^2*Z2*Z6^3 + (4158 - 2954*rr)*Z3*Z4^2*Z6^3 + 
  (22400 - 13888*rr)*Z3^2*Z5*Z6^3 + (-2583 - 917*rr)*Z2*Z4*Z5*Z6^3 + 
  (17444 + 924*rr)*Z1*Z5^2*Z6^3 + (-19404 - 3108*rr)*Z2*Z3*Z6^4 + 
  (-18620 + 2940*rr)*Z1*Z4*Z6^4 + (-13034 + 2058*rr)*Z6^6, 
 (3038 - 434*rr)*Z1^4*Z2^2 + (1960 + 1176*rr)*Z1^5*Z3 + 
  (-2688 + 1024*rr)*Z2^3*Z3^3 + (-4416 + 832*rr)*Z1*Z2*Z3^4 + 
  (28 - 180*rr)*Z2^4*Z3*Z4 + (5576 + 584*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (3248 - 432*rr)*Z1^2*Z3^3*Z4 + (-228 + 354*rr)*Z1*Z2^3*Z4^2 + 
  (2408 - 548*rr)*Z1^2*Z2*Z3*Z4^2 + (-98 + 294*rr)*Z1^3*Z4^3 + 
  (64 + 96*rr)*Z3^2*Z4^4 + (22 - 34*rr)*Z2*Z4^5 + 
  (-4012 - 100*rr)*Z1*Z2^3*Z3*Z5 + (-15792 + 1584*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (-2583 - 1069*rr)*Z1^2*Z2^2*Z4*Z5 + (-10682 + 2394*rr)*Z1^3*Z3*Z4*Z5 + 
  (-4608 - 1024*rr)*Z3^3*Z4^2*Z5 + (604 + 580*rr)*Z2*Z3*Z4^3*Z5 + 
  (284 + 64*rr)*Z1*Z4^4*Z5 + (-420 + 812*rr)*Z1^3*Z2*Z5^2 + 
  (3456 - 6016*rr)*Z3^4*Z5^2 + (-8240 - 400*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-247 - 173*rr)*Z2^2*Z4^2*Z5^2 + (-1750 + 318*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (764 - 524*rr)*Z2^2*Z3*Z5^3 + (5716 + 380*rr)*Z1*Z3^2*Z5^3 + 
  (2721 + 451*rr)*Z1*Z2*Z4*Z5^3 + (-1407 - 221*rr)*Z1^2*Z5^4 + 
  (-452 + 52*rr)*Z4*Z5^5 + (1344 + 596*rr)*Z1*Z2^4*Z6 + 
  (-2884 - 140*rr)*Z1^2*Z2^2*Z3*Z6 + (5488 + 1456*rr)*Z1^3*Z3^2*Z6 + 
  (-5145 - 2849*rr)*Z1^3*Z2*Z4*Z6 + (-11968 + 4288*rr)*Z3^4*Z4*Z6 + 
  (2272 - 1200*rr)*Z2*Z3^2*Z4^2*Z6 + (289 + 13*rr)*Z2^2*Z4^3*Z6 + 
  (1680 - 504*rr)*Z1*Z3*Z4^3*Z6 + (1274 - 98*rr)*Z1^4*Z5*Z6 + 
  (9248 + 13792*rr)*Z2*Z3^3*Z5*Z6 + (-7096 + 1464*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20440 + 9512*rr)*Z1*Z3^2*Z4*Z5*Z6 + (910 + 1512*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-738 - 70*rr)*Z2^3*Z5^2*Z6 + (7336 - 2024*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (2947 + 385*rr)*Z1^2*Z4*Z5^2*Z6 + (-1693 - 151*rr)*Z4^2*Z5^3*Z6 + 
  (-176 - 272*rr)*Z3*Z5^4*Z6 + (-4760 + 1272*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2464 + 2912*rr)*Z1*Z3^3*Z6^2 + (1876 + 184*rr)*Z2^3*Z4*Z6^2 + 
  (-2338 + 6790*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-49 + 2625*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 3598*rr)*Z1*Z2^2*Z5*Z6^2 + (-19306 - 6734*rr)*Z1^2*Z3*Z5*Z6^2 + 
  140*rr*Z4^3*Z5*Z6^2 + (-16408 - 1160*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (196 - 276*rr)*Z2*Z5^3*Z6^2 + (-11221 - 4263*rr)*Z1^2*Z2*Z6^3 + 
  (2590 - 3682*rr)*Z3*Z4^2*Z6^3 + (-3472 + 31920*rr)*Z3^2*Z5*Z6^3 + 
  (-672 - 644*rr)*Z2*Z4*Z5*Z6^3 + (-6713 + 1365*rr)*Z1*Z5^2*Z6^3 + 
  (-13132 + 7476*rr)*Z2*Z3*Z6^4 + (-7644 + 8036*rr)*Z1*Z4*Z6^4 + 
  (-2058 + 7546*rr)*Z6^6, (490 + 770*rr)*Z1^4*Z2^2 + 
  (1568 + 1568*rr)*Z1^5*Z3 + (3648 - 960*rr)*Z2^3*Z3^3 + 
  (7040 - 3200*rr)*Z1*Z2*Z3^4 + (-132 + 204*rr)*Z2^4*Z3*Z4 + 
  (-4040 + 2424*rr)*Z1*Z2^2*Z3^2*Z4 + (8960 + 3328*rr)*Z1^2*Z3^3*Z4 + 
  (-153 - 89*rr)*Z1*Z2^3*Z4^2 + (1134 + 214*rr)*Z1^2*Z2*Z3*Z4^2 - 
  196*Z1^3*Z4^3 + (-96 + 32*rr)*Z3^2*Z4^4 + (44 - 4*rr)*Z2*Z4^5 + 
  (128 - 1312*rr)*Z1*Z2^3*Z3*Z5 + (9072 + 80*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (56 - 144*rr)*Z1^2*Z2^2*Z4*Z5 + (-5880 - 1232*rr)*Z1^3*Z3*Z4*Z5 + 
  (2144 - 1504*rr)*Z3^3*Z4^2*Z5 + (-344 + 120*rr)*Z2*Z3*Z4^3*Z5 + 
  (-36 + 60*rr)*Z1*Z4^4*Z5 + (56 - 1008*rr)*Z1^3*Z2*Z5^2 + 
  (23104 + 7872*rr)*Z3^4*Z5^2 + (2808 - 792*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (32 + 56*rr)*Z2^2*Z4^2*Z5^2 + (-1120 + 672*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-76 + 28*rr)*Z2^2*Z3*Z5^3 + (-11712 - 2624*rr)*Z1*Z3^2*Z5^3 + 
  (-45 + 25*rr)*Z1*Z2*Z4*Z5^3 + (-350 + 358*rr)*Z1^2*Z5^4 + 
  (44 + 4*rr)*Z4*Z5^5 + (-2786 + 110*rr)*Z1*Z2^4*Z6 + 
  (-700 + 3388*rr)*Z1^2*Z2^2*Z3*Z6 + (20776 - 3304*rr)*Z1^3*Z3^2*Z6 + 
  (1715 - 917*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 9152*rr)*Z3^4*Z4*Z6 + 
  (-1688 + 1256*rr)*Z2*Z3^2*Z4^2*Z6 + (-228 - 84*rr)*Z2^2*Z4^3*Z6 + 
  (-210 + 406*rr)*Z1*Z3*Z4^3*Z6 + 1568*Z1^4*Z5*Z6 + 
  (-1472 - 17088*rr)*Z2*Z3^3*Z5*Z6 + (1592 - 664*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (4760 - 152*rr)*Z1*Z3^2*Z4*Z5*Z6 + (-1393 + 119*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (132 + 236*rr)*Z2^3*Z5^2*Z6 + (-15414 + 3390*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (4347 + 2793*rr)*Z1^2*Z4*Z5^2*Z6 + (-2 - 294*rr)*Z4^2*Z5^3*Z6 + 
  (6484 + 2684*rr)*Z3*Z5^4*Z6 + (9968 - 2992*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2912 - 10080*rr)*Z1*Z3^3*Z6^2 + (-1134 + 1074*rr)*Z2^3*Z4*Z6^2 + 
  (-8162 + 686*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-1519 + 1365*rr)*Z1^2*Z4^2*Z6^2 + 
  (2744 + 6328*rr)*Z1*Z2^2*Z5*Z6^2 + (8036 - 2212*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-1064 + 56*rr)*Z4^3*Z5*Z6^2 + (4200 - 5128*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (8344 + 104*rr)*Z2*Z5^3*Z6^2 + (-539 - 2597*rr)*Z1^2*Z2*Z6^3 + 
  (-2828 + 420*rr)*Z3*Z4^2*Z6^3 + (-7952 - 22288*rr)*Z3^2*Z5*Z6^3 + 
  (7028 + 504*rr)*Z2*Z4*Z5*Z6^3 + (12593 - 1309*rr)*Z1*Z5^2*Z6^3 + 
  (12348 - 6916*rr)*Z2*Z3*Z6^4 + (-9408 + 4900*rr)*Z1*Z4*Z6^4 + 
  (-5488 + 5488*rr)*Z6^6, (196 + 476*rr)*Z1^4*Z2^2 + 
  (-1176 + 392*rr)*Z1^5*Z3 + (-1984 - 448*rr)*Z2^3*Z3^3 + 
  (1664 - 3456*rr)*Z1*Z2*Z3^4 + (284 - 20*rr)*Z2^4*Z3*Z4 + 
  (3016 + 1608*rr)*Z1*Z2^2*Z3^2*Z4 + (3136 - 2496*rr)*Z1^2*Z3^3*Z4 + 
  (-447 - 7*rr)*Z1*Z2^3*Z4^2 + (1484 + 424*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-98 - 154*rr)*Z1^3*Z4^3 + (-16 + 16*rr)*Z3^2*Z4^4 + (12 - 4*rr)*Z2*Z4^5 + 
  (-3792 - 144*rr)*Z1*Z2^3*Z3*Z5 + (-25368 + 3384*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (2219 - 627*rr)*Z1^2*Z2^2*Z4*Z5 + (-392 - 168*rr)*Z1^3*Z3*Z4*Z5 + 
  (1216 - 320*rr)*Z3^3*Z4^2*Z5 + (-124 + 84*rr)*Z2*Z3*Z4^3*Z5 + 
  (-29 + 103*rr)*Z1*Z4^4*Z5 + (-630 + 126*rr)*Z1^3*Z2*Z5^2 + 
  (3968 - 2432*rr)*Z3^4*Z5^2 + (-2456 - 456*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (164 - 60*rr)*Z2^2*Z4^2*Z5^2 + (-2254 - 458*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (828 - 204*rr)*Z2^2*Z3*Z5^3 + (5396 - 836*rr)*Z1*Z3^2*Z5^3 + 
  (-1018 + 722*rr)*Z1*Z2*Z4*Z5^3 + (154 - 370*rr)*Z1^2*Z5^4 + 
  (-172 - 132*rr)*Z4*Z5^5 + (-658 + 670*rr)*Z1*Z2^4*Z6 + 
  (9296 + 3080*rr)*Z1^2*Z2^2*Z3*Z6 + (16856 + 2184*rr)*Z1^3*Z3^2*Z6 + 
  (4557 - 329*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 1472*rr)*Z3^4*Z4*Z6 + 
  (776 + 808*rr)*Z2*Z3^2*Z4^2*Z6 + (-494 + 90*rr)*Z2^2*Z4^3*Z6 + 
  (616 + 840*rr)*Z1*Z3*Z4^3*Z6 + (196 + 196*rr)*Z1^4*Z5*Z6 + 
  (-1696 + 9376*rr)*Z2*Z3^3*Z5*Z6 + (-3644 - 2540*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18592 + 1024*rr)*Z1*Z3^2*Z4*Z5*Z6 + (7 - 315*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-176 - 336*rr)*Z2^3*Z5^2*Z6 + (10010 + 7982*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-4081 - 539*rr)*Z1^2*Z4*Z5^2*Z6 + (-51 + 7*rr)*Z4^2*Z5^3*Z6 + 
  (-6760 - 1080*rr)*Z3*Z5^4*Z6 + (4928 - 6240*rr)*Z2^2*Z3^2*Z6^2 + 
  (-6048 - 6048*rr)*Z1*Z3^3*Z6^2 + (-42 + 1270*rr)*Z2^3*Z4*Z6^2 + 
  (-6300 - 1708*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-490 - 644*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 42*rr)*Z1*Z2^2*Z5*Z6^2 + (-2352 - 12208*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-182 + 266*rr)*Z4^3*Z5*Z6^2 + (-10332 + 2796*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (518 - 302*rr)*Z2*Z5^3*Z6^2 + (2205 - 49*rr)*Z1^2*Z2*Z6^3 + 
  (308 + 2436*rr)*Z3*Z4^2*Z6^3 + (-24416 + 11648*rr)*Z3^2*Z5*Z6^3 + 
  (9576 - 392*rr)*Z2*Z4*Z5*Z6^3 + (-12985 - 427*rr)*Z1*Z5^2*Z6^3 + 
  (3920 - 7504*rr)*Z2*Z3*Z6^4 + (-2548 - 196*rr)*Z1*Z4*Z6^4 + 2744*rr*Z6^6, 
 (-1568 - 392*rr)*Z1^4*Z2^2 + (2744 - 1176*rr)*Z1^5*Z3 + 
  (-1792 + 128*rr)*Z2^3*Z3^3 + (-7616 + 5568*rr)*Z1*Z2*Z3^4 + 
  (140 - 68*rr)*Z2^4*Z3*Z4 + (-2184 - 904*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (2576 + 2800*rr)*Z1^2*Z3^3*Z4 + (175 - 131*rr)*Z1*Z2^3*Z4^2 + 
  (-2394 - 70*rr)*Z1^2*Z2*Z3*Z4^2 + 28*rr*Z1^3*Z4^3 + 
  (16 - 16*rr)*Z3^2*Z4^4 + (-12 + 4*rr)*Z2*Z4^5 + 
  (2156 + 292*rr)*Z1*Z2^3*Z3*Z5 + (13048 - 2968*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (896 + 868*rr)*Z1^2*Z2^2*Z4*Z5 + (2940 - 2100*rr)*Z1^3*Z3*Z4*Z5 + 
  (-672 - 224*rr)*Z3^3*Z4^2*Z5 + (624 - 16*rr)*Z2*Z3*Z4^3*Z5 + 
  (-70 - 50*rr)*Z1*Z4^4*Z5 + (-98 - 126*rr)*Z1^3*Z2*Z5^2 + 
  (21504 + 7168*rr)*Z3^4*Z5^2 + (-4320 + 1248*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (132 + 52*rr)*Z2^2*Z4^2*Z5^2 + (-210 + 106*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-56 + 216*rr)*Z2^2*Z3*Z5^3 + (-2632 - 2264*rr)*Z1*Z3^2*Z5^3 + 
  (-1554 - 406*rr)*Z1*Z2*Z4*Z5^3 + (1120 + 224*rr)*Z1^2*Z5^4 + 
  (333 - 57*rr)*Z4*Z5^5 + (84 - 560*rr)*Z1*Z2^4*Z6 + 
  (-6272 - 224*rr)*Z1^2*Z2^2*Z3*Z6 + (-21560 + 1176*rr)*Z1^3*Z3^2*Z6 + 
  (-1176 + 2940*rr)*Z1^3*Z2*Z4*Z6 + (7168 - 1280*rr)*Z3^4*Z4*Z6 + 
  (-616 - 296*rr)*Z2*Z3^2*Z4^2*Z6 + (-112 - 160*rr)*Z2^2*Z4^3*Z6 + 
  (-658 - 98*rr)*Z1*Z3*Z4^3*Z6 + (-686 - 490*rr)*Z1^4*Z5*Z6 + 
  (448 - 3904*rr)*Z2*Z3^3*Z5*Z6 + (8064 - 784*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-17584 - 560*rr)*Z1*Z3^2*Z4*Z5*Z6 + (1575 - 385*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (476 - 76*rr)*Z2^3*Z5^2*Z6 + (-5978 + 882*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3871 - 1365*rr)*Z1^2*Z4*Z5^2*Z6 + (679 + 181*rr)*Z4^2*Z5^3*Z6 + 
  (-4732 - 1780*rr)*Z3*Z5^4*Z6 + (-5656 + 3192*rr)*Z2^2*Z3^2*Z6^2 - 
  9408*Z1*Z3^3*Z6^2 + (-2338 - 1022*rr)*Z2^3*Z4*Z6^2 + 
  (16954 - 5782*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 1127*rr)*Z1^2*Z4^2*Z6^2 + 
  (-6174 + 238*rr)*Z1*Z2^2*Z5*Z6^2 + (13230 + 9898*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (350 - 182*rr)*Z4^3*Z5*Z6^2 + (392 - 168*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-3115 + 511*rr)*Z2*Z5^3*Z6^2 + (2058 + 3822*rr)*Z1^2*Z2*Z6^3 + 
  (-784 - 392*rr)*Z3*Z4^2*Z6^3 + (-1568 + 8064*rr)*Z3^2*Z5*Z6^3 + 
  (-5733 + 1869*rr)*Z2*Z4*Z5*Z6^3 + (2646 - 686*rr)*Z1*Z5^2*Z6^3 + 
  (11368 + 784*rr)*Z2*Z3*Z6^4 + (8918 - 4606*rr)*Z1*Z4*Z6^4 - 5488*rr*Z6^6, 
 (-490 - 490*rr)*Z1^4*Z2^2 + (-1920 + 1920*rr)*Z2^3*Z3^3 + 
  (-896 + 4992*rr)*Z1*Z2*Z3^4 + (-240 - 240*rr)*Z2^4*Z3*Z4 + 
  (3696 - 2320*rr)*Z1*Z2^2*Z3^2*Z4 + (-5152 - 2912*rr)*Z1^2*Z3^3*Z4 + 
  (84 + 112*rr)*Z1*Z2^3*Z4^2 + (-1554 - 210*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (441 + 91*rr)*Z1^3*Z4^3 + (128 - 32*rr)*Z3^2*Z4^4 + (-54 + 2*rr)*Z2*Z4^5 + 
  (-952 + 1176*rr)*Z1*Z2^3*Z3*Z5 + (-5544 + 392*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (735 + 77*rr)*Z1^2*Z2^2*Z4*Z5 + (4998 + 2562*rr)*Z1^3*Z3*Z4*Z5 + 
  (-3328 + 1920*rr)*Z3^3*Z4^2*Z5 + (664 - 240*rr)*Z2*Z3*Z4^3*Z5 + 
  (56 - 100*rr)*Z1*Z4^4*Z5 + (-2646 + 1358*rr)*Z1^3*Z2*Z5^2 + 
  (-13056 - 14592*rr)*Z3^4*Z5^2 + (-2208 + 3104*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-121 - 91*rr)*Z2^2*Z4^2*Z5^2 + (3430 - 110*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-492 - 324*rr)*Z2^2*Z3*Z5^3 + (-1540 + 4724*rr)*Z1*Z3^2*Z5^3 + 
  (217 + 235*rr)*Z1*Z2*Z4*Z5^3 + (2100 - 868*rr)*Z1^2*Z5^4 + 
  (-378 - 46*rr)*Z4*Z5^5 + (1428 + 140*rr)*Z1*Z2^4*Z6 + 
  (-5292 - 196*rr)*Z1^2*Z2^2*Z3*Z6 + (6664 + 4312*rr)*Z1^3*Z3^2*Z6 + 
  (441 + 1225*rr)*Z1^3*Z2*Z4*Z6 + (448 + 6464*rr)*Z3^4*Z4*Z6 + 
  (448 - 592*rr)*Z2*Z3^2*Z4^2*Z6 + (133 + 57*rr)*Z2^2*Z4^3*Z6 + 
  (21 - 735*rr)*Z1*Z3*Z4^3*Z6 + (-5152 + 11936*rr)*Z2*Z3^3*Z5*Z6 + 
  (-1624 - 280*rr)*Z2^2*Z3*Z4*Z5*Z6 + (12600 - 1624*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (987 - 483*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-350 - 90*rr)*Z2^3*Z5^2*Z6 + 
  (29918 + 5082*rr)*Z1*Z2*Z3*Z5^2*Z6 + (1666 - 1946*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-231 + 75*rr)*Z4^2*Z5^3*Z6 + (-11592 - 216*rr)*Z3*Z5^4*Z6 + 
  (3584 + 7168*rr)*Z2^2*Z3^2*Z6^2 + (-1568 - 224*rr)*Z1*Z3^3*Z6^2 + 
  (-420 - 588*rr)*Z2^3*Z4*Z6^2 + (3332 - 2548*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (245 - 931*rr)*Z1^2*Z4^2*Z6^2 + (4704 - 3528*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (36456 + 1176*rr)*Z1^2*Z3*Z5*Z6^2 + (504 - 140*rr)*Z4^3*Z5*Z6^2 + 
  (-5236 + 1764*rr)*Z3*Z4*Z5^2*Z6^2 + (-3661 + 1337*rr)*Z2*Z5^3*Z6^2 + 
  (343 + 2205*rr)*Z1^2*Z2*Z6^3 - 1120*rr*Z3*Z4^2*Z6^3 + 
  (-2352 - 3024*rr)*Z3^2*Z5*Z6^3 + (-4067 + 791*rr)*Z2*Z4*Z5*Z6^3 + 
  (-931 - 4361*rr)*Z1*Z5^2*Z6^3 + (-6468 + 10388*rr)*Z2*Z3*Z6^4 + 
  (686 - 4214*rr)*Z1*Z4*Z6^4 + (-6174 - 2058*rr)*Z6^6, 
 (1078 + 210*rr)*Z1^3*Z2^3 + (1470 - 2450*rr)*Z1^4*Z2*Z3 + 
  (5504 + 896*rr)*Z2^2*Z3^4 + (11648 - 896*rr)*Z1*Z3^5 + 392*rr*Z1^5*Z4 + 
  (-1224 + 24*rr)*Z2^3*Z3^2*Z4 + (-2800 + 1328*rr)*Z1*Z2*Z3^3*Z4 + 
  (62 - 10*rr)*Z2^4*Z4^2 - 104*rr*Z1*Z2^2*Z3*Z4^2 + 
  (1372 + 476*rr)*Z1^2*Z3^2*Z4^2 + (-175 - 21*rr)*Z1^2*Z2*Z4^3 + 
  (112 + 80*rr)*Z2^4*Z3*Z5 + (2744 - 1816*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 - 7952*rr)*Z1^2*Z3^3*Z5 + (-84 + 188*rr)*Z1*Z2^3*Z4*Z5 + 
  (1218 + 1218*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1617 - 553*rr)*Z1^3*Z4^2*Z5 + 
  (-304 + 16*rr)*Z3^2*Z4^3*Z5 + (30 - 22*rr)*Z2*Z4^4*Z5 + 
  (-1638 - 882*rr)*Z1^2*Z2^2*Z5^2 + (1078 + 3458*rr)*Z1^3*Z3*Z5^2 + 
  (7936 - 384*rr)*Z3^3*Z4*Z5^2 + (-72 + 48*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-469 + 193*rr)*Z1*Z4^3*Z5^2 + (3456 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (31 - 131*rr)*Z2^2*Z4*Z5^3 + (-2072 - 1576*rr)*Z1*Z3*Z4*Z5^3 + 
  (1211 + 721*rr)*Z1*Z2*Z5^4 + (-451 - 105*rr)*Z5^6 + 
  (112 - 112*rr)*Z2^5*Z6 + (-1036 - 28*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5488 + 6608*rr)*Z1^2*Z2*Z3^2*Z6 + (196 - 784*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-1029 - 1225*rr)*Z1^3*Z3*Z4*Z6 + (-1232 + 432*rr)*Z3^3*Z4^2*Z6 + 
  (-308 - 148*rr)*Z2*Z3*Z4^3*Z6 + (-189 + 63*rr)*Z1*Z4^4*Z6 + 
  (-6860 - 2940*rr)*Z1^3*Z2*Z5*Z6 + (-5376 - 17664*rr)*Z3^4*Z5*Z6 + 
  (-504 + 2024*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-525 - 317*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (-2233 + 707*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-5278 - 2682*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-23912 - 13944*rr)*Z1*Z3^2*Z5^2*Z6 + (1316 + 1400*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (7007 + 2205*rr)*Z1^2*Z5^3*Z6 + (-2786 + 58*rr)*Z4*Z5^4*Z6 + 
  (1029 + 343*rr)*Z1^4*Z6^2 + (5488 - 1456*rr)*Z2*Z3^3*Z6^2 + 
  (-4564 + 756*rr)*Z2^2*Z3*Z4*Z6^2 + (7252 + 8708*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (-1862 + 714*rr)*Z1*Z2*Z4^2*Z6^2 + (-3290 - 182*rr)*Z2^3*Z5*Z6^2 + 
  (-4508 + 8820*rr)*Z1*Z2*Z3*Z5*Z6^2 + (2156 + 1372*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2513 + 441*rr)*Z4^2*Z5^2*Z6^2 + (-26012 - 84*rr)*Z3*Z5^3*Z6^2 + 
  (4067 - 539*rr)*Z1*Z2^2*Z6^3 + (-15778 + 3430*rr)*Z1^2*Z3*Z6^3 + 
  (-882 + 126*rr)*Z4^3*Z6^3 + (-7448 - 2520*rr)*Z3*Z4*Z5*Z6^3 + 
  (-4361 + 3045*rr)*Z2*Z5^2*Z6^3 + (-10192 - 1568*rr)*Z3^2*Z6^4 + 
  (-4704 + 1176*rr)*Z2*Z4*Z6^4 + 1568*rr*Z1*Z5*Z6^4, 
 (-98 - 406*rr)*Z1^3*Z2^3 + (196 + 588*rr)*Z1^4*Z2*Z3 + 
  (-6336 - 2496*rr)*Z2^2*Z3^4 + (-21504 - 5632*rr)*Z1*Z3^5 + 
  (686 - 490*rr)*Z1^5*Z4 + (996 + 84*rr)*Z2^3*Z3^2*Z4 + 
  (5824 + 1600*rr)*Z1*Z2*Z3^3*Z4 + (3 - 9*rr)*Z2^4*Z4^2 + 
  (-385 - 205*rr)*Z1*Z2^2*Z3*Z4^2 + (-28 - 1260*rr)*Z1^2*Z3^2*Z4^2 + 
  (-147 + 91*rr)*Z1^2*Z2*Z4^3 + (144 + 16*rr)*Z2^4*Z3*Z5 + 
  (-3136 + 896*rr)*Z1*Z2^2*Z3^2*Z5 + (-5824 + 6720*rr)*Z1^2*Z3^3*Z5 + 
  212*rr*Z1*Z2^3*Z4*Z5 + (1666 - 714*rr)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-588 + 322*rr)*Z1^3*Z4^2*Z5 + (-232 + 88*rr)*Z3^2*Z4^3*Z5 + 
  (40 + 20*rr)*Z2*Z4^4*Z5 + (-1953 + 749*rr)*Z1^2*Z2^2*Z5^2 + 
  (-686 - 1834*rr)*Z1^3*Z3*Z5^2 + (-9856 - 1664*rr)*Z3^3*Z4*Z5^2 + 
  (-532 + 388*rr)*Z2*Z3*Z4^2*Z5^2 + (343 - 259*rr)*Z1*Z4^3*Z5^2 + 
  (-4768 - 1248*rr)*Z2*Z3^2*Z5^3 + (-196 - 12*rr)*Z2^2*Z4*Z5^3 + 
  (3150 + 1386*rr)*Z1*Z3*Z4*Z5^3 + (1582 - 694*rr)*Z1*Z2*Z5^4 + 
  (116 + 220*rr)*Z5^6 + (-84 - 68*rr)*Z2^5*Z6 + 
  (-406 + 658*rr)*Z1*Z2^3*Z3*Z6 + (16072 - 3192*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-588 + 266*rr)*Z1^2*Z2^2*Z4*Z6 + (-6272 - 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (-728 + 712*rr)*Z3^3*Z4^2*Z6 + (854 + 30*rr)*Z2*Z3*Z4^3*Z6 + 
  (217 - 35*rr)*Z1*Z4^4*Z6 + (-3724 + 1568*rr)*Z1^3*Z2*Z5*Z6 + 
  (-30464 + 19456*rr)*Z3^4*Z5*Z6 + (7336 - 1848*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (952 + 184*rr)*Z2^2*Z4^2*Z5*Z6 + (-1526 - 630*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (1372 + 3156*rr)*Z2^2*Z3*Z5^2*Z6 + (15400 + 8120*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (2954 + 350*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2107 - 1631*rr)*Z1^2*Z5^3*Z6 + 
  (791 - 27*rr)*Z4*Z5^4*Z6 + (-686 - 686*rr)*Z1^4*Z6^2 + 
  (-16912 - 6160*rr)*Z2*Z3^3*Z6^2 + (4382 - 266*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (588 - 3108*rr)*Z1*Z3^2*Z4*Z6^2 + (833 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-252 - 308*rr)*Z2^3*Z5*Z6^2 + (17640 - 784*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-1519 + 1715*rr)*Z1^2*Z4*Z5*Z6^2 + (2681 - 581*rr)*Z4^2*Z5^2*Z6^2 + 
  (5600 + 224*rr)*Z3*Z5^3*Z6^2 + (-4165 - 637*rr)*Z1*Z2^2*Z6^3 + 
  (-2744 - 1960*rr)*Z1^2*Z3*Z6^3 + (882 - 14*rr)*Z4^3*Z6^3 + 
  (-3724 - 3724*rr)*Z3*Z4*Z5*Z6^3 + (-1078 + 574*rr)*Z2*Z5^2*Z6^3 + 
  (-22736 - 2352*rr)*Z3^2*Z6^4 + (3038 - 98*rr)*Z2*Z4*Z6^4 + 
  (-1372 + 3724*rr)*Z1*Z5*Z6^4, (-588 + 308*rr)*Z1^3*Z2^3 + 
  (882 + 490*rr)*Z1^4*Z2*Z3 + (512 + 3072*rr)*Z2^2*Z3^4 + 
  (6272 + 7552*rr)*Z1*Z3^5 + (-686 + 98*rr)*Z1^5*Z4 + 
  (-352 - 288*rr)*Z2^3*Z3^2*Z4 + (2128 - 2576*rr)*Z1*Z2*Z3^3*Z4 + 
  (-31 + 13*rr)*Z2^4*Z4^2 + (-280 + 384*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-868 + 252*rr)*Z1^2*Z3^2*Z4^2 + (322 + 28*rr)*Z1^2*Z2*Z4^3 + 
  (-304 - 80*rr)*Z2^4*Z3*Z5 + (-2184 + 104*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 + 2800*rr)*Z1^2*Z3^3*Z5 + (98 - 238*rr)*Z1*Z2^3*Z4*Z5 + 
  (-896 - 1204*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-1519 - 427*rr)*Z1^3*Z4^2*Z5 + 
  (224 - 32*rr)*Z3^2*Z4^3*Z5 + (-32 - 4*rr)*Z2*Z4^4*Z5 + 
  (1715 - 679*rr)*Z1^2*Z2^2*Z5^2 + (784 - 784*rr)*Z1^3*Z3*Z5^2 + 
  (4288 + 192*rr)*Z3^3*Z4*Z5^2 + (-200 - 256*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (63 + 205*rr)*Z1*Z4^3*Z5^2 + (1408 - 384*rr)*Z2*Z3^2*Z5^3 + 
  (123 + 17*rr)*Z2^2*Z4*Z5^3 + (-2884 + 20*rr)*Z1*Z3*Z4*Z5^3 + 
  (-826 + 530*rr)*Z1*Z2*Z5^4 + (-141 - 135*rr)*Z5^6 + (56 + 184*rr)*Z2^5*Z6 + 
  (4424 - 504*rr)*Z1*Z2^3*Z3*Z6 + (-17640 - 9464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (1617 + 161*rr)*Z1^2*Z2^2*Z4*Z6 + (3969 + 1225*rr)*Z1^3*Z3*Z4*Z6 + 
  (1568 - 544*rr)*Z3^3*Z4^2*Z6 + (-658 + 102*rr)*Z2*Z3*Z4^3*Z6 + 
  (7 + 35*rr)*Z1*Z4^4*Z6 + (7154 - 294*rr)*Z1^3*Z2*Z5*Z6 + 
  (13888 - 2368*rr)*Z3^4*Z5*Z6 + (-7672 + 360*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-273 + 87*rr)*Z2^2*Z4^2*Z5*Z6 + (1085 + 553*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-2310 + 878*rr)*Z2^2*Z3*Z5^2*Z6 + (14868 + 10108*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-3689 - 1463*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6027 + 175*rr)*Z1^2*Z5^3*Z6 + 
  (483 - 23*rr)*Z4*Z5^4*Z6 + (-343 + 343*rr)*Z1^4*Z6^2 + 
  (-3248 + 18480*rr)*Z2*Z3^3*Z6^2 + (-2940 - 1652*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4312 - 728*rr)*Z1*Z3^2*Z4*Z6^2 + (588 + 308*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (5642 + 462*rr)*Z2^3*Z5*Z6^2 + (-7448 - 7224*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-3528 - 5096*rr)*Z1^2*Z4*Z5*Z6^2 + (-1407 + 399*rr)*Z4^2*Z5^2*Z6^2 + 
  (16604 + 980*rr)*Z3*Z5^3*Z6^2 + (4998 + 196*rr)*Z1*Z2^2*Z6^3 + 
  (19894 - 5586*rr)*Z1^2*Z3*Z6^3 + (-98 + 126*rr)*Z4^3*Z6^3 + 
  (-6468 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (5831 - 5355*rr)*Z2*Z5^2*Z6^3 + 
  (-29792 + 19600*rr)*Z3^2*Z6^4 - 392*rr*Z2*Z4*Z6^4 + 
  (-10976 - 8624*rr)*Z1*Z5*Z6^4, (980 + 784*rr)*Z1^3*Z2^3 + 
  (9310 + 1470*rr)*Z1^4*Z2*Z3 + (320 + 576*rr)*Z2^2*Z3^4 + 
  (-2688 - 6528*rr)*Z1*Z3^5 + (2058 - 686*rr)*Z1^5*Z4 + 
  (-460 + 164*rr)*Z2^3*Z3^2*Z4 + (2800 + 4304*rr)*Z1*Z2*Z3^3*Z4 + 
  (-17 - 29*rr)*Z2^4*Z4^2 + (-1071 - 427*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (1624 + 280*rr)*Z1^2*Z3^2*Z4^2 + (-133 + 63*rr)*Z1^2*Z2*Z4^3 + 
  (-128 + 160*rr)*Z2^4*Z3*Z5 + (840 + 24*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (11424 + 8288*rr)*Z1^2*Z3^3*Z5 + (980 - 184*rr)*Z1*Z2^3*Z4*Z5 + 
  (3780 - 56*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-392 - 630*rr)*Z1^3*Z4^2*Z5 + 
  (184 - 72*rr)*Z3^2*Z4^3*Z5 + (58 - 30*rr)*Z2*Z4^4*Z5 + 
  (581 - 161*rr)*Z1^2*Z2^2*Z5^2 + (-4410 - 686*rr)*Z1^3*Z3*Z5^2 + 
  (5952 + 2624*rr)*Z3^3*Z4*Z5^2 + (724 + 4*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-756 + 236*rr)*Z1*Z4^3*Z5^2 + (3792 + 2160*rr)*Z2*Z3^2*Z5^3 + 
  (-71 + 75*rr)*Z2^2*Z4*Z5^3 + (-2590 - 1978*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1169 - 19*rr)*Z1*Z2*Z5^4 + (97 - 125*rr)*Z5^6 + (532 - 92*rr)*Z2^5*Z6 + 
  (-1918 - 1302*rr)*Z1*Z2^3*Z3*Z6 + (-11760 - 2464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (4165 - 833*rr)*Z1^2*Z2^2*Z4*Z6 + (-10633 - 4557*rr)*Z1^3*Z3*Z4*Z6 + 
  (2184 - 536*rr)*Z3^3*Z4^2*Z6 + (-798 - 214*rr)*Z2*Z3*Z4^3*Z6 + 
  (-119 + 21*rr)*Z1*Z4^4*Z6 + (4606 - 4018*rr)*Z1^3*Z2*Z5*Z6 + 
  (26880 - 10240*rr)*Z3^4*Z5*Z6 + (4032 - 1600*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-1113 - 257*rr)*Z2^2*Z4^2*Z5*Z6 + (-5915 + 1841*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5978 - 3986*rr)*Z2^2*Z3*Z5^2*Z6 + (2800 - 4144*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-5922 - 1722*rr)*Z1*Z2*Z4*Z5^2*Z6 + (49 + 2723*rr)*Z1^2*Z5^3*Z6 + 
  (-651 + 95*rr)*Z4*Z5^4*Z6 - 1372*rr*Z1^4*Z6^2 + 
  (10976 - 1792*rr)*Z2*Z3^3*Z6^2 + (-11494 - 406*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-9800 + 8792*rr)*Z1*Z3^2*Z4*Z6^2 + (-1519 - 63*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-2002 - 1582*rr)*Z2^3*Z5*Z6^2 + (-28028 + 3500*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-4410 - 686*rr)*Z1^2*Z4*Z5*Z6^2 + (-3220 + 560*rr)*Z4^2*Z5^2*Z6^2 + 
  (2716 - 7532*rr)*Z3*Z5^3*Z6^2 + (7154 - 1568*rr)*Z1*Z2^2*Z6^3 + 
  (-25382 - 8134*rr)*Z1^2*Z3*Z6^3 + (-490 + 14*rr)*Z4^3*Z6^3 + 
  (2548 + 3332*rr)*Z3*Z4*Z5*Z6^3 + (-10045 - 791*rr)*Z2*Z5^2*Z6^3 + 
  (-10976 - 2352*rr)*Z3^2*Z6^4 + (-6370 - 490*rr)*Z2*Z4*Z6^4 + 
  (-10976 - 2352*rr)*Z1*Z5*Z6^4, (-98 + 434*rr)*Z1^3*Z2^3 + 
  (686 + 686*rr)*Z1^4*Z2*Z3 + (3712 + 1664*rr)*Z2^2*Z3^4 + 
  (11648 + 7296*rr)*Z1*Z3^5 + (-2744 + 784*rr)*Z1^5*Z4 + 
  (-776 - 40*rr)*Z2^3*Z3^2*Z4 + (-5712 - 2288*rr)*Z1*Z2*Z3^3*Z4 + 
  (6 - 2*rr)*Z2^4*Z4^2 + (476 + 172*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1540 + 1596*rr)*Z1^2*Z3^2*Z4^2 + (315 - 203*rr)*Z1^2*Z2*Z4^3 + 
  (400 - 80*rr)*Z2^4*Z3*Z5 + (6104 - 1848*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (18928 - 14896*rr)*Z1^2*Z3^3*Z5 + (-728 - 160*rr)*Z1*Z2^3*Z4*Z5 + 
  (-2898 + 1974*rr)*Z1^2*Z2*Z3*Z4*Z5 + (637 + 707*rr)*Z1^3*Z4^2*Z5 + 
  (288 - 128*rr)*Z3^2*Z4^3*Z5 + (-62 - 2*rr)*Z2*Z4^4*Z5 + 
  (1582 - 1078*rr)*Z1^2*Z2^2*Z5^2 + (-2646 + 350*rr)*Z1^3*Z3*Z5^2 + 
  (6688 + 1504*rr)*Z3^3*Z4*Z5^2 + (-244 - 500*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (49 + 115*rr)*Z1*Z4^3*Z5^2 + 5376*Z2*Z3^2*Z5^3 + 
  (293 - 49*rr)*Z2^2*Z4*Z5^3 + (-1652 - 572*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 + 802*rr)*Z1*Z2*Z5^4 + (-183 - 197*rr)*Z5^6 + 
  (-560 - 80*rr)*Z2^5*Z6 + (140 - 308*rr)*Z1*Z2^3*Z3*Z6 - 
  7840*Z1^2*Z2*Z3^2*Z6 + (-2450 - 434*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (20335 + 7203*rr)*Z1^3*Z3*Z4*Z6 + (2576 - 1456*rr)*Z3^3*Z4^2*Z6 + 
  (-1372 + 84*rr)*Z2*Z3*Z4^3*Z6 + (-126 - 14*rr)*Z1*Z4^4*Z6 + 
  (6174 - 294*rr)*Z1^3*Z2*Z5*Z6 + (-18816 - 6784*rr)*Z3^4*Z5*Z6 + 
  (-168 + 1304*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-693 - 221*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (6867 - 1169*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-8666 - 2350*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15904 - 9632*rr)*Z1*Z3^2*Z5^2*Z6 + (763 + 1645*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-6664 + 840*rr)*Z1^2*Z5^3*Z6 + (-1736 - 56*rr)*Z4*Z5^4*Z6 + 
  (-343 + 1715*rr)*Z1^4*Z6^2 + (9072 + 5712*rr)*Z2*Z3^3*Z6^2 + 
  (-3388 + 2828*rr)*Z2^2*Z3*Z4*Z6^2 + (5684 - 13468*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (196 + 168*rr)*Z1*Z2*Z4^2*Z6^2 + (-3654 + 1638*rr)*Z2^3*Z5*Z6^2 + 
  (-12740 - 420*rr)*Z1*Z2*Z3*Z5*Z6^2 + (-4802 - 294*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2205 + 581*rr)*Z4^2*Z5^2*Z6^2 + (-19600 + 7504*rr)*Z3*Z5^3*Z6^2 + 
  (-4459 + 147*rr)*Z1*Z2^2*Z6^3 + (686 + 2646*rr)*Z1^2*Z3*Z6^3 + 
  (-392 - 112*rr)*Z4^3*Z6^3 + (3332 + 9660*rr)*Z3*Z4*Z5*Z6^3 + 
  (4949 + 3647*rr)*Z2*Z5^2*Z6^3 + (30576 + 7840*rr)*Z3^2*Z6^4 + 
  1176*rr*Z2*Z4*Z6^4 + (-5488 + 3920*rr)*Z1*Z5*Z6^4, 
 (-441 - 385*rr)*Z1^3*Z2^3 - 392*rr*Z1^4*Z2*Z3 + 
  (-5568 + 1344*rr)*Z2^2*Z3^4 + 5632*rr*Z1*Z3^5 + 
  (676 - 364*rr)*Z2^3*Z3^2*Z4 + (-448 - 1152*rr)*Z1*Z2*Z3^3*Z4 + 
  (-28 + 20*rr)*Z2^4*Z4^2 + (-91 + 89*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-252 - 28*rr)*Z1^2*Z3^2*Z4^2 + (-119 + 7*rr)*Z1^2*Z2*Z4^3 + 
  (-48 - 176*rr)*Z2^4*Z3*Z5 + (4592 - 1936*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8960 - 8064*rr)*Z1^2*Z3^3*Z5 + (-70 + 66*rr)*Z1*Z2^3*Z4*Z5 + 
  (-574 - 210*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1715 + 77*rr)*Z1^3*Z4^2*Z5 + 
  (-200 + 24*rr)*Z3^2*Z4^3*Z5 + (-56 + 4*rr)*Z2*Z4^4*Z5 + 
  (1323 + 609*rr)*Z1^2*Z2^2*Z5^2 + (2450 + 1526*rr)*Z1^3*Z3*Z5^2 + 
  (-864 + 224*rr)*Z3^3*Z4*Z5^2 + (692 - 308*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-63 - 141*rr)*Z1*Z4^3*Z5^2 + (-32 + 928*rr)*Z2*Z3^2*Z5^3 + 
  (42 + 30*rr)*Z2^2*Z4*Z5^3 + (1960 + 56*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 - 222*rr)*Z1*Z2*Z5^4 + (305 - 13*rr)*Z5^6 + 
  (-420 + 172*rr)*Z2^5*Z6 + (-1722 + 1022*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5880 - 6216*rr)*Z1^2*Z2*Z3^2*Z6 + (-1323 + 1169*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-343 + 1225*rr)*Z1^3*Z3*Z4*Z6 + (-2520 + 328*rr)*Z3^3*Z4^2*Z6 + 
  (364 + 60*rr)*Z2*Z3*Z4^3*Z6 + (-91 - 7*rr)*Z1*Z4^4*Z6 + 
  (1225 + 1813*rr)*Z1^3*Z2*Z5*Z6 + (12096 + 6848*rr)*Z3^4*Z5*Z6 + 
  (-11592 - 1896*rr)*Z2*Z3^2*Z4*Z5*Z6 + (182 + 78*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (280 - 1008*rr)*Z1*Z3*Z4^2*Z5*Z6 + (980 + 28*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15708 - 1428*rr)*Z1*Z3^2*Z5^2*Z6 + (3822 - 462*rr)*Z1*Z2*Z4*Z5^2*Z6 - 
  1456*rr*Z1^2*Z5^3*Z6 + (987 - 79*rr)*Z4*Z5^4*Z6 + 
  (-25648 + 7952*rr)*Z2*Z3^3*Z6^2 + (8806 - 1106*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-1764 - 84*rr)*Z1*Z3^2*Z4*Z6^2 + (49 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (1848 + 1904*rr)*Z2^3*Z5*Z6^2 + (6664 + 2296*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  13230*Z1^2*Z4*Z5*Z6^2 + (623 - 595*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1652 + 2212*rr)*Z3*Z5^3*Z6^2 + (-3430 + 2646*rr)*Z1*Z2^2*Z6^3 + 
  (4802 + 9114*rr)*Z1^2*Z3*Z6^3 + (-294 - 70*rr)*Z4^3*Z6^3 + 
  (-4508 - 4004*rr)*Z3*Z4*Z5*Z6^3 + (13230 + 490*rr)*Z2*Z5^2*Z6^3 + 
  (10976 - 1568*rr)*Z3^2*Z6^4 + (3430 - 490*rr)*Z2*Z4*Z6^4 + 
  (23324 - 1372*rr)*Z1*Z5*Z6^4, (-245 + 315*rr)*Z1^3*Z2^3 + 
  (-2744 + 784*rr)*Z1^4*Z2*Z3 + (2624 + 1344*rr)*Z2^2*Z3^4 + 
  (7168 + 7680*rr)*Z1*Z3^5 + (-686 + 882*rr)*Z1^5*Z4 + 
  (-620 - 60*rr)*Z2^3*Z3^2*Z4 + (-2016 - 3040*rr)*Z1*Z2*Z3^3*Z4 + 
  (11 - rr)*Z2^4*Z4^2 + (427 + 311*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1260 + 980*rr)*Z1^2*Z3^2*Z4^2 + (259 - 133*rr)*Z1^2*Z2*Z4^3 + 
  (16 - 112*rr)*Z2^4*Z3*Z5 + (-4928 + 32*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-14448 - 3024*rr)*Z1^2*Z3^3*Z5 + (-560 + 8*rr)*Z1*Z2^3*Z4*Z5 + 
  (756 + 532*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-980 + 210*rr)*Z1^3*Z4^2*Z5 + 
  (376 - 40*rr)*Z3^2*Z4^3*Z5 + (-4 + 20*rr)*Z2*Z4^4*Z5 + 
  (-490 - 1022*rr)*Z1^2*Z2^2*Z5^2 + (-686 - 1386*rr)*Z1^3*Z3*Z5^2 + 
  (-128 + 128*rr)*Z3^3*Z4*Z5^2 + (-1540 + 20*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (350 + 74*rr)*Z1*Z4^3*Z5^2 + (-968 - 2392*rr)*Z2*Z3^2*Z5^3 + 
  (93 - 105*rr)*Z2^2*Z4*Z5^3 + (-1932 + 476*rr)*Z1*Z3*Z4*Z5^3 + 
  (882 + 662*rr)*Z1*Z2*Z5^4 + (-404 - 60*rr)*Z5^6 + (-308 + 92*rr)*Z2^5*Z6 + 
  (3598 - 1050*rr)*Z1*Z2^3*Z3*Z6 + (-8232 - 1848*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-1127 + 133*rr)*Z1^2*Z2^2*Z4*Z6 + (20629 + 1617*rr)*Z1^3*Z3*Z4*Z6 + 
  (2632 - 1496*rr)*Z3^3*Z4^2*Z6 + (-798 + 346*rr)*Z2*Z3*Z4^3*Z6 + 
  (42 - 14*rr)*Z1*Z4^4*Z6 + (5439 - 49*rr)*Z1^3*Z2*Z5*Z6 + 
  (-3584 + 15104*rr)*Z3^4*Z5*Z6 + (2352 - 96*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (28 + 8*rr)*Z2^2*Z4^2*Z5*Z6 + (4186 - 1526*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-7140 + 3220*rr)*Z2^2*Z3*Z5^2*Z6 + (5264 + 11312*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (798 + 266*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6419 + 903*rr)*Z1^2*Z5^3*Z6 + 
  (-910 + 22*rr)*Z4*Z5^4*Z6 + (1715 + 1029*rr)*Z1^4*Z6^2 + 
  (23184 + 9296*rr)*Z2*Z3^3*Z6^2 + (-2282 + 1694*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-16464 - 12992*rr)*Z1*Z3^2*Z4*Z6^2 + (1715 + 175*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (3136 + 896*rr)*Z2^3*Z5*Z6^2 + (-8232 - 8064*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-9947 - 1911*rr)*Z1^2*Z4*Z5*Z6^2 + (-770 + 490*rr)*Z4^2*Z5^2*Z6^2 + 
  (17948 + 6804*rr)*Z3*Z5^3*Z6^2 + (-1127 - 343*rr)*Z1*Z2^2*Z6^3 + 
  (8918 - 5586*rr)*Z1^2*Z3*Z6^3 + (196 - 28*rr)*Z4^3*Z6^3 + 
  (7448 + 10640*rr)*Z3*Z4*Z5*Z6^3 + (4410 - 2674*rr)*Z2*Z5^2*Z6^3 + 
  (10192 + 24304*rr)*Z3^2*Z6^4 + (2058 + 490*rr)*Z2*Z4*Z6^4 + 
  (-14063 + 931*rr)*Z1*Z5*Z6^4, 84*rr*Z1^3*Z2^3 + 
  (-7840 - 1176*rr)*Z1^4*Z2*Z3 + (-960 + 320*rr)*Z2^2*Z3^4 + 
  (-2688 + 5760*rr)*Z1*Z3^5 + (-686 + 1274*rr)*Z1^5*Z4 + 
  (-348 + 84*rr)*Z2^3*Z3^2*Z4 + (560 - 1392*rr)*Z1*Z2*Z3^3*Z4 + 
  (3 - 25*rr)*Z2^4*Z4^2 + (-49 + 75*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1148 + 420*rr)*Z1^2*Z3^2*Z4^2 + 168*Z1^2*Z2*Z4^3 + 
  (224 - 128*rr)*Z2^4*Z3*Z5 + (2856 + 1144*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8736 - 2016*rr)*Z1^2*Z3^3*Z5 + (420 + 328*rr)*Z1*Z2^3*Z4*Z5 + 
  (1722 + 630*rr)*Z1^2*Z2*Z3*Z4*Z5 + (686 - 364*rr)*Z1^3*Z4^2*Z5 + 
  (136 + 104*rr)*Z3^2*Z4^3*Z5 + (50 - 54*rr)*Z2*Z4^4*Z5 + 
  (-3129 - 91*rr)*Z1^2*Z2^2*Z5^2 + (2842 + 2478*rr)*Z1^3*Z3*Z5^2 + 
  (1120 + 800*rr)*Z3^3*Z4*Z5^2 + (1192 + 712*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-224 + 152*rr)*Z1*Z4^3*Z5^2 + (-6272 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (-337 - 147*rr)*Z2^2*Z4*Z5^3 + (-2156 - 964*rr)*Z1*Z3*Z4*Z5^3 + 
  (2415 - 147*rr)*Z1*Z2*Z5^4 + (-320 + 64*rr)*Z5^6 + (-532 + 28*rr)*Z2^5*Z6 + 
  (3010 - 1526*rr)*Z1*Z2^3*Z3*Z6 + 7056*Z1^2*Z2*Z3^2*Z6 + 
  (-2450 - 28*rr)*Z1^2*Z2^2*Z4*Z6 + (16464 + 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (3080 - 536*rr)*Z3^3*Z4^2*Z6 + (-1134 - 38*rr)*Z2*Z3*Z4^3*Z6 + 
  (28 + 28*rr)*Z1*Z4^4*Z6 + (-5292 + 1372*rr)*Z1^3*Z2*Z5*Z6 + 
  (-896 + 17024*rr)*Z3^4*Z5*Z6 + (5768 - 6072*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-532 - 520*rr)*Z2^2*Z4^2*Z5*Z6 + (-2324 - 308*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (378 + 3118*rr)*Z2^2*Z3*Z5^2*Z6 + (5320 - 7784*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (6944 - 56*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2989 + 119*rr)*Z1^2*Z5^3*Z6 + 
  (-2450 + 842*rr)*Z4*Z5^4*Z6 + (2744 + 1372*rr)*Z1^4*Z6^2 + 
  (-1792 + 1568*rr)*Z2*Z3^3*Z6^2 + (-2170 + 1862*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4116 - 10052*rr)*Z1*Z3^2*Z4*Z6^2 + (1274 + 1190*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-966 + 1022*rr)*Z2^3*Z5*Z6^2 + (-7056 - 2632*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (2401 + 1519*rr)*Z1^2*Z4*Z5*Z6^2 + (-2156 + 532*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1260 + 4732*rr)*Z3*Z5^3*Z6^2 + (-196 + 98*rr)*Z1*Z2^2*Z6^3 + 
  (6860 + 2548*rr)*Z1^2*Z3*Z6^3 + 112*rr*Z4^3*Z6^3 + 
  (-8820 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (3871 + 2429*rr)*Z2*Z5^2*Z6^3 + 
  (8232 + 15288*rr)*Z3^2*Z6^4 + (2352 + 1568*rr)*Z2*Z4*Z6^4 + 
  (6174 + 3626*rr)*Z1*Z5*Z6^4, (-1372 + 364*rr)*Z1^2*Z2^4 + 
  (-2352 + 2520*rr)*Z1^3*Z2^2*Z3 + 2352*rr*Z1^4*Z3^2 + 
  (7680 + 1536*rr)*Z2*Z3^5 + (-833 + 931*rr)*Z1^4*Z2*Z4 + 
  (-3072 - 320*rr)*Z2^2*Z3^3*Z4 + (4928 - 192*rr)*Z1*Z3^4*Z4 + 
  (280 - 24*rr)*Z2^3*Z3*Z4^2 + (-2380 + 356*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (294 - 66*rr)*Z1*Z2^2*Z4^3 + (35 + 63*rr)*Z1^2*Z3*Z4^3 + 
  (112 + 208*rr)*Z2^3*Z3^2*Z5 + (-8736 - 5856*rr)*Z1*Z2*Z3^3*Z5 + 
  (40 + 16*rr)*Z2^4*Z4*Z5 + (2842 + 1150*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (4704 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-469 - 147*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (8 - 40*rr)*Z3*Z4^4*Z5 + (266 - 242*rr)*Z1*Z2^3*Z5^2 + 
  (-4760 + 2184*rr)*Z1^2*Z2*Z3*Z5^2 + (2744 + 504*rr)*Z1^3*Z4*Z5^2 + 
  (2880 + 512*rr)*Z3^2*Z4^2*Z5^2 + (-74 - 6*rr)*Z2*Z4^3*Z5^2 + 
  (-13376 + 1344*rr)*Z3^3*Z5^3 + (656 - 496*rr)*Z2*Z3*Z4*Z5^3 + 
  (-77 - 135*rr)*Z1*Z4^2*Z5^3 + (64 + 64*rr)*Z2^2*Z5^4 + 
  (3626 - 578*rr)*Z1*Z3*Z5^4 + (896 - 384*rr)*Z2^4*Z3*Z6 + 
  (6720 - 2912*rr)*Z1*Z2^2*Z3^2*Z6 + (14112 + 1568*rr)*Z1^2*Z3^3*Z6 + 
  (-343 + 329*rr)*Z1*Z2^3*Z4*Z6 + (10192 - 532*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-1617 - 245*rr)*Z1^3*Z4^2*Z6 + (-560 + 80*rr)*Z3^2*Z4^3*Z6 + 
  (238 - 42*rr)*Z2*Z4^4*Z6 + (1715 - 595*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-2254 - 1666*rr)*Z1^3*Z3*Z5*Z6 + (15008 - 9568*rr)*Z3^3*Z4*Z5*Z6 + 
  (-3556 + 1172*rr)*Z2*Z3*Z4^2*Z5*Z6 + (-693 + 399*rr)*Z1*Z4^3*Z5*Z6 + 
  (-15344 - 1360*rr)*Z2*Z3^2*Z5^2*Z6 + (392 - 720*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (8330 - 7434*rr)*Z1*Z3*Z4*Z5^2*Z6 + (3269 + 2975*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1400 - 232*rr)*Z5^5*Z6 + (-3773 - 2009*rr)*Z1^3*Z2*Z6^2 + 
  (-896 - 11648*rr)*Z3^4*Z6^2 + (-9576 + 56*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (2331 + 7*rr)*Z2^2*Z4^2*Z6^2 + (2352 + 2016*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-15232 + 3472*rr)*Z2^2*Z3*Z5*Z6^2 + (21168 + 12432*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-6272 + 1764*rr)*Z1*Z2*Z4*Z5*Z6^2 + (6370 + 1862*rr)*Z1^2*Z5^2*Z6^2 + 
  (-5096 - 2184*rr)*Z4*Z5^3*Z6^2 + (6174 - 714*rr)*Z2^3*Z6^3 + 
  (4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + (-4116 - 294*rr)*Z1^2*Z4*Z6^3 + 
  (-3626 - 574*rr)*Z4^2*Z5*Z6^3 + (8232 - 24360*rr)*Z3*Z5^2*Z6^3 + 
  (8330 - 3822*rr)*Z3*Z4*Z6^4 + (-17248 - 4704*rr)*Z2*Z5*Z6^4 + 
  (-14406 - 2058*rr)*Z1*Z6^5, 392*Z1^2*Z2^4 + (-2156 - 980*rr)*Z1^3*Z2^2*Z3 + 
  (3920 - 1568*rr)*Z1^4*Z3^2 + (1536 - 1024*rr)*Z2*Z3^5 + 
  (2499 - 49*rr)*Z1^4*Z2*Z4 + (2816 + 960*rr)*Z2^2*Z3^3*Z4 + 
  (4032 - 2304*rr)*Z1*Z3^4*Z4 + (-435 + 9*rr)*Z2^3*Z3*Z4^2 + 
  (210 + 306*rr)*Z1*Z2*Z3^2*Z4^2 + (-70 + 38*rr)*Z1*Z2^2*Z4^3 + 
  (-224 - 28*rr)*Z1^2*Z3*Z4^3 + (-816 - 400*rr)*Z2^3*Z3^2*Z5 + 
  (-15232 + 4160*rr)*Z1*Z2*Z3^3*Z5 + (112 - 8*rr)*Z2^4*Z4*Z5 + 
  (-1624 - 252*rr)*Z1*Z2^2*Z3*Z4*Z5 + (336 + 896*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-189 - 343*rr)*Z1^2*Z2*Z4^2*Z5 + (134 + 110*rr)*Z3*Z4^4*Z5 + 
  (-350 - 170*rr)*Z1*Z2^3*Z5^2 + (7154 - 3850*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-4606 - 490*rr)*Z1^3*Z4*Z5^2 + (-5072 - 720*rr)*Z3^2*Z4^2*Z5^2 + 
  (-19 + 79*rr)*Z2*Z4^3*Z5^2 + (19024 - 5904*rr)*Z3^3*Z5^3 + 
  (-1424 - 240*rr)*Z2*Z3*Z4*Z5^3 + (504 + 200*rr)*Z1*Z4^2*Z5^3 + 
  (270 - 22*rr)*Z2^2*Z5^4 + (-3290 + 1714*rr)*Z1*Z3*Z5^4 + 
  (-560 + 208*rr)*Z2^4*Z3*Z6 + (2968 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-7840 + 1120*rr)*Z1^2*Z3^3*Z6 + (329 + 161*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9996 - 1568*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-2548 + 196*rr)*Z1^3*Z4^2*Z6 + 
  (742 + 590*rr)*Z3^2*Z4^3*Z6 + (154 - 78*rr)*Z2*Z4^4*Z6 + 
  (-5292 + 1176*rr)*Z1^2*Z2^2*Z5*Z6 + (5684 + 196*rr)*Z1^3*Z3*Z5*Z6 + 
  (-4928 - 736*rr)*Z3^3*Z4*Z5*Z6 + (1652 + 2740*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1113 + 203*rr)*Z1*Z4^3*Z5*Z6 + (-32844 + 2492*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (119 + 29*rr)*Z2^2*Z4*Z5^2*Z6 + (-11942 + 8806*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1617 - 2051*rr)*Z1*Z2*Z5^3*Z6 + (1512 - 456*rr)*Z5^5*Z6 + 
  (-2058 + 392*rr)*Z1^3*Z2*Z6^2 + (4480 + 3584*rr)*Z3^4*Z6^2 + 
  (14112 + 3696*rr)*Z2*Z3^2*Z4*Z6^2 + (-35 - 651*rr)*Z2^2*Z4^2*Z6^2 + 
  (6125 + 1981*rr)*Z1*Z3*Z4^2*Z6^2 + (10948 + 5404*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-13524 - 12796*rr)*Z1*Z3^2*Z5*Z6^2 + (11270 + 840*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-980 - 588*rr)*Z1^2*Z5^2*Z6^2 + (-1421 + 553*rr)*Z4*Z5^3*Z6^2 + 
  (-343 - 819*rr)*Z2^3*Z6^3 + (4802 + 7742*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4459 + 735*rr)*Z1^2*Z4*Z6^3 + (539 + 637*rr)*Z4^2*Z5*Z6^3 + 
  (-19110 + 19726*rr)*Z3*Z5^2*Z6^3 + (7448 + 3528*rr)*Z3*Z4*Z6^4 + 
  (7448 + 392*rr)*Z2*Z5*Z6^4 + (-5831 + 3087*rr)*Z1*Z6^5, 
 (700 + 420*rr)*Z1^2*Z2^4 + (4312 + 1792*rr)*Z1^3*Z2^2*Z3 + 
  (12152 - 2744*rr)*Z1^4*Z3^2 + (-6912 - 5888*rr)*Z2*Z3^5 + 
  (4557 - 343*rr)*Z1^4*Z2*Z4 + (9184 + 544*rr)*Z2^2*Z3^3*Z4 + 
  (-672 - 6176*rr)*Z1*Z3^4*Z4 + (-725 + 207*rr)*Z2^3*Z3*Z4^2 + 
  (1190 + 478*rr)*Z1*Z2*Z3^2*Z4^2 + (112 + 48*rr)*Z1*Z2^2*Z4^3 + 
  (749 - 175*rr)*Z1^2*Z3*Z4^3 + (-1168 + 336*rr)*Z2^3*Z3^2*Z5 + 
  (1792 + 18752*rr)*Z1*Z2*Z3^3*Z5 + (76 - 60*rr)*Z2^4*Z4*Z5 + 
  (-2856 - 796*rr)*Z1*Z2^2*Z3*Z4*Z5 + (9464 + 2968*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-2296 - 322*rr)*Z1^2*Z2*Z4^2*Z5 + (106 - 46*rr)*Z3*Z4^4*Z5 + 
  (-308 - 28*rr)*Z1*Z2^3*Z5^2 + (10248 - 4312*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-392 - 616*rr)*Z1^3*Z4*Z5^2 + (488 + 472*rr)*Z3^2*Z4^2*Z5^2 + 
  (58 + 14*rr)*Z2*Z4^3*Z5^2 + (3600 - 3536*rr)*Z3^3*Z5^3 + 
  (766 + 282*rr)*Z2*Z3*Z4*Z5^3 + (140 + 244*rr)*Z1*Z4^2*Z5^3 + 
  (134 - 46*rr)*Z2^2*Z5^4 + (-3080 + 1128*rr)*Z1*Z3*Z5^4 + 
  (224 - 160*rr)*Z2^4*Z3*Z6 + (8512 - 1568*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3136 + 4480*rr)*Z1^2*Z3^3*Z6 + (553 + 441*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9408 - 4732*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-3969 + 343*rr)*Z1^3*Z4^2*Z6 + 
  (98 + 186*rr)*Z3^2*Z4^3*Z6 + (210 - 118*rr)*Z2*Z4^4*Z6 + 
  (1617 - 1701*rr)*Z1^2*Z2^2*Z5*Z6 + (6370 - 9898*rr)*Z1^3*Z3*Z5*Z6 + 
  (5152 - 12992*rr)*Z3^3*Z4*Z5*Z6 + (1064 + 3864*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (721 + 413*rr)*Z1*Z4^3*Z5*Z6 + (-12488 - 2488*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-1904 - 448*rr)*Z2^2*Z4*Z5^2*Z6 + (-6496 + 4368*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1638 - 1134*rr)*Z1*Z2*Z5^3*Z6 + (1127 + 725*rr)*Z5^5*Z6 + 
  (-1029 - 2401*rr)*Z1^3*Z2*Z6^2 + (-4032 - 18368*rr)*Z3^4*Z6^2 + 
  (10864 + 1008*rr)*Z2*Z3^2*Z4*Z6^2 + (1603 - 497*rr)*Z2^2*Z4^2*Z6^2 + 
  (8428 + 924*rr)*Z1*Z3*Z4^2*Z6^2 + (4592 + 5712*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (16072 + 4536*rr)*Z1*Z3^2*Z5*Z6^2 + (3675 + 2751*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-4900 - 2156*rr)*Z1^2*Z5^2*Z6^2 + (-2072 + 728*rr)*Z4*Z5^3*Z6^2 + 
  (3087 - 2093*rr)*Z2^3*Z6^3 + (-4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + 
  (-9604 + 588*rr)*Z1^2*Z4*Z6^3 + (-98 + 322*rr)*Z4^2*Z5*Z6^3 + 
  (196 - 8148*rr)*Z3*Z5^2*Z6^3 + (7546 - 7742*rr)*Z3*Z4*Z6^4 + 
  (-9996 - 1764*rr)*Z2*Z5*Z6^4 + (-14406 + 2058*rr)*Z1*Z6^5, 
 (56 + 56*rr)*Z1^2*Z2^4 + (-3528 + 504*rr)*Z1^3*Z2^2*Z3 + 
  (1568 + 1568*rr)*Z1^4*Z3^2 - 7680*Z2*Z3^5 + (2156 - 196*rr)*Z1^4*Z2*Z4 + 
  (4768 - 864*rr)*Z2^2*Z3^3*Z4 + (672 - 2656*rr)*Z1*Z3^4*Z4 + 
  (-243 + 185*rr)*Z2^3*Z3*Z4^2 + (-882 + 326*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (161 - 3*rr)*Z1*Z2^2*Z4^3 + (168 - 56*rr)*Z1^2*Z3*Z4^3 + 
  (-1152 + 384*rr)*Z2^3*Z3^2*Z5 + (3696 + 5520*rr)*Z1*Z2*Z3^3*Z5 + 
  (56 - 56*rr)*Z2^4*Z4*Z5 + (-1974 - 542*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (1680 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-1295 + 105*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (22 + 30*rr)*Z3*Z4^4*Z5 + (273 - 109*rr)*Z1*Z2^3*Z5^2 + 
  (4270 - 2758*rr)*Z1^2*Z2*Z3*Z5^2 + (-2646 - 770*rr)*Z1^3*Z4*Z5^2 + 
  (-560 - 496*rr)*Z3^2*Z4^2*Z5^2 + (32 + 64*rr)*Z2*Z4^3*Z5^2 + 
  (1664 - 1664*rr)*Z3^3*Z5^3 + (-908 - 260*rr)*Z2*Z3*Z4*Z5^3 + 
  (231 + 101*rr)*Z1*Z4^2*Z5^3 + (124 - 12*rr)*Z2^2*Z5^4 + 
  (-630 + 734*rr)*Z1*Z3*Z5^4 + (448 - 128*rr)*Z2^4*Z3*Z6 + 
  (3976 + 2520*rr)*Z1*Z2^2*Z3^2*Z6 + (16464 - 1232*rr)*Z1^2*Z3^3*Z6 + 
  (-378 - 42*rr)*Z1*Z2^3*Z4*Z6 + (-5684 - 588*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-3038 + 98*rr)*Z1^3*Z4^2*Z6 + (406 + 382*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 104*rr)*Z2*Z4^4*Z6 + (2303 + 721*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2450 - 2058*rr)*Z1^3*Z3*Z5*Z6 + (-5040 - 8624*rr)*Z3^3*Z4*Z5*Z6 + 
  (3724 + 2380*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1379 + 287*rr)*Z1*Z4^3*Z5*Z6 + 
  (-10696 + 7112*rr)*Z2*Z3^2*Z5^2*Z6 + (-896 - 224*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-11592 + 5096*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-3367 - 1141*rr)*Z1*Z2*Z5^3*Z6 + 
  (833 - 477*rr)*Z5^5*Z6 + (3430 - 98*rr)*Z1^3*Z2*Z6^2 + 
  (-15680 - 17472*rr)*Z3^4*Z6^2 + (12264 + 2408*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-448 - 280*rr)*Z2^2*Z4^2*Z6^2 + (11221 + 1001*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (4956 - 2156*rr)*Z2^2*Z3*Z5*Z6^2 + (-15680 + 15456*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (4949 - 315*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-7791 - 637*rr)*Z1^2*Z5^2*Z6^2 + 
  (-1925 + 497*rr)*Z4*Z5^3*Z6^2 + (-49 - 357*rr)*Z2^3*Z6^3 + 
  (4018 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (-6860 - 1666*rr)*Z1^2*Z4*Z6^3 + 
  (294 + 686*rr)*Z4^2*Z5*Z6^3 + (-5488 + 7952*rr)*Z3*Z5^2*Z6^3 + 
  (11270 + 294*rr)*Z3*Z4*Z6^4 + (2450 - 2058*rr)*Z2*Z5*Z6^4 + 
  (-7889 - 343*rr)*Z1*Z6^5, (784 + 280*rr)*Z1^2*Z2^4 + 
  (-2940 - 28*rr)*Z1^3*Z2^2*Z3 + (1568 - 1568*rr)*Z1^4*Z3^2 + 
  (-10240 - 1536*rr)*Z2*Z3^5 + 5488*Z1^4*Z2*Z4 + 
  (9440 + 160*rr)*Z2^2*Z3^3*Z4 + (4032 - 3840*rr)*Z1*Z3^4*Z4 + 
  (-837 + 223*rr)*Z2^3*Z3*Z4^2 + (-574 + 338*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (105 + 57*rr)*Z1*Z2^2*Z4^3 + (441 + 49*rr)*Z1^2*Z3*Z4^3 + 
  (-1872 + 144*rr)*Z2^3*Z3^2*Z5 + (-2240 + 9216*rr)*Z1*Z2*Z3^3*Z5 + 
  (172 - 76*rr)*Z2^4*Z4*Z5 + (-1540 - 592*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (3472 + 1568*rr)*Z1^2*Z3^2*Z4*Z5 + (-2023 - 595*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (146 - 6*rr)*Z3*Z4^4*Z5 + (-1148 - 52*rr)*Z1*Z2^3*Z5^2 + 
  (5460 - 3444*rr)*Z1^2*Z2*Z3*Z5^2 + (-4704 + 224*rr)*Z1^3*Z4*Z5^2 + 
  (-1608 + 72*rr)*Z3^2*Z4^2*Z5^2 + (43 + 89*rr)*Z2*Z4^3*Z5^2 + 
  (1184 - 5152*rr)*Z3^3*Z5^3 + (-1330 - 118*rr)*Z2*Z3*Z4*Z5^3 + 
  (903 + 165*rr)*Z1*Z4^2*Z5^3 + (314 - 146*rr)*Z2^2*Z5^4 + 
  (-1596 + 1612*rr)*Z1*Z3*Z5^4 + (-112 - 112*rr)*Z2^4*Z3*Z6 + 
  (1624 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + (-14112 - 672*rr)*Z1^2*Z3^3*Z6 + 
  (1491 - 133*rr)*Z1*Z2^3*Z4*Z6 + (-8624 - 4228*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2254 - 686*rr)*Z1^3*Z4^2*Z6 + (826 + 274*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 136*rr)*Z2*Z4^4*Z6 + (1960 + 1680*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2548 + 4508*rr)*Z1^3*Z3*Z5*Z6 + (-13776 - 8976*rr)*Z3^3*Z4*Z5*Z6 + 
  (5096 + 3744*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1141 + 231*rr)*Z1*Z4^3*Z5*Z6 + 
  (-11284 + 9828*rr)*Z2*Z3^2*Z5^2*Z6 + (-1547 - 305*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (1400 + 6328*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-5166 - 938*rr)*Z1*Z2*Z5^3*Z6 + 
  (1099 - 511*rr)*Z5^5*Z6 + (5488 + 980*rr)*Z1^3*Z2*Z6^2 + 
  (-8064 - 5376*rr)*Z3^4*Z6^2 + (11480 + 3752*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-126 - 770*rr)*Z2^2*Z4^2*Z6^2 + (10535 + 1631*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (16100 + 588*rr)*Z2^2*Z3*Z5*Z6^2 + (13916 + 11508*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (7056 - 2086*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-49 - 147*rr)*Z1^2*Z5^2*Z6^2 + 
  (-2681 + 917*rr)*Z4*Z5^3*Z6^2 + (-245 - 1561*rr)*Z2^3*Z6^3 + 
  (2842 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (343 - 5145*rr)*Z1^2*Z4*Z6^3 + 
  (-1421 + 609*rr)*Z4^2*Z5*Z6^3 + (-2058 + 4354*rr)*Z3*Z5^2*Z6^3 + 
  (686 - 490*rr)*Z3*Z4*Z6^4 + (-1372 - 1764*rr)*Z2*Z5*Z6^4 + 
  (-5145 - 3087*rr)*Z1*Z6^5, (-280 - 392*rr)*Z1^2*Z2^4 + 
  (1764 - 1652*rr)*Z1^3*Z2^2*Z3 + (-2352 + 1568*rr)*Z1^4*Z3^2 + 
  (6400 + 1792*rr)*Z2*Z3^5 + (-4802 - 98*rr)*Z1^4*Z2*Z4 + 
  (-8256 + 448*rr)*Z2^2*Z3^3*Z4 + (-2240 + 4416*rr)*Z1*Z3^4*Z4 + 
  (590 - 266*rr)*Z2^3*Z3*Z4^2 + (476 - 340*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (-266 - 50*rr)*Z1*Z2^2*Z4^3 + (-714 + 70*rr)*Z1^2*Z3*Z4^3 + 
  (1760 - 224*rr)*Z2^3*Z3^2*Z5 + (1904 - 10288*rr)*Z1*Z2*Z3^3*Z5 + 
  (-108 + 68*rr)*Z2^4*Z4*Z5 + (896 - 72*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-11536 - 2352*rr)*Z1^2*Z3^2*Z4*Z5 + (2863 + 609*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (-44 + 84*rr)*Z3*Z4^4*Z5 + (511 - 83*rr)*Z1*Z2^3*Z5^2 + 
  (-6664 + 2744*rr)*Z1^2*Z2*Z3*Z5^2 - 224*rr*Z1^3*Z4*Z5^2 + 
  (-2240 - 384*rr)*Z3^2*Z4^2*Z5^2 + (-46 - 34*rr)*Z2*Z4^3*Z5^2 + 
  (2784 + 1696*rr)*Z3^3*Z5^3 + (-368 + 16*rr)*Z2*Z3*Z4*Z5^3 + 
  (-490 - 126*rr)*Z1*Z4^2*Z5^3 + (-78 + 86*rr)*Z2^2*Z5^4 + 
  (504 - 920*rr)*Z1*Z3*Z5^4 + (-224 - 32*rr)*Z2^4*Z3*Z6 + 
  (-12376 + 504*rr)*Z1*Z2^2*Z3^2*Z6 + (3920 - 2128*rr)*Z1^2*Z3^3*Z6 + 
  (-1652 - 84*rr)*Z1*Z2^3*Z4*Z6 + (4900 + 4340*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (2107 + 1127*rr)*Z1^3*Z4^2*Z6 + (364 - 36*rr)*Z3^2*Z4^3*Z6 + 
  (-224 + 96*rr)*Z2*Z4^4*Z6 + (-2695 - 469*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-17346 + 1666*rr)*Z1^3*Z3*Z5*Z6 + (-896 + 12992*rr)*Z3^3*Z4*Z5*Z6 + 
  (-1148 - 3516*rr)*Z2*Z3*Z4^2*Z5*Z6 + (581 - 455*rr)*Z1*Z4^3*Z5*Z6 + 
  (9968 - 176*rr)*Z2*Z3^2*Z5^2*Z6 + (1652 + 404*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-7868 + 3332*rr)*Z1*Z3*Z4*Z5^2*Z6 + (742 + 322*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1204 - 284*rr)*Z5^5*Z6 + (-1029 + 833*rr)*Z1^3*Z2*Z6^2 + 
  (-9856 + 4480*rr)*Z3^4*Z6^2 + (2800 - 336*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-1988 + 812*rr)*Z2^2*Z4^2*Z6^2 + (-1715 - 3199*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-10948 - 3164*rr)*Z2^2*Z3*Z5*Z6^2 + (-1568 + 14560*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-2107 - 581*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-4214 + 3038*rr)*Z1^2*Z5^2*Z6^2 + 
  (3738 + 350*rr)*Z4*Z5^3*Z6^2 + (-2058 + 2086*rr)*Z2^3*Z6^3 + 
  (-1862 - 5586*rr)*Z1*Z2*Z3*Z6^3 + (-343 + 5047*rr)*Z1^2*Z4*Z6^3 + 
  (3920 + 252*rr)*Z4^2*Z5*Z6^3 + (13524 + 16156*rr)*Z3*Z5^2*Z6^3 + 
  (15386 + 3626*rr)*Z3*Z4*Z6^4 + (10878 + 1274*rr)*Z2*Z5*Z6^4 + 
  (10633 + 4459*rr)*Z1*Z6^5, (168 - 392*rr)*Z1^2*Z2^4 + 
  (-588 - 1036*rr)*Z1^3*Z2^2*Z3 + (8232 - 1176*rr)*Z1^4*Z3^2 - 
  12800*Z2*Z3^5 + (-49 - 637*rr)*Z1^4*Z2*Z4 + (5760 - 128*rr)*Z2^2*Z3^3*Z4 + 
  (224 + 480*rr)*Z1*Z3^4*Z4 + (-487 + 117*rr)*Z2^3*Z3*Z4^2 + 
  (-70 - 718*rr)*Z1*Z2*Z3^2*Z4^2 + (14 + 118*rr)*Z1*Z2^2*Z4^3 + 
  (315 - 105*rr)*Z1^2*Z3*Z4^3 + (-2912 - 160*rr)*Z2^3*Z3^2*Z5 + 
  (7952 + 5104*rr)*Z1*Z2*Z3^3*Z5 + (140 - 68*rr)*Z2^4*Z4*Z5 + 
  (-266 - 1530*rr)*Z1*Z2^2*Z3*Z4*Z5 + (2296 + 1624*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-1463 - 231*rr)*Z1^2*Z2*Z4^2*Z5 + (-154 - 66*rr)*Z3*Z4^4*Z5 + 
  (833 + 595*rr)*Z1*Z2^3*Z5^2 + (3094 + 1666*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3430 - 574*rr)*Z1^3*Z4*Z5^2 + (4920 - 120*rr)*Z3^2*Z4^2*Z5^2 + 
  (124 + 60*rr)*Z2*Z4^3*Z5^2 + (-10704 + 7312*rr)*Z3^3*Z5^3 + 
  (-1414 + 302*rr)*Z2*Z3*Z4*Z5^3 + (-819 - 73*rr)*Z1*Z4^2*Z5^3 + 
  (-268 - 36*rr)*Z2^2*Z5^4 + (3066 - 1618*rr)*Z1*Z3*Z5^4 + 
  (224 + 672*rr)*Z2^4*Z3*Z6 + (2408 + 4760*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-784 - 5040*rr)*Z1^2*Z3^3*Z6 + (-847 - 147*rr)*Z1*Z2^3*Z4*Z6 + 
  (-7742 + 2170*rr)*Z1^2*Z2*Z3*Z4*Z6 + (441 - 147*rr)*Z1^3*Z4^2*Z6 + 
  (-1218 - 186*rr)*Z3^2*Z4^3*Z6 + (126 + 38*rr)*Z2*Z4^4*Z6 + 
  (4557 + 1407*rr)*Z1^2*Z2^2*Z5*Z6 + (8330 - 4410*rr)*Z1^3*Z3*Z5*Z6 + 
  (14112 - 4992*rr)*Z3^3*Z4*Z5*Z6 + (-1288 - 128*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-938 + 126*rr)*Z1*Z4^3*Z5*Z6 + (28224 + 12256*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-98 - 558*rr)*Z2^2*Z4*Z5^2*Z6 + (1190 - 5782*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1960 - 2296*rr)*Z1*Z2*Z5^3*Z6 + (-1001 + 357*rr)*Z5^5*Z6 + 
  (4459 + 1715*rr)*Z1^3*Z2*Z6^2 + (-6720 + 448*rr)*Z3^4*Z6^2 + 
  (6944 - 4256*rr)*Z2*Z3^2*Z4*Z6^2 + (-847 + 77*rr)*Z2^2*Z4^2*Z6^2 + 
  (-5439 + 805*rr)*Z1*Z3*Z4^2*Z6^2 + (25396 - 9940*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (6664 - 9352*rr)*Z1*Z3^2*Z5*Z6^2 + (49 - 1267*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-5488 - 4704*rr)*Z1^2*Z5^2*Z6^2 + (-1666 - 182*rr)*Z4*Z5^3*Z6^2 + 
  (-5831 + 749*rr)*Z2^3*Z6^3 + (-3430 - 5978*rr)*Z1*Z2*Z3*Z6^3 + 
  (5488 + 392*rr)*Z1^2*Z4*Z6^3 + (-1176 - 364*rr)*Z4^2*Z5*Z6^3 + 
  (-6468 - 6412*rr)*Z3*Z5^2*Z6^3 + (-9016 - 1568*rr)*Z3*Z4*Z6^4 + 
  (4998 + 4018*rr)*Z2*Z5*Z6^4 + (16807 - 343*rr)*Z1*Z6^5, 
 (-168 - 112*rr)*Z1^2*Z2^4 + (1764 + 1092*rr)*Z1^3*Z2^2*Z3 + 
  (-2352 + 3920*rr)*Z1^4*Z3^2 + (8192 + 3072*rr)*Z2*Z3^5 + 
  (-2744 - 392*rr)*Z1^4*Z2*Z4 + (-8192 - 960*rr)*Z2^2*Z3^3*Z4 + 
  (-4256 + 3488*rr)*Z1*Z3^4*Z4 + (836 - 124*rr)*Z2^3*Z3*Z4^2 + 
  (504 - 144*rr)*Z1*Z2*Z3^2*Z4^2 + (-63 - 71*rr)*Z1*Z2^2*Z4^3 + 
  (-147 - 35*rr)*Z1^2*Z3*Z4^3 + (2064 - 80*rr)*Z2^3*Z3^2*Z5 + 
  (1680 - 9808*rr)*Z1*Z2*Z3^3*Z5 + (-188 + 44*rr)*Z2^4*Z4*Z5 + 
  (2478 + 978*rr)*Z1*Z2^2*Z3*Z4*Z5 + (168 - 2408*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (987 + 455*rr)*Z1^2*Z2*Z4^2*Z5 + (-176 - 32*rr)*Z3*Z4^4*Z5 + 
  (49 + 147*rr)*Z1*Z2^3*Z5^2 + (-7042 + 3066*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3234 + 1190*rr)*Z1^3*Z4*Z5^2 + (1616 - 208*rr)*Z3^2*Z4^2*Z5^2 + 
  (17 - 77*rr)*Z2*Z4^3*Z5^2 + (-4624 + 5072*rr)*Z3^3*Z5^3 + 
  (604 + 148*rr)*Z2*Z3*Z4*Z5^3 + (-140 - 276*rr)*Z1*Z4^2*Z5^3 + 
  (-292 + 20*rr)*Z2^2*Z5^4 + (2254 - 1110*rr)*Z1*Z3*Z5^4 + 
  (-784 + 48*rr)*Z2^4*Z3*Z6 + (448 - 4032*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3920 - 9296*rr)*Z1^2*Z3^3*Z6 + (-168 - 308*rr)*Z1*Z2^3*Z4*Z6 + 
  (4802 + 1918*rr)*Z1^2*Z2*Z3*Z4*Z6 + (1078 - 294*rr)*Z1^3*Z4^2*Z6 + 
  (-728 - 408*rr)*Z3^2*Z4^3*Z6 + (-168 + 120*rr)*Z2*Z4^4*Z6 + 
  (637 - 1477*rr)*Z1^2*Z2^2*Z5*Z6 + (15778 + 2646*rr)*Z1^3*Z3*Z5*Z6 + 
  (-9520 + 8880*rr)*Z3^3*Z4*Z5*Z6 + (-1680 - 3552*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-1141 - 231*rr)*Z1*Z4^3*Z5*Z6 + (22092 - 8476*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (693 + 559*rr)*Z2^2*Z4*Z5^2*Z6 + (8498 - 9338*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (2975 + 2653*rr)*Z1*Z2*Z5^3*Z6 + (-1540 + 116*rr)*Z5^5*Z6 + 
  (-1372 - 1372*rr)*Z1^3*Z2*Z6^2 + (-19264 + 15680*rr)*Z3^4*Z6^2 + 
  (-9856 - 784*rr)*Z2*Z3^2*Z4*Z6^2 + (-196 + 336*rr)*Z2^2*Z4^2*Z6^2 + 
  (-7840 - 1148*rr)*Z1*Z3*Z4^2*Z6^2 + (-17976 + 504*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-10780 - 17780*rr)*Z1*Z3^2*Z5*Z6^2 + (-9996 - 280*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (8134 + 98*rr)*Z1^2*Z5^2*Z6^2 + (1057 - 189*rr)*Z4*Z5^3*Z6^2 + 
  (-392 + 952*rr)*Z2^3*Z6^3 + (-8428 + 2156*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4802 - 490*rr)*Z1^2*Z4*Z6^3 + (-735 + 35*rr)*Z4^2*Z5*Z6^3 + 
  (-4998 - 2450*rr)*Z3*Z5^2*Z6^3 + (-9212 + 6076*rr)*Z3*Z4*Z6^4 + 
  (-2450 + 2058*rr)*Z2*Z5*Z6^4 + (-4802 - 686*rr)*Z1*Z6^5, 
 (-56 - 216*rr)*Z1*Z2^5 + (420 - 1036*rr)*Z1^2*Z2^3*Z3 + 
  (6272 + 672*rr)*Z1^3*Z2*Z3^2 + (17920 + 512*rr)*Z3^6 + 
  (-1666 - 546*rr)*Z1^3*Z2^2*Z4 + (-588 + 196*rr)*Z1^4*Z3*Z4 + 
  (-11520 + 1024*rr)*Z2*Z3^4*Z4 + (600 - 328*rr)*Z2^2*Z3^2*Z4^2 + 
  (896 + 1824*rr)*Z1*Z3^3*Z4^2 - 32*Z2^3*Z4^3 + 
  (-700 - 348*rr)*Z1*Z2*Z3*Z4^3 + (-154 + 14*rr)*Z1^2*Z4^4 + 
  (2744 + 392*rr)*Z1^4*Z2*Z5 + (1472 - 1088*rr)*Z2^2*Z3^3*Z5 + 
  (-17696 - 5472*rr)*Z1*Z3^4*Z5 + (208 - 240*rr)*Z2^3*Z3*Z4*Z5 + 
  (10584 - 2008*rr)*Z1*Z2*Z3^2*Z4*Z5 + (840 + 124*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (686 - 686*rr)*Z1^2*Z3*Z4^2*Z5 - 32*Z4^5*Z5 + (152 + 8*rr)*Z2^4*Z5^2 + 
  (-798 + 1702*rr)*Z1*Z2^2*Z3*Z5^2 + (6188 + 4228*rr)*Z1^2*Z3^2*Z5^2 + 
  (-1176 + 112*rr)*Z1^2*Z2*Z4*Z5^2 + (460 - 124*rr)*Z3*Z4^3*Z5^2 + 
  (-2156 - 196*rr)*Z1^3*Z5^3 + (-696 + 472*rr)*Z3^2*Z4*Z5^3 + 
  (-48 + 32*rr)*Z2*Z4^2*Z5^3 + (-650 - 350*rr)*Z2*Z3*Z5^4 + 
  (392 - 40*rr)*Z1*Z4*Z5^4 + (112 + 2096*rr)*Z2^3*Z3^2*Z6 + 
  (12432 + 560*rr)*Z1*Z2*Z3^3*Z6 + (-826 + 78*rr)*Z2^4*Z4*Z6 + 
  (-6258 + 462*rr)*Z1*Z2^2*Z3*Z4*Z6 + (392 - 3192*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1960 + 1218*rr)*Z1^2*Z2*Z4^2*Z6 + (-112 + 16*rr)*Z3*Z4^4*Z6 + 
  (-2002 - 742*rr)*Z1*Z2^3*Z5*Z6 + (4704 - 12880*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-3038 + 490*rr)*Z1^3*Z4*Z5*Z6 + (-4816 - 432*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (378 - 154*rr)*Z2*Z4^3*Z5*Z6 + (7392 - 12896*rr)*Z3^3*Z5^2*Z6 + 
  (84 + 2364*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1575 - 399*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (42 + 62*rr)*Z2^2*Z5^3*Z6 + (3318 + 2786*rr)*Z1*Z3*Z5^3*Z6 + 
  (-5733 - 1519*rr)*Z1^2*Z2^2*Z6^2 + (-10290 - 294*rr)*Z1^3*Z3*Z6^2 + 
  (-19376 + 7504*rr)*Z3^3*Z4*Z6^2 + (1624 - 1288*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (49 - 91*rr)*Z1*Z4^3*Z6^2 + (-10528 - 9632*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (1568 + 1120*rr)*Z2^2*Z4*Z5*Z6^2 + (2058 + 6510*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-4410 - 126*rr)*Z1*Z2*Z5^2*Z6^2 + (-728 + 952*rr)*Z5^4*Z6^2 + 
  (-9408 + 6496*rr)*Z2^2*Z3*Z6^3 + (5880 + 5096*rr)*Z1*Z3^2*Z6^3 + 
  (-8085 + 4067*rr)*Z1*Z2*Z4*Z6^3 + (343 + 2597*rr)*Z1^2*Z5*Z6^3 + 
  (3871 + 21*rr)*Z4*Z5^2*Z6^3 + (2450 + 98*rr)*Z4^2*Z6^4 + 
  (3920 + 1568*rr)*Z3*Z5*Z6^4 + (-4802 + 3038*rr)*Z2*Z6^5, 
 -32*rr*Z1*Z2^5 + (-2884 - 924*rr)*Z1^2*Z2^3*Z3 + 
  (-12152 + 952*rr)*Z1^3*Z2*Z3^2 + (-7680 + 1536*rr)*Z3^6 + 
  (392 + 196*rr)*Z1^3*Z2^2*Z4 + (3920 - 392*rr)*Z1^4*Z3*Z4 + 
  3840*Z2*Z3^4*Z4 + (-728 + 264*rr)*Z2^2*Z3^2*Z4^2 + 
  (784 - 16*rr)*Z1*Z3^3*Z4^2 + (-19 - 27*rr)*Z2^3*Z4^3 + 
  (-308 + 116*rr)*Z1*Z2*Z3*Z4^3 + (-42 - 14*rr)*Z1^2*Z4^4 + 1568*Z1^4*Z2*Z5 + 
  (-7072 - 1632*rr)*Z2^2*Z3^3*Z5 + (2016 + 1696*rr)*Z1*Z3^4*Z5 + 
  (1028 - 156*rr)*Z2^3*Z3*Z4*Z5 + (-448 - 2608*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (343 + 47*rr)*Z1*Z2^2*Z4^2*Z5 + (168 - 644*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (-28 + 4*rr)*Z4^5*Z5 + (22 + 2*rr)*Z2^4*Z5^2 + 
  (616 + 2328*rr)*Z1*Z2^2*Z3*Z5^2 + (6356 + 3388*rr)*Z1^2*Z3^2*Z5^2 + 
  (-987 - 217*rr)*Z1^2*Z2*Z4*Z5^2 + (184 - 152*rr)*Z3*Z4^3*Z5^2 + 
  (-1176 + 56*rr)*Z1^3*Z5^3 + (480 + 672*rr)*Z3^2*Z4*Z5^3 + 
  (-45 + 41*rr)*Z2*Z4^2*Z5^3 + (-1370 - 462*rr)*Z2*Z3*Z5^4 + 
  (224 - 32*rr)*Z1*Z4*Z5^4 + (-672 + 2240*rr)*Z2^3*Z3^2*Z6 + 
  (21056 + 5152*rr)*Z1*Z2*Z3^3*Z6 + (-553 - 157*rr)*Z2^4*Z4*Z6 + 
  (1211 + 7*rr)*Z1*Z2^2*Z3*Z4*Z6 + (-15974 - 5278*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1274 - 196*rr)*Z1^2*Z2*Z4^2*Z6 + (-84 + 28*rr)*Z3*Z4^4*Z6 + 
  (1386 + 294*rr)*Z1*Z2^3*Z5*Z6 + (4410 + 1498*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (735 - 931*rr)*Z1^3*Z4*Z5*Z6 + (-3192 + 1048*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (98 + 2*rr)*Z2*Z4^3*Z5*Z6 + (1792 - 5888*rr)*Z3^3*Z5^2*Z6 + 
  (-1428 - 92*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-168 - 280*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 + 385*rr)*Z2^2*Z5^3*Z6 + (7798 - 1246*rr)*Z1*Z3*Z5^3*Z6 + 
  (1568 - 588*rr)*Z1^2*Z2^2*Z6^2 + (6174 - 5390*rr)*Z1^3*Z3*Z6^2 + 
  (-6048 + 7392*rr)*Z3^3*Z4*Z6^2 + (1414 + 14*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-294 - 70*rr)*Z1*Z4^3*Z6^2 + (-4760 - 5992*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-1043 + 371*rr)*Z2^2*Z4*Z5*Z6^2 + (13132 + 1120*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4312 - 1736*rr)*Z1*Z2*Z5^2*Z6^2 + (-1715 + 903*rr)*Z5^4*Z6^2 + 
  (1568 + 3304*rr)*Z2^2*Z3*Z6^3 + (-14700 + 10388*rr)*Z1*Z3^2*Z6^3 + 
  (-5341 - 833*rr)*Z1*Z2*Z4*Z6^3 + (-2744 - 2352*rr)*Z1^2*Z5*Z6^3 + 
  (-882 + 434*rr)*Z4*Z5^2*Z6^3 + (-686 - 98*rr)*Z4^2*Z6^4 + 
  (24892 - 6860*rr)*Z3*Z5*Z6^4 - 6860*Z2*Z6^5, 
 (168 + 104*rr)*Z1*Z2^5 + (1456 - 728*rr)*Z1^2*Z2^3*Z3 + 
  (-11368 - 4984*rr)*Z1^3*Z2*Z3^2 + (-13312 + 5120*rr)*Z3^6 + 
  (784 + 252*rr)*Z1^3*Z2^2*Z4 + 392*rr*Z1^4*Z3*Z4 + 
  (6528 - 2944*rr)*Z2*Z3^4*Z4 + (-112 + 400*rr)*Z2^2*Z3^2*Z4^2 + 
  (-1232 - 976*rr)*Z1*Z3^3*Z4^2 + (12 - 8*rr)*Z2^3*Z4^3 + 
  (294 + 166*rr)*Z1*Z2*Z3*Z4^3 + (63 - 49*rr)*Z1^2*Z4^4 + 
  (-784 + 392*rr)*Z1^4*Z2*Z5 + (2784 + 1184*rr)*Z2^2*Z3^3*Z5 + 
  (17024 + 640*rr)*Z1*Z3^4*Z5 + (-356 + 188*rr)*Z2^3*Z3*Z4*Z5 + 
  (-9744 - 608*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-119 - 127*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (154 + 210*rr)*Z1^2*Z3*Z4^2*Z5 + (-36 + 12*rr)*Z4^5*Z5 + 
  (-82 + 10*rr)*Z2^4*Z5^2 + (-98 - 134*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-2408 - 504*rr)*Z1^2*Z3^2*Z5^2 + (1386 - 98*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-224 - 288*rr)*Z3*Z4^3*Z5^2 + (490 - 322*rr)*Z1^3*Z5^3 + 
  (3664 + 752*rr)*Z3^2*Z4*Z5^3 + (-190 + 70*rr)*Z2*Z4^2*Z5^3 + 
  (-432 - 272*rr)*Z2*Z3*Z5^4 + (-588 - 100*rr)*Z1*Z4*Z5^4 + 
  (-3024 - 944*rr)*Z2^3*Z3^2*Z6 + (-9968 + 7504*rr)*Z1*Z2*Z3^3*Z6 + 
  (539 - 169*rr)*Z2^4*Z4*Z6 + (4235 - 497*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (1470 + 518*rr)*Z1^2*Z3^2*Z4*Z6 + (49 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-84 + 60*rr)*Z3*Z4^4*Z6 + (336 - 168*rr)*Z1*Z2^3*Z5*Z6 + 
  (-13426 + 5278*rr)*Z1^2*Z2*Z3*Z5*Z6 + (2646 + 686*rr)*Z1^3*Z4*Z5*Z6 + 
  (-784 + 1264*rr)*Z3^2*Z4^2*Z5*Z6 + (-224 + 128*rr)*Z2*Z4^3*Z5*Z6 + 
  (10752 - 3328*rr)*Z3^3*Z5^2*Z6 + (-336 - 1136*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1057 - 343*rr)*Z1*Z4^2*Z5^2*Z6 + (-343 + 219*rr)*Z2^2*Z5^3*Z6 + 
  (-8050 + 938*rr)*Z1*Z3*Z5^3*Z6 + (2597 + 147*rr)*Z1^2*Z2^2*Z6^2 + 
  (6860 - 196*rr)*Z1^3*Z3*Z6^2 + (6608 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-1316 + 1260*rr)*Z2*Z3*Z4^2*Z6^2 + (-588 - 28*rr)*Z1*Z4^3*Z6^2 + 
  (7000 + 7336*rr)*Z2*Z3^2*Z5*Z6^2 + (-3171 - 1141*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (13426 - 5558*rr)*Z1*Z3*Z4*Z5*Z6^2 + (-686 + 2646*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (721 + 595*rr)*Z5^4*Z6^2 + (2352 - 1288*rr)*Z2^2*Z3*Z6^3 + 
  (8820 + 9604*rr)*Z1*Z3^2*Z6^3 + (-294 - 3038*rr)*Z1*Z2*Z4*Z6^3 + 
  (4116 - 588*rr)*Z1^2*Z5*Z6^3 + (-5145 + 1253*rr)*Z4*Z5^2*Z6^3 + 
  (-3822 - 98*rr)*Z4^2*Z6^4 + (38612 - 10388*rr)*Z3*Z5*Z6^4 + 
  (-4802 - 1078*rr)*Z2*Z6^5, (-280 + 136*rr)*Z1*Z2^5 + 
  (-812 + 196*rr)*Z1^2*Z2^3*Z3 + (-9800 - 1624*rr)*Z1^3*Z2*Z3^2 + 
  (-8704 - 9728*rr)*Z3^6 + (-294 + 728*rr)*Z1^3*Z2^2*Z4 + 
  (4900 + 1960*rr)*Z1^4*Z3*Z4 + (8576 + 4736*rr)*Z2*Z3^4*Z4 + 
  (-1768 - 360*rr)*Z2^2*Z3^2*Z4^2 + (3248 - 1104*rr)*Z1*Z3^3*Z4^2 + 
  (104 + 8*rr)*Z2^3*Z4^3 + (-336 + 328*rr)*Z1*Z2*Z3*Z4^3 + 
  (196 + 28*rr)*Z1^2*Z4^4 - 196*rr*Z1^4*Z2*Z5 + 
  (2112 - 3008*rr)*Z2^2*Z3^3*Z5 + (-13664 + 14560*rr)*Z1*Z3^4*Z5 + 
  (24 + 504*rr)*Z2^3*Z3*Z4*Z5 + (-2912 - 464*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-665 - 71*rr)*Z1*Z2^2*Z4^2*Z5 + (-966 - 14*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (24 - 8*rr)*Z4^5*Z5 + (-76 - 36*rr)*Z2^4*Z5^2 + 
  (-3794 - 1014*rr)*Z1*Z2^2*Z3*Z5^2 + (1848 - 3864*rr)*Z1^2*Z3^2*Z5^2 + 
  (1001 - 245*rr)*Z1^2*Z2*Z4*Z5^2 + (-144 + 160*rr)*Z3*Z4^3*Z5^2 + 
  (49 + 147*rr)*Z1^3*Z5^3 + (-1160 - 664*rr)*Z3^2*Z4*Z5^3 + 
  (78 - 70*rr)*Z2*Z4^2*Z5^3 + (1644 - 60*rr)*Z2*Z3*Z5^4 + 
  (70 + 146*rr)*Z1*Z4*Z5^4 + (-2912 - 1504*rr)*Z2^3*Z3^2*Z6 + 
  (-1344 + 2912*rr)*Z1*Z2*Z3^3*Z6 + (917 - 63*rr)*Z2^4*Z4*Z6 + 
  (5411 + 1687*rr)*Z1*Z2^2*Z3*Z4*Z6 + (8526 - 10122*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (3038 - 686*rr)*Z1^2*Z2*Z4^2*Z6 + (56 - 40*rr)*Z3*Z4^4*Z6 + 
  (-308 + 1848*rr)*Z1*Z2^3*Z5*Z6 + (-17150 + 8778*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4018 - 98*rr)*Z1^3*Z4*Z5*Z6 + (-2072 + 136*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-210 - 6*rr)*Z2*Z4^3*Z5*Z6 + (-9408 + 1984*rr)*Z3^3*Z5^2*Z6 + 
  (2996 - 852*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-392 + 364*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1302 - 482*rr)*Z2^2*Z5^3*Z6 + (1596 - 588*rr)*Z1*Z3*Z5^3*Z6 + 
  (1323 + 2205*rr)*Z1^2*Z2^2*Z6^2 + (13034 + 3038*rr)*Z1^3*Z3*Z6^2 + 
  (-4256 + 224*rr)*Z3^3*Z4*Z6^2 + (-448 + 784*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (294 + 126*rr)*Z1*Z4^3*Z6^2 + (-448 + 8288*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (126 - 1302*rr)*Z2^2*Z4*Z5*Z6^2 + (-3234 + 2422*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12299 + 1897*rr)*Z1*Z2*Z5^2*Z6^2 + (-3472 - 560*rr)*Z5^4*Z6^2 + 
  (10584 - 2072*rr)*Z2^2*Z3*Z6^3 + (-13524 - 5684*rr)*Z1*Z3^2*Z6^3 + 
  (11025 - 2303*rr)*Z1*Z2*Z4*Z6^3 + (6174 - 1862*rr)*Z1^2*Z5*Z6^3 + 
  (-3136 - 784*rr)*Z4*Z5^2*Z6^3 + (-784 - 392*rr)*Z4^2*Z6^4 + 
  (4704 + 3920*rr)*Z3*Z5*Z6^4 + (6174 - 2450*rr)*Z2*Z6^5, 
 (-560 - 112*rr)*Z1*Z2^5 + (-2492 + 476*rr)*Z1^2*Z2^3*Z3 + 
  (5488 - 1232*rr)*Z1^3*Z2*Z3^2 + (4608 - 6656*rr)*Z3^6 + 
  (-1372 - 182*rr)*Z1^3*Z2^2*Z4 + (-5292 + 392*rr)*Z1^4*Z3*Z4 + 
  (-704 + 3264*rr)*Z2*Z3^4*Z4 + (-360 - 472*rr)*Z2^2*Z3^2*Z4^2 + 
  (1568 - 288*rr)*Z1*Z3^3*Z4^2 + (31 + 39*rr)*Z2^3*Z4^3 + 
  (-266 + 86*rr)*Z1*Z2*Z3*Z4^3 + (-63 + 49*rr)*Z1^2*Z4^4 + 
  (-980 + 392*rr)*Z1^4*Z2*Z5 + (8128 - 1472*rr)*Z2^2*Z3^3*Z5 + 
  (4480 - 6272*rr)*Z1*Z3^4*Z5 + (-944 + 208*rr)*Z2^3*Z3*Z4*Z5 + 
  (-6972 + 2364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-308 - 260*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (112 + 476*rr)*Z1^2*Z3*Z4^2*Z5 + (68 + 20*rr)*Z4^5*Z5 + 
  (112 - 48*rr)*Z2^4*Z5^2 + (-350 - 1818*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-3528 + 616*rr)*Z1^2*Z3^2*Z5^2 + (777 + 595*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-1328 + 160*rr)*Z3*Z4^3*Z5^2 + (637 - 329*rr)*Z1^3*Z5^3 + 
  (3136 - 2112*rr)*Z3^2*Z4*Z5^3 + (422 - 14*rr)*Z2*Z4^2*Z5^3 + 
  (944 + 784*rr)*Z2*Z3*Z5^4 + (-777 + 197*rr)*Z1*Z4*Z5^4 + 
  (2688 - 864*rr)*Z2^3*Z3^2*Z6 + (-13888 - 672*rr)*Z1*Z2*Z3^3*Z6 + 
  (287 + 235*rr)*Z2^4*Z4*Z6 + (-1925 + 1323*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (12838 + 5502*rr)*Z1^2*Z3^2*Z4*Z6 + (980 + 798*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (308 + 36*rr)*Z3*Z4^4*Z6 + (-5985 + 1673*rr)*Z1*Z2^3*Z5*Z6 + 
  (-7644 + 5040*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3920 + 1764*rr)*Z1^3*Z4*Z5*Z6 + 
  (2856 + 1992*rr)*Z3^2*Z4^2*Z5*Z6 + (182 - 178*rr)*Z2*Z4^3*Z5*Z6 + 
  (-21056 - 10176*rr)*Z3^3*Z5^2*Z6 + (2016 + 1200*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1883 + 399*rr)*Z1*Z4^2*Z5^2*Z6 + (896 - 1056*rr)*Z2^2*Z5^3*Z6 + 
  (1190 + 1778*rr)*Z1*Z3*Z5^3*Z6 + (-3185 + 637*rr)*Z1^2*Z2^2*Z6^2 + 
  (-686 + 2646*rr)*Z1^3*Z3*Z6^2 + (12880 - 1904*rr)*Z3^3*Z4*Z6^2 + 
  (-1050 + 126*rr)*Z2*Z3*Z4^2*Z6^2 + (-147 + 217*rr)*Z1*Z4^3*Z6^2 + 
  (5852 - 3276*rr)*Z2*Z3^2*Z5*Z6^2 + (1309 - 273*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (-8330 - 6706*rr)*Z1*Z3*Z4*Z5*Z6^2 + (10192 + 6328*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-1974 - 1442*rr)*Z5^4*Z6^2 + (7448 + 616*rr)*Z2^2*Z3*Z6^3 + 
  (-19012 - 14308*rr)*Z1*Z3^2*Z6^3 + (4508 + 2940*rr)*Z1*Z2*Z4*Z6^3 + 
  (8232 + 392*rr)*Z1^2*Z5*Z6^3 + (147 + 161*rr)*Z4*Z5^2*Z6^3 + 
  (588 + 392*rr)*Z4^2*Z6^4 + (-18326 - 6370*rr)*Z3*Z5*Z6^4 + 
  (7546 + 2254*rr)*Z2*Z6^5, (-336 - 112*rr)*Z1*Z2^5 + 
  (-140 + 924*rr)*Z1^2*Z2^3*Z3 + (4704 + 3136*rr)*Z1^3*Z2*Z3^2 + 
  (7168 - 3072*rr)*Z3^6 + (-637 - 763*rr)*Z1^3*Z2^2*Z4 + 
  (-2940 - 1176*rr)*Z1^4*Z3*Z4 + (1280 + 1536*rr)*Z2*Z3^4*Z4 + 
  (-568 - 248*rr)*Z2^2*Z3^2*Z4^2 + (1568 - 160*rr)*Z1*Z3^3*Z4^2 + 
  (49 + 25*rr)*Z2^3*Z4^3 + (28 + 36*rr)*Z1*Z2*Z3*Z4^3 + 
  (-35 + 21*rr)*Z1^2*Z4^4 + (-392 + 980*rr)*Z1^4*Z2*Z5 + 
  (5728 - 1120*rr)*Z2^2*Z3^3*Z5 + (-8064 + 640*rr)*Z1*Z3^4*Z5 + 
  (-484 + 92*rr)*Z2^3*Z3*Z4*Z5 + (-2352 + 1440*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-77 - 25*rr)*Z1*Z2^2*Z4^2*Z5 + (-1834 - 42*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (18 + 10*rr)*Z4^5*Z5 + (98 - 26*rr)*Z2^4*Z5^2 + 
  (-1694 - 1082*rr)*Z1*Z2^2*Z3*Z5^2 + (5964 - 3164*rr)*Z1^2*Z3^2*Z5^2 + 
  (-63 + 819*rr)*Z1^2*Z2*Z4*Z5^2 + (-608 + 96*rr)*Z3*Z4^3*Z5^2 + 
  (49 - 749*rr)*Z1^3*Z5^3 + (1216 - 1472*rr)*Z3^2*Z4*Z5^3 + 
  (152 - 72*rr)*Z2*Z4^2*Z5^3 + (1672 + 152*rr)*Z2*Z3*Z5^4 + 
  (-175 + 83*rr)*Z1*Z4*Z5^4 + (896 + 96*rr)*Z2^3*Z3^2*Z6 + 
  (9520 - 2128*rr)*Z1*Z2*Z3^3*Z6 + (-49 + 91*rr)*Z2^4*Z4*Z6 + 
  (-1491 + 385*rr)*Z1*Z2^2*Z3*Z4*Z6 + (1274 + 4130*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1470 + 238*rr)*Z1^2*Z2*Z4^2*Z6 + (98 + 26*rr)*Z3*Z4^4*Z6 + 
  (-3038 + 518*rr)*Z1*Z2^3*Z5*Z6 + (11662 + 70*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-2254 + 2450*rr)*Z1^3*Z4*Z5*Z6 + (1120 + 2016*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (210 - 290*rr)*Z2*Z4^3*Z5*Z6 + (-12320 - 9056*rr)*Z3^3*Z5^2*Z6 + 
  (3024 + 2000*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1442 + 854*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 - 703*rr)*Z2^2*Z5^3*Z6 + (-19348 - 252*rr)*Z1*Z3*Z5^3*Z6 + 
  (-3920 - 2058*rr)*Z1^2*Z2^2*Z6^2 + (-10976 - 2744*rr)*Z1^3*Z3*Z6^2 + 
  (10080 + 1568*rr)*Z3^3*Z4*Z6^2 + (-896 - 112*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-539 + 329*rr)*Z1*Z4^3*Z6^2 + (14336 - 4704*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-2051 - 469*rr)*Z2^2*Z4*Z5*Z6^2 + (11466 - 6734*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (3136 + 4144*rr)*Z1*Z2*Z5^2*Z6^2 + (-5460 + 1988*rr)*Z5^4*Z6^2 + 
  (-784 + 1064*rr)*Z2^2*Z3*Z6^3 + (196 + 7252*rr)*Z1*Z3^2*Z6^3 + 
  (-7056 + 1568*rr)*Z1*Z2*Z4*Z6^3 + (2401 + 4459*rr)*Z1^2*Z5*Z6^3 + 
  (-2254 + 2926*rr)*Z4*Z5^2*Z6^3 + (-2156 + 784*rr)*Z4^2*Z6^4 + 
  (24696 - 15288*rr)*Z3*Z5*Z6^4 + (-6860 + 3136*rr)*Z2*Z6^5, 
 (-280 + 72*rr)*Z1*Z2^5 + (4200 - 224*rr)*Z1^2*Z2^3*Z3 + 
  (10584 - 3640*rr)*Z1^3*Z2*Z3^2 + (7680 + 2560*rr)*Z3^6 + 
  (-1960 - 168*rr)*Z1^3*Z2^2*Z4 + (-5880 + 1176*rr)*Z1^4*Z3*Z4 + 
  (-4928 - 1472*rr)*Z2*Z3^4*Z4 + (152 - 56*rr)*Z2^2*Z3^2*Z4^2 + 
  (-896 + 736*rr)*Z1*Z3^3*Z4^2 + (90 - 2*rr)*Z2^3*Z4^3 + 
  (-14 - 254*rr)*Z1*Z2*Z3*Z4^3 + (-35 - 35*rr)*Z1^2*Z4^4 + 
  (4704 + 784*rr)*Z1^4*Z2*Z5 + (5440 - 1344*rr)*Z2^2*Z3^3*Z5 + 
  (-10304 - 9152*rr)*Z1*Z3^4*Z5 + (-812 + 324*rr)*Z2^3*Z3*Z4*Z5 + 
  (4564 + 364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (371 - 17*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (2394 + 154*rr)*Z1^2*Z3*Z4^2*Z5 + (-60 + 4*rr)*Z4^5*Z5 + 
  (-32 - 32*rr)*Z2^4*Z5^2 + (-2142 + 902*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (8372 + 1372*rr)*Z1^2*Z3^2*Z5^2 + (1932 + 196*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (416 - 448*rr)*Z3*Z4^3*Z5^2 + (-3724 - 420*rr)*Z1^3*Z5^3 + 
  (3336 + 1048*rr)*Z3^2*Z4*Z5^3 + (-289 - 35*rr)*Z2*Z4^2*Z5^3 + 
  (838 - 494*rr)*Z2*Z3*Z5^4 + (189 + 23*rr)*Z1*Z4*Z5^4 + 
  (-4368 + 272*rr)*Z2^3*Z3^2*Z6 + (-14112 + 3584*rr)*Z1*Z2*Z3^3*Z6 + 
  (693 - 103*rr)*Z2^4*Z4*Z6 + (2863 - 217*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (25970 + 2394*rr)*Z1^2*Z3^2*Z4*Z6 + (-1225 - 147*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-196 + 44*rr)*Z3*Z4^4*Z6 + (2219 + 1169*rr)*Z1*Z2^3*Z5*Z6 + 
  (5096 - 12460*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3332 + 1960*rr)*Z1^3*Z4*Z5*Z6 + 
  (-3976 - 1048*rr)*Z3^2*Z4^2*Z5*Z6 + (-196 - 172*rr)*Z2*Z4^3*Z5*Z6 + 
  (1344 - 14144*rr)*Z3^3*Z5^2*Z6 + (5460 + 1884*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (252 - 504*rr)*Z1*Z4^2*Z5^2*Z6 + (-2898 - 246*rr)*Z2^2*Z5^3*Z6 + 
  (-6510 + 1078*rr)*Z1*Z3*Z5^3*Z6 + (-5733 - 539*rr)*Z1^2*Z2^2*Z6^2 + 
  (686 + 4802*rr)*Z1^3*Z3*Z6^2 + (-11312 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-3304 - 56*rr)*Z2*Z3*Z4^2*Z6^2 + (-931 + 49*rr)*Z1*Z4^3*Z6^2 + 
  (-21084 - 308*rr)*Z2*Z3^2*Z5*Z6^2 + (-2611 - 2597*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (2548 - 7000*rr)*Z1*Z3*Z4*Z5*Z6^2 + (14749 - 665*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-9114 + 3570*rr)*Z5^4*Z6^2 + (-9604 + 5628*rr)*Z2^2*Z3*Z6^3 + 
  (980 + 2548*rr)*Z1*Z3^2*Z6^3 + (-6860 + 1372*rr)*Z1*Z2*Z4*Z6^3 + 
  (16121 + 147*rr)*Z1^2*Z5*Z6^3 + (-13328 + 2016*rr)*Z4*Z5^2*Z6^3 + 
  (-3920 + 196*rr)*Z4^2*Z6^4 + (6566 - 1470*rr)*Z3*Z5*Z6^4 + 
  (-10290 + 4018*rr)*Z2*Z6^5, (-112 + 176*rr)*Z1*Z2^5 + 
  (-2856 - 504*rr)*Z1^2*Z2^3*Z3 + (-8624 + 1680*rr)*Z1^3*Z2*Z3^2 + 
  (-7168 - 5120*rr)*Z3^6 + (294 + 854*rr)*Z1^3*Z2^2*Z4 + 
  (-98 + 294*rr)*Z1^4*Z3*Z4 + (6336 + 1344*rr)*Z2*Z3^4*Z4 + 
  (-1616 + 128*rr)*Z2^2*Z3^2*Z4^2 + (448 - 896*rr)*Z1*Z3^3*Z4^2 + 
  (112 - 40*rr)*Z2^3*Z4^3 + (98 + 202*rr)*Z1*Z2*Z3*Z4^3 + 
  (77 - 7*rr)*Z1^2*Z4^4 + (-686 - 686*rr)*Z1^4*Z2*Z5 + 
  (-6880 - 4640*rr)*Z2^2*Z3^3*Z5 + (6496 + 6432*rr)*Z1*Z3^4*Z5 + 
  (1484 + 524*rr)*Z2^3*Z3*Z4*Z5 + (-532 + 948*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-637 + 27*rr)*Z1*Z2^2*Z4^2*Z5 + (448 + 1092*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (38 - 2*rr)*Z4^5*Z5 + (-114 - 22*rr)*Z2^4*Z5^2 + 
  (-2002 + 554*rr)*Z1*Z2^2*Z3*Z5^2 + (-14504 - 4536*rr)*Z1^2*Z3^2*Z5^2 + 
  (679 - 427*rr)*Z1^2*Z2*Z4*Z5^2 + (-180 + 196*rr)*Z3*Z4^3*Z5^2 + 
  (686 + 490*rr)*Z1^3*Z5^3 + (-1936 - 688*rr)*Z3^2*Z4*Z5^3 + 
  (11 - 47*rr)*Z2*Z4^2*Z5^3 + (404 - 452*rr)*Z2*Z3*Z5^4 + 
  (217 + 107*rr)*Z1*Z4*Z5^4 + (-1008 + 528*rr)*Z2^3*Z3^2*Z6 + 
  (15344 - 2576*rr)*Z1*Z2*Z3^3*Z6 + (315 - 337*rr)*Z2^4*Z4*Z6 + 
  (3955 + 1155*rr)*Z1*Z2^2*Z3*Z4*Z6 + (13426 - 406*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (1519 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + (126 - 26*rr)*Z3*Z4^4*Z6 + 
  (2037 + 1295*rr)*Z1*Z2^3*Z5*Z6 + (-3724 + 12152*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4263 + 833*rr)*Z1^3*Z4*Z5*Z6 + (4760 - 1368*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-798 + 66*rr)*Z2*Z4^3*Z5*Z6 + (-12992 + 12480*rr)*Z3^3*Z5^2*Z6 + 
  (4032 - 4160*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1421 + 343*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1855 + 355*rr)*Z2^2*Z5^3*Z6 + (1316 + 2604*rr)*Z1*Z3*Z5^3*Z6 + 
  (3822 + 2548*rr)*Z1^2*Z2^2*Z6^2 + (20580 - 2156*rr)*Z1^3*Z3*Z6^2 + 
  (-1344 - 11648*rr)*Z3^3*Z4*Z6^2 + (-1666 + 2534*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (343 + 147*rr)*Z1*Z4^3*Z6^2 + (-196 - 10220*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-5180 + 560*rr)*Z2^2*Z4*Z5*Z6^2 + (686 - 3570*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (8575 - 1267*rr)*Z1*Z2*Z5^2*Z6^2 + (3486 + 602*rr)*Z5^4*Z6^2 + 
  (8232 + 672*rr)*Z2^2*Z3*Z6^3 + (-28028 - 11564*rr)*Z1*Z3^2*Z6^3 + 
  (9310 - 3822*rr)*Z1*Z2*Z4*Z6^3 + (4459 - 4263*rr)*Z1^2*Z5*Z6^3 + 
  (4263 + 2317*rr)*Z4*Z5^2*Z6^3 + (-294 + 490*rr)*Z4^2*Z6^4 + 
  (17738 - 1666*rr)*Z3*Z5*Z6^4 + (7546 - 3038*rr)*Z2*Z6^5, 
 (2128 - 112*rr)*Z1*Z2^4*Z3 + (6440 + 840*rr)*Z1^2*Z2^2*Z3^2 + 
  (31360 + 4480*rr)*Z1^3*Z3^3 + (-168 - 112*rr)*Z1^2*Z2^3*Z4 + 
  (-784 - 168*rr)*Z1^3*Z2*Z3*Z4 + (11008 - 256*rr)*Z3^5*Z4 + 
  (-245 + 931*rr)*Z1^4*Z4^2 + (-4624 - 16*rr)*Z2*Z3^3*Z4^2 + 
  (335 - 141*rr)*Z2^2*Z3*Z4^3 + (294 + 398*rr)*Z1*Z3^2*Z4^3 + 
  (-35 - 119*rr)*Z1*Z2*Z4^4 + (3528 + 1708*rr)*Z1^3*Z2^2*Z5 + 
  (-6272 - 1568*rr)*Z1^4*Z3*Z5 + (-5632 + 3584*rr)*Z2*Z3^4*Z5 + 
  (4168 - 184*rr)*Z2^2*Z3^2*Z4*Z5 + (-4592 - 1488*rr)*Z1*Z3^3*Z4*Z5 + 
  (-158 + 42*rr)*Z2^3*Z4^2*Z5 + (2492 + 900*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (441 + 133*rr)*Z1^2*Z4^3*Z5 + (272 + 176*rr)*Z2^3*Z3*Z5^2 + 
  (-112 + 2736*rr)*Z1*Z2*Z3^2*Z5^2 + (105 - 389*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-2562 - 742*rr)*Z1^2*Z3*Z4*Z5^2 - 32*Z4^4*Z5^2 + 
  (-3059 - 1337*rr)*Z1^2*Z2*Z5^3 + (-592 - 176*rr)*Z3*Z4^2*Z5^3 + 
  (1032 - 1256*rr)*Z3^2*Z5^4 + (236 + 196*rr)*Z2*Z4*Z5^4 + 
  (35 + 137*rr)*Z1*Z5^5 + (4802 + 1862*rr)*Z1^4*Z2*Z6 + 
  (-6272 + 2688*rr)*Z2^2*Z3^3*Z6 + (-5376 - 17920*rr)*Z1*Z3^4*Z6 + 
  (-1442 - 698*rr)*Z2^3*Z3*Z4*Z6 + (4116 - 812*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2219 - 175*rr)*Z1*Z2^2*Z4^2*Z6 + (7056 - 1176*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-392 - 88*rr)*Z2^4*Z5*Z6 + (15904 - 9912*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-4312 + 4088*rr)*Z1^2*Z3^2*Z5*Z6 + (-539 - 2597*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-322 - 234*rr)*Z3*Z4^3*Z5*Z6 + (-6223 - 637*rr)*Z1^3*Z5^2*Z6 + 
  (-12152 - 1192*rr)*Z3^2*Z4*Z5^2*Z6 + (700 + 84*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (1218 + 2374*rr)*Z2*Z3*Z5^3*Z6 + (-539 + 2303*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1421 + 847*rr)*Z1*Z2^3*Z6^2 + (6370 - 14798*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (1715 + 1911*rr)*Z1^3*Z4*Z6^2 + (-3094 + 98*rr)*Z3^2*Z4^2*Z6^2 + 
  (350 - 154*rr)*Z2*Z4^3*Z6^2 + (-2464 + 12320*rr)*Z3^3*Z5*Z6^2 + 
  (-8260 + 5236*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-3283 + 2065*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-1778 - 294*rr)*Z2^2*Z5^2*Z6^2 + (13230 + 2282*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-29008 + 6832*rr)*Z2*Z3^2*Z6^3 + (-392 - 1008*rr)*Z2^2*Z4*Z6^3 + 
  (11368 + 1960*rr)*Z1*Z3*Z4*Z6^3 + (9555 - 931*rr)*Z1*Z2*Z5*Z6^3 + 
  (-6517 + 1505*rr)*Z5^3*Z6^3 + (10290 + 2058*rr)*Z1^2*Z6^4 + 
  (-9604 + 1568*rr)*Z4*Z5*Z6^4 + (-9604 + 7644*rr)*Z3*Z6^5, 
 (-784 - 208*rr)*Z1*Z2^4*Z3 + (560 - 6048*rr)*Z1^2*Z2^2*Z3^2 + 
  (-11760 - 13328*rr)*Z1^3*Z3^3 + (595 + 147*rr)*Z1^2*Z2^3*Z4 + 
  (-2646 + 658*rr)*Z1^3*Z2*Z3*Z4 + (-4096 - 3584*rr)*Z3^5*Z4 + 
  2548*Z1^4*Z4^2 + (336 + 1744*rr)*Z2*Z3^3*Z4^2 + 
  (-279 - 139*rr)*Z2^2*Z3*Z4^3 + (490 - 126*rr)*Z1*Z3^2*Z4^3 + 
  (-287 + 45*rr)*Z1*Z2*Z4^4 + (-1078 - 966*rr)*Z1^3*Z2^2*Z5 + 
  (-2548 + 1764*rr)*Z1^4*Z3*Z5 + (-2560 - 8704*rr)*Z2*Z3^4*Z5 + 
  (1568 - 336*rr)*Z2^2*Z3^2*Z4*Z5 + (-3696 - 2128*rr)*Z1*Z3^3*Z4*Z5 + 
  (156 + 24*rr)*Z2^3*Z4^2*Z5 + (2240 - 896*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (413 - 399*rr)*Z1^2*Z4^3*Z5 + (-152 - 200*rr)*Z2^3*Z3*Z5^2 + 
  (1260 + 4036*rr)*Z1*Z2*Z3^2*Z5^2 + (-1078 + 374*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4592 + 2352*rr)*Z1^2*Z3*Z4*Z5^2 + (-28 + 4*rr)*Z4^4*Z5^2 + 
  (546 + 518*rr)*Z1^2*Z2*Z5^3 + (272 + 112*rr)*Z3*Z4^2*Z5^3 + 
  (-4056 - 136*rr)*Z3^2*Z5^4 + (132 - 180*rr)*Z2*Z4*Z5^4 + 
  (420 + 108*rr)*Z1*Z5^5 + (-2058 - 1078*rr)*Z1^4*Z2*Z6 + 
  (-6944 + 1824*rr)*Z2^2*Z3^3*Z6 + (-34048 + 7168*rr)*Z1*Z3^4*Z6 + 
  (-658 - 250*rr)*Z2^3*Z3*Z4*Z6 + (-1008 + 4312*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (483 + 399*rr)*Z1*Z2^2*Z4^2*Z6 + (-3234 - 2590*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-56 + 248*rr)*Z2^4*Z5*Z6 + (-17444 + 1820*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-9212 + 3724*rr)*Z1^2*Z3^2*Z5*Z6 + (392 + 1694*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-602 + 638*rr)*Z3*Z4^3*Z5*Z6 + (3038 + 1274*rr)*Z1^3*Z5^2*Z6 + 
  (-7112 - 3352*rr)*Z3^2*Z4*Z5^2*Z6 + (-553 - 275*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3892 - 996*rr)*Z2*Z3*Z5^3*Z6 + (5803 - 511*rr)*Z1*Z4*Z5^3*Z6 + 
  (2107 - 301*rr)*Z1*Z2^3*Z6^2 + (-7938 + 10094*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (7203 + 1225*rr)*Z1^3*Z4*Z6^2 + (2366 + 2758*rr)*Z3^2*Z4^2*Z6^2 + 
  (-882 - 154*rr)*Z2*Z4^3*Z6^2 + (448 - 11200*rr)*Z3^3*Z5*Z6^2 + 
  (13160 - 784*rr)*Z2*Z3*Z4*Z5*Z6^2 + (7742 - 952*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-140 + 1148*rr)*Z2^2*Z5^2*Z6^2 + (-13426 + 4186*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (4312 - 2520*rr)*Z2*Z3^2*Z6^3 + (-3626 + 602*rr)*Z2^2*Z4*Z6^3 + 
  (10976 - 12740*rr)*Z1*Z3*Z4*Z6^3 + (-4410 - 882*rr)*Z1*Z2*Z5*Z6^3 + 
  (11515 + 3185*rr)*Z5^3*Z6^3 + (6174 - 686*rr)*Z1^2*Z6^4 + 
  (10731 + 1813*rr)*Z4*Z5*Z6^4 + (31556 - 16660*rr)*Z3*Z6^5, 
 (-2352 + 336*rr)*Z1*Z2^4*Z3 + (-2072 + 3976*rr)*Z1^2*Z2^2*Z3^2 + 
  (-1568 + 7392*rr)*Z1^3*Z3^3 + (-49 + 203*rr)*Z1^2*Z2^3*Z4 + 
  (-196 + 196*rr)*Z1^3*Z2*Z3*Z4 + (7168 + 1536*rr)*Z3^5*Z4 + 
  (-1666 + 98*rr)*Z1^4*Z4^2 + (-3184 - 752*rr)*Z2*Z3^3*Z4^2 + 
  (533 + 73*rr)*Z2^2*Z3*Z4^3 + (-126 + 186*rr)*Z1*Z3^2*Z4^3 + 
  (126 - 34*rr)*Z1*Z2*Z4^4 + (-2646 - 602*rr)*Z1^3*Z2^2*Z5 + 
  (392 + 1176*rr)*Z1^4*Z3*Z5 + (11904 - 4224*rr)*Z2*Z3^4*Z5 + 
  (-2856 + 1240*rr)*Z2^2*Z3^2*Z4*Z5 + (2128 - 144*rr)*Z1*Z3^3*Z4*Z5 + 
  (-146 + 2*rr)*Z2^3*Z4^2*Z5 + (-896 + 920*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (434 + 350*rr)*Z1^2*Z4^3*Z5 + (184 - 408*rr)*Z2^3*Z3*Z5^2 + 
  (-10080 + 480*rr)*Z1*Z2*Z3^2*Z5^2 + (-245 - 167*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4522 + 322*rr)*Z1^2*Z3*Z4*Z5^2 + (82 - 42*rr)*Z4^4*Z5^2 + 
  (2989 + 231*rr)*Z1^2*Z2*Z5^3 + (400 + 368*rr)*Z3*Z4^2*Z5^3 + 
  (-256 - 768*rr)*Z3^2*Z5^4 + (-51 + 7*rr)*Z2*Z4*Z5^4 + 
  (-609 + 125*rr)*Z1*Z5^5 + (-2744 - 588*rr)*Z1^4*Z2*Z6 + 
  (-1792 - 4992*rr)*Z2^2*Z3^3*Z6 + (11200 - 7616*rr)*Z1*Z3^4*Z6 + 
  (3710 + 406*rr)*Z2^3*Z3*Z4*Z6 + (7364 + 1540*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (476 - 406*rr)*Z1*Z2^2*Z4^2*Z6 + (6223 + 931*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-644 + 36*rr)*Z2^4*Z5*Z6 + (-2212 + 9436*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (35280 + 6384*rr)*Z1^2*Z3^2*Z5*Z6 + (2156 + 1456*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (42 - 878*rr)*Z3*Z4^3*Z5*Z6 + (3283 + 441*rr)*Z1^3*Z5^2*Z6 + 
  (16968 - 232*rr)*Z3^2*Z4*Z5^2*Z6 + (525 + 127*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-7518 - 474*rr)*Z2*Z3*Z5^3*Z6 + (-4494 + 630*rr)*Z1*Z4*Z5^3*Z6 + 
  (343 - 49*rr)*Z1*Z2^3*Z6^2 + (1862 + 7350*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1372 + 686*rr)*Z1^3*Z4*Z6^2 + (-1722 - 2562*rr)*Z3^2*Z4^2*Z6^2 + 
  (-448 + 56*rr)*Z2*Z4^3*Z6^2 + (-16352 - 4256*rr)*Z3^3*Z5*Z6^2 + 
  (5306 - 5866*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2205 - 273*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (154 + 1582*rr)*Z2^2*Z5^2*Z6^2 + (7938 - 938*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (18424 - 12152*rr)*Z2*Z3^2*Z6^3 + (588 + 420*rr)*Z2^2*Z4*Z6^3 + 
  (7252 - 4900*rr)*Z1*Z3*Z4*Z6^3 + (-196 + 784*rr)*Z1*Z2*Z5*Z6^3 + 
  (4116 - 420*rr)*Z5^3*Z6^3 - 4116*Z1^2*Z6^4 + (1960 - 588*rr)*Z4*Z5*Z6^4 + 
  (-12348 - 4900*rr)*Z3*Z6^5, (-112 + 720*rr)*Z1*Z2^4*Z3 + 
  (-3136 + 560*rr)*Z1^2*Z2^2*Z3^2 + (-21168 - 784*rr)*Z1^3*Z3^3 + 
  (749 - 483*rr)*Z1^2*Z2^3*Z4 + (98 + 1218*rr)*Z1^3*Z2*Z3*Z4 + 1536*Z3^5*Z4 + 
  (1568 - 784*rr)*Z1^4*Z4^2 + (-464 + 688*rr)*Z2*Z3^3*Z4^2 + 
  (51 - 89*rr)*Z2^2*Z3*Z4^3 + (686 + 86*rr)*Z1*Z3^2*Z4^3 + 
  (-147 + 25*rr)*Z1*Z2*Z4^4 + (3038 + 826*rr)*Z1^3*Z2^2*Z5 + 
  (10780 + 980*rr)*Z1^4*Z3*Z5 + (-5888 - 2304*rr)*Z2*Z3^4*Z5 + 
  (-1088 + 560*rr)*Z2^2*Z3^2*Z4*Z5 + (-7504 + 4880*rr)*Z1*Z3^3*Z4*Z5 + 
  (80 + 20*rr)*Z2^3*Z4^2*Z5 + (1400 - 1016*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-651 - 63*rr)*Z1^2*Z4^3*Z5 + (-768 + 64*rr)*Z2^3*Z3*Z5^2 + 
  (11116 - 444*rr)*Z1*Z2*Z3^2*Z5^2 + (385 + 243*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-1232 - 2128*rr)*Z1^2*Z3*Z4*Z5^2 + (-52 + 20*rr)*Z4^4*Z5^2 + 
  (-2905 - 203*rr)*Z1^2*Z2*Z5^3 + (-348 - 340*rr)*Z3*Z4^2*Z5^3 + 
  (2816 + 1280*rr)*Z3^2*Z5^4 + (-125 + 41*rr)*Z2*Z4*Z5^4 + 
  (238 - 246*rr)*Z1*Z5^5 + (2058 + 882*rr)*Z1^4*Z2*Z6 + 
  (1120 + 160*rr)*Z2^2*Z3^3*Z6 + (22400 + 8064*rr)*Z1*Z3^4*Z6 + 
  (1162 - 14*rr)*Z2^3*Z3*Z4*Z6 + (8848 - 616*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-1211 - 203*rr)*Z1*Z2^2*Z4^2*Z6 + (-3626 - 350*rr)*Z1^2*Z3*Z4^2*Z6 + 
  560*Z2^4*Z5*Z6 + (8652 + 252*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-16268 + 924*rr)*Z1^2*Z3^2*Z5*Z6 + (-3626 - 1022*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (14 - 234*rr)*Z3*Z4^3*Z5*Z6 + (441 - 1813*rr)*Z1^3*Z5^2*Z6 + 
  (-2128 + 6352*rr)*Z3^2*Z4*Z5^2*Z6 + (287 + 29*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1568 - 1824*rr)*Z2*Z3*Z5^3*Z6 + (742 - 574*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1127 + 441*rr)*Z1*Z2^3*Z6^2 + (-98 + 3822*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (8575 - 3381*rr)*Z1^3*Z4*Z6^2 + (1386 - 574*rr)*Z3^2*Z4^2*Z6^2 + 
  (-602 + 14*rr)*Z2*Z4^3*Z6^2 + (-8288 + 2016*rr)*Z3^3*Z5*Z6^2 + 
  (5600 - 1456*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-490 + 504*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-448 - 1008*rr)*Z2^2*Z5^2*Z6^2 + (25088 - 8064*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (22344 - 168*rr)*Z2*Z3^2*Z6^3 + (-1078 + 294*rr)*Z2^2*Z4*Z6^3 + 
  (-5194 - 1078*rr)*Z1*Z3*Z4*Z6^3 + (6468 - 1176*rr)*Z1*Z2*Z5*Z6^3 + 
  (-5831 - 917*rr)*Z5^3*Z6^3 + (6174 - 4802*rr)*Z1^2*Z6^4 + 
  (-147 + 1323*rr)*Z4*Z5*Z6^4 - 2744*Z3*Z6^5, (-1120 - 1056*rr)*Z1*Z2^4*Z3 + 
  (-10920 + 168*rr)*Z1^2*Z2^2*Z3^2 + (-3920 + 336*rr)*Z1^3*Z3^3 + 
  (-1267 + 385*rr)*Z1^2*Z2^3*Z4 + (2744 + 168*rr)*Z1^3*Z2*Z3*Z4 + 
  (-9984 + 768*rr)*Z3^5*Z4 + (-1421 - 441*rr)*Z1^4*Z4^2 + 
  (4896 - 672*rr)*Z2*Z3^3*Z4^2 + (-520 + 224*rr)*Z2^2*Z3*Z4^3 + 
  (-672 - 320*rr)*Z1*Z3^2*Z4^3 + (203 + 87*rr)*Z1*Z2*Z4^4 + 
  (-1862 - 2254*rr)*Z1^3*Z2^2*Z5 - 4704*Z1^4*Z3*Z5 + 
  (1088 + 9408*rr)*Z2*Z3^4*Z5 + (-3392 - 2176*rr)*Z2^2*Z3^2*Z4*Z5 + 
  (7616 - 1600*rr)*Z1*Z3^3*Z4*Z5 + (46 - 66*rr)*Z2^3*Z4^2*Z5 + 
  (-4522 - 86*rr)*Z1*Z2*Z3*Z4^2*Z5 + (-322 + 112*rr)*Z1^2*Z4^3*Z5 + 
  (892 + 52*rr)*Z2^3*Z3*Z5^2 + (1596 - 5836*rr)*Z1*Z2*Z3^2*Z5^2 + 
  (553 - 125*rr)*Z1*Z2^2*Z4*Z5^2 + (1960 - 168*rr)*Z1^2*Z3*Z4*Z5^2 + 
  (60 - 4*rr)*Z4^4*Z5^2 + (2170 + 2030*rr)*Z1^2*Z2*Z5^3 + 
  (304 + 144*rr)*Z3*Z4^2*Z5^3 + (-1408 + 896*rr)*Z3^2*Z5^4 + 
  (-135 - 117*rr)*Z2*Z4*Z5^4 + (-259 - 297*rr)*Z1*Z5^5 + 
  (-1372 - 2156*rr)*Z1^4*Z2*Z6 + (18592 - 928*rr)*Z2^2*Z3^3*Z6 + 
  (-10752 - 3584*rr)*Z1*Z3^4*Z6 + (-2100 + 1548*rr)*Z2^3*Z3*Z4*Z6 + 
  (-5152 + 336*rr)*Z1*Z2*Z3^2*Z4*Z6 + (2800 + 546*rr)*Z1*Z2^2*Z4^2*Z6 + 
  (-2695 + 2149*rr)*Z1^2*Z3*Z4^2*Z6 + (168 - 120*rr)*Z2^4*Z5*Z6 + 
  (-29540 + 1764*rr)*Z1*Z2^2*Z3*Z5*Z6 + (1960 - 1736*rr)*Z1^2*Z3^2*Z5*Z6 + 
  (49 + 1967*rr)*Z1^2*Z2*Z4*Z5*Z6 + (1036 + 300*rr)*Z3*Z4^3*Z5*Z6 + 
  (980 + 2156*rr)*Z1^3*Z5^2*Z6 + (-5152 - 224*rr)*Z3^2*Z4*Z5^2*Z6 + 
  (-770 + 114*rr)*Z2*Z4^2*Z5^2*Z6 + (4676 - 1396*rr)*Z2*Z3*Z5^3*Z6 + 
  (-1351 - 2597*rr)*Z1*Z4*Z5^3*Z6 + (98 - 546*rr)*Z1*Z2^3*Z6^2 + 
  (-15386 + 2842*rr)*Z1^2*Z2*Z3*Z6^2 + (-9261 - 49*rr)*Z1^3*Z4*Z6^2 + 
  (4368 + 112*rr)*Z3^2*Z4^2*Z6^2 + (294 + 70*rr)*Z2*Z4^3*Z6^2 + 
  (-27104 + 2912*rr)*Z3^3*Z5*Z6^2 + (4522 + 910*rr)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1519 - 2065*rr)*Z1*Z4^2*Z5*Z6^2 + (686 - 70*rr)*Z2^2*Z5^2*Z6^2 + 
  (-22442 + 9170*rr)*Z1*Z3*Z5^2*Z6^2 + (21168 + 4144*rr)*Z2*Z3^2*Z6^3 + 
  (1568 + 1036*rr)*Z2^2*Z4*Z6^3 + (-4214 + 1274*rr)*Z1*Z3*Z4*Z6^3 + 
  (-9751 + 3871*rr)*Z1*Z2*Z5*Z6^3 + (8428 - 2268*rr)*Z5^3*Z6^3 + 
  (-11319 + 343*rr)*Z1^2*Z6^4 + (7399 - 2695*rr)*Z4*Z5*Z6^4 - 
  10976*rr*Z3*Z6^5, (336 - 1072*rr)*Z1*Z2^4*Z3 + 
  (-1904 - 6048*rr)*Z1^2*Z2^2*Z3^2 + (22736 - 3920*rr)*Z1^3*Z3^3 + 
  (-882 + 350*rr)*Z1^2*Z2^3*Z4 + (-7056 + 2296*rr)*Z1^3*Z2*Z3*Z4 + 
  (7936 - 256*rr)*Z3^5*Z4 + 980*rr*Z1^4*Z4^2 + (-4944 - 528*rr)*Z2*Z3^3*
   Z4^2 + (329 - 35*rr)*Z2^2*Z3*Z4^3 + (-798 + 282*rr)*Z1*Z3^2*Z4^3 + 
  (49 - 75*rr)*Z1*Z2*Z4^4 + (98 + 182*rr)*Z1^3*Z2^2*Z5 + 
  (-11368 - 2744*rr)*Z1^4*Z3*Z5 + (-7104 - 832*rr)*Z2*Z3^4*Z5 + 
  (4168 - 728*rr)*Z2^2*Z3^2*Z4*Z5 + (7392 - 7264*rr)*Z1*Z3^3*Z4*Z5 + 
  (-230 - 6*rr)*Z2^3*Z4^2*Z5 + (462 + 1226*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (364 + 126*rr)*Z1^2*Z4^3*Z5 + (1036 - 28*rr)*Z2^3*Z3*Z5^2 + 
  (-13692 + 4108*rr)*Z1*Z2*Z3^2*Z5^2 + (-35 - 465*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4004 + 588*rr)*Z1^2*Z3*Z4*Z5^2 + 104*Z4^4*Z5^2 + 
  (651 - 511*rr)*Z1^2*Z2*Z5^3 + (-1456 + 48*rr)*Z3*Z4^2*Z5^3 + 
  (4560 - 3216*rr)*Z3^2*Z5^4 + (188 + 116*rr)*Z2*Z4*Z5^4 + 
  (-483 + 311*rr)*Z1*Z5^5 + (686 + 98*rr)*Z1^4*Z2*Z6 + 
  (-5152 + 6944*rr)*Z2^2*Z3^3*Z6 + (-11648 - 8064*rr)*Z1*Z3^4*Z6 + 
  (-1890 - 458*rr)*Z2^3*Z3*Z4*Z6 + (9436 + 1260*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-784 + 350*rr)*Z1*Z2^2*Z4^2*Z6 + (8722 + 714*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-616 - 8*rr)*Z2^4*Z5*Z6 + (-12796 - 4732*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-37240 - 1064*rr)*Z1^2*Z3^2*Z5*Z6 + (8183 - 973*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (294 - 194*rr)*Z3*Z4^3*Z5*Z6 + (-4361 + 1029*rr)*Z1^3*Z5^2*Z6 + 
  (-4032 - 7680*rr)*Z3^2*Z4*Z5^2*Z6 + (-756 + 284*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1274 - 1838*rr)*Z2*Z3*Z5^3*Z6 + (-2814 + 1638*rr)*Z1*Z4*Z5^3*Z6 + 
  (441 - 511*rr)*Z1*Z2^3*Z6^2 + (-7840 - 4900*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (4802 + 1470*rr)*Z1^3*Z4*Z6^2 + (-5306 - 1330*rr)*Z3^2*Z4^2*Z6^2 + 
  (42 + 266*rr)*Z2*Z4^3*Z6^2 + (20384 + 3808*rr)*Z3^3*Z5*Z6^2 + 
  (-20426 + 378*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2695 - 371*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-3080 + 1736*rr)*Z2^2*Z5^2*Z6^2 + (-20482 + 4522*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-14112 + 15680*rr)*Z2*Z3^2*Z6^3 + (-294 + 966*rr)*Z2^2*Z4*Z6^3 + 
  (-294 - 3430*rr)*Z1*Z3*Z4*Z6^3 + (-3626 - 1274*rr)*Z1*Z2*Z5*Z6^3 + 
  (7105 + 3395*rr)*Z5^3*Z6^3 + (4459 - 343*rr)*Z1^2*Z6^4 + 
  (-2303 - 49*rr)*Z4*Z5*Z6^4 + (-2744 + 392*rr)*Z3*Z6^5, 
 (-2800 - 48*rr)*Z1*Z2^4*Z3 + (-2576 + 5376*rr)*Z1^2*Z2^2*Z3^2 + 
  (11760 + 6160*rr)*Z1^3*Z3^3 + (413 + 469*rr)*Z1^2*Z2^3*Z4 + 
  (-3038 - 854*rr)*Z1^3*Z2*Z3*Z4 + (7424 + 7424*rr)*Z3^5*Z4 + 
  (-2450 + 882*rr)*Z1^4*Z4^2 + (-4688 - 3792*rr)*Z2*Z3^3*Z4^2 + 
  (1027 + 327*rr)*Z2^2*Z3*Z4^3 + (-1946 + 558*rr)*Z1*Z3^2*Z4^3 + 
  (448 - 144*rr)*Z1*Z2*Z4^4 + (-4998 + 1722*rr)*Z1^3*Z2^2*Z5 + 
  (-7252 + 3332*rr)*Z1^4*Z3*Z5 + (25472 + 1664*rr)*Z2*Z3^4*Z5 + 
  (-3952 + 992*rr)*Z2^2*Z3^2*Z4*Z5 + (-5152 - 5216*rr)*Z1*Z3^3*Z4*Z5 + 
  (-400 - 28*rr)*Z2^3*Z4^2*Z5 + (-1036 + 2604*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-161 + 511*rr)*Z1^2*Z4^3*Z5 + (576 - 448*rr)*Z2^3*Z3*Z5^2 + 
  (-15820 + 3228*rr)*Z1*Z2*Z3^2*Z5^2 + (385 - 373*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (658 - 2730*rr)*Z1^2*Z3*Z4*Z5^2 + (136 - 64*rr)*Z4^4*Z5^2 + 
  (3528 - 1736*rr)*Z1^2*Z2*Z5^3 + (1024 + 448*rr)*Z3*Z4^2*Z5^3 + 
  (-2448 - 688*rr)*Z3^2*Z5^4 + (-337 + 109*rr)*Z2*Z4*Z5^4 + 
  (-91 + 207*rr)*Z1*Z5^5 + (-4802 + 2450*rr)*Z1^4*Z2*Z6 + 
  (-1120 - 6048*rr)*Z2^2*Z3^3*Z6 + (17024 - 896*rr)*Z1*Z3^4*Z6 + 
  (2786 + 874*rr)*Z2^3*Z3*Z4*Z6 + (-3136 + 4088*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (917 - 1295*rr)*Z1*Z2^2*Z4^2*Z6 + (11368 + 4116*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-784 + 16*rr)*Z2^4*Z5*Z6 + (11284 + 7924*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1764 - 3668*rr)*Z1^2*Z3^2*Z5*Z6 + (8624 - 1386*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (2842 - 1166*rr)*Z3*Z4^3*Z5*Z6 + (4998 - 686*rr)*Z1^3*Z5^2*Z6 + 
  (3248 - 304*rr)*Z3^2*Z4*Z5^2*Z6 + (595 + 593*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-5852 + 1772*rr)*Z2*Z3*Z5^3*Z6 + (-9065 + 1029*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5047 - 679*rr)*Z1*Z2^3*Z6^2 + (14210 - 6174*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1715 + 4459*rr)*Z1^3*Z4*Z6^2 + (-406 - 4382*rr)*Z3^2*Z4^2*Z6^2 + 
  (896 - 112*rr)*Z2*Z4^3*Z6^2 + (21728 - 1120*rr)*Z3^3*Z5*Z6^2 + 
  (-4928 - 2296*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-11172 - 658*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (4900 + 1036*rr)*Z2^2*Z5^2*Z6^2 + (980 + 22092*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-11368 - 7000*rr)*Z2*Z3^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z4*Z6^3 + 
  (2940 + 9408*rr)*Z1*Z3*Z4*Z6^3 + (-980 + 9016*rr)*Z1*Z2*Z5*Z6^3 + 
  (5243 - 5327*rr)*Z5^3*Z6^3 + (4116 + 6860*rr)*Z1^2*Z6^4 + 
  (-8673 - 3479*rr)*Z4*Z5*Z6^4 + (-17836 + 1372*rr)*Z3*Z6^5, 
 (1120 + 864*rr)*Z1*Z2^4*Z3 + (7336 + 5208*rr)*Z1^2*Z2^2*Z3^2 + 
  (-3920 - 112*rr)*Z1^3*Z3^3 + (-56 - 756*rr)*Z1^2*Z2^3*Z4 + 
  (588 - 84*rr)*Z1^3*Z2*Z3*Z4 + (5120 + 2048*rr)*Z3^5*Z4 + 
  (441 - 735*rr)*Z1^4*Z4^2 + (-1408 - 320*rr)*Z2*Z3^3*Z4^2 + 
  (262 - 50*rr)*Z2^2*Z3*Z4^3 + (476 + 172*rr)*Z1*Z3^2*Z4^3 + 
  (-70 - 14*rr)*Z1*Z2*Z4^4 + (6860 + 1148*rr)*Z1^3*Z2^2*Z5 + 
  (9996 + 3332*rr)*Z1^4*Z3*Z5 + (7808 + 1920*rr)*Z2*Z3^4*Z5 + 
  (-328 + 712*rr)*Z2^2*Z3^2*Z4*Z5 + (-11200 + 6848*rr)*Z1*Z3^3*Z4*Z5 + 
  (66 + 54*rr)*Z2^3*Z4^2*Z5 + (1232 - 1008*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-798 + 210*rr)*Z1^2*Z4^3*Z5 + (-1528 + 24*rr)*Z2^3*Z3*Z5^2 + 
  (19236 - 532*rr)*Z1*Z2*Z3^2*Z5^2 + (1218 + 294*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4158 - 3514*rr)*Z1^2*Z3*Z4*Z5^2 + (-32 - 24*rr)*Z4^4*Z5^2 + 
  (-7630 - 42*rr)*Z1^2*Z2*Z5^3 + (1556 + 60*rr)*Z3*Z4^2*Z5^3 + 
  (-6408 + 2536*rr)*Z3^2*Z5^4 + (-124 + 12*rr)*Z2*Z4*Z5^4 + 
  (1505 - 509*rr)*Z1*Z5^5 + (6174 + 2842*rr)*Z1^4*Z2*Z6 + 
  (-4704 - 4512*rr)*Z2^2*Z3^3*Z6 + (8064 + 2688*rr)*Z1*Z3^4*Z6 + 
  (896 - 304*rr)*Z2^3*Z3*Z4*Z6 + (-1428 - 364*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2429 - 189*rr)*Z1*Z2^2*Z4^2*Z6 + (-1372 + 896*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (672 + 352*rr)*Z2^4*Z5*Z6 + (23520 - 6384*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-15484 - 4788*rr)*Z1^2*Z3^2*Z5*Z6 + (-6223 - 1449*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (616 - 696*rr)*Z3*Z4^3*Z5*Z6 + (-1176 - 2744*rr)*Z1^3*Z5^2*Z6 + 
  (-616 + 7880*rr)*Z3^2*Z4*Z5^2*Z6 + (1239 - 171*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3752 + 5752*rr)*Z2*Z3*Z5^3*Z6 + (3164 - 1260*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5390 + 574*rr)*Z1*Z2^3*Z6^2 + (7644 - 11564*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (3087 - 3969*rr)*Z1^3*Z4*Z6^2 + (588 - 1540*rr)*Z3^2*Z4^2*Z6^2 + 
  (252 - 84*rr)*Z2*Z4^3*Z6^2 + (25984 + 17024*rr)*Z3^3*Z5*Z6^2 + 
  (6076 - 5124*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2548 + 1134*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (12320 - 1344*rr)*Z2^2*Z5^2*Z6^2 + (11074 + 7238*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-13720 - 15624*rr)*Z2*Z3^2*Z6^3 + (-784 - 364*rr)*Z2^2*Z4*Z6^3 + 
  (-3528 + 7644*rr)*Z1*Z3*Z4*Z6^3 + (-4410 + 6566*rr)*Z1*Z2*Z5*Z6^3 + 
  (3969 - 7805*rr)*Z5^3*Z6^3 + (6860 - 2744*rr)*Z1^2*Z6^4 + 
  (3381 - 245*rr)*Z4*Z5*Z6^4 + (21952 + 1176*rr)*Z3*Z6^5, 
 (3472 - 560*rr)*Z1*Z2^3*Z3^2 + (5824 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (133 + 113*rr)*Z1*Z2^4*Z4 + (-56 + 784*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (1372 - 644*rr)*Z1^3*Z3^2*Z4 + (1470 + 70*rr)*Z1^3*Z2*Z4^2 + 
  (1280 - 512*rr)*Z3^4*Z4^2 + (-280 + 168*rr)*Z2*Z3^2*Z4^3 + 
  (-13 - 25*rr)*Z2^2*Z4^4 + (112 - 16*rr)*Z1*Z3*Z4^4 + 
  (252 - 168*rr)*Z1^2*Z2^3*Z5 + (-1960 + 560*rr)*Z1^3*Z2*Z3*Z5 + 
  (-18688 - 768*rr)*Z3^5*Z5 + (9920 + 1088*rr)*Z2*Z3^3*Z4*Z5 + 
  (-400 + 48*rr)*Z2^2*Z3*Z4^2*Z5 - 144*rr*Z1*Z3^2*Z4^2*Z5 + 
  (-203 + 113*rr)*Z1*Z2*Z4^3*Z5 + (-2800 + 752*rr)*Z2^2*Z3^2*Z5^2 + 
  (-7392 + 6240*rr)*Z1*Z3^3*Z5^2 + (180 - 52*rr)*Z2^3*Z4*Z5^2 + 
  (2394 - 2098*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-728 - 616*rr)*Z1^2*Z4^2*Z5^2 + 
  (-371 + 263*rr)*Z1*Z2^2*Z5^3 + (1624 - 56*rr)*Z1^2*Z3*Z5^3 + 
  (-98 + 74*rr)*Z4^3*Z5^3 + (-1160 + 104*rr)*Z3*Z4*Z5^4 + 
  (136 - 104*rr)*Z2*Z5^5 + (-490 + 98*rr)*Z1^3*Z2^2*Z6 + 
  (-4116 - 2156*rr)*Z1^4*Z3*Z6 + (-4480 + 3200*rr)*Z2*Z3^4*Z6 + 
  (-3976 - 744*rr)*Z2^2*Z3^2*Z4*Z6 + (-12992 + 672*rr)*Z1*Z3^3*Z4*Z6 + 
  (-168 - 136*rr)*Z2^3*Z4^2*Z6 + (-322 - 826*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-784 - 336*rr)*Z1^2*Z4^3*Z6 + (2576 - 240*rr)*Z2^3*Z3*Z5*Z6 + 
  (6496 - 8064*rr)*Z1*Z2*Z3^2*Z5*Z6 + (1694 - 126*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1862 - 1806*rr)*Z1^2*Z3*Z4*Z5*Z6 + (98 + 26*rr)*Z4^4*Z5*Z6 + 
  (-882 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-3556 + 1764*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (12768 + 6304*rr)*Z3^2*Z5^3*Z6 + (-455 - 373*rr)*Z2*Z4*Z5^3*Z6 + 
  (980 - 1092*rr)*Z1*Z5^4*Z6 + (-434 - 266*rr)*Z2^4*Z6^2 + 
  (1764 - 2156*rr)*Z1*Z2^2*Z3*Z6^2 + (-3920 - 3136*rr)*Z1^2*Z3^2*Z6^2 + 
  (6272 - 588*rr)*Z1^2*Z2*Z4*Z6^2 + (882 + 42*rr)*Z3*Z4^3*Z6^2 + 
  (-2401 + 245*rr)*Z1^3*Z5*Z6^2 + (11312 + 9296*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-1232 + 140*rr)*Z2*Z4^2*Z5*Z6^2 + (10584 - 7672*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (-1372 - 644*rr)*Z1*Z4*Z5^2*Z6^2 + (-21952 + 13440*rr)*Z3^3*Z6^3 + 
  (-13916 - 3276*rr)*Z2*Z3*Z4*Z6^3 + (-3479 - 1715*rr)*Z1*Z4^2*Z6^3 + 
  (-6076 - 308*rr)*Z2^2*Z5*Z6^3 + (-14406 - 6370*rr)*Z1*Z3*Z5*Z6^3 + 
  (4802 - 882*rr)*Z1*Z2*Z6^4 + (-2548 + 1764*rr)*Z5^2*Z6^4 + 
  (-6174 - 1470*rr)*Z4*Z6^5, (2800 - 144*rr)*Z1*Z2^3*Z3^2 + 
  (12320 - 4704*rr)*Z1^2*Z2*Z3^3 + (-567 - 235*rr)*Z1*Z2^4*Z4 + 
  (-6104 + 812*rr)*Z1^2*Z2^2*Z3*Z4 + (-7056 + 1848*rr)*Z1^3*Z3^2*Z4 + 
  (637 + 49*rr)*Z1^3*Z2*Z4^2 + (3712 + 128*rr)*Z3^4*Z4^2 + 
  (-1192 - 104*rr)*Z2*Z3^2*Z4^3 + (59 + 15*rr)*Z2^2*Z4^4 + 
  (196 + 52*rr)*Z1*Z3*Z4^4 + (3493 - 21*rr)*Z1^2*Z2^3*Z5 + 
  (-490 + 2730*rr)*Z1^3*Z2*Z3*Z5 + (9344 - 2688*rr)*Z3^5*Z5 + 
  (2058 + 686*rr)*Z1^4*Z4*Z5 + (1856 + 1216*rr)*Z2*Z3^3*Z4*Z5 + 
  (-304 - 432*rr)*Z2^2*Z3*Z4^2*Z5 + (56 + 1752*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-728 + 32*rr)*Z1*Z2*Z4^3*Z5 + (4616 + 344*rr)*Z2^2*Z3^2*Z5^2 + 
  (-28840 + 2056*rr)*Z1*Z3^3*Z5^2 + (402 + 22*rr)*Z2^3*Z4*Z5^2 + 
  (1792 - 1600*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-84 - 84*rr)*Z1^2*Z4^2*Z5^2 + 
  (-3213 + 569*rr)*Z1*Z2^2*Z5^3 + (3010 + 70*rr)*Z1^2*Z3*Z5^3 + 
  (152 - 24*rr)*Z4^3*Z5^3 + (-766 + 198*rr)*Z3*Z4*Z5^4 + 
  (207 - 243*rr)*Z2*Z5^5 + (6125 + 343*rr)*Z1^3*Z2^2*Z6 + 
  (8918 + 98*rr)*Z1^4*Z3*Z6 + (-12544 - 9472*rr)*Z2*Z3^4*Z6 + 
  (3024 + 3184*rr)*Z2^2*Z3^2*Z4*Z6 + (2912 + 224*rr)*Z1*Z3^3*Z4*Z6 + 
  (-574 - 62*rr)*Z2^3*Z4^2*Z6 + (4417 - 203*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (294 - 882*rr)*Z1^2*Z4^3*Z6 + (-2128 - 2800*rr)*Z2^3*Z3*Z5*Z6 + 
  (-532 + 644*rr)*Z1*Z2*Z3^2*Z5*Z6 + (-3934 + 378*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (20188 + 4172*rr)*Z1^2*Z3*Z4*Z5*Z6 + (-14 - 22*rr)*Z4^4*Z5*Z6 + 
  (1078 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-812 - 1108*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (13160 + 3640*rr)*Z3^2*Z5^3*Z6 + (-7 - 277*rr)*Z2*Z4*Z5^3*Z6 + 
  (-1862 - 210*rr)*Z1*Z5^4*Z6 + (-490 + 126*rr)*Z2^4*Z6^2 + 
  (-6272 - 4760*rr)*Z1*Z2^2*Z3*Z6^2 + (2352 - 7840*rr)*Z1^2*Z3^2*Z6^2 + 
  (1078 - 2548*rr)*Z1^2*Z2*Z4*Z6^2 + (378 + 210*rr)*Z3*Z4^3*Z6^2 + 
  (4802 - 1274*rr)*Z1^3*Z5*Z6^2 + (3696 + 4032*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-2618 + 490*rr)*Z2*Z4^2*Z5*Z6^2 + (4928 - 6496*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (3234 - 266*rr)*Z1*Z4*Z5^2*Z6^2 + (-12544 + 3584*rr)*Z3^3*Z6^3 + 
  (4410 + 3122*rr)*Z2*Z3*Z4*Z6^3 + (3185 - 3283*rr)*Z1*Z4^2*Z6^3 + 
  (-7056 - 952*rr)*Z2^2*Z5*Z6^3 + (-7154 - 12054*rr)*Z1*Z3*Z5*Z6^3 + 
  (-1372 - 5488*rr)*Z1*Z2*Z6^4 + (-6370 + 4410*rr)*Z5^2*Z6^4 + 
  (-2058 - 1666*rr)*Z4*Z6^5, (-3696 + 208*rr)*Z1*Z2^3*Z3^2 + 
  (-6832 - 1232*rr)*Z1^2*Z2*Z3^3 + (189 - 183*rr)*Z1*Z2^4*Z4 + 
  (2058 - 1582*rr)*Z1^2*Z2^2*Z3*Z4 + (-12348 - 588*rr)*Z1^3*Z3^2*Z4 + 
  (-1666 - 350*rr)*Z1^3*Z2*Z4^2 + (-1280 + 512*rr)*Z3^4*Z4^2 + 
  (72 - 216*rr)*Z2*Z3^2*Z4^3 + (15 + 19*rr)*Z2^2*Z4^4 + 
  (-252 + 20*rr)*Z1*Z3*Z4^4 + (343 + 721*rr)*Z1^2*Z2^3*Z5 + 
  (98 + 2926*rr)*Z1^3*Z2*Z3*Z5 + (4864 - 7936*rr)*Z3^5*Z5 + 
  (3038 + 490*rr)*Z1^4*Z4*Z5 + (-8416 - 928*rr)*Z2*Z3^3*Z4*Z5 + 
  (1080 - 264*rr)*Z2^2*Z3*Z4^2*Z5 + (3248 - 128*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-196 - 52*rr)*Z1*Z2*Z4^3*Z5 + (3288 - 312*rr)*Z2^2*Z3^2*Z5^2 + 
  (-3920 + 1296*rr)*Z1*Z3^3*Z5^2 + (-171 + 127*rr)*Z2^3*Z4*Z5^2 + 
  (-1288 + 1832*rr)*Z1*Z2*Z3*Z4*Z5^2 + (847 + 357*rr)*Z1^2*Z4^2*Z5^2 + 
  (-581 - 495*rr)*Z1*Z2^2*Z5^3 + (154 - 1330*rr)*Z1^2*Z3*Z5^3 + 
  (128 - 96*rr)*Z4^3*Z5^3 + (856 + 8*rr)*Z3*Z4*Z5^4 + (45 + 103*rr)*Z2*Z5^5 + 
  (343 + 833*rr)*Z1^3*Z2^2*Z6 + (-686 + 1078*rr)*Z1^4*Z3*Z6 + 
  (-2240 + 2496*rr)*Z2*Z3^4*Z6 + (-2072 + 600*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (26768 + 8624*rr)*Z1*Z3^3*Z4*Z6 + (-14 + 6*rr)*Z2^3*Z4^2*Z6 + 
  (-749 + 1799*rr)*Z1*Z2*Z3*Z4^2*Z6 + (686 + 490*rr)*Z1^2*Z4^3*Z6 + 
  (-392 - 280*rr)*Z2^3*Z3*Z5*Z6 + (-9940 + 7812*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2037 - 707*rr)*Z1*Z2^2*Z4*Z5*Z6 + (1568 - 2744*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-70 - 30*rr)*Z4^4*Z5*Z6 + (5635 - 231*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2968 - 3144*rr)*Z3*Z4^2*Z5^2*Z6 + (-2800 - 2512*rr)*Z3^2*Z5^3*Z6 + 
  (1449 + 443*rr)*Z2*Z4*Z5^3*Z6 + (-2450 + 714*rr)*Z1*Z5^4*Z6 + 
  (-14 + 322*rr)*Z2^4*Z6^2 + (6076 - 2436*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (-5096 + 1176*rr)*Z1^2*Z3^2*Z6^2 + (-2352 - 490*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-1302 - 126*rr)*Z3*Z4^3*Z6^2 + (4802 - 490*rr)*Z1^3*Z5*Z6^2 + 
  (-19544 - 18648*rr)*Z3^2*Z4*Z5*Z6^2 + (-882 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (7462 + 4242*rr)*Z2*Z3*Z5^2*Z6^2 + (-392 + 1176*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-6272 + 5376*rr)*Z3^3*Z6^3 + (-4606 + 3738*rr)*Z2*Z3*Z4*Z6^3 + 
  (1127 + 2107*rr)*Z1*Z4^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z5*Z6^3 + 
  (-2156 - 8036*rr)*Z1*Z3*Z5*Z6^3 + (4116 + 1176*rr)*Z1*Z2*Z6^4 + 
  (-4165 + 49*rr)*Z5^2*Z6^4 + (1372 + 392*rr)*Z4*Z6^5, 
 -128*rr*Z1*Z2^3*Z3^2 + (-10080 - 672*rr)*Z1^2*Z2*Z3^3 + 
  (84 + 164*rr)*Z1*Z2^4*Z4 + (4872 + 1512*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (13328 + 896*rr)*Z1^3*Z3^2*Z4 + (588 - 448*rr)*Z1^3*Z2*Z4^2 + 
  (-1344 - 1088*rr)*Z3^4*Z4^2 + (820 + 356*rr)*Z2*Z3^2*Z4^3 + 
  (-76 - 20*rr)*Z2^2*Z4^4 + (161 - 107*rr)*Z1*Z3*Z4^4 + 
  (-434 - 518*rr)*Z1^2*Z2^3*Z5 - 336*rr*Z1^3*Z2*Z3*Z5 + 
  (-19200 + 4864*rr)*Z3^5*Z5 + (2156 + 196*rr)*Z1^4*Z4*Z5 + 
  (6048 + 1184*rr)*Z2*Z3^3*Z4*Z5 + (-1076 - 12*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (728 + 152*rr)*Z1*Z3^2*Z4^2*Z5 + (329 + 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (-992 - 416*rr)*Z2^2*Z3^2*Z5^2 + (9856 + 1152*rr)*Z1*Z3^3*Z5^2 + 
  (116 - 100*rr)*Z2^3*Z4*Z5^2 + (-140 - 996*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-861 - 567*rr)*Z1^2*Z4^2*Z5^2 + (658 + 630*rr)*Z1*Z2^2*Z5^3 + 
  (1498 + 462*rr)*Z1^2*Z3*Z5^3 + (-204 + 92*rr)*Z4^3*Z5^3 + 
  (-684 - 132*rr)*Z3*Z4*Z5^4 + (-213 - 95*rr)*Z2*Z5^5 + 
  (-98 - 490*rr)*Z1^3*Z2^2*Z6 + (-1372 + 1372*rr)*Z1^4*Z3*Z6 + 
  (4928 + 3392*rr)*Z2*Z3^4*Z6 + (2044 - 564*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-10360 - 4984*rr)*Z1*Z3^3*Z4*Z6 + (-588 + 172*rr)*Z2^3*Z4^2*Z6 + 
  (-1862 - 1386*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-2205 + 273*rr)*Z1^2*Z4^3*Z6 + 
  (-2800 - 640*rr)*Z2^3*Z3*Z5*Z6 + (-4928 - 1456*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2555 - 343*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-784 - 11480*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  112*Z4^4*Z5*Z6 + (-1715 + 175*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-2996 + 3988*rr)*Z3*Z4^2*Z5^2*Z6 + (-17808 - 4528*rr)*Z3^2*Z5^3*Z6 + 
  (-658 - 118*rr)*Z2*Z4*Z5^3*Z6 + (2968 + 392*rr)*Z1*Z5^4*Z6 + 
  (-1358 + 378*rr)*Z2^4*Z6^2 + (-7252 + 1372*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (5880 - 1176*rr)*Z1^2*Z3^2*Z6^2 + (-3969 - 833*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (1330 - 350*rr)*Z3*Z4^3*Z6^2 + (3430 - 294*rr)*Z1^3*Z5*Z6^2 + 
  (6664 + 12040*rr)*Z3^2*Z4*Z5*Z6^2 + (2324 + 924*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-19152 + 5264*rr)*Z2*Z3*Z5^2*Z6^2 + 448*rr*Z1*Z4*Z5^2*Z6^2 + 
  (13328 + 3472*rr)*Z3^3*Z6^3 + (1568 + 1232*rr)*Z2*Z3*Z4*Z6^3 + 
  (-8771 + 539*rr)*Z1*Z4^2*Z6^3 + (4312 + 4480*rr)*Z2^2*Z5*Z6^3 + 
  (-20090 + 8722*rr)*Z1*Z3*Z5*Z6^3 + (-9604 + 1176*rr)*Z1*Z2*Z6^4 + 
  (19992 + 392*rr)*Z5^2*Z6^4 + (-2744 + 2352*rr)*Z4*Z6^5, 
 (-4592 + 976*rr)*Z1*Z2^3*Z3^2 + (-6608 + 8400*rr)*Z1^2*Z2*Z3^3 + 
  (273 - 19*rr)*Z1*Z2^4*Z4 + (4746 - 406*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (6076 - 2548*rr)*Z1^3*Z3^2*Z4 + (-735 - 427*rr)*Z1^3*Z2*Z4^2 + 
  (-3392 + 448*rr)*Z3^4*Z4^2 + (1332 - 156*rr)*Z2*Z3^2*Z4^3 + 
  (-57 + 27*rr)*Z2^2*Z4^4 + (-105 - 53*rr)*Z1*Z3*Z4^4 + 
  (-2023 + 7*rr)*Z1^2*Z2^3*Z5 + (-6958 - 2450*rr)*Z1^3*Z2*Z3*Z5 + 
  (8960 + 3328*rr)*Z3^5*Z5 + (-2058 + 882*rr)*Z1^4*Z4*Z5 + 
  (1248 - 32*rr)*Z2*Z3^3*Z4*Z5 + (-576 + 304*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-2576 - 144*rr)*Z1*Z3^2*Z4^2*Z5 + (616 - 60*rr)*Z1*Z2*Z4^3*Z5 + 
  (-4888 - 264*rr)*Z2^2*Z3^2*Z5^2 + (14112 - 3744*rr)*Z1*Z3^3*Z5^2 + 
  (-179 - 25*rr)*Z2^3*Z4*Z5^2 + (-2632 + 744*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-518 + 182*rr)*Z1^2*Z4^2*Z5^2 + (1428 - 260*rr)*Z1*Z2^2*Z5^3 + 
  (-980 + 196*rr)*Z1^2*Z3*Z5^3 + (118 + 34*rr)*Z4^3*Z5^3 + 
  (156 + 340*rr)*Z3*Z4*Z5^4 + (-188 + 76*rr)*Z2*Z5^5 + 
  (-1617 + 49*rr)*Z1^3*Z2^2*Z6 + (686 + 2842*rr)*Z1^4*Z3*Z6 + 
  (17920 - 2432*rr)*Z2*Z3^4*Z6 + (-84 - 1204*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-13272 + 1288*rr)*Z1*Z3^3*Z4*Z6 + (420 + 176*rr)*Z2^3*Z4^2*Z6 + 
  (-1729 - 21*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-147 + 553*rr)*Z1^2*Z4^3*Z6 + 
  (3248 + 2240*rr)*Z2^3*Z3*Z5*Z6 + (11956 + 12684*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-973 - 819*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-3822 + 182*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (266 - 14*rr)*Z4^4*Z5*Z6 + (-2646 + 1190*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1540 + 1932*rr)*Z3*Z4^2*Z5^2*Z6 + (4256 - 2592*rr)*Z3^2*Z5^3*Z6 + 
  (791 - 59*rr)*Z2*Z4*Z5^3*Z6 + (-1785 - 203*rr)*Z1*Z5^4*Z6 + 
  (56 - 112*rr)*Z2^4*Z6^2 + (1960 + 2184*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (10976 - 784*rr)*Z1^2*Z3^2*Z6^2 + (-4557 + 49*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (700 - 420*rr)*Z3*Z4^3*Z6^2 + (3087 + 1813*rr)*Z1^3*Z5*Z6^2 + 
  (5824 - 1120*rr)*Z3^2*Z4*Z5*Z6^2 + (2254 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (11830 - 126*rr)*Z2*Z3*Z5^2*Z6^2 + (-1421 + 2345*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-7056 - 12432*rr)*Z3^3*Z6^3 + (5390 - 826*rr)*Z2*Z3*Z4*Z6^3 + 
  (-833 + 2303*rr)*Z1*Z4^2*Z6^3 + (2058 + 1806*rr)*Z2^2*Z5*Z6^3 + 
  (24010 + 14014*rr)*Z1*Z3*Z5*Z6^3 + (-5488 + 1568*rr)*Z1*Z2*Z6^4 + 
  (15435 - 735*rr)*Z5^2*Z6^4 + (4116 + 2352*rr)*Z4*Z6^5, 
 (5824 - 512*rr)*Z1*Z2^3*Z3^2 + (448 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (-770 + 86*rr)*Z1*Z2^4*Z4 + (-2730 + 714*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (4508 + 3556*rr)*Z1^3*Z3^2*Z4 + (-539 + 273*rr)*Z1^3*Z2*Z4^2 + 
  (3200 - 384*rr)*Z3^4*Z4^2 + (-1112 + 40*rr)*Z2*Z3^2*Z4^3 + 
  (84 - 4*rr)*Z2^2*Z4^4 + (154 - 6*rr)*Z1*Z3*Z4^4 + 
  (371 - 735*rr)*Z1^2*Z2^3*Z5 + (5586 + 4326*rr)*Z1^3*Z2*Z3*Z5 + 
  (-8832 + 8320*rr)*Z3^5*Z5 + (3430 - 686*rr)*Z1^4*Z4*Z5 + 
  (3584 - 1664*rr)*Z2*Z3^3*Z4*Z5 + (-772 + 84*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (2072 + 712*rr)*Z1*Z3^2*Z4^2*Z5 + (-35 + 91*rr)*Z1*Z2*Z4^3*Z5 + 
  (3016 - 40*rr)*Z2^2*Z3^2*Z5^2 + (-9464 + 2072*rr)*Z1*Z3^3*Z5^2 + 
  (134 - 110*rr)*Z2^3*Z4*Z5^2 + (-714 - 926*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-357 + 49*rr)*Z1^2*Z4^2*Z5^2 + (700 + 820*rr)*Z1*Z2^2*Z5^3 + 
  (1792 - 896*rr)*Z1^2*Z3*Z5^3 + (12 - 60*rr)*Z4^3*Z5^3 + 
  (742 + 242*rr)*Z3*Z4*Z5^4 + (-378 - 46*rr)*Z2*Z5^5 + 
  (2891 - 1519*rr)*Z1^3*Z2^2*Z6 + (10290 - 490*rr)*Z1^4*Z3*Z6 + 
  (-18816 + 128*rr)*Z2*Z3^4*Z6 + (5880 + 440*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (5712 - 9072*rr)*Z1*Z3^3*Z4*Z6 + 144*rr*Z2^3*Z4^2*Z6 + 
  (1638 - 1022*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-441 - 343*rr)*Z1^2*Z4^3*Z6 + 
  (-5992 - 1048*rr)*Z2^3*Z3*Z5*Z6 + (28532 - 10500*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-679 + 1715*rr)*Z1*Z2^2*Z4*Z5*Z6 + (7938 - 4746*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-224 - 48*rr)*Z4^4*Z5*Z6 + (7840 + 784*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1260 - 508*rr)*Z3*Z4^2*Z5^2*Z6 + (2464 + 1248*rr)*Z3^2*Z5^3*Z6 + 
  (-1344 - 256*rr)*Z2*Z4*Z5^3*Z6 + (-1428 + 196*rr)*Z1*Z5^4*Z6 + 
  (1008 + 224*rr)*Z2^4*Z6^2 + (-13524 + 1428*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (3528 - 8232*rr)*Z1^2*Z3^2*Z6^2 + (-5929 + 343*rr)*Z1^2*Z2*Z4*Z6^2 - 
  392*Z3*Z4^3*Z6^2 + (2058 - 3234*rr)*Z1^3*Z5*Z6^2 + 
  (-2240 + 8736*rr)*Z3^2*Z4*Z5*Z6^2 + (84 + 812*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-22260 - 6300*rr)*Z2*Z3*Z5^2*Z6^2 + (1862 - 3262*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (14112 + 7840*rr)*Z3^3*Z6^3 + (12544 + 224*rr)*Z2*Z3*Z4*Z6^3 + 
  (-588 - 1470*rr)*Z1*Z4^2*Z6^3 + (392 - 392*rr)*Z2^2*Z5*Z6^3 + 
  (-8918 - 8722*rr)*Z1*Z3*Z5*Z6^3 + (-8918 - 686*rr)*Z1*Z2*Z6^4 + 
  (-3528 - 2744*rr)*Z5^2*Z6^4 + (-686 - 294*rr)*Z4*Z6^5, 
 (-1008 + 1360*rr)*Z1*Z2^3*Z3^2 + (14224 + 6384*rr)*Z1^2*Z2*Z3^3 + 
  (413 - 151*rr)*Z1*Z2^4*Z4 + (-5278 - 1022*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (-4900 - 84*rr)*Z1^3*Z3^2*Z4 + (1372 + 588*rr)*Z1^3*Z2*Z4^2 + 
  (192 + 704*rr)*Z3^4*Z4^2 + (124 - 52*rr)*Z2*Z3^2*Z4^3 + 
  (-47 - 11*rr)*Z2^2*Z4^4 + (49 + 101*rr)*Z1*Z3*Z4^4 + 
  (1169 + 959*rr)*Z1^2*Z2^3*Z5 + (-2254 - 2002*rr)*Z1^3*Z2*Z3*Z5 + 
  (15616 - 3328*rr)*Z3^5*Z5 + (-3430 - 98*rr)*Z1^4*Z4*Z5 + 
  (-7744 + 2560*rr)*Z2*Z3^3*Z4*Z5 + (1204 - 260*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 - 184*rr)*Z1*Z3^2*Z4^2*Z5 + (-77 - 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (312 + 1256*rr)*Z2^2*Z3^2*Z5^2 + (1344 - 4672*rr)*Z1*Z3^3*Z5^2 + 
  (103 + 117*rr)*Z2^3*Z4*Z5^2 + (3556 + 876*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-224 - 168*rr)*Z1^2*Z4^2*Z5^2 + (-2121 - 891*rr)*Z1*Z2^2*Z5^3 + 
  (-812 + 700*rr)*Z1^2*Z3*Z5^3 + (-100 + 84*rr)*Z4^3*Z5^3 + 
  (-1168 - 688*rr)*Z3*Z4*Z5^4 + (742 - 14*rr)*Z2*Z5^5 + 
  (49 + 1715*rr)*Z1^3*Z2^2*Z6 + (-2058 + 4018*rr)*Z1^4*Z3*Z6 + 
  (7168 - 8832*rr)*Z2*Z3^4*Z6 + (-2044 + 2084*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-4872 + 1176*rr)*Z1*Z3^3*Z4*Z6 + (-434 - 350*rr)*Z2^3*Z4^2*Z6 + 
  (2359 - 161*rr)*Z1*Z2*Z3*Z4^2*Z6 + (1666 - 504*rr)*Z1^2*Z4^3*Z6 + 
  (5656 - 2024*rr)*Z2^3*Z3*Z5*Z6 + (6748 - 924*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (784 - 644*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-9212 + 11340*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14 + 22*rr)*Z4^4*Z5*Z6 + (-6860 - 1932*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-1148 + 428*rr)*Z3*Z4^2*Z5^2*Z6 + (-17584 + 496*rr)*Z3^2*Z5^3*Z6 + 
  (-385 - 67*rr)*Z2*Z4*Z5^3*Z6 + (1918 - 70*rr)*Z1*Z5^4*Z6 + 
  (-1484 - 196*rr)*Z2^4*Z6^2 - 2688*rr*Z1*Z2^2*Z3*Z6^2 + 
  (13328 - 3136*rr)*Z1^2*Z3^2*Z6^2 + (8281 + 343*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-56 + 448*rr)*Z3*Z4^3*Z6^2 + 1960*rr*Z1^3*Z5*Z6^2 + 
  (-4368 + 1232*rr)*Z3^2*Z4*Z5*Z6^2 + (-1890 + 98*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-6510 + 3990*rr)*Z2*Z3*Z5^2*Z6^2 + (2744 + 504*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-18032 - 13552*rr)*Z3^3*Z6^3 + (-2058 + 1358*rr)*Z2*Z3*Z4*Z6^3 + 
  (8232 - 1470*rr)*Z1*Z4^2*Z6^3 + (1274 + 686*rr)*Z2^2*Z5*Z6^3 + 
  (-4998 + 14798*rr)*Z1*Z3*Z5*Z6^3 + (8232 - 2352*rr)*Z1*Z2*Z6^4 + 
  (245 + 735*rr)*Z5^2*Z6^4 + (4116 - 1568*rr)*Z4*Z6^5, 
 (4032 - 2240*rr)*Z1*Z2^3*Z3^2 + (-224 - 6944*rr)*Z1^2*Z2*Z3^3 + 
  (-56 + 264*rr)*Z1*Z2^4*Z4 + (-1204 + 1540*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (3920 - 336*rr)*Z1^3*Z3^2*Z4 + (1127 + 343*rr)*Z1^3*Z2*Z4^2 + 
  (3008 - 320*rr)*Z3^4*Z4^2 + (-988 + 116*rr)*Z2*Z3^2*Z4^3 + 
  (64 - 16*rr)*Z2^2*Z4^4 + (189 + 25*rr)*Z1*Z3*Z4^4 + 
  (-3248 - 840*rr)*Z1^2*Z2^3*Z5 + (-19404 - 2212*rr)*Z1^3*Z2*Z3*Z5 + 
  (-12032 + 18176*rr)*Z3^5*Z5 + (-4116 + 980*rr)*Z1^4*Z4*Z5 + 
  (5696 - 5760*rr)*Z2*Z3^3*Z4*Z5 + (-24 + 616*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 + 376*rr)*Z1*Z3^2*Z4^2*Z5 + 68*rr*Z1*Z2*Z4^3*Z5 + 
  (-2064 + 1616*rr)*Z2^2*Z3^2*Z5^2 + (-10976 - 11168*rr)*Z1*Z3^3*Z5^2 + 
  (-94 - 106*rr)*Z2^3*Z4*Z5^2 + (-1764 - 2124*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (364 - 532*rr)*Z1^2*Z4^2*Z5^2 + (2709 + 223*rr)*Z1*Z2^2*Z5^3 + 
  (9128 + 3192*rr)*Z1^2*Z3*Z5^3 + (-14 + 22*rr)*Z4^3*Z5^3 + 
  (596 + 124*rr)*Z3*Z4*Z5^4 + (-356 + 84*rr)*Z2*Z5^5 + 
  (-1960 - 392*rr)*Z1^3*Z2^2*Z6 + (-9604 - 2156*rr)*Z1^4*Z3*Z6 + 
  (8512 + 1856*rr)*Z2*Z3^4*Z6 + (-5236 + 124*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-16632 - 5880*rr)*Z1*Z3^3*Z4*Z6 + (658 - 206*rr)*Z2^3*Z4^2*Z6 + 
  (3724 - 28*rr)*Z1*Z2*Z3*Z4^2*Z6 + (343 - 497*rr)*Z1^2*Z4^3*Z6 + 
  (4088 + 408*rr)*Z2^3*Z3*Z5*Z6 + (-6720 + 784*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (3164 + 1372*rr)*Z1*Z2^2*Z4*Z5*Z6 + (14210 + 6230*rr)*Z1^2*Z3*Z4*Z5*Z6 - 
  16*rr*Z4^4*Z5*Z6 + (-4557 + 5593*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2016 + 1040*rr)*Z3*Z4^2*Z5^2*Z6 + (8624 + 2064*rr)*Z3^2*Z5^3*Z6 + 
  (-1491 - 409*rr)*Z2*Z4*Z5^3*Z6 + (777 - 3269*rr)*Z1*Z5^4*Z6 + 
  (546 - 630*rr)*Z2^4*Z6^2 + (6076 - 308*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (12152 + 392*rr)*Z1^2*Z3^2*Z6^2 + (4753 + 441*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (518 + 126*rr)*Z3*Z4^3*Z6^2 + (-4116 + 3332*rr)*Z1^3*Z5*Z6^2 + 
  (11816 + 10024*rr)*Z3^2*Z4*Z5*Z6^2 + (-1638 - 378*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-1596 - 14196*rr)*Z2*Z3*Z5^2*Z6^2 + (4900 - 4452*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-2352 + 13776*rr)*Z3^3*Z6^3 + (-1764 - 4116*rr)*Z2*Z3*Z4*Z6^3 + 
  (2793 - 1911*rr)*Z1*Z4^2*Z6^3 + (-7252 - 980*rr)*Z2^2*Z5*Z6^3 + 
  (14210 - 9898*rr)*Z1*Z3*Z5*Z6^3 - 1764*rr*Z1*Z2*Z6^4 + 
  (-6370 - 1862*rr)*Z5^2*Z6^4 + (686 - 1274*rr)*Z4*Z6^5};

I=ideal Rels;
hilbertPolynomial I
ResI = resolution I;
betti ResI

RI=R/I;
X=Proj RI;

HH^1(OO_X)
HH^2(OO_X)

KtwistRes=dual ResI;
CanModD=HH^3(dual ResI);
OKpD=sheaf CanModD;
OK = OKpD(-6);
O2K=tensor(OK,OK);

mOK=module OK;
mO2K= module O2K;
hilbertPolynomial(mO2K)
euler(mO2K)




==> anc/Verification/5H+D/check_hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<Z1, Z2, Z3, Z4, Z5, Z6>:=PolynomialRing(FF,6,"grevlex");

Gens := [
(1372 + 196*rr)*Z1^5*Z2 + (-128 + 128*rr)*Z2^4*Z3^2 + 
  (-1344 + 576*rr)*Z1*Z2^2*Z3^3 + (2688 - 896*rr)*Z1^2*Z3^4 + 
  (-16 - 16*rr)*Z2^5*Z4 + (-952 - 8*rr)*Z1*Z2^3*Z3*Z4 + 
  (-2296 + 1512*rr)*Z1^2*Z2*Z3^2*Z4 + (196 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (-196 - 168*rr)*Z1^3*Z3*Z4^2 + (-160 + 32*rr)*Z3^3*Z4^3 + 
  (64 + 16*rr)*Z2*Z3*Z4^4 + (14 + 6*rr)*Z1*Z4^5 + (28 - 108*rr)*Z1*Z2^4*Z5 + 
  (-392 + 392*rr)*Z1^2*Z2^2*Z3*Z5 + (-3528 + 3304*rr)*Z1^3*Z3^2*Z5 + 
  (-1225 - 427*rr)*Z1^3*Z2*Z4*Z5 + (1856 + 448*rr)*Z3^4*Z4*Z5 + 
  (-912 + 16*rr)*Z2*Z3^2*Z4^2*Z5 + (-24 + 4*rr)*Z2^2*Z4^3*Z5 + 
  (-784 + 168*rr)*Z1*Z3*Z4^3*Z5 + (-1078 - 98*rr)*Z1^4*Z5^2 + 
  (-2112 + 1344*rr)*Z2*Z3^3*Z5^2 + (-380 - 308*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (252 - 1932*rr)*Z1*Z3^2*Z4*Z5^2 + (140 + 156*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (62 - 6*rr)*Z2^3*Z5^3 + (-504 + 24*rr)*Z1*Z2*Z3*Z5^3 + 
  (-189 + 105*rr)*Z1^2*Z4*Z5^3 + (-24 - 8*rr)*Z4^2*Z5^4 + 
  (-342 - 66*rr)*Z3*Z5^5 + (-196 - 168*rr)*Z1^2*Z2^3*Z6 + 
  (-8232 - 5488*rr)*Z1^3*Z2*Z3*Z6 + (5376 + 3840*rr)*Z3^5*Z6 + 
  (-2401 + 245*rr)*Z1^4*Z4*Z6 + (1344 - 192*rr)*Z2*Z3^3*Z4*Z6 + 
  (-196 - 84*rr)*Z2^2*Z3*Z4^2*Z6 + (-224 + 1680*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (420 - 56*rr)*Z1*Z2*Z4^3*Z6 + (9968 + 1680*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-9744 - 11312*rr)*Z1*Z3^3*Z5*Z6 + (-784 + 168*rr)*Z2^3*Z4*Z5*Z6 + 
  (-2562 + 1162*rr)*Z1*Z2*Z3*Z4*Z5*Z6 - 196*rr*Z1^2*Z4^2*Z5*Z6 + 
  (-1246 - 378*rr)*Z1*Z2^2*Z5^2*Z6 + (7938 + 6566*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-238 - 2*rr)*Z4^3*Z5^2*Z6 + (-2730 - 446*rr)*Z3*Z4*Z5^3*Z6 + 
  (329 + 59*rr)*Z2*Z5^4*Z6 + (-1624 - 728*rr)*Z2^3*Z3*Z6^2 + 
  (-12936 + 8232*rr)*Z1*Z2*Z3^2*Z6^2 + (343 - 805*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (3136 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (28 + 28*rr)*Z4^4*Z6^2 + 
  (-5439 + 2107*rr)*Z1^2*Z2*Z5*Z6^2 + (-5096 - 112*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (5712 + 5040*rr)*Z3^2*Z5^2*Z6^2 + (735 + 861*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (2646 - 798*rr)*Z1*Z5^3*Z6^2 + (343 + 1029*rr)*Z1^3*Z6^3 + 
  (-5880 + 2856*rr)*Z3^2*Z4*Z6^3 + 168*rr*Z2*Z4^2*Z6^3 + 
  (9212 + 4340*rr)*Z2*Z3*Z5*Z6^3 - 1176*Z1*Z4*Z5*Z6^3 + 
  (98 - 294*rr)*Z2^2*Z6^4 + (1372 + 3332*rr)*Z1*Z3*Z6^4 + 
  (2058 + 1470*rr)*Z5*Z6^5, -392*rr*Z1^5*Z2 + 256*Z2^4*Z3^2 + 
  (-448 - 1088*rr)*Z1*Z2^2*Z3^3 + (-3136 - 5824*rr)*Z1^2*Z3^4 + 
  (-24 + 8*rr)*Z2^5*Z4 + (-1120 + 176*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1344 + 2688*rr)*Z1^2*Z2*Z3^2*Z4 + (672 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (490 - 938*rr)*Z1^3*Z3*Z4^2 + (-320 - 64*rr)*Z3^3*Z4^3 + 
  (100 + 36*rr)*Z2*Z3*Z4^4 + (7 - 5*rr)*Z1*Z4^5 + (140 - 188*rr)*Z1*Z2^4*Z5 + 
  (3276 + 196*rr)*Z1^2*Z2^2*Z3*Z5 + (4704 + 4256*rr)*Z1^3*Z3^2*Z5 + 
  (-2009 - 259*rr)*Z1^3*Z2*Z4*Z5 + (3008 - 192*rr)*Z3^4*Z4*Z5 + 
  (-512 + 64*rr)*Z2*Z3^2*Z4^2*Z5 + (-134 - 10*rr)*Z2^2*Z4^3*Z5 + 
  (-476 + 188*rr)*Z1*Z3*Z4^3*Z5 + (98 + 294*rr)*Z1^4*Z5^2 + 
  (2304 + 768*rr)*Z2*Z3^3*Z5^2 + (348 - 428*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-532 - 1468*rr)*Z1*Z3^2*Z4*Z5^2 + (420 + 204*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (96 + 32*rr)*Z2^3*Z5^3 + (-3164 + 876*rr)*Z1*Z2*Z3*Z5^3 + 
  (-133 - 175*rr)*Z1^2*Z4*Z5^3 + (-133 + 17*rr)*Z4^2*Z5^4 + 
  (80 - 272*rr)*Z3*Z5^5 + (490 - 938*rr)*Z1^2*Z2^3*Z6 + 
  (-9212 - 3332*rr)*Z1^3*Z2*Z3*Z6 + (-14336 + 6144*rr)*Z3^5*Z6 + 
  (-4459 + 147*rr)*Z1^4*Z4*Z6 + (7168 - 3200*rr)*Z2*Z3^3*Z4*Z6 + 
  (-532 + 268*rr)*Z2^2*Z3*Z4^2*Z6 + (-4144 + 1568*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (413 - 147*rr)*Z1*Z2*Z4^3*Z6 + (896 - 1536*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-2688 - 8064*rr)*Z1*Z3^3*Z5*Z6 + (-476 + 188*rr)*Z2^3*Z4*Z5*Z6 + 
  (-1918 + 1078*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-1519 + 119*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-868 - 140*rr)*Z1*Z2^2*Z5^2*Z6 + (5880 - 1624*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-224 + 80*rr)*Z4^3*Z5^2*Z6 + (-1680 - 432*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 - 55*rr)*Z2*Z5^4*Z6 + (-3248 - 112*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 6888*rr)*Z1*Z2*Z3^2*Z6^2 + (-588 - 1260*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2940 + 1372*rr)*Z1^2*Z3*Z4*Z6^2 + (42 - 14*rr)*Z4^4*Z6^2 + 
  (-10241 + 245*rr)*Z1^2*Z2*Z5*Z6^2 + (280 + 728*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-9744 + 336*rr)*Z3^2*Z5^2*Z6^2 + (875 + 609*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-1176 - 840*rr)*Z1*Z5^3*Z6^2 + (-4116 + 1372*rr)*Z1^3*Z6^3 + 
  (4704 + 2016*rr)*Z3^2*Z4*Z6^3 + (-490 - 154*rr)*Z2*Z4^2*Z6^3 + 
  (4704 + 3360*rr)*Z2*Z3*Z5*Z6^3 + (-7938 + 1666*rr)*Z1*Z4*Z5*Z6^3 + 
  (-2744 - 784*rr)*Z2^2*Z6^4 + (9604 + 2940*rr)*Z1*Z3*Z6^4 + 
  (-5488 + 2352*rr)*Z5*Z6^5, (1372 - 588*rr)*Z1^5*Z2 + 
  (384 + 128*rr)*Z2^4*Z3^2 + (6720 - 320*rr)*Z1*Z2^2*Z3^3 + 
  (12992 - 2240*rr)*Z1^2*Z3^4 - 64*Z2^5*Z4 + (-1176 - 72*rr)*Z1*Z2^3*Z3*Z4 - 
  5488*Z1^2*Z2*Z3^2*Z4 + (119 + 371*rr)*Z1^2*Z2^2*Z4^2 + 
  (3234 + 406*rr)*Z1^3*Z3*Z4^2 + (128 - 128*rr)*Z3^3*Z4^3 + 
  (-40 + 40*rr)*Z2*Z3*Z4^4 + (28 - 4*rr)*Z1*Z4^5 + (420 - 20*rr)*Z1*Z2^4*Z5 - 
  1344*Z1^2*Z2^2*Z3*Z5 + (-7840 - 224*rr)*Z1^3*Z3^2*Z5 + 
  (-1323 - 609*rr)*Z1^3*Z2*Z4*Z5 + (2496 + 1344*rr)*Z3^4*Z4*Z5 + 
  (-1584 + 112*rr)*Z2*Z3^2*Z4^2*Z5 + (58 - 66*rr)*Z2^2*Z4^3*Z5 + 
  (-280 - 24*rr)*Z1*Z3*Z4^3*Z5 + (-882 + 490*rr)*Z1^4*Z5^2 + 
  (3488 - 1824*rr)*Z2*Z3^3*Z5^2 + (1252 + 364*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (476 - 748*rr)*Z1*Z3^2*Z4*Z5^2 + (-343 + 147*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-72 + 40*rr)*Z2^3*Z5^3 + (-2730 - 702*rr)*Z1*Z2*Z3*Z5^3 + 
  (1085 - 105*rr)*Z1^2*Z4*Z5^3 + (-67 - 41*rr)*Z4^2*Z5^4 + 
  (600 + 8*rr)*Z3*Z5^5 + (3234 + 406*rr)*Z1^2*Z2^3*Z6 + 
  (1176 - 1960*rr)*Z1^3*Z2*Z3*Z6 + (-14336 - 4096*rr)*Z3^5*Z6 + 
  (-1715 - 1225*rr)*Z1^4*Z4*Z6 + (8736 + 1248*rr)*Z2*Z3^3*Z4*Z6 + 
  (168 - 120*rr)*Z2^2*Z3*Z4^2*Z6 + (-3248 - 2688*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (546 - 42*rr)*Z1*Z2*Z4^3*Z6 + (-560 - 1168*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-1568 + 2464*rr)*Z1*Z3^3*Z5*Z6 + (-280 - 24*rr)*Z2^3*Z4*Z5*Z6 + 
  (504 + 4032*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (588 - 84*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2422 - 546*rr)*Z1*Z2^2*Z5^2*Z6 + (2842 - 1778*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-56 - 72*rr)*Z4^3*Z5^2*Z6 + (364 + 196*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 + 201*rr)*Z2*Z5^4*Z6 + (1120 - 672*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 2856*rr)*Z1*Z2*Z3^2*Z6^2 + (2401 - 343*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (7252 + 4508*rr)*Z1^2*Z3*Z4*Z6^2 + 112*Z4^4*Z6^2 + 
  (3969 - 4949*rr)*Z1^2*Z2*Z5*Z6^2 + (756 + 476*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (11424 - 2016*rr)*Z3^2*Z5^2*Z6^2 + (119 + 357*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4067 + 1015*rr)*Z1*Z5^3*Z6^2 + (-4116 - 1372*rr)*Z1^3*Z6^3 + 
  (9408 - 3808*rr)*Z3^2*Z4*Z6^3 + (980 - 420*rr)*Z2*Z4^2*Z6^3 + 
  (-392 - 1176*rr)*Z2*Z3*Z5*Z6^3 + (-5733 - 1911*rr)*Z1*Z4*Z5*Z6^3 + 
  (1274 - 1078*rr)*Z2^2*Z6^4 + (-4116 + 6468*rr)*Z1*Z3*Z6^4 + 
  (-5488 - 1568*rr)*Z5*Z6^5, 392*rr*Z1^5*Z2 - 256*Z2^4*Z3^2 + 
  (-2240 + 1472*rr)*Z1*Z2^2*Z3^3 + (-6272 + 2688*rr)*Z1^2*Z3^4 + 
  (24 - 8*rr)*Z2^5*Z4 + (-56 - 232*rr)*Z1*Z2^3*Z3*Z4 + 
  (2800 - 784*rr)*Z1^2*Z2*Z3^2*Z4 + (-602 - 42*rr)*Z1^2*Z2^2*Z4^2 + 
  (-2058 + 546*rr)*Z1^3*Z3*Z4^2 + (-32 + 32*rr)*Z3^3*Z4^3 + 
  (-4 - 4*rr)*Z2*Z3*Z4^4 + (-7 + 5*rr)*Z1*Z4^5 + (-28 + 12*rr)*Z1*Z2^4*Z5 + 
  (1652 - 1988*rr)*Z1^2*Z2^2*Z3*Z5 + (1568 - 3360*rr)*Z1^3*Z3^2*Z5 + 
  (637 - 329*rr)*Z1^3*Z2*Z4*Z5 + (-3904 - 448*rr)*Z3^4*Z4*Z5 + 
  (-336 - 560*rr)*Z2*Z3^2*Z4^2*Z5 + (78 + 42*rr)*Z2^2*Z4^3*Z5 + 
  (196 - 100*rr)*Z1*Z3*Z4^3*Z5 + (-98 - 294*rr)*Z1^4*Z5^2 + 
  (5376 - 256*rr)*Z2*Z3^3*Z5^2 + (-848 + 208*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (2268 + 532*rr)*Z1*Z3^2*Z4*Z5^2 + (28 - 124*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (18 - 10*rr)*Z2^3*Z5^3 + (1078 + 482*rr)*Z1*Z2*Z3*Z5^3 + 
  (-287 + 259*rr)*Z1^2*Z4*Z5^3 + (70 + 18*rr)*Z4^2*Z5^4 + 
  (-114 - 22*rr)*Z3*Z5^5 + (-2058 + 546*rr)*Z1^2*Z2^3*Z6 + 
  (4900 + 1372*rr)*Z1^3*Z2*Z3*Z6 + (1792 + 1280*rr)*Z3^5*Z6 + 
  (343 + 49*rr)*Z1^4*Z4*Z6 + (-3808 - 1056*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 + 396*rr)*Z2^2*Z3*Z4^2*Z6 + (4984 - 168*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (126 + 98*rr)*Z1*Z2*Z4^3*Z6 + (-2800 + 1456*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (20496 + 4144*rr)*Z1*Z3^3*Z5*Z6 + (196 - 100*rr)*Z2^3*Z4*Z5*Z6 + 
  (-13034 + 546*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (147 + 973*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1274 - 882*rr)*Z1*Z2^2*Z5^2*Z6 + (-8134 + 686*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (224 - 16*rr)*Z4^3*Z5^2*Z6 + (2058 - 290*rr)*Z3*Z4*Z5^3*Z6 + 
  (-665 - 43*rr)*Z2*Z5^4*Z6 + (1904 + 560*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 - 4312*rr)*Z1*Z2*Z3^2*Z6^2 + (-882 + 518*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-10976 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (-42 + 14*rr)*Z4^4*Z6^2 + 
  (7056 + 1960*rr)*Z1^2*Z2*Z5*Z6^2 + (588 - 812*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (17472 - 6720*rr)*Z3^2*Z5^2*Z6^2 + (-1225 - 91*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4312 - 392*rr)*Z1*Z5^3*Z6^2 + (1029 + 343*rr)*Z1^3*Z6^3 + 
  12544*Z3^2*Z4*Z6^3 + (196 + 364*rr)*Z2*Z4^2*Z6^3 + 
  (-10780 - 532*rr)*Z2*Z3*Z5*Z6^3 + (2107 + 1225*rr)*Z1*Z4*Z5*Z6^3 + 
  784*rr*Z2^2*Z6^4 + (-6860 - 5684*rr)*Z1*Z3*Z6^4 + (686 + 490*rr)*Z5*Z6^5, 
 (2744 - 784*rr)*Z1^5*Z2 + (1216 - 576*rr)*Z2^4*Z3^2 + 
  (11872 - 2080*rr)*Z1*Z2^2*Z3^3 + (19264 - 1344*rr)*Z1^2*Z3^4 + 
  (12 + 92*rr)*Z2^5*Z4 + (-1442 + 806*rr)*Z1*Z2^3*Z3*Z4 + 
  (-5040 + 1120*rr)*Z1^2*Z2*Z3^2*Z4 + (350 + 14*rr)*Z1^2*Z2^2*Z4^2 + 
  (2597 - 203*rr)*Z1^3*Z3*Z4^2 + (-736 - 32*rr)*Z3^3*Z4^3 + 
  (104 + 8*rr)*Z2*Z3*Z4^4 + (-84 - 4*rr)*Z1*Z4^5 + 
  (-56 + 136*rr)*Z1*Z2^4*Z5 + (1484 - 4732*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (392 - 10472*rr)*Z1^3*Z3^2*Z5 + (3332 - 42*rr)*Z1^3*Z2*Z4*Z5 + 
  (9280 - 2880*rr)*Z3^4*Z4*Z5 + (-432 + 816*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (616 - 976*rr)*Z1*Z3*Z4^3*Z5 + (-1862 + 686*rr)*Z1^4*Z5^2 + 
  (-32 - 8800*rr)*Z2*Z3^3*Z5^2 + (2824 + 952*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (10556 + 4980*rr)*Z1*Z3^2*Z4*Z5^2 + (-756 - 524*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-104 + 72*rr)*Z2^3*Z5^3 + (840 + 3288*rr)*Z1*Z2*Z3*Z5^3 + 
  (-315 + 287*rr)*Z1^2*Z4*Z5^3 + (300 + 68*rr)*Z4^2*Z5^4 + 
  (-446 - 122*rr)*Z3*Z5^5 + (343 - 357*rr)*Z1^2*Z2^3*Z6 + 
  (-28224 - 3528*rr)*Z1^3*Z2*Z3*Z6 + (-16128 + 4864*rr)*Z3^5*Z6 + 
  (1029 + 931*rr)*Z1^4*Z4*Z6 + (-14336 - 3968*rr)*Z2*Z3^3*Z4*Z6 + 
  (3640 - 808*rr)*Z2^2*Z3*Z4^2*Z6 + (-18004 - 84*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1540 - 308*rr)*Z1*Z2*Z4^3*Z6 + (-17472 - 3520*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (14448 - 22064*rr)*Z1*Z3^3*Z5*Z6 + (3080 - 184*rr)*Z2^3*Z4*Z5*Z6 + 
  (11592 + 2240*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-3234 - 672*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1736 + 840*rr)*Z1*Z2^2*Z5^2*Z6 + (-3332 + 2996*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (574 + 202*rr)*Z4^3*Z5^2*Z6 + (9310 - 1510*rr)*Z3*Z4*Z5^3*Z6 + 
  (-574 + 518*rr)*Z2*Z5^4*Z6 + (4368 - 1904*rr)*Z2^3*Z3*Z6^2 + 
  (392 + 19880*rr)*Z1*Z2*Z3^2*Z6^2 + (-5782 + 210*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (12348 + 588*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (17248 + 5292*rr)*Z1^2*Z2*Z5*Z6^2 + (19180 - 3500*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-5152 - 10080*rr)*Z3^2*Z5^2*Z6^2 + (2506 - 3010*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-8673 - 1155*rr)*Z1*Z5^3*Z6^2 + (5145 - 1029*rr)*Z1^3*Z6^3 + 
  (-10976 - 20608*rr)*Z3^2*Z4*Z6^3 + (-2744 - 952*rr)*Z2*Z4^2*Z6^3 - 
  27328*rr*Z2*Z3*Z5*Z6^3 + (-4753 - 4263*rr)*Z1*Z4*Z5*Z6^3 + 
  (-8820 - 196*rr)*Z2^2*Z6^4 + (4116 - 14700*rr)*Z1*Z3*Z6^4 + 
  (-6860 - 2548*rr)*Z5*Z6^5, (-686 - 686*rr)*Z1^5*Z2 + 
  (800 + 160*rr)*Z2^4*Z3^2 + (4256 + 4384*rr)*Z1*Z2^2*Z3^3 + 
  (-2688 + 8064*rr)*Z1^2*Z3^4 + (-110 + 10*rr)*Z2^5*Z4 + 
  (-1862 + 1074*rr)*Z1*Z2^3*Z3*Z4 + (14364 + 812*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (315 - 175*rr)*Z1^2*Z2^2*Z4^2 + (-4410 - 378*rr)*Z1^3*Z3*Z4^2 + 
  (-896 + 320*rr)*Z3^3*Z4^3 + (308 - 92*rr)*Z2*Z3*Z4^4 + 
  (-84 - 4*rr)*Z1*Z4^5 + (1204 - 60*rr)*Z1*Z2^4*Z5 + 
  (10052 - 3500*rr)*Z1^2*Z2^2*Z3*Z5 + (14112 - 6496*rr)*Z1^3*Z3^2*Z5 + 
  (735 - 1099*rr)*Z1^3*Z2*Z4*Z5 + (640 - 9856*rr)*Z3^4*Z4*Z5 + 
  (1560 + 2088*rr)*Z2*Z3^2*Z4^2*Z5 + (-35 - 51*rr)*Z2^2*Z4^3*Z5 + 
  (1750 - 346*rr)*Z1*Z3*Z4^3*Z5 + (686 + 490*rr)*Z1^4*Z5^2 + 
  (13424 + 592*rr)*Z2*Z3^3*Z5^2 + (294 - 30*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-280 + 5176*rr)*Z1*Z3^2*Z4*Z5^2 + (-140 + 572*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-139 + 127*rr)*Z2^3*Z5^3 + (1148 + 436*rr)*Z1*Z2*Z3*Z5^3 + 
  (98 - 602*rr)*Z1^2*Z4*Z5^3 + (-259 + 23*rr)*Z4^2*Z5^4 + 
  (-918 + 254*rr)*Z3*Z5^5 + (-2058 - 910*rr)*Z1^2*Z2^3*Z6 + 
  (-18424 + 3528*rr)*Z1^3*Z2*Z3*Z6 + (3584 - 3584*rr)*Z3^5*Z6 + 
  (3430 + 1764*rr)*Z1^4*Z4*Z6 + (-18032 - 2320*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 - 1188*rr)*Z2^2*Z3*Z4^2*Z6 + (308 + 3668*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1862 - 182*rr)*Z1*Z2*Z4^3*Z6 + (-11256 - 10344*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-4144 + 11760*rr)*Z1*Z3^3*Z5*Z6 + (-588 + 476*rr)*Z2^3*Z4*Z5*Z6 + 
  (6762 + 1750*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-4410 + 1330*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1890 - 3570*rr)*Z1*Z2^2*Z5^2*Z6 + (3724 - 17052*rr)*Z1^2*Z3*Z5^2*Z6 + 
  756*Z4^3*Z5^2*Z6 + (-9730 + 3450*rr)*Z3*Z4*Z5^3*Z6 + 
  (2604 + 1220*rr)*Z2*Z5^4*Z6 + (-5992 + 2744*rr)*Z2^3*Z3*Z6^2 + 
  (9800 + 9128*rr)*Z1*Z2*Z3^2*Z6^2 + (-5537 + 1883*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2744 - 1176*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (6321 + 1127*rr)*Z1^2*Z2*Z5*Z6^2 + (8302 - 6874*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-6776 + 26264*rr)*Z3^2*Z5^2*Z6^2 + (6944 + 952*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-18571 - 1841*rr)*Z1*Z5^3*Z6^2 + (5831 - 343*rr)*Z1^3*Z6^3 + 
  (-23520 - 19152*rr)*Z3^2*Z4*Z6^3 + (-2744 - 448*rr)*Z2*Z4^2*Z6^3 + 
  (12642 - 3514*rr)*Z2*Z3*Z5*Z6^3 + (-14602 + 3822*rr)*Z1*Z4*Z5*Z6^3 + 
  (-7840 + 2156*rr)*Z2^2*Z6^4 + (-16464 - 3136*rr)*Z1*Z3*Z6^4 + 
  (-7203 + 9359*rr)*Z5*Z6^5, (686 - 1274*rr)*Z1^5*Z2 + 
  (-480 + 544*rr)*Z2^4*Z3^2 + (448 + 2944*rr)*Z1*Z2^2*Z3^3 + 
  (10080 + 10528*rr)*Z1^2*Z3^4 + (-74 - 66*rr)*Z2^5*Z4 + 
  (1078 - 714*rr)*Z1*Z2^3*Z3*Z4 + (-2212 - 6020*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (-56 + 378*rr)*Z1^2*Z2^2*Z4^2 + (196 + 728*rr)*Z1^3*Z3*Z4^2 + 
  704*Z3^3*Z4^3 + (-192 - 32*rr)*Z2*Z3*Z4^4 + (21 + rr)*Z1*Z4^5 + 
  (574 + 50*rr)*Z1*Z2^4*Z5 + (-714 + 5978*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (11564 + 1092*rr)*Z1^3*Z3^2*Z5 + (-3822 - 546*rr)*Z1^3*Z2*Z4*Z5 + 
  (-7872 + 1472*rr)*Z3^4*Z4*Z5 + (1504 + 256*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (147 - 93*rr)*Z2^2*Z4^3*Z5 + (182 - 34*rr)*Z1*Z3*Z4^3*Z5 + 
  (-196 + 980*rr)*Z1^4*Z5^2 + (-6304 + 5920*rr)*Z2*Z3^3*Z5^2 + 
  (-680 + 88*rr)*Z2^2*Z3*Z4*Z5^2 + (364 - 700*rr)*Z1*Z3^2*Z4*Z5^2 + 
  (-238 + 502*rr)*Z1*Z2*Z4^2*Z5^2 + (-121 - 11*rr)*Z2^3*Z5^3 + 
  (-2408 - 4856*rr)*Z1*Z2*Z3*Z5^3 + (2716 - 364*rr)*Z1^2*Z4*Z5^3 + 
  (-324 - 140*rr)*Z4^2*Z5^4 + (1938 + 374*rr)*Z3*Z5^5 + 
  (5929 - 441*rr)*Z1^2*Z2^3*Z6 + (-3430 - 2450*rr)*Z1^3*Z2*Z3*Z6 + 
  (8960 + 256*rr)*Z3^5*Z6 + (-7889 - 3185*rr)*Z1^4*Z4*Z6 + 
  (7168 + 1088*rr)*Z2*Z3^3*Z4*Z6 + (-1652 - 220*rr)*Z2^2*Z3*Z4^2*Z6 + 
  (1316 - 2828*rr)*Z1*Z3^2*Z4^2*Z6 + (1330 + 210*rr)*Z1*Z2*Z4^3*Z6 + 
  (22960 + 3216*rr)*Z2^2*Z3^2*Z5*Z6 + (20384 + 2912*rr)*Z1*Z3^3*Z5*Z6 + 
  (-2198 - 82*rr)*Z2^3*Z4*Z5*Z6 + (-70 + 1302*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1911 + 1281*rr)*Z1^2*Z4^2*Z5*Z6 + (-413 - 511*rr)*Z1*Z2^2*Z5^2*Z6 + 
  (2352 - 20720*rr)*Z1^2*Z3*Z5^2*Z6 + (-392 - 332*rr)*Z4^3*Z5^2*Z6 + 
  (-3374 + 1782*rr)*Z3*Z4*Z5^3*Z6 + (-140 + 28*rr)*Z2*Z5^4*Z6 + 
  (-1232 - 224*rr)*Z2^3*Z3*Z6^2 + (15484 + 4676*rr)*Z1*Z2*Z3^2*Z6^2 + 
  (5096 - 2198*rr)*Z1*Z2^2*Z4*Z6^2 + (5978 + 15190*rr)*Z1^2*Z3*Z4*Z6^2 + 
  (70 + 14*rr)*Z4^4*Z6^2 + (-9555 - 10437*rr)*Z1^2*Z2*Z5*Z6^2 + 
  (-5894 - 574*rr)*Z3*Z4^2*Z5*Z6^2 + (11256 + 15848*rr)*Z3^2*Z5^2*Z6^2 + 
  (-1715 + 1967*rr)*Z2*Z4*Z5^2*Z6^2 + (-10241 + 525*rr)*Z1*Z5^3*Z6^2 + 
  (-16464 - 1372*rr)*Z1^3*Z6^3 + (-784 - 2912*rr)*Z3^2*Z4*Z6^3 + 
  (-196 - 308*rr)*Z2*Z4^2*Z6^3 + (24794 + 3822*rr)*Z2*Z3*Z5*Z6^3 + 
  (-11760 - 980*rr)*Z1*Z4*Z5*Z6^3 - 1372*rr*Z2^2*Z6^4 + 
  (17150 + 38906*rr)*Z1*Z3*Z6^4 + (-3773 + 49*rr)*Z5*Z6^5, 
 (-2058 - 98*rr)*Z1^5*Z2 + (1536 - 256*rr)*Z2^4*Z3^2 + 
  (6944 - 1248*rr)*Z1*Z2^2*Z3^3 + (5376 - 1792*rr)*Z1^2*Z3^4 + 
  (-88 + 72*rr)*Z2^5*Z4 + (-546 + 278*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1568 - 112*rr)*Z1^2*Z2*Z3^2*Z4 + (378 - 154*rr)*Z1^2*Z2^2*Z4^2 + 
  (-735 - 259*rr)*Z1^3*Z3*Z4^2 + (-160 - 96*rr)*Z3^3*Z4^3 + 
  (-20 + 12*rr)*Z2*Z3*Z4^4 + (-35 - 7*rr)*Z1*Z4^5 + 
  (-252 - 84*rr)*Z1*Z2^4*Z5 + (10136 - 3416*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (1176 - 8792*rr)*Z1^3*Z3^2*Z5 + (1176 + 1008*rr)*Z1^3*Z2*Z4*Z5 + 
  (4224 - 128*rr)*Z3^4*Z4*Z5 + (192 - 544*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (-65 - 9*rr)*Z2^2*Z4^3*Z5 + (658 - 182*rr)*Z1*Z3*Z4^3*Z5 + 1568*Z1^4*Z5^2 + 
  (19680 - 5728*rr)*Z2*Z3^3*Z5^2 + (1236 + 1052*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-336 + 2576*rr)*Z1*Z3^2*Z4*Z5^2 + (644 - 244*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-28 + 44*rr)*Z2^3*Z5^3 + (-9464 + 2200*rr)*Z1*Z2*Z3*Z5^3 + 
  (-1246 - 154*rr)*Z1^2*Z4*Z5^3 + (-1 + 93*rr)*Z4^2*Z5^4 + 
  (1278 - 454*rr)*Z3*Z5^5 + (-490 - 1302*rr)*Z1^2*Z2^3*Z6 + 
  (5194 + 1666*rr)*Z1^3*Z2*Z3*Z6 + (1792 - 14080*rr)*Z3^5*Z6 + 
  (2401 + 1813*rr)*Z1^4*Z4*Z6 + (-7616 + 2368*rr)*Z2*Z3^3*Z4*Z6 + 
  (-490 + 174*rr)*Z2^2*Z3*Z4^2*Z6 + (-420 + 588*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1008 - 252*rr)*Z1*Z2*Z4^3*Z6 + (-16240 - 13104*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-11088 + 14224*rr)*Z1*Z3^3*Z5*Z6 + (2646 + 438*rr)*Z2^3*Z4*Z5*Z6 + 
  (4256 - 1484*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (686 - 882*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2604 + 1708*rr)*Z1*Z2^2*Z5^2*Z6 + (-32536 + 1288*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-560 + 188*rr)*Z4^3*Z5^2*Z6 + (13034 - 1026*rr)*Z3*Z4*Z5^3*Z6 + 
  (-231 - 341*rr)*Z2*Z5^4*Z6 + (-2156 + 1988*rr)*Z2^3*Z3*Z6^2 + 
  (-11760 - 4928*rr)*Z1*Z2*Z3^2*Z6^2 + (-5733 + 7*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-2352 - 13328*rr)*Z1^2*Z3*Z4*Z6^2 + (-98 - 42*rr)*Z4^4*Z6^2 + 
  (-12887 + 3087*rr)*Z1^2*Z2*Z5*Z6^2 + (1442 + 2786*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-4368 - 21616*rr)*Z3^2*Z5^2*Z6^2 + (3941 - 2401*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (8575 + 1869*rr)*Z1*Z5^3*Z6^2 + (4459 + 1029*rr)*Z1^3*Z6^3 + 
  (2548 + 9604*rr)*Z3^2*Z4*Z6^3 + (-784 - 392*rr)*Z2*Z4^2*Z6^3 + 
  (17640 - 1736*rr)*Z2*Z3*Z5*Z6^3 + (5439 + 5145*rr)*Z1*Z4*Z5*Z6^3 + 
  (-5194 - 490*rr)*Z2^2*Z6^4 + (15092 - 19796*rr)*Z1*Z3*Z6^4 + 
  (4116 + 3332*rr)*Z5*Z6^5, (-882 - 210*rr)*Z1^4*Z2^2 + 
  (-1176 + 1960*rr)*Z1^5*Z3 + (-768 + 896*rr)*Z2^3*Z3^3 + 
  (-2368 + 832*rr)*Z1*Z2*Z3^4 + (-124 - 108*rr)*Z2^4*Z3*Z4 + 
  (552 - 1560*rr)*Z1*Z2^2*Z3^2*Z4 + (-9408 - 704*rr)*Z1^2*Z3^3*Z4 + 
  (162 + 8*rr)*Z1*Z2^3*Z4^2 + (-560 - 108*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (245 - 105*rr)*Z1^3*Z4^3 + (32 - 32*rr)*Z3^2*Z4^4 + (-24 + 8*rr)*Z2*Z4^5 + 
  (-12 + 1020*rr)*Z1*Z2^3*Z3*Z5 + (-3640 + 2712*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (1141 + 59*rr)*Z1^2*Z2^2*Z4*Z5 + (5782 - 14*rr)*Z1^3*Z3*Z4*Z5 + 
  (544 + 1504*rr)*Z3^3*Z4^2*Z5 + (104 - 144*rr)*Z2*Z3*Z4^3*Z5 + 
  (-127 - 43*rr)*Z1*Z4^4*Z5 + (-630 + 798*rr)*Z1^3*Z2*Z5^2 + 
  (-20672 - 6720*rr)*Z3^4*Z5^2 + (-768 + 1152*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-31 - 21*rr)*Z2^2*Z4^2*Z5^2 + (1596 - 748*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-396 - 36*rr)*Z2^2*Z3*Z5^3 + (6040 + 3016*rr)*Z1*Z3^2*Z5^3 + 
  (-444 + 140*rr)*Z1*Z2*Z4*Z5^3 + (840 - 552*rr)*Z1^2*Z5^4 + 
  (-140 - 36*rr)*Z4*Z5^5 + (1372 - 240*rr)*Z1*Z2^4*Z6 + 
  (-504 - 1792*rr)*Z1^2*Z2^2*Z3*Z6 + (22344 - 4872*rr)*Z1^3*Z3^2*Z6 + 
  (-1323 + 945*rr)*Z1^3*Z2*Z4*Z6 + (11840 + 5056*rr)*Z3^4*Z4*Z6 + 
  (-960 - 528*rr)*Z2*Z3^2*Z4^2*Z6 + (136 - 16*rr)*Z2^2*Z4^3*Z6 + 
  (-728 - 112*rr)*Z1*Z3*Z4^3*Z6 + (1568 + 392*rr)*Z1^4*Z5*Z6 + 
  (5920 + 9440*rr)*Z2*Z3^3*Z5*Z6 + (164 + 388*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-6328 - 2280*rr)*Z1*Z3^2*Z4*Z5*Z6 + (749 - 497*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (90 - 114*rr)*Z2^3*Z5^2*Z6 + (12544 + 352*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3738 - 2198*rr)*Z1^2*Z4*Z5^2*Z6 + (-170 + 258*rr)*Z4^2*Z5^3*Z6 + 
  (-6844 - 1716*rr)*Z3*Z5^4*Z6 + (-168 + 2216*rr)*Z2^2*Z3^2*Z6^2 + 
  (-26432 - 4480*rr)*Z1*Z3^3*Z6^2 + (-224 - 620*rr)*Z2^3*Z4*Z6^2 + 
  (9968 - 224*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 987*rr)*Z1^2*Z4^2*Z6^2 + 
  (-5488 - 3668*rr)*Z1*Z2^2*Z5*Z6^2 + (-20580 - 1820*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (210 - 126*rr)*Z4^3*Z5*Z6^2 + (-644 + 3636*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-4018 + 426*rr)*Z2*Z5^3*Z6^2 + (-1225 + 2009*rr)*Z1^2*Z2*Z6^3 + 
  (-868 + 84*rr)*Z3*Z4^2*Z6^3 + (4592 + 15792*rr)*Z3^2*Z5*Z6^3 + 
  (-3360 + 448*rr)*Z2*Z4*Z5*Z6^3 + (-8967 + 2219*rr)*Z1*Z5^2*Z6^3 + 
  (6272 + 5824*rr)*Z2*Z3*Z6^4 + (4998 - 2450*rr)*Z1*Z4*Z6^4 + 
  (2058 - 2058*rr)*Z6^6, (-490 + 518*rr)*Z1^4*Z2^2 + 2352*Z1^5*Z3 + 
  (-320 - 960*rr)*Z2^3*Z3^3 + (-7360 - 64*rr)*Z1*Z2*Z3^4 + 
  (240 + 80*rr)*Z2^4*Z3*Z4 + (-3008 + 736*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (1456 + 3984*rr)*Z1^2*Z3^3*Z4 + (-93 - 163*rr)*Z1*Z2^3*Z4^2 + 
  (-168 - 36*rr)*Z1^2*Z2*Z3*Z4^2 + (-588 - 84*rr)*Z1^3*Z4^3 - 96*Z3^2*Z4^4 + 
  (30 + 6*rr)*Z2*Z4^5 + (1956 - 724*rr)*Z1*Z2^3*Z3*Z5 + 
  (11480 - 440*rr)*Z1^2*Z2*Z3^2*Z5 + (420 + 232*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-196 - 2996*rr)*Z1^3*Z3*Z4*Z5 + (3360 - 1440*rr)*Z3^3*Z4^2*Z5 + 
  (-448 + 96*rr)*Z2*Z3*Z4^3*Z5 + (-33 + 63*rr)*Z1*Z4^4*Z5 + 
  (966 - 1302*rr)*Z1^3*Z2*Z5^2 + (12672 + 15488*rr)*Z3^4*Z5^2 + 
  (-560 - 1808*rr)*Z2*Z3^2*Z4*Z5^2 + (206 + 58*rr)*Z2^2*Z4^2*Z5^2 + 
  (-2954 + 98*rr)*Z1*Z3*Z4^2*Z5^2 + (656 + 304*rr)*Z2^2*Z3*Z5^3 + 
  (576 - 5184*rr)*Z1*Z3^2*Z5^3 + (-1072 - 144*rr)*Z1*Z2*Z4*Z5^3 + 
  (-322 + 698*rr)*Z1^2*Z5^4 + (359 - 43*rr)*Z4*Z5^5 + 
  (-994 - 262*rr)*Z1*Z2^4*Z6 + (1988 - 364*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (-9016 - 2408*rr)*Z1^3*Z3^2*Z6 + (2793 + 609*rr)*Z1^3*Z2*Z4*Z6 + 
  (8576 - 8064*rr)*Z3^4*Z4*Z6 + (-1160 + 1176*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (-167 - 75*rr)*Z2^2*Z4^3*Z6 + (749 + 497*rr)*Z1*Z3*Z4^3*Z6 + 
  (294 - 294*rr)*Z1^4*Z5*Z6 + (7424 - 8704*rr)*Z2*Z3^3*Z5*Z6 + 
  (3620 - 604*rr)*Z2^2*Z3*Z4*Z5*Z6 + (-19376 + 2768*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-497 - 49*rr)*Z1*Z2*Z4^2*Z5*Z6 + (128 - 96*rr)*Z2^3*Z5^2*Z6 + 
  (-20398 - 74*rr)*Z1*Z2*Z3*Z5^2*Z6 + (-4039 + 1211*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (837 - 17*rr)*Z4^2*Z5^3*Z6 + (808 - 648*rr)*Z3*Z5^4*Z6 + 
  (-10360 - 1800*rr)*Z2^2*Z3^2*Z6^2 + (-14560 - 1568*rr)*Z1*Z3^3*Z6^2 + 
  (-1134 - 146*rr)*Z2^3*Z4*Z6^2 + (3290 - 4774*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-3479 - 1113*rr)*Z1^2*Z4^2*Z6^2 + (-2548 + 3472*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (6958 + 9226*rr)*Z1^2*Z3*Z5*Z6^2 + (14 + 42*rr)*Z4^3*Z5*Z6^2 + 
  (5852 + 148*rr)*Z3*Z4*Z5^2*Z6^2 + (-959 + 387*rr)*Z2*Z5^3*Z6^2 + 
  (9310 - 294*rr)*Z1^2*Z2*Z6^3 + (3892 + 1372*rr)*Z3*Z4^2*Z6^3 + 
  (26096 + 784*rr)*Z3^2*Z5*Z6^3 + (7 + 553*rr)*Z2*Z4*Z5*Z6^3 + 
  (5978 + 1246*rr)*Z1*Z5^2*Z6^3 + (-9016 - 10864*rr)*Z2*Z3*Z6^4 + 
  (-6566 - 4802*rr)*Z1*Z4*Z6^4 + (-8232 - 5488*rr)*Z6^6, 
 (1666 + 938*rr)*Z1^4*Z2^2 + (1960 + 2744*rr)*Z1^5*Z3 + 1280*Z2^3*Z3^3 + 
  (-1280 - 256*rr)*Z1*Z2*Z3^4 + (-120 + 40*rr)*Z2^4*Z3*Z4 + 
  (-2432 + 1024*rr)*Z1*Z2^2*Z3^2*Z4 + (560 + 3600*rr)*Z1^2*Z3^3*Z4 + 
  (-319 + 81*rr)*Z1*Z2^3*Z4^2 + (1666 + 26*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-392 + 182*rr)*Z1^3*Z4^3 + (-144 + 48*rr)*Z3^2*Z4^4 + 
  (66 - 6*rr)*Z2*Z4^5 + (1224 - 1064*rr)*Z1*Z2^3*Z3*Z5 + 
  (16744 - 2056*rr)*Z1^2*Z2*Z3^2*Z5 + (-1120 - 796*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-11368 - 840*rr)*Z1^3*Z3*Z4*Z5 + (-320 - 1472*rr)*Z3^3*Z4^2*Z5 + 
  (-640 + 256*rr)*Z2*Z3*Z4^3*Z5 + (18 + 22*rr)*Z1*Z4^4*Z5 + 
  (-714 - 686*rr)*Z1^3*Z2*Z5^2 + (9152 + 832*rr)*Z3^4*Z5^2 + 
  (1864 - 1192*rr)*Z2*Z3^2*Z4*Z5^2 + (-15 - 45*rr)*Z2^2*Z4^2*Z5^2 + 
  (938 + 542*rr)*Z1*Z3*Z4^2*Z5^2 + (20 - 68*rr)*Z2^2*Z3*Z5^3 + 
  (-9684 + 1284*rr)*Z1*Z3^2*Z5^3 + (1531 + 369*rr)*Z1*Z2*Z4*Z5^3 + 
  (-567 + 59*rr)*Z1^2*Z5^4 + (-222 + 38*rr)*Z4*Z5^5 + 
  (-1400 + 64*rr)*Z1*Z2^4*Z6 + (-3864 - 1624*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (3528 - 7560*rr)*Z1^3*Z3^2*Z6 + (1127 - 3045*rr)*Z1^3*Z2*Z4*Z6 + 
  (-7936 - 3328*rr)*Z3^4*Z4*Z6 + (200 - 424*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (485 + 25*rr)*Z2^2*Z4^3*Z6 + (770 - 406*rr)*Z1*Z3*Z4^3*Z6 + 
  (2646 + 98*rr)*Z1^4*Z5*Z6 + (1856 - 8512*rr)*Z2*Z3^3*Z5*Z6 + 
  (-3008 + 1024*rr)*Z2^2*Z3*Z4*Z5*Z6 + (22176 + 8224*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-3360 + 812*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-262 + 302*rr)*Z2^3*Z5^2*Z6 + 
  (-9744 - 2640*rr)*Z1*Z2*Z3*Z5^2*Z6 + (6181 + 3871*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-258 - 646*rr)*Z4^2*Z5^3*Z6 + (7734 + 2786*rr)*Z3*Z5^4*Z6 + 
  (-4928 + 768*rr)*Z2^2*Z3^2*Z6^2 + (-13440 + 5376*rr)*Z1*Z3^3*Z6^2 + 
  (854 + 198*rr)*Z2^3*Z4*Z6^2 + (-16744 + 2968*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-4459 + 1939*rr)*Z1^2*Z4^2*Z6^2 + (2254 + 4410*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (-1862 + 9534*rr)*Z1^2*Z3*Z5*Z6^2 + (-700 - 224*rr)*Z4^3*Z5*Z6^2 + 
  (12586 - 8706*rr)*Z3*Z4*Z5^2*Z6^2 + (4907 + 417*rr)*Z2*Z5^3*Z6^2 + 
  (3528 - 5488*rr)*Z1^2*Z2*Z6^3 + (4158 - 2954*rr)*Z3*Z4^2*Z6^3 + 
  (22400 - 13888*rr)*Z3^2*Z5*Z6^3 + (-2583 - 917*rr)*Z2*Z4*Z5*Z6^3 + 
  (17444 + 924*rr)*Z1*Z5^2*Z6^3 + (-19404 - 3108*rr)*Z2*Z3*Z6^4 + 
  (-18620 + 2940*rr)*Z1*Z4*Z6^4 + (-13034 + 2058*rr)*Z6^6, 
 (3038 - 434*rr)*Z1^4*Z2^2 + (1960 + 1176*rr)*Z1^5*Z3 + 
  (-2688 + 1024*rr)*Z2^3*Z3^3 + (-4416 + 832*rr)*Z1*Z2*Z3^4 + 
  (28 - 180*rr)*Z2^4*Z3*Z4 + (5576 + 584*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (3248 - 432*rr)*Z1^2*Z3^3*Z4 + (-228 + 354*rr)*Z1*Z2^3*Z4^2 + 
  (2408 - 548*rr)*Z1^2*Z2*Z3*Z4^2 + (-98 + 294*rr)*Z1^3*Z4^3 + 
  (64 + 96*rr)*Z3^2*Z4^4 + (22 - 34*rr)*Z2*Z4^5 + 
  (-4012 - 100*rr)*Z1*Z2^3*Z3*Z5 + (-15792 + 1584*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (-2583 - 1069*rr)*Z1^2*Z2^2*Z4*Z5 + (-10682 + 2394*rr)*Z1^3*Z3*Z4*Z5 + 
  (-4608 - 1024*rr)*Z3^3*Z4^2*Z5 + (604 + 580*rr)*Z2*Z3*Z4^3*Z5 + 
  (284 + 64*rr)*Z1*Z4^4*Z5 + (-420 + 812*rr)*Z1^3*Z2*Z5^2 + 
  (3456 - 6016*rr)*Z3^4*Z5^2 + (-8240 - 400*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-247 - 173*rr)*Z2^2*Z4^2*Z5^2 + (-1750 + 318*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (764 - 524*rr)*Z2^2*Z3*Z5^3 + (5716 + 380*rr)*Z1*Z3^2*Z5^3 + 
  (2721 + 451*rr)*Z1*Z2*Z4*Z5^3 + (-1407 - 221*rr)*Z1^2*Z5^4 + 
  (-452 + 52*rr)*Z4*Z5^5 + (1344 + 596*rr)*Z1*Z2^4*Z6 + 
  (-2884 - 140*rr)*Z1^2*Z2^2*Z3*Z6 + (5488 + 1456*rr)*Z1^3*Z3^2*Z6 + 
  (-5145 - 2849*rr)*Z1^3*Z2*Z4*Z6 + (-11968 + 4288*rr)*Z3^4*Z4*Z6 + 
  (2272 - 1200*rr)*Z2*Z3^2*Z4^2*Z6 + (289 + 13*rr)*Z2^2*Z4^3*Z6 + 
  (1680 - 504*rr)*Z1*Z3*Z4^3*Z6 + (1274 - 98*rr)*Z1^4*Z5*Z6 + 
  (9248 + 13792*rr)*Z2*Z3^3*Z5*Z6 + (-7096 + 1464*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20440 + 9512*rr)*Z1*Z3^2*Z4*Z5*Z6 + (910 + 1512*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-738 - 70*rr)*Z2^3*Z5^2*Z6 + (7336 - 2024*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (2947 + 385*rr)*Z1^2*Z4*Z5^2*Z6 + (-1693 - 151*rr)*Z4^2*Z5^3*Z6 + 
  (-176 - 272*rr)*Z3*Z5^4*Z6 + (-4760 + 1272*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2464 + 2912*rr)*Z1*Z3^3*Z6^2 + (1876 + 184*rr)*Z2^3*Z4*Z6^2 + 
  (-2338 + 6790*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-49 + 2625*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 3598*rr)*Z1*Z2^2*Z5*Z6^2 + (-19306 - 6734*rr)*Z1^2*Z3*Z5*Z6^2 + 
  140*rr*Z4^3*Z5*Z6^2 + (-16408 - 1160*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (196 - 276*rr)*Z2*Z5^3*Z6^2 + (-11221 - 4263*rr)*Z1^2*Z2*Z6^3 + 
  (2590 - 3682*rr)*Z3*Z4^2*Z6^3 + (-3472 + 31920*rr)*Z3^2*Z5*Z6^3 + 
  (-672 - 644*rr)*Z2*Z4*Z5*Z6^3 + (-6713 + 1365*rr)*Z1*Z5^2*Z6^3 + 
  (-13132 + 7476*rr)*Z2*Z3*Z6^4 + (-7644 + 8036*rr)*Z1*Z4*Z6^4 + 
  (-2058 + 7546*rr)*Z6^6, (490 + 770*rr)*Z1^4*Z2^2 + 
  (1568 + 1568*rr)*Z1^5*Z3 + (3648 - 960*rr)*Z2^3*Z3^3 + 
  (7040 - 3200*rr)*Z1*Z2*Z3^4 + (-132 + 204*rr)*Z2^4*Z3*Z4 + 
  (-4040 + 2424*rr)*Z1*Z2^2*Z3^2*Z4 + (8960 + 3328*rr)*Z1^2*Z3^3*Z4 + 
  (-153 - 89*rr)*Z1*Z2^3*Z4^2 + (1134 + 214*rr)*Z1^2*Z2*Z3*Z4^2 - 
  196*Z1^3*Z4^3 + (-96 + 32*rr)*Z3^2*Z4^4 + (44 - 4*rr)*Z2*Z4^5 + 
  (128 - 1312*rr)*Z1*Z2^3*Z3*Z5 + (9072 + 80*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (56 - 144*rr)*Z1^2*Z2^2*Z4*Z5 + (-5880 - 1232*rr)*Z1^3*Z3*Z4*Z5 + 
  (2144 - 1504*rr)*Z3^3*Z4^2*Z5 + (-344 + 120*rr)*Z2*Z3*Z4^3*Z5 + 
  (-36 + 60*rr)*Z1*Z4^4*Z5 + (56 - 1008*rr)*Z1^3*Z2*Z5^2 + 
  (23104 + 7872*rr)*Z3^4*Z5^2 + (2808 - 792*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (32 + 56*rr)*Z2^2*Z4^2*Z5^2 + (-1120 + 672*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-76 + 28*rr)*Z2^2*Z3*Z5^3 + (-11712 - 2624*rr)*Z1*Z3^2*Z5^3 + 
  (-45 + 25*rr)*Z1*Z2*Z4*Z5^3 + (-350 + 358*rr)*Z1^2*Z5^4 + 
  (44 + 4*rr)*Z4*Z5^5 + (-2786 + 110*rr)*Z1*Z2^4*Z6 + 
  (-700 + 3388*rr)*Z1^2*Z2^2*Z3*Z6 + (20776 - 3304*rr)*Z1^3*Z3^2*Z6 + 
  (1715 - 917*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 9152*rr)*Z3^4*Z4*Z6 + 
  (-1688 + 1256*rr)*Z2*Z3^2*Z4^2*Z6 + (-228 - 84*rr)*Z2^2*Z4^3*Z6 + 
  (-210 + 406*rr)*Z1*Z3*Z4^3*Z6 + 1568*Z1^4*Z5*Z6 + 
  (-1472 - 17088*rr)*Z2*Z3^3*Z5*Z6 + (1592 - 664*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (4760 - 152*rr)*Z1*Z3^2*Z4*Z5*Z6 + (-1393 + 119*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (132 + 236*rr)*Z2^3*Z5^2*Z6 + (-15414 + 3390*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (4347 + 2793*rr)*Z1^2*Z4*Z5^2*Z6 + (-2 - 294*rr)*Z4^2*Z5^3*Z6 + 
  (6484 + 2684*rr)*Z3*Z5^4*Z6 + (9968 - 2992*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2912 - 10080*rr)*Z1*Z3^3*Z6^2 + (-1134 + 1074*rr)*Z2^3*Z4*Z6^2 + 
  (-8162 + 686*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-1519 + 1365*rr)*Z1^2*Z4^2*Z6^2 + 
  (2744 + 6328*rr)*Z1*Z2^2*Z5*Z6^2 + (8036 - 2212*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-1064 + 56*rr)*Z4^3*Z5*Z6^2 + (4200 - 5128*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (8344 + 104*rr)*Z2*Z5^3*Z6^2 + (-539 - 2597*rr)*Z1^2*Z2*Z6^3 + 
  (-2828 + 420*rr)*Z3*Z4^2*Z6^3 + (-7952 - 22288*rr)*Z3^2*Z5*Z6^3 + 
  (7028 + 504*rr)*Z2*Z4*Z5*Z6^3 + (12593 - 1309*rr)*Z1*Z5^2*Z6^3 + 
  (12348 - 6916*rr)*Z2*Z3*Z6^4 + (-9408 + 4900*rr)*Z1*Z4*Z6^4 + 
  (-5488 + 5488*rr)*Z6^6, (196 + 476*rr)*Z1^4*Z2^2 + 
  (-1176 + 392*rr)*Z1^5*Z3 + (-1984 - 448*rr)*Z2^3*Z3^3 + 
  (1664 - 3456*rr)*Z1*Z2*Z3^4 + (284 - 20*rr)*Z2^4*Z3*Z4 + 
  (3016 + 1608*rr)*Z1*Z2^2*Z3^2*Z4 + (3136 - 2496*rr)*Z1^2*Z3^3*Z4 + 
  (-447 - 7*rr)*Z1*Z2^3*Z4^2 + (1484 + 424*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-98 - 154*rr)*Z1^3*Z4^3 + (-16 + 16*rr)*Z3^2*Z4^4 + (12 - 4*rr)*Z2*Z4^5 + 
  (-3792 - 144*rr)*Z1*Z2^3*Z3*Z5 + (-25368 + 3384*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (2219 - 627*rr)*Z1^2*Z2^2*Z4*Z5 + (-392 - 168*rr)*Z1^3*Z3*Z4*Z5 + 
  (1216 - 320*rr)*Z3^3*Z4^2*Z5 + (-124 + 84*rr)*Z2*Z3*Z4^3*Z5 + 
  (-29 + 103*rr)*Z1*Z4^4*Z5 + (-630 + 126*rr)*Z1^3*Z2*Z5^2 + 
  (3968 - 2432*rr)*Z3^4*Z5^2 + (-2456 - 456*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (164 - 60*rr)*Z2^2*Z4^2*Z5^2 + (-2254 - 458*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (828 - 204*rr)*Z2^2*Z3*Z5^3 + (5396 - 836*rr)*Z1*Z3^2*Z5^3 + 
  (-1018 + 722*rr)*Z1*Z2*Z4*Z5^3 + (154 - 370*rr)*Z1^2*Z5^4 + 
  (-172 - 132*rr)*Z4*Z5^5 + (-658 + 670*rr)*Z1*Z2^4*Z6 + 
  (9296 + 3080*rr)*Z1^2*Z2^2*Z3*Z6 + (16856 + 2184*rr)*Z1^3*Z3^2*Z6 + 
  (4557 - 329*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 1472*rr)*Z3^4*Z4*Z6 + 
  (776 + 808*rr)*Z2*Z3^2*Z4^2*Z6 + (-494 + 90*rr)*Z2^2*Z4^3*Z6 + 
  (616 + 840*rr)*Z1*Z3*Z4^3*Z6 + (196 + 196*rr)*Z1^4*Z5*Z6 + 
  (-1696 + 9376*rr)*Z2*Z3^3*Z5*Z6 + (-3644 - 2540*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18592 + 1024*rr)*Z1*Z3^2*Z4*Z5*Z6 + (7 - 315*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-176 - 336*rr)*Z2^3*Z5^2*Z6 + (10010 + 7982*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-4081 - 539*rr)*Z1^2*Z4*Z5^2*Z6 + (-51 + 7*rr)*Z4^2*Z5^3*Z6 + 
  (-6760 - 1080*rr)*Z3*Z5^4*Z6 + (4928 - 6240*rr)*Z2^2*Z3^2*Z6^2 + 
  (-6048 - 6048*rr)*Z1*Z3^3*Z6^2 + (-42 + 1270*rr)*Z2^3*Z4*Z6^2 + 
  (-6300 - 1708*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-490 - 644*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 42*rr)*Z1*Z2^2*Z5*Z6^2 + (-2352 - 12208*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-182 + 266*rr)*Z4^3*Z5*Z6^2 + (-10332 + 2796*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (518 - 302*rr)*Z2*Z5^3*Z6^2 + (2205 - 49*rr)*Z1^2*Z2*Z6^3 + 
  (308 + 2436*rr)*Z3*Z4^2*Z6^3 + (-24416 + 11648*rr)*Z3^2*Z5*Z6^3 + 
  (9576 - 392*rr)*Z2*Z4*Z5*Z6^3 + (-12985 - 427*rr)*Z1*Z5^2*Z6^3 + 
  (3920 - 7504*rr)*Z2*Z3*Z6^4 + (-2548 - 196*rr)*Z1*Z4*Z6^4 + 2744*rr*Z6^6, 
 (-1568 - 392*rr)*Z1^4*Z2^2 + (2744 - 1176*rr)*Z1^5*Z3 + 
  (-1792 + 128*rr)*Z2^3*Z3^3 + (-7616 + 5568*rr)*Z1*Z2*Z3^4 + 
  (140 - 68*rr)*Z2^4*Z3*Z4 + (-2184 - 904*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (2576 + 2800*rr)*Z1^2*Z3^3*Z4 + (175 - 131*rr)*Z1*Z2^3*Z4^2 + 
  (-2394 - 70*rr)*Z1^2*Z2*Z3*Z4^2 + 28*rr*Z1^3*Z4^3 + 
  (16 - 16*rr)*Z3^2*Z4^4 + (-12 + 4*rr)*Z2*Z4^5 + 
  (2156 + 292*rr)*Z1*Z2^3*Z3*Z5 + (13048 - 2968*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (896 + 868*rr)*Z1^2*Z2^2*Z4*Z5 + (2940 - 2100*rr)*Z1^3*Z3*Z4*Z5 + 
  (-672 - 224*rr)*Z3^3*Z4^2*Z5 + (624 - 16*rr)*Z2*Z3*Z4^3*Z5 + 
  (-70 - 50*rr)*Z1*Z4^4*Z5 + (-98 - 126*rr)*Z1^3*Z2*Z5^2 + 
  (21504 + 7168*rr)*Z3^4*Z5^2 + (-4320 + 1248*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (132 + 52*rr)*Z2^2*Z4^2*Z5^2 + (-210 + 106*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-56 + 216*rr)*Z2^2*Z3*Z5^3 + (-2632 - 2264*rr)*Z1*Z3^2*Z5^3 + 
  (-1554 - 406*rr)*Z1*Z2*Z4*Z5^3 + (1120 + 224*rr)*Z1^2*Z5^4 + 
  (333 - 57*rr)*Z4*Z5^5 + (84 - 560*rr)*Z1*Z2^4*Z6 + 
  (-6272 - 224*rr)*Z1^2*Z2^2*Z3*Z6 + (-21560 + 1176*rr)*Z1^3*Z3^2*Z6 + 
  (-1176 + 2940*rr)*Z1^3*Z2*Z4*Z6 + (7168 - 1280*rr)*Z3^4*Z4*Z6 + 
  (-616 - 296*rr)*Z2*Z3^2*Z4^2*Z6 + (-112 - 160*rr)*Z2^2*Z4^3*Z6 + 
  (-658 - 98*rr)*Z1*Z3*Z4^3*Z6 + (-686 - 490*rr)*Z1^4*Z5*Z6 + 
  (448 - 3904*rr)*Z2*Z3^3*Z5*Z6 + (8064 - 784*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-17584 - 560*rr)*Z1*Z3^2*Z4*Z5*Z6 + (1575 - 385*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (476 - 76*rr)*Z2^3*Z5^2*Z6 + (-5978 + 882*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3871 - 1365*rr)*Z1^2*Z4*Z5^2*Z6 + (679 + 181*rr)*Z4^2*Z5^3*Z6 + 
  (-4732 - 1780*rr)*Z3*Z5^4*Z6 + (-5656 + 3192*rr)*Z2^2*Z3^2*Z6^2 - 
  9408*Z1*Z3^3*Z6^2 + (-2338 - 1022*rr)*Z2^3*Z4*Z6^2 + 
  (16954 - 5782*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 1127*rr)*Z1^2*Z4^2*Z6^2 + 
  (-6174 + 238*rr)*Z1*Z2^2*Z5*Z6^2 + (13230 + 9898*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (350 - 182*rr)*Z4^3*Z5*Z6^2 + (392 - 168*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-3115 + 511*rr)*Z2*Z5^3*Z6^2 + (2058 + 3822*rr)*Z1^2*Z2*Z6^3 + 
  (-784 - 392*rr)*Z3*Z4^2*Z6^3 + (-1568 + 8064*rr)*Z3^2*Z5*Z6^3 + 
  (-5733 + 1869*rr)*Z2*Z4*Z5*Z6^3 + (2646 - 686*rr)*Z1*Z5^2*Z6^3 + 
  (11368 + 784*rr)*Z2*Z3*Z6^4 + (8918 - 4606*rr)*Z1*Z4*Z6^4 - 5488*rr*Z6^6, 
 (-490 - 490*rr)*Z1^4*Z2^2 + (-1920 + 1920*rr)*Z2^3*Z3^3 + 
  (-896 + 4992*rr)*Z1*Z2*Z3^4 + (-240 - 240*rr)*Z2^4*Z3*Z4 + 
  (3696 - 2320*rr)*Z1*Z2^2*Z3^2*Z4 + (-5152 - 2912*rr)*Z1^2*Z3^3*Z4 + 
  (84 + 112*rr)*Z1*Z2^3*Z4^2 + (-1554 - 210*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (441 + 91*rr)*Z1^3*Z4^3 + (128 - 32*rr)*Z3^2*Z4^4 + (-54 + 2*rr)*Z2*Z4^5 + 
  (-952 + 1176*rr)*Z1*Z2^3*Z3*Z5 + (-5544 + 392*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (735 + 77*rr)*Z1^2*Z2^2*Z4*Z5 + (4998 + 2562*rr)*Z1^3*Z3*Z4*Z5 + 
  (-3328 + 1920*rr)*Z3^3*Z4^2*Z5 + (664 - 240*rr)*Z2*Z3*Z4^3*Z5 + 
  (56 - 100*rr)*Z1*Z4^4*Z5 + (-2646 + 1358*rr)*Z1^3*Z2*Z5^2 + 
  (-13056 - 14592*rr)*Z3^4*Z5^2 + (-2208 + 3104*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-121 - 91*rr)*Z2^2*Z4^2*Z5^2 + (3430 - 110*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-492 - 324*rr)*Z2^2*Z3*Z5^3 + (-1540 + 4724*rr)*Z1*Z3^2*Z5^3 + 
  (217 + 235*rr)*Z1*Z2*Z4*Z5^3 + (2100 - 868*rr)*Z1^2*Z5^4 + 
  (-378 - 46*rr)*Z4*Z5^5 + (1428 + 140*rr)*Z1*Z2^4*Z6 + 
  (-5292 - 196*rr)*Z1^2*Z2^2*Z3*Z6 + (6664 + 4312*rr)*Z1^3*Z3^2*Z6 + 
  (441 + 1225*rr)*Z1^3*Z2*Z4*Z6 + (448 + 6464*rr)*Z3^4*Z4*Z6 + 
  (448 - 592*rr)*Z2*Z3^2*Z4^2*Z6 + (133 + 57*rr)*Z2^2*Z4^3*Z6 + 
  (21 - 735*rr)*Z1*Z3*Z4^3*Z6 + (-5152 + 11936*rr)*Z2*Z3^3*Z5*Z6 + 
  (-1624 - 280*rr)*Z2^2*Z3*Z4*Z5*Z6 + (12600 - 1624*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (987 - 483*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-350 - 90*rr)*Z2^3*Z5^2*Z6 + 
  (29918 + 5082*rr)*Z1*Z2*Z3*Z5^2*Z6 + (1666 - 1946*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-231 + 75*rr)*Z4^2*Z5^3*Z6 + (-11592 - 216*rr)*Z3*Z5^4*Z6 + 
  (3584 + 7168*rr)*Z2^2*Z3^2*Z6^2 + (-1568 - 224*rr)*Z1*Z3^3*Z6^2 + 
  (-420 - 588*rr)*Z2^3*Z4*Z6^2 + (3332 - 2548*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (245 - 931*rr)*Z1^2*Z4^2*Z6^2 + (4704 - 3528*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (36456 + 1176*rr)*Z1^2*Z3*Z5*Z6^2 + (504 - 140*rr)*Z4^3*Z5*Z6^2 + 
  (-5236 + 1764*rr)*Z3*Z4*Z5^2*Z6^2 + (-3661 + 1337*rr)*Z2*Z5^3*Z6^2 + 
  (343 + 2205*rr)*Z1^2*Z2*Z6^3 - 1120*rr*Z3*Z4^2*Z6^3 + 
  (-2352 - 3024*rr)*Z3^2*Z5*Z6^3 + (-4067 + 791*rr)*Z2*Z4*Z5*Z6^3 + 
  (-931 - 4361*rr)*Z1*Z5^2*Z6^3 + (-6468 + 10388*rr)*Z2*Z3*Z6^4 + 
  (686 - 4214*rr)*Z1*Z4*Z6^4 + (-6174 - 2058*rr)*Z6^6, 
 (1078 + 210*rr)*Z1^3*Z2^3 + (1470 - 2450*rr)*Z1^4*Z2*Z3 + 
  (5504 + 896*rr)*Z2^2*Z3^4 + (11648 - 896*rr)*Z1*Z3^5 + 392*rr*Z1^5*Z4 + 
  (-1224 + 24*rr)*Z2^3*Z3^2*Z4 + (-2800 + 1328*rr)*Z1*Z2*Z3^3*Z4 + 
  (62 - 10*rr)*Z2^4*Z4^2 - 104*rr*Z1*Z2^2*Z3*Z4^2 + 
  (1372 + 476*rr)*Z1^2*Z3^2*Z4^2 + (-175 - 21*rr)*Z1^2*Z2*Z4^3 + 
  (112 + 80*rr)*Z2^4*Z3*Z5 + (2744 - 1816*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 - 7952*rr)*Z1^2*Z3^3*Z5 + (-84 + 188*rr)*Z1*Z2^3*Z4*Z5 + 
  (1218 + 1218*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1617 - 553*rr)*Z1^3*Z4^2*Z5 + 
  (-304 + 16*rr)*Z3^2*Z4^3*Z5 + (30 - 22*rr)*Z2*Z4^4*Z5 + 
  (-1638 - 882*rr)*Z1^2*Z2^2*Z5^2 + (1078 + 3458*rr)*Z1^3*Z3*Z5^2 + 
  (7936 - 384*rr)*Z3^3*Z4*Z5^2 + (-72 + 48*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-469 + 193*rr)*Z1*Z4^3*Z5^2 + (3456 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (31 - 131*rr)*Z2^2*Z4*Z5^3 + (-2072 - 1576*rr)*Z1*Z3*Z4*Z5^3 + 
  (1211 + 721*rr)*Z1*Z2*Z5^4 + (-451 - 105*rr)*Z5^6 + 
  (112 - 112*rr)*Z2^5*Z6 + (-1036 - 28*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5488 + 6608*rr)*Z1^2*Z2*Z3^2*Z6 + (196 - 784*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-1029 - 1225*rr)*Z1^3*Z3*Z4*Z6 + (-1232 + 432*rr)*Z3^3*Z4^2*Z6 + 
  (-308 - 148*rr)*Z2*Z3*Z4^3*Z6 + (-189 + 63*rr)*Z1*Z4^4*Z6 + 
  (-6860 - 2940*rr)*Z1^3*Z2*Z5*Z6 + (-5376 - 17664*rr)*Z3^4*Z5*Z6 + 
  (-504 + 2024*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-525 - 317*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (-2233 + 707*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-5278 - 2682*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-23912 - 13944*rr)*Z1*Z3^2*Z5^2*Z6 + (1316 + 1400*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (7007 + 2205*rr)*Z1^2*Z5^3*Z6 + (-2786 + 58*rr)*Z4*Z5^4*Z6 + 
  (1029 + 343*rr)*Z1^4*Z6^2 + (5488 - 1456*rr)*Z2*Z3^3*Z6^2 + 
  (-4564 + 756*rr)*Z2^2*Z3*Z4*Z6^2 + (7252 + 8708*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (-1862 + 714*rr)*Z1*Z2*Z4^2*Z6^2 + (-3290 - 182*rr)*Z2^3*Z5*Z6^2 + 
  (-4508 + 8820*rr)*Z1*Z2*Z3*Z5*Z6^2 + (2156 + 1372*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2513 + 441*rr)*Z4^2*Z5^2*Z6^2 + (-26012 - 84*rr)*Z3*Z5^3*Z6^2 + 
  (4067 - 539*rr)*Z1*Z2^2*Z6^3 + (-15778 + 3430*rr)*Z1^2*Z3*Z6^3 + 
  (-882 + 126*rr)*Z4^3*Z6^3 + (-7448 - 2520*rr)*Z3*Z4*Z5*Z6^3 + 
  (-4361 + 3045*rr)*Z2*Z5^2*Z6^3 + (-10192 - 1568*rr)*Z3^2*Z6^4 + 
  (-4704 + 1176*rr)*Z2*Z4*Z6^4 + 1568*rr*Z1*Z5*Z6^4, 
 (-98 - 406*rr)*Z1^3*Z2^3 + (196 + 588*rr)*Z1^4*Z2*Z3 + 
  (-6336 - 2496*rr)*Z2^2*Z3^4 + (-21504 - 5632*rr)*Z1*Z3^5 + 
  (686 - 490*rr)*Z1^5*Z4 + (996 + 84*rr)*Z2^3*Z3^2*Z4 + 
  (5824 + 1600*rr)*Z1*Z2*Z3^3*Z4 + (3 - 9*rr)*Z2^4*Z4^2 + 
  (-385 - 205*rr)*Z1*Z2^2*Z3*Z4^2 + (-28 - 1260*rr)*Z1^2*Z3^2*Z4^2 + 
  (-147 + 91*rr)*Z1^2*Z2*Z4^3 + (144 + 16*rr)*Z2^4*Z3*Z5 + 
  (-3136 + 896*rr)*Z1*Z2^2*Z3^2*Z5 + (-5824 + 6720*rr)*Z1^2*Z3^3*Z5 + 
  212*rr*Z1*Z2^3*Z4*Z5 + (1666 - 714*rr)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-588 + 322*rr)*Z1^3*Z4^2*Z5 + (-232 + 88*rr)*Z3^2*Z4^3*Z5 + 
  (40 + 20*rr)*Z2*Z4^4*Z5 + (-1953 + 749*rr)*Z1^2*Z2^2*Z5^2 + 
  (-686 - 1834*rr)*Z1^3*Z3*Z5^2 + (-9856 - 1664*rr)*Z3^3*Z4*Z5^2 + 
  (-532 + 388*rr)*Z2*Z3*Z4^2*Z5^2 + (343 - 259*rr)*Z1*Z4^3*Z5^2 + 
  (-4768 - 1248*rr)*Z2*Z3^2*Z5^3 + (-196 - 12*rr)*Z2^2*Z4*Z5^3 + 
  (3150 + 1386*rr)*Z1*Z3*Z4*Z5^3 + (1582 - 694*rr)*Z1*Z2*Z5^4 + 
  (116 + 220*rr)*Z5^6 + (-84 - 68*rr)*Z2^5*Z6 + 
  (-406 + 658*rr)*Z1*Z2^3*Z3*Z6 + (16072 - 3192*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-588 + 266*rr)*Z1^2*Z2^2*Z4*Z6 + (-6272 - 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (-728 + 712*rr)*Z3^3*Z4^2*Z6 + (854 + 30*rr)*Z2*Z3*Z4^3*Z6 + 
  (217 - 35*rr)*Z1*Z4^4*Z6 + (-3724 + 1568*rr)*Z1^3*Z2*Z5*Z6 + 
  (-30464 + 19456*rr)*Z3^4*Z5*Z6 + (7336 - 1848*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (952 + 184*rr)*Z2^2*Z4^2*Z5*Z6 + (-1526 - 630*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (1372 + 3156*rr)*Z2^2*Z3*Z5^2*Z6 + (15400 + 8120*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (2954 + 350*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2107 - 1631*rr)*Z1^2*Z5^3*Z6 + 
  (791 - 27*rr)*Z4*Z5^4*Z6 + (-686 - 686*rr)*Z1^4*Z6^2 + 
  (-16912 - 6160*rr)*Z2*Z3^3*Z6^2 + (4382 - 266*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (588 - 3108*rr)*Z1*Z3^2*Z4*Z6^2 + (833 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-252 - 308*rr)*Z2^3*Z5*Z6^2 + (17640 - 784*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-1519 + 1715*rr)*Z1^2*Z4*Z5*Z6^2 + (2681 - 581*rr)*Z4^2*Z5^2*Z6^2 + 
  (5600 + 224*rr)*Z3*Z5^3*Z6^2 + (-4165 - 637*rr)*Z1*Z2^2*Z6^3 + 
  (-2744 - 1960*rr)*Z1^2*Z3*Z6^3 + (882 - 14*rr)*Z4^3*Z6^3 + 
  (-3724 - 3724*rr)*Z3*Z4*Z5*Z6^3 + (-1078 + 574*rr)*Z2*Z5^2*Z6^3 + 
  (-22736 - 2352*rr)*Z3^2*Z6^4 + (3038 - 98*rr)*Z2*Z4*Z6^4 + 
  (-1372 + 3724*rr)*Z1*Z5*Z6^4, (-588 + 308*rr)*Z1^3*Z2^3 + 
  (882 + 490*rr)*Z1^4*Z2*Z3 + (512 + 3072*rr)*Z2^2*Z3^4 + 
  (6272 + 7552*rr)*Z1*Z3^5 + (-686 + 98*rr)*Z1^5*Z4 + 
  (-352 - 288*rr)*Z2^3*Z3^2*Z4 + (2128 - 2576*rr)*Z1*Z2*Z3^3*Z4 + 
  (-31 + 13*rr)*Z2^4*Z4^2 + (-280 + 384*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-868 + 252*rr)*Z1^2*Z3^2*Z4^2 + (322 + 28*rr)*Z1^2*Z2*Z4^3 + 
  (-304 - 80*rr)*Z2^4*Z3*Z5 + (-2184 + 104*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 + 2800*rr)*Z1^2*Z3^3*Z5 + (98 - 238*rr)*Z1*Z2^3*Z4*Z5 + 
  (-896 - 1204*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-1519 - 427*rr)*Z1^3*Z4^2*Z5 + 
  (224 - 32*rr)*Z3^2*Z4^3*Z5 + (-32 - 4*rr)*Z2*Z4^4*Z5 + 
  (1715 - 679*rr)*Z1^2*Z2^2*Z5^2 + (784 - 784*rr)*Z1^3*Z3*Z5^2 + 
  (4288 + 192*rr)*Z3^3*Z4*Z5^2 + (-200 - 256*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (63 + 205*rr)*Z1*Z4^3*Z5^2 + (1408 - 384*rr)*Z2*Z3^2*Z5^3 + 
  (123 + 17*rr)*Z2^2*Z4*Z5^3 + (-2884 + 20*rr)*Z1*Z3*Z4*Z5^3 + 
  (-826 + 530*rr)*Z1*Z2*Z5^4 + (-141 - 135*rr)*Z5^6 + (56 + 184*rr)*Z2^5*Z6 + 
  (4424 - 504*rr)*Z1*Z2^3*Z3*Z6 + (-17640 - 9464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (1617 + 161*rr)*Z1^2*Z2^2*Z4*Z6 + (3969 + 1225*rr)*Z1^3*Z3*Z4*Z6 + 
  (1568 - 544*rr)*Z3^3*Z4^2*Z6 + (-658 + 102*rr)*Z2*Z3*Z4^3*Z6 + 
  (7 + 35*rr)*Z1*Z4^4*Z6 + (7154 - 294*rr)*Z1^3*Z2*Z5*Z6 + 
  (13888 - 2368*rr)*Z3^4*Z5*Z6 + (-7672 + 360*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-273 + 87*rr)*Z2^2*Z4^2*Z5*Z6 + (1085 + 553*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-2310 + 878*rr)*Z2^2*Z3*Z5^2*Z6 + (14868 + 10108*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-3689 - 1463*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6027 + 175*rr)*Z1^2*Z5^3*Z6 + 
  (483 - 23*rr)*Z4*Z5^4*Z6 + (-343 + 343*rr)*Z1^4*Z6^2 + 
  (-3248 + 18480*rr)*Z2*Z3^3*Z6^2 + (-2940 - 1652*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4312 - 728*rr)*Z1*Z3^2*Z4*Z6^2 + (588 + 308*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (5642 + 462*rr)*Z2^3*Z5*Z6^2 + (-7448 - 7224*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-3528 - 5096*rr)*Z1^2*Z4*Z5*Z6^2 + (-1407 + 399*rr)*Z4^2*Z5^2*Z6^2 + 
  (16604 + 980*rr)*Z3*Z5^3*Z6^2 + (4998 + 196*rr)*Z1*Z2^2*Z6^3 + 
  (19894 - 5586*rr)*Z1^2*Z3*Z6^3 + (-98 + 126*rr)*Z4^3*Z6^3 + 
  (-6468 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (5831 - 5355*rr)*Z2*Z5^2*Z6^3 + 
  (-29792 + 19600*rr)*Z3^2*Z6^4 - 392*rr*Z2*Z4*Z6^4 + 
  (-10976 - 8624*rr)*Z1*Z5*Z6^4, (980 + 784*rr)*Z1^3*Z2^3 + 
  (9310 + 1470*rr)*Z1^4*Z2*Z3 + (320 + 576*rr)*Z2^2*Z3^4 + 
  (-2688 - 6528*rr)*Z1*Z3^5 + (2058 - 686*rr)*Z1^5*Z4 + 
  (-460 + 164*rr)*Z2^3*Z3^2*Z4 + (2800 + 4304*rr)*Z1*Z2*Z3^3*Z4 + 
  (-17 - 29*rr)*Z2^4*Z4^2 + (-1071 - 427*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (1624 + 280*rr)*Z1^2*Z3^2*Z4^2 + (-133 + 63*rr)*Z1^2*Z2*Z4^3 + 
  (-128 + 160*rr)*Z2^4*Z3*Z5 + (840 + 24*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (11424 + 8288*rr)*Z1^2*Z3^3*Z5 + (980 - 184*rr)*Z1*Z2^3*Z4*Z5 + 
  (3780 - 56*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-392 - 630*rr)*Z1^3*Z4^2*Z5 + 
  (184 - 72*rr)*Z3^2*Z4^3*Z5 + (58 - 30*rr)*Z2*Z4^4*Z5 + 
  (581 - 161*rr)*Z1^2*Z2^2*Z5^2 + (-4410 - 686*rr)*Z1^3*Z3*Z5^2 + 
  (5952 + 2624*rr)*Z3^3*Z4*Z5^2 + (724 + 4*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-756 + 236*rr)*Z1*Z4^3*Z5^2 + (3792 + 2160*rr)*Z2*Z3^2*Z5^3 + 
  (-71 + 75*rr)*Z2^2*Z4*Z5^3 + (-2590 - 1978*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1169 - 19*rr)*Z1*Z2*Z5^4 + (97 - 125*rr)*Z5^6 + (532 - 92*rr)*Z2^5*Z6 + 
  (-1918 - 1302*rr)*Z1*Z2^3*Z3*Z6 + (-11760 - 2464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (4165 - 833*rr)*Z1^2*Z2^2*Z4*Z6 + (-10633 - 4557*rr)*Z1^3*Z3*Z4*Z6 + 
  (2184 - 536*rr)*Z3^3*Z4^2*Z6 + (-798 - 214*rr)*Z2*Z3*Z4^3*Z6 + 
  (-119 + 21*rr)*Z1*Z4^4*Z6 + (4606 - 4018*rr)*Z1^3*Z2*Z5*Z6 + 
  (26880 - 10240*rr)*Z3^4*Z5*Z6 + (4032 - 1600*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-1113 - 257*rr)*Z2^2*Z4^2*Z5*Z6 + (-5915 + 1841*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5978 - 3986*rr)*Z2^2*Z3*Z5^2*Z6 + (2800 - 4144*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-5922 - 1722*rr)*Z1*Z2*Z4*Z5^2*Z6 + (49 + 2723*rr)*Z1^2*Z5^3*Z6 + 
  (-651 + 95*rr)*Z4*Z5^4*Z6 - 1372*rr*Z1^4*Z6^2 + 
  (10976 - 1792*rr)*Z2*Z3^3*Z6^2 + (-11494 - 406*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-9800 + 8792*rr)*Z1*Z3^2*Z4*Z6^2 + (-1519 - 63*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-2002 - 1582*rr)*Z2^3*Z5*Z6^2 + (-28028 + 3500*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-4410 - 686*rr)*Z1^2*Z4*Z5*Z6^2 + (-3220 + 560*rr)*Z4^2*Z5^2*Z6^2 + 
  (2716 - 7532*rr)*Z3*Z5^3*Z6^2 + (7154 - 1568*rr)*Z1*Z2^2*Z6^3 + 
  (-25382 - 8134*rr)*Z1^2*Z3*Z6^3 + (-490 + 14*rr)*Z4^3*Z6^3 + 
  (2548 + 3332*rr)*Z3*Z4*Z5*Z6^3 + (-10045 - 791*rr)*Z2*Z5^2*Z6^3 + 
  (-10976 - 2352*rr)*Z3^2*Z6^4 + (-6370 - 490*rr)*Z2*Z4*Z6^4 + 
  (-10976 - 2352*rr)*Z1*Z5*Z6^4, (-98 + 434*rr)*Z1^3*Z2^3 + 
  (686 + 686*rr)*Z1^4*Z2*Z3 + (3712 + 1664*rr)*Z2^2*Z3^4 + 
  (11648 + 7296*rr)*Z1*Z3^5 + (-2744 + 784*rr)*Z1^5*Z4 + 
  (-776 - 40*rr)*Z2^3*Z3^2*Z4 + (-5712 - 2288*rr)*Z1*Z2*Z3^3*Z4 + 
  (6 - 2*rr)*Z2^4*Z4^2 + (476 + 172*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1540 + 1596*rr)*Z1^2*Z3^2*Z4^2 + (315 - 203*rr)*Z1^2*Z2*Z4^3 + 
  (400 - 80*rr)*Z2^4*Z3*Z5 + (6104 - 1848*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (18928 - 14896*rr)*Z1^2*Z3^3*Z5 + (-728 - 160*rr)*Z1*Z2^3*Z4*Z5 + 
  (-2898 + 1974*rr)*Z1^2*Z2*Z3*Z4*Z5 + (637 + 707*rr)*Z1^3*Z4^2*Z5 + 
  (288 - 128*rr)*Z3^2*Z4^3*Z5 + (-62 - 2*rr)*Z2*Z4^4*Z5 + 
  (1582 - 1078*rr)*Z1^2*Z2^2*Z5^2 + (-2646 + 350*rr)*Z1^3*Z3*Z5^2 + 
  (6688 + 1504*rr)*Z3^3*Z4*Z5^2 + (-244 - 500*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (49 + 115*rr)*Z1*Z4^3*Z5^2 + 5376*Z2*Z3^2*Z5^3 + 
  (293 - 49*rr)*Z2^2*Z4*Z5^3 + (-1652 - 572*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 + 802*rr)*Z1*Z2*Z5^4 + (-183 - 197*rr)*Z5^6 + 
  (-560 - 80*rr)*Z2^5*Z6 + (140 - 308*rr)*Z1*Z2^3*Z3*Z6 - 
  7840*Z1^2*Z2*Z3^2*Z6 + (-2450 - 434*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (20335 + 7203*rr)*Z1^3*Z3*Z4*Z6 + (2576 - 1456*rr)*Z3^3*Z4^2*Z6 + 
  (-1372 + 84*rr)*Z2*Z3*Z4^3*Z6 + (-126 - 14*rr)*Z1*Z4^4*Z6 + 
  (6174 - 294*rr)*Z1^3*Z2*Z5*Z6 + (-18816 - 6784*rr)*Z3^4*Z5*Z6 + 
  (-168 + 1304*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-693 - 221*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (6867 - 1169*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-8666 - 2350*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15904 - 9632*rr)*Z1*Z3^2*Z5^2*Z6 + (763 + 1645*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-6664 + 840*rr)*Z1^2*Z5^3*Z6 + (-1736 - 56*rr)*Z4*Z5^4*Z6 + 
  (-343 + 1715*rr)*Z1^4*Z6^2 + (9072 + 5712*rr)*Z2*Z3^3*Z6^2 + 
  (-3388 + 2828*rr)*Z2^2*Z3*Z4*Z6^2 + (5684 - 13468*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (196 + 168*rr)*Z1*Z2*Z4^2*Z6^2 + (-3654 + 1638*rr)*Z2^3*Z5*Z6^2 + 
  (-12740 - 420*rr)*Z1*Z2*Z3*Z5*Z6^2 + (-4802 - 294*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2205 + 581*rr)*Z4^2*Z5^2*Z6^2 + (-19600 + 7504*rr)*Z3*Z5^3*Z6^2 + 
  (-4459 + 147*rr)*Z1*Z2^2*Z6^3 + (686 + 2646*rr)*Z1^2*Z3*Z6^3 + 
  (-392 - 112*rr)*Z4^3*Z6^3 + (3332 + 9660*rr)*Z3*Z4*Z5*Z6^3 + 
  (4949 + 3647*rr)*Z2*Z5^2*Z6^3 + (30576 + 7840*rr)*Z3^2*Z6^4 + 
  1176*rr*Z2*Z4*Z6^4 + (-5488 + 3920*rr)*Z1*Z5*Z6^4, 
 (-441 - 385*rr)*Z1^3*Z2^3 - 392*rr*Z1^4*Z2*Z3 + 
  (-5568 + 1344*rr)*Z2^2*Z3^4 + 5632*rr*Z1*Z3^5 + 
  (676 - 364*rr)*Z2^3*Z3^2*Z4 + (-448 - 1152*rr)*Z1*Z2*Z3^3*Z4 + 
  (-28 + 20*rr)*Z2^4*Z4^2 + (-91 + 89*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-252 - 28*rr)*Z1^2*Z3^2*Z4^2 + (-119 + 7*rr)*Z1^2*Z2*Z4^3 + 
  (-48 - 176*rr)*Z2^4*Z3*Z5 + (4592 - 1936*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8960 - 8064*rr)*Z1^2*Z3^3*Z5 + (-70 + 66*rr)*Z1*Z2^3*Z4*Z5 + 
  (-574 - 210*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1715 + 77*rr)*Z1^3*Z4^2*Z5 + 
  (-200 + 24*rr)*Z3^2*Z4^3*Z5 + (-56 + 4*rr)*Z2*Z4^4*Z5 + 
  (1323 + 609*rr)*Z1^2*Z2^2*Z5^2 + (2450 + 1526*rr)*Z1^3*Z3*Z5^2 + 
  (-864 + 224*rr)*Z3^3*Z4*Z5^2 + (692 - 308*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-63 - 141*rr)*Z1*Z4^3*Z5^2 + (-32 + 928*rr)*Z2*Z3^2*Z5^3 + 
  (42 + 30*rr)*Z2^2*Z4*Z5^3 + (1960 + 56*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 - 222*rr)*Z1*Z2*Z5^4 + (305 - 13*rr)*Z5^6 + 
  (-420 + 172*rr)*Z2^5*Z6 + (-1722 + 1022*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5880 - 6216*rr)*Z1^2*Z2*Z3^2*Z6 + (-1323 + 1169*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-343 + 1225*rr)*Z1^3*Z3*Z4*Z6 + (-2520 + 328*rr)*Z3^3*Z4^2*Z6 + 
  (364 + 60*rr)*Z2*Z3*Z4^3*Z6 + (-91 - 7*rr)*Z1*Z4^4*Z6 + 
  (1225 + 1813*rr)*Z1^3*Z2*Z5*Z6 + (12096 + 6848*rr)*Z3^4*Z5*Z6 + 
  (-11592 - 1896*rr)*Z2*Z3^2*Z4*Z5*Z6 + (182 + 78*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (280 - 1008*rr)*Z1*Z3*Z4^2*Z5*Z6 + (980 + 28*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15708 - 1428*rr)*Z1*Z3^2*Z5^2*Z6 + (3822 - 462*rr)*Z1*Z2*Z4*Z5^2*Z6 - 
  1456*rr*Z1^2*Z5^3*Z6 + (987 - 79*rr)*Z4*Z5^4*Z6 + 
  (-25648 + 7952*rr)*Z2*Z3^3*Z6^2 + (8806 - 1106*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-1764 - 84*rr)*Z1*Z3^2*Z4*Z6^2 + (49 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (1848 + 1904*rr)*Z2^3*Z5*Z6^2 + (6664 + 2296*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  13230*Z1^2*Z4*Z5*Z6^2 + (623 - 595*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1652 + 2212*rr)*Z3*Z5^3*Z6^2 + (-3430 + 2646*rr)*Z1*Z2^2*Z6^3 + 
  (4802 + 9114*rr)*Z1^2*Z3*Z6^3 + (-294 - 70*rr)*Z4^3*Z6^3 + 
  (-4508 - 4004*rr)*Z3*Z4*Z5*Z6^3 + (13230 + 490*rr)*Z2*Z5^2*Z6^3 + 
  (10976 - 1568*rr)*Z3^2*Z6^4 + (3430 - 490*rr)*Z2*Z4*Z6^4 + 
  (23324 - 1372*rr)*Z1*Z5*Z6^4, (-245 + 315*rr)*Z1^3*Z2^3 + 
  (-2744 + 784*rr)*Z1^4*Z2*Z3 + (2624 + 1344*rr)*Z2^2*Z3^4 + 
  (7168 + 7680*rr)*Z1*Z3^5 + (-686 + 882*rr)*Z1^5*Z4 + 
  (-620 - 60*rr)*Z2^3*Z3^2*Z4 + (-2016 - 3040*rr)*Z1*Z2*Z3^3*Z4 + 
  (11 - rr)*Z2^4*Z4^2 + (427 + 311*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1260 + 980*rr)*Z1^2*Z3^2*Z4^2 + (259 - 133*rr)*Z1^2*Z2*Z4^3 + 
  (16 - 112*rr)*Z2^4*Z3*Z5 + (-4928 + 32*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-14448 - 3024*rr)*Z1^2*Z3^3*Z5 + (-560 + 8*rr)*Z1*Z2^3*Z4*Z5 + 
  (756 + 532*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-980 + 210*rr)*Z1^3*Z4^2*Z5 + 
  (376 - 40*rr)*Z3^2*Z4^3*Z5 + (-4 + 20*rr)*Z2*Z4^4*Z5 + 
  (-490 - 1022*rr)*Z1^2*Z2^2*Z5^2 + (-686 - 1386*rr)*Z1^3*Z3*Z5^2 + 
  (-128 + 128*rr)*Z3^3*Z4*Z5^2 + (-1540 + 20*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (350 + 74*rr)*Z1*Z4^3*Z5^2 + (-968 - 2392*rr)*Z2*Z3^2*Z5^3 + 
  (93 - 105*rr)*Z2^2*Z4*Z5^3 + (-1932 + 476*rr)*Z1*Z3*Z4*Z5^3 + 
  (882 + 662*rr)*Z1*Z2*Z5^4 + (-404 - 60*rr)*Z5^6 + (-308 + 92*rr)*Z2^5*Z6 + 
  (3598 - 1050*rr)*Z1*Z2^3*Z3*Z6 + (-8232 - 1848*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-1127 + 133*rr)*Z1^2*Z2^2*Z4*Z6 + (20629 + 1617*rr)*Z1^3*Z3*Z4*Z6 + 
  (2632 - 1496*rr)*Z3^3*Z4^2*Z6 + (-798 + 346*rr)*Z2*Z3*Z4^3*Z6 + 
  (42 - 14*rr)*Z1*Z4^4*Z6 + (5439 - 49*rr)*Z1^3*Z2*Z5*Z6 + 
  (-3584 + 15104*rr)*Z3^4*Z5*Z6 + (2352 - 96*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (28 + 8*rr)*Z2^2*Z4^2*Z5*Z6 + (4186 - 1526*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-7140 + 3220*rr)*Z2^2*Z3*Z5^2*Z6 + (5264 + 11312*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (798 + 266*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6419 + 903*rr)*Z1^2*Z5^3*Z6 + 
  (-910 + 22*rr)*Z4*Z5^4*Z6 + (1715 + 1029*rr)*Z1^4*Z6^2 + 
  (23184 + 9296*rr)*Z2*Z3^3*Z6^2 + (-2282 + 1694*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-16464 - 12992*rr)*Z1*Z3^2*Z4*Z6^2 + (1715 + 175*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (3136 + 896*rr)*Z2^3*Z5*Z6^2 + (-8232 - 8064*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-9947 - 1911*rr)*Z1^2*Z4*Z5*Z6^2 + (-770 + 490*rr)*Z4^2*Z5^2*Z6^2 + 
  (17948 + 6804*rr)*Z3*Z5^3*Z6^2 + (-1127 - 343*rr)*Z1*Z2^2*Z6^3 + 
  (8918 - 5586*rr)*Z1^2*Z3*Z6^3 + (196 - 28*rr)*Z4^3*Z6^3 + 
  (7448 + 10640*rr)*Z3*Z4*Z5*Z6^3 + (4410 - 2674*rr)*Z2*Z5^2*Z6^3 + 
  (10192 + 24304*rr)*Z3^2*Z6^4 + (2058 + 490*rr)*Z2*Z4*Z6^4 + 
  (-14063 + 931*rr)*Z1*Z5*Z6^4, 84*rr*Z1^3*Z2^3 + 
  (-7840 - 1176*rr)*Z1^4*Z2*Z3 + (-960 + 320*rr)*Z2^2*Z3^4 + 
  (-2688 + 5760*rr)*Z1*Z3^5 + (-686 + 1274*rr)*Z1^5*Z4 + 
  (-348 + 84*rr)*Z2^3*Z3^2*Z4 + (560 - 1392*rr)*Z1*Z2*Z3^3*Z4 + 
  (3 - 25*rr)*Z2^4*Z4^2 + (-49 + 75*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1148 + 420*rr)*Z1^2*Z3^2*Z4^2 + 168*Z1^2*Z2*Z4^3 + 
  (224 - 128*rr)*Z2^4*Z3*Z5 + (2856 + 1144*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8736 - 2016*rr)*Z1^2*Z3^3*Z5 + (420 + 328*rr)*Z1*Z2^3*Z4*Z5 + 
  (1722 + 630*rr)*Z1^2*Z2*Z3*Z4*Z5 + (686 - 364*rr)*Z1^3*Z4^2*Z5 + 
  (136 + 104*rr)*Z3^2*Z4^3*Z5 + (50 - 54*rr)*Z2*Z4^4*Z5 + 
  (-3129 - 91*rr)*Z1^2*Z2^2*Z5^2 + (2842 + 2478*rr)*Z1^3*Z3*Z5^2 + 
  (1120 + 800*rr)*Z3^3*Z4*Z5^2 + (1192 + 712*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-224 + 152*rr)*Z1*Z4^3*Z5^2 + (-6272 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (-337 - 147*rr)*Z2^2*Z4*Z5^3 + (-2156 - 964*rr)*Z1*Z3*Z4*Z5^3 + 
  (2415 - 147*rr)*Z1*Z2*Z5^4 + (-320 + 64*rr)*Z5^6 + (-532 + 28*rr)*Z2^5*Z6 + 
  (3010 - 1526*rr)*Z1*Z2^3*Z3*Z6 + 7056*Z1^2*Z2*Z3^2*Z6 + 
  (-2450 - 28*rr)*Z1^2*Z2^2*Z4*Z6 + (16464 + 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (3080 - 536*rr)*Z3^3*Z4^2*Z6 + (-1134 - 38*rr)*Z2*Z3*Z4^3*Z6 + 
  (28 + 28*rr)*Z1*Z4^4*Z6 + (-5292 + 1372*rr)*Z1^3*Z2*Z5*Z6 + 
  (-896 + 17024*rr)*Z3^4*Z5*Z6 + (5768 - 6072*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-532 - 520*rr)*Z2^2*Z4^2*Z5*Z6 + (-2324 - 308*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (378 + 3118*rr)*Z2^2*Z3*Z5^2*Z6 + (5320 - 7784*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (6944 - 56*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2989 + 119*rr)*Z1^2*Z5^3*Z6 + 
  (-2450 + 842*rr)*Z4*Z5^4*Z6 + (2744 + 1372*rr)*Z1^4*Z6^2 + 
  (-1792 + 1568*rr)*Z2*Z3^3*Z6^2 + (-2170 + 1862*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4116 - 10052*rr)*Z1*Z3^2*Z4*Z6^2 + (1274 + 1190*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-966 + 1022*rr)*Z2^3*Z5*Z6^2 + (-7056 - 2632*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (2401 + 1519*rr)*Z1^2*Z4*Z5*Z6^2 + (-2156 + 532*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1260 + 4732*rr)*Z3*Z5^3*Z6^2 + (-196 + 98*rr)*Z1*Z2^2*Z6^3 + 
  (6860 + 2548*rr)*Z1^2*Z3*Z6^3 + 112*rr*Z4^3*Z6^3 + 
  (-8820 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (3871 + 2429*rr)*Z2*Z5^2*Z6^3 + 
  (8232 + 15288*rr)*Z3^2*Z6^4 + (2352 + 1568*rr)*Z2*Z4*Z6^4 + 
  (6174 + 3626*rr)*Z1*Z5*Z6^4, (-1372 + 364*rr)*Z1^2*Z2^4 + 
  (-2352 + 2520*rr)*Z1^3*Z2^2*Z3 + 2352*rr*Z1^4*Z3^2 + 
  (7680 + 1536*rr)*Z2*Z3^5 + (-833 + 931*rr)*Z1^4*Z2*Z4 + 
  (-3072 - 320*rr)*Z2^2*Z3^3*Z4 + (4928 - 192*rr)*Z1*Z3^4*Z4 + 
  (280 - 24*rr)*Z2^3*Z3*Z4^2 + (-2380 + 356*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (294 - 66*rr)*Z1*Z2^2*Z4^3 + (35 + 63*rr)*Z1^2*Z3*Z4^3 + 
  (112 + 208*rr)*Z2^3*Z3^2*Z5 + (-8736 - 5856*rr)*Z1*Z2*Z3^3*Z5 + 
  (40 + 16*rr)*Z2^4*Z4*Z5 + (2842 + 1150*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (4704 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-469 - 147*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (8 - 40*rr)*Z3*Z4^4*Z5 + (266 - 242*rr)*Z1*Z2^3*Z5^2 + 
  (-4760 + 2184*rr)*Z1^2*Z2*Z3*Z5^2 + (2744 + 504*rr)*Z1^3*Z4*Z5^2 + 
  (2880 + 512*rr)*Z3^2*Z4^2*Z5^2 + (-74 - 6*rr)*Z2*Z4^3*Z5^2 + 
  (-13376 + 1344*rr)*Z3^3*Z5^3 + (656 - 496*rr)*Z2*Z3*Z4*Z5^3 + 
  (-77 - 135*rr)*Z1*Z4^2*Z5^3 + (64 + 64*rr)*Z2^2*Z5^4 + 
  (3626 - 578*rr)*Z1*Z3*Z5^4 + (896 - 384*rr)*Z2^4*Z3*Z6 + 
  (6720 - 2912*rr)*Z1*Z2^2*Z3^2*Z6 + (14112 + 1568*rr)*Z1^2*Z3^3*Z6 + 
  (-343 + 329*rr)*Z1*Z2^3*Z4*Z6 + (10192 - 532*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-1617 - 245*rr)*Z1^3*Z4^2*Z6 + (-560 + 80*rr)*Z3^2*Z4^3*Z6 + 
  (238 - 42*rr)*Z2*Z4^4*Z6 + (1715 - 595*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-2254 - 1666*rr)*Z1^3*Z3*Z5*Z6 + (15008 - 9568*rr)*Z3^3*Z4*Z5*Z6 + 
  (-3556 + 1172*rr)*Z2*Z3*Z4^2*Z5*Z6 + (-693 + 399*rr)*Z1*Z4^3*Z5*Z6 + 
  (-15344 - 1360*rr)*Z2*Z3^2*Z5^2*Z6 + (392 - 720*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (8330 - 7434*rr)*Z1*Z3*Z4*Z5^2*Z6 + (3269 + 2975*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1400 - 232*rr)*Z5^5*Z6 + (-3773 - 2009*rr)*Z1^3*Z2*Z6^2 + 
  (-896 - 11648*rr)*Z3^4*Z6^2 + (-9576 + 56*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (2331 + 7*rr)*Z2^2*Z4^2*Z6^2 + (2352 + 2016*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-15232 + 3472*rr)*Z2^2*Z3*Z5*Z6^2 + (21168 + 12432*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-6272 + 1764*rr)*Z1*Z2*Z4*Z5*Z6^2 + (6370 + 1862*rr)*Z1^2*Z5^2*Z6^2 + 
  (-5096 - 2184*rr)*Z4*Z5^3*Z6^2 + (6174 - 714*rr)*Z2^3*Z6^3 + 
  (4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + (-4116 - 294*rr)*Z1^2*Z4*Z6^3 + 
  (-3626 - 574*rr)*Z4^2*Z5*Z6^3 + (8232 - 24360*rr)*Z3*Z5^2*Z6^3 + 
  (8330 - 3822*rr)*Z3*Z4*Z6^4 + (-17248 - 4704*rr)*Z2*Z5*Z6^4 + 
  (-14406 - 2058*rr)*Z1*Z6^5, 392*Z1^2*Z2^4 + (-2156 - 980*rr)*Z1^3*Z2^2*Z3 + 
  (3920 - 1568*rr)*Z1^4*Z3^2 + (1536 - 1024*rr)*Z2*Z3^5 + 
  (2499 - 49*rr)*Z1^4*Z2*Z4 + (2816 + 960*rr)*Z2^2*Z3^3*Z4 + 
  (4032 - 2304*rr)*Z1*Z3^4*Z4 + (-435 + 9*rr)*Z2^3*Z3*Z4^2 + 
  (210 + 306*rr)*Z1*Z2*Z3^2*Z4^2 + (-70 + 38*rr)*Z1*Z2^2*Z4^3 + 
  (-224 - 28*rr)*Z1^2*Z3*Z4^3 + (-816 - 400*rr)*Z2^3*Z3^2*Z5 + 
  (-15232 + 4160*rr)*Z1*Z2*Z3^3*Z5 + (112 - 8*rr)*Z2^4*Z4*Z5 + 
  (-1624 - 252*rr)*Z1*Z2^2*Z3*Z4*Z5 + (336 + 896*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-189 - 343*rr)*Z1^2*Z2*Z4^2*Z5 + (134 + 110*rr)*Z3*Z4^4*Z5 + 
  (-350 - 170*rr)*Z1*Z2^3*Z5^2 + (7154 - 3850*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-4606 - 490*rr)*Z1^3*Z4*Z5^2 + (-5072 - 720*rr)*Z3^2*Z4^2*Z5^2 + 
  (-19 + 79*rr)*Z2*Z4^3*Z5^2 + (19024 - 5904*rr)*Z3^3*Z5^3 + 
  (-1424 - 240*rr)*Z2*Z3*Z4*Z5^3 + (504 + 200*rr)*Z1*Z4^2*Z5^3 + 
  (270 - 22*rr)*Z2^2*Z5^4 + (-3290 + 1714*rr)*Z1*Z3*Z5^4 + 
  (-560 + 208*rr)*Z2^4*Z3*Z6 + (2968 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-7840 + 1120*rr)*Z1^2*Z3^3*Z6 + (329 + 161*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9996 - 1568*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-2548 + 196*rr)*Z1^3*Z4^2*Z6 + 
  (742 + 590*rr)*Z3^2*Z4^3*Z6 + (154 - 78*rr)*Z2*Z4^4*Z6 + 
  (-5292 + 1176*rr)*Z1^2*Z2^2*Z5*Z6 + (5684 + 196*rr)*Z1^3*Z3*Z5*Z6 + 
  (-4928 - 736*rr)*Z3^3*Z4*Z5*Z6 + (1652 + 2740*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1113 + 203*rr)*Z1*Z4^3*Z5*Z6 + (-32844 + 2492*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (119 + 29*rr)*Z2^2*Z4*Z5^2*Z6 + (-11942 + 8806*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1617 - 2051*rr)*Z1*Z2*Z5^3*Z6 + (1512 - 456*rr)*Z5^5*Z6 + 
  (-2058 + 392*rr)*Z1^3*Z2*Z6^2 + (4480 + 3584*rr)*Z3^4*Z6^2 + 
  (14112 + 3696*rr)*Z2*Z3^2*Z4*Z6^2 + (-35 - 651*rr)*Z2^2*Z4^2*Z6^2 + 
  (6125 + 1981*rr)*Z1*Z3*Z4^2*Z6^2 + (10948 + 5404*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-13524 - 12796*rr)*Z1*Z3^2*Z5*Z6^2 + (11270 + 840*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-980 - 588*rr)*Z1^2*Z5^2*Z6^2 + (-1421 + 553*rr)*Z4*Z5^3*Z6^2 + 
  (-343 - 819*rr)*Z2^3*Z6^3 + (4802 + 7742*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4459 + 735*rr)*Z1^2*Z4*Z6^3 + (539 + 637*rr)*Z4^2*Z5*Z6^3 + 
  (-19110 + 19726*rr)*Z3*Z5^2*Z6^3 + (7448 + 3528*rr)*Z3*Z4*Z6^4 + 
  (7448 + 392*rr)*Z2*Z5*Z6^4 + (-5831 + 3087*rr)*Z1*Z6^5, 
 (700 + 420*rr)*Z1^2*Z2^4 + (4312 + 1792*rr)*Z1^3*Z2^2*Z3 + 
  (12152 - 2744*rr)*Z1^4*Z3^2 + (-6912 - 5888*rr)*Z2*Z3^5 + 
  (4557 - 343*rr)*Z1^4*Z2*Z4 + (9184 + 544*rr)*Z2^2*Z3^3*Z4 + 
  (-672 - 6176*rr)*Z1*Z3^4*Z4 + (-725 + 207*rr)*Z2^3*Z3*Z4^2 + 
  (1190 + 478*rr)*Z1*Z2*Z3^2*Z4^2 + (112 + 48*rr)*Z1*Z2^2*Z4^3 + 
  (749 - 175*rr)*Z1^2*Z3*Z4^3 + (-1168 + 336*rr)*Z2^3*Z3^2*Z5 + 
  (1792 + 18752*rr)*Z1*Z2*Z3^3*Z5 + (76 - 60*rr)*Z2^4*Z4*Z5 + 
  (-2856 - 796*rr)*Z1*Z2^2*Z3*Z4*Z5 + (9464 + 2968*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-2296 - 322*rr)*Z1^2*Z2*Z4^2*Z5 + (106 - 46*rr)*Z3*Z4^4*Z5 + 
  (-308 - 28*rr)*Z1*Z2^3*Z5^2 + (10248 - 4312*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-392 - 616*rr)*Z1^3*Z4*Z5^2 + (488 + 472*rr)*Z3^2*Z4^2*Z5^2 + 
  (58 + 14*rr)*Z2*Z4^3*Z5^2 + (3600 - 3536*rr)*Z3^3*Z5^3 + 
  (766 + 282*rr)*Z2*Z3*Z4*Z5^3 + (140 + 244*rr)*Z1*Z4^2*Z5^3 + 
  (134 - 46*rr)*Z2^2*Z5^4 + (-3080 + 1128*rr)*Z1*Z3*Z5^4 + 
  (224 - 160*rr)*Z2^4*Z3*Z6 + (8512 - 1568*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3136 + 4480*rr)*Z1^2*Z3^3*Z6 + (553 + 441*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9408 - 4732*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-3969 + 343*rr)*Z1^3*Z4^2*Z6 + 
  (98 + 186*rr)*Z3^2*Z4^3*Z6 + (210 - 118*rr)*Z2*Z4^4*Z6 + 
  (1617 - 1701*rr)*Z1^2*Z2^2*Z5*Z6 + (6370 - 9898*rr)*Z1^3*Z3*Z5*Z6 + 
  (5152 - 12992*rr)*Z3^3*Z4*Z5*Z6 + (1064 + 3864*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (721 + 413*rr)*Z1*Z4^3*Z5*Z6 + (-12488 - 2488*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-1904 - 448*rr)*Z2^2*Z4*Z5^2*Z6 + (-6496 + 4368*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1638 - 1134*rr)*Z1*Z2*Z5^3*Z6 + (1127 + 725*rr)*Z5^5*Z6 + 
  (-1029 - 2401*rr)*Z1^3*Z2*Z6^2 + (-4032 - 18368*rr)*Z3^4*Z6^2 + 
  (10864 + 1008*rr)*Z2*Z3^2*Z4*Z6^2 + (1603 - 497*rr)*Z2^2*Z4^2*Z6^2 + 
  (8428 + 924*rr)*Z1*Z3*Z4^2*Z6^2 + (4592 + 5712*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (16072 + 4536*rr)*Z1*Z3^2*Z5*Z6^2 + (3675 + 2751*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-4900 - 2156*rr)*Z1^2*Z5^2*Z6^2 + (-2072 + 728*rr)*Z4*Z5^3*Z6^2 + 
  (3087 - 2093*rr)*Z2^3*Z6^3 + (-4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + 
  (-9604 + 588*rr)*Z1^2*Z4*Z6^3 + (-98 + 322*rr)*Z4^2*Z5*Z6^3 + 
  (196 - 8148*rr)*Z3*Z5^2*Z6^3 + (7546 - 7742*rr)*Z3*Z4*Z6^4 + 
  (-9996 - 1764*rr)*Z2*Z5*Z6^4 + (-14406 + 2058*rr)*Z1*Z6^5, 
 (56 + 56*rr)*Z1^2*Z2^4 + (-3528 + 504*rr)*Z1^3*Z2^2*Z3 + 
  (1568 + 1568*rr)*Z1^4*Z3^2 - 7680*Z2*Z3^5 + (2156 - 196*rr)*Z1^4*Z2*Z4 + 
  (4768 - 864*rr)*Z2^2*Z3^3*Z4 + (672 - 2656*rr)*Z1*Z3^4*Z4 + 
  (-243 + 185*rr)*Z2^3*Z3*Z4^2 + (-882 + 326*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (161 - 3*rr)*Z1*Z2^2*Z4^3 + (168 - 56*rr)*Z1^2*Z3*Z4^3 + 
  (-1152 + 384*rr)*Z2^3*Z3^2*Z5 + (3696 + 5520*rr)*Z1*Z2*Z3^3*Z5 + 
  (56 - 56*rr)*Z2^4*Z4*Z5 + (-1974 - 542*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (1680 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-1295 + 105*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (22 + 30*rr)*Z3*Z4^4*Z5 + (273 - 109*rr)*Z1*Z2^3*Z5^2 + 
  (4270 - 2758*rr)*Z1^2*Z2*Z3*Z5^2 + (-2646 - 770*rr)*Z1^3*Z4*Z5^2 + 
  (-560 - 496*rr)*Z3^2*Z4^2*Z5^2 + (32 + 64*rr)*Z2*Z4^3*Z5^2 + 
  (1664 - 1664*rr)*Z3^3*Z5^3 + (-908 - 260*rr)*Z2*Z3*Z4*Z5^3 + 
  (231 + 101*rr)*Z1*Z4^2*Z5^3 + (124 - 12*rr)*Z2^2*Z5^4 + 
  (-630 + 734*rr)*Z1*Z3*Z5^4 + (448 - 128*rr)*Z2^4*Z3*Z6 + 
  (3976 + 2520*rr)*Z1*Z2^2*Z3^2*Z6 + (16464 - 1232*rr)*Z1^2*Z3^3*Z6 + 
  (-378 - 42*rr)*Z1*Z2^3*Z4*Z6 + (-5684 - 588*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-3038 + 98*rr)*Z1^3*Z4^2*Z6 + (406 + 382*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 104*rr)*Z2*Z4^4*Z6 + (2303 + 721*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2450 - 2058*rr)*Z1^3*Z3*Z5*Z6 + (-5040 - 8624*rr)*Z3^3*Z4*Z5*Z6 + 
  (3724 + 2380*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1379 + 287*rr)*Z1*Z4^3*Z5*Z6 + 
  (-10696 + 7112*rr)*Z2*Z3^2*Z5^2*Z6 + (-896 - 224*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-11592 + 5096*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-3367 - 1141*rr)*Z1*Z2*Z5^3*Z6 + 
  (833 - 477*rr)*Z5^5*Z6 + (3430 - 98*rr)*Z1^3*Z2*Z6^2 + 
  (-15680 - 17472*rr)*Z3^4*Z6^2 + (12264 + 2408*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-448 - 280*rr)*Z2^2*Z4^2*Z6^2 + (11221 + 1001*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (4956 - 2156*rr)*Z2^2*Z3*Z5*Z6^2 + (-15680 + 15456*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (4949 - 315*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-7791 - 637*rr)*Z1^2*Z5^2*Z6^2 + 
  (-1925 + 497*rr)*Z4*Z5^3*Z6^2 + (-49 - 357*rr)*Z2^3*Z6^3 + 
  (4018 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (-6860 - 1666*rr)*Z1^2*Z4*Z6^3 + 
  (294 + 686*rr)*Z4^2*Z5*Z6^3 + (-5488 + 7952*rr)*Z3*Z5^2*Z6^3 + 
  (11270 + 294*rr)*Z3*Z4*Z6^4 + (2450 - 2058*rr)*Z2*Z5*Z6^4 + 
  (-7889 - 343*rr)*Z1*Z6^5, (784 + 280*rr)*Z1^2*Z2^4 + 
  (-2940 - 28*rr)*Z1^3*Z2^2*Z3 + (1568 - 1568*rr)*Z1^4*Z3^2 + 
  (-10240 - 1536*rr)*Z2*Z3^5 + 5488*Z1^4*Z2*Z4 + 
  (9440 + 160*rr)*Z2^2*Z3^3*Z4 + (4032 - 3840*rr)*Z1*Z3^4*Z4 + 
  (-837 + 223*rr)*Z2^3*Z3*Z4^2 + (-574 + 338*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (105 + 57*rr)*Z1*Z2^2*Z4^3 + (441 + 49*rr)*Z1^2*Z3*Z4^3 + 
  (-1872 + 144*rr)*Z2^3*Z3^2*Z5 + (-2240 + 9216*rr)*Z1*Z2*Z3^3*Z5 + 
  (172 - 76*rr)*Z2^4*Z4*Z5 + (-1540 - 592*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (3472 + 1568*rr)*Z1^2*Z3^2*Z4*Z5 + (-2023 - 595*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (146 - 6*rr)*Z3*Z4^4*Z5 + (-1148 - 52*rr)*Z1*Z2^3*Z5^2 + 
  (5460 - 3444*rr)*Z1^2*Z2*Z3*Z5^2 + (-4704 + 224*rr)*Z1^3*Z4*Z5^2 + 
  (-1608 + 72*rr)*Z3^2*Z4^2*Z5^2 + (43 + 89*rr)*Z2*Z4^3*Z5^2 + 
  (1184 - 5152*rr)*Z3^3*Z5^3 + (-1330 - 118*rr)*Z2*Z3*Z4*Z5^3 + 
  (903 + 165*rr)*Z1*Z4^2*Z5^3 + (314 - 146*rr)*Z2^2*Z5^4 + 
  (-1596 + 1612*rr)*Z1*Z3*Z5^4 + (-112 - 112*rr)*Z2^4*Z3*Z6 + 
  (1624 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + (-14112 - 672*rr)*Z1^2*Z3^3*Z6 + 
  (1491 - 133*rr)*Z1*Z2^3*Z4*Z6 + (-8624 - 4228*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2254 - 686*rr)*Z1^3*Z4^2*Z6 + (826 + 274*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 136*rr)*Z2*Z4^4*Z6 + (1960 + 1680*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2548 + 4508*rr)*Z1^3*Z3*Z5*Z6 + (-13776 - 8976*rr)*Z3^3*Z4*Z5*Z6 + 
  (5096 + 3744*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1141 + 231*rr)*Z1*Z4^3*Z5*Z6 + 
  (-11284 + 9828*rr)*Z2*Z3^2*Z5^2*Z6 + (-1547 - 305*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (1400 + 6328*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-5166 - 938*rr)*Z1*Z2*Z5^3*Z6 + 
  (1099 - 511*rr)*Z5^5*Z6 + (5488 + 980*rr)*Z1^3*Z2*Z6^2 + 
  (-8064 - 5376*rr)*Z3^4*Z6^2 + (11480 + 3752*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-126 - 770*rr)*Z2^2*Z4^2*Z6^2 + (10535 + 1631*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (16100 + 588*rr)*Z2^2*Z3*Z5*Z6^2 + (13916 + 11508*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (7056 - 2086*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-49 - 147*rr)*Z1^2*Z5^2*Z6^2 + 
  (-2681 + 917*rr)*Z4*Z5^3*Z6^2 + (-245 - 1561*rr)*Z2^3*Z6^3 + 
  (2842 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (343 - 5145*rr)*Z1^2*Z4*Z6^3 + 
  (-1421 + 609*rr)*Z4^2*Z5*Z6^3 + (-2058 + 4354*rr)*Z3*Z5^2*Z6^3 + 
  (686 - 490*rr)*Z3*Z4*Z6^4 + (-1372 - 1764*rr)*Z2*Z5*Z6^4 + 
  (-5145 - 3087*rr)*Z1*Z6^5, (-280 - 392*rr)*Z1^2*Z2^4 + 
  (1764 - 1652*rr)*Z1^3*Z2^2*Z3 + (-2352 + 1568*rr)*Z1^4*Z3^2 + 
  (6400 + 1792*rr)*Z2*Z3^5 + (-4802 - 98*rr)*Z1^4*Z2*Z4 + 
  (-8256 + 448*rr)*Z2^2*Z3^3*Z4 + (-2240 + 4416*rr)*Z1*Z3^4*Z4 + 
  (590 - 266*rr)*Z2^3*Z3*Z4^2 + (476 - 340*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (-266 - 50*rr)*Z1*Z2^2*Z4^3 + (-714 + 70*rr)*Z1^2*Z3*Z4^3 + 
  (1760 - 224*rr)*Z2^3*Z3^2*Z5 + (1904 - 10288*rr)*Z1*Z2*Z3^3*Z5 + 
  (-108 + 68*rr)*Z2^4*Z4*Z5 + (896 - 72*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-11536 - 2352*rr)*Z1^2*Z3^2*Z4*Z5 + (2863 + 609*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (-44 + 84*rr)*Z3*Z4^4*Z5 + (511 - 83*rr)*Z1*Z2^3*Z5^2 + 
  (-6664 + 2744*rr)*Z1^2*Z2*Z3*Z5^2 - 224*rr*Z1^3*Z4*Z5^2 + 
  (-2240 - 384*rr)*Z3^2*Z4^2*Z5^2 + (-46 - 34*rr)*Z2*Z4^3*Z5^2 + 
  (2784 + 1696*rr)*Z3^3*Z5^3 + (-368 + 16*rr)*Z2*Z3*Z4*Z5^3 + 
  (-490 - 126*rr)*Z1*Z4^2*Z5^3 + (-78 + 86*rr)*Z2^2*Z5^4 + 
  (504 - 920*rr)*Z1*Z3*Z5^4 + (-224 - 32*rr)*Z2^4*Z3*Z6 + 
  (-12376 + 504*rr)*Z1*Z2^2*Z3^2*Z6 + (3920 - 2128*rr)*Z1^2*Z3^3*Z6 + 
  (-1652 - 84*rr)*Z1*Z2^3*Z4*Z6 + (4900 + 4340*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (2107 + 1127*rr)*Z1^3*Z4^2*Z6 + (364 - 36*rr)*Z3^2*Z4^3*Z6 + 
  (-224 + 96*rr)*Z2*Z4^4*Z6 + (-2695 - 469*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-17346 + 1666*rr)*Z1^3*Z3*Z5*Z6 + (-896 + 12992*rr)*Z3^3*Z4*Z5*Z6 + 
  (-1148 - 3516*rr)*Z2*Z3*Z4^2*Z5*Z6 + (581 - 455*rr)*Z1*Z4^3*Z5*Z6 + 
  (9968 - 176*rr)*Z2*Z3^2*Z5^2*Z6 + (1652 + 404*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-7868 + 3332*rr)*Z1*Z3*Z4*Z5^2*Z6 + (742 + 322*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1204 - 284*rr)*Z5^5*Z6 + (-1029 + 833*rr)*Z1^3*Z2*Z6^2 + 
  (-9856 + 4480*rr)*Z3^4*Z6^2 + (2800 - 336*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-1988 + 812*rr)*Z2^2*Z4^2*Z6^2 + (-1715 - 3199*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-10948 - 3164*rr)*Z2^2*Z3*Z5*Z6^2 + (-1568 + 14560*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-2107 - 581*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-4214 + 3038*rr)*Z1^2*Z5^2*Z6^2 + 
  (3738 + 350*rr)*Z4*Z5^3*Z6^2 + (-2058 + 2086*rr)*Z2^3*Z6^3 + 
  (-1862 - 5586*rr)*Z1*Z2*Z3*Z6^3 + (-343 + 5047*rr)*Z1^2*Z4*Z6^3 + 
  (3920 + 252*rr)*Z4^2*Z5*Z6^3 + (13524 + 16156*rr)*Z3*Z5^2*Z6^3 + 
  (15386 + 3626*rr)*Z3*Z4*Z6^4 + (10878 + 1274*rr)*Z2*Z5*Z6^4 + 
  (10633 + 4459*rr)*Z1*Z6^5, (168 - 392*rr)*Z1^2*Z2^4 + 
  (-588 - 1036*rr)*Z1^3*Z2^2*Z3 + (8232 - 1176*rr)*Z1^4*Z3^2 - 
  12800*Z2*Z3^5 + (-49 - 637*rr)*Z1^4*Z2*Z4 + (5760 - 128*rr)*Z2^2*Z3^3*Z4 + 
  (224 + 480*rr)*Z1*Z3^4*Z4 + (-487 + 117*rr)*Z2^3*Z3*Z4^2 + 
  (-70 - 718*rr)*Z1*Z2*Z3^2*Z4^2 + (14 + 118*rr)*Z1*Z2^2*Z4^3 + 
  (315 - 105*rr)*Z1^2*Z3*Z4^3 + (-2912 - 160*rr)*Z2^3*Z3^2*Z5 + 
  (7952 + 5104*rr)*Z1*Z2*Z3^3*Z5 + (140 - 68*rr)*Z2^4*Z4*Z5 + 
  (-266 - 1530*rr)*Z1*Z2^2*Z3*Z4*Z5 + (2296 + 1624*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-1463 - 231*rr)*Z1^2*Z2*Z4^2*Z5 + (-154 - 66*rr)*Z3*Z4^4*Z5 + 
  (833 + 595*rr)*Z1*Z2^3*Z5^2 + (3094 + 1666*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3430 - 574*rr)*Z1^3*Z4*Z5^2 + (4920 - 120*rr)*Z3^2*Z4^2*Z5^2 + 
  (124 + 60*rr)*Z2*Z4^3*Z5^2 + (-10704 + 7312*rr)*Z3^3*Z5^3 + 
  (-1414 + 302*rr)*Z2*Z3*Z4*Z5^3 + (-819 - 73*rr)*Z1*Z4^2*Z5^3 + 
  (-268 - 36*rr)*Z2^2*Z5^4 + (3066 - 1618*rr)*Z1*Z3*Z5^4 + 
  (224 + 672*rr)*Z2^4*Z3*Z6 + (2408 + 4760*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-784 - 5040*rr)*Z1^2*Z3^3*Z6 + (-847 - 147*rr)*Z1*Z2^3*Z4*Z6 + 
  (-7742 + 2170*rr)*Z1^2*Z2*Z3*Z4*Z6 + (441 - 147*rr)*Z1^3*Z4^2*Z6 + 
  (-1218 - 186*rr)*Z3^2*Z4^3*Z6 + (126 + 38*rr)*Z2*Z4^4*Z6 + 
  (4557 + 1407*rr)*Z1^2*Z2^2*Z5*Z6 + (8330 - 4410*rr)*Z1^3*Z3*Z5*Z6 + 
  (14112 - 4992*rr)*Z3^3*Z4*Z5*Z6 + (-1288 - 128*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-938 + 126*rr)*Z1*Z4^3*Z5*Z6 + (28224 + 12256*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-98 - 558*rr)*Z2^2*Z4*Z5^2*Z6 + (1190 - 5782*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1960 - 2296*rr)*Z1*Z2*Z5^3*Z6 + (-1001 + 357*rr)*Z5^5*Z6 + 
  (4459 + 1715*rr)*Z1^3*Z2*Z6^2 + (-6720 + 448*rr)*Z3^4*Z6^2 + 
  (6944 - 4256*rr)*Z2*Z3^2*Z4*Z6^2 + (-847 + 77*rr)*Z2^2*Z4^2*Z6^2 + 
  (-5439 + 805*rr)*Z1*Z3*Z4^2*Z6^2 + (25396 - 9940*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (6664 - 9352*rr)*Z1*Z3^2*Z5*Z6^2 + (49 - 1267*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-5488 - 4704*rr)*Z1^2*Z5^2*Z6^2 + (-1666 - 182*rr)*Z4*Z5^3*Z6^2 + 
  (-5831 + 749*rr)*Z2^3*Z6^3 + (-3430 - 5978*rr)*Z1*Z2*Z3*Z6^3 + 
  (5488 + 392*rr)*Z1^2*Z4*Z6^3 + (-1176 - 364*rr)*Z4^2*Z5*Z6^3 + 
  (-6468 - 6412*rr)*Z3*Z5^2*Z6^3 + (-9016 - 1568*rr)*Z3*Z4*Z6^4 + 
  (4998 + 4018*rr)*Z2*Z5*Z6^4 + (16807 - 343*rr)*Z1*Z6^5, 
 (-168 - 112*rr)*Z1^2*Z2^4 + (1764 + 1092*rr)*Z1^3*Z2^2*Z3 + 
  (-2352 + 3920*rr)*Z1^4*Z3^2 + (8192 + 3072*rr)*Z2*Z3^5 + 
  (-2744 - 392*rr)*Z1^4*Z2*Z4 + (-8192 - 960*rr)*Z2^2*Z3^3*Z4 + 
  (-4256 + 3488*rr)*Z1*Z3^4*Z4 + (836 - 124*rr)*Z2^3*Z3*Z4^2 + 
  (504 - 144*rr)*Z1*Z2*Z3^2*Z4^2 + (-63 - 71*rr)*Z1*Z2^2*Z4^3 + 
  (-147 - 35*rr)*Z1^2*Z3*Z4^3 + (2064 - 80*rr)*Z2^3*Z3^2*Z5 + 
  (1680 - 9808*rr)*Z1*Z2*Z3^3*Z5 + (-188 + 44*rr)*Z2^4*Z4*Z5 + 
  (2478 + 978*rr)*Z1*Z2^2*Z3*Z4*Z5 + (168 - 2408*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (987 + 455*rr)*Z1^2*Z2*Z4^2*Z5 + (-176 - 32*rr)*Z3*Z4^4*Z5 + 
  (49 + 147*rr)*Z1*Z2^3*Z5^2 + (-7042 + 3066*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3234 + 1190*rr)*Z1^3*Z4*Z5^2 + (1616 - 208*rr)*Z3^2*Z4^2*Z5^2 + 
  (17 - 77*rr)*Z2*Z4^3*Z5^2 + (-4624 + 5072*rr)*Z3^3*Z5^3 + 
  (604 + 148*rr)*Z2*Z3*Z4*Z5^3 + (-140 - 276*rr)*Z1*Z4^2*Z5^3 + 
  (-292 + 20*rr)*Z2^2*Z5^4 + (2254 - 1110*rr)*Z1*Z3*Z5^4 + 
  (-784 + 48*rr)*Z2^4*Z3*Z6 + (448 - 4032*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3920 - 9296*rr)*Z1^2*Z3^3*Z6 + (-168 - 308*rr)*Z1*Z2^3*Z4*Z6 + 
  (4802 + 1918*rr)*Z1^2*Z2*Z3*Z4*Z6 + (1078 - 294*rr)*Z1^3*Z4^2*Z6 + 
  (-728 - 408*rr)*Z3^2*Z4^3*Z6 + (-168 + 120*rr)*Z2*Z4^4*Z6 + 
  (637 - 1477*rr)*Z1^2*Z2^2*Z5*Z6 + (15778 + 2646*rr)*Z1^3*Z3*Z5*Z6 + 
  (-9520 + 8880*rr)*Z3^3*Z4*Z5*Z6 + (-1680 - 3552*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-1141 - 231*rr)*Z1*Z4^3*Z5*Z6 + (22092 - 8476*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (693 + 559*rr)*Z2^2*Z4*Z5^2*Z6 + (8498 - 9338*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (2975 + 2653*rr)*Z1*Z2*Z5^3*Z6 + (-1540 + 116*rr)*Z5^5*Z6 + 
  (-1372 - 1372*rr)*Z1^3*Z2*Z6^2 + (-19264 + 15680*rr)*Z3^4*Z6^2 + 
  (-9856 - 784*rr)*Z2*Z3^2*Z4*Z6^2 + (-196 + 336*rr)*Z2^2*Z4^2*Z6^2 + 
  (-7840 - 1148*rr)*Z1*Z3*Z4^2*Z6^2 + (-17976 + 504*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-10780 - 17780*rr)*Z1*Z3^2*Z5*Z6^2 + (-9996 - 280*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (8134 + 98*rr)*Z1^2*Z5^2*Z6^2 + (1057 - 189*rr)*Z4*Z5^3*Z6^2 + 
  (-392 + 952*rr)*Z2^3*Z6^3 + (-8428 + 2156*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4802 - 490*rr)*Z1^2*Z4*Z6^3 + (-735 + 35*rr)*Z4^2*Z5*Z6^3 + 
  (-4998 - 2450*rr)*Z3*Z5^2*Z6^3 + (-9212 + 6076*rr)*Z3*Z4*Z6^4 + 
  (-2450 + 2058*rr)*Z2*Z5*Z6^4 + (-4802 - 686*rr)*Z1*Z6^5, 
 (-56 - 216*rr)*Z1*Z2^5 + (420 - 1036*rr)*Z1^2*Z2^3*Z3 + 
  (6272 + 672*rr)*Z1^3*Z2*Z3^2 + (17920 + 512*rr)*Z3^6 + 
  (-1666 - 546*rr)*Z1^3*Z2^2*Z4 + (-588 + 196*rr)*Z1^4*Z3*Z4 + 
  (-11520 + 1024*rr)*Z2*Z3^4*Z4 + (600 - 328*rr)*Z2^2*Z3^2*Z4^2 + 
  (896 + 1824*rr)*Z1*Z3^3*Z4^2 - 32*Z2^3*Z4^3 + 
  (-700 - 348*rr)*Z1*Z2*Z3*Z4^3 + (-154 + 14*rr)*Z1^2*Z4^4 + 
  (2744 + 392*rr)*Z1^4*Z2*Z5 + (1472 - 1088*rr)*Z2^2*Z3^3*Z5 + 
  (-17696 - 5472*rr)*Z1*Z3^4*Z5 + (208 - 240*rr)*Z2^3*Z3*Z4*Z5 + 
  (10584 - 2008*rr)*Z1*Z2*Z3^2*Z4*Z5 + (840 + 124*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (686 - 686*rr)*Z1^2*Z3*Z4^2*Z5 - 32*Z4^5*Z5 + (152 + 8*rr)*Z2^4*Z5^2 + 
  (-798 + 1702*rr)*Z1*Z2^2*Z3*Z5^2 + (6188 + 4228*rr)*Z1^2*Z3^2*Z5^2 + 
  (-1176 + 112*rr)*Z1^2*Z2*Z4*Z5^2 + (460 - 124*rr)*Z3*Z4^3*Z5^2 + 
  (-2156 - 196*rr)*Z1^3*Z5^3 + (-696 + 472*rr)*Z3^2*Z4*Z5^3 + 
  (-48 + 32*rr)*Z2*Z4^2*Z5^3 + (-650 - 350*rr)*Z2*Z3*Z5^4 + 
  (392 - 40*rr)*Z1*Z4*Z5^4 + (112 + 2096*rr)*Z2^3*Z3^2*Z6 + 
  (12432 + 560*rr)*Z1*Z2*Z3^3*Z6 + (-826 + 78*rr)*Z2^4*Z4*Z6 + 
  (-6258 + 462*rr)*Z1*Z2^2*Z3*Z4*Z6 + (392 - 3192*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1960 + 1218*rr)*Z1^2*Z2*Z4^2*Z6 + (-112 + 16*rr)*Z3*Z4^4*Z6 + 
  (-2002 - 742*rr)*Z1*Z2^3*Z5*Z6 + (4704 - 12880*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-3038 + 490*rr)*Z1^3*Z4*Z5*Z6 + (-4816 - 432*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (378 - 154*rr)*Z2*Z4^3*Z5*Z6 + (7392 - 12896*rr)*Z3^3*Z5^2*Z6 + 
  (84 + 2364*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1575 - 399*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (42 + 62*rr)*Z2^2*Z5^3*Z6 + (3318 + 2786*rr)*Z1*Z3*Z5^3*Z6 + 
  (-5733 - 1519*rr)*Z1^2*Z2^2*Z6^2 + (-10290 - 294*rr)*Z1^3*Z3*Z6^2 + 
  (-19376 + 7504*rr)*Z3^3*Z4*Z6^2 + (1624 - 1288*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (49 - 91*rr)*Z1*Z4^3*Z6^2 + (-10528 - 9632*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (1568 + 1120*rr)*Z2^2*Z4*Z5*Z6^2 + (2058 + 6510*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-4410 - 126*rr)*Z1*Z2*Z5^2*Z6^2 + (-728 + 952*rr)*Z5^4*Z6^2 + 
  (-9408 + 6496*rr)*Z2^2*Z3*Z6^3 + (5880 + 5096*rr)*Z1*Z3^2*Z6^3 + 
  (-8085 + 4067*rr)*Z1*Z2*Z4*Z6^3 + (343 + 2597*rr)*Z1^2*Z5*Z6^3 + 
  (3871 + 21*rr)*Z4*Z5^2*Z6^3 + (2450 + 98*rr)*Z4^2*Z6^4 + 
  (3920 + 1568*rr)*Z3*Z5*Z6^4 + (-4802 + 3038*rr)*Z2*Z6^5, 
 -32*rr*Z1*Z2^5 + (-2884 - 924*rr)*Z1^2*Z2^3*Z3 + 
  (-12152 + 952*rr)*Z1^3*Z2*Z3^2 + (-7680 + 1536*rr)*Z3^6 + 
  (392 + 196*rr)*Z1^3*Z2^2*Z4 + (3920 - 392*rr)*Z1^4*Z3*Z4 + 
  3840*Z2*Z3^4*Z4 + (-728 + 264*rr)*Z2^2*Z3^2*Z4^2 + 
  (784 - 16*rr)*Z1*Z3^3*Z4^2 + (-19 - 27*rr)*Z2^3*Z4^3 + 
  (-308 + 116*rr)*Z1*Z2*Z3*Z4^3 + (-42 - 14*rr)*Z1^2*Z4^4 + 1568*Z1^4*Z2*Z5 + 
  (-7072 - 1632*rr)*Z2^2*Z3^3*Z5 + (2016 + 1696*rr)*Z1*Z3^4*Z5 + 
  (1028 - 156*rr)*Z2^3*Z3*Z4*Z5 + (-448 - 2608*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (343 + 47*rr)*Z1*Z2^2*Z4^2*Z5 + (168 - 644*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (-28 + 4*rr)*Z4^5*Z5 + (22 + 2*rr)*Z2^4*Z5^2 + 
  (616 + 2328*rr)*Z1*Z2^2*Z3*Z5^2 + (6356 + 3388*rr)*Z1^2*Z3^2*Z5^2 + 
  (-987 - 217*rr)*Z1^2*Z2*Z4*Z5^2 + (184 - 152*rr)*Z3*Z4^3*Z5^2 + 
  (-1176 + 56*rr)*Z1^3*Z5^3 + (480 + 672*rr)*Z3^2*Z4*Z5^3 + 
  (-45 + 41*rr)*Z2*Z4^2*Z5^3 + (-1370 - 462*rr)*Z2*Z3*Z5^4 + 
  (224 - 32*rr)*Z1*Z4*Z5^4 + (-672 + 2240*rr)*Z2^3*Z3^2*Z6 + 
  (21056 + 5152*rr)*Z1*Z2*Z3^3*Z6 + (-553 - 157*rr)*Z2^4*Z4*Z6 + 
  (1211 + 7*rr)*Z1*Z2^2*Z3*Z4*Z6 + (-15974 - 5278*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1274 - 196*rr)*Z1^2*Z2*Z4^2*Z6 + (-84 + 28*rr)*Z3*Z4^4*Z6 + 
  (1386 + 294*rr)*Z1*Z2^3*Z5*Z6 + (4410 + 1498*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (735 - 931*rr)*Z1^3*Z4*Z5*Z6 + (-3192 + 1048*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (98 + 2*rr)*Z2*Z4^3*Z5*Z6 + (1792 - 5888*rr)*Z3^3*Z5^2*Z6 + 
  (-1428 - 92*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-168 - 280*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 + 385*rr)*Z2^2*Z5^3*Z6 + (7798 - 1246*rr)*Z1*Z3*Z5^3*Z6 + 
  (1568 - 588*rr)*Z1^2*Z2^2*Z6^2 + (6174 - 5390*rr)*Z1^3*Z3*Z6^2 + 
  (-6048 + 7392*rr)*Z3^3*Z4*Z6^2 + (1414 + 14*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-294 - 70*rr)*Z1*Z4^3*Z6^2 + (-4760 - 5992*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-1043 + 371*rr)*Z2^2*Z4*Z5*Z6^2 + (13132 + 1120*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4312 - 1736*rr)*Z1*Z2*Z5^2*Z6^2 + (-1715 + 903*rr)*Z5^4*Z6^2 + 
  (1568 + 3304*rr)*Z2^2*Z3*Z6^3 + (-14700 + 10388*rr)*Z1*Z3^2*Z6^3 + 
  (-5341 - 833*rr)*Z1*Z2*Z4*Z6^3 + (-2744 - 2352*rr)*Z1^2*Z5*Z6^3 + 
  (-882 + 434*rr)*Z4*Z5^2*Z6^3 + (-686 - 98*rr)*Z4^2*Z6^4 + 
  (24892 - 6860*rr)*Z3*Z5*Z6^4 - 6860*Z2*Z6^5, 
 (168 + 104*rr)*Z1*Z2^5 + (1456 - 728*rr)*Z1^2*Z2^3*Z3 + 
  (-11368 - 4984*rr)*Z1^3*Z2*Z3^2 + (-13312 + 5120*rr)*Z3^6 + 
  (784 + 252*rr)*Z1^3*Z2^2*Z4 + 392*rr*Z1^4*Z3*Z4 + 
  (6528 - 2944*rr)*Z2*Z3^4*Z4 + (-112 + 400*rr)*Z2^2*Z3^2*Z4^2 + 
  (-1232 - 976*rr)*Z1*Z3^3*Z4^2 + (12 - 8*rr)*Z2^3*Z4^3 + 
  (294 + 166*rr)*Z1*Z2*Z3*Z4^3 + (63 - 49*rr)*Z1^2*Z4^4 + 
  (-784 + 392*rr)*Z1^4*Z2*Z5 + (2784 + 1184*rr)*Z2^2*Z3^3*Z5 + 
  (17024 + 640*rr)*Z1*Z3^4*Z5 + (-356 + 188*rr)*Z2^3*Z3*Z4*Z5 + 
  (-9744 - 608*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-119 - 127*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (154 + 210*rr)*Z1^2*Z3*Z4^2*Z5 + (-36 + 12*rr)*Z4^5*Z5 + 
  (-82 + 10*rr)*Z2^4*Z5^2 + (-98 - 134*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-2408 - 504*rr)*Z1^2*Z3^2*Z5^2 + (1386 - 98*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-224 - 288*rr)*Z3*Z4^3*Z5^2 + (490 - 322*rr)*Z1^3*Z5^3 + 
  (3664 + 752*rr)*Z3^2*Z4*Z5^3 + (-190 + 70*rr)*Z2*Z4^2*Z5^3 + 
  (-432 - 272*rr)*Z2*Z3*Z5^4 + (-588 - 100*rr)*Z1*Z4*Z5^4 + 
  (-3024 - 944*rr)*Z2^3*Z3^2*Z6 + (-9968 + 7504*rr)*Z1*Z2*Z3^3*Z6 + 
  (539 - 169*rr)*Z2^4*Z4*Z6 + (4235 - 497*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (1470 + 518*rr)*Z1^2*Z3^2*Z4*Z6 + (49 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-84 + 60*rr)*Z3*Z4^4*Z6 + (336 - 168*rr)*Z1*Z2^3*Z5*Z6 + 
  (-13426 + 5278*rr)*Z1^2*Z2*Z3*Z5*Z6 + (2646 + 686*rr)*Z1^3*Z4*Z5*Z6 + 
  (-784 + 1264*rr)*Z3^2*Z4^2*Z5*Z6 + (-224 + 128*rr)*Z2*Z4^3*Z5*Z6 + 
  (10752 - 3328*rr)*Z3^3*Z5^2*Z6 + (-336 - 1136*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1057 - 343*rr)*Z1*Z4^2*Z5^2*Z6 + (-343 + 219*rr)*Z2^2*Z5^3*Z6 + 
  (-8050 + 938*rr)*Z1*Z3*Z5^3*Z6 + (2597 + 147*rr)*Z1^2*Z2^2*Z6^2 + 
  (6860 - 196*rr)*Z1^3*Z3*Z6^2 + (6608 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-1316 + 1260*rr)*Z2*Z3*Z4^2*Z6^2 + (-588 - 28*rr)*Z1*Z4^3*Z6^2 + 
  (7000 + 7336*rr)*Z2*Z3^2*Z5*Z6^2 + (-3171 - 1141*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (13426 - 5558*rr)*Z1*Z3*Z4*Z5*Z6^2 + (-686 + 2646*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (721 + 595*rr)*Z5^4*Z6^2 + (2352 - 1288*rr)*Z2^2*Z3*Z6^3 + 
  (8820 + 9604*rr)*Z1*Z3^2*Z6^3 + (-294 - 3038*rr)*Z1*Z2*Z4*Z6^3 + 
  (4116 - 588*rr)*Z1^2*Z5*Z6^3 + (-5145 + 1253*rr)*Z4*Z5^2*Z6^3 + 
  (-3822 - 98*rr)*Z4^2*Z6^4 + (38612 - 10388*rr)*Z3*Z5*Z6^4 + 
  (-4802 - 1078*rr)*Z2*Z6^5, (-280 + 136*rr)*Z1*Z2^5 + 
  (-812 + 196*rr)*Z1^2*Z2^3*Z3 + (-9800 - 1624*rr)*Z1^3*Z2*Z3^2 + 
  (-8704 - 9728*rr)*Z3^6 + (-294 + 728*rr)*Z1^3*Z2^2*Z4 + 
  (4900 + 1960*rr)*Z1^4*Z3*Z4 + (8576 + 4736*rr)*Z2*Z3^4*Z4 + 
  (-1768 - 360*rr)*Z2^2*Z3^2*Z4^2 + (3248 - 1104*rr)*Z1*Z3^3*Z4^2 + 
  (104 + 8*rr)*Z2^3*Z4^3 + (-336 + 328*rr)*Z1*Z2*Z3*Z4^3 + 
  (196 + 28*rr)*Z1^2*Z4^4 - 196*rr*Z1^4*Z2*Z5 + 
  (2112 - 3008*rr)*Z2^2*Z3^3*Z5 + (-13664 + 14560*rr)*Z1*Z3^4*Z5 + 
  (24 + 504*rr)*Z2^3*Z3*Z4*Z5 + (-2912 - 464*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-665 - 71*rr)*Z1*Z2^2*Z4^2*Z5 + (-966 - 14*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (24 - 8*rr)*Z4^5*Z5 + (-76 - 36*rr)*Z2^4*Z5^2 + 
  (-3794 - 1014*rr)*Z1*Z2^2*Z3*Z5^2 + (1848 - 3864*rr)*Z1^2*Z3^2*Z5^2 + 
  (1001 - 245*rr)*Z1^2*Z2*Z4*Z5^2 + (-144 + 160*rr)*Z3*Z4^3*Z5^2 + 
  (49 + 147*rr)*Z1^3*Z5^3 + (-1160 - 664*rr)*Z3^2*Z4*Z5^3 + 
  (78 - 70*rr)*Z2*Z4^2*Z5^3 + (1644 - 60*rr)*Z2*Z3*Z5^4 + 
  (70 + 146*rr)*Z1*Z4*Z5^4 + (-2912 - 1504*rr)*Z2^3*Z3^2*Z6 + 
  (-1344 + 2912*rr)*Z1*Z2*Z3^3*Z6 + (917 - 63*rr)*Z2^4*Z4*Z6 + 
  (5411 + 1687*rr)*Z1*Z2^2*Z3*Z4*Z6 + (8526 - 10122*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (3038 - 686*rr)*Z1^2*Z2*Z4^2*Z6 + (56 - 40*rr)*Z3*Z4^4*Z6 + 
  (-308 + 1848*rr)*Z1*Z2^3*Z5*Z6 + (-17150 + 8778*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4018 - 98*rr)*Z1^3*Z4*Z5*Z6 + (-2072 + 136*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-210 - 6*rr)*Z2*Z4^3*Z5*Z6 + (-9408 + 1984*rr)*Z3^3*Z5^2*Z6 + 
  (2996 - 852*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-392 + 364*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1302 - 482*rr)*Z2^2*Z5^3*Z6 + (1596 - 588*rr)*Z1*Z3*Z5^3*Z6 + 
  (1323 + 2205*rr)*Z1^2*Z2^2*Z6^2 + (13034 + 3038*rr)*Z1^3*Z3*Z6^2 + 
  (-4256 + 224*rr)*Z3^3*Z4*Z6^2 + (-448 + 784*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (294 + 126*rr)*Z1*Z4^3*Z6^2 + (-448 + 8288*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (126 - 1302*rr)*Z2^2*Z4*Z5*Z6^2 + (-3234 + 2422*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12299 + 1897*rr)*Z1*Z2*Z5^2*Z6^2 + (-3472 - 560*rr)*Z5^4*Z6^2 + 
  (10584 - 2072*rr)*Z2^2*Z3*Z6^3 + (-13524 - 5684*rr)*Z1*Z3^2*Z6^3 + 
  (11025 - 2303*rr)*Z1*Z2*Z4*Z6^3 + (6174 - 1862*rr)*Z1^2*Z5*Z6^3 + 
  (-3136 - 784*rr)*Z4*Z5^2*Z6^3 + (-784 - 392*rr)*Z4^2*Z6^4 + 
  (4704 + 3920*rr)*Z3*Z5*Z6^4 + (6174 - 2450*rr)*Z2*Z6^5, 
 (-560 - 112*rr)*Z1*Z2^5 + (-2492 + 476*rr)*Z1^2*Z2^3*Z3 + 
  (5488 - 1232*rr)*Z1^3*Z2*Z3^2 + (4608 - 6656*rr)*Z3^6 + 
  (-1372 - 182*rr)*Z1^3*Z2^2*Z4 + (-5292 + 392*rr)*Z1^4*Z3*Z4 + 
  (-704 + 3264*rr)*Z2*Z3^4*Z4 + (-360 - 472*rr)*Z2^2*Z3^2*Z4^2 + 
  (1568 - 288*rr)*Z1*Z3^3*Z4^2 + (31 + 39*rr)*Z2^3*Z4^3 + 
  (-266 + 86*rr)*Z1*Z2*Z3*Z4^3 + (-63 + 49*rr)*Z1^2*Z4^4 + 
  (-980 + 392*rr)*Z1^4*Z2*Z5 + (8128 - 1472*rr)*Z2^2*Z3^3*Z5 + 
  (4480 - 6272*rr)*Z1*Z3^4*Z5 + (-944 + 208*rr)*Z2^3*Z3*Z4*Z5 + 
  (-6972 + 2364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-308 - 260*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (112 + 476*rr)*Z1^2*Z3*Z4^2*Z5 + (68 + 20*rr)*Z4^5*Z5 + 
  (112 - 48*rr)*Z2^4*Z5^2 + (-350 - 1818*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-3528 + 616*rr)*Z1^2*Z3^2*Z5^2 + (777 + 595*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-1328 + 160*rr)*Z3*Z4^3*Z5^2 + (637 - 329*rr)*Z1^3*Z5^3 + 
  (3136 - 2112*rr)*Z3^2*Z4*Z5^3 + (422 - 14*rr)*Z2*Z4^2*Z5^3 + 
  (944 + 784*rr)*Z2*Z3*Z5^4 + (-777 + 197*rr)*Z1*Z4*Z5^4 + 
  (2688 - 864*rr)*Z2^3*Z3^2*Z6 + (-13888 - 672*rr)*Z1*Z2*Z3^3*Z6 + 
  (287 + 235*rr)*Z2^4*Z4*Z6 + (-1925 + 1323*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (12838 + 5502*rr)*Z1^2*Z3^2*Z4*Z6 + (980 + 798*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (308 + 36*rr)*Z3*Z4^4*Z6 + (-5985 + 1673*rr)*Z1*Z2^3*Z5*Z6 + 
  (-7644 + 5040*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3920 + 1764*rr)*Z1^3*Z4*Z5*Z6 + 
  (2856 + 1992*rr)*Z3^2*Z4^2*Z5*Z6 + (182 - 178*rr)*Z2*Z4^3*Z5*Z6 + 
  (-21056 - 10176*rr)*Z3^3*Z5^2*Z6 + (2016 + 1200*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1883 + 399*rr)*Z1*Z4^2*Z5^2*Z6 + (896 - 1056*rr)*Z2^2*Z5^3*Z6 + 
  (1190 + 1778*rr)*Z1*Z3*Z5^3*Z6 + (-3185 + 637*rr)*Z1^2*Z2^2*Z6^2 + 
  (-686 + 2646*rr)*Z1^3*Z3*Z6^2 + (12880 - 1904*rr)*Z3^3*Z4*Z6^2 + 
  (-1050 + 126*rr)*Z2*Z3*Z4^2*Z6^2 + (-147 + 217*rr)*Z1*Z4^3*Z6^2 + 
  (5852 - 3276*rr)*Z2*Z3^2*Z5*Z6^2 + (1309 - 273*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (-8330 - 6706*rr)*Z1*Z3*Z4*Z5*Z6^2 + (10192 + 6328*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-1974 - 1442*rr)*Z5^4*Z6^2 + (7448 + 616*rr)*Z2^2*Z3*Z6^3 + 
  (-19012 - 14308*rr)*Z1*Z3^2*Z6^3 + (4508 + 2940*rr)*Z1*Z2*Z4*Z6^3 + 
  (8232 + 392*rr)*Z1^2*Z5*Z6^3 + (147 + 161*rr)*Z4*Z5^2*Z6^3 + 
  (588 + 392*rr)*Z4^2*Z6^4 + (-18326 - 6370*rr)*Z3*Z5*Z6^4 + 
  (7546 + 2254*rr)*Z2*Z6^5, (-336 - 112*rr)*Z1*Z2^5 + 
  (-140 + 924*rr)*Z1^2*Z2^3*Z3 + (4704 + 3136*rr)*Z1^3*Z2*Z3^2 + 
  (7168 - 3072*rr)*Z3^6 + (-637 - 763*rr)*Z1^3*Z2^2*Z4 + 
  (-2940 - 1176*rr)*Z1^4*Z3*Z4 + (1280 + 1536*rr)*Z2*Z3^4*Z4 + 
  (-568 - 248*rr)*Z2^2*Z3^2*Z4^2 + (1568 - 160*rr)*Z1*Z3^3*Z4^2 + 
  (49 + 25*rr)*Z2^3*Z4^3 + (28 + 36*rr)*Z1*Z2*Z3*Z4^3 + 
  (-35 + 21*rr)*Z1^2*Z4^4 + (-392 + 980*rr)*Z1^4*Z2*Z5 + 
  (5728 - 1120*rr)*Z2^2*Z3^3*Z5 + (-8064 + 640*rr)*Z1*Z3^4*Z5 + 
  (-484 + 92*rr)*Z2^3*Z3*Z4*Z5 + (-2352 + 1440*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-77 - 25*rr)*Z1*Z2^2*Z4^2*Z5 + (-1834 - 42*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (18 + 10*rr)*Z4^5*Z5 + (98 - 26*rr)*Z2^4*Z5^2 + 
  (-1694 - 1082*rr)*Z1*Z2^2*Z3*Z5^2 + (5964 - 3164*rr)*Z1^2*Z3^2*Z5^2 + 
  (-63 + 819*rr)*Z1^2*Z2*Z4*Z5^2 + (-608 + 96*rr)*Z3*Z4^3*Z5^2 + 
  (49 - 749*rr)*Z1^3*Z5^3 + (1216 - 1472*rr)*Z3^2*Z4*Z5^3 + 
  (152 - 72*rr)*Z2*Z4^2*Z5^3 + (1672 + 152*rr)*Z2*Z3*Z5^4 + 
  (-175 + 83*rr)*Z1*Z4*Z5^4 + (896 + 96*rr)*Z2^3*Z3^2*Z6 + 
  (9520 - 2128*rr)*Z1*Z2*Z3^3*Z6 + (-49 + 91*rr)*Z2^4*Z4*Z6 + 
  (-1491 + 385*rr)*Z1*Z2^2*Z3*Z4*Z6 + (1274 + 4130*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1470 + 238*rr)*Z1^2*Z2*Z4^2*Z6 + (98 + 26*rr)*Z3*Z4^4*Z6 + 
  (-3038 + 518*rr)*Z1*Z2^3*Z5*Z6 + (11662 + 70*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-2254 + 2450*rr)*Z1^3*Z4*Z5*Z6 + (1120 + 2016*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (210 - 290*rr)*Z2*Z4^3*Z5*Z6 + (-12320 - 9056*rr)*Z3^3*Z5^2*Z6 + 
  (3024 + 2000*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1442 + 854*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 - 703*rr)*Z2^2*Z5^3*Z6 + (-19348 - 252*rr)*Z1*Z3*Z5^3*Z6 + 
  (-3920 - 2058*rr)*Z1^2*Z2^2*Z6^2 + (-10976 - 2744*rr)*Z1^3*Z3*Z6^2 + 
  (10080 + 1568*rr)*Z3^3*Z4*Z6^2 + (-896 - 112*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-539 + 329*rr)*Z1*Z4^3*Z6^2 + (14336 - 4704*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-2051 - 469*rr)*Z2^2*Z4*Z5*Z6^2 + (11466 - 6734*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (3136 + 4144*rr)*Z1*Z2*Z5^2*Z6^2 + (-5460 + 1988*rr)*Z5^4*Z6^2 + 
  (-784 + 1064*rr)*Z2^2*Z3*Z6^3 + (196 + 7252*rr)*Z1*Z3^2*Z6^3 + 
  (-7056 + 1568*rr)*Z1*Z2*Z4*Z6^3 + (2401 + 4459*rr)*Z1^2*Z5*Z6^3 + 
  (-2254 + 2926*rr)*Z4*Z5^2*Z6^3 + (-2156 + 784*rr)*Z4^2*Z6^4 + 
  (24696 - 15288*rr)*Z3*Z5*Z6^4 + (-6860 + 3136*rr)*Z2*Z6^5, 
 (-280 + 72*rr)*Z1*Z2^5 + (4200 - 224*rr)*Z1^2*Z2^3*Z3 + 
  (10584 - 3640*rr)*Z1^3*Z2*Z3^2 + (7680 + 2560*rr)*Z3^6 + 
  (-1960 - 168*rr)*Z1^3*Z2^2*Z4 + (-5880 + 1176*rr)*Z1^4*Z3*Z4 + 
  (-4928 - 1472*rr)*Z2*Z3^4*Z4 + (152 - 56*rr)*Z2^2*Z3^2*Z4^2 + 
  (-896 + 736*rr)*Z1*Z3^3*Z4^2 + (90 - 2*rr)*Z2^3*Z4^3 + 
  (-14 - 254*rr)*Z1*Z2*Z3*Z4^3 + (-35 - 35*rr)*Z1^2*Z4^4 + 
  (4704 + 784*rr)*Z1^4*Z2*Z5 + (5440 - 1344*rr)*Z2^2*Z3^3*Z5 + 
  (-10304 - 9152*rr)*Z1*Z3^4*Z5 + (-812 + 324*rr)*Z2^3*Z3*Z4*Z5 + 
  (4564 + 364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (371 - 17*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (2394 + 154*rr)*Z1^2*Z3*Z4^2*Z5 + (-60 + 4*rr)*Z4^5*Z5 + 
  (-32 - 32*rr)*Z2^4*Z5^2 + (-2142 + 902*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (8372 + 1372*rr)*Z1^2*Z3^2*Z5^2 + (1932 + 196*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (416 - 448*rr)*Z3*Z4^3*Z5^2 + (-3724 - 420*rr)*Z1^3*Z5^3 + 
  (3336 + 1048*rr)*Z3^2*Z4*Z5^3 + (-289 - 35*rr)*Z2*Z4^2*Z5^3 + 
  (838 - 494*rr)*Z2*Z3*Z5^4 + (189 + 23*rr)*Z1*Z4*Z5^4 + 
  (-4368 + 272*rr)*Z2^3*Z3^2*Z6 + (-14112 + 3584*rr)*Z1*Z2*Z3^3*Z6 + 
  (693 - 103*rr)*Z2^4*Z4*Z6 + (2863 - 217*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (25970 + 2394*rr)*Z1^2*Z3^2*Z4*Z6 + (-1225 - 147*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-196 + 44*rr)*Z3*Z4^4*Z6 + (2219 + 1169*rr)*Z1*Z2^3*Z5*Z6 + 
  (5096 - 12460*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3332 + 1960*rr)*Z1^3*Z4*Z5*Z6 + 
  (-3976 - 1048*rr)*Z3^2*Z4^2*Z5*Z6 + (-196 - 172*rr)*Z2*Z4^3*Z5*Z6 + 
  (1344 - 14144*rr)*Z3^3*Z5^2*Z6 + (5460 + 1884*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (252 - 504*rr)*Z1*Z4^2*Z5^2*Z6 + (-2898 - 246*rr)*Z2^2*Z5^3*Z6 + 
  (-6510 + 1078*rr)*Z1*Z3*Z5^3*Z6 + (-5733 - 539*rr)*Z1^2*Z2^2*Z6^2 + 
  (686 + 4802*rr)*Z1^3*Z3*Z6^2 + (-11312 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-3304 - 56*rr)*Z2*Z3*Z4^2*Z6^2 + (-931 + 49*rr)*Z1*Z4^3*Z6^2 + 
  (-21084 - 308*rr)*Z2*Z3^2*Z5*Z6^2 + (-2611 - 2597*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (2548 - 7000*rr)*Z1*Z3*Z4*Z5*Z6^2 + (14749 - 665*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-9114 + 3570*rr)*Z5^4*Z6^2 + (-9604 + 5628*rr)*Z2^2*Z3*Z6^3 + 
  (980 + 2548*rr)*Z1*Z3^2*Z6^3 + (-6860 + 1372*rr)*Z1*Z2*Z4*Z6^3 + 
  (16121 + 147*rr)*Z1^2*Z5*Z6^3 + (-13328 + 2016*rr)*Z4*Z5^2*Z6^3 + 
  (-3920 + 196*rr)*Z4^2*Z6^4 + (6566 - 1470*rr)*Z3*Z5*Z6^4 + 
  (-10290 + 4018*rr)*Z2*Z6^5, (-112 + 176*rr)*Z1*Z2^5 + 
  (-2856 - 504*rr)*Z1^2*Z2^3*Z3 + (-8624 + 1680*rr)*Z1^3*Z2*Z3^2 + 
  (-7168 - 5120*rr)*Z3^6 + (294 + 854*rr)*Z1^3*Z2^2*Z4 + 
  (-98 + 294*rr)*Z1^4*Z3*Z4 + (6336 + 1344*rr)*Z2*Z3^4*Z4 + 
  (-1616 + 128*rr)*Z2^2*Z3^2*Z4^2 + (448 - 896*rr)*Z1*Z3^3*Z4^2 + 
  (112 - 40*rr)*Z2^3*Z4^3 + (98 + 202*rr)*Z1*Z2*Z3*Z4^3 + 
  (77 - 7*rr)*Z1^2*Z4^4 + (-686 - 686*rr)*Z1^4*Z2*Z5 + 
  (-6880 - 4640*rr)*Z2^2*Z3^3*Z5 + (6496 + 6432*rr)*Z1*Z3^4*Z5 + 
  (1484 + 524*rr)*Z2^3*Z3*Z4*Z5 + (-532 + 948*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-637 + 27*rr)*Z1*Z2^2*Z4^2*Z5 + (448 + 1092*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (38 - 2*rr)*Z4^5*Z5 + (-114 - 22*rr)*Z2^4*Z5^2 + 
  (-2002 + 554*rr)*Z1*Z2^2*Z3*Z5^2 + (-14504 - 4536*rr)*Z1^2*Z3^2*Z5^2 + 
  (679 - 427*rr)*Z1^2*Z2*Z4*Z5^2 + (-180 + 196*rr)*Z3*Z4^3*Z5^2 + 
  (686 + 490*rr)*Z1^3*Z5^3 + (-1936 - 688*rr)*Z3^2*Z4*Z5^3 + 
  (11 - 47*rr)*Z2*Z4^2*Z5^3 + (404 - 452*rr)*Z2*Z3*Z5^4 + 
  (217 + 107*rr)*Z1*Z4*Z5^4 + (-1008 + 528*rr)*Z2^3*Z3^2*Z6 + 
  (15344 - 2576*rr)*Z1*Z2*Z3^3*Z6 + (315 - 337*rr)*Z2^4*Z4*Z6 + 
  (3955 + 1155*rr)*Z1*Z2^2*Z3*Z4*Z6 + (13426 - 406*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (1519 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + (126 - 26*rr)*Z3*Z4^4*Z6 + 
  (2037 + 1295*rr)*Z1*Z2^3*Z5*Z6 + (-3724 + 12152*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4263 + 833*rr)*Z1^3*Z4*Z5*Z6 + (4760 - 1368*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-798 + 66*rr)*Z2*Z4^3*Z5*Z6 + (-12992 + 12480*rr)*Z3^3*Z5^2*Z6 + 
  (4032 - 4160*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1421 + 343*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1855 + 355*rr)*Z2^2*Z5^3*Z6 + (1316 + 2604*rr)*Z1*Z3*Z5^3*Z6 + 
  (3822 + 2548*rr)*Z1^2*Z2^2*Z6^2 + (20580 - 2156*rr)*Z1^3*Z3*Z6^2 + 
  (-1344 - 11648*rr)*Z3^3*Z4*Z6^2 + (-1666 + 2534*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (343 + 147*rr)*Z1*Z4^3*Z6^2 + (-196 - 10220*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-5180 + 560*rr)*Z2^2*Z4*Z5*Z6^2 + (686 - 3570*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (8575 - 1267*rr)*Z1*Z2*Z5^2*Z6^2 + (3486 + 602*rr)*Z5^4*Z6^2 + 
  (8232 + 672*rr)*Z2^2*Z3*Z6^3 + (-28028 - 11564*rr)*Z1*Z3^2*Z6^3 + 
  (9310 - 3822*rr)*Z1*Z2*Z4*Z6^3 + (4459 - 4263*rr)*Z1^2*Z5*Z6^3 + 
  (4263 + 2317*rr)*Z4*Z5^2*Z6^3 + (-294 + 490*rr)*Z4^2*Z6^4 + 
  (17738 - 1666*rr)*Z3*Z5*Z6^4 + (7546 - 3038*rr)*Z2*Z6^5, 
 (2128 - 112*rr)*Z1*Z2^4*Z3 + (6440 + 840*rr)*Z1^2*Z2^2*Z3^2 + 
  (31360 + 4480*rr)*Z1^3*Z3^3 + (-168 - 112*rr)*Z1^2*Z2^3*Z4 + 
  (-784 - 168*rr)*Z1^3*Z2*Z3*Z4 + (11008 - 256*rr)*Z3^5*Z4 + 
  (-245 + 931*rr)*Z1^4*Z4^2 + (-4624 - 16*rr)*Z2*Z3^3*Z4^2 + 
  (335 - 141*rr)*Z2^2*Z3*Z4^3 + (294 + 398*rr)*Z1*Z3^2*Z4^3 + 
  (-35 - 119*rr)*Z1*Z2*Z4^4 + (3528 + 1708*rr)*Z1^3*Z2^2*Z5 + 
  (-6272 - 1568*rr)*Z1^4*Z3*Z5 + (-5632 + 3584*rr)*Z2*Z3^4*Z5 + 
  (4168 - 184*rr)*Z2^2*Z3^2*Z4*Z5 + (-4592 - 1488*rr)*Z1*Z3^3*Z4*Z5 + 
  (-158 + 42*rr)*Z2^3*Z4^2*Z5 + (2492 + 900*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (441 + 133*rr)*Z1^2*Z4^3*Z5 + (272 + 176*rr)*Z2^3*Z3*Z5^2 + 
  (-112 + 2736*rr)*Z1*Z2*Z3^2*Z5^2 + (105 - 389*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-2562 - 742*rr)*Z1^2*Z3*Z4*Z5^2 - 32*Z4^4*Z5^2 + 
  (-3059 - 1337*rr)*Z1^2*Z2*Z5^3 + (-592 - 176*rr)*Z3*Z4^2*Z5^3 + 
  (1032 - 1256*rr)*Z3^2*Z5^4 + (236 + 196*rr)*Z2*Z4*Z5^4 + 
  (35 + 137*rr)*Z1*Z5^5 + (4802 + 1862*rr)*Z1^4*Z2*Z6 + 
  (-6272 + 2688*rr)*Z2^2*Z3^3*Z6 + (-5376 - 17920*rr)*Z1*Z3^4*Z6 + 
  (-1442 - 698*rr)*Z2^3*Z3*Z4*Z6 + (4116 - 812*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2219 - 175*rr)*Z1*Z2^2*Z4^2*Z6 + (7056 - 1176*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-392 - 88*rr)*Z2^4*Z5*Z6 + (15904 - 9912*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-4312 + 4088*rr)*Z1^2*Z3^2*Z5*Z6 + (-539 - 2597*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-322 - 234*rr)*Z3*Z4^3*Z5*Z6 + (-6223 - 637*rr)*Z1^3*Z5^2*Z6 + 
  (-12152 - 1192*rr)*Z3^2*Z4*Z5^2*Z6 + (700 + 84*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (1218 + 2374*rr)*Z2*Z3*Z5^3*Z6 + (-539 + 2303*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1421 + 847*rr)*Z1*Z2^3*Z6^2 + (6370 - 14798*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (1715 + 1911*rr)*Z1^3*Z4*Z6^2 + (-3094 + 98*rr)*Z3^2*Z4^2*Z6^2 + 
  (350 - 154*rr)*Z2*Z4^3*Z6^2 + (-2464 + 12320*rr)*Z3^3*Z5*Z6^2 + 
  (-8260 + 5236*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-3283 + 2065*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-1778 - 294*rr)*Z2^2*Z5^2*Z6^2 + (13230 + 2282*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-29008 + 6832*rr)*Z2*Z3^2*Z6^3 + (-392 - 1008*rr)*Z2^2*Z4*Z6^3 + 
  (11368 + 1960*rr)*Z1*Z3*Z4*Z6^3 + (9555 - 931*rr)*Z1*Z2*Z5*Z6^3 + 
  (-6517 + 1505*rr)*Z5^3*Z6^3 + (10290 + 2058*rr)*Z1^2*Z6^4 + 
  (-9604 + 1568*rr)*Z4*Z5*Z6^4 + (-9604 + 7644*rr)*Z3*Z6^5, 
 (-784 - 208*rr)*Z1*Z2^4*Z3 + (560 - 6048*rr)*Z1^2*Z2^2*Z3^2 + 
  (-11760 - 13328*rr)*Z1^3*Z3^3 + (595 + 147*rr)*Z1^2*Z2^3*Z4 + 
  (-2646 + 658*rr)*Z1^3*Z2*Z3*Z4 + (-4096 - 3584*rr)*Z3^5*Z4 + 
  2548*Z1^4*Z4^2 + (336 + 1744*rr)*Z2*Z3^3*Z4^2 + 
  (-279 - 139*rr)*Z2^2*Z3*Z4^3 + (490 - 126*rr)*Z1*Z3^2*Z4^3 + 
  (-287 + 45*rr)*Z1*Z2*Z4^4 + (-1078 - 966*rr)*Z1^3*Z2^2*Z5 + 
  (-2548 + 1764*rr)*Z1^4*Z3*Z5 + (-2560 - 8704*rr)*Z2*Z3^4*Z5 + 
  (1568 - 336*rr)*Z2^2*Z3^2*Z4*Z5 + (-3696 - 2128*rr)*Z1*Z3^3*Z4*Z5 + 
  (156 + 24*rr)*Z2^3*Z4^2*Z5 + (2240 - 896*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (413 - 399*rr)*Z1^2*Z4^3*Z5 + (-152 - 200*rr)*Z2^3*Z3*Z5^2 + 
  (1260 + 4036*rr)*Z1*Z2*Z3^2*Z5^2 + (-1078 + 374*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4592 + 2352*rr)*Z1^2*Z3*Z4*Z5^2 + (-28 + 4*rr)*Z4^4*Z5^2 + 
  (546 + 518*rr)*Z1^2*Z2*Z5^3 + (272 + 112*rr)*Z3*Z4^2*Z5^3 + 
  (-4056 - 136*rr)*Z3^2*Z5^4 + (132 - 180*rr)*Z2*Z4*Z5^4 + 
  (420 + 108*rr)*Z1*Z5^5 + (-2058 - 1078*rr)*Z1^4*Z2*Z6 + 
  (-6944 + 1824*rr)*Z2^2*Z3^3*Z6 + (-34048 + 7168*rr)*Z1*Z3^4*Z6 + 
  (-658 - 250*rr)*Z2^3*Z3*Z4*Z6 + (-1008 + 4312*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (483 + 399*rr)*Z1*Z2^2*Z4^2*Z6 + (-3234 - 2590*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-56 + 248*rr)*Z2^4*Z5*Z6 + (-17444 + 1820*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-9212 + 3724*rr)*Z1^2*Z3^2*Z5*Z6 + (392 + 1694*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-602 + 638*rr)*Z3*Z4^3*Z5*Z6 + (3038 + 1274*rr)*Z1^3*Z5^2*Z6 + 
  (-7112 - 3352*rr)*Z3^2*Z4*Z5^2*Z6 + (-553 - 275*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3892 - 996*rr)*Z2*Z3*Z5^3*Z6 + (5803 - 511*rr)*Z1*Z4*Z5^3*Z6 + 
  (2107 - 301*rr)*Z1*Z2^3*Z6^2 + (-7938 + 10094*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (7203 + 1225*rr)*Z1^3*Z4*Z6^2 + (2366 + 2758*rr)*Z3^2*Z4^2*Z6^2 + 
  (-882 - 154*rr)*Z2*Z4^3*Z6^2 + (448 - 11200*rr)*Z3^3*Z5*Z6^2 + 
  (13160 - 784*rr)*Z2*Z3*Z4*Z5*Z6^2 + (7742 - 952*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-140 + 1148*rr)*Z2^2*Z5^2*Z6^2 + (-13426 + 4186*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (4312 - 2520*rr)*Z2*Z3^2*Z6^3 + (-3626 + 602*rr)*Z2^2*Z4*Z6^3 + 
  (10976 - 12740*rr)*Z1*Z3*Z4*Z6^3 + (-4410 - 882*rr)*Z1*Z2*Z5*Z6^3 + 
  (11515 + 3185*rr)*Z5^3*Z6^3 + (6174 - 686*rr)*Z1^2*Z6^4 + 
  (10731 + 1813*rr)*Z4*Z5*Z6^4 + (31556 - 16660*rr)*Z3*Z6^5, 
 (-2352 + 336*rr)*Z1*Z2^4*Z3 + (-2072 + 3976*rr)*Z1^2*Z2^2*Z3^2 + 
  (-1568 + 7392*rr)*Z1^3*Z3^3 + (-49 + 203*rr)*Z1^2*Z2^3*Z4 + 
  (-196 + 196*rr)*Z1^3*Z2*Z3*Z4 + (7168 + 1536*rr)*Z3^5*Z4 + 
  (-1666 + 98*rr)*Z1^4*Z4^2 + (-3184 - 752*rr)*Z2*Z3^3*Z4^2 + 
  (533 + 73*rr)*Z2^2*Z3*Z4^3 + (-126 + 186*rr)*Z1*Z3^2*Z4^3 + 
  (126 - 34*rr)*Z1*Z2*Z4^4 + (-2646 - 602*rr)*Z1^3*Z2^2*Z5 + 
  (392 + 1176*rr)*Z1^4*Z3*Z5 + (11904 - 4224*rr)*Z2*Z3^4*Z5 + 
  (-2856 + 1240*rr)*Z2^2*Z3^2*Z4*Z5 + (2128 - 144*rr)*Z1*Z3^3*Z4*Z5 + 
  (-146 + 2*rr)*Z2^3*Z4^2*Z5 + (-896 + 920*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (434 + 350*rr)*Z1^2*Z4^3*Z5 + (184 - 408*rr)*Z2^3*Z3*Z5^2 + 
  (-10080 + 480*rr)*Z1*Z2*Z3^2*Z5^2 + (-245 - 167*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4522 + 322*rr)*Z1^2*Z3*Z4*Z5^2 + (82 - 42*rr)*Z4^4*Z5^2 + 
  (2989 + 231*rr)*Z1^2*Z2*Z5^3 + (400 + 368*rr)*Z3*Z4^2*Z5^3 + 
  (-256 - 768*rr)*Z3^2*Z5^4 + (-51 + 7*rr)*Z2*Z4*Z5^4 + 
  (-609 + 125*rr)*Z1*Z5^5 + (-2744 - 588*rr)*Z1^4*Z2*Z6 + 
  (-1792 - 4992*rr)*Z2^2*Z3^3*Z6 + (11200 - 7616*rr)*Z1*Z3^4*Z6 + 
  (3710 + 406*rr)*Z2^3*Z3*Z4*Z6 + (7364 + 1540*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (476 - 406*rr)*Z1*Z2^2*Z4^2*Z6 + (6223 + 931*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-644 + 36*rr)*Z2^4*Z5*Z6 + (-2212 + 9436*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (35280 + 6384*rr)*Z1^2*Z3^2*Z5*Z6 + (2156 + 1456*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (42 - 878*rr)*Z3*Z4^3*Z5*Z6 + (3283 + 441*rr)*Z1^3*Z5^2*Z6 + 
  (16968 - 232*rr)*Z3^2*Z4*Z5^2*Z6 + (525 + 127*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-7518 - 474*rr)*Z2*Z3*Z5^3*Z6 + (-4494 + 630*rr)*Z1*Z4*Z5^3*Z6 + 
  (343 - 49*rr)*Z1*Z2^3*Z6^2 + (1862 + 7350*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1372 + 686*rr)*Z1^3*Z4*Z6^2 + (-1722 - 2562*rr)*Z3^2*Z4^2*Z6^2 + 
  (-448 + 56*rr)*Z2*Z4^3*Z6^2 + (-16352 - 4256*rr)*Z3^3*Z5*Z6^2 + 
  (5306 - 5866*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2205 - 273*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (154 + 1582*rr)*Z2^2*Z5^2*Z6^2 + (7938 - 938*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (18424 - 12152*rr)*Z2*Z3^2*Z6^3 + (588 + 420*rr)*Z2^2*Z4*Z6^3 + 
  (7252 - 4900*rr)*Z1*Z3*Z4*Z6^3 + (-196 + 784*rr)*Z1*Z2*Z5*Z6^3 + 
  (4116 - 420*rr)*Z5^3*Z6^3 - 4116*Z1^2*Z6^4 + (1960 - 588*rr)*Z4*Z5*Z6^4 + 
  (-12348 - 4900*rr)*Z3*Z6^5, (-112 + 720*rr)*Z1*Z2^4*Z3 + 
  (-3136 + 560*rr)*Z1^2*Z2^2*Z3^2 + (-21168 - 784*rr)*Z1^3*Z3^3 + 
  (749 - 483*rr)*Z1^2*Z2^3*Z4 + (98 + 1218*rr)*Z1^3*Z2*Z3*Z4 + 1536*Z3^5*Z4 + 
  (1568 - 784*rr)*Z1^4*Z4^2 + (-464 + 688*rr)*Z2*Z3^3*Z4^2 + 
  (51 - 89*rr)*Z2^2*Z3*Z4^3 + (686 + 86*rr)*Z1*Z3^2*Z4^3 + 
  (-147 + 25*rr)*Z1*Z2*Z4^4 + (3038 + 826*rr)*Z1^3*Z2^2*Z5 + 
  (10780 + 980*rr)*Z1^4*Z3*Z5 + (-5888 - 2304*rr)*Z2*Z3^4*Z5 + 
  (-1088 + 560*rr)*Z2^2*Z3^2*Z4*Z5 + (-7504 + 4880*rr)*Z1*Z3^3*Z4*Z5 + 
  (80 + 20*rr)*Z2^3*Z4^2*Z5 + (1400 - 1016*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-651 - 63*rr)*Z1^2*Z4^3*Z5 + (-768 + 64*rr)*Z2^3*Z3*Z5^2 + 
  (11116 - 444*rr)*Z1*Z2*Z3^2*Z5^2 + (385 + 243*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-1232 - 2128*rr)*Z1^2*Z3*Z4*Z5^2 + (-52 + 20*rr)*Z4^4*Z5^2 + 
  (-2905 - 203*rr)*Z1^2*Z2*Z5^3 + (-348 - 340*rr)*Z3*Z4^2*Z5^3 + 
  (2816 + 1280*rr)*Z3^2*Z5^4 + (-125 + 41*rr)*Z2*Z4*Z5^4 + 
  (238 - 246*rr)*Z1*Z5^5 + (2058 + 882*rr)*Z1^4*Z2*Z6 + 
  (1120 + 160*rr)*Z2^2*Z3^3*Z6 + (22400 + 8064*rr)*Z1*Z3^4*Z6 + 
  (1162 - 14*rr)*Z2^3*Z3*Z4*Z6 + (8848 - 616*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-1211 - 203*rr)*Z1*Z2^2*Z4^2*Z6 + (-3626 - 350*rr)*Z1^2*Z3*Z4^2*Z6 + 
  560*Z2^4*Z5*Z6 + (8652 + 252*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-16268 + 924*rr)*Z1^2*Z3^2*Z5*Z6 + (-3626 - 1022*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (14 - 234*rr)*Z3*Z4^3*Z5*Z6 + (441 - 1813*rr)*Z1^3*Z5^2*Z6 + 
  (-2128 + 6352*rr)*Z3^2*Z4*Z5^2*Z6 + (287 + 29*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1568 - 1824*rr)*Z2*Z3*Z5^3*Z6 + (742 - 574*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1127 + 441*rr)*Z1*Z2^3*Z6^2 + (-98 + 3822*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (8575 - 3381*rr)*Z1^3*Z4*Z6^2 + (1386 - 574*rr)*Z3^2*Z4^2*Z6^2 + 
  (-602 + 14*rr)*Z2*Z4^3*Z6^2 + (-8288 + 2016*rr)*Z3^3*Z5*Z6^2 + 
  (5600 - 1456*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-490 + 504*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-448 - 1008*rr)*Z2^2*Z5^2*Z6^2 + (25088 - 8064*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (22344 - 168*rr)*Z2*Z3^2*Z6^3 + (-1078 + 294*rr)*Z2^2*Z4*Z6^3 + 
  (-5194 - 1078*rr)*Z1*Z3*Z4*Z6^3 + (6468 - 1176*rr)*Z1*Z2*Z5*Z6^3 + 
  (-5831 - 917*rr)*Z5^3*Z6^3 + (6174 - 4802*rr)*Z1^2*Z6^4 + 
  (-147 + 1323*rr)*Z4*Z5*Z6^4 - 2744*Z3*Z6^5, (-1120 - 1056*rr)*Z1*Z2^4*Z3 + 
  (-10920 + 168*rr)*Z1^2*Z2^2*Z3^2 + (-3920 + 336*rr)*Z1^3*Z3^3 + 
  (-1267 + 385*rr)*Z1^2*Z2^3*Z4 + (2744 + 168*rr)*Z1^3*Z2*Z3*Z4 + 
  (-9984 + 768*rr)*Z3^5*Z4 + (-1421 - 441*rr)*Z1^4*Z4^2 + 
  (4896 - 672*rr)*Z2*Z3^3*Z4^2 + (-520 + 224*rr)*Z2^2*Z3*Z4^3 + 
  (-672 - 320*rr)*Z1*Z3^2*Z4^3 + (203 + 87*rr)*Z1*Z2*Z4^4 + 
  (-1862 - 2254*rr)*Z1^3*Z2^2*Z5 - 4704*Z1^4*Z3*Z5 + 
  (1088 + 9408*rr)*Z2*Z3^4*Z5 + (-3392 - 2176*rr)*Z2^2*Z3^2*Z4*Z5 + 
  (7616 - 1600*rr)*Z1*Z3^3*Z4*Z5 + (46 - 66*rr)*Z2^3*Z4^2*Z5 + 
  (-4522 - 86*rr)*Z1*Z2*Z3*Z4^2*Z5 + (-322 + 112*rr)*Z1^2*Z4^3*Z5 + 
  (892 + 52*rr)*Z2^3*Z3*Z5^2 + (1596 - 5836*rr)*Z1*Z2*Z3^2*Z5^2 + 
  (553 - 125*rr)*Z1*Z2^2*Z4*Z5^2 + (1960 - 168*rr)*Z1^2*Z3*Z4*Z5^2 + 
  (60 - 4*rr)*Z4^4*Z5^2 + (2170 + 2030*rr)*Z1^2*Z2*Z5^3 + 
  (304 + 144*rr)*Z3*Z4^2*Z5^3 + (-1408 + 896*rr)*Z3^2*Z5^4 + 
  (-135 - 117*rr)*Z2*Z4*Z5^4 + (-259 - 297*rr)*Z1*Z5^5 + 
  (-1372 - 2156*rr)*Z1^4*Z2*Z6 + (18592 - 928*rr)*Z2^2*Z3^3*Z6 + 
  (-10752 - 3584*rr)*Z1*Z3^4*Z6 + (-2100 + 1548*rr)*Z2^3*Z3*Z4*Z6 + 
  (-5152 + 336*rr)*Z1*Z2*Z3^2*Z4*Z6 + (2800 + 546*rr)*Z1*Z2^2*Z4^2*Z6 + 
  (-2695 + 2149*rr)*Z1^2*Z3*Z4^2*Z6 + (168 - 120*rr)*Z2^4*Z5*Z6 + 
  (-29540 + 1764*rr)*Z1*Z2^2*Z3*Z5*Z6 + (1960 - 1736*rr)*Z1^2*Z3^2*Z5*Z6 + 
  (49 + 1967*rr)*Z1^2*Z2*Z4*Z5*Z6 + (1036 + 300*rr)*Z3*Z4^3*Z5*Z6 + 
  (980 + 2156*rr)*Z1^3*Z5^2*Z6 + (-5152 - 224*rr)*Z3^2*Z4*Z5^2*Z6 + 
  (-770 + 114*rr)*Z2*Z4^2*Z5^2*Z6 + (4676 - 1396*rr)*Z2*Z3*Z5^3*Z6 + 
  (-1351 - 2597*rr)*Z1*Z4*Z5^3*Z6 + (98 - 546*rr)*Z1*Z2^3*Z6^2 + 
  (-15386 + 2842*rr)*Z1^2*Z2*Z3*Z6^2 + (-9261 - 49*rr)*Z1^3*Z4*Z6^2 + 
  (4368 + 112*rr)*Z3^2*Z4^2*Z6^2 + (294 + 70*rr)*Z2*Z4^3*Z6^2 + 
  (-27104 + 2912*rr)*Z3^3*Z5*Z6^2 + (4522 + 910*rr)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1519 - 2065*rr)*Z1*Z4^2*Z5*Z6^2 + (686 - 70*rr)*Z2^2*Z5^2*Z6^2 + 
  (-22442 + 9170*rr)*Z1*Z3*Z5^2*Z6^2 + (21168 + 4144*rr)*Z2*Z3^2*Z6^3 + 
  (1568 + 1036*rr)*Z2^2*Z4*Z6^3 + (-4214 + 1274*rr)*Z1*Z3*Z4*Z6^3 + 
  (-9751 + 3871*rr)*Z1*Z2*Z5*Z6^3 + (8428 - 2268*rr)*Z5^3*Z6^3 + 
  (-11319 + 343*rr)*Z1^2*Z6^4 + (7399 - 2695*rr)*Z4*Z5*Z6^4 - 
  10976*rr*Z3*Z6^5, (336 - 1072*rr)*Z1*Z2^4*Z3 + 
  (-1904 - 6048*rr)*Z1^2*Z2^2*Z3^2 + (22736 - 3920*rr)*Z1^3*Z3^3 + 
  (-882 + 350*rr)*Z1^2*Z2^3*Z4 + (-7056 + 2296*rr)*Z1^3*Z2*Z3*Z4 + 
  (7936 - 256*rr)*Z3^5*Z4 + 980*rr*Z1^4*Z4^2 + (-4944 - 528*rr)*Z2*Z3^3*
   Z4^2 + (329 - 35*rr)*Z2^2*Z3*Z4^3 + (-798 + 282*rr)*Z1*Z3^2*Z4^3 + 
  (49 - 75*rr)*Z1*Z2*Z4^4 + (98 + 182*rr)*Z1^3*Z2^2*Z5 + 
  (-11368 - 2744*rr)*Z1^4*Z3*Z5 + (-7104 - 832*rr)*Z2*Z3^4*Z5 + 
  (4168 - 728*rr)*Z2^2*Z3^2*Z4*Z5 + (7392 - 7264*rr)*Z1*Z3^3*Z4*Z5 + 
  (-230 - 6*rr)*Z2^3*Z4^2*Z5 + (462 + 1226*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (364 + 126*rr)*Z1^2*Z4^3*Z5 + (1036 - 28*rr)*Z2^3*Z3*Z5^2 + 
  (-13692 + 4108*rr)*Z1*Z2*Z3^2*Z5^2 + (-35 - 465*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4004 + 588*rr)*Z1^2*Z3*Z4*Z5^2 + 104*Z4^4*Z5^2 + 
  (651 - 511*rr)*Z1^2*Z2*Z5^3 + (-1456 + 48*rr)*Z3*Z4^2*Z5^3 + 
  (4560 - 3216*rr)*Z3^2*Z5^4 + (188 + 116*rr)*Z2*Z4*Z5^4 + 
  (-483 + 311*rr)*Z1*Z5^5 + (686 + 98*rr)*Z1^4*Z2*Z6 + 
  (-5152 + 6944*rr)*Z2^2*Z3^3*Z6 + (-11648 - 8064*rr)*Z1*Z3^4*Z6 + 
  (-1890 - 458*rr)*Z2^3*Z3*Z4*Z6 + (9436 + 1260*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-784 + 350*rr)*Z1*Z2^2*Z4^2*Z6 + (8722 + 714*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-616 - 8*rr)*Z2^4*Z5*Z6 + (-12796 - 4732*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-37240 - 1064*rr)*Z1^2*Z3^2*Z5*Z6 + (8183 - 973*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (294 - 194*rr)*Z3*Z4^3*Z5*Z6 + (-4361 + 1029*rr)*Z1^3*Z5^2*Z6 + 
  (-4032 - 7680*rr)*Z3^2*Z4*Z5^2*Z6 + (-756 + 284*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1274 - 1838*rr)*Z2*Z3*Z5^3*Z6 + (-2814 + 1638*rr)*Z1*Z4*Z5^3*Z6 + 
  (441 - 511*rr)*Z1*Z2^3*Z6^2 + (-7840 - 4900*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (4802 + 1470*rr)*Z1^3*Z4*Z6^2 + (-5306 - 1330*rr)*Z3^2*Z4^2*Z6^2 + 
  (42 + 266*rr)*Z2*Z4^3*Z6^2 + (20384 + 3808*rr)*Z3^3*Z5*Z6^2 + 
  (-20426 + 378*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2695 - 371*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-3080 + 1736*rr)*Z2^2*Z5^2*Z6^2 + (-20482 + 4522*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-14112 + 15680*rr)*Z2*Z3^2*Z6^3 + (-294 + 966*rr)*Z2^2*Z4*Z6^3 + 
  (-294 - 3430*rr)*Z1*Z3*Z4*Z6^3 + (-3626 - 1274*rr)*Z1*Z2*Z5*Z6^3 + 
  (7105 + 3395*rr)*Z5^3*Z6^3 + (4459 - 343*rr)*Z1^2*Z6^4 + 
  (-2303 - 49*rr)*Z4*Z5*Z6^4 + (-2744 + 392*rr)*Z3*Z6^5, 
 (-2800 - 48*rr)*Z1*Z2^4*Z3 + (-2576 + 5376*rr)*Z1^2*Z2^2*Z3^2 + 
  (11760 + 6160*rr)*Z1^3*Z3^3 + (413 + 469*rr)*Z1^2*Z2^3*Z4 + 
  (-3038 - 854*rr)*Z1^3*Z2*Z3*Z4 + (7424 + 7424*rr)*Z3^5*Z4 + 
  (-2450 + 882*rr)*Z1^4*Z4^2 + (-4688 - 3792*rr)*Z2*Z3^3*Z4^2 + 
  (1027 + 327*rr)*Z2^2*Z3*Z4^3 + (-1946 + 558*rr)*Z1*Z3^2*Z4^3 + 
  (448 - 144*rr)*Z1*Z2*Z4^4 + (-4998 + 1722*rr)*Z1^3*Z2^2*Z5 + 
  (-7252 + 3332*rr)*Z1^4*Z3*Z5 + (25472 + 1664*rr)*Z2*Z3^4*Z5 + 
  (-3952 + 992*rr)*Z2^2*Z3^2*Z4*Z5 + (-5152 - 5216*rr)*Z1*Z3^3*Z4*Z5 + 
  (-400 - 28*rr)*Z2^3*Z4^2*Z5 + (-1036 + 2604*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-161 + 511*rr)*Z1^2*Z4^3*Z5 + (576 - 448*rr)*Z2^3*Z3*Z5^2 + 
  (-15820 + 3228*rr)*Z1*Z2*Z3^2*Z5^2 + (385 - 373*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (658 - 2730*rr)*Z1^2*Z3*Z4*Z5^2 + (136 - 64*rr)*Z4^4*Z5^2 + 
  (3528 - 1736*rr)*Z1^2*Z2*Z5^3 + (1024 + 448*rr)*Z3*Z4^2*Z5^3 + 
  (-2448 - 688*rr)*Z3^2*Z5^4 + (-337 + 109*rr)*Z2*Z4*Z5^4 + 
  (-91 + 207*rr)*Z1*Z5^5 + (-4802 + 2450*rr)*Z1^4*Z2*Z6 + 
  (-1120 - 6048*rr)*Z2^2*Z3^3*Z6 + (17024 - 896*rr)*Z1*Z3^4*Z6 + 
  (2786 + 874*rr)*Z2^3*Z3*Z4*Z6 + (-3136 + 4088*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (917 - 1295*rr)*Z1*Z2^2*Z4^2*Z6 + (11368 + 4116*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-784 + 16*rr)*Z2^4*Z5*Z6 + (11284 + 7924*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1764 - 3668*rr)*Z1^2*Z3^2*Z5*Z6 + (8624 - 1386*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (2842 - 1166*rr)*Z3*Z4^3*Z5*Z6 + (4998 - 686*rr)*Z1^3*Z5^2*Z6 + 
  (3248 - 304*rr)*Z3^2*Z4*Z5^2*Z6 + (595 + 593*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-5852 + 1772*rr)*Z2*Z3*Z5^3*Z6 + (-9065 + 1029*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5047 - 679*rr)*Z1*Z2^3*Z6^2 + (14210 - 6174*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1715 + 4459*rr)*Z1^3*Z4*Z6^2 + (-406 - 4382*rr)*Z3^2*Z4^2*Z6^2 + 
  (896 - 112*rr)*Z2*Z4^3*Z6^2 + (21728 - 1120*rr)*Z3^3*Z5*Z6^2 + 
  (-4928 - 2296*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-11172 - 658*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (4900 + 1036*rr)*Z2^2*Z5^2*Z6^2 + (980 + 22092*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-11368 - 7000*rr)*Z2*Z3^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z4*Z6^3 + 
  (2940 + 9408*rr)*Z1*Z3*Z4*Z6^3 + (-980 + 9016*rr)*Z1*Z2*Z5*Z6^3 + 
  (5243 - 5327*rr)*Z5^3*Z6^3 + (4116 + 6860*rr)*Z1^2*Z6^4 + 
  (-8673 - 3479*rr)*Z4*Z5*Z6^4 + (-17836 + 1372*rr)*Z3*Z6^5, 
 (1120 + 864*rr)*Z1*Z2^4*Z3 + (7336 + 5208*rr)*Z1^2*Z2^2*Z3^2 + 
  (-3920 - 112*rr)*Z1^3*Z3^3 + (-56 - 756*rr)*Z1^2*Z2^3*Z4 + 
  (588 - 84*rr)*Z1^3*Z2*Z3*Z4 + (5120 + 2048*rr)*Z3^5*Z4 + 
  (441 - 735*rr)*Z1^4*Z4^2 + (-1408 - 320*rr)*Z2*Z3^3*Z4^2 + 
  (262 - 50*rr)*Z2^2*Z3*Z4^3 + (476 + 172*rr)*Z1*Z3^2*Z4^3 + 
  (-70 - 14*rr)*Z1*Z2*Z4^4 + (6860 + 1148*rr)*Z1^3*Z2^2*Z5 + 
  (9996 + 3332*rr)*Z1^4*Z3*Z5 + (7808 + 1920*rr)*Z2*Z3^4*Z5 + 
  (-328 + 712*rr)*Z2^2*Z3^2*Z4*Z5 + (-11200 + 6848*rr)*Z1*Z3^3*Z4*Z5 + 
  (66 + 54*rr)*Z2^3*Z4^2*Z5 + (1232 - 1008*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-798 + 210*rr)*Z1^2*Z4^3*Z5 + (-1528 + 24*rr)*Z2^3*Z3*Z5^2 + 
  (19236 - 532*rr)*Z1*Z2*Z3^2*Z5^2 + (1218 + 294*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4158 - 3514*rr)*Z1^2*Z3*Z4*Z5^2 + (-32 - 24*rr)*Z4^4*Z5^2 + 
  (-7630 - 42*rr)*Z1^2*Z2*Z5^3 + (1556 + 60*rr)*Z3*Z4^2*Z5^3 + 
  (-6408 + 2536*rr)*Z3^2*Z5^4 + (-124 + 12*rr)*Z2*Z4*Z5^4 + 
  (1505 - 509*rr)*Z1*Z5^5 + (6174 + 2842*rr)*Z1^4*Z2*Z6 + 
  (-4704 - 4512*rr)*Z2^2*Z3^3*Z6 + (8064 + 2688*rr)*Z1*Z3^4*Z6 + 
  (896 - 304*rr)*Z2^3*Z3*Z4*Z6 + (-1428 - 364*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2429 - 189*rr)*Z1*Z2^2*Z4^2*Z6 + (-1372 + 896*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (672 + 352*rr)*Z2^4*Z5*Z6 + (23520 - 6384*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-15484 - 4788*rr)*Z1^2*Z3^2*Z5*Z6 + (-6223 - 1449*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (616 - 696*rr)*Z3*Z4^3*Z5*Z6 + (-1176 - 2744*rr)*Z1^3*Z5^2*Z6 + 
  (-616 + 7880*rr)*Z3^2*Z4*Z5^2*Z6 + (1239 - 171*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3752 + 5752*rr)*Z2*Z3*Z5^3*Z6 + (3164 - 1260*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5390 + 574*rr)*Z1*Z2^3*Z6^2 + (7644 - 11564*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (3087 - 3969*rr)*Z1^3*Z4*Z6^2 + (588 - 1540*rr)*Z3^2*Z4^2*Z6^2 + 
  (252 - 84*rr)*Z2*Z4^3*Z6^2 + (25984 + 17024*rr)*Z3^3*Z5*Z6^2 + 
  (6076 - 5124*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2548 + 1134*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (12320 - 1344*rr)*Z2^2*Z5^2*Z6^2 + (11074 + 7238*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-13720 - 15624*rr)*Z2*Z3^2*Z6^3 + (-784 - 364*rr)*Z2^2*Z4*Z6^3 + 
  (-3528 + 7644*rr)*Z1*Z3*Z4*Z6^3 + (-4410 + 6566*rr)*Z1*Z2*Z5*Z6^3 + 
  (3969 - 7805*rr)*Z5^3*Z6^3 + (6860 - 2744*rr)*Z1^2*Z6^4 + 
  (3381 - 245*rr)*Z4*Z5*Z6^4 + (21952 + 1176*rr)*Z3*Z6^5, 
 (3472 - 560*rr)*Z1*Z2^3*Z3^2 + (5824 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (133 + 113*rr)*Z1*Z2^4*Z4 + (-56 + 784*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (1372 - 644*rr)*Z1^3*Z3^2*Z4 + (1470 + 70*rr)*Z1^3*Z2*Z4^2 + 
  (1280 - 512*rr)*Z3^4*Z4^2 + (-280 + 168*rr)*Z2*Z3^2*Z4^3 + 
  (-13 - 25*rr)*Z2^2*Z4^4 + (112 - 16*rr)*Z1*Z3*Z4^4 + 
  (252 - 168*rr)*Z1^2*Z2^3*Z5 + (-1960 + 560*rr)*Z1^3*Z2*Z3*Z5 + 
  (-18688 - 768*rr)*Z3^5*Z5 + (9920 + 1088*rr)*Z2*Z3^3*Z4*Z5 + 
  (-400 + 48*rr)*Z2^2*Z3*Z4^2*Z5 - 144*rr*Z1*Z3^2*Z4^2*Z5 + 
  (-203 + 113*rr)*Z1*Z2*Z4^3*Z5 + (-2800 + 752*rr)*Z2^2*Z3^2*Z5^2 + 
  (-7392 + 6240*rr)*Z1*Z3^3*Z5^2 + (180 - 52*rr)*Z2^3*Z4*Z5^2 + 
  (2394 - 2098*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-728 - 616*rr)*Z1^2*Z4^2*Z5^2 + 
  (-371 + 263*rr)*Z1*Z2^2*Z5^3 + (1624 - 56*rr)*Z1^2*Z3*Z5^3 + 
  (-98 + 74*rr)*Z4^3*Z5^3 + (-1160 + 104*rr)*Z3*Z4*Z5^4 + 
  (136 - 104*rr)*Z2*Z5^5 + (-490 + 98*rr)*Z1^3*Z2^2*Z6 + 
  (-4116 - 2156*rr)*Z1^4*Z3*Z6 + (-4480 + 3200*rr)*Z2*Z3^4*Z6 + 
  (-3976 - 744*rr)*Z2^2*Z3^2*Z4*Z6 + (-12992 + 672*rr)*Z1*Z3^3*Z4*Z6 + 
  (-168 - 136*rr)*Z2^3*Z4^2*Z6 + (-322 - 826*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-784 - 336*rr)*Z1^2*Z4^3*Z6 + (2576 - 240*rr)*Z2^3*Z3*Z5*Z6 + 
  (6496 - 8064*rr)*Z1*Z2*Z3^2*Z5*Z6 + (1694 - 126*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1862 - 1806*rr)*Z1^2*Z3*Z4*Z5*Z6 + (98 + 26*rr)*Z4^4*Z5*Z6 + 
  (-882 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-3556 + 1764*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (12768 + 6304*rr)*Z3^2*Z5^3*Z6 + (-455 - 373*rr)*Z2*Z4*Z5^3*Z6 + 
  (980 - 1092*rr)*Z1*Z5^4*Z6 + (-434 - 266*rr)*Z2^4*Z6^2 + 
  (1764 - 2156*rr)*Z1*Z2^2*Z3*Z6^2 + (-3920 - 3136*rr)*Z1^2*Z3^2*Z6^2 + 
  (6272 - 588*rr)*Z1^2*Z2*Z4*Z6^2 + (882 + 42*rr)*Z3*Z4^3*Z6^2 + 
  (-2401 + 245*rr)*Z1^3*Z5*Z6^2 + (11312 + 9296*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-1232 + 140*rr)*Z2*Z4^2*Z5*Z6^2 + (10584 - 7672*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (-1372 - 644*rr)*Z1*Z4*Z5^2*Z6^2 + (-21952 + 13440*rr)*Z3^3*Z6^3 + 
  (-13916 - 3276*rr)*Z2*Z3*Z4*Z6^3 + (-3479 - 1715*rr)*Z1*Z4^2*Z6^3 + 
  (-6076 - 308*rr)*Z2^2*Z5*Z6^3 + (-14406 - 6370*rr)*Z1*Z3*Z5*Z6^3 + 
  (4802 - 882*rr)*Z1*Z2*Z6^4 + (-2548 + 1764*rr)*Z5^2*Z6^4 + 
  (-6174 - 1470*rr)*Z4*Z6^5, (2800 - 144*rr)*Z1*Z2^3*Z3^2 + 
  (12320 - 4704*rr)*Z1^2*Z2*Z3^3 + (-567 - 235*rr)*Z1*Z2^4*Z4 + 
  (-6104 + 812*rr)*Z1^2*Z2^2*Z3*Z4 + (-7056 + 1848*rr)*Z1^3*Z3^2*Z4 + 
  (637 + 49*rr)*Z1^3*Z2*Z4^2 + (3712 + 128*rr)*Z3^4*Z4^2 + 
  (-1192 - 104*rr)*Z2*Z3^2*Z4^3 + (59 + 15*rr)*Z2^2*Z4^4 + 
  (196 + 52*rr)*Z1*Z3*Z4^4 + (3493 - 21*rr)*Z1^2*Z2^3*Z5 + 
  (-490 + 2730*rr)*Z1^3*Z2*Z3*Z5 + (9344 - 2688*rr)*Z3^5*Z5 + 
  (2058 + 686*rr)*Z1^4*Z4*Z5 + (1856 + 1216*rr)*Z2*Z3^3*Z4*Z5 + 
  (-304 - 432*rr)*Z2^2*Z3*Z4^2*Z5 + (56 + 1752*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-728 + 32*rr)*Z1*Z2*Z4^3*Z5 + (4616 + 344*rr)*Z2^2*Z3^2*Z5^2 + 
  (-28840 + 2056*rr)*Z1*Z3^3*Z5^2 + (402 + 22*rr)*Z2^3*Z4*Z5^2 + 
  (1792 - 1600*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-84 - 84*rr)*Z1^2*Z4^2*Z5^2 + 
  (-3213 + 569*rr)*Z1*Z2^2*Z5^3 + (3010 + 70*rr)*Z1^2*Z3*Z5^3 + 
  (152 - 24*rr)*Z4^3*Z5^3 + (-766 + 198*rr)*Z3*Z4*Z5^4 + 
  (207 - 243*rr)*Z2*Z5^5 + (6125 + 343*rr)*Z1^3*Z2^2*Z6 + 
  (8918 + 98*rr)*Z1^4*Z3*Z6 + (-12544 - 9472*rr)*Z2*Z3^4*Z6 + 
  (3024 + 3184*rr)*Z2^2*Z3^2*Z4*Z6 + (2912 + 224*rr)*Z1*Z3^3*Z4*Z6 + 
  (-574 - 62*rr)*Z2^3*Z4^2*Z6 + (4417 - 203*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (294 - 882*rr)*Z1^2*Z4^3*Z6 + (-2128 - 2800*rr)*Z2^3*Z3*Z5*Z6 + 
  (-532 + 644*rr)*Z1*Z2*Z3^2*Z5*Z6 + (-3934 + 378*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (20188 + 4172*rr)*Z1^2*Z3*Z4*Z5*Z6 + (-14 - 22*rr)*Z4^4*Z5*Z6 + 
  (1078 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-812 - 1108*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (13160 + 3640*rr)*Z3^2*Z5^3*Z6 + (-7 - 277*rr)*Z2*Z4*Z5^3*Z6 + 
  (-1862 - 210*rr)*Z1*Z5^4*Z6 + (-490 + 126*rr)*Z2^4*Z6^2 + 
  (-6272 - 4760*rr)*Z1*Z2^2*Z3*Z6^2 + (2352 - 7840*rr)*Z1^2*Z3^2*Z6^2 + 
  (1078 - 2548*rr)*Z1^2*Z2*Z4*Z6^2 + (378 + 210*rr)*Z3*Z4^3*Z6^2 + 
  (4802 - 1274*rr)*Z1^3*Z5*Z6^2 + (3696 + 4032*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-2618 + 490*rr)*Z2*Z4^2*Z5*Z6^2 + (4928 - 6496*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (3234 - 266*rr)*Z1*Z4*Z5^2*Z6^2 + (-12544 + 3584*rr)*Z3^3*Z6^3 + 
  (4410 + 3122*rr)*Z2*Z3*Z4*Z6^3 + (3185 - 3283*rr)*Z1*Z4^2*Z6^3 + 
  (-7056 - 952*rr)*Z2^2*Z5*Z6^3 + (-7154 - 12054*rr)*Z1*Z3*Z5*Z6^3 + 
  (-1372 - 5488*rr)*Z1*Z2*Z6^4 + (-6370 + 4410*rr)*Z5^2*Z6^4 + 
  (-2058 - 1666*rr)*Z4*Z6^5, (-3696 + 208*rr)*Z1*Z2^3*Z3^2 + 
  (-6832 - 1232*rr)*Z1^2*Z2*Z3^3 + (189 - 183*rr)*Z1*Z2^4*Z4 + 
  (2058 - 1582*rr)*Z1^2*Z2^2*Z3*Z4 + (-12348 - 588*rr)*Z1^3*Z3^2*Z4 + 
  (-1666 - 350*rr)*Z1^3*Z2*Z4^2 + (-1280 + 512*rr)*Z3^4*Z4^2 + 
  (72 - 216*rr)*Z2*Z3^2*Z4^3 + (15 + 19*rr)*Z2^2*Z4^4 + 
  (-252 + 20*rr)*Z1*Z3*Z4^4 + (343 + 721*rr)*Z1^2*Z2^3*Z5 + 
  (98 + 2926*rr)*Z1^3*Z2*Z3*Z5 + (4864 - 7936*rr)*Z3^5*Z5 + 
  (3038 + 490*rr)*Z1^4*Z4*Z5 + (-8416 - 928*rr)*Z2*Z3^3*Z4*Z5 + 
  (1080 - 264*rr)*Z2^2*Z3*Z4^2*Z5 + (3248 - 128*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-196 - 52*rr)*Z1*Z2*Z4^3*Z5 + (3288 - 312*rr)*Z2^2*Z3^2*Z5^2 + 
  (-3920 + 1296*rr)*Z1*Z3^3*Z5^2 + (-171 + 127*rr)*Z2^3*Z4*Z5^2 + 
  (-1288 + 1832*rr)*Z1*Z2*Z3*Z4*Z5^2 + (847 + 357*rr)*Z1^2*Z4^2*Z5^2 + 
  (-581 - 495*rr)*Z1*Z2^2*Z5^3 + (154 - 1330*rr)*Z1^2*Z3*Z5^3 + 
  (128 - 96*rr)*Z4^3*Z5^3 + (856 + 8*rr)*Z3*Z4*Z5^4 + (45 + 103*rr)*Z2*Z5^5 + 
  (343 + 833*rr)*Z1^3*Z2^2*Z6 + (-686 + 1078*rr)*Z1^4*Z3*Z6 + 
  (-2240 + 2496*rr)*Z2*Z3^4*Z6 + (-2072 + 600*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (26768 + 8624*rr)*Z1*Z3^3*Z4*Z6 + (-14 + 6*rr)*Z2^3*Z4^2*Z6 + 
  (-749 + 1799*rr)*Z1*Z2*Z3*Z4^2*Z6 + (686 + 490*rr)*Z1^2*Z4^3*Z6 + 
  (-392 - 280*rr)*Z2^3*Z3*Z5*Z6 + (-9940 + 7812*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2037 - 707*rr)*Z1*Z2^2*Z4*Z5*Z6 + (1568 - 2744*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-70 - 30*rr)*Z4^4*Z5*Z6 + (5635 - 231*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2968 - 3144*rr)*Z3*Z4^2*Z5^2*Z6 + (-2800 - 2512*rr)*Z3^2*Z5^3*Z6 + 
  (1449 + 443*rr)*Z2*Z4*Z5^3*Z6 + (-2450 + 714*rr)*Z1*Z5^4*Z6 + 
  (-14 + 322*rr)*Z2^4*Z6^2 + (6076 - 2436*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (-5096 + 1176*rr)*Z1^2*Z3^2*Z6^2 + (-2352 - 490*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-1302 - 126*rr)*Z3*Z4^3*Z6^2 + (4802 - 490*rr)*Z1^3*Z5*Z6^2 + 
  (-19544 - 18648*rr)*Z3^2*Z4*Z5*Z6^2 + (-882 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (7462 + 4242*rr)*Z2*Z3*Z5^2*Z6^2 + (-392 + 1176*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-6272 + 5376*rr)*Z3^3*Z6^3 + (-4606 + 3738*rr)*Z2*Z3*Z4*Z6^3 + 
  (1127 + 2107*rr)*Z1*Z4^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z5*Z6^3 + 
  (-2156 - 8036*rr)*Z1*Z3*Z5*Z6^3 + (4116 + 1176*rr)*Z1*Z2*Z6^4 + 
  (-4165 + 49*rr)*Z5^2*Z6^4 + (1372 + 392*rr)*Z4*Z6^5, 
 -128*rr*Z1*Z2^3*Z3^2 + (-10080 - 672*rr)*Z1^2*Z2*Z3^3 + 
  (84 + 164*rr)*Z1*Z2^4*Z4 + (4872 + 1512*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (13328 + 896*rr)*Z1^3*Z3^2*Z4 + (588 - 448*rr)*Z1^3*Z2*Z4^2 + 
  (-1344 - 1088*rr)*Z3^4*Z4^2 + (820 + 356*rr)*Z2*Z3^2*Z4^3 + 
  (-76 - 20*rr)*Z2^2*Z4^4 + (161 - 107*rr)*Z1*Z3*Z4^4 + 
  (-434 - 518*rr)*Z1^2*Z2^3*Z5 - 336*rr*Z1^3*Z2*Z3*Z5 + 
  (-19200 + 4864*rr)*Z3^5*Z5 + (2156 + 196*rr)*Z1^4*Z4*Z5 + 
  (6048 + 1184*rr)*Z2*Z3^3*Z4*Z5 + (-1076 - 12*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (728 + 152*rr)*Z1*Z3^2*Z4^2*Z5 + (329 + 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (-992 - 416*rr)*Z2^2*Z3^2*Z5^2 + (9856 + 1152*rr)*Z1*Z3^3*Z5^2 + 
  (116 - 100*rr)*Z2^3*Z4*Z5^2 + (-140 - 996*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-861 - 567*rr)*Z1^2*Z4^2*Z5^2 + (658 + 630*rr)*Z1*Z2^2*Z5^3 + 
  (1498 + 462*rr)*Z1^2*Z3*Z5^3 + (-204 + 92*rr)*Z4^3*Z5^3 + 
  (-684 - 132*rr)*Z3*Z4*Z5^4 + (-213 - 95*rr)*Z2*Z5^5 + 
  (-98 - 490*rr)*Z1^3*Z2^2*Z6 + (-1372 + 1372*rr)*Z1^4*Z3*Z6 + 
  (4928 + 3392*rr)*Z2*Z3^4*Z6 + (2044 - 564*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-10360 - 4984*rr)*Z1*Z3^3*Z4*Z6 + (-588 + 172*rr)*Z2^3*Z4^2*Z6 + 
  (-1862 - 1386*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-2205 + 273*rr)*Z1^2*Z4^3*Z6 + 
  (-2800 - 640*rr)*Z2^3*Z3*Z5*Z6 + (-4928 - 1456*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2555 - 343*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-784 - 11480*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  112*Z4^4*Z5*Z6 + (-1715 + 175*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-2996 + 3988*rr)*Z3*Z4^2*Z5^2*Z6 + (-17808 - 4528*rr)*Z3^2*Z5^3*Z6 + 
  (-658 - 118*rr)*Z2*Z4*Z5^3*Z6 + (2968 + 392*rr)*Z1*Z5^4*Z6 + 
  (-1358 + 378*rr)*Z2^4*Z6^2 + (-7252 + 1372*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (5880 - 1176*rr)*Z1^2*Z3^2*Z6^2 + (-3969 - 833*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (1330 - 350*rr)*Z3*Z4^3*Z6^2 + (3430 - 294*rr)*Z1^3*Z5*Z6^2 + 
  (6664 + 12040*rr)*Z3^2*Z4*Z5*Z6^2 + (2324 + 924*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-19152 + 5264*rr)*Z2*Z3*Z5^2*Z6^2 + 448*rr*Z1*Z4*Z5^2*Z6^2 + 
  (13328 + 3472*rr)*Z3^3*Z6^3 + (1568 + 1232*rr)*Z2*Z3*Z4*Z6^3 + 
  (-8771 + 539*rr)*Z1*Z4^2*Z6^3 + (4312 + 4480*rr)*Z2^2*Z5*Z6^3 + 
  (-20090 + 8722*rr)*Z1*Z3*Z5*Z6^3 + (-9604 + 1176*rr)*Z1*Z2*Z6^4 + 
  (19992 + 392*rr)*Z5^2*Z6^4 + (-2744 + 2352*rr)*Z4*Z6^5, 
 (-4592 + 976*rr)*Z1*Z2^3*Z3^2 + (-6608 + 8400*rr)*Z1^2*Z2*Z3^3 + 
  (273 - 19*rr)*Z1*Z2^4*Z4 + (4746 - 406*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (6076 - 2548*rr)*Z1^3*Z3^2*Z4 + (-735 - 427*rr)*Z1^3*Z2*Z4^2 + 
  (-3392 + 448*rr)*Z3^4*Z4^2 + (1332 - 156*rr)*Z2*Z3^2*Z4^3 + 
  (-57 + 27*rr)*Z2^2*Z4^4 + (-105 - 53*rr)*Z1*Z3*Z4^4 + 
  (-2023 + 7*rr)*Z1^2*Z2^3*Z5 + (-6958 - 2450*rr)*Z1^3*Z2*Z3*Z5 + 
  (8960 + 3328*rr)*Z3^5*Z5 + (-2058 + 882*rr)*Z1^4*Z4*Z5 + 
  (1248 - 32*rr)*Z2*Z3^3*Z4*Z5 + (-576 + 304*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-2576 - 144*rr)*Z1*Z3^2*Z4^2*Z5 + (616 - 60*rr)*Z1*Z2*Z4^3*Z5 + 
  (-4888 - 264*rr)*Z2^2*Z3^2*Z5^2 + (14112 - 3744*rr)*Z1*Z3^3*Z5^2 + 
  (-179 - 25*rr)*Z2^3*Z4*Z5^2 + (-2632 + 744*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-518 + 182*rr)*Z1^2*Z4^2*Z5^2 + (1428 - 260*rr)*Z1*Z2^2*Z5^3 + 
  (-980 + 196*rr)*Z1^2*Z3*Z5^3 + (118 + 34*rr)*Z4^3*Z5^3 + 
  (156 + 340*rr)*Z3*Z4*Z5^4 + (-188 + 76*rr)*Z2*Z5^5 + 
  (-1617 + 49*rr)*Z1^3*Z2^2*Z6 + (686 + 2842*rr)*Z1^4*Z3*Z6 + 
  (17920 - 2432*rr)*Z2*Z3^4*Z6 + (-84 - 1204*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-13272 + 1288*rr)*Z1*Z3^3*Z4*Z6 + (420 + 176*rr)*Z2^3*Z4^2*Z6 + 
  (-1729 - 21*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-147 + 553*rr)*Z1^2*Z4^3*Z6 + 
  (3248 + 2240*rr)*Z2^3*Z3*Z5*Z6 + (11956 + 12684*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-973 - 819*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-3822 + 182*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (266 - 14*rr)*Z4^4*Z5*Z6 + (-2646 + 1190*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1540 + 1932*rr)*Z3*Z4^2*Z5^2*Z6 + (4256 - 2592*rr)*Z3^2*Z5^3*Z6 + 
  (791 - 59*rr)*Z2*Z4*Z5^3*Z6 + (-1785 - 203*rr)*Z1*Z5^4*Z6 + 
  (56 - 112*rr)*Z2^4*Z6^2 + (1960 + 2184*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (10976 - 784*rr)*Z1^2*Z3^2*Z6^2 + (-4557 + 49*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (700 - 420*rr)*Z3*Z4^3*Z6^2 + (3087 + 1813*rr)*Z1^3*Z5*Z6^2 + 
  (5824 - 1120*rr)*Z3^2*Z4*Z5*Z6^2 + (2254 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (11830 - 126*rr)*Z2*Z3*Z5^2*Z6^2 + (-1421 + 2345*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-7056 - 12432*rr)*Z3^3*Z6^3 + (5390 - 826*rr)*Z2*Z3*Z4*Z6^3 + 
  (-833 + 2303*rr)*Z1*Z4^2*Z6^3 + (2058 + 1806*rr)*Z2^2*Z5*Z6^3 + 
  (24010 + 14014*rr)*Z1*Z3*Z5*Z6^3 + (-5488 + 1568*rr)*Z1*Z2*Z6^4 + 
  (15435 - 735*rr)*Z5^2*Z6^4 + (4116 + 2352*rr)*Z4*Z6^5, 
 (5824 - 512*rr)*Z1*Z2^3*Z3^2 + (448 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (-770 + 86*rr)*Z1*Z2^4*Z4 + (-2730 + 714*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (4508 + 3556*rr)*Z1^3*Z3^2*Z4 + (-539 + 273*rr)*Z1^3*Z2*Z4^2 + 
  (3200 - 384*rr)*Z3^4*Z4^2 + (-1112 + 40*rr)*Z2*Z3^2*Z4^3 + 
  (84 - 4*rr)*Z2^2*Z4^4 + (154 - 6*rr)*Z1*Z3*Z4^4 + 
  (371 - 735*rr)*Z1^2*Z2^3*Z5 + (5586 + 4326*rr)*Z1^3*Z2*Z3*Z5 + 
  (-8832 + 8320*rr)*Z3^5*Z5 + (3430 - 686*rr)*Z1^4*Z4*Z5 + 
  (3584 - 1664*rr)*Z2*Z3^3*Z4*Z5 + (-772 + 84*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (2072 + 712*rr)*Z1*Z3^2*Z4^2*Z5 + (-35 + 91*rr)*Z1*Z2*Z4^3*Z5 + 
  (3016 - 40*rr)*Z2^2*Z3^2*Z5^2 + (-9464 + 2072*rr)*Z1*Z3^3*Z5^2 + 
  (134 - 110*rr)*Z2^3*Z4*Z5^2 + (-714 - 926*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-357 + 49*rr)*Z1^2*Z4^2*Z5^2 + (700 + 820*rr)*Z1*Z2^2*Z5^3 + 
  (1792 - 896*rr)*Z1^2*Z3*Z5^3 + (12 - 60*rr)*Z4^3*Z5^3 + 
  (742 + 242*rr)*Z3*Z4*Z5^4 + (-378 - 46*rr)*Z2*Z5^5 + 
  (2891 - 1519*rr)*Z1^3*Z2^2*Z6 + (10290 - 490*rr)*Z1^4*Z3*Z6 + 
  (-18816 + 128*rr)*Z2*Z3^4*Z6 + (5880 + 440*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (5712 - 9072*rr)*Z1*Z3^3*Z4*Z6 + 144*rr*Z2^3*Z4^2*Z6 + 
  (1638 - 1022*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-441 - 343*rr)*Z1^2*Z4^3*Z6 + 
  (-5992 - 1048*rr)*Z2^3*Z3*Z5*Z6 + (28532 - 10500*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-679 + 1715*rr)*Z1*Z2^2*Z4*Z5*Z6 + (7938 - 4746*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-224 - 48*rr)*Z4^4*Z5*Z6 + (7840 + 784*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1260 - 508*rr)*Z3*Z4^2*Z5^2*Z6 + (2464 + 1248*rr)*Z3^2*Z5^3*Z6 + 
  (-1344 - 256*rr)*Z2*Z4*Z5^3*Z6 + (-1428 + 196*rr)*Z1*Z5^4*Z6 + 
  (1008 + 224*rr)*Z2^4*Z6^2 + (-13524 + 1428*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (3528 - 8232*rr)*Z1^2*Z3^2*Z6^2 + (-5929 + 343*rr)*Z1^2*Z2*Z4*Z6^2 - 
  392*Z3*Z4^3*Z6^2 + (2058 - 3234*rr)*Z1^3*Z5*Z6^2 + 
  (-2240 + 8736*rr)*Z3^2*Z4*Z5*Z6^2 + (84 + 812*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-22260 - 6300*rr)*Z2*Z3*Z5^2*Z6^2 + (1862 - 3262*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (14112 + 7840*rr)*Z3^3*Z6^3 + (12544 + 224*rr)*Z2*Z3*Z4*Z6^3 + 
  (-588 - 1470*rr)*Z1*Z4^2*Z6^3 + (392 - 392*rr)*Z2^2*Z5*Z6^3 + 
  (-8918 - 8722*rr)*Z1*Z3*Z5*Z6^3 + (-8918 - 686*rr)*Z1*Z2*Z6^4 + 
  (-3528 - 2744*rr)*Z5^2*Z6^4 + (-686 - 294*rr)*Z4*Z6^5, 
 (-1008 + 1360*rr)*Z1*Z2^3*Z3^2 + (14224 + 6384*rr)*Z1^2*Z2*Z3^3 + 
  (413 - 151*rr)*Z1*Z2^4*Z4 + (-5278 - 1022*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (-4900 - 84*rr)*Z1^3*Z3^2*Z4 + (1372 + 588*rr)*Z1^3*Z2*Z4^2 + 
  (192 + 704*rr)*Z3^4*Z4^2 + (124 - 52*rr)*Z2*Z3^2*Z4^3 + 
  (-47 - 11*rr)*Z2^2*Z4^4 + (49 + 101*rr)*Z1*Z3*Z4^4 + 
  (1169 + 959*rr)*Z1^2*Z2^3*Z5 + (-2254 - 2002*rr)*Z1^3*Z2*Z3*Z5 + 
  (15616 - 3328*rr)*Z3^5*Z5 + (-3430 - 98*rr)*Z1^4*Z4*Z5 + 
  (-7744 + 2560*rr)*Z2*Z3^3*Z4*Z5 + (1204 - 260*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 - 184*rr)*Z1*Z3^2*Z4^2*Z5 + (-77 - 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (312 + 1256*rr)*Z2^2*Z3^2*Z5^2 + (1344 - 4672*rr)*Z1*Z3^3*Z5^2 + 
  (103 + 117*rr)*Z2^3*Z4*Z5^2 + (3556 + 876*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-224 - 168*rr)*Z1^2*Z4^2*Z5^2 + (-2121 - 891*rr)*Z1*Z2^2*Z5^3 + 
  (-812 + 700*rr)*Z1^2*Z3*Z5^3 + (-100 + 84*rr)*Z4^3*Z5^3 + 
  (-1168 - 688*rr)*Z3*Z4*Z5^4 + (742 - 14*rr)*Z2*Z5^5 + 
  (49 + 1715*rr)*Z1^3*Z2^2*Z6 + (-2058 + 4018*rr)*Z1^4*Z3*Z6 + 
  (7168 - 8832*rr)*Z2*Z3^4*Z6 + (-2044 + 2084*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-4872 + 1176*rr)*Z1*Z3^3*Z4*Z6 + (-434 - 350*rr)*Z2^3*Z4^2*Z6 + 
  (2359 - 161*rr)*Z1*Z2*Z3*Z4^2*Z6 + (1666 - 504*rr)*Z1^2*Z4^3*Z6 + 
  (5656 - 2024*rr)*Z2^3*Z3*Z5*Z6 + (6748 - 924*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (784 - 644*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-9212 + 11340*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14 + 22*rr)*Z4^4*Z5*Z6 + (-6860 - 1932*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-1148 + 428*rr)*Z3*Z4^2*Z5^2*Z6 + (-17584 + 496*rr)*Z3^2*Z5^3*Z6 + 
  (-385 - 67*rr)*Z2*Z4*Z5^3*Z6 + (1918 - 70*rr)*Z1*Z5^4*Z6 + 
  (-1484 - 196*rr)*Z2^4*Z6^2 - 2688*rr*Z1*Z2^2*Z3*Z6^2 + 
  (13328 - 3136*rr)*Z1^2*Z3^2*Z6^2 + (8281 + 343*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-56 + 448*rr)*Z3*Z4^3*Z6^2 + 1960*rr*Z1^3*Z5*Z6^2 + 
  (-4368 + 1232*rr)*Z3^2*Z4*Z5*Z6^2 + (-1890 + 98*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-6510 + 3990*rr)*Z2*Z3*Z5^2*Z6^2 + (2744 + 504*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-18032 - 13552*rr)*Z3^3*Z6^3 + (-2058 + 1358*rr)*Z2*Z3*Z4*Z6^3 + 
  (8232 - 1470*rr)*Z1*Z4^2*Z6^3 + (1274 + 686*rr)*Z2^2*Z5*Z6^3 + 
  (-4998 + 14798*rr)*Z1*Z3*Z5*Z6^3 + (8232 - 2352*rr)*Z1*Z2*Z6^4 + 
  (245 + 735*rr)*Z5^2*Z6^4 + (4116 - 1568*rr)*Z4*Z6^5, 
 (4032 - 2240*rr)*Z1*Z2^3*Z3^2 + (-224 - 6944*rr)*Z1^2*Z2*Z3^3 + 
  (-56 + 264*rr)*Z1*Z2^4*Z4 + (-1204 + 1540*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (3920 - 336*rr)*Z1^3*Z3^2*Z4 + (1127 + 343*rr)*Z1^3*Z2*Z4^2 + 
  (3008 - 320*rr)*Z3^4*Z4^2 + (-988 + 116*rr)*Z2*Z3^2*Z4^3 + 
  (64 - 16*rr)*Z2^2*Z4^4 + (189 + 25*rr)*Z1*Z3*Z4^4 + 
  (-3248 - 840*rr)*Z1^2*Z2^3*Z5 + (-19404 - 2212*rr)*Z1^3*Z2*Z3*Z5 + 
  (-12032 + 18176*rr)*Z3^5*Z5 + (-4116 + 980*rr)*Z1^4*Z4*Z5 + 
  (5696 - 5760*rr)*Z2*Z3^3*Z4*Z5 + (-24 + 616*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 + 376*rr)*Z1*Z3^2*Z4^2*Z5 + 68*rr*Z1*Z2*Z4^3*Z5 + 
  (-2064 + 1616*rr)*Z2^2*Z3^2*Z5^2 + (-10976 - 11168*rr)*Z1*Z3^3*Z5^2 + 
  (-94 - 106*rr)*Z2^3*Z4*Z5^2 + (-1764 - 2124*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (364 - 532*rr)*Z1^2*Z4^2*Z5^2 + (2709 + 223*rr)*Z1*Z2^2*Z5^3 + 
  (9128 + 3192*rr)*Z1^2*Z3*Z5^3 + (-14 + 22*rr)*Z4^3*Z5^3 + 
  (596 + 124*rr)*Z3*Z4*Z5^4 + (-356 + 84*rr)*Z2*Z5^5 + 
  (-1960 - 392*rr)*Z1^3*Z2^2*Z6 + (-9604 - 2156*rr)*Z1^4*Z3*Z6 + 
  (8512 + 1856*rr)*Z2*Z3^4*Z6 + (-5236 + 124*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-16632 - 5880*rr)*Z1*Z3^3*Z4*Z6 + (658 - 206*rr)*Z2^3*Z4^2*Z6 + 
  (3724 - 28*rr)*Z1*Z2*Z3*Z4^2*Z6 + (343 - 497*rr)*Z1^2*Z4^3*Z6 + 
  (4088 + 408*rr)*Z2^3*Z3*Z5*Z6 + (-6720 + 784*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (3164 + 1372*rr)*Z1*Z2^2*Z4*Z5*Z6 + (14210 + 6230*rr)*Z1^2*Z3*Z4*Z5*Z6 - 
  16*rr*Z4^4*Z5*Z6 + (-4557 + 5593*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2016 + 1040*rr)*Z3*Z4^2*Z5^2*Z6 + (8624 + 2064*rr)*Z3^2*Z5^3*Z6 + 
  (-1491 - 409*rr)*Z2*Z4*Z5^3*Z6 + (777 - 3269*rr)*Z1*Z5^4*Z6 + 
  (546 - 630*rr)*Z2^4*Z6^2 + (6076 - 308*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (12152 + 392*rr)*Z1^2*Z3^2*Z6^2 + (4753 + 441*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (518 + 126*rr)*Z3*Z4^3*Z6^2 + (-4116 + 3332*rr)*Z1^3*Z5*Z6^2 + 
  (11816 + 10024*rr)*Z3^2*Z4*Z5*Z6^2 + (-1638 - 378*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-1596 - 14196*rr)*Z2*Z3*Z5^2*Z6^2 + (4900 - 4452*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-2352 + 13776*rr)*Z3^3*Z6^3 + (-1764 - 4116*rr)*Z2*Z3*Z4*Z6^3 + 
  (2793 - 1911*rr)*Z1*Z4^2*Z6^3 + (-7252 - 980*rr)*Z2^2*Z5*Z6^3 + 
  (14210 - 9898*rr)*Z1*Z3*Z5*Z6^3 - 1764*rr*Z1*Z2*Z6^4 + 
  (-6370 - 1862*rr)*Z5^2*Z6^4 + (686 - 1274*rr)*Z4*Z6^5
];

I:=Ideal(Gens);
HilbertPolynomial(I);

==> anc/Verification/5H+D/check_smoothness.txt <==
FF<rr>:=FiniteField(1327);
rr:=103;
RR<Z1,Z2,Z3,Z4,Z5,Z6>:=PolynomialRing(FF,6,"grevlex");

Gens:=[
(1372 + 196*rr)*Z1^5*Z2 + (-128 + 128*rr)*Z2^4*Z3^2 + 
  (-1344 + 576*rr)*Z1*Z2^2*Z3^3 + (2688 - 896*rr)*Z1^2*Z3^4 + 
  (-16 - 16*rr)*Z2^5*Z4 + (-952 - 8*rr)*Z1*Z2^3*Z3*Z4 + 
  (-2296 + 1512*rr)*Z1^2*Z2*Z3^2*Z4 + (196 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (-196 - 168*rr)*Z1^3*Z3*Z4^2 + (-160 + 32*rr)*Z3^3*Z4^3 + 
  (64 + 16*rr)*Z2*Z3*Z4^4 + (14 + 6*rr)*Z1*Z4^5 + (28 - 108*rr)*Z1*Z2^4*Z5 + 
  (-392 + 392*rr)*Z1^2*Z2^2*Z3*Z5 + (-3528 + 3304*rr)*Z1^3*Z3^2*Z5 + 
  (-1225 - 427*rr)*Z1^3*Z2*Z4*Z5 + (1856 + 448*rr)*Z3^4*Z4*Z5 + 
  (-912 + 16*rr)*Z2*Z3^2*Z4^2*Z5 + (-24 + 4*rr)*Z2^2*Z4^3*Z5 + 
  (-784 + 168*rr)*Z1*Z3*Z4^3*Z5 + (-1078 - 98*rr)*Z1^4*Z5^2 + 
  (-2112 + 1344*rr)*Z2*Z3^3*Z5^2 + (-380 - 308*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (252 - 1932*rr)*Z1*Z3^2*Z4*Z5^2 + (140 + 156*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (62 - 6*rr)*Z2^3*Z5^3 + (-504 + 24*rr)*Z1*Z2*Z3*Z5^3 + 
  (-189 + 105*rr)*Z1^2*Z4*Z5^3 + (-24 - 8*rr)*Z4^2*Z5^4 + 
  (-342 - 66*rr)*Z3*Z5^5 + (-196 - 168*rr)*Z1^2*Z2^3*Z6 + 
  (-8232 - 5488*rr)*Z1^3*Z2*Z3*Z6 + (5376 + 3840*rr)*Z3^5*Z6 + 
  (-2401 + 245*rr)*Z1^4*Z4*Z6 + (1344 - 192*rr)*Z2*Z3^3*Z4*Z6 + 
  (-196 - 84*rr)*Z2^2*Z3*Z4^2*Z6 + (-224 + 1680*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (420 - 56*rr)*Z1*Z2*Z4^3*Z6 + (9968 + 1680*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-9744 - 11312*rr)*Z1*Z3^3*Z5*Z6 + (-784 + 168*rr)*Z2^3*Z4*Z5*Z6 + 
  (-2562 + 1162*rr)*Z1*Z2*Z3*Z4*Z5*Z6 - 196*rr*Z1^2*Z4^2*Z5*Z6 + 
  (-1246 - 378*rr)*Z1*Z2^2*Z5^2*Z6 + (7938 + 6566*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-238 - 2*rr)*Z4^3*Z5^2*Z6 + (-2730 - 446*rr)*Z3*Z4*Z5^3*Z6 + 
  (329 + 59*rr)*Z2*Z5^4*Z6 + (-1624 - 728*rr)*Z2^3*Z3*Z6^2 + 
  (-12936 + 8232*rr)*Z1*Z2*Z3^2*Z6^2 + (343 - 805*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (3136 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (28 + 28*rr)*Z4^4*Z6^2 + 
  (-5439 + 2107*rr)*Z1^2*Z2*Z5*Z6^2 + (-5096 - 112*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (5712 + 5040*rr)*Z3^2*Z5^2*Z6^2 + (735 + 861*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (2646 - 798*rr)*Z1*Z5^3*Z6^2 + (343 + 1029*rr)*Z1^3*Z6^3 + 
  (-5880 + 2856*rr)*Z3^2*Z4*Z6^3 + 168*rr*Z2*Z4^2*Z6^3 + 
  (9212 + 4340*rr)*Z2*Z3*Z5*Z6^3 - 1176*Z1*Z4*Z5*Z6^3 + 
  (98 - 294*rr)*Z2^2*Z6^4 + (1372 + 3332*rr)*Z1*Z3*Z6^4 + 
  (2058 + 1470*rr)*Z5*Z6^5, -392*rr*Z1^5*Z2 + 256*Z2^4*Z3^2 + 
  (-448 - 1088*rr)*Z1*Z2^2*Z3^3 + (-3136 - 5824*rr)*Z1^2*Z3^4 + 
  (-24 + 8*rr)*Z2^5*Z4 + (-1120 + 176*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1344 + 2688*rr)*Z1^2*Z2*Z3^2*Z4 + (672 + 28*rr)*Z1^2*Z2^2*Z4^2 + 
  (490 - 938*rr)*Z1^3*Z3*Z4^2 + (-320 - 64*rr)*Z3^3*Z4^3 + 
  (100 + 36*rr)*Z2*Z3*Z4^4 + (7 - 5*rr)*Z1*Z4^5 + (140 - 188*rr)*Z1*Z2^4*Z5 + 
  (3276 + 196*rr)*Z1^2*Z2^2*Z3*Z5 + (4704 + 4256*rr)*Z1^3*Z3^2*Z5 + 
  (-2009 - 259*rr)*Z1^3*Z2*Z4*Z5 + (3008 - 192*rr)*Z3^4*Z4*Z5 + 
  (-512 + 64*rr)*Z2*Z3^2*Z4^2*Z5 + (-134 - 10*rr)*Z2^2*Z4^3*Z5 + 
  (-476 + 188*rr)*Z1*Z3*Z4^3*Z5 + (98 + 294*rr)*Z1^4*Z5^2 + 
  (2304 + 768*rr)*Z2*Z3^3*Z5^2 + (348 - 428*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-532 - 1468*rr)*Z1*Z3^2*Z4*Z5^2 + (420 + 204*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (96 + 32*rr)*Z2^3*Z5^3 + (-3164 + 876*rr)*Z1*Z2*Z3*Z5^3 + 
  (-133 - 175*rr)*Z1^2*Z4*Z5^3 + (-133 + 17*rr)*Z4^2*Z5^4 + 
  (80 - 272*rr)*Z3*Z5^5 + (490 - 938*rr)*Z1^2*Z2^3*Z6 + 
  (-9212 - 3332*rr)*Z1^3*Z2*Z3*Z6 + (-14336 + 6144*rr)*Z3^5*Z6 + 
  (-4459 + 147*rr)*Z1^4*Z4*Z6 + (7168 - 3200*rr)*Z2*Z3^3*Z4*Z6 + 
  (-532 + 268*rr)*Z2^2*Z3*Z4^2*Z6 + (-4144 + 1568*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (413 - 147*rr)*Z1*Z2*Z4^3*Z6 + (896 - 1536*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-2688 - 8064*rr)*Z1*Z3^3*Z5*Z6 + (-476 + 188*rr)*Z2^3*Z4*Z5*Z6 + 
  (-1918 + 1078*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-1519 + 119*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-868 - 140*rr)*Z1*Z2^2*Z5^2*Z6 + (5880 - 1624*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-224 + 80*rr)*Z4^3*Z5^2*Z6 + (-1680 - 432*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 - 55*rr)*Z2*Z5^4*Z6 + (-3248 - 112*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 6888*rr)*Z1*Z2*Z3^2*Z6^2 + (-588 - 1260*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2940 + 1372*rr)*Z1^2*Z3*Z4*Z6^2 + (42 - 14*rr)*Z4^4*Z6^2 + 
  (-10241 + 245*rr)*Z1^2*Z2*Z5*Z6^2 + (280 + 728*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-9744 + 336*rr)*Z3^2*Z5^2*Z6^2 + (875 + 609*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-1176 - 840*rr)*Z1*Z5^3*Z6^2 + (-4116 + 1372*rr)*Z1^3*Z6^3 + 
  (4704 + 2016*rr)*Z3^2*Z4*Z6^3 + (-490 - 154*rr)*Z2*Z4^2*Z6^3 + 
  (4704 + 3360*rr)*Z2*Z3*Z5*Z6^3 + (-7938 + 1666*rr)*Z1*Z4*Z5*Z6^3 + 
  (-2744 - 784*rr)*Z2^2*Z6^4 + (9604 + 2940*rr)*Z1*Z3*Z6^4 + 
  (-5488 + 2352*rr)*Z5*Z6^5, (1372 - 588*rr)*Z1^5*Z2 + 
  (384 + 128*rr)*Z2^4*Z3^2 + (6720 - 320*rr)*Z1*Z2^2*Z3^3 + 
  (12992 - 2240*rr)*Z1^2*Z3^4 - 64*Z2^5*Z4 + (-1176 - 72*rr)*Z1*Z2^3*Z3*Z4 - 
  5488*Z1^2*Z2*Z3^2*Z4 + (119 + 371*rr)*Z1^2*Z2^2*Z4^2 + 
  (3234 + 406*rr)*Z1^3*Z3*Z4^2 + (128 - 128*rr)*Z3^3*Z4^3 + 
  (-40 + 40*rr)*Z2*Z3*Z4^4 + (28 - 4*rr)*Z1*Z4^5 + (420 - 20*rr)*Z1*Z2^4*Z5 - 
  1344*Z1^2*Z2^2*Z3*Z5 + (-7840 - 224*rr)*Z1^3*Z3^2*Z5 + 
  (-1323 - 609*rr)*Z1^3*Z2*Z4*Z5 + (2496 + 1344*rr)*Z3^4*Z4*Z5 + 
  (-1584 + 112*rr)*Z2*Z3^2*Z4^2*Z5 + (58 - 66*rr)*Z2^2*Z4^3*Z5 + 
  (-280 - 24*rr)*Z1*Z3*Z4^3*Z5 + (-882 + 490*rr)*Z1^4*Z5^2 + 
  (3488 - 1824*rr)*Z2*Z3^3*Z5^2 + (1252 + 364*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (476 - 748*rr)*Z1*Z3^2*Z4*Z5^2 + (-343 + 147*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-72 + 40*rr)*Z2^3*Z5^3 + (-2730 - 702*rr)*Z1*Z2*Z3*Z5^3 + 
  (1085 - 105*rr)*Z1^2*Z4*Z5^3 + (-67 - 41*rr)*Z4^2*Z5^4 + 
  (600 + 8*rr)*Z3*Z5^5 + (3234 + 406*rr)*Z1^2*Z2^3*Z6 + 
  (1176 - 1960*rr)*Z1^3*Z2*Z3*Z6 + (-14336 - 4096*rr)*Z3^5*Z6 + 
  (-1715 - 1225*rr)*Z1^4*Z4*Z6 + (8736 + 1248*rr)*Z2*Z3^3*Z4*Z6 + 
  (168 - 120*rr)*Z2^2*Z3*Z4^2*Z6 + (-3248 - 2688*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (546 - 42*rr)*Z1*Z2*Z4^3*Z6 + (-560 - 1168*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-1568 + 2464*rr)*Z1*Z3^3*Z5*Z6 + (-280 - 24*rr)*Z2^3*Z4*Z5*Z6 + 
  (504 + 4032*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (588 - 84*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2422 - 546*rr)*Z1*Z2^2*Z5^2*Z6 + (2842 - 1778*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-56 - 72*rr)*Z4^3*Z5^2*Z6 + (364 + 196*rr)*Z3*Z4*Z5^3*Z6 + 
  (483 + 201*rr)*Z2*Z5^4*Z6 + (1120 - 672*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 + 2856*rr)*Z1*Z2*Z3^2*Z6^2 + (2401 - 343*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (7252 + 4508*rr)*Z1^2*Z3*Z4*Z6^2 + 112*Z4^4*Z6^2 + 
  (3969 - 4949*rr)*Z1^2*Z2*Z5*Z6^2 + (756 + 476*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (11424 - 2016*rr)*Z3^2*Z5^2*Z6^2 + (119 + 357*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4067 + 1015*rr)*Z1*Z5^3*Z6^2 + (-4116 - 1372*rr)*Z1^3*Z6^3 + 
  (9408 - 3808*rr)*Z3^2*Z4*Z6^3 + (980 - 420*rr)*Z2*Z4^2*Z6^3 + 
  (-392 - 1176*rr)*Z2*Z3*Z5*Z6^3 + (-5733 - 1911*rr)*Z1*Z4*Z5*Z6^3 + 
  (1274 - 1078*rr)*Z2^2*Z6^4 + (-4116 + 6468*rr)*Z1*Z3*Z6^4 + 
  (-5488 - 1568*rr)*Z5*Z6^5, 392*rr*Z1^5*Z2 - 256*Z2^4*Z3^2 + 
  (-2240 + 1472*rr)*Z1*Z2^2*Z3^3 + (-6272 + 2688*rr)*Z1^2*Z3^4 + 
  (24 - 8*rr)*Z2^5*Z4 + (-56 - 232*rr)*Z1*Z2^3*Z3*Z4 + 
  (2800 - 784*rr)*Z1^2*Z2*Z3^2*Z4 + (-602 - 42*rr)*Z1^2*Z2^2*Z4^2 + 
  (-2058 + 546*rr)*Z1^3*Z3*Z4^2 + (-32 + 32*rr)*Z3^3*Z4^3 + 
  (-4 - 4*rr)*Z2*Z3*Z4^4 + (-7 + 5*rr)*Z1*Z4^5 + (-28 + 12*rr)*Z1*Z2^4*Z5 + 
  (1652 - 1988*rr)*Z1^2*Z2^2*Z3*Z5 + (1568 - 3360*rr)*Z1^3*Z3^2*Z5 + 
  (637 - 329*rr)*Z1^3*Z2*Z4*Z5 + (-3904 - 448*rr)*Z3^4*Z4*Z5 + 
  (-336 - 560*rr)*Z2*Z3^2*Z4^2*Z5 + (78 + 42*rr)*Z2^2*Z4^3*Z5 + 
  (196 - 100*rr)*Z1*Z3*Z4^3*Z5 + (-98 - 294*rr)*Z1^4*Z5^2 + 
  (5376 - 256*rr)*Z2*Z3^3*Z5^2 + (-848 + 208*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (2268 + 532*rr)*Z1*Z3^2*Z4*Z5^2 + (28 - 124*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (18 - 10*rr)*Z2^3*Z5^3 + (1078 + 482*rr)*Z1*Z2*Z3*Z5^3 + 
  (-287 + 259*rr)*Z1^2*Z4*Z5^3 + (70 + 18*rr)*Z4^2*Z5^4 + 
  (-114 - 22*rr)*Z3*Z5^5 + (-2058 + 546*rr)*Z1^2*Z2^3*Z6 + 
  (4900 + 1372*rr)*Z1^3*Z2*Z3*Z6 + (1792 + 1280*rr)*Z3^5*Z6 + 
  (343 + 49*rr)*Z1^4*Z4*Z6 + (-3808 - 1056*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 + 396*rr)*Z2^2*Z3*Z4^2*Z6 + (4984 - 168*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (126 + 98*rr)*Z1*Z2*Z4^3*Z6 + (-2800 + 1456*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (20496 + 4144*rr)*Z1*Z3^3*Z5*Z6 + (196 - 100*rr)*Z2^3*Z4*Z5*Z6 + 
  (-13034 + 546*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (147 + 973*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1274 - 882*rr)*Z1*Z2^2*Z5^2*Z6 + (-8134 + 686*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (224 - 16*rr)*Z4^3*Z5^2*Z6 + (2058 - 290*rr)*Z3*Z4*Z5^3*Z6 + 
  (-665 - 43*rr)*Z2*Z5^4*Z6 + (1904 + 560*rr)*Z2^3*Z3*Z6^2 + 
  (-6664 - 4312*rr)*Z1*Z2*Z3^2*Z6^2 + (-882 + 518*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-10976 + 2744*rr)*Z1^2*Z3*Z4*Z6^2 + (-42 + 14*rr)*Z4^4*Z6^2 + 
  (7056 + 1960*rr)*Z1^2*Z2*Z5*Z6^2 + (588 - 812*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (17472 - 6720*rr)*Z3^2*Z5^2*Z6^2 + (-1225 - 91*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-4312 - 392*rr)*Z1*Z5^3*Z6^2 + (1029 + 343*rr)*Z1^3*Z6^3 + 
  12544*Z3^2*Z4*Z6^3 + (196 + 364*rr)*Z2*Z4^2*Z6^3 + 
  (-10780 - 532*rr)*Z2*Z3*Z5*Z6^3 + (2107 + 1225*rr)*Z1*Z4*Z5*Z6^3 + 
  784*rr*Z2^2*Z6^4 + (-6860 - 5684*rr)*Z1*Z3*Z6^4 + (686 + 490*rr)*Z5*Z6^5, 
 (2744 - 784*rr)*Z1^5*Z2 + (1216 - 576*rr)*Z2^4*Z3^2 + 
  (11872 - 2080*rr)*Z1*Z2^2*Z3^3 + (19264 - 1344*rr)*Z1^2*Z3^4 + 
  (12 + 92*rr)*Z2^5*Z4 + (-1442 + 806*rr)*Z1*Z2^3*Z3*Z4 + 
  (-5040 + 1120*rr)*Z1^2*Z2*Z3^2*Z4 + (350 + 14*rr)*Z1^2*Z2^2*Z4^2 + 
  (2597 - 203*rr)*Z1^3*Z3*Z4^2 + (-736 - 32*rr)*Z3^3*Z4^3 + 
  (104 + 8*rr)*Z2*Z3*Z4^4 + (-84 - 4*rr)*Z1*Z4^5 + 
  (-56 + 136*rr)*Z1*Z2^4*Z5 + (1484 - 4732*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (392 - 10472*rr)*Z1^3*Z3^2*Z5 + (3332 - 42*rr)*Z1^3*Z2*Z4*Z5 + 
  (9280 - 2880*rr)*Z3^4*Z4*Z5 + (-432 + 816*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (616 - 976*rr)*Z1*Z3*Z4^3*Z5 + (-1862 + 686*rr)*Z1^4*Z5^2 + 
  (-32 - 8800*rr)*Z2*Z3^3*Z5^2 + (2824 + 952*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (10556 + 4980*rr)*Z1*Z3^2*Z4*Z5^2 + (-756 - 524*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-104 + 72*rr)*Z2^3*Z5^3 + (840 + 3288*rr)*Z1*Z2*Z3*Z5^3 + 
  (-315 + 287*rr)*Z1^2*Z4*Z5^3 + (300 + 68*rr)*Z4^2*Z5^4 + 
  (-446 - 122*rr)*Z3*Z5^5 + (343 - 357*rr)*Z1^2*Z2^3*Z6 + 
  (-28224 - 3528*rr)*Z1^3*Z2*Z3*Z6 + (-16128 + 4864*rr)*Z3^5*Z6 + 
  (1029 + 931*rr)*Z1^4*Z4*Z6 + (-14336 - 3968*rr)*Z2*Z3^3*Z4*Z6 + 
  (3640 - 808*rr)*Z2^2*Z3*Z4^2*Z6 + (-18004 - 84*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1540 - 308*rr)*Z1*Z2*Z4^3*Z6 + (-17472 - 3520*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (14448 - 22064*rr)*Z1*Z3^3*Z5*Z6 + (3080 - 184*rr)*Z2^3*Z4*Z5*Z6 + 
  (11592 + 2240*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-3234 - 672*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1736 + 840*rr)*Z1*Z2^2*Z5^2*Z6 + (-3332 + 2996*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (574 + 202*rr)*Z4^3*Z5^2*Z6 + (9310 - 1510*rr)*Z3*Z4*Z5^3*Z6 + 
  (-574 + 518*rr)*Z2*Z5^4*Z6 + (4368 - 1904*rr)*Z2^3*Z3*Z6^2 + 
  (392 + 19880*rr)*Z1*Z2*Z3^2*Z6^2 + (-5782 + 210*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (12348 + 588*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (17248 + 5292*rr)*Z1^2*Z2*Z5*Z6^2 + (19180 - 3500*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-5152 - 10080*rr)*Z3^2*Z5^2*Z6^2 + (2506 - 3010*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-8673 - 1155*rr)*Z1*Z5^3*Z6^2 + (5145 - 1029*rr)*Z1^3*Z6^3 + 
  (-10976 - 20608*rr)*Z3^2*Z4*Z6^3 + (-2744 - 952*rr)*Z2*Z4^2*Z6^3 - 
  27328*rr*Z2*Z3*Z5*Z6^3 + (-4753 - 4263*rr)*Z1*Z4*Z5*Z6^3 + 
  (-8820 - 196*rr)*Z2^2*Z6^4 + (4116 - 14700*rr)*Z1*Z3*Z6^4 + 
  (-6860 - 2548*rr)*Z5*Z6^5, (-686 - 686*rr)*Z1^5*Z2 + 
  (800 + 160*rr)*Z2^4*Z3^2 + (4256 + 4384*rr)*Z1*Z2^2*Z3^3 + 
  (-2688 + 8064*rr)*Z1^2*Z3^4 + (-110 + 10*rr)*Z2^5*Z4 + 
  (-1862 + 1074*rr)*Z1*Z2^3*Z3*Z4 + (14364 + 812*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (315 - 175*rr)*Z1^2*Z2^2*Z4^2 + (-4410 - 378*rr)*Z1^3*Z3*Z4^2 + 
  (-896 + 320*rr)*Z3^3*Z4^3 + (308 - 92*rr)*Z2*Z3*Z4^4 + 
  (-84 - 4*rr)*Z1*Z4^5 + (1204 - 60*rr)*Z1*Z2^4*Z5 + 
  (10052 - 3500*rr)*Z1^2*Z2^2*Z3*Z5 + (14112 - 6496*rr)*Z1^3*Z3^2*Z5 + 
  (735 - 1099*rr)*Z1^3*Z2*Z4*Z5 + (640 - 9856*rr)*Z3^4*Z4*Z5 + 
  (1560 + 2088*rr)*Z2*Z3^2*Z4^2*Z5 + (-35 - 51*rr)*Z2^2*Z4^3*Z5 + 
  (1750 - 346*rr)*Z1*Z3*Z4^3*Z5 + (686 + 490*rr)*Z1^4*Z5^2 + 
  (13424 + 592*rr)*Z2*Z3^3*Z5^2 + (294 - 30*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-280 + 5176*rr)*Z1*Z3^2*Z4*Z5^2 + (-140 + 572*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-139 + 127*rr)*Z2^3*Z5^3 + (1148 + 436*rr)*Z1*Z2*Z3*Z5^3 + 
  (98 - 602*rr)*Z1^2*Z4*Z5^3 + (-259 + 23*rr)*Z4^2*Z5^4 + 
  (-918 + 254*rr)*Z3*Z5^5 + (-2058 - 910*rr)*Z1^2*Z2^3*Z6 + 
  (-18424 + 3528*rr)*Z1^3*Z2*Z3*Z6 + (3584 - 3584*rr)*Z3^5*Z6 + 
  (3430 + 1764*rr)*Z1^4*Z4*Z6 + (-18032 - 2320*rr)*Z2*Z3^3*Z4*Z6 + 
  (1036 - 1188*rr)*Z2^2*Z3*Z4^2*Z6 + (308 + 3668*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1862 - 182*rr)*Z1*Z2*Z4^3*Z6 + (-11256 - 10344*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-4144 + 11760*rr)*Z1*Z3^3*Z5*Z6 + (-588 + 476*rr)*Z2^3*Z4*Z5*Z6 + 
  (6762 + 1750*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (-4410 + 1330*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (1890 - 3570*rr)*Z1*Z2^2*Z5^2*Z6 + (3724 - 17052*rr)*Z1^2*Z3*Z5^2*Z6 + 
  756*Z4^3*Z5^2*Z6 + (-9730 + 3450*rr)*Z3*Z4*Z5^3*Z6 + 
  (2604 + 1220*rr)*Z2*Z5^4*Z6 + (-5992 + 2744*rr)*Z2^3*Z3*Z6^2 + 
  (9800 + 9128*rr)*Z1*Z2*Z3^2*Z6^2 + (-5537 + 1883*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (2744 - 1176*rr)*Z1^2*Z3*Z4*Z6^2 + (-280 - 56*rr)*Z4^4*Z6^2 + 
  (6321 + 1127*rr)*Z1^2*Z2*Z5*Z6^2 + (8302 - 6874*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-6776 + 26264*rr)*Z3^2*Z5^2*Z6^2 + (6944 + 952*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (-18571 - 1841*rr)*Z1*Z5^3*Z6^2 + (5831 - 343*rr)*Z1^3*Z6^3 + 
  (-23520 - 19152*rr)*Z3^2*Z4*Z6^3 + (-2744 - 448*rr)*Z2*Z4^2*Z6^3 + 
  (12642 - 3514*rr)*Z2*Z3*Z5*Z6^3 + (-14602 + 3822*rr)*Z1*Z4*Z5*Z6^3 + 
  (-7840 + 2156*rr)*Z2^2*Z6^4 + (-16464 - 3136*rr)*Z1*Z3*Z6^4 + 
  (-7203 + 9359*rr)*Z5*Z6^5, (686 - 1274*rr)*Z1^5*Z2 + 
  (-480 + 544*rr)*Z2^4*Z3^2 + (448 + 2944*rr)*Z1*Z2^2*Z3^3 + 
  (10080 + 10528*rr)*Z1^2*Z3^4 + (-74 - 66*rr)*Z2^5*Z4 + 
  (1078 - 714*rr)*Z1*Z2^3*Z3*Z4 + (-2212 - 6020*rr)*Z1^2*Z2*Z3^2*Z4 + 
  (-56 + 378*rr)*Z1^2*Z2^2*Z4^2 + (196 + 728*rr)*Z1^3*Z3*Z4^2 + 
  704*Z3^3*Z4^3 + (-192 - 32*rr)*Z2*Z3*Z4^4 + (21 + rr)*Z1*Z4^5 + 
  (574 + 50*rr)*Z1*Z2^4*Z5 + (-714 + 5978*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (11564 + 1092*rr)*Z1^3*Z3^2*Z5 + (-3822 - 546*rr)*Z1^3*Z2*Z4*Z5 + 
  (-7872 + 1472*rr)*Z3^4*Z4*Z5 + (1504 + 256*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (147 - 93*rr)*Z2^2*Z4^3*Z5 + (182 - 34*rr)*Z1*Z3*Z4^3*Z5 + 
  (-196 + 980*rr)*Z1^4*Z5^2 + (-6304 + 5920*rr)*Z2*Z3^3*Z5^2 + 
  (-680 + 88*rr)*Z2^2*Z3*Z4*Z5^2 + (364 - 700*rr)*Z1*Z3^2*Z4*Z5^2 + 
  (-238 + 502*rr)*Z1*Z2*Z4^2*Z5^2 + (-121 - 11*rr)*Z2^3*Z5^3 + 
  (-2408 - 4856*rr)*Z1*Z2*Z3*Z5^3 + (2716 - 364*rr)*Z1^2*Z4*Z5^3 + 
  (-324 - 140*rr)*Z4^2*Z5^4 + (1938 + 374*rr)*Z3*Z5^5 + 
  (5929 - 441*rr)*Z1^2*Z2^3*Z6 + (-3430 - 2450*rr)*Z1^3*Z2*Z3*Z6 + 
  (8960 + 256*rr)*Z3^5*Z6 + (-7889 - 3185*rr)*Z1^4*Z4*Z6 + 
  (7168 + 1088*rr)*Z2*Z3^3*Z4*Z6 + (-1652 - 220*rr)*Z2^2*Z3*Z4^2*Z6 + 
  (1316 - 2828*rr)*Z1*Z3^2*Z4^2*Z6 + (1330 + 210*rr)*Z1*Z2*Z4^3*Z6 + 
  (22960 + 3216*rr)*Z2^2*Z3^2*Z5*Z6 + (20384 + 2912*rr)*Z1*Z3^3*Z5*Z6 + 
  (-2198 - 82*rr)*Z2^3*Z4*Z5*Z6 + (-70 + 1302*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1911 + 1281*rr)*Z1^2*Z4^2*Z5*Z6 + (-413 - 511*rr)*Z1*Z2^2*Z5^2*Z6 + 
  (2352 - 20720*rr)*Z1^2*Z3*Z5^2*Z6 + (-392 - 332*rr)*Z4^3*Z5^2*Z6 + 
  (-3374 + 1782*rr)*Z3*Z4*Z5^3*Z6 + (-140 + 28*rr)*Z2*Z5^4*Z6 + 
  (-1232 - 224*rr)*Z2^3*Z3*Z6^2 + (15484 + 4676*rr)*Z1*Z2*Z3^2*Z6^2 + 
  (5096 - 2198*rr)*Z1*Z2^2*Z4*Z6^2 + (5978 + 15190*rr)*Z1^2*Z3*Z4*Z6^2 + 
  (70 + 14*rr)*Z4^4*Z6^2 + (-9555 - 10437*rr)*Z1^2*Z2*Z5*Z6^2 + 
  (-5894 - 574*rr)*Z3*Z4^2*Z5*Z6^2 + (11256 + 15848*rr)*Z3^2*Z5^2*Z6^2 + 
  (-1715 + 1967*rr)*Z2*Z4*Z5^2*Z6^2 + (-10241 + 525*rr)*Z1*Z5^3*Z6^2 + 
  (-16464 - 1372*rr)*Z1^3*Z6^3 + (-784 - 2912*rr)*Z3^2*Z4*Z6^3 + 
  (-196 - 308*rr)*Z2*Z4^2*Z6^3 + (24794 + 3822*rr)*Z2*Z3*Z5*Z6^3 + 
  (-11760 - 980*rr)*Z1*Z4*Z5*Z6^3 - 1372*rr*Z2^2*Z6^4 + 
  (17150 + 38906*rr)*Z1*Z3*Z6^4 + (-3773 + 49*rr)*Z5*Z6^5, 
 (-2058 - 98*rr)*Z1^5*Z2 + (1536 - 256*rr)*Z2^4*Z3^2 + 
  (6944 - 1248*rr)*Z1*Z2^2*Z3^3 + (5376 - 1792*rr)*Z1^2*Z3^4 + 
  (-88 + 72*rr)*Z2^5*Z4 + (-546 + 278*rr)*Z1*Z2^3*Z3*Z4 + 
  (-1568 - 112*rr)*Z1^2*Z2*Z3^2*Z4 + (378 - 154*rr)*Z1^2*Z2^2*Z4^2 + 
  (-735 - 259*rr)*Z1^3*Z3*Z4^2 + (-160 - 96*rr)*Z3^3*Z4^3 + 
  (-20 + 12*rr)*Z2*Z3*Z4^4 + (-35 - 7*rr)*Z1*Z4^5 + 
  (-252 - 84*rr)*Z1*Z2^4*Z5 + (10136 - 3416*rr)*Z1^2*Z2^2*Z3*Z5 + 
  (1176 - 8792*rr)*Z1^3*Z3^2*Z5 + (1176 + 1008*rr)*Z1^3*Z2*Z4*Z5 + 
  (4224 - 128*rr)*Z3^4*Z4*Z5 + (192 - 544*rr)*Z2*Z3^2*Z4^2*Z5 + 
  (-65 - 9*rr)*Z2^2*Z4^3*Z5 + (658 - 182*rr)*Z1*Z3*Z4^3*Z5 + 1568*Z1^4*Z5^2 + 
  (19680 - 5728*rr)*Z2*Z3^3*Z5^2 + (1236 + 1052*rr)*Z2^2*Z3*Z4*Z5^2 + 
  (-336 + 2576*rr)*Z1*Z3^2*Z4*Z5^2 + (644 - 244*rr)*Z1*Z2*Z4^2*Z5^2 + 
  (-28 + 44*rr)*Z2^3*Z5^3 + (-9464 + 2200*rr)*Z1*Z2*Z3*Z5^3 + 
  (-1246 - 154*rr)*Z1^2*Z4*Z5^3 + (-1 + 93*rr)*Z4^2*Z5^4 + 
  (1278 - 454*rr)*Z3*Z5^5 + (-490 - 1302*rr)*Z1^2*Z2^3*Z6 + 
  (5194 + 1666*rr)*Z1^3*Z2*Z3*Z6 + (1792 - 14080*rr)*Z3^5*Z6 + 
  (2401 + 1813*rr)*Z1^4*Z4*Z6 + (-7616 + 2368*rr)*Z2*Z3^3*Z4*Z6 + 
  (-490 + 174*rr)*Z2^2*Z3*Z4^2*Z6 + (-420 + 588*rr)*Z1*Z3^2*Z4^2*Z6 + 
  (-1008 - 252*rr)*Z1*Z2*Z4^3*Z6 + (-16240 - 13104*rr)*Z2^2*Z3^2*Z5*Z6 + 
  (-11088 + 14224*rr)*Z1*Z3^3*Z5*Z6 + (2646 + 438*rr)*Z2^3*Z4*Z5*Z6 + 
  (4256 - 1484*rr)*Z1*Z2*Z3*Z4*Z5*Z6 + (686 - 882*rr)*Z1^2*Z4^2*Z5*Z6 + 
  (-2604 + 1708*rr)*Z1*Z2^2*Z5^2*Z6 + (-32536 + 1288*rr)*Z1^2*Z3*Z5^2*Z6 + 
  (-560 + 188*rr)*Z4^3*Z5^2*Z6 + (13034 - 1026*rr)*Z3*Z4*Z5^3*Z6 + 
  (-231 - 341*rr)*Z2*Z5^4*Z6 + (-2156 + 1988*rr)*Z2^3*Z3*Z6^2 + 
  (-11760 - 4928*rr)*Z1*Z2*Z3^2*Z6^2 + (-5733 + 7*rr)*Z1*Z2^2*Z4*Z6^2 + 
  (-2352 - 13328*rr)*Z1^2*Z3*Z4*Z6^2 + (-98 - 42*rr)*Z4^4*Z6^2 + 
  (-12887 + 3087*rr)*Z1^2*Z2*Z5*Z6^2 + (1442 + 2786*rr)*Z3*Z4^2*Z5*Z6^2 + 
  (-4368 - 21616*rr)*Z3^2*Z5^2*Z6^2 + (3941 - 2401*rr)*Z2*Z4*Z5^2*Z6^2 + 
  (8575 + 1869*rr)*Z1*Z5^3*Z6^2 + (4459 + 1029*rr)*Z1^3*Z6^3 + 
  (2548 + 9604*rr)*Z3^2*Z4*Z6^3 + (-784 - 392*rr)*Z2*Z4^2*Z6^3 + 
  (17640 - 1736*rr)*Z2*Z3*Z5*Z6^3 + (5439 + 5145*rr)*Z1*Z4*Z5*Z6^3 + 
  (-5194 - 490*rr)*Z2^2*Z6^4 + (15092 - 19796*rr)*Z1*Z3*Z6^4 + 
  (4116 + 3332*rr)*Z5*Z6^5, (-882 - 210*rr)*Z1^4*Z2^2 + 
  (-1176 + 1960*rr)*Z1^5*Z3 + (-768 + 896*rr)*Z2^3*Z3^3 + 
  (-2368 + 832*rr)*Z1*Z2*Z3^4 + (-124 - 108*rr)*Z2^4*Z3*Z4 + 
  (552 - 1560*rr)*Z1*Z2^2*Z3^2*Z4 + (-9408 - 704*rr)*Z1^2*Z3^3*Z4 + 
  (162 + 8*rr)*Z1*Z2^3*Z4^2 + (-560 - 108*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (245 - 105*rr)*Z1^3*Z4^3 + (32 - 32*rr)*Z3^2*Z4^4 + (-24 + 8*rr)*Z2*Z4^5 + 
  (-12 + 1020*rr)*Z1*Z2^3*Z3*Z5 + (-3640 + 2712*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (1141 + 59*rr)*Z1^2*Z2^2*Z4*Z5 + (5782 - 14*rr)*Z1^3*Z3*Z4*Z5 + 
  (544 + 1504*rr)*Z3^3*Z4^2*Z5 + (104 - 144*rr)*Z2*Z3*Z4^3*Z5 + 
  (-127 - 43*rr)*Z1*Z4^4*Z5 + (-630 + 798*rr)*Z1^3*Z2*Z5^2 + 
  (-20672 - 6720*rr)*Z3^4*Z5^2 + (-768 + 1152*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-31 - 21*rr)*Z2^2*Z4^2*Z5^2 + (1596 - 748*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-396 - 36*rr)*Z2^2*Z3*Z5^3 + (6040 + 3016*rr)*Z1*Z3^2*Z5^3 + 
  (-444 + 140*rr)*Z1*Z2*Z4*Z5^3 + (840 - 552*rr)*Z1^2*Z5^4 + 
  (-140 - 36*rr)*Z4*Z5^5 + (1372 - 240*rr)*Z1*Z2^4*Z6 + 
  (-504 - 1792*rr)*Z1^2*Z2^2*Z3*Z6 + (22344 - 4872*rr)*Z1^3*Z3^2*Z6 + 
  (-1323 + 945*rr)*Z1^3*Z2*Z4*Z6 + (11840 + 5056*rr)*Z3^4*Z4*Z6 + 
  (-960 - 528*rr)*Z2*Z3^2*Z4^2*Z6 + (136 - 16*rr)*Z2^2*Z4^3*Z6 + 
  (-728 - 112*rr)*Z1*Z3*Z4^3*Z6 + (1568 + 392*rr)*Z1^4*Z5*Z6 + 
  (5920 + 9440*rr)*Z2*Z3^3*Z5*Z6 + (164 + 388*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-6328 - 2280*rr)*Z1*Z3^2*Z4*Z5*Z6 + (749 - 497*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (90 - 114*rr)*Z2^3*Z5^2*Z6 + (12544 + 352*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3738 - 2198*rr)*Z1^2*Z4*Z5^2*Z6 + (-170 + 258*rr)*Z4^2*Z5^3*Z6 + 
  (-6844 - 1716*rr)*Z3*Z5^4*Z6 + (-168 + 2216*rr)*Z2^2*Z3^2*Z6^2 + 
  (-26432 - 4480*rr)*Z1*Z3^3*Z6^2 + (-224 - 620*rr)*Z2^3*Z4*Z6^2 + 
  (9968 - 224*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 987*rr)*Z1^2*Z4^2*Z6^2 + 
  (-5488 - 3668*rr)*Z1*Z2^2*Z5*Z6^2 + (-20580 - 1820*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (210 - 126*rr)*Z4^3*Z5*Z6^2 + (-644 + 3636*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-4018 + 426*rr)*Z2*Z5^3*Z6^2 + (-1225 + 2009*rr)*Z1^2*Z2*Z6^3 + 
  (-868 + 84*rr)*Z3*Z4^2*Z6^3 + (4592 + 15792*rr)*Z3^2*Z5*Z6^3 + 
  (-3360 + 448*rr)*Z2*Z4*Z5*Z6^3 + (-8967 + 2219*rr)*Z1*Z5^2*Z6^3 + 
  (6272 + 5824*rr)*Z2*Z3*Z6^4 + (4998 - 2450*rr)*Z1*Z4*Z6^4 + 
  (2058 - 2058*rr)*Z6^6, (-490 + 518*rr)*Z1^4*Z2^2 + 2352*Z1^5*Z3 + 
  (-320 - 960*rr)*Z2^3*Z3^3 + (-7360 - 64*rr)*Z1*Z2*Z3^4 + 
  (240 + 80*rr)*Z2^4*Z3*Z4 + (-3008 + 736*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (1456 + 3984*rr)*Z1^2*Z3^3*Z4 + (-93 - 163*rr)*Z1*Z2^3*Z4^2 + 
  (-168 - 36*rr)*Z1^2*Z2*Z3*Z4^2 + (-588 - 84*rr)*Z1^3*Z4^3 - 96*Z3^2*Z4^4 + 
  (30 + 6*rr)*Z2*Z4^5 + (1956 - 724*rr)*Z1*Z2^3*Z3*Z5 + 
  (11480 - 440*rr)*Z1^2*Z2*Z3^2*Z5 + (420 + 232*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-196 - 2996*rr)*Z1^3*Z3*Z4*Z5 + (3360 - 1440*rr)*Z3^3*Z4^2*Z5 + 
  (-448 + 96*rr)*Z2*Z3*Z4^3*Z5 + (-33 + 63*rr)*Z1*Z4^4*Z5 + 
  (966 - 1302*rr)*Z1^3*Z2*Z5^2 + (12672 + 15488*rr)*Z3^4*Z5^2 + 
  (-560 - 1808*rr)*Z2*Z3^2*Z4*Z5^2 + (206 + 58*rr)*Z2^2*Z4^2*Z5^2 + 
  (-2954 + 98*rr)*Z1*Z3*Z4^2*Z5^2 + (656 + 304*rr)*Z2^2*Z3*Z5^3 + 
  (576 - 5184*rr)*Z1*Z3^2*Z5^3 + (-1072 - 144*rr)*Z1*Z2*Z4*Z5^3 + 
  (-322 + 698*rr)*Z1^2*Z5^4 + (359 - 43*rr)*Z4*Z5^5 + 
  (-994 - 262*rr)*Z1*Z2^4*Z6 + (1988 - 364*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (-9016 - 2408*rr)*Z1^3*Z3^2*Z6 + (2793 + 609*rr)*Z1^3*Z2*Z4*Z6 + 
  (8576 - 8064*rr)*Z3^4*Z4*Z6 + (-1160 + 1176*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (-167 - 75*rr)*Z2^2*Z4^3*Z6 + (749 + 497*rr)*Z1*Z3*Z4^3*Z6 + 
  (294 - 294*rr)*Z1^4*Z5*Z6 + (7424 - 8704*rr)*Z2*Z3^3*Z5*Z6 + 
  (3620 - 604*rr)*Z2^2*Z3*Z4*Z5*Z6 + (-19376 + 2768*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-497 - 49*rr)*Z1*Z2*Z4^2*Z5*Z6 + (128 - 96*rr)*Z2^3*Z5^2*Z6 + 
  (-20398 - 74*rr)*Z1*Z2*Z3*Z5^2*Z6 + (-4039 + 1211*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (837 - 17*rr)*Z4^2*Z5^3*Z6 + (808 - 648*rr)*Z3*Z5^4*Z6 + 
  (-10360 - 1800*rr)*Z2^2*Z3^2*Z6^2 + (-14560 - 1568*rr)*Z1*Z3^3*Z6^2 + 
  (-1134 - 146*rr)*Z2^3*Z4*Z6^2 + (3290 - 4774*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-3479 - 1113*rr)*Z1^2*Z4^2*Z6^2 + (-2548 + 3472*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (6958 + 9226*rr)*Z1^2*Z3*Z5*Z6^2 + (14 + 42*rr)*Z4^3*Z5*Z6^2 + 
  (5852 + 148*rr)*Z3*Z4*Z5^2*Z6^2 + (-959 + 387*rr)*Z2*Z5^3*Z6^2 + 
  (9310 - 294*rr)*Z1^2*Z2*Z6^3 + (3892 + 1372*rr)*Z3*Z4^2*Z6^3 + 
  (26096 + 784*rr)*Z3^2*Z5*Z6^3 + (7 + 553*rr)*Z2*Z4*Z5*Z6^3 + 
  (5978 + 1246*rr)*Z1*Z5^2*Z6^3 + (-9016 - 10864*rr)*Z2*Z3*Z6^4 + 
  (-6566 - 4802*rr)*Z1*Z4*Z6^4 + (-8232 - 5488*rr)*Z6^6, 
 (1666 + 938*rr)*Z1^4*Z2^2 + (1960 + 2744*rr)*Z1^5*Z3 + 1280*Z2^3*Z3^3 + 
  (-1280 - 256*rr)*Z1*Z2*Z3^4 + (-120 + 40*rr)*Z2^4*Z3*Z4 + 
  (-2432 + 1024*rr)*Z1*Z2^2*Z3^2*Z4 + (560 + 3600*rr)*Z1^2*Z3^3*Z4 + 
  (-319 + 81*rr)*Z1*Z2^3*Z4^2 + (1666 + 26*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-392 + 182*rr)*Z1^3*Z4^3 + (-144 + 48*rr)*Z3^2*Z4^4 + 
  (66 - 6*rr)*Z2*Z4^5 + (1224 - 1064*rr)*Z1*Z2^3*Z3*Z5 + 
  (16744 - 2056*rr)*Z1^2*Z2*Z3^2*Z5 + (-1120 - 796*rr)*Z1^2*Z2^2*Z4*Z5 + 
  (-11368 - 840*rr)*Z1^3*Z3*Z4*Z5 + (-320 - 1472*rr)*Z3^3*Z4^2*Z5 + 
  (-640 + 256*rr)*Z2*Z3*Z4^3*Z5 + (18 + 22*rr)*Z1*Z4^4*Z5 + 
  (-714 - 686*rr)*Z1^3*Z2*Z5^2 + (9152 + 832*rr)*Z3^4*Z5^2 + 
  (1864 - 1192*rr)*Z2*Z3^2*Z4*Z5^2 + (-15 - 45*rr)*Z2^2*Z4^2*Z5^2 + 
  (938 + 542*rr)*Z1*Z3*Z4^2*Z5^2 + (20 - 68*rr)*Z2^2*Z3*Z5^3 + 
  (-9684 + 1284*rr)*Z1*Z3^2*Z5^3 + (1531 + 369*rr)*Z1*Z2*Z4*Z5^3 + 
  (-567 + 59*rr)*Z1^2*Z5^4 + (-222 + 38*rr)*Z4*Z5^5 + 
  (-1400 + 64*rr)*Z1*Z2^4*Z6 + (-3864 - 1624*rr)*Z1^2*Z2^2*Z3*Z6 + 
  (3528 - 7560*rr)*Z1^3*Z3^2*Z6 + (1127 - 3045*rr)*Z1^3*Z2*Z4*Z6 + 
  (-7936 - 3328*rr)*Z3^4*Z4*Z6 + (200 - 424*rr)*Z2*Z3^2*Z4^2*Z6 + 
  (485 + 25*rr)*Z2^2*Z4^3*Z6 + (770 - 406*rr)*Z1*Z3*Z4^3*Z6 + 
  (2646 + 98*rr)*Z1^4*Z5*Z6 + (1856 - 8512*rr)*Z2*Z3^3*Z5*Z6 + 
  (-3008 + 1024*rr)*Z2^2*Z3*Z4*Z5*Z6 + (22176 + 8224*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-3360 + 812*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-262 + 302*rr)*Z2^3*Z5^2*Z6 + 
  (-9744 - 2640*rr)*Z1*Z2*Z3*Z5^2*Z6 + (6181 + 3871*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-258 - 646*rr)*Z4^2*Z5^3*Z6 + (7734 + 2786*rr)*Z3*Z5^4*Z6 + 
  (-4928 + 768*rr)*Z2^2*Z3^2*Z6^2 + (-13440 + 5376*rr)*Z1*Z3^3*Z6^2 + 
  (854 + 198*rr)*Z2^3*Z4*Z6^2 + (-16744 + 2968*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-4459 + 1939*rr)*Z1^2*Z4^2*Z6^2 + (2254 + 4410*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (-1862 + 9534*rr)*Z1^2*Z3*Z5*Z6^2 + (-700 - 224*rr)*Z4^3*Z5*Z6^2 + 
  (12586 - 8706*rr)*Z3*Z4*Z5^2*Z6^2 + (4907 + 417*rr)*Z2*Z5^3*Z6^2 + 
  (3528 - 5488*rr)*Z1^2*Z2*Z6^3 + (4158 - 2954*rr)*Z3*Z4^2*Z6^3 + 
  (22400 - 13888*rr)*Z3^2*Z5*Z6^3 + (-2583 - 917*rr)*Z2*Z4*Z5*Z6^3 + 
  (17444 + 924*rr)*Z1*Z5^2*Z6^3 + (-19404 - 3108*rr)*Z2*Z3*Z6^4 + 
  (-18620 + 2940*rr)*Z1*Z4*Z6^4 + (-13034 + 2058*rr)*Z6^6, 
 (3038 - 434*rr)*Z1^4*Z2^2 + (1960 + 1176*rr)*Z1^5*Z3 + 
  (-2688 + 1024*rr)*Z2^3*Z3^3 + (-4416 + 832*rr)*Z1*Z2*Z3^4 + 
  (28 - 180*rr)*Z2^4*Z3*Z4 + (5576 + 584*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (3248 - 432*rr)*Z1^2*Z3^3*Z4 + (-228 + 354*rr)*Z1*Z2^3*Z4^2 + 
  (2408 - 548*rr)*Z1^2*Z2*Z3*Z4^2 + (-98 + 294*rr)*Z1^3*Z4^3 + 
  (64 + 96*rr)*Z3^2*Z4^4 + (22 - 34*rr)*Z2*Z4^5 + 
  (-4012 - 100*rr)*Z1*Z2^3*Z3*Z5 + (-15792 + 1584*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (-2583 - 1069*rr)*Z1^2*Z2^2*Z4*Z5 + (-10682 + 2394*rr)*Z1^3*Z3*Z4*Z5 + 
  (-4608 - 1024*rr)*Z3^3*Z4^2*Z5 + (604 + 580*rr)*Z2*Z3*Z4^3*Z5 + 
  (284 + 64*rr)*Z1*Z4^4*Z5 + (-420 + 812*rr)*Z1^3*Z2*Z5^2 + 
  (3456 - 6016*rr)*Z3^4*Z5^2 + (-8240 - 400*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-247 - 173*rr)*Z2^2*Z4^2*Z5^2 + (-1750 + 318*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (764 - 524*rr)*Z2^2*Z3*Z5^3 + (5716 + 380*rr)*Z1*Z3^2*Z5^3 + 
  (2721 + 451*rr)*Z1*Z2*Z4*Z5^3 + (-1407 - 221*rr)*Z1^2*Z5^4 + 
  (-452 + 52*rr)*Z4*Z5^5 + (1344 + 596*rr)*Z1*Z2^4*Z6 + 
  (-2884 - 140*rr)*Z1^2*Z2^2*Z3*Z6 + (5488 + 1456*rr)*Z1^3*Z3^2*Z6 + 
  (-5145 - 2849*rr)*Z1^3*Z2*Z4*Z6 + (-11968 + 4288*rr)*Z3^4*Z4*Z6 + 
  (2272 - 1200*rr)*Z2*Z3^2*Z4^2*Z6 + (289 + 13*rr)*Z2^2*Z4^3*Z6 + 
  (1680 - 504*rr)*Z1*Z3*Z4^3*Z6 + (1274 - 98*rr)*Z1^4*Z5*Z6 + 
  (9248 + 13792*rr)*Z2*Z3^3*Z5*Z6 + (-7096 + 1464*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20440 + 9512*rr)*Z1*Z3^2*Z4*Z5*Z6 + (910 + 1512*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-738 - 70*rr)*Z2^3*Z5^2*Z6 + (7336 - 2024*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (2947 + 385*rr)*Z1^2*Z4*Z5^2*Z6 + (-1693 - 151*rr)*Z4^2*Z5^3*Z6 + 
  (-176 - 272*rr)*Z3*Z5^4*Z6 + (-4760 + 1272*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2464 + 2912*rr)*Z1*Z3^3*Z6^2 + (1876 + 184*rr)*Z2^3*Z4*Z6^2 + 
  (-2338 + 6790*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-49 + 2625*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 3598*rr)*Z1*Z2^2*Z5*Z6^2 + (-19306 - 6734*rr)*Z1^2*Z3*Z5*Z6^2 + 
  140*rr*Z4^3*Z5*Z6^2 + (-16408 - 1160*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (196 - 276*rr)*Z2*Z5^3*Z6^2 + (-11221 - 4263*rr)*Z1^2*Z2*Z6^3 + 
  (2590 - 3682*rr)*Z3*Z4^2*Z6^3 + (-3472 + 31920*rr)*Z3^2*Z5*Z6^3 + 
  (-672 - 644*rr)*Z2*Z4*Z5*Z6^3 + (-6713 + 1365*rr)*Z1*Z5^2*Z6^3 + 
  (-13132 + 7476*rr)*Z2*Z3*Z6^4 + (-7644 + 8036*rr)*Z1*Z4*Z6^4 + 
  (-2058 + 7546*rr)*Z6^6, (490 + 770*rr)*Z1^4*Z2^2 + 
  (1568 + 1568*rr)*Z1^5*Z3 + (3648 - 960*rr)*Z2^3*Z3^3 + 
  (7040 - 3200*rr)*Z1*Z2*Z3^4 + (-132 + 204*rr)*Z2^4*Z3*Z4 + 
  (-4040 + 2424*rr)*Z1*Z2^2*Z3^2*Z4 + (8960 + 3328*rr)*Z1^2*Z3^3*Z4 + 
  (-153 - 89*rr)*Z1*Z2^3*Z4^2 + (1134 + 214*rr)*Z1^2*Z2*Z3*Z4^2 - 
  196*Z1^3*Z4^3 + (-96 + 32*rr)*Z3^2*Z4^4 + (44 - 4*rr)*Z2*Z4^5 + 
  (128 - 1312*rr)*Z1*Z2^3*Z3*Z5 + (9072 + 80*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (56 - 144*rr)*Z1^2*Z2^2*Z4*Z5 + (-5880 - 1232*rr)*Z1^3*Z3*Z4*Z5 + 
  (2144 - 1504*rr)*Z3^3*Z4^2*Z5 + (-344 + 120*rr)*Z2*Z3*Z4^3*Z5 + 
  (-36 + 60*rr)*Z1*Z4^4*Z5 + (56 - 1008*rr)*Z1^3*Z2*Z5^2 + 
  (23104 + 7872*rr)*Z3^4*Z5^2 + (2808 - 792*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (32 + 56*rr)*Z2^2*Z4^2*Z5^2 + (-1120 + 672*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-76 + 28*rr)*Z2^2*Z3*Z5^3 + (-11712 - 2624*rr)*Z1*Z3^2*Z5^3 + 
  (-45 + 25*rr)*Z1*Z2*Z4*Z5^3 + (-350 + 358*rr)*Z1^2*Z5^4 + 
  (44 + 4*rr)*Z4*Z5^5 + (-2786 + 110*rr)*Z1*Z2^4*Z6 + 
  (-700 + 3388*rr)*Z1^2*Z2^2*Z3*Z6 + (20776 - 3304*rr)*Z1^3*Z3^2*Z6 + 
  (1715 - 917*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 9152*rr)*Z3^4*Z4*Z6 + 
  (-1688 + 1256*rr)*Z2*Z3^2*Z4^2*Z6 + (-228 - 84*rr)*Z2^2*Z4^3*Z6 + 
  (-210 + 406*rr)*Z1*Z3*Z4^3*Z6 + 1568*Z1^4*Z5*Z6 + 
  (-1472 - 17088*rr)*Z2*Z3^3*Z5*Z6 + (1592 - 664*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (4760 - 152*rr)*Z1*Z3^2*Z4*Z5*Z6 + (-1393 + 119*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (132 + 236*rr)*Z2^3*Z5^2*Z6 + (-15414 + 3390*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (4347 + 2793*rr)*Z1^2*Z4*Z5^2*Z6 + (-2 - 294*rr)*Z4^2*Z5^3*Z6 + 
  (6484 + 2684*rr)*Z3*Z5^4*Z6 + (9968 - 2992*rr)*Z2^2*Z3^2*Z6^2 + 
  (-2912 - 10080*rr)*Z1*Z3^3*Z6^2 + (-1134 + 1074*rr)*Z2^3*Z4*Z6^2 + 
  (-8162 + 686*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-1519 + 1365*rr)*Z1^2*Z4^2*Z6^2 + 
  (2744 + 6328*rr)*Z1*Z2^2*Z5*Z6^2 + (8036 - 2212*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-1064 + 56*rr)*Z4^3*Z5*Z6^2 + (4200 - 5128*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (8344 + 104*rr)*Z2*Z5^3*Z6^2 + (-539 - 2597*rr)*Z1^2*Z2*Z6^3 + 
  (-2828 + 420*rr)*Z3*Z4^2*Z6^3 + (-7952 - 22288*rr)*Z3^2*Z5*Z6^3 + 
  (7028 + 504*rr)*Z2*Z4*Z5*Z6^3 + (12593 - 1309*rr)*Z1*Z5^2*Z6^3 + 
  (12348 - 6916*rr)*Z2*Z3*Z6^4 + (-9408 + 4900*rr)*Z1*Z4*Z6^4 + 
  (-5488 + 5488*rr)*Z6^6, (196 + 476*rr)*Z1^4*Z2^2 + 
  (-1176 + 392*rr)*Z1^5*Z3 + (-1984 - 448*rr)*Z2^3*Z3^3 + 
  (1664 - 3456*rr)*Z1*Z2*Z3^4 + (284 - 20*rr)*Z2^4*Z3*Z4 + 
  (3016 + 1608*rr)*Z1*Z2^2*Z3^2*Z4 + (3136 - 2496*rr)*Z1^2*Z3^3*Z4 + 
  (-447 - 7*rr)*Z1*Z2^3*Z4^2 + (1484 + 424*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (-98 - 154*rr)*Z1^3*Z4^3 + (-16 + 16*rr)*Z3^2*Z4^4 + (12 - 4*rr)*Z2*Z4^5 + 
  (-3792 - 144*rr)*Z1*Z2^3*Z3*Z5 + (-25368 + 3384*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (2219 - 627*rr)*Z1^2*Z2^2*Z4*Z5 + (-392 - 168*rr)*Z1^3*Z3*Z4*Z5 + 
  (1216 - 320*rr)*Z3^3*Z4^2*Z5 + (-124 + 84*rr)*Z2*Z3*Z4^3*Z5 + 
  (-29 + 103*rr)*Z1*Z4^4*Z5 + (-630 + 126*rr)*Z1^3*Z2*Z5^2 + 
  (3968 - 2432*rr)*Z3^4*Z5^2 + (-2456 - 456*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (164 - 60*rr)*Z2^2*Z4^2*Z5^2 + (-2254 - 458*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (828 - 204*rr)*Z2^2*Z3*Z5^3 + (5396 - 836*rr)*Z1*Z3^2*Z5^3 + 
  (-1018 + 722*rr)*Z1*Z2*Z4*Z5^3 + (154 - 370*rr)*Z1^2*Z5^4 + 
  (-172 - 132*rr)*Z4*Z5^5 + (-658 + 670*rr)*Z1*Z2^4*Z6 + 
  (9296 + 3080*rr)*Z1^2*Z2^2*Z3*Z6 + (16856 + 2184*rr)*Z1^3*Z3^2*Z6 + 
  (4557 - 329*rr)*Z1^3*Z2*Z4*Z6 + (-1600 - 1472*rr)*Z3^4*Z4*Z6 + 
  (776 + 808*rr)*Z2*Z3^2*Z4^2*Z6 + (-494 + 90*rr)*Z2^2*Z4^3*Z6 + 
  (616 + 840*rr)*Z1*Z3*Z4^3*Z6 + (196 + 196*rr)*Z1^4*Z5*Z6 + 
  (-1696 + 9376*rr)*Z2*Z3^3*Z5*Z6 + (-3644 - 2540*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18592 + 1024*rr)*Z1*Z3^2*Z4*Z5*Z6 + (7 - 315*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-176 - 336*rr)*Z2^3*Z5^2*Z6 + (10010 + 7982*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-4081 - 539*rr)*Z1^2*Z4*Z5^2*Z6 + (-51 + 7*rr)*Z4^2*Z5^3*Z6 + 
  (-6760 - 1080*rr)*Z3*Z5^4*Z6 + (4928 - 6240*rr)*Z2^2*Z3^2*Z6^2 + 
  (-6048 - 6048*rr)*Z1*Z3^3*Z6^2 + (-42 + 1270*rr)*Z2^3*Z4*Z6^2 + 
  (-6300 - 1708*rr)*Z1*Z2*Z3*Z4*Z6^2 + (-490 - 644*rr)*Z1^2*Z4^2*Z6^2 + 
  (7350 - 42*rr)*Z1*Z2^2*Z5*Z6^2 + (-2352 - 12208*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (-182 + 266*rr)*Z4^3*Z5*Z6^2 + (-10332 + 2796*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (518 - 302*rr)*Z2*Z5^3*Z6^2 + (2205 - 49*rr)*Z1^2*Z2*Z6^3 + 
  (308 + 2436*rr)*Z3*Z4^2*Z6^3 + (-24416 + 11648*rr)*Z3^2*Z5*Z6^3 + 
  (9576 - 392*rr)*Z2*Z4*Z5*Z6^3 + (-12985 - 427*rr)*Z1*Z5^2*Z6^3 + 
  (3920 - 7504*rr)*Z2*Z3*Z6^4 + (-2548 - 196*rr)*Z1*Z4*Z6^4 + 2744*rr*Z6^6, 
 (-1568 - 392*rr)*Z1^4*Z2^2 + (2744 - 1176*rr)*Z1^5*Z3 + 
  (-1792 + 128*rr)*Z2^3*Z3^3 + (-7616 + 5568*rr)*Z1*Z2*Z3^4 + 
  (140 - 68*rr)*Z2^4*Z3*Z4 + (-2184 - 904*rr)*Z1*Z2^2*Z3^2*Z4 + 
  (2576 + 2800*rr)*Z1^2*Z3^3*Z4 + (175 - 131*rr)*Z1*Z2^3*Z4^2 + 
  (-2394 - 70*rr)*Z1^2*Z2*Z3*Z4^2 + 28*rr*Z1^3*Z4^3 + 
  (16 - 16*rr)*Z3^2*Z4^4 + (-12 + 4*rr)*Z2*Z4^5 + 
  (2156 + 292*rr)*Z1*Z2^3*Z3*Z5 + (13048 - 2968*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (896 + 868*rr)*Z1^2*Z2^2*Z4*Z5 + (2940 - 2100*rr)*Z1^3*Z3*Z4*Z5 + 
  (-672 - 224*rr)*Z3^3*Z4^2*Z5 + (624 - 16*rr)*Z2*Z3*Z4^3*Z5 + 
  (-70 - 50*rr)*Z1*Z4^4*Z5 + (-98 - 126*rr)*Z1^3*Z2*Z5^2 + 
  (21504 + 7168*rr)*Z3^4*Z5^2 + (-4320 + 1248*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (132 + 52*rr)*Z2^2*Z4^2*Z5^2 + (-210 + 106*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-56 + 216*rr)*Z2^2*Z3*Z5^3 + (-2632 - 2264*rr)*Z1*Z3^2*Z5^3 + 
  (-1554 - 406*rr)*Z1*Z2*Z4*Z5^3 + (1120 + 224*rr)*Z1^2*Z5^4 + 
  (333 - 57*rr)*Z4*Z5^5 + (84 - 560*rr)*Z1*Z2^4*Z6 + 
  (-6272 - 224*rr)*Z1^2*Z2^2*Z3*Z6 + (-21560 + 1176*rr)*Z1^3*Z3^2*Z6 + 
  (-1176 + 2940*rr)*Z1^3*Z2*Z4*Z6 + (7168 - 1280*rr)*Z3^4*Z4*Z6 + 
  (-616 - 296*rr)*Z2*Z3^2*Z4^2*Z6 + (-112 - 160*rr)*Z2^2*Z4^3*Z6 + 
  (-658 - 98*rr)*Z1*Z3*Z4^3*Z6 + (-686 - 490*rr)*Z1^4*Z5*Z6 + 
  (448 - 3904*rr)*Z2*Z3^3*Z5*Z6 + (8064 - 784*rr)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-17584 - 560*rr)*Z1*Z3^2*Z4*Z5*Z6 + (1575 - 385*rr)*Z1*Z2*Z4^2*Z5*Z6 + 
  (476 - 76*rr)*Z2^3*Z5^2*Z6 + (-5978 + 882*rr)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-3871 - 1365*rr)*Z1^2*Z4*Z5^2*Z6 + (679 + 181*rr)*Z4^2*Z5^3*Z6 + 
  (-4732 - 1780*rr)*Z3*Z5^4*Z6 + (-5656 + 3192*rr)*Z2^2*Z3^2*Z6^2 - 
  9408*Z1*Z3^3*Z6^2 + (-2338 - 1022*rr)*Z2^3*Z4*Z6^2 + 
  (16954 - 5782*rr)*Z1*Z2*Z3*Z4*Z6^2 + (1323 - 1127*rr)*Z1^2*Z4^2*Z6^2 + 
  (-6174 + 238*rr)*Z1*Z2^2*Z5*Z6^2 + (13230 + 9898*rr)*Z1^2*Z3*Z5*Z6^2 + 
  (350 - 182*rr)*Z4^3*Z5*Z6^2 + (392 - 168*rr)*Z3*Z4*Z5^2*Z6^2 + 
  (-3115 + 511*rr)*Z2*Z5^3*Z6^2 + (2058 + 3822*rr)*Z1^2*Z2*Z6^3 + 
  (-784 - 392*rr)*Z3*Z4^2*Z6^3 + (-1568 + 8064*rr)*Z3^2*Z5*Z6^3 + 
  (-5733 + 1869*rr)*Z2*Z4*Z5*Z6^3 + (2646 - 686*rr)*Z1*Z5^2*Z6^3 + 
  (11368 + 784*rr)*Z2*Z3*Z6^4 + (8918 - 4606*rr)*Z1*Z4*Z6^4 - 5488*rr*Z6^6, 
 (-490 - 490*rr)*Z1^4*Z2^2 + (-1920 + 1920*rr)*Z2^3*Z3^3 + 
  (-896 + 4992*rr)*Z1*Z2*Z3^4 + (-240 - 240*rr)*Z2^4*Z3*Z4 + 
  (3696 - 2320*rr)*Z1*Z2^2*Z3^2*Z4 + (-5152 - 2912*rr)*Z1^2*Z3^3*Z4 + 
  (84 + 112*rr)*Z1*Z2^3*Z4^2 + (-1554 - 210*rr)*Z1^2*Z2*Z3*Z4^2 + 
  (441 + 91*rr)*Z1^3*Z4^3 + (128 - 32*rr)*Z3^2*Z4^4 + (-54 + 2*rr)*Z2*Z4^5 + 
  (-952 + 1176*rr)*Z1*Z2^3*Z3*Z5 + (-5544 + 392*rr)*Z1^2*Z2*Z3^2*Z5 + 
  (735 + 77*rr)*Z1^2*Z2^2*Z4*Z5 + (4998 + 2562*rr)*Z1^3*Z3*Z4*Z5 + 
  (-3328 + 1920*rr)*Z3^3*Z4^2*Z5 + (664 - 240*rr)*Z2*Z3*Z4^3*Z5 + 
  (56 - 100*rr)*Z1*Z4^4*Z5 + (-2646 + 1358*rr)*Z1^3*Z2*Z5^2 + 
  (-13056 - 14592*rr)*Z3^4*Z5^2 + (-2208 + 3104*rr)*Z2*Z3^2*Z4*Z5^2 + 
  (-121 - 91*rr)*Z2^2*Z4^2*Z5^2 + (3430 - 110*rr)*Z1*Z3*Z4^2*Z5^2 + 
  (-492 - 324*rr)*Z2^2*Z3*Z5^3 + (-1540 + 4724*rr)*Z1*Z3^2*Z5^3 + 
  (217 + 235*rr)*Z1*Z2*Z4*Z5^3 + (2100 - 868*rr)*Z1^2*Z5^4 + 
  (-378 - 46*rr)*Z4*Z5^5 + (1428 + 140*rr)*Z1*Z2^4*Z6 + 
  (-5292 - 196*rr)*Z1^2*Z2^2*Z3*Z6 + (6664 + 4312*rr)*Z1^3*Z3^2*Z6 + 
  (441 + 1225*rr)*Z1^3*Z2*Z4*Z6 + (448 + 6464*rr)*Z3^4*Z4*Z6 + 
  (448 - 592*rr)*Z2*Z3^2*Z4^2*Z6 + (133 + 57*rr)*Z2^2*Z4^3*Z6 + 
  (21 - 735*rr)*Z1*Z3*Z4^3*Z6 + (-5152 + 11936*rr)*Z2*Z3^3*Z5*Z6 + 
  (-1624 - 280*rr)*Z2^2*Z3*Z4*Z5*Z6 + (12600 - 1624*rr)*Z1*Z3^2*Z4*Z5*Z6 + 
  (987 - 483*rr)*Z1*Z2*Z4^2*Z5*Z6 + (-350 - 90*rr)*Z2^3*Z5^2*Z6 + 
  (29918 + 5082*rr)*Z1*Z2*Z3*Z5^2*Z6 + (1666 - 1946*rr)*Z1^2*Z4*Z5^2*Z6 + 
  (-231 + 75*rr)*Z4^2*Z5^3*Z6 + (-11592 - 216*rr)*Z3*Z5^4*Z6 + 
  (3584 + 7168*rr)*Z2^2*Z3^2*Z6^2 + (-1568 - 224*rr)*Z1*Z3^3*Z6^2 + 
  (-420 - 588*rr)*Z2^3*Z4*Z6^2 + (3332 - 2548*rr)*Z1*Z2*Z3*Z4*Z6^2 + 
  (245 - 931*rr)*Z1^2*Z4^2*Z6^2 + (4704 - 3528*rr)*Z1*Z2^2*Z5*Z6^2 + 
  (36456 + 1176*rr)*Z1^2*Z3*Z5*Z6^2 + (504 - 140*rr)*Z4^3*Z5*Z6^2 + 
  (-5236 + 1764*rr)*Z3*Z4*Z5^2*Z6^2 + (-3661 + 1337*rr)*Z2*Z5^3*Z6^2 + 
  (343 + 2205*rr)*Z1^2*Z2*Z6^3 - 1120*rr*Z3*Z4^2*Z6^3 + 
  (-2352 - 3024*rr)*Z3^2*Z5*Z6^3 + (-4067 + 791*rr)*Z2*Z4*Z5*Z6^3 + 
  (-931 - 4361*rr)*Z1*Z5^2*Z6^3 + (-6468 + 10388*rr)*Z2*Z3*Z6^4 + 
  (686 - 4214*rr)*Z1*Z4*Z6^4 + (-6174 - 2058*rr)*Z6^6, 
 (1078 + 210*rr)*Z1^3*Z2^3 + (1470 - 2450*rr)*Z1^4*Z2*Z3 + 
  (5504 + 896*rr)*Z2^2*Z3^4 + (11648 - 896*rr)*Z1*Z3^5 + 392*rr*Z1^5*Z4 + 
  (-1224 + 24*rr)*Z2^3*Z3^2*Z4 + (-2800 + 1328*rr)*Z1*Z2*Z3^3*Z4 + 
  (62 - 10*rr)*Z2^4*Z4^2 - 104*rr*Z1*Z2^2*Z3*Z4^2 + 
  (1372 + 476*rr)*Z1^2*Z3^2*Z4^2 + (-175 - 21*rr)*Z1^2*Z2*Z4^3 + 
  (112 + 80*rr)*Z2^4*Z3*Z5 + (2744 - 1816*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 - 7952*rr)*Z1^2*Z3^3*Z5 + (-84 + 188*rr)*Z1*Z2^3*Z4*Z5 + 
  (1218 + 1218*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1617 - 553*rr)*Z1^3*Z4^2*Z5 + 
  (-304 + 16*rr)*Z3^2*Z4^3*Z5 + (30 - 22*rr)*Z2*Z4^4*Z5 + 
  (-1638 - 882*rr)*Z1^2*Z2^2*Z5^2 + (1078 + 3458*rr)*Z1^3*Z3*Z5^2 + 
  (7936 - 384*rr)*Z3^3*Z4*Z5^2 + (-72 + 48*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-469 + 193*rr)*Z1*Z4^3*Z5^2 + (3456 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (31 - 131*rr)*Z2^2*Z4*Z5^3 + (-2072 - 1576*rr)*Z1*Z3*Z4*Z5^3 + 
  (1211 + 721*rr)*Z1*Z2*Z5^4 + (-451 - 105*rr)*Z5^6 + 
  (112 - 112*rr)*Z2^5*Z6 + (-1036 - 28*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5488 + 6608*rr)*Z1^2*Z2*Z3^2*Z6 + (196 - 784*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-1029 - 1225*rr)*Z1^3*Z3*Z4*Z6 + (-1232 + 432*rr)*Z3^3*Z4^2*Z6 + 
  (-308 - 148*rr)*Z2*Z3*Z4^3*Z6 + (-189 + 63*rr)*Z1*Z4^4*Z6 + 
  (-6860 - 2940*rr)*Z1^3*Z2*Z5*Z6 + (-5376 - 17664*rr)*Z3^4*Z5*Z6 + 
  (-504 + 2024*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-525 - 317*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (-2233 + 707*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-5278 - 2682*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-23912 - 13944*rr)*Z1*Z3^2*Z5^2*Z6 + (1316 + 1400*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (7007 + 2205*rr)*Z1^2*Z5^3*Z6 + (-2786 + 58*rr)*Z4*Z5^4*Z6 + 
  (1029 + 343*rr)*Z1^4*Z6^2 + (5488 - 1456*rr)*Z2*Z3^3*Z6^2 + 
  (-4564 + 756*rr)*Z2^2*Z3*Z4*Z6^2 + (7252 + 8708*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (-1862 + 714*rr)*Z1*Z2*Z4^2*Z6^2 + (-3290 - 182*rr)*Z2^3*Z5*Z6^2 + 
  (-4508 + 8820*rr)*Z1*Z2*Z3*Z5*Z6^2 + (2156 + 1372*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2513 + 441*rr)*Z4^2*Z5^2*Z6^2 + (-26012 - 84*rr)*Z3*Z5^3*Z6^2 + 
  (4067 - 539*rr)*Z1*Z2^2*Z6^3 + (-15778 + 3430*rr)*Z1^2*Z3*Z6^3 + 
  (-882 + 126*rr)*Z4^3*Z6^3 + (-7448 - 2520*rr)*Z3*Z4*Z5*Z6^3 + 
  (-4361 + 3045*rr)*Z2*Z5^2*Z6^3 + (-10192 - 1568*rr)*Z3^2*Z6^4 + 
  (-4704 + 1176*rr)*Z2*Z4*Z6^4 + 1568*rr*Z1*Z5*Z6^4, 
 (-98 - 406*rr)*Z1^3*Z2^3 + (196 + 588*rr)*Z1^4*Z2*Z3 + 
  (-6336 - 2496*rr)*Z2^2*Z3^4 + (-21504 - 5632*rr)*Z1*Z3^5 + 
  (686 - 490*rr)*Z1^5*Z4 + (996 + 84*rr)*Z2^3*Z3^2*Z4 + 
  (5824 + 1600*rr)*Z1*Z2*Z3^3*Z4 + (3 - 9*rr)*Z2^4*Z4^2 + 
  (-385 - 205*rr)*Z1*Z2^2*Z3*Z4^2 + (-28 - 1260*rr)*Z1^2*Z3^2*Z4^2 + 
  (-147 + 91*rr)*Z1^2*Z2*Z4^3 + (144 + 16*rr)*Z2^4*Z3*Z5 + 
  (-3136 + 896*rr)*Z1*Z2^2*Z3^2*Z5 + (-5824 + 6720*rr)*Z1^2*Z3^3*Z5 + 
  212*rr*Z1*Z2^3*Z4*Z5 + (1666 - 714*rr)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-588 + 322*rr)*Z1^3*Z4^2*Z5 + (-232 + 88*rr)*Z3^2*Z4^3*Z5 + 
  (40 + 20*rr)*Z2*Z4^4*Z5 + (-1953 + 749*rr)*Z1^2*Z2^2*Z5^2 + 
  (-686 - 1834*rr)*Z1^3*Z3*Z5^2 + (-9856 - 1664*rr)*Z3^3*Z4*Z5^2 + 
  (-532 + 388*rr)*Z2*Z3*Z4^2*Z5^2 + (343 - 259*rr)*Z1*Z4^3*Z5^2 + 
  (-4768 - 1248*rr)*Z2*Z3^2*Z5^3 + (-196 - 12*rr)*Z2^2*Z4*Z5^3 + 
  (3150 + 1386*rr)*Z1*Z3*Z4*Z5^3 + (1582 - 694*rr)*Z1*Z2*Z5^4 + 
  (116 + 220*rr)*Z5^6 + (-84 - 68*rr)*Z2^5*Z6 + 
  (-406 + 658*rr)*Z1*Z2^3*Z3*Z6 + (16072 - 3192*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-588 + 266*rr)*Z1^2*Z2^2*Z4*Z6 + (-6272 - 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (-728 + 712*rr)*Z3^3*Z4^2*Z6 + (854 + 30*rr)*Z2*Z3*Z4^3*Z6 + 
  (217 - 35*rr)*Z1*Z4^4*Z6 + (-3724 + 1568*rr)*Z1^3*Z2*Z5*Z6 + 
  (-30464 + 19456*rr)*Z3^4*Z5*Z6 + (7336 - 1848*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (952 + 184*rr)*Z2^2*Z4^2*Z5*Z6 + (-1526 - 630*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (1372 + 3156*rr)*Z2^2*Z3*Z5^2*Z6 + (15400 + 8120*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (2954 + 350*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2107 - 1631*rr)*Z1^2*Z5^3*Z6 + 
  (791 - 27*rr)*Z4*Z5^4*Z6 + (-686 - 686*rr)*Z1^4*Z6^2 + 
  (-16912 - 6160*rr)*Z2*Z3^3*Z6^2 + (4382 - 266*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (588 - 3108*rr)*Z1*Z3^2*Z4*Z6^2 + (833 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-252 - 308*rr)*Z2^3*Z5*Z6^2 + (17640 - 784*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-1519 + 1715*rr)*Z1^2*Z4*Z5*Z6^2 + (2681 - 581*rr)*Z4^2*Z5^2*Z6^2 + 
  (5600 + 224*rr)*Z3*Z5^3*Z6^2 + (-4165 - 637*rr)*Z1*Z2^2*Z6^3 + 
  (-2744 - 1960*rr)*Z1^2*Z3*Z6^3 + (882 - 14*rr)*Z4^3*Z6^3 + 
  (-3724 - 3724*rr)*Z3*Z4*Z5*Z6^3 + (-1078 + 574*rr)*Z2*Z5^2*Z6^3 + 
  (-22736 - 2352*rr)*Z3^2*Z6^4 + (3038 - 98*rr)*Z2*Z4*Z6^4 + 
  (-1372 + 3724*rr)*Z1*Z5*Z6^4, (-588 + 308*rr)*Z1^3*Z2^3 + 
  (882 + 490*rr)*Z1^4*Z2*Z3 + (512 + 3072*rr)*Z2^2*Z3^4 + 
  (6272 + 7552*rr)*Z1*Z3^5 + (-686 + 98*rr)*Z1^5*Z4 + 
  (-352 - 288*rr)*Z2^3*Z3^2*Z4 + (2128 - 2576*rr)*Z1*Z2*Z3^3*Z4 + 
  (-31 + 13*rr)*Z2^4*Z4^2 + (-280 + 384*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-868 + 252*rr)*Z1^2*Z3^2*Z4^2 + (322 + 28*rr)*Z1^2*Z2*Z4^3 + 
  (-304 - 80*rr)*Z2^4*Z3*Z5 + (-2184 + 104*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-5040 + 2800*rr)*Z1^2*Z3^3*Z5 + (98 - 238*rr)*Z1*Z2^3*Z4*Z5 + 
  (-896 - 1204*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-1519 - 427*rr)*Z1^3*Z4^2*Z5 + 
  (224 - 32*rr)*Z3^2*Z4^3*Z5 + (-32 - 4*rr)*Z2*Z4^4*Z5 + 
  (1715 - 679*rr)*Z1^2*Z2^2*Z5^2 + (784 - 784*rr)*Z1^3*Z3*Z5^2 + 
  (4288 + 192*rr)*Z3^3*Z4*Z5^2 + (-200 - 256*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (63 + 205*rr)*Z1*Z4^3*Z5^2 + (1408 - 384*rr)*Z2*Z3^2*Z5^3 + 
  (123 + 17*rr)*Z2^2*Z4*Z5^3 + (-2884 + 20*rr)*Z1*Z3*Z4*Z5^3 + 
  (-826 + 530*rr)*Z1*Z2*Z5^4 + (-141 - 135*rr)*Z5^6 + (56 + 184*rr)*Z2^5*Z6 + 
  (4424 - 504*rr)*Z1*Z2^3*Z3*Z6 + (-17640 - 9464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (1617 + 161*rr)*Z1^2*Z2^2*Z4*Z6 + (3969 + 1225*rr)*Z1^3*Z3*Z4*Z6 + 
  (1568 - 544*rr)*Z3^3*Z4^2*Z6 + (-658 + 102*rr)*Z2*Z3*Z4^3*Z6 + 
  (7 + 35*rr)*Z1*Z4^4*Z6 + (7154 - 294*rr)*Z1^3*Z2*Z5*Z6 + 
  (13888 - 2368*rr)*Z3^4*Z5*Z6 + (-7672 + 360*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-273 + 87*rr)*Z2^2*Z4^2*Z5*Z6 + (1085 + 553*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-2310 + 878*rr)*Z2^2*Z3*Z5^2*Z6 + (14868 + 10108*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-3689 - 1463*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6027 + 175*rr)*Z1^2*Z5^3*Z6 + 
  (483 - 23*rr)*Z4*Z5^4*Z6 + (-343 + 343*rr)*Z1^4*Z6^2 + 
  (-3248 + 18480*rr)*Z2*Z3^3*Z6^2 + (-2940 - 1652*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4312 - 728*rr)*Z1*Z3^2*Z4*Z6^2 + (588 + 308*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (5642 + 462*rr)*Z2^3*Z5*Z6^2 + (-7448 - 7224*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-3528 - 5096*rr)*Z1^2*Z4*Z5*Z6^2 + (-1407 + 399*rr)*Z4^2*Z5^2*Z6^2 + 
  (16604 + 980*rr)*Z3*Z5^3*Z6^2 + (4998 + 196*rr)*Z1*Z2^2*Z6^3 + 
  (19894 - 5586*rr)*Z1^2*Z3*Z6^3 + (-98 + 126*rr)*Z4^3*Z6^3 + 
  (-6468 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (5831 - 5355*rr)*Z2*Z5^2*Z6^3 + 
  (-29792 + 19600*rr)*Z3^2*Z6^4 - 392*rr*Z2*Z4*Z6^4 + 
  (-10976 - 8624*rr)*Z1*Z5*Z6^4, (980 + 784*rr)*Z1^3*Z2^3 + 
  (9310 + 1470*rr)*Z1^4*Z2*Z3 + (320 + 576*rr)*Z2^2*Z3^4 + 
  (-2688 - 6528*rr)*Z1*Z3^5 + (2058 - 686*rr)*Z1^5*Z4 + 
  (-460 + 164*rr)*Z2^3*Z3^2*Z4 + (2800 + 4304*rr)*Z1*Z2*Z3^3*Z4 + 
  (-17 - 29*rr)*Z2^4*Z4^2 + (-1071 - 427*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (1624 + 280*rr)*Z1^2*Z3^2*Z4^2 + (-133 + 63*rr)*Z1^2*Z2*Z4^3 + 
  (-128 + 160*rr)*Z2^4*Z3*Z5 + (840 + 24*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (11424 + 8288*rr)*Z1^2*Z3^3*Z5 + (980 - 184*rr)*Z1*Z2^3*Z4*Z5 + 
  (3780 - 56*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-392 - 630*rr)*Z1^3*Z4^2*Z5 + 
  (184 - 72*rr)*Z3^2*Z4^3*Z5 + (58 - 30*rr)*Z2*Z4^4*Z5 + 
  (581 - 161*rr)*Z1^2*Z2^2*Z5^2 + (-4410 - 686*rr)*Z1^3*Z3*Z5^2 + 
  (5952 + 2624*rr)*Z3^3*Z4*Z5^2 + (724 + 4*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-756 + 236*rr)*Z1*Z4^3*Z5^2 + (3792 + 2160*rr)*Z2*Z3^2*Z5^3 + 
  (-71 + 75*rr)*Z2^2*Z4*Z5^3 + (-2590 - 1978*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1169 - 19*rr)*Z1*Z2*Z5^4 + (97 - 125*rr)*Z5^6 + (532 - 92*rr)*Z2^5*Z6 + 
  (-1918 - 1302*rr)*Z1*Z2^3*Z3*Z6 + (-11760 - 2464*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (4165 - 833*rr)*Z1^2*Z2^2*Z4*Z6 + (-10633 - 4557*rr)*Z1^3*Z3*Z4*Z6 + 
  (2184 - 536*rr)*Z3^3*Z4^2*Z6 + (-798 - 214*rr)*Z2*Z3*Z4^3*Z6 + 
  (-119 + 21*rr)*Z1*Z4^4*Z6 + (4606 - 4018*rr)*Z1^3*Z2*Z5*Z6 + 
  (26880 - 10240*rr)*Z3^4*Z5*Z6 + (4032 - 1600*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-1113 - 257*rr)*Z2^2*Z4^2*Z5*Z6 + (-5915 + 1841*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5978 - 3986*rr)*Z2^2*Z3*Z5^2*Z6 + (2800 - 4144*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (-5922 - 1722*rr)*Z1*Z2*Z4*Z5^2*Z6 + (49 + 2723*rr)*Z1^2*Z5^3*Z6 + 
  (-651 + 95*rr)*Z4*Z5^4*Z6 - 1372*rr*Z1^4*Z6^2 + 
  (10976 - 1792*rr)*Z2*Z3^3*Z6^2 + (-11494 - 406*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-9800 + 8792*rr)*Z1*Z3^2*Z4*Z6^2 + (-1519 - 63*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-2002 - 1582*rr)*Z2^3*Z5*Z6^2 + (-28028 + 3500*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-4410 - 686*rr)*Z1^2*Z4*Z5*Z6^2 + (-3220 + 560*rr)*Z4^2*Z5^2*Z6^2 + 
  (2716 - 7532*rr)*Z3*Z5^3*Z6^2 + (7154 - 1568*rr)*Z1*Z2^2*Z6^3 + 
  (-25382 - 8134*rr)*Z1^2*Z3*Z6^3 + (-490 + 14*rr)*Z4^3*Z6^3 + 
  (2548 + 3332*rr)*Z3*Z4*Z5*Z6^3 + (-10045 - 791*rr)*Z2*Z5^2*Z6^3 + 
  (-10976 - 2352*rr)*Z3^2*Z6^4 + (-6370 - 490*rr)*Z2*Z4*Z6^4 + 
  (-10976 - 2352*rr)*Z1*Z5*Z6^4, (-98 + 434*rr)*Z1^3*Z2^3 + 
  (686 + 686*rr)*Z1^4*Z2*Z3 + (3712 + 1664*rr)*Z2^2*Z3^4 + 
  (11648 + 7296*rr)*Z1*Z3^5 + (-2744 + 784*rr)*Z1^5*Z4 + 
  (-776 - 40*rr)*Z2^3*Z3^2*Z4 + (-5712 - 2288*rr)*Z1*Z2*Z3^3*Z4 + 
  (6 - 2*rr)*Z2^4*Z4^2 + (476 + 172*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1540 + 1596*rr)*Z1^2*Z3^2*Z4^2 + (315 - 203*rr)*Z1^2*Z2*Z4^3 + 
  (400 - 80*rr)*Z2^4*Z3*Z5 + (6104 - 1848*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (18928 - 14896*rr)*Z1^2*Z3^3*Z5 + (-728 - 160*rr)*Z1*Z2^3*Z4*Z5 + 
  (-2898 + 1974*rr)*Z1^2*Z2*Z3*Z4*Z5 + (637 + 707*rr)*Z1^3*Z4^2*Z5 + 
  (288 - 128*rr)*Z3^2*Z4^3*Z5 + (-62 - 2*rr)*Z2*Z4^4*Z5 + 
  (1582 - 1078*rr)*Z1^2*Z2^2*Z5^2 + (-2646 + 350*rr)*Z1^3*Z3*Z5^2 + 
  (6688 + 1504*rr)*Z3^3*Z4*Z5^2 + (-244 - 500*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (49 + 115*rr)*Z1*Z4^3*Z5^2 + 5376*Z2*Z3^2*Z5^3 + 
  (293 - 49*rr)*Z2^2*Z4*Z5^3 + (-1652 - 572*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 + 802*rr)*Z1*Z2*Z5^4 + (-183 - 197*rr)*Z5^6 + 
  (-560 - 80*rr)*Z2^5*Z6 + (140 - 308*rr)*Z1*Z2^3*Z3*Z6 - 
  7840*Z1^2*Z2*Z3^2*Z6 + (-2450 - 434*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (20335 + 7203*rr)*Z1^3*Z3*Z4*Z6 + (2576 - 1456*rr)*Z3^3*Z4^2*Z6 + 
  (-1372 + 84*rr)*Z2*Z3*Z4^3*Z6 + (-126 - 14*rr)*Z1*Z4^4*Z6 + 
  (6174 - 294*rr)*Z1^3*Z2*Z5*Z6 + (-18816 - 6784*rr)*Z3^4*Z5*Z6 + 
  (-168 + 1304*rr)*Z2*Z3^2*Z4*Z5*Z6 + (-693 - 221*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (6867 - 1169*rr)*Z1*Z3*Z4^2*Z5*Z6 + (-8666 - 2350*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15904 - 9632*rr)*Z1*Z3^2*Z5^2*Z6 + (763 + 1645*rr)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-6664 + 840*rr)*Z1^2*Z5^3*Z6 + (-1736 - 56*rr)*Z4*Z5^4*Z6 + 
  (-343 + 1715*rr)*Z1^4*Z6^2 + (9072 + 5712*rr)*Z2*Z3^3*Z6^2 + 
  (-3388 + 2828*rr)*Z2^2*Z3*Z4*Z6^2 + (5684 - 13468*rr)*Z1*Z3^2*Z4*Z6^2 + 
  (196 + 168*rr)*Z1*Z2*Z4^2*Z6^2 + (-3654 + 1638*rr)*Z2^3*Z5*Z6^2 + 
  (-12740 - 420*rr)*Z1*Z2*Z3*Z5*Z6^2 + (-4802 - 294*rr)*Z1^2*Z4*Z5*Z6^2 + 
  (-2205 + 581*rr)*Z4^2*Z5^2*Z6^2 + (-19600 + 7504*rr)*Z3*Z5^3*Z6^2 + 
  (-4459 + 147*rr)*Z1*Z2^2*Z6^3 + (686 + 2646*rr)*Z1^2*Z3*Z6^3 + 
  (-392 - 112*rr)*Z4^3*Z6^3 + (3332 + 9660*rr)*Z3*Z4*Z5*Z6^3 + 
  (4949 + 3647*rr)*Z2*Z5^2*Z6^3 + (30576 + 7840*rr)*Z3^2*Z6^4 + 
  1176*rr*Z2*Z4*Z6^4 + (-5488 + 3920*rr)*Z1*Z5*Z6^4, 
 (-441 - 385*rr)*Z1^3*Z2^3 - 392*rr*Z1^4*Z2*Z3 + 
  (-5568 + 1344*rr)*Z2^2*Z3^4 + 5632*rr*Z1*Z3^5 + 
  (676 - 364*rr)*Z2^3*Z3^2*Z4 + (-448 - 1152*rr)*Z1*Z2*Z3^3*Z4 + 
  (-28 + 20*rr)*Z2^4*Z4^2 + (-91 + 89*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-252 - 28*rr)*Z1^2*Z3^2*Z4^2 + (-119 + 7*rr)*Z1^2*Z2*Z4^3 + 
  (-48 - 176*rr)*Z2^4*Z3*Z5 + (4592 - 1936*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8960 - 8064*rr)*Z1^2*Z3^3*Z5 + (-70 + 66*rr)*Z1*Z2^3*Z4*Z5 + 
  (-574 - 210*rr)*Z1^2*Z2*Z3*Z4*Z5 + (1715 + 77*rr)*Z1^3*Z4^2*Z5 + 
  (-200 + 24*rr)*Z3^2*Z4^3*Z5 + (-56 + 4*rr)*Z2*Z4^4*Z5 + 
  (1323 + 609*rr)*Z1^2*Z2^2*Z5^2 + (2450 + 1526*rr)*Z1^3*Z3*Z5^2 + 
  (-864 + 224*rr)*Z3^3*Z4*Z5^2 + (692 - 308*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-63 - 141*rr)*Z1*Z4^3*Z5^2 + (-32 + 928*rr)*Z2*Z3^2*Z5^3 + 
  (42 + 30*rr)*Z2^2*Z4*Z5^3 + (1960 + 56*rr)*Z1*Z3*Z4*Z5^3 + 
  (-1162 - 222*rr)*Z1*Z2*Z5^4 + (305 - 13*rr)*Z5^6 + 
  (-420 + 172*rr)*Z2^5*Z6 + (-1722 + 1022*rr)*Z1*Z2^3*Z3*Z6 + 
  (-5880 - 6216*rr)*Z1^2*Z2*Z3^2*Z6 + (-1323 + 1169*rr)*Z1^2*Z2^2*Z4*Z6 + 
  (-343 + 1225*rr)*Z1^3*Z3*Z4*Z6 + (-2520 + 328*rr)*Z3^3*Z4^2*Z6 + 
  (364 + 60*rr)*Z2*Z3*Z4^3*Z6 + (-91 - 7*rr)*Z1*Z4^4*Z6 + 
  (1225 + 1813*rr)*Z1^3*Z2*Z5*Z6 + (12096 + 6848*rr)*Z3^4*Z5*Z6 + 
  (-11592 - 1896*rr)*Z2*Z3^2*Z4*Z5*Z6 + (182 + 78*rr)*Z2^2*Z4^2*Z5*Z6 + 
  (280 - 1008*rr)*Z1*Z3*Z4^2*Z5*Z6 + (980 + 28*rr)*Z2^2*Z3*Z5^2*Z6 + 
  (-15708 - 1428*rr)*Z1*Z3^2*Z5^2*Z6 + (3822 - 462*rr)*Z1*Z2*Z4*Z5^2*Z6 - 
  1456*rr*Z1^2*Z5^3*Z6 + (987 - 79*rr)*Z4*Z5^4*Z6 + 
  (-25648 + 7952*rr)*Z2*Z3^3*Z6^2 + (8806 - 1106*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-1764 - 84*rr)*Z1*Z3^2*Z4*Z6^2 + (49 - 287*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (1848 + 1904*rr)*Z2^3*Z5*Z6^2 + (6664 + 2296*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  13230*Z1^2*Z4*Z5*Z6^2 + (623 - 595*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1652 + 2212*rr)*Z3*Z5^3*Z6^2 + (-3430 + 2646*rr)*Z1*Z2^2*Z6^3 + 
  (4802 + 9114*rr)*Z1^2*Z3*Z6^3 + (-294 - 70*rr)*Z4^3*Z6^3 + 
  (-4508 - 4004*rr)*Z3*Z4*Z5*Z6^3 + (13230 + 490*rr)*Z2*Z5^2*Z6^3 + 
  (10976 - 1568*rr)*Z3^2*Z6^4 + (3430 - 490*rr)*Z2*Z4*Z6^4 + 
  (23324 - 1372*rr)*Z1*Z5*Z6^4, (-245 + 315*rr)*Z1^3*Z2^3 + 
  (-2744 + 784*rr)*Z1^4*Z2*Z3 + (2624 + 1344*rr)*Z2^2*Z3^4 + 
  (7168 + 7680*rr)*Z1*Z3^5 + (-686 + 882*rr)*Z1^5*Z4 + 
  (-620 - 60*rr)*Z2^3*Z3^2*Z4 + (-2016 - 3040*rr)*Z1*Z2*Z3^3*Z4 + 
  (11 - rr)*Z2^4*Z4^2 + (427 + 311*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1260 + 980*rr)*Z1^2*Z3^2*Z4^2 + (259 - 133*rr)*Z1^2*Z2*Z4^3 + 
  (16 - 112*rr)*Z2^4*Z3*Z5 + (-4928 + 32*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-14448 - 3024*rr)*Z1^2*Z3^3*Z5 + (-560 + 8*rr)*Z1*Z2^3*Z4*Z5 + 
  (756 + 532*rr)*Z1^2*Z2*Z3*Z4*Z5 + (-980 + 210*rr)*Z1^3*Z4^2*Z5 + 
  (376 - 40*rr)*Z3^2*Z4^3*Z5 + (-4 + 20*rr)*Z2*Z4^4*Z5 + 
  (-490 - 1022*rr)*Z1^2*Z2^2*Z5^2 + (-686 - 1386*rr)*Z1^3*Z3*Z5^2 + 
  (-128 + 128*rr)*Z3^3*Z4*Z5^2 + (-1540 + 20*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (350 + 74*rr)*Z1*Z4^3*Z5^2 + (-968 - 2392*rr)*Z2*Z3^2*Z5^3 + 
  (93 - 105*rr)*Z2^2*Z4*Z5^3 + (-1932 + 476*rr)*Z1*Z3*Z4*Z5^3 + 
  (882 + 662*rr)*Z1*Z2*Z5^4 + (-404 - 60*rr)*Z5^6 + (-308 + 92*rr)*Z2^5*Z6 + 
  (3598 - 1050*rr)*Z1*Z2^3*Z3*Z6 + (-8232 - 1848*rr)*Z1^2*Z2*Z3^2*Z6 + 
  (-1127 + 133*rr)*Z1^2*Z2^2*Z4*Z6 + (20629 + 1617*rr)*Z1^3*Z3*Z4*Z6 + 
  (2632 - 1496*rr)*Z3^3*Z4^2*Z6 + (-798 + 346*rr)*Z2*Z3*Z4^3*Z6 + 
  (42 - 14*rr)*Z1*Z4^4*Z6 + (5439 - 49*rr)*Z1^3*Z2*Z5*Z6 + 
  (-3584 + 15104*rr)*Z3^4*Z5*Z6 + (2352 - 96*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (28 + 8*rr)*Z2^2*Z4^2*Z5*Z6 + (4186 - 1526*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-7140 + 3220*rr)*Z2^2*Z3*Z5^2*Z6 + (5264 + 11312*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (798 + 266*rr)*Z1*Z2*Z4*Z5^2*Z6 + (-6419 + 903*rr)*Z1^2*Z5^3*Z6 + 
  (-910 + 22*rr)*Z4*Z5^4*Z6 + (1715 + 1029*rr)*Z1^4*Z6^2 + 
  (23184 + 9296*rr)*Z2*Z3^3*Z6^2 + (-2282 + 1694*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-16464 - 12992*rr)*Z1*Z3^2*Z4*Z6^2 + (1715 + 175*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (3136 + 896*rr)*Z2^3*Z5*Z6^2 + (-8232 - 8064*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-9947 - 1911*rr)*Z1^2*Z4*Z5*Z6^2 + (-770 + 490*rr)*Z4^2*Z5^2*Z6^2 + 
  (17948 + 6804*rr)*Z3*Z5^3*Z6^2 + (-1127 - 343*rr)*Z1*Z2^2*Z6^3 + 
  (8918 - 5586*rr)*Z1^2*Z3*Z6^3 + (196 - 28*rr)*Z4^3*Z6^3 + 
  (7448 + 10640*rr)*Z3*Z4*Z5*Z6^3 + (4410 - 2674*rr)*Z2*Z5^2*Z6^3 + 
  (10192 + 24304*rr)*Z3^2*Z6^4 + (2058 + 490*rr)*Z2*Z4*Z6^4 + 
  (-14063 + 931*rr)*Z1*Z5*Z6^4, 84*rr*Z1^3*Z2^3 + 
  (-7840 - 1176*rr)*Z1^4*Z2*Z3 + (-960 + 320*rr)*Z2^2*Z3^4 + 
  (-2688 + 5760*rr)*Z1*Z3^5 + (-686 + 1274*rr)*Z1^5*Z4 + 
  (-348 + 84*rr)*Z2^3*Z3^2*Z4 + (560 - 1392*rr)*Z1*Z2*Z3^3*Z4 + 
  (3 - 25*rr)*Z2^4*Z4^2 + (-49 + 75*rr)*Z1*Z2^2*Z3*Z4^2 + 
  (-1148 + 420*rr)*Z1^2*Z3^2*Z4^2 + 168*Z1^2*Z2*Z4^3 + 
  (224 - 128*rr)*Z2^4*Z3*Z5 + (2856 + 1144*rr)*Z1*Z2^2*Z3^2*Z5 + 
  (-8736 - 2016*rr)*Z1^2*Z3^3*Z5 + (420 + 328*rr)*Z1*Z2^3*Z4*Z5 + 
  (1722 + 630*rr)*Z1^2*Z2*Z3*Z4*Z5 + (686 - 364*rr)*Z1^3*Z4^2*Z5 + 
  (136 + 104*rr)*Z3^2*Z4^3*Z5 + (50 - 54*rr)*Z2*Z4^4*Z5 + 
  (-3129 - 91*rr)*Z1^2*Z2^2*Z5^2 + (2842 + 2478*rr)*Z1^3*Z3*Z5^2 + 
  (1120 + 800*rr)*Z3^3*Z4*Z5^2 + (1192 + 712*rr)*Z2*Z3*Z4^2*Z5^2 + 
  (-224 + 152*rr)*Z1*Z4^3*Z5^2 + (-6272 + 384*rr)*Z2*Z3^2*Z5^3 + 
  (-337 - 147*rr)*Z2^2*Z4*Z5^3 + (-2156 - 964*rr)*Z1*Z3*Z4*Z5^3 + 
  (2415 - 147*rr)*Z1*Z2*Z5^4 + (-320 + 64*rr)*Z5^6 + (-532 + 28*rr)*Z2^5*Z6 + 
  (3010 - 1526*rr)*Z1*Z2^3*Z3*Z6 + 7056*Z1^2*Z2*Z3^2*Z6 + 
  (-2450 - 28*rr)*Z1^2*Z2^2*Z4*Z6 + (16464 + 1176*rr)*Z1^3*Z3*Z4*Z6 + 
  (3080 - 536*rr)*Z3^3*Z4^2*Z6 + (-1134 - 38*rr)*Z2*Z3*Z4^3*Z6 + 
  (28 + 28*rr)*Z1*Z4^4*Z6 + (-5292 + 1372*rr)*Z1^3*Z2*Z5*Z6 + 
  (-896 + 17024*rr)*Z3^4*Z5*Z6 + (5768 - 6072*rr)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-532 - 520*rr)*Z2^2*Z4^2*Z5*Z6 + (-2324 - 308*rr)*Z1*Z3*Z4^2*Z5*Z6 + 
  (378 + 3118*rr)*Z2^2*Z3*Z5^2*Z6 + (5320 - 7784*rr)*Z1*Z3^2*Z5^2*Z6 + 
  (6944 - 56*rr)*Z1*Z2*Z4*Z5^2*Z6 + (2989 + 119*rr)*Z1^2*Z5^3*Z6 + 
  (-2450 + 842*rr)*Z4*Z5^4*Z6 + (2744 + 1372*rr)*Z1^4*Z6^2 + 
  (-1792 + 1568*rr)*Z2*Z3^3*Z6^2 + (-2170 + 1862*rr)*Z2^2*Z3*Z4*Z6^2 + 
  (-4116 - 10052*rr)*Z1*Z3^2*Z4*Z6^2 + (1274 + 1190*rr)*Z1*Z2*Z4^2*Z6^2 + 
  (-966 + 1022*rr)*Z2^3*Z5*Z6^2 + (-7056 - 2632*rr)*Z1*Z2*Z3*Z5*Z6^2 + 
  (2401 + 1519*rr)*Z1^2*Z4*Z5*Z6^2 + (-2156 + 532*rr)*Z4^2*Z5^2*Z6^2 + 
  (-1260 + 4732*rr)*Z3*Z5^3*Z6^2 + (-196 + 98*rr)*Z1*Z2^2*Z6^3 + 
  (6860 + 2548*rr)*Z1^2*Z3*Z6^3 + 112*rr*Z4^3*Z6^3 + 
  (-8820 + 5740*rr)*Z3*Z4*Z5*Z6^3 + (3871 + 2429*rr)*Z2*Z5^2*Z6^3 + 
  (8232 + 15288*rr)*Z3^2*Z6^4 + (2352 + 1568*rr)*Z2*Z4*Z6^4 + 
  (6174 + 3626*rr)*Z1*Z5*Z6^4, (-1372 + 364*rr)*Z1^2*Z2^4 + 
  (-2352 + 2520*rr)*Z1^3*Z2^2*Z3 + 2352*rr*Z1^4*Z3^2 + 
  (7680 + 1536*rr)*Z2*Z3^5 + (-833 + 931*rr)*Z1^4*Z2*Z4 + 
  (-3072 - 320*rr)*Z2^2*Z3^3*Z4 + (4928 - 192*rr)*Z1*Z3^4*Z4 + 
  (280 - 24*rr)*Z2^3*Z3*Z4^2 + (-2380 + 356*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (294 - 66*rr)*Z1*Z2^2*Z4^3 + (35 + 63*rr)*Z1^2*Z3*Z4^3 + 
  (112 + 208*rr)*Z2^3*Z3^2*Z5 + (-8736 - 5856*rr)*Z1*Z2*Z3^3*Z5 + 
  (40 + 16*rr)*Z2^4*Z4*Z5 + (2842 + 1150*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (4704 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-469 - 147*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (8 - 40*rr)*Z3*Z4^4*Z5 + (266 - 242*rr)*Z1*Z2^3*Z5^2 + 
  (-4760 + 2184*rr)*Z1^2*Z2*Z3*Z5^2 + (2744 + 504*rr)*Z1^3*Z4*Z5^2 + 
  (2880 + 512*rr)*Z3^2*Z4^2*Z5^2 + (-74 - 6*rr)*Z2*Z4^3*Z5^2 + 
  (-13376 + 1344*rr)*Z3^3*Z5^3 + (656 - 496*rr)*Z2*Z3*Z4*Z5^3 + 
  (-77 - 135*rr)*Z1*Z4^2*Z5^3 + (64 + 64*rr)*Z2^2*Z5^4 + 
  (3626 - 578*rr)*Z1*Z3*Z5^4 + (896 - 384*rr)*Z2^4*Z3*Z6 + 
  (6720 - 2912*rr)*Z1*Z2^2*Z3^2*Z6 + (14112 + 1568*rr)*Z1^2*Z3^3*Z6 + 
  (-343 + 329*rr)*Z1*Z2^3*Z4*Z6 + (10192 - 532*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-1617 - 245*rr)*Z1^3*Z4^2*Z6 + (-560 + 80*rr)*Z3^2*Z4^3*Z6 + 
  (238 - 42*rr)*Z2*Z4^4*Z6 + (1715 - 595*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-2254 - 1666*rr)*Z1^3*Z3*Z5*Z6 + (15008 - 9568*rr)*Z3^3*Z4*Z5*Z6 + 
  (-3556 + 1172*rr)*Z2*Z3*Z4^2*Z5*Z6 + (-693 + 399*rr)*Z1*Z4^3*Z5*Z6 + 
  (-15344 - 1360*rr)*Z2*Z3^2*Z5^2*Z6 + (392 - 720*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (8330 - 7434*rr)*Z1*Z3*Z4*Z5^2*Z6 + (3269 + 2975*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1400 - 232*rr)*Z5^5*Z6 + (-3773 - 2009*rr)*Z1^3*Z2*Z6^2 + 
  (-896 - 11648*rr)*Z3^4*Z6^2 + (-9576 + 56*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (2331 + 7*rr)*Z2^2*Z4^2*Z6^2 + (2352 + 2016*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-15232 + 3472*rr)*Z2^2*Z3*Z5*Z6^2 + (21168 + 12432*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-6272 + 1764*rr)*Z1*Z2*Z4*Z5*Z6^2 + (6370 + 1862*rr)*Z1^2*Z5^2*Z6^2 + 
  (-5096 - 2184*rr)*Z4*Z5^3*Z6^2 + (6174 - 714*rr)*Z2^3*Z6^3 + 
  (4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + (-4116 - 294*rr)*Z1^2*Z4*Z6^3 + 
  (-3626 - 574*rr)*Z4^2*Z5*Z6^3 + (8232 - 24360*rr)*Z3*Z5^2*Z6^3 + 
  (8330 - 3822*rr)*Z3*Z4*Z6^4 + (-17248 - 4704*rr)*Z2*Z5*Z6^4 + 
  (-14406 - 2058*rr)*Z1*Z6^5, 392*Z1^2*Z2^4 + (-2156 - 980*rr)*Z1^3*Z2^2*Z3 + 
  (3920 - 1568*rr)*Z1^4*Z3^2 + (1536 - 1024*rr)*Z2*Z3^5 + 
  (2499 - 49*rr)*Z1^4*Z2*Z4 + (2816 + 960*rr)*Z2^2*Z3^3*Z4 + 
  (4032 - 2304*rr)*Z1*Z3^4*Z4 + (-435 + 9*rr)*Z2^3*Z3*Z4^2 + 
  (210 + 306*rr)*Z1*Z2*Z3^2*Z4^2 + (-70 + 38*rr)*Z1*Z2^2*Z4^3 + 
  (-224 - 28*rr)*Z1^2*Z3*Z4^3 + (-816 - 400*rr)*Z2^3*Z3^2*Z5 + 
  (-15232 + 4160*rr)*Z1*Z2*Z3^3*Z5 + (112 - 8*rr)*Z2^4*Z4*Z5 + 
  (-1624 - 252*rr)*Z1*Z2^2*Z3*Z4*Z5 + (336 + 896*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-189 - 343*rr)*Z1^2*Z2*Z4^2*Z5 + (134 + 110*rr)*Z3*Z4^4*Z5 + 
  (-350 - 170*rr)*Z1*Z2^3*Z5^2 + (7154 - 3850*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-4606 - 490*rr)*Z1^3*Z4*Z5^2 + (-5072 - 720*rr)*Z3^2*Z4^2*Z5^2 + 
  (-19 + 79*rr)*Z2*Z4^3*Z5^2 + (19024 - 5904*rr)*Z3^3*Z5^3 + 
  (-1424 - 240*rr)*Z2*Z3*Z4*Z5^3 + (504 + 200*rr)*Z1*Z4^2*Z5^3 + 
  (270 - 22*rr)*Z2^2*Z5^4 + (-3290 + 1714*rr)*Z1*Z3*Z5^4 + 
  (-560 + 208*rr)*Z2^4*Z3*Z6 + (2968 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-7840 + 1120*rr)*Z1^2*Z3^3*Z6 + (329 + 161*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9996 - 1568*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-2548 + 196*rr)*Z1^3*Z4^2*Z6 + 
  (742 + 590*rr)*Z3^2*Z4^3*Z6 + (154 - 78*rr)*Z2*Z4^4*Z6 + 
  (-5292 + 1176*rr)*Z1^2*Z2^2*Z5*Z6 + (5684 + 196*rr)*Z1^3*Z3*Z5*Z6 + 
  (-4928 - 736*rr)*Z3^3*Z4*Z5*Z6 + (1652 + 2740*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1113 + 203*rr)*Z1*Z4^3*Z5*Z6 + (-32844 + 2492*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (119 + 29*rr)*Z2^2*Z4*Z5^2*Z6 + (-11942 + 8806*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1617 - 2051*rr)*Z1*Z2*Z5^3*Z6 + (1512 - 456*rr)*Z5^5*Z6 + 
  (-2058 + 392*rr)*Z1^3*Z2*Z6^2 + (4480 + 3584*rr)*Z3^4*Z6^2 + 
  (14112 + 3696*rr)*Z2*Z3^2*Z4*Z6^2 + (-35 - 651*rr)*Z2^2*Z4^2*Z6^2 + 
  (6125 + 1981*rr)*Z1*Z3*Z4^2*Z6^2 + (10948 + 5404*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-13524 - 12796*rr)*Z1*Z3^2*Z5*Z6^2 + (11270 + 840*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-980 - 588*rr)*Z1^2*Z5^2*Z6^2 + (-1421 + 553*rr)*Z4*Z5^3*Z6^2 + 
  (-343 - 819*rr)*Z2^3*Z6^3 + (4802 + 7742*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4459 + 735*rr)*Z1^2*Z4*Z6^3 + (539 + 637*rr)*Z4^2*Z5*Z6^3 + 
  (-19110 + 19726*rr)*Z3*Z5^2*Z6^3 + (7448 + 3528*rr)*Z3*Z4*Z6^4 + 
  (7448 + 392*rr)*Z2*Z5*Z6^4 + (-5831 + 3087*rr)*Z1*Z6^5, 
 (700 + 420*rr)*Z1^2*Z2^4 + (4312 + 1792*rr)*Z1^3*Z2^2*Z3 + 
  (12152 - 2744*rr)*Z1^4*Z3^2 + (-6912 - 5888*rr)*Z2*Z3^5 + 
  (4557 - 343*rr)*Z1^4*Z2*Z4 + (9184 + 544*rr)*Z2^2*Z3^3*Z4 + 
  (-672 - 6176*rr)*Z1*Z3^4*Z4 + (-725 + 207*rr)*Z2^3*Z3*Z4^2 + 
  (1190 + 478*rr)*Z1*Z2*Z3^2*Z4^2 + (112 + 48*rr)*Z1*Z2^2*Z4^3 + 
  (749 - 175*rr)*Z1^2*Z3*Z4^3 + (-1168 + 336*rr)*Z2^3*Z3^2*Z5 + 
  (1792 + 18752*rr)*Z1*Z2*Z3^3*Z5 + (76 - 60*rr)*Z2^4*Z4*Z5 + 
  (-2856 - 796*rr)*Z1*Z2^2*Z3*Z4*Z5 + (9464 + 2968*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-2296 - 322*rr)*Z1^2*Z2*Z4^2*Z5 + (106 - 46*rr)*Z3*Z4^4*Z5 + 
  (-308 - 28*rr)*Z1*Z2^3*Z5^2 + (10248 - 4312*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (-392 - 616*rr)*Z1^3*Z4*Z5^2 + (488 + 472*rr)*Z3^2*Z4^2*Z5^2 + 
  (58 + 14*rr)*Z2*Z4^3*Z5^2 + (3600 - 3536*rr)*Z3^3*Z5^3 + 
  (766 + 282*rr)*Z2*Z3*Z4*Z5^3 + (140 + 244*rr)*Z1*Z4^2*Z5^3 + 
  (134 - 46*rr)*Z2^2*Z5^4 + (-3080 + 1128*rr)*Z1*Z3*Z5^4 + 
  (224 - 160*rr)*Z2^4*Z3*Z6 + (8512 - 1568*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3136 + 4480*rr)*Z1^2*Z3^3*Z6 + (553 + 441*rr)*Z1*Z2^3*Z4*Z6 + 
  (-9408 - 4732*rr)*Z1^2*Z2*Z3*Z4*Z6 + (-3969 + 343*rr)*Z1^3*Z4^2*Z6 + 
  (98 + 186*rr)*Z3^2*Z4^3*Z6 + (210 - 118*rr)*Z2*Z4^4*Z6 + 
  (1617 - 1701*rr)*Z1^2*Z2^2*Z5*Z6 + (6370 - 9898*rr)*Z1^3*Z3*Z5*Z6 + 
  (5152 - 12992*rr)*Z3^3*Z4*Z5*Z6 + (1064 + 3864*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (721 + 413*rr)*Z1*Z4^3*Z5*Z6 + (-12488 - 2488*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-1904 - 448*rr)*Z2^2*Z4*Z5^2*Z6 + (-6496 + 4368*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1638 - 1134*rr)*Z1*Z2*Z5^3*Z6 + (1127 + 725*rr)*Z5^5*Z6 + 
  (-1029 - 2401*rr)*Z1^3*Z2*Z6^2 + (-4032 - 18368*rr)*Z3^4*Z6^2 + 
  (10864 + 1008*rr)*Z2*Z3^2*Z4*Z6^2 + (1603 - 497*rr)*Z2^2*Z4^2*Z6^2 + 
  (8428 + 924*rr)*Z1*Z3*Z4^2*Z6^2 + (4592 + 5712*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (16072 + 4536*rr)*Z1*Z3^2*Z5*Z6^2 + (3675 + 2751*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-4900 - 2156*rr)*Z1^2*Z5^2*Z6^2 + (-2072 + 728*rr)*Z4*Z5^3*Z6^2 + 
  (3087 - 2093*rr)*Z2^3*Z6^3 + (-4312 + 3136*rr)*Z1*Z2*Z3*Z6^3 + 
  (-9604 + 588*rr)*Z1^2*Z4*Z6^3 + (-98 + 322*rr)*Z4^2*Z5*Z6^3 + 
  (196 - 8148*rr)*Z3*Z5^2*Z6^3 + (7546 - 7742*rr)*Z3*Z4*Z6^4 + 
  (-9996 - 1764*rr)*Z2*Z5*Z6^4 + (-14406 + 2058*rr)*Z1*Z6^5, 
 (56 + 56*rr)*Z1^2*Z2^4 + (-3528 + 504*rr)*Z1^3*Z2^2*Z3 + 
  (1568 + 1568*rr)*Z1^4*Z3^2 - 7680*Z2*Z3^5 + (2156 - 196*rr)*Z1^4*Z2*Z4 + 
  (4768 - 864*rr)*Z2^2*Z3^3*Z4 + (672 - 2656*rr)*Z1*Z3^4*Z4 + 
  (-243 + 185*rr)*Z2^3*Z3*Z4^2 + (-882 + 326*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (161 - 3*rr)*Z1*Z2^2*Z4^3 + (168 - 56*rr)*Z1^2*Z3*Z4^3 + 
  (-1152 + 384*rr)*Z2^3*Z3^2*Z5 + (3696 + 5520*rr)*Z1*Z2*Z3^3*Z5 + 
  (56 - 56*rr)*Z2^4*Z4*Z5 + (-1974 - 542*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (1680 + 1120*rr)*Z1^2*Z3^2*Z4*Z5 + (-1295 + 105*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (22 + 30*rr)*Z3*Z4^4*Z5 + (273 - 109*rr)*Z1*Z2^3*Z5^2 + 
  (4270 - 2758*rr)*Z1^2*Z2*Z3*Z5^2 + (-2646 - 770*rr)*Z1^3*Z4*Z5^2 + 
  (-560 - 496*rr)*Z3^2*Z4^2*Z5^2 + (32 + 64*rr)*Z2*Z4^3*Z5^2 + 
  (1664 - 1664*rr)*Z3^3*Z5^3 + (-908 - 260*rr)*Z2*Z3*Z4*Z5^3 + 
  (231 + 101*rr)*Z1*Z4^2*Z5^3 + (124 - 12*rr)*Z2^2*Z5^4 + 
  (-630 + 734*rr)*Z1*Z3*Z5^4 + (448 - 128*rr)*Z2^4*Z3*Z6 + 
  (3976 + 2520*rr)*Z1*Z2^2*Z3^2*Z6 + (16464 - 1232*rr)*Z1^2*Z3^3*Z6 + 
  (-378 - 42*rr)*Z1*Z2^3*Z4*Z6 + (-5684 - 588*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-3038 + 98*rr)*Z1^3*Z4^2*Z6 + (406 + 382*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 104*rr)*Z2*Z4^4*Z6 + (2303 + 721*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2450 - 2058*rr)*Z1^3*Z3*Z5*Z6 + (-5040 - 8624*rr)*Z3^3*Z4*Z5*Z6 + 
  (3724 + 2380*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1379 + 287*rr)*Z1*Z4^3*Z5*Z6 + 
  (-10696 + 7112*rr)*Z2*Z3^2*Z5^2*Z6 + (-896 - 224*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-11592 + 5096*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-3367 - 1141*rr)*Z1*Z2*Z5^3*Z6 + 
  (833 - 477*rr)*Z5^5*Z6 + (3430 - 98*rr)*Z1^3*Z2*Z6^2 + 
  (-15680 - 17472*rr)*Z3^4*Z6^2 + (12264 + 2408*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-448 - 280*rr)*Z2^2*Z4^2*Z6^2 + (11221 + 1001*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (4956 - 2156*rr)*Z2^2*Z3*Z5*Z6^2 + (-15680 + 15456*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (4949 - 315*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-7791 - 637*rr)*Z1^2*Z5^2*Z6^2 + 
  (-1925 + 497*rr)*Z4*Z5^3*Z6^2 + (-49 - 357*rr)*Z2^3*Z6^3 + 
  (4018 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (-6860 - 1666*rr)*Z1^2*Z4*Z6^3 + 
  (294 + 686*rr)*Z4^2*Z5*Z6^3 + (-5488 + 7952*rr)*Z3*Z5^2*Z6^3 + 
  (11270 + 294*rr)*Z3*Z4*Z6^4 + (2450 - 2058*rr)*Z2*Z5*Z6^4 + 
  (-7889 - 343*rr)*Z1*Z6^5, (784 + 280*rr)*Z1^2*Z2^4 + 
  (-2940 - 28*rr)*Z1^3*Z2^2*Z3 + (1568 - 1568*rr)*Z1^4*Z3^2 + 
  (-10240 - 1536*rr)*Z2*Z3^5 + 5488*Z1^4*Z2*Z4 + 
  (9440 + 160*rr)*Z2^2*Z3^3*Z4 + (4032 - 3840*rr)*Z1*Z3^4*Z4 + 
  (-837 + 223*rr)*Z2^3*Z3*Z4^2 + (-574 + 338*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (105 + 57*rr)*Z1*Z2^2*Z4^3 + (441 + 49*rr)*Z1^2*Z3*Z4^3 + 
  (-1872 + 144*rr)*Z2^3*Z3^2*Z5 + (-2240 + 9216*rr)*Z1*Z2*Z3^3*Z5 + 
  (172 - 76*rr)*Z2^4*Z4*Z5 + (-1540 - 592*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (3472 + 1568*rr)*Z1^2*Z3^2*Z4*Z5 + (-2023 - 595*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (146 - 6*rr)*Z3*Z4^4*Z5 + (-1148 - 52*rr)*Z1*Z2^3*Z5^2 + 
  (5460 - 3444*rr)*Z1^2*Z2*Z3*Z5^2 + (-4704 + 224*rr)*Z1^3*Z4*Z5^2 + 
  (-1608 + 72*rr)*Z3^2*Z4^2*Z5^2 + (43 + 89*rr)*Z2*Z4^3*Z5^2 + 
  (1184 - 5152*rr)*Z3^3*Z5^3 + (-1330 - 118*rr)*Z2*Z3*Z4*Z5^3 + 
  (903 + 165*rr)*Z1*Z4^2*Z5^3 + (314 - 146*rr)*Z2^2*Z5^4 + 
  (-1596 + 1612*rr)*Z1*Z3*Z5^4 + (-112 - 112*rr)*Z2^4*Z3*Z6 + 
  (1624 + 3304*rr)*Z1*Z2^2*Z3^2*Z6 + (-14112 - 672*rr)*Z1^2*Z3^3*Z6 + 
  (1491 - 133*rr)*Z1*Z2^3*Z4*Z6 + (-8624 - 4228*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2254 - 686*rr)*Z1^3*Z4^2*Z6 + (826 + 274*rr)*Z3^2*Z4^3*Z6 + 
  (56 - 136*rr)*Z2*Z4^4*Z6 + (1960 + 1680*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (2548 + 4508*rr)*Z1^3*Z3*Z5*Z6 + (-13776 - 8976*rr)*Z3^3*Z4*Z5*Z6 + 
  (5096 + 3744*rr)*Z2*Z3*Z4^2*Z5*Z6 + (1141 + 231*rr)*Z1*Z4^3*Z5*Z6 + 
  (-11284 + 9828*rr)*Z2*Z3^2*Z5^2*Z6 + (-1547 - 305*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (1400 + 6328*rr)*Z1*Z3*Z4*Z5^2*Z6 + (-5166 - 938*rr)*Z1*Z2*Z5^3*Z6 + 
  (1099 - 511*rr)*Z5^5*Z6 + (5488 + 980*rr)*Z1^3*Z2*Z6^2 + 
  (-8064 - 5376*rr)*Z3^4*Z6^2 + (11480 + 3752*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-126 - 770*rr)*Z2^2*Z4^2*Z6^2 + (10535 + 1631*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (16100 + 588*rr)*Z2^2*Z3*Z5*Z6^2 + (13916 + 11508*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (7056 - 2086*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-49 - 147*rr)*Z1^2*Z5^2*Z6^2 + 
  (-2681 + 917*rr)*Z4*Z5^3*Z6^2 + (-245 - 1561*rr)*Z2^3*Z6^3 + 
  (2842 - 1274*rr)*Z1*Z2*Z3*Z6^3 + (343 - 5145*rr)*Z1^2*Z4*Z6^3 + 
  (-1421 + 609*rr)*Z4^2*Z5*Z6^3 + (-2058 + 4354*rr)*Z3*Z5^2*Z6^3 + 
  (686 - 490*rr)*Z3*Z4*Z6^4 + (-1372 - 1764*rr)*Z2*Z5*Z6^4 + 
  (-5145 - 3087*rr)*Z1*Z6^5, (-280 - 392*rr)*Z1^2*Z2^4 + 
  (1764 - 1652*rr)*Z1^3*Z2^2*Z3 + (-2352 + 1568*rr)*Z1^4*Z3^2 + 
  (6400 + 1792*rr)*Z2*Z3^5 + (-4802 - 98*rr)*Z1^4*Z2*Z4 + 
  (-8256 + 448*rr)*Z2^2*Z3^3*Z4 + (-2240 + 4416*rr)*Z1*Z3^4*Z4 + 
  (590 - 266*rr)*Z2^3*Z3*Z4^2 + (476 - 340*rr)*Z1*Z2*Z3^2*Z4^2 + 
  (-266 - 50*rr)*Z1*Z2^2*Z4^3 + (-714 + 70*rr)*Z1^2*Z3*Z4^3 + 
  (1760 - 224*rr)*Z2^3*Z3^2*Z5 + (1904 - 10288*rr)*Z1*Z2*Z3^3*Z5 + 
  (-108 + 68*rr)*Z2^4*Z4*Z5 + (896 - 72*rr)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-11536 - 2352*rr)*Z1^2*Z3^2*Z4*Z5 + (2863 + 609*rr)*Z1^2*Z2*Z4^2*Z5 + 
  (-44 + 84*rr)*Z3*Z4^4*Z5 + (511 - 83*rr)*Z1*Z2^3*Z5^2 + 
  (-6664 + 2744*rr)*Z1^2*Z2*Z3*Z5^2 - 224*rr*Z1^3*Z4*Z5^2 + 
  (-2240 - 384*rr)*Z3^2*Z4^2*Z5^2 + (-46 - 34*rr)*Z2*Z4^3*Z5^2 + 
  (2784 + 1696*rr)*Z3^3*Z5^3 + (-368 + 16*rr)*Z2*Z3*Z4*Z5^3 + 
  (-490 - 126*rr)*Z1*Z4^2*Z5^3 + (-78 + 86*rr)*Z2^2*Z5^4 + 
  (504 - 920*rr)*Z1*Z3*Z5^4 + (-224 - 32*rr)*Z2^4*Z3*Z6 + 
  (-12376 + 504*rr)*Z1*Z2^2*Z3^2*Z6 + (3920 - 2128*rr)*Z1^2*Z3^3*Z6 + 
  (-1652 - 84*rr)*Z1*Z2^3*Z4*Z6 + (4900 + 4340*rr)*Z1^2*Z2*Z3*Z4*Z6 + 
  (2107 + 1127*rr)*Z1^3*Z4^2*Z6 + (364 - 36*rr)*Z3^2*Z4^3*Z6 + 
  (-224 + 96*rr)*Z2*Z4^4*Z6 + (-2695 - 469*rr)*Z1^2*Z2^2*Z5*Z6 + 
  (-17346 + 1666*rr)*Z1^3*Z3*Z5*Z6 + (-896 + 12992*rr)*Z3^3*Z4*Z5*Z6 + 
  (-1148 - 3516*rr)*Z2*Z3*Z4^2*Z5*Z6 + (581 - 455*rr)*Z1*Z4^3*Z5*Z6 + 
  (9968 - 176*rr)*Z2*Z3^2*Z5^2*Z6 + (1652 + 404*rr)*Z2^2*Z4*Z5^2*Z6 + 
  (-7868 + 3332*rr)*Z1*Z3*Z4*Z5^2*Z6 + (742 + 322*rr)*Z1*Z2*Z5^3*Z6 + 
  (-1204 - 284*rr)*Z5^5*Z6 + (-1029 + 833*rr)*Z1^3*Z2*Z6^2 + 
  (-9856 + 4480*rr)*Z3^4*Z6^2 + (2800 - 336*rr)*Z2*Z3^2*Z4*Z6^2 + 
  (-1988 + 812*rr)*Z2^2*Z4^2*Z6^2 + (-1715 - 3199*rr)*Z1*Z3*Z4^2*Z6^2 + 
  (-10948 - 3164*rr)*Z2^2*Z3*Z5*Z6^2 + (-1568 + 14560*rr)*Z1*Z3^2*Z5*Z6^2 + 
  (-2107 - 581*rr)*Z1*Z2*Z4*Z5*Z6^2 + (-4214 + 3038*rr)*Z1^2*Z5^2*Z6^2 + 
  (3738 + 350*rr)*Z4*Z5^3*Z6^2 + (-2058 + 2086*rr)*Z2^3*Z6^3 + 
  (-1862 - 5586*rr)*Z1*Z2*Z3*Z6^3 + (-343 + 5047*rr)*Z1^2*Z4*Z6^3 + 
  (3920 + 252*rr)*Z4^2*Z5*Z6^3 + (13524 + 16156*rr)*Z3*Z5^2*Z6^3 + 
  (15386 + 3626*rr)*Z3*Z4*Z6^4 + (10878 + 1274*rr)*Z2*Z5*Z6^4 + 
  (10633 + 4459*rr)*Z1*Z6^5, (168 - 392*rr)*Z1^2*Z2^4 + 
  (-588 - 1036*rr)*Z1^3*Z2^2*Z3 + (8232 - 1176*rr)*Z1^4*Z3^2 - 
  12800*Z2*Z3^5 + (-49 - 637*rr)*Z1^4*Z2*Z4 + (5760 - 128*rr)*Z2^2*Z3^3*Z4 + 
  (224 + 480*rr)*Z1*Z3^4*Z4 + (-487 + 117*rr)*Z2^3*Z3*Z4^2 + 
  (-70 - 718*rr)*Z1*Z2*Z3^2*Z4^2 + (14 + 118*rr)*Z1*Z2^2*Z4^3 + 
  (315 - 105*rr)*Z1^2*Z3*Z4^3 + (-2912 - 160*rr)*Z2^3*Z3^2*Z5 + 
  (7952 + 5104*rr)*Z1*Z2*Z3^3*Z5 + (140 - 68*rr)*Z2^4*Z4*Z5 + 
  (-266 - 1530*rr)*Z1*Z2^2*Z3*Z4*Z5 + (2296 + 1624*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (-1463 - 231*rr)*Z1^2*Z2*Z4^2*Z5 + (-154 - 66*rr)*Z3*Z4^4*Z5 + 
  (833 + 595*rr)*Z1*Z2^3*Z5^2 + (3094 + 1666*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3430 - 574*rr)*Z1^3*Z4*Z5^2 + (4920 - 120*rr)*Z3^2*Z4^2*Z5^2 + 
  (124 + 60*rr)*Z2*Z4^3*Z5^2 + (-10704 + 7312*rr)*Z3^3*Z5^3 + 
  (-1414 + 302*rr)*Z2*Z3*Z4*Z5^3 + (-819 - 73*rr)*Z1*Z4^2*Z5^3 + 
  (-268 - 36*rr)*Z2^2*Z5^4 + (3066 - 1618*rr)*Z1*Z3*Z5^4 + 
  (224 + 672*rr)*Z2^4*Z3*Z6 + (2408 + 4760*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (-784 - 5040*rr)*Z1^2*Z3^3*Z6 + (-847 - 147*rr)*Z1*Z2^3*Z4*Z6 + 
  (-7742 + 2170*rr)*Z1^2*Z2*Z3*Z4*Z6 + (441 - 147*rr)*Z1^3*Z4^2*Z6 + 
  (-1218 - 186*rr)*Z3^2*Z4^3*Z6 + (126 + 38*rr)*Z2*Z4^4*Z6 + 
  (4557 + 1407*rr)*Z1^2*Z2^2*Z5*Z6 + (8330 - 4410*rr)*Z1^3*Z3*Z5*Z6 + 
  (14112 - 4992*rr)*Z3^3*Z4*Z5*Z6 + (-1288 - 128*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-938 + 126*rr)*Z1*Z4^3*Z5*Z6 + (28224 + 12256*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (-98 - 558*rr)*Z2^2*Z4*Z5^2*Z6 + (1190 - 5782*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (1960 - 2296*rr)*Z1*Z2*Z5^3*Z6 + (-1001 + 357*rr)*Z5^5*Z6 + 
  (4459 + 1715*rr)*Z1^3*Z2*Z6^2 + (-6720 + 448*rr)*Z3^4*Z6^2 + 
  (6944 - 4256*rr)*Z2*Z3^2*Z4*Z6^2 + (-847 + 77*rr)*Z2^2*Z4^2*Z6^2 + 
  (-5439 + 805*rr)*Z1*Z3*Z4^2*Z6^2 + (25396 - 9940*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (6664 - 9352*rr)*Z1*Z3^2*Z5*Z6^2 + (49 - 1267*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-5488 - 4704*rr)*Z1^2*Z5^2*Z6^2 + (-1666 - 182*rr)*Z4*Z5^3*Z6^2 + 
  (-5831 + 749*rr)*Z2^3*Z6^3 + (-3430 - 5978*rr)*Z1*Z2*Z3*Z6^3 + 
  (5488 + 392*rr)*Z1^2*Z4*Z6^3 + (-1176 - 364*rr)*Z4^2*Z5*Z6^3 + 
  (-6468 - 6412*rr)*Z3*Z5^2*Z6^3 + (-9016 - 1568*rr)*Z3*Z4*Z6^4 + 
  (4998 + 4018*rr)*Z2*Z5*Z6^4 + (16807 - 343*rr)*Z1*Z6^5, 
 (-168 - 112*rr)*Z1^2*Z2^4 + (1764 + 1092*rr)*Z1^3*Z2^2*Z3 + 
  (-2352 + 3920*rr)*Z1^4*Z3^2 + (8192 + 3072*rr)*Z2*Z3^5 + 
  (-2744 - 392*rr)*Z1^4*Z2*Z4 + (-8192 - 960*rr)*Z2^2*Z3^3*Z4 + 
  (-4256 + 3488*rr)*Z1*Z3^4*Z4 + (836 - 124*rr)*Z2^3*Z3*Z4^2 + 
  (504 - 144*rr)*Z1*Z2*Z3^2*Z4^2 + (-63 - 71*rr)*Z1*Z2^2*Z4^3 + 
  (-147 - 35*rr)*Z1^2*Z3*Z4^3 + (2064 - 80*rr)*Z2^3*Z3^2*Z5 + 
  (1680 - 9808*rr)*Z1*Z2*Z3^3*Z5 + (-188 + 44*rr)*Z2^4*Z4*Z5 + 
  (2478 + 978*rr)*Z1*Z2^2*Z3*Z4*Z5 + (168 - 2408*rr)*Z1^2*Z3^2*Z4*Z5 + 
  (987 + 455*rr)*Z1^2*Z2*Z4^2*Z5 + (-176 - 32*rr)*Z3*Z4^4*Z5 + 
  (49 + 147*rr)*Z1*Z2^3*Z5^2 + (-7042 + 3066*rr)*Z1^2*Z2*Z3*Z5^2 + 
  (3234 + 1190*rr)*Z1^3*Z4*Z5^2 + (1616 - 208*rr)*Z3^2*Z4^2*Z5^2 + 
  (17 - 77*rr)*Z2*Z4^3*Z5^2 + (-4624 + 5072*rr)*Z3^3*Z5^3 + 
  (604 + 148*rr)*Z2*Z3*Z4*Z5^3 + (-140 - 276*rr)*Z1*Z4^2*Z5^3 + 
  (-292 + 20*rr)*Z2^2*Z5^4 + (2254 - 1110*rr)*Z1*Z3*Z5^4 + 
  (-784 + 48*rr)*Z2^4*Z3*Z6 + (448 - 4032*rr)*Z1*Z2^2*Z3^2*Z6 + 
  (3920 - 9296*rr)*Z1^2*Z3^3*Z6 + (-168 - 308*rr)*Z1*Z2^3*Z4*Z6 + 
  (4802 + 1918*rr)*Z1^2*Z2*Z3*Z4*Z6 + (1078 - 294*rr)*Z1^3*Z4^2*Z6 + 
  (-728 - 408*rr)*Z3^2*Z4^3*Z6 + (-168 + 120*rr)*Z2*Z4^4*Z6 + 
  (637 - 1477*rr)*Z1^2*Z2^2*Z5*Z6 + (15778 + 2646*rr)*Z1^3*Z3*Z5*Z6 + 
  (-9520 + 8880*rr)*Z3^3*Z4*Z5*Z6 + (-1680 - 3552*rr)*Z2*Z3*Z4^2*Z5*Z6 + 
  (-1141 - 231*rr)*Z1*Z4^3*Z5*Z6 + (22092 - 8476*rr)*Z2*Z3^2*Z5^2*Z6 + 
  (693 + 559*rr)*Z2^2*Z4*Z5^2*Z6 + (8498 - 9338*rr)*Z1*Z3*Z4*Z5^2*Z6 + 
  (2975 + 2653*rr)*Z1*Z2*Z5^3*Z6 + (-1540 + 116*rr)*Z5^5*Z6 + 
  (-1372 - 1372*rr)*Z1^3*Z2*Z6^2 + (-19264 + 15680*rr)*Z3^4*Z6^2 + 
  (-9856 - 784*rr)*Z2*Z3^2*Z4*Z6^2 + (-196 + 336*rr)*Z2^2*Z4^2*Z6^2 + 
  (-7840 - 1148*rr)*Z1*Z3*Z4^2*Z6^2 + (-17976 + 504*rr)*Z2^2*Z3*Z5*Z6^2 + 
  (-10780 - 17780*rr)*Z1*Z3^2*Z5*Z6^2 + (-9996 - 280*rr)*Z1*Z2*Z4*Z5*Z6^2 + 
  (8134 + 98*rr)*Z1^2*Z5^2*Z6^2 + (1057 - 189*rr)*Z4*Z5^3*Z6^2 + 
  (-392 + 952*rr)*Z2^3*Z6^3 + (-8428 + 2156*rr)*Z1*Z2*Z3*Z6^3 + 
  (-4802 - 490*rr)*Z1^2*Z4*Z6^3 + (-735 + 35*rr)*Z4^2*Z5*Z6^3 + 
  (-4998 - 2450*rr)*Z3*Z5^2*Z6^3 + (-9212 + 6076*rr)*Z3*Z4*Z6^4 + 
  (-2450 + 2058*rr)*Z2*Z5*Z6^4 + (-4802 - 686*rr)*Z1*Z6^5, 
 (-56 - 216*rr)*Z1*Z2^5 + (420 - 1036*rr)*Z1^2*Z2^3*Z3 + 
  (6272 + 672*rr)*Z1^3*Z2*Z3^2 + (17920 + 512*rr)*Z3^6 + 
  (-1666 - 546*rr)*Z1^3*Z2^2*Z4 + (-588 + 196*rr)*Z1^4*Z3*Z4 + 
  (-11520 + 1024*rr)*Z2*Z3^4*Z4 + (600 - 328*rr)*Z2^2*Z3^2*Z4^2 + 
  (896 + 1824*rr)*Z1*Z3^3*Z4^2 - 32*Z2^3*Z4^3 + 
  (-700 - 348*rr)*Z1*Z2*Z3*Z4^3 + (-154 + 14*rr)*Z1^2*Z4^4 + 
  (2744 + 392*rr)*Z1^4*Z2*Z5 + (1472 - 1088*rr)*Z2^2*Z3^3*Z5 + 
  (-17696 - 5472*rr)*Z1*Z3^4*Z5 + (208 - 240*rr)*Z2^3*Z3*Z4*Z5 + 
  (10584 - 2008*rr)*Z1*Z2*Z3^2*Z4*Z5 + (840 + 124*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (686 - 686*rr)*Z1^2*Z3*Z4^2*Z5 - 32*Z4^5*Z5 + (152 + 8*rr)*Z2^4*Z5^2 + 
  (-798 + 1702*rr)*Z1*Z2^2*Z3*Z5^2 + (6188 + 4228*rr)*Z1^2*Z3^2*Z5^2 + 
  (-1176 + 112*rr)*Z1^2*Z2*Z4*Z5^2 + (460 - 124*rr)*Z3*Z4^3*Z5^2 + 
  (-2156 - 196*rr)*Z1^3*Z5^3 + (-696 + 472*rr)*Z3^2*Z4*Z5^3 + 
  (-48 + 32*rr)*Z2*Z4^2*Z5^3 + (-650 - 350*rr)*Z2*Z3*Z5^4 + 
  (392 - 40*rr)*Z1*Z4*Z5^4 + (112 + 2096*rr)*Z2^3*Z3^2*Z6 + 
  (12432 + 560*rr)*Z1*Z2*Z3^3*Z6 + (-826 + 78*rr)*Z2^4*Z4*Z6 + 
  (-6258 + 462*rr)*Z1*Z2^2*Z3*Z4*Z6 + (392 - 3192*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1960 + 1218*rr)*Z1^2*Z2*Z4^2*Z6 + (-112 + 16*rr)*Z3*Z4^4*Z6 + 
  (-2002 - 742*rr)*Z1*Z2^3*Z5*Z6 + (4704 - 12880*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-3038 + 490*rr)*Z1^3*Z4*Z5*Z6 + (-4816 - 432*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (378 - 154*rr)*Z2*Z4^3*Z5*Z6 + (7392 - 12896*rr)*Z3^3*Z5^2*Z6 + 
  (84 + 2364*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1575 - 399*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (42 + 62*rr)*Z2^2*Z5^3*Z6 + (3318 + 2786*rr)*Z1*Z3*Z5^3*Z6 + 
  (-5733 - 1519*rr)*Z1^2*Z2^2*Z6^2 + (-10290 - 294*rr)*Z1^3*Z3*Z6^2 + 
  (-19376 + 7504*rr)*Z3^3*Z4*Z6^2 + (1624 - 1288*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (49 - 91*rr)*Z1*Z4^3*Z6^2 + (-10528 - 9632*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (1568 + 1120*rr)*Z2^2*Z4*Z5*Z6^2 + (2058 + 6510*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-4410 - 126*rr)*Z1*Z2*Z5^2*Z6^2 + (-728 + 952*rr)*Z5^4*Z6^2 + 
  (-9408 + 6496*rr)*Z2^2*Z3*Z6^3 + (5880 + 5096*rr)*Z1*Z3^2*Z6^3 + 
  (-8085 + 4067*rr)*Z1*Z2*Z4*Z6^3 + (343 + 2597*rr)*Z1^2*Z5*Z6^3 + 
  (3871 + 21*rr)*Z4*Z5^2*Z6^3 + (2450 + 98*rr)*Z4^2*Z6^4 + 
  (3920 + 1568*rr)*Z3*Z5*Z6^4 + (-4802 + 3038*rr)*Z2*Z6^5, 
 -32*rr*Z1*Z2^5 + (-2884 - 924*rr)*Z1^2*Z2^3*Z3 + 
  (-12152 + 952*rr)*Z1^3*Z2*Z3^2 + (-7680 + 1536*rr)*Z3^6 + 
  (392 + 196*rr)*Z1^3*Z2^2*Z4 + (3920 - 392*rr)*Z1^4*Z3*Z4 + 
  3840*Z2*Z3^4*Z4 + (-728 + 264*rr)*Z2^2*Z3^2*Z4^2 + 
  (784 - 16*rr)*Z1*Z3^3*Z4^2 + (-19 - 27*rr)*Z2^3*Z4^3 + 
  (-308 + 116*rr)*Z1*Z2*Z3*Z4^3 + (-42 - 14*rr)*Z1^2*Z4^4 + 1568*Z1^4*Z2*Z5 + 
  (-7072 - 1632*rr)*Z2^2*Z3^3*Z5 + (2016 + 1696*rr)*Z1*Z3^4*Z5 + 
  (1028 - 156*rr)*Z2^3*Z3*Z4*Z5 + (-448 - 2608*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (343 + 47*rr)*Z1*Z2^2*Z4^2*Z5 + (168 - 644*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (-28 + 4*rr)*Z4^5*Z5 + (22 + 2*rr)*Z2^4*Z5^2 + 
  (616 + 2328*rr)*Z1*Z2^2*Z3*Z5^2 + (6356 + 3388*rr)*Z1^2*Z3^2*Z5^2 + 
  (-987 - 217*rr)*Z1^2*Z2*Z4*Z5^2 + (184 - 152*rr)*Z3*Z4^3*Z5^2 + 
  (-1176 + 56*rr)*Z1^3*Z5^3 + (480 + 672*rr)*Z3^2*Z4*Z5^3 + 
  (-45 + 41*rr)*Z2*Z4^2*Z5^3 + (-1370 - 462*rr)*Z2*Z3*Z5^4 + 
  (224 - 32*rr)*Z1*Z4*Z5^4 + (-672 + 2240*rr)*Z2^3*Z3^2*Z6 + 
  (21056 + 5152*rr)*Z1*Z2*Z3^3*Z6 + (-553 - 157*rr)*Z2^4*Z4*Z6 + 
  (1211 + 7*rr)*Z1*Z2^2*Z3*Z4*Z6 + (-15974 - 5278*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1274 - 196*rr)*Z1^2*Z2*Z4^2*Z6 + (-84 + 28*rr)*Z3*Z4^4*Z6 + 
  (1386 + 294*rr)*Z1*Z2^3*Z5*Z6 + (4410 + 1498*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (735 - 931*rr)*Z1^3*Z4*Z5*Z6 + (-3192 + 1048*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (98 + 2*rr)*Z2*Z4^3*Z5*Z6 + (1792 - 5888*rr)*Z3^3*Z5^2*Z6 + 
  (-1428 - 92*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-168 - 280*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 + 385*rr)*Z2^2*Z5^3*Z6 + (7798 - 1246*rr)*Z1*Z3*Z5^3*Z6 + 
  (1568 - 588*rr)*Z1^2*Z2^2*Z6^2 + (6174 - 5390*rr)*Z1^3*Z3*Z6^2 + 
  (-6048 + 7392*rr)*Z3^3*Z4*Z6^2 + (1414 + 14*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-294 - 70*rr)*Z1*Z4^3*Z6^2 + (-4760 - 5992*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-1043 + 371*rr)*Z2^2*Z4*Z5*Z6^2 + (13132 + 1120*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4312 - 1736*rr)*Z1*Z2*Z5^2*Z6^2 + (-1715 + 903*rr)*Z5^4*Z6^2 + 
  (1568 + 3304*rr)*Z2^2*Z3*Z6^3 + (-14700 + 10388*rr)*Z1*Z3^2*Z6^3 + 
  (-5341 - 833*rr)*Z1*Z2*Z4*Z6^3 + (-2744 - 2352*rr)*Z1^2*Z5*Z6^3 + 
  (-882 + 434*rr)*Z4*Z5^2*Z6^3 + (-686 - 98*rr)*Z4^2*Z6^4 + 
  (24892 - 6860*rr)*Z3*Z5*Z6^4 - 6860*Z2*Z6^5, 
 (168 + 104*rr)*Z1*Z2^5 + (1456 - 728*rr)*Z1^2*Z2^3*Z3 + 
  (-11368 - 4984*rr)*Z1^3*Z2*Z3^2 + (-13312 + 5120*rr)*Z3^6 + 
  (784 + 252*rr)*Z1^3*Z2^2*Z4 + 392*rr*Z1^4*Z3*Z4 + 
  (6528 - 2944*rr)*Z2*Z3^4*Z4 + (-112 + 400*rr)*Z2^2*Z3^2*Z4^2 + 
  (-1232 - 976*rr)*Z1*Z3^3*Z4^2 + (12 - 8*rr)*Z2^3*Z4^3 + 
  (294 + 166*rr)*Z1*Z2*Z3*Z4^3 + (63 - 49*rr)*Z1^2*Z4^4 + 
  (-784 + 392*rr)*Z1^4*Z2*Z5 + (2784 + 1184*rr)*Z2^2*Z3^3*Z5 + 
  (17024 + 640*rr)*Z1*Z3^4*Z5 + (-356 + 188*rr)*Z2^3*Z3*Z4*Z5 + 
  (-9744 - 608*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-119 - 127*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (154 + 210*rr)*Z1^2*Z3*Z4^2*Z5 + (-36 + 12*rr)*Z4^5*Z5 + 
  (-82 + 10*rr)*Z2^4*Z5^2 + (-98 - 134*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-2408 - 504*rr)*Z1^2*Z3^2*Z5^2 + (1386 - 98*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-224 - 288*rr)*Z3*Z4^3*Z5^2 + (490 - 322*rr)*Z1^3*Z5^3 + 
  (3664 + 752*rr)*Z3^2*Z4*Z5^3 + (-190 + 70*rr)*Z2*Z4^2*Z5^3 + 
  (-432 - 272*rr)*Z2*Z3*Z5^4 + (-588 - 100*rr)*Z1*Z4*Z5^4 + 
  (-3024 - 944*rr)*Z2^3*Z3^2*Z6 + (-9968 + 7504*rr)*Z1*Z2*Z3^3*Z6 + 
  (539 - 169*rr)*Z2^4*Z4*Z6 + (4235 - 497*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (1470 + 518*rr)*Z1^2*Z3^2*Z4*Z6 + (49 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-84 + 60*rr)*Z3*Z4^4*Z6 + (336 - 168*rr)*Z1*Z2^3*Z5*Z6 + 
  (-13426 + 5278*rr)*Z1^2*Z2*Z3*Z5*Z6 + (2646 + 686*rr)*Z1^3*Z4*Z5*Z6 + 
  (-784 + 1264*rr)*Z3^2*Z4^2*Z5*Z6 + (-224 + 128*rr)*Z2*Z4^3*Z5*Z6 + 
  (10752 - 3328*rr)*Z3^3*Z5^2*Z6 + (-336 - 1136*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1057 - 343*rr)*Z1*Z4^2*Z5^2*Z6 + (-343 + 219*rr)*Z2^2*Z5^3*Z6 + 
  (-8050 + 938*rr)*Z1*Z3*Z5^3*Z6 + (2597 + 147*rr)*Z1^2*Z2^2*Z6^2 + 
  (6860 - 196*rr)*Z1^3*Z3*Z6^2 + (6608 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-1316 + 1260*rr)*Z2*Z3*Z4^2*Z6^2 + (-588 - 28*rr)*Z1*Z4^3*Z6^2 + 
  (7000 + 7336*rr)*Z2*Z3^2*Z5*Z6^2 + (-3171 - 1141*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (13426 - 5558*rr)*Z1*Z3*Z4*Z5*Z6^2 + (-686 + 2646*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (721 + 595*rr)*Z5^4*Z6^2 + (2352 - 1288*rr)*Z2^2*Z3*Z6^3 + 
  (8820 + 9604*rr)*Z1*Z3^2*Z6^3 + (-294 - 3038*rr)*Z1*Z2*Z4*Z6^3 + 
  (4116 - 588*rr)*Z1^2*Z5*Z6^3 + (-5145 + 1253*rr)*Z4*Z5^2*Z6^3 + 
  (-3822 - 98*rr)*Z4^2*Z6^4 + (38612 - 10388*rr)*Z3*Z5*Z6^4 + 
  (-4802 - 1078*rr)*Z2*Z6^5, (-280 + 136*rr)*Z1*Z2^5 + 
  (-812 + 196*rr)*Z1^2*Z2^3*Z3 + (-9800 - 1624*rr)*Z1^3*Z2*Z3^2 + 
  (-8704 - 9728*rr)*Z3^6 + (-294 + 728*rr)*Z1^3*Z2^2*Z4 + 
  (4900 + 1960*rr)*Z1^4*Z3*Z4 + (8576 + 4736*rr)*Z2*Z3^4*Z4 + 
  (-1768 - 360*rr)*Z2^2*Z3^2*Z4^2 + (3248 - 1104*rr)*Z1*Z3^3*Z4^2 + 
  (104 + 8*rr)*Z2^3*Z4^3 + (-336 + 328*rr)*Z1*Z2*Z3*Z4^3 + 
  (196 + 28*rr)*Z1^2*Z4^4 - 196*rr*Z1^4*Z2*Z5 + 
  (2112 - 3008*rr)*Z2^2*Z3^3*Z5 + (-13664 + 14560*rr)*Z1*Z3^4*Z5 + 
  (24 + 504*rr)*Z2^3*Z3*Z4*Z5 + (-2912 - 464*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-665 - 71*rr)*Z1*Z2^2*Z4^2*Z5 + (-966 - 14*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (24 - 8*rr)*Z4^5*Z5 + (-76 - 36*rr)*Z2^4*Z5^2 + 
  (-3794 - 1014*rr)*Z1*Z2^2*Z3*Z5^2 + (1848 - 3864*rr)*Z1^2*Z3^2*Z5^2 + 
  (1001 - 245*rr)*Z1^2*Z2*Z4*Z5^2 + (-144 + 160*rr)*Z3*Z4^3*Z5^2 + 
  (49 + 147*rr)*Z1^3*Z5^3 + (-1160 - 664*rr)*Z3^2*Z4*Z5^3 + 
  (78 - 70*rr)*Z2*Z4^2*Z5^3 + (1644 - 60*rr)*Z2*Z3*Z5^4 + 
  (70 + 146*rr)*Z1*Z4*Z5^4 + (-2912 - 1504*rr)*Z2^3*Z3^2*Z6 + 
  (-1344 + 2912*rr)*Z1*Z2*Z3^3*Z6 + (917 - 63*rr)*Z2^4*Z4*Z6 + 
  (5411 + 1687*rr)*Z1*Z2^2*Z3*Z4*Z6 + (8526 - 10122*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (3038 - 686*rr)*Z1^2*Z2*Z4^2*Z6 + (56 - 40*rr)*Z3*Z4^4*Z6 + 
  (-308 + 1848*rr)*Z1*Z2^3*Z5*Z6 + (-17150 + 8778*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4018 - 98*rr)*Z1^3*Z4*Z5*Z6 + (-2072 + 136*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-210 - 6*rr)*Z2*Z4^3*Z5*Z6 + (-9408 + 1984*rr)*Z3^3*Z5^2*Z6 + 
  (2996 - 852*rr)*Z2*Z3*Z4*Z5^2*Z6 + (-392 + 364*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1302 - 482*rr)*Z2^2*Z5^3*Z6 + (1596 - 588*rr)*Z1*Z3*Z5^3*Z6 + 
  (1323 + 2205*rr)*Z1^2*Z2^2*Z6^2 + (13034 + 3038*rr)*Z1^3*Z3*Z6^2 + 
  (-4256 + 224*rr)*Z3^3*Z4*Z6^2 + (-448 + 784*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (294 + 126*rr)*Z1*Z4^3*Z6^2 + (-448 + 8288*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (126 - 1302*rr)*Z2^2*Z4*Z5*Z6^2 + (-3234 + 2422*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12299 + 1897*rr)*Z1*Z2*Z5^2*Z6^2 + (-3472 - 560*rr)*Z5^4*Z6^2 + 
  (10584 - 2072*rr)*Z2^2*Z3*Z6^3 + (-13524 - 5684*rr)*Z1*Z3^2*Z6^3 + 
  (11025 - 2303*rr)*Z1*Z2*Z4*Z6^3 + (6174 - 1862*rr)*Z1^2*Z5*Z6^3 + 
  (-3136 - 784*rr)*Z4*Z5^2*Z6^3 + (-784 - 392*rr)*Z4^2*Z6^4 + 
  (4704 + 3920*rr)*Z3*Z5*Z6^4 + (6174 - 2450*rr)*Z2*Z6^5, 
 (-560 - 112*rr)*Z1*Z2^5 + (-2492 + 476*rr)*Z1^2*Z2^3*Z3 + 
  (5488 - 1232*rr)*Z1^3*Z2*Z3^2 + (4608 - 6656*rr)*Z3^6 + 
  (-1372 - 182*rr)*Z1^3*Z2^2*Z4 + (-5292 + 392*rr)*Z1^4*Z3*Z4 + 
  (-704 + 3264*rr)*Z2*Z3^4*Z4 + (-360 - 472*rr)*Z2^2*Z3^2*Z4^2 + 
  (1568 - 288*rr)*Z1*Z3^3*Z4^2 + (31 + 39*rr)*Z2^3*Z4^3 + 
  (-266 + 86*rr)*Z1*Z2*Z3*Z4^3 + (-63 + 49*rr)*Z1^2*Z4^4 + 
  (-980 + 392*rr)*Z1^4*Z2*Z5 + (8128 - 1472*rr)*Z2^2*Z3^3*Z5 + 
  (4480 - 6272*rr)*Z1*Z3^4*Z5 + (-944 + 208*rr)*Z2^3*Z3*Z4*Z5 + 
  (-6972 + 2364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (-308 - 260*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (112 + 476*rr)*Z1^2*Z3*Z4^2*Z5 + (68 + 20*rr)*Z4^5*Z5 + 
  (112 - 48*rr)*Z2^4*Z5^2 + (-350 - 1818*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (-3528 + 616*rr)*Z1^2*Z3^2*Z5^2 + (777 + 595*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (-1328 + 160*rr)*Z3*Z4^3*Z5^2 + (637 - 329*rr)*Z1^3*Z5^3 + 
  (3136 - 2112*rr)*Z3^2*Z4*Z5^3 + (422 - 14*rr)*Z2*Z4^2*Z5^3 + 
  (944 + 784*rr)*Z2*Z3*Z5^4 + (-777 + 197*rr)*Z1*Z4*Z5^4 + 
  (2688 - 864*rr)*Z2^3*Z3^2*Z6 + (-13888 - 672*rr)*Z1*Z2*Z3^3*Z6 + 
  (287 + 235*rr)*Z2^4*Z4*Z6 + (-1925 + 1323*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (12838 + 5502*rr)*Z1^2*Z3^2*Z4*Z6 + (980 + 798*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (308 + 36*rr)*Z3*Z4^4*Z6 + (-5985 + 1673*rr)*Z1*Z2^3*Z5*Z6 + 
  (-7644 + 5040*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3920 + 1764*rr)*Z1^3*Z4*Z5*Z6 + 
  (2856 + 1992*rr)*Z3^2*Z4^2*Z5*Z6 + (182 - 178*rr)*Z2*Z4^3*Z5*Z6 + 
  (-21056 - 10176*rr)*Z3^3*Z5^2*Z6 + (2016 + 1200*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-1883 + 399*rr)*Z1*Z4^2*Z5^2*Z6 + (896 - 1056*rr)*Z2^2*Z5^3*Z6 + 
  (1190 + 1778*rr)*Z1*Z3*Z5^3*Z6 + (-3185 + 637*rr)*Z1^2*Z2^2*Z6^2 + 
  (-686 + 2646*rr)*Z1^3*Z3*Z6^2 + (12880 - 1904*rr)*Z3^3*Z4*Z6^2 + 
  (-1050 + 126*rr)*Z2*Z3*Z4^2*Z6^2 + (-147 + 217*rr)*Z1*Z4^3*Z6^2 + 
  (5852 - 3276*rr)*Z2*Z3^2*Z5*Z6^2 + (1309 - 273*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (-8330 - 6706*rr)*Z1*Z3*Z4*Z5*Z6^2 + (10192 + 6328*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-1974 - 1442*rr)*Z5^4*Z6^2 + (7448 + 616*rr)*Z2^2*Z3*Z6^3 + 
  (-19012 - 14308*rr)*Z1*Z3^2*Z6^3 + (4508 + 2940*rr)*Z1*Z2*Z4*Z6^3 + 
  (8232 + 392*rr)*Z1^2*Z5*Z6^3 + (147 + 161*rr)*Z4*Z5^2*Z6^3 + 
  (588 + 392*rr)*Z4^2*Z6^4 + (-18326 - 6370*rr)*Z3*Z5*Z6^4 + 
  (7546 + 2254*rr)*Z2*Z6^5, (-336 - 112*rr)*Z1*Z2^5 + 
  (-140 + 924*rr)*Z1^2*Z2^3*Z3 + (4704 + 3136*rr)*Z1^3*Z2*Z3^2 + 
  (7168 - 3072*rr)*Z3^6 + (-637 - 763*rr)*Z1^3*Z2^2*Z4 + 
  (-2940 - 1176*rr)*Z1^4*Z3*Z4 + (1280 + 1536*rr)*Z2*Z3^4*Z4 + 
  (-568 - 248*rr)*Z2^2*Z3^2*Z4^2 + (1568 - 160*rr)*Z1*Z3^3*Z4^2 + 
  (49 + 25*rr)*Z2^3*Z4^3 + (28 + 36*rr)*Z1*Z2*Z3*Z4^3 + 
  (-35 + 21*rr)*Z1^2*Z4^4 + (-392 + 980*rr)*Z1^4*Z2*Z5 + 
  (5728 - 1120*rr)*Z2^2*Z3^3*Z5 + (-8064 + 640*rr)*Z1*Z3^4*Z5 + 
  (-484 + 92*rr)*Z2^3*Z3*Z4*Z5 + (-2352 + 1440*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-77 - 25*rr)*Z1*Z2^2*Z4^2*Z5 + (-1834 - 42*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (18 + 10*rr)*Z4^5*Z5 + (98 - 26*rr)*Z2^4*Z5^2 + 
  (-1694 - 1082*rr)*Z1*Z2^2*Z3*Z5^2 + (5964 - 3164*rr)*Z1^2*Z3^2*Z5^2 + 
  (-63 + 819*rr)*Z1^2*Z2*Z4*Z5^2 + (-608 + 96*rr)*Z3*Z4^3*Z5^2 + 
  (49 - 749*rr)*Z1^3*Z5^3 + (1216 - 1472*rr)*Z3^2*Z4*Z5^3 + 
  (152 - 72*rr)*Z2*Z4^2*Z5^3 + (1672 + 152*rr)*Z2*Z3*Z5^4 + 
  (-175 + 83*rr)*Z1*Z4*Z5^4 + (896 + 96*rr)*Z2^3*Z3^2*Z6 + 
  (9520 - 2128*rr)*Z1*Z2*Z3^3*Z6 + (-49 + 91*rr)*Z2^4*Z4*Z6 + 
  (-1491 + 385*rr)*Z1*Z2^2*Z3*Z4*Z6 + (1274 + 4130*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (-1470 + 238*rr)*Z1^2*Z2*Z4^2*Z6 + (98 + 26*rr)*Z3*Z4^4*Z6 + 
  (-3038 + 518*rr)*Z1*Z2^3*Z5*Z6 + (11662 + 70*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-2254 + 2450*rr)*Z1^3*Z4*Z5*Z6 + (1120 + 2016*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (210 - 290*rr)*Z2*Z4^3*Z5*Z6 + (-12320 - 9056*rr)*Z3^3*Z5^2*Z6 + 
  (3024 + 2000*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1442 + 854*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-693 - 703*rr)*Z2^2*Z5^3*Z6 + (-19348 - 252*rr)*Z1*Z3*Z5^3*Z6 + 
  (-3920 - 2058*rr)*Z1^2*Z2^2*Z6^2 + (-10976 - 2744*rr)*Z1^3*Z3*Z6^2 + 
  (10080 + 1568*rr)*Z3^3*Z4*Z6^2 + (-896 - 112*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (-539 + 329*rr)*Z1*Z4^3*Z6^2 + (14336 - 4704*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-2051 - 469*rr)*Z2^2*Z4*Z5*Z6^2 + (11466 - 6734*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (3136 + 4144*rr)*Z1*Z2*Z5^2*Z6^2 + (-5460 + 1988*rr)*Z5^4*Z6^2 + 
  (-784 + 1064*rr)*Z2^2*Z3*Z6^3 + (196 + 7252*rr)*Z1*Z3^2*Z6^3 + 
  (-7056 + 1568*rr)*Z1*Z2*Z4*Z6^3 + (2401 + 4459*rr)*Z1^2*Z5*Z6^3 + 
  (-2254 + 2926*rr)*Z4*Z5^2*Z6^3 + (-2156 + 784*rr)*Z4^2*Z6^4 + 
  (24696 - 15288*rr)*Z3*Z5*Z6^4 + (-6860 + 3136*rr)*Z2*Z6^5, 
 (-280 + 72*rr)*Z1*Z2^5 + (4200 - 224*rr)*Z1^2*Z2^3*Z3 + 
  (10584 - 3640*rr)*Z1^3*Z2*Z3^2 + (7680 + 2560*rr)*Z3^6 + 
  (-1960 - 168*rr)*Z1^3*Z2^2*Z4 + (-5880 + 1176*rr)*Z1^4*Z3*Z4 + 
  (-4928 - 1472*rr)*Z2*Z3^4*Z4 + (152 - 56*rr)*Z2^2*Z3^2*Z4^2 + 
  (-896 + 736*rr)*Z1*Z3^3*Z4^2 + (90 - 2*rr)*Z2^3*Z4^3 + 
  (-14 - 254*rr)*Z1*Z2*Z3*Z4^3 + (-35 - 35*rr)*Z1^2*Z4^4 + 
  (4704 + 784*rr)*Z1^4*Z2*Z5 + (5440 - 1344*rr)*Z2^2*Z3^3*Z5 + 
  (-10304 - 9152*rr)*Z1*Z3^4*Z5 + (-812 + 324*rr)*Z2^3*Z3*Z4*Z5 + 
  (4564 + 364*rr)*Z1*Z2*Z3^2*Z4*Z5 + (371 - 17*rr)*Z1*Z2^2*Z4^2*Z5 + 
  (2394 + 154*rr)*Z1^2*Z3*Z4^2*Z5 + (-60 + 4*rr)*Z4^5*Z5 + 
  (-32 - 32*rr)*Z2^4*Z5^2 + (-2142 + 902*rr)*Z1*Z2^2*Z3*Z5^2 + 
  (8372 + 1372*rr)*Z1^2*Z3^2*Z5^2 + (1932 + 196*rr)*Z1^2*Z2*Z4*Z5^2 + 
  (416 - 448*rr)*Z3*Z4^3*Z5^2 + (-3724 - 420*rr)*Z1^3*Z5^3 + 
  (3336 + 1048*rr)*Z3^2*Z4*Z5^3 + (-289 - 35*rr)*Z2*Z4^2*Z5^3 + 
  (838 - 494*rr)*Z2*Z3*Z5^4 + (189 + 23*rr)*Z1*Z4*Z5^4 + 
  (-4368 + 272*rr)*Z2^3*Z3^2*Z6 + (-14112 + 3584*rr)*Z1*Z2*Z3^3*Z6 + 
  (693 - 103*rr)*Z2^4*Z4*Z6 + (2863 - 217*rr)*Z1*Z2^2*Z3*Z4*Z6 + 
  (25970 + 2394*rr)*Z1^2*Z3^2*Z4*Z6 + (-1225 - 147*rr)*Z1^2*Z2*Z4^2*Z6 + 
  (-196 + 44*rr)*Z3*Z4^4*Z6 + (2219 + 1169*rr)*Z1*Z2^3*Z5*Z6 + 
  (5096 - 12460*rr)*Z1^2*Z2*Z3*Z5*Z6 + (3332 + 1960*rr)*Z1^3*Z4*Z5*Z6 + 
  (-3976 - 1048*rr)*Z3^2*Z4^2*Z5*Z6 + (-196 - 172*rr)*Z2*Z4^3*Z5*Z6 + 
  (1344 - 14144*rr)*Z3^3*Z5^2*Z6 + (5460 + 1884*rr)*Z2*Z3*Z4*Z5^2*Z6 + 
  (252 - 504*rr)*Z1*Z4^2*Z5^2*Z6 + (-2898 - 246*rr)*Z2^2*Z5^3*Z6 + 
  (-6510 + 1078*rr)*Z1*Z3*Z5^3*Z6 + (-5733 - 539*rr)*Z1^2*Z2^2*Z6^2 + 
  (686 + 4802*rr)*Z1^3*Z3*Z6^2 + (-11312 - 1456*rr)*Z3^3*Z4*Z6^2 + 
  (-3304 - 56*rr)*Z2*Z3*Z4^2*Z6^2 + (-931 + 49*rr)*Z1*Z4^3*Z6^2 + 
  (-21084 - 308*rr)*Z2*Z3^2*Z5*Z6^2 + (-2611 - 2597*rr)*Z2^2*Z4*Z5*Z6^2 + 
  (2548 - 7000*rr)*Z1*Z3*Z4*Z5*Z6^2 + (14749 - 665*rr)*Z1*Z2*Z5^2*Z6^2 + 
  (-9114 + 3570*rr)*Z5^4*Z6^2 + (-9604 + 5628*rr)*Z2^2*Z3*Z6^3 + 
  (980 + 2548*rr)*Z1*Z3^2*Z6^3 + (-6860 + 1372*rr)*Z1*Z2*Z4*Z6^3 + 
  (16121 + 147*rr)*Z1^2*Z5*Z6^3 + (-13328 + 2016*rr)*Z4*Z5^2*Z6^3 + 
  (-3920 + 196*rr)*Z4^2*Z6^4 + (6566 - 1470*rr)*Z3*Z5*Z6^4 + 
  (-10290 + 4018*rr)*Z2*Z6^5, (-112 + 176*rr)*Z1*Z2^5 + 
  (-2856 - 504*rr)*Z1^2*Z2^3*Z3 + (-8624 + 1680*rr)*Z1^3*Z2*Z3^2 + 
  (-7168 - 5120*rr)*Z3^6 + (294 + 854*rr)*Z1^3*Z2^2*Z4 + 
  (-98 + 294*rr)*Z1^4*Z3*Z4 + (6336 + 1344*rr)*Z2*Z3^4*Z4 + 
  (-1616 + 128*rr)*Z2^2*Z3^2*Z4^2 + (448 - 896*rr)*Z1*Z3^3*Z4^2 + 
  (112 - 40*rr)*Z2^3*Z4^3 + (98 + 202*rr)*Z1*Z2*Z3*Z4^3 + 
  (77 - 7*rr)*Z1^2*Z4^4 + (-686 - 686*rr)*Z1^4*Z2*Z5 + 
  (-6880 - 4640*rr)*Z2^2*Z3^3*Z5 + (6496 + 6432*rr)*Z1*Z3^4*Z5 + 
  (1484 + 524*rr)*Z2^3*Z3*Z4*Z5 + (-532 + 948*rr)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-637 + 27*rr)*Z1*Z2^2*Z4^2*Z5 + (448 + 1092*rr)*Z1^2*Z3*Z4^2*Z5 + 
  (38 - 2*rr)*Z4^5*Z5 + (-114 - 22*rr)*Z2^4*Z5^2 + 
  (-2002 + 554*rr)*Z1*Z2^2*Z3*Z5^2 + (-14504 - 4536*rr)*Z1^2*Z3^2*Z5^2 + 
  (679 - 427*rr)*Z1^2*Z2*Z4*Z5^2 + (-180 + 196*rr)*Z3*Z4^3*Z5^2 + 
  (686 + 490*rr)*Z1^3*Z5^3 + (-1936 - 688*rr)*Z3^2*Z4*Z5^3 + 
  (11 - 47*rr)*Z2*Z4^2*Z5^3 + (404 - 452*rr)*Z2*Z3*Z5^4 + 
  (217 + 107*rr)*Z1*Z4*Z5^4 + (-1008 + 528*rr)*Z2^3*Z3^2*Z6 + 
  (15344 - 2576*rr)*Z1*Z2*Z3^3*Z6 + (315 - 337*rr)*Z2^4*Z4*Z6 + 
  (3955 + 1155*rr)*Z1*Z2^2*Z3*Z4*Z6 + (13426 - 406*rr)*Z1^2*Z3^2*Z4*Z6 + 
  (1519 - 1085*rr)*Z1^2*Z2*Z4^2*Z6 + (126 - 26*rr)*Z3*Z4^4*Z6 + 
  (2037 + 1295*rr)*Z1*Z2^3*Z5*Z6 + (-3724 + 12152*rr)*Z1^2*Z2*Z3*Z5*Z6 + 
  (4263 + 833*rr)*Z1^3*Z4*Z5*Z6 + (4760 - 1368*rr)*Z3^2*Z4^2*Z5*Z6 + 
  (-798 + 66*rr)*Z2*Z4^3*Z5*Z6 + (-12992 + 12480*rr)*Z3^3*Z5^2*Z6 + 
  (4032 - 4160*rr)*Z2*Z3*Z4*Z5^2*Z6 + (1421 + 343*rr)*Z1*Z4^2*Z5^2*Z6 + 
  (-1855 + 355*rr)*Z2^2*Z5^3*Z6 + (1316 + 2604*rr)*Z1*Z3*Z5^3*Z6 + 
  (3822 + 2548*rr)*Z1^2*Z2^2*Z6^2 + (20580 - 2156*rr)*Z1^3*Z3*Z6^2 + 
  (-1344 - 11648*rr)*Z3^3*Z4*Z6^2 + (-1666 + 2534*rr)*Z2*Z3*Z4^2*Z6^2 + 
  (343 + 147*rr)*Z1*Z4^3*Z6^2 + (-196 - 10220*rr)*Z2*Z3^2*Z5*Z6^2 + 
  (-5180 + 560*rr)*Z2^2*Z4*Z5*Z6^2 + (686 - 3570*rr)*Z1*Z3*Z4*Z5*Z6^2 + 
  (8575 - 1267*rr)*Z1*Z2*Z5^2*Z6^2 + (3486 + 602*rr)*Z5^4*Z6^2 + 
  (8232 + 672*rr)*Z2^2*Z3*Z6^3 + (-28028 - 11564*rr)*Z1*Z3^2*Z6^3 + 
  (9310 - 3822*rr)*Z1*Z2*Z4*Z6^3 + (4459 - 4263*rr)*Z1^2*Z5*Z6^3 + 
  (4263 + 2317*rr)*Z4*Z5^2*Z6^3 + (-294 + 490*rr)*Z4^2*Z6^4 + 
  (17738 - 1666*rr)*Z3*Z5*Z6^4 + (7546 - 3038*rr)*Z2*Z6^5, 
 (2128 - 112*rr)*Z1*Z2^4*Z3 + (6440 + 840*rr)*Z1^2*Z2^2*Z3^2 + 
  (31360 + 4480*rr)*Z1^3*Z3^3 + (-168 - 112*rr)*Z1^2*Z2^3*Z4 + 
  (-784 - 168*rr)*Z1^3*Z2*Z3*Z4 + (11008 - 256*rr)*Z3^5*Z4 + 
  (-245 + 931*rr)*Z1^4*Z4^2 + (-4624 - 16*rr)*Z2*Z3^3*Z4^2 + 
  (335 - 141*rr)*Z2^2*Z3*Z4^3 + (294 + 398*rr)*Z1*Z3^2*Z4^3 + 
  (-35 - 119*rr)*Z1*Z2*Z4^4 + (3528 + 1708*rr)*Z1^3*Z2^2*Z5 + 
  (-6272 - 1568*rr)*Z1^4*Z3*Z5 + (-5632 + 3584*rr)*Z2*Z3^4*Z5 + 
  (4168 - 184*rr)*Z2^2*Z3^2*Z4*Z5 + (-4592 - 1488*rr)*Z1*Z3^3*Z4*Z5 + 
  (-158 + 42*rr)*Z2^3*Z4^2*Z5 + (2492 + 900*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (441 + 133*rr)*Z1^2*Z4^3*Z5 + (272 + 176*rr)*Z2^3*Z3*Z5^2 + 
  (-112 + 2736*rr)*Z1*Z2*Z3^2*Z5^2 + (105 - 389*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-2562 - 742*rr)*Z1^2*Z3*Z4*Z5^2 - 32*Z4^4*Z5^2 + 
  (-3059 - 1337*rr)*Z1^2*Z2*Z5^3 + (-592 - 176*rr)*Z3*Z4^2*Z5^3 + 
  (1032 - 1256*rr)*Z3^2*Z5^4 + (236 + 196*rr)*Z2*Z4*Z5^4 + 
  (35 + 137*rr)*Z1*Z5^5 + (4802 + 1862*rr)*Z1^4*Z2*Z6 + 
  (-6272 + 2688*rr)*Z2^2*Z3^3*Z6 + (-5376 - 17920*rr)*Z1*Z3^4*Z6 + 
  (-1442 - 698*rr)*Z2^3*Z3*Z4*Z6 + (4116 - 812*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2219 - 175*rr)*Z1*Z2^2*Z4^2*Z6 + (7056 - 1176*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-392 - 88*rr)*Z2^4*Z5*Z6 + (15904 - 9912*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-4312 + 4088*rr)*Z1^2*Z3^2*Z5*Z6 + (-539 - 2597*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-322 - 234*rr)*Z3*Z4^3*Z5*Z6 + (-6223 - 637*rr)*Z1^3*Z5^2*Z6 + 
  (-12152 - 1192*rr)*Z3^2*Z4*Z5^2*Z6 + (700 + 84*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (1218 + 2374*rr)*Z2*Z3*Z5^3*Z6 + (-539 + 2303*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1421 + 847*rr)*Z1*Z2^3*Z6^2 + (6370 - 14798*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (1715 + 1911*rr)*Z1^3*Z4*Z6^2 + (-3094 + 98*rr)*Z3^2*Z4^2*Z6^2 + 
  (350 - 154*rr)*Z2*Z4^3*Z6^2 + (-2464 + 12320*rr)*Z3^3*Z5*Z6^2 + 
  (-8260 + 5236*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-3283 + 2065*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-1778 - 294*rr)*Z2^2*Z5^2*Z6^2 + (13230 + 2282*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-29008 + 6832*rr)*Z2*Z3^2*Z6^3 + (-392 - 1008*rr)*Z2^2*Z4*Z6^3 + 
  (11368 + 1960*rr)*Z1*Z3*Z4*Z6^3 + (9555 - 931*rr)*Z1*Z2*Z5*Z6^3 + 
  (-6517 + 1505*rr)*Z5^3*Z6^3 + (10290 + 2058*rr)*Z1^2*Z6^4 + 
  (-9604 + 1568*rr)*Z4*Z5*Z6^4 + (-9604 + 7644*rr)*Z3*Z6^5, 
 (-784 - 208*rr)*Z1*Z2^4*Z3 + (560 - 6048*rr)*Z1^2*Z2^2*Z3^2 + 
  (-11760 - 13328*rr)*Z1^3*Z3^3 + (595 + 147*rr)*Z1^2*Z2^3*Z4 + 
  (-2646 + 658*rr)*Z1^3*Z2*Z3*Z4 + (-4096 - 3584*rr)*Z3^5*Z4 + 
  2548*Z1^4*Z4^2 + (336 + 1744*rr)*Z2*Z3^3*Z4^2 + 
  (-279 - 139*rr)*Z2^2*Z3*Z4^3 + (490 - 126*rr)*Z1*Z3^2*Z4^3 + 
  (-287 + 45*rr)*Z1*Z2*Z4^4 + (-1078 - 966*rr)*Z1^3*Z2^2*Z5 + 
  (-2548 + 1764*rr)*Z1^4*Z3*Z5 + (-2560 - 8704*rr)*Z2*Z3^4*Z5 + 
  (1568 - 336*rr)*Z2^2*Z3^2*Z4*Z5 + (-3696 - 2128*rr)*Z1*Z3^3*Z4*Z5 + 
  (156 + 24*rr)*Z2^3*Z4^2*Z5 + (2240 - 896*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (413 - 399*rr)*Z1^2*Z4^3*Z5 + (-152 - 200*rr)*Z2^3*Z3*Z5^2 + 
  (1260 + 4036*rr)*Z1*Z2*Z3^2*Z5^2 + (-1078 + 374*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4592 + 2352*rr)*Z1^2*Z3*Z4*Z5^2 + (-28 + 4*rr)*Z4^4*Z5^2 + 
  (546 + 518*rr)*Z1^2*Z2*Z5^3 + (272 + 112*rr)*Z3*Z4^2*Z5^3 + 
  (-4056 - 136*rr)*Z3^2*Z5^4 + (132 - 180*rr)*Z2*Z4*Z5^4 + 
  (420 + 108*rr)*Z1*Z5^5 + (-2058 - 1078*rr)*Z1^4*Z2*Z6 + 
  (-6944 + 1824*rr)*Z2^2*Z3^3*Z6 + (-34048 + 7168*rr)*Z1*Z3^4*Z6 + 
  (-658 - 250*rr)*Z2^3*Z3*Z4*Z6 + (-1008 + 4312*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (483 + 399*rr)*Z1*Z2^2*Z4^2*Z6 + (-3234 - 2590*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-56 + 248*rr)*Z2^4*Z5*Z6 + (-17444 + 1820*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-9212 + 3724*rr)*Z1^2*Z3^2*Z5*Z6 + (392 + 1694*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-602 + 638*rr)*Z3*Z4^3*Z5*Z6 + (3038 + 1274*rr)*Z1^3*Z5^2*Z6 + 
  (-7112 - 3352*rr)*Z3^2*Z4*Z5^2*Z6 + (-553 - 275*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3892 - 996*rr)*Z2*Z3*Z5^3*Z6 + (5803 - 511*rr)*Z1*Z4*Z5^3*Z6 + 
  (2107 - 301*rr)*Z1*Z2^3*Z6^2 + (-7938 + 10094*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (7203 + 1225*rr)*Z1^3*Z4*Z6^2 + (2366 + 2758*rr)*Z3^2*Z4^2*Z6^2 + 
  (-882 - 154*rr)*Z2*Z4^3*Z6^2 + (448 - 11200*rr)*Z3^3*Z5*Z6^2 + 
  (13160 - 784*rr)*Z2*Z3*Z4*Z5*Z6^2 + (7742 - 952*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-140 + 1148*rr)*Z2^2*Z5^2*Z6^2 + (-13426 + 4186*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (4312 - 2520*rr)*Z2*Z3^2*Z6^3 + (-3626 + 602*rr)*Z2^2*Z4*Z6^3 + 
  (10976 - 12740*rr)*Z1*Z3*Z4*Z6^3 + (-4410 - 882*rr)*Z1*Z2*Z5*Z6^3 + 
  (11515 + 3185*rr)*Z5^3*Z6^3 + (6174 - 686*rr)*Z1^2*Z6^4 + 
  (10731 + 1813*rr)*Z4*Z5*Z6^4 + (31556 - 16660*rr)*Z3*Z6^5, 
 (-2352 + 336*rr)*Z1*Z2^4*Z3 + (-2072 + 3976*rr)*Z1^2*Z2^2*Z3^2 + 
  (-1568 + 7392*rr)*Z1^3*Z3^3 + (-49 + 203*rr)*Z1^2*Z2^3*Z4 + 
  (-196 + 196*rr)*Z1^3*Z2*Z3*Z4 + (7168 + 1536*rr)*Z3^5*Z4 + 
  (-1666 + 98*rr)*Z1^4*Z4^2 + (-3184 - 752*rr)*Z2*Z3^3*Z4^2 + 
  (533 + 73*rr)*Z2^2*Z3*Z4^3 + (-126 + 186*rr)*Z1*Z3^2*Z4^3 + 
  (126 - 34*rr)*Z1*Z2*Z4^4 + (-2646 - 602*rr)*Z1^3*Z2^2*Z5 + 
  (392 + 1176*rr)*Z1^4*Z3*Z5 + (11904 - 4224*rr)*Z2*Z3^4*Z5 + 
  (-2856 + 1240*rr)*Z2^2*Z3^2*Z4*Z5 + (2128 - 144*rr)*Z1*Z3^3*Z4*Z5 + 
  (-146 + 2*rr)*Z2^3*Z4^2*Z5 + (-896 + 920*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (434 + 350*rr)*Z1^2*Z4^3*Z5 + (184 - 408*rr)*Z2^3*Z3*Z5^2 + 
  (-10080 + 480*rr)*Z1*Z2*Z3^2*Z5^2 + (-245 - 167*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4522 + 322*rr)*Z1^2*Z3*Z4*Z5^2 + (82 - 42*rr)*Z4^4*Z5^2 + 
  (2989 + 231*rr)*Z1^2*Z2*Z5^3 + (400 + 368*rr)*Z3*Z4^2*Z5^3 + 
  (-256 - 768*rr)*Z3^2*Z5^4 + (-51 + 7*rr)*Z2*Z4*Z5^4 + 
  (-609 + 125*rr)*Z1*Z5^5 + (-2744 - 588*rr)*Z1^4*Z2*Z6 + 
  (-1792 - 4992*rr)*Z2^2*Z3^3*Z6 + (11200 - 7616*rr)*Z1*Z3^4*Z6 + 
  (3710 + 406*rr)*Z2^3*Z3*Z4*Z6 + (7364 + 1540*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (476 - 406*rr)*Z1*Z2^2*Z4^2*Z6 + (6223 + 931*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-644 + 36*rr)*Z2^4*Z5*Z6 + (-2212 + 9436*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (35280 + 6384*rr)*Z1^2*Z3^2*Z5*Z6 + (2156 + 1456*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (42 - 878*rr)*Z3*Z4^3*Z5*Z6 + (3283 + 441*rr)*Z1^3*Z5^2*Z6 + 
  (16968 - 232*rr)*Z3^2*Z4*Z5^2*Z6 + (525 + 127*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-7518 - 474*rr)*Z2*Z3*Z5^3*Z6 + (-4494 + 630*rr)*Z1*Z4*Z5^3*Z6 + 
  (343 - 49*rr)*Z1*Z2^3*Z6^2 + (1862 + 7350*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1372 + 686*rr)*Z1^3*Z4*Z6^2 + (-1722 - 2562*rr)*Z3^2*Z4^2*Z6^2 + 
  (-448 + 56*rr)*Z2*Z4^3*Z6^2 + (-16352 - 4256*rr)*Z3^3*Z5*Z6^2 + 
  (5306 - 5866*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2205 - 273*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (154 + 1582*rr)*Z2^2*Z5^2*Z6^2 + (7938 - 938*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (18424 - 12152*rr)*Z2*Z3^2*Z6^3 + (588 + 420*rr)*Z2^2*Z4*Z6^3 + 
  (7252 - 4900*rr)*Z1*Z3*Z4*Z6^3 + (-196 + 784*rr)*Z1*Z2*Z5*Z6^3 + 
  (4116 - 420*rr)*Z5^3*Z6^3 - 4116*Z1^2*Z6^4 + (1960 - 588*rr)*Z4*Z5*Z6^4 + 
  (-12348 - 4900*rr)*Z3*Z6^5, (-112 + 720*rr)*Z1*Z2^4*Z3 + 
  (-3136 + 560*rr)*Z1^2*Z2^2*Z3^2 + (-21168 - 784*rr)*Z1^3*Z3^3 + 
  (749 - 483*rr)*Z1^2*Z2^3*Z4 + (98 + 1218*rr)*Z1^3*Z2*Z3*Z4 + 1536*Z3^5*Z4 + 
  (1568 - 784*rr)*Z1^4*Z4^2 + (-464 + 688*rr)*Z2*Z3^3*Z4^2 + 
  (51 - 89*rr)*Z2^2*Z3*Z4^3 + (686 + 86*rr)*Z1*Z3^2*Z4^3 + 
  (-147 + 25*rr)*Z1*Z2*Z4^4 + (3038 + 826*rr)*Z1^3*Z2^2*Z5 + 
  (10780 + 980*rr)*Z1^4*Z3*Z5 + (-5888 - 2304*rr)*Z2*Z3^4*Z5 + 
  (-1088 + 560*rr)*Z2^2*Z3^2*Z4*Z5 + (-7504 + 4880*rr)*Z1*Z3^3*Z4*Z5 + 
  (80 + 20*rr)*Z2^3*Z4^2*Z5 + (1400 - 1016*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-651 - 63*rr)*Z1^2*Z4^3*Z5 + (-768 + 64*rr)*Z2^3*Z3*Z5^2 + 
  (11116 - 444*rr)*Z1*Z2*Z3^2*Z5^2 + (385 + 243*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-1232 - 2128*rr)*Z1^2*Z3*Z4*Z5^2 + (-52 + 20*rr)*Z4^4*Z5^2 + 
  (-2905 - 203*rr)*Z1^2*Z2*Z5^3 + (-348 - 340*rr)*Z3*Z4^2*Z5^3 + 
  (2816 + 1280*rr)*Z3^2*Z5^4 + (-125 + 41*rr)*Z2*Z4*Z5^4 + 
  (238 - 246*rr)*Z1*Z5^5 + (2058 + 882*rr)*Z1^4*Z2*Z6 + 
  (1120 + 160*rr)*Z2^2*Z3^3*Z6 + (22400 + 8064*rr)*Z1*Z3^4*Z6 + 
  (1162 - 14*rr)*Z2^3*Z3*Z4*Z6 + (8848 - 616*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-1211 - 203*rr)*Z1*Z2^2*Z4^2*Z6 + (-3626 - 350*rr)*Z1^2*Z3*Z4^2*Z6 + 
  560*Z2^4*Z5*Z6 + (8652 + 252*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-16268 + 924*rr)*Z1^2*Z3^2*Z5*Z6 + (-3626 - 1022*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (14 - 234*rr)*Z3*Z4^3*Z5*Z6 + (441 - 1813*rr)*Z1^3*Z5^2*Z6 + 
  (-2128 + 6352*rr)*Z3^2*Z4*Z5^2*Z6 + (287 + 29*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1568 - 1824*rr)*Z2*Z3*Z5^3*Z6 + (742 - 574*rr)*Z1*Z4*Z5^3*Z6 + 
  (-1127 + 441*rr)*Z1*Z2^3*Z6^2 + (-98 + 3822*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (8575 - 3381*rr)*Z1^3*Z4*Z6^2 + (1386 - 574*rr)*Z3^2*Z4^2*Z6^2 + 
  (-602 + 14*rr)*Z2*Z4^3*Z6^2 + (-8288 + 2016*rr)*Z3^3*Z5*Z6^2 + 
  (5600 - 1456*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-490 + 504*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-448 - 1008*rr)*Z2^2*Z5^2*Z6^2 + (25088 - 8064*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (22344 - 168*rr)*Z2*Z3^2*Z6^3 + (-1078 + 294*rr)*Z2^2*Z4*Z6^3 + 
  (-5194 - 1078*rr)*Z1*Z3*Z4*Z6^3 + (6468 - 1176*rr)*Z1*Z2*Z5*Z6^3 + 
  (-5831 - 917*rr)*Z5^3*Z6^3 + (6174 - 4802*rr)*Z1^2*Z6^4 + 
  (-147 + 1323*rr)*Z4*Z5*Z6^4 - 2744*Z3*Z6^5, (-1120 - 1056*rr)*Z1*Z2^4*Z3 + 
  (-10920 + 168*rr)*Z1^2*Z2^2*Z3^2 + (-3920 + 336*rr)*Z1^3*Z3^3 + 
  (-1267 + 385*rr)*Z1^2*Z2^3*Z4 + (2744 + 168*rr)*Z1^3*Z2*Z3*Z4 + 
  (-9984 + 768*rr)*Z3^5*Z4 + (-1421 - 441*rr)*Z1^4*Z4^2 + 
  (4896 - 672*rr)*Z2*Z3^3*Z4^2 + (-520 + 224*rr)*Z2^2*Z3*Z4^3 + 
  (-672 - 320*rr)*Z1*Z3^2*Z4^3 + (203 + 87*rr)*Z1*Z2*Z4^4 + 
  (-1862 - 2254*rr)*Z1^3*Z2^2*Z5 - 4704*Z1^4*Z3*Z5 + 
  (1088 + 9408*rr)*Z2*Z3^4*Z5 + (-3392 - 2176*rr)*Z2^2*Z3^2*Z4*Z5 + 
  (7616 - 1600*rr)*Z1*Z3^3*Z4*Z5 + (46 - 66*rr)*Z2^3*Z4^2*Z5 + 
  (-4522 - 86*rr)*Z1*Z2*Z3*Z4^2*Z5 + (-322 + 112*rr)*Z1^2*Z4^3*Z5 + 
  (892 + 52*rr)*Z2^3*Z3*Z5^2 + (1596 - 5836*rr)*Z1*Z2*Z3^2*Z5^2 + 
  (553 - 125*rr)*Z1*Z2^2*Z4*Z5^2 + (1960 - 168*rr)*Z1^2*Z3*Z4*Z5^2 + 
  (60 - 4*rr)*Z4^4*Z5^2 + (2170 + 2030*rr)*Z1^2*Z2*Z5^3 + 
  (304 + 144*rr)*Z3*Z4^2*Z5^3 + (-1408 + 896*rr)*Z3^2*Z5^4 + 
  (-135 - 117*rr)*Z2*Z4*Z5^4 + (-259 - 297*rr)*Z1*Z5^5 + 
  (-1372 - 2156*rr)*Z1^4*Z2*Z6 + (18592 - 928*rr)*Z2^2*Z3^3*Z6 + 
  (-10752 - 3584*rr)*Z1*Z3^4*Z6 + (-2100 + 1548*rr)*Z2^3*Z3*Z4*Z6 + 
  (-5152 + 336*rr)*Z1*Z2*Z3^2*Z4*Z6 + (2800 + 546*rr)*Z1*Z2^2*Z4^2*Z6 + 
  (-2695 + 2149*rr)*Z1^2*Z3*Z4^2*Z6 + (168 - 120*rr)*Z2^4*Z5*Z6 + 
  (-29540 + 1764*rr)*Z1*Z2^2*Z3*Z5*Z6 + (1960 - 1736*rr)*Z1^2*Z3^2*Z5*Z6 + 
  (49 + 1967*rr)*Z1^2*Z2*Z4*Z5*Z6 + (1036 + 300*rr)*Z3*Z4^3*Z5*Z6 + 
  (980 + 2156*rr)*Z1^3*Z5^2*Z6 + (-5152 - 224*rr)*Z3^2*Z4*Z5^2*Z6 + 
  (-770 + 114*rr)*Z2*Z4^2*Z5^2*Z6 + (4676 - 1396*rr)*Z2*Z3*Z5^3*Z6 + 
  (-1351 - 2597*rr)*Z1*Z4*Z5^3*Z6 + (98 - 546*rr)*Z1*Z2^3*Z6^2 + 
  (-15386 + 2842*rr)*Z1^2*Z2*Z3*Z6^2 + (-9261 - 49*rr)*Z1^3*Z4*Z6^2 + 
  (4368 + 112*rr)*Z3^2*Z4^2*Z6^2 + (294 + 70*rr)*Z2*Z4^3*Z6^2 + 
  (-27104 + 2912*rr)*Z3^3*Z5*Z6^2 + (4522 + 910*rr)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1519 - 2065*rr)*Z1*Z4^2*Z5*Z6^2 + (686 - 70*rr)*Z2^2*Z5^2*Z6^2 + 
  (-22442 + 9170*rr)*Z1*Z3*Z5^2*Z6^2 + (21168 + 4144*rr)*Z2*Z3^2*Z6^3 + 
  (1568 + 1036*rr)*Z2^2*Z4*Z6^3 + (-4214 + 1274*rr)*Z1*Z3*Z4*Z6^3 + 
  (-9751 + 3871*rr)*Z1*Z2*Z5*Z6^3 + (8428 - 2268*rr)*Z5^3*Z6^3 + 
  (-11319 + 343*rr)*Z1^2*Z6^4 + (7399 - 2695*rr)*Z4*Z5*Z6^4 - 
  10976*rr*Z3*Z6^5, (336 - 1072*rr)*Z1*Z2^4*Z3 + 
  (-1904 - 6048*rr)*Z1^2*Z2^2*Z3^2 + (22736 - 3920*rr)*Z1^3*Z3^3 + 
  (-882 + 350*rr)*Z1^2*Z2^3*Z4 + (-7056 + 2296*rr)*Z1^3*Z2*Z3*Z4 + 
  (7936 - 256*rr)*Z3^5*Z4 + 980*rr*Z1^4*Z4^2 + (-4944 - 528*rr)*Z2*Z3^3*
   Z4^2 + (329 - 35*rr)*Z2^2*Z3*Z4^3 + (-798 + 282*rr)*Z1*Z3^2*Z4^3 + 
  (49 - 75*rr)*Z1*Z2*Z4^4 + (98 + 182*rr)*Z1^3*Z2^2*Z5 + 
  (-11368 - 2744*rr)*Z1^4*Z3*Z5 + (-7104 - 832*rr)*Z2*Z3^4*Z5 + 
  (4168 - 728*rr)*Z2^2*Z3^2*Z4*Z5 + (7392 - 7264*rr)*Z1*Z3^3*Z4*Z5 + 
  (-230 - 6*rr)*Z2^3*Z4^2*Z5 + (462 + 1226*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (364 + 126*rr)*Z1^2*Z4^3*Z5 + (1036 - 28*rr)*Z2^3*Z3*Z5^2 + 
  (-13692 + 4108*rr)*Z1*Z2*Z3^2*Z5^2 + (-35 - 465*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (4004 + 588*rr)*Z1^2*Z3*Z4*Z5^2 + 104*Z4^4*Z5^2 + 
  (651 - 511*rr)*Z1^2*Z2*Z5^3 + (-1456 + 48*rr)*Z3*Z4^2*Z5^3 + 
  (4560 - 3216*rr)*Z3^2*Z5^4 + (188 + 116*rr)*Z2*Z4*Z5^4 + 
  (-483 + 311*rr)*Z1*Z5^5 + (686 + 98*rr)*Z1^4*Z2*Z6 + 
  (-5152 + 6944*rr)*Z2^2*Z3^3*Z6 + (-11648 - 8064*rr)*Z1*Z3^4*Z6 + 
  (-1890 - 458*rr)*Z2^3*Z3*Z4*Z6 + (9436 + 1260*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-784 + 350*rr)*Z1*Z2^2*Z4^2*Z6 + (8722 + 714*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-616 - 8*rr)*Z2^4*Z5*Z6 + (-12796 - 4732*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-37240 - 1064*rr)*Z1^2*Z3^2*Z5*Z6 + (8183 - 973*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (294 - 194*rr)*Z3*Z4^3*Z5*Z6 + (-4361 + 1029*rr)*Z1^3*Z5^2*Z6 + 
  (-4032 - 7680*rr)*Z3^2*Z4*Z5^2*Z6 + (-756 + 284*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-1274 - 1838*rr)*Z2*Z3*Z5^3*Z6 + (-2814 + 1638*rr)*Z1*Z4*Z5^3*Z6 + 
  (441 - 511*rr)*Z1*Z2^3*Z6^2 + (-7840 - 4900*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (4802 + 1470*rr)*Z1^3*Z4*Z6^2 + (-5306 - 1330*rr)*Z3^2*Z4^2*Z6^2 + 
  (42 + 266*rr)*Z2*Z4^3*Z6^2 + (20384 + 3808*rr)*Z3^3*Z5*Z6^2 + 
  (-20426 + 378*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2695 - 371*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (-3080 + 1736*rr)*Z2^2*Z5^2*Z6^2 + (-20482 + 4522*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-14112 + 15680*rr)*Z2*Z3^2*Z6^3 + (-294 + 966*rr)*Z2^2*Z4*Z6^3 + 
  (-294 - 3430*rr)*Z1*Z3*Z4*Z6^3 + (-3626 - 1274*rr)*Z1*Z2*Z5*Z6^3 + 
  (7105 + 3395*rr)*Z5^3*Z6^3 + (4459 - 343*rr)*Z1^2*Z6^4 + 
  (-2303 - 49*rr)*Z4*Z5*Z6^4 + (-2744 + 392*rr)*Z3*Z6^5, 
 (-2800 - 48*rr)*Z1*Z2^4*Z3 + (-2576 + 5376*rr)*Z1^2*Z2^2*Z3^2 + 
  (11760 + 6160*rr)*Z1^3*Z3^3 + (413 + 469*rr)*Z1^2*Z2^3*Z4 + 
  (-3038 - 854*rr)*Z1^3*Z2*Z3*Z4 + (7424 + 7424*rr)*Z3^5*Z4 + 
  (-2450 + 882*rr)*Z1^4*Z4^2 + (-4688 - 3792*rr)*Z2*Z3^3*Z4^2 + 
  (1027 + 327*rr)*Z2^2*Z3*Z4^3 + (-1946 + 558*rr)*Z1*Z3^2*Z4^3 + 
  (448 - 144*rr)*Z1*Z2*Z4^4 + (-4998 + 1722*rr)*Z1^3*Z2^2*Z5 + 
  (-7252 + 3332*rr)*Z1^4*Z3*Z5 + (25472 + 1664*rr)*Z2*Z3^4*Z5 + 
  (-3952 + 992*rr)*Z2^2*Z3^2*Z4*Z5 + (-5152 - 5216*rr)*Z1*Z3^3*Z4*Z5 + 
  (-400 - 28*rr)*Z2^3*Z4^2*Z5 + (-1036 + 2604*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-161 + 511*rr)*Z1^2*Z4^3*Z5 + (576 - 448*rr)*Z2^3*Z3*Z5^2 + 
  (-15820 + 3228*rr)*Z1*Z2*Z3^2*Z5^2 + (385 - 373*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (658 - 2730*rr)*Z1^2*Z3*Z4*Z5^2 + (136 - 64*rr)*Z4^4*Z5^2 + 
  (3528 - 1736*rr)*Z1^2*Z2*Z5^3 + (1024 + 448*rr)*Z3*Z4^2*Z5^3 + 
  (-2448 - 688*rr)*Z3^2*Z5^4 + (-337 + 109*rr)*Z2*Z4*Z5^4 + 
  (-91 + 207*rr)*Z1*Z5^5 + (-4802 + 2450*rr)*Z1^4*Z2*Z6 + 
  (-1120 - 6048*rr)*Z2^2*Z3^3*Z6 + (17024 - 896*rr)*Z1*Z3^4*Z6 + 
  (2786 + 874*rr)*Z2^3*Z3*Z4*Z6 + (-3136 + 4088*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (917 - 1295*rr)*Z1*Z2^2*Z4^2*Z6 + (11368 + 4116*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (-784 + 16*rr)*Z2^4*Z5*Z6 + (11284 + 7924*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1764 - 3668*rr)*Z1^2*Z3^2*Z5*Z6 + (8624 - 1386*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (2842 - 1166*rr)*Z3*Z4^3*Z5*Z6 + (4998 - 686*rr)*Z1^3*Z5^2*Z6 + 
  (3248 - 304*rr)*Z3^2*Z4*Z5^2*Z6 + (595 + 593*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (-5852 + 1772*rr)*Z2*Z3*Z5^3*Z6 + (-9065 + 1029*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5047 - 679*rr)*Z1*Z2^3*Z6^2 + (14210 - 6174*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (-1715 + 4459*rr)*Z1^3*Z4*Z6^2 + (-406 - 4382*rr)*Z3^2*Z4^2*Z6^2 + 
  (896 - 112*rr)*Z2*Z4^3*Z6^2 + (21728 - 1120*rr)*Z3^3*Z5*Z6^2 + 
  (-4928 - 2296*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-11172 - 658*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (4900 + 1036*rr)*Z2^2*Z5^2*Z6^2 + (980 + 22092*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-11368 - 7000*rr)*Z2*Z3^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z4*Z6^3 + 
  (2940 + 9408*rr)*Z1*Z3*Z4*Z6^3 + (-980 + 9016*rr)*Z1*Z2*Z5*Z6^3 + 
  (5243 - 5327*rr)*Z5^3*Z6^3 + (4116 + 6860*rr)*Z1^2*Z6^4 + 
  (-8673 - 3479*rr)*Z4*Z5*Z6^4 + (-17836 + 1372*rr)*Z3*Z6^5, 
 (1120 + 864*rr)*Z1*Z2^4*Z3 + (7336 + 5208*rr)*Z1^2*Z2^2*Z3^2 + 
  (-3920 - 112*rr)*Z1^3*Z3^3 + (-56 - 756*rr)*Z1^2*Z2^3*Z4 + 
  (588 - 84*rr)*Z1^3*Z2*Z3*Z4 + (5120 + 2048*rr)*Z3^5*Z4 + 
  (441 - 735*rr)*Z1^4*Z4^2 + (-1408 - 320*rr)*Z2*Z3^3*Z4^2 + 
  (262 - 50*rr)*Z2^2*Z3*Z4^3 + (476 + 172*rr)*Z1*Z3^2*Z4^3 + 
  (-70 - 14*rr)*Z1*Z2*Z4^4 + (6860 + 1148*rr)*Z1^3*Z2^2*Z5 + 
  (9996 + 3332*rr)*Z1^4*Z3*Z5 + (7808 + 1920*rr)*Z2*Z3^4*Z5 + 
  (-328 + 712*rr)*Z2^2*Z3^2*Z4*Z5 + (-11200 + 6848*rr)*Z1*Z3^3*Z4*Z5 + 
  (66 + 54*rr)*Z2^3*Z4^2*Z5 + (1232 - 1008*rr)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-798 + 210*rr)*Z1^2*Z4^3*Z5 + (-1528 + 24*rr)*Z2^3*Z3*Z5^2 + 
  (19236 - 532*rr)*Z1*Z2*Z3^2*Z5^2 + (1218 + 294*rr)*Z1*Z2^2*Z4*Z5^2 + 
  (-4158 - 3514*rr)*Z1^2*Z3*Z4*Z5^2 + (-32 - 24*rr)*Z4^4*Z5^2 + 
  (-7630 - 42*rr)*Z1^2*Z2*Z5^3 + (1556 + 60*rr)*Z3*Z4^2*Z5^3 + 
  (-6408 + 2536*rr)*Z3^2*Z5^4 + (-124 + 12*rr)*Z2*Z4*Z5^4 + 
  (1505 - 509*rr)*Z1*Z5^5 + (6174 + 2842*rr)*Z1^4*Z2*Z6 + 
  (-4704 - 4512*rr)*Z2^2*Z3^3*Z6 + (8064 + 2688*rr)*Z1*Z3^4*Z6 + 
  (896 - 304*rr)*Z2^3*Z3*Z4*Z6 + (-1428 - 364*rr)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-2429 - 189*rr)*Z1*Z2^2*Z4^2*Z6 + (-1372 + 896*rr)*Z1^2*Z3*Z4^2*Z6 + 
  (672 + 352*rr)*Z2^4*Z5*Z6 + (23520 - 6384*rr)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-15484 - 4788*rr)*Z1^2*Z3^2*Z5*Z6 + (-6223 - 1449*rr)*Z1^2*Z2*Z4*Z5*Z6 + 
  (616 - 696*rr)*Z3*Z4^3*Z5*Z6 + (-1176 - 2744*rr)*Z1^3*Z5^2*Z6 + 
  (-616 + 7880*rr)*Z3^2*Z4*Z5^2*Z6 + (1239 - 171*rr)*Z2*Z4^2*Z5^2*Z6 + 
  (3752 + 5752*rr)*Z2*Z3*Z5^3*Z6 + (3164 - 1260*rr)*Z1*Z4*Z5^3*Z6 + 
  (-5390 + 574*rr)*Z1*Z2^3*Z6^2 + (7644 - 11564*rr)*Z1^2*Z2*Z3*Z6^2 + 
  (3087 - 3969*rr)*Z1^3*Z4*Z6^2 + (588 - 1540*rr)*Z3^2*Z4^2*Z6^2 + 
  (252 - 84*rr)*Z2*Z4^3*Z6^2 + (25984 + 17024*rr)*Z3^3*Z5*Z6^2 + 
  (6076 - 5124*rr)*Z2*Z3*Z4*Z5*Z6^2 + (-2548 + 1134*rr)*Z1*Z4^2*Z5*Z6^2 + 
  (12320 - 1344*rr)*Z2^2*Z5^2*Z6^2 + (11074 + 7238*rr)*Z1*Z3*Z5^2*Z6^2 + 
  (-13720 - 15624*rr)*Z2*Z3^2*Z6^3 + (-784 - 364*rr)*Z2^2*Z4*Z6^3 + 
  (-3528 + 7644*rr)*Z1*Z3*Z4*Z6^3 + (-4410 + 6566*rr)*Z1*Z2*Z5*Z6^3 + 
  (3969 - 7805*rr)*Z5^3*Z6^3 + (6860 - 2744*rr)*Z1^2*Z6^4 + 
  (3381 - 245*rr)*Z4*Z5*Z6^4 + (21952 + 1176*rr)*Z3*Z6^5, 
 (3472 - 560*rr)*Z1*Z2^3*Z3^2 + (5824 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (133 + 113*rr)*Z1*Z2^4*Z4 + (-56 + 784*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (1372 - 644*rr)*Z1^3*Z3^2*Z4 + (1470 + 70*rr)*Z1^3*Z2*Z4^2 + 
  (1280 - 512*rr)*Z3^4*Z4^2 + (-280 + 168*rr)*Z2*Z3^2*Z4^3 + 
  (-13 - 25*rr)*Z2^2*Z4^4 + (112 - 16*rr)*Z1*Z3*Z4^4 + 
  (252 - 168*rr)*Z1^2*Z2^3*Z5 + (-1960 + 560*rr)*Z1^3*Z2*Z3*Z5 + 
  (-18688 - 768*rr)*Z3^5*Z5 + (9920 + 1088*rr)*Z2*Z3^3*Z4*Z5 + 
  (-400 + 48*rr)*Z2^2*Z3*Z4^2*Z5 - 144*rr*Z1*Z3^2*Z4^2*Z5 + 
  (-203 + 113*rr)*Z1*Z2*Z4^3*Z5 + (-2800 + 752*rr)*Z2^2*Z3^2*Z5^2 + 
  (-7392 + 6240*rr)*Z1*Z3^3*Z5^2 + (180 - 52*rr)*Z2^3*Z4*Z5^2 + 
  (2394 - 2098*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-728 - 616*rr)*Z1^2*Z4^2*Z5^2 + 
  (-371 + 263*rr)*Z1*Z2^2*Z5^3 + (1624 - 56*rr)*Z1^2*Z3*Z5^3 + 
  (-98 + 74*rr)*Z4^3*Z5^3 + (-1160 + 104*rr)*Z3*Z4*Z5^4 + 
  (136 - 104*rr)*Z2*Z5^5 + (-490 + 98*rr)*Z1^3*Z2^2*Z6 + 
  (-4116 - 2156*rr)*Z1^4*Z3*Z6 + (-4480 + 3200*rr)*Z2*Z3^4*Z6 + 
  (-3976 - 744*rr)*Z2^2*Z3^2*Z4*Z6 + (-12992 + 672*rr)*Z1*Z3^3*Z4*Z6 + 
  (-168 - 136*rr)*Z2^3*Z4^2*Z6 + (-322 - 826*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-784 - 336*rr)*Z1^2*Z4^3*Z6 + (2576 - 240*rr)*Z2^3*Z3*Z5*Z6 + 
  (6496 - 8064*rr)*Z1*Z2*Z3^2*Z5*Z6 + (1694 - 126*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1862 - 1806*rr)*Z1^2*Z3*Z4*Z5*Z6 + (98 + 26*rr)*Z4^4*Z5*Z6 + 
  (-882 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-3556 + 1764*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (12768 + 6304*rr)*Z3^2*Z5^3*Z6 + (-455 - 373*rr)*Z2*Z4*Z5^3*Z6 + 
  (980 - 1092*rr)*Z1*Z5^4*Z6 + (-434 - 266*rr)*Z2^4*Z6^2 + 
  (1764 - 2156*rr)*Z1*Z2^2*Z3*Z6^2 + (-3920 - 3136*rr)*Z1^2*Z3^2*Z6^2 + 
  (6272 - 588*rr)*Z1^2*Z2*Z4*Z6^2 + (882 + 42*rr)*Z3*Z4^3*Z6^2 + 
  (-2401 + 245*rr)*Z1^3*Z5*Z6^2 + (11312 + 9296*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-1232 + 140*rr)*Z2*Z4^2*Z5*Z6^2 + (10584 - 7672*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (-1372 - 644*rr)*Z1*Z4*Z5^2*Z6^2 + (-21952 + 13440*rr)*Z3^3*Z6^3 + 
  (-13916 - 3276*rr)*Z2*Z3*Z4*Z6^3 + (-3479 - 1715*rr)*Z1*Z4^2*Z6^3 + 
  (-6076 - 308*rr)*Z2^2*Z5*Z6^3 + (-14406 - 6370*rr)*Z1*Z3*Z5*Z6^3 + 
  (4802 - 882*rr)*Z1*Z2*Z6^4 + (-2548 + 1764*rr)*Z5^2*Z6^4 + 
  (-6174 - 1470*rr)*Z4*Z6^5, (2800 - 144*rr)*Z1*Z2^3*Z3^2 + 
  (12320 - 4704*rr)*Z1^2*Z2*Z3^3 + (-567 - 235*rr)*Z1*Z2^4*Z4 + 
  (-6104 + 812*rr)*Z1^2*Z2^2*Z3*Z4 + (-7056 + 1848*rr)*Z1^3*Z3^2*Z4 + 
  (637 + 49*rr)*Z1^3*Z2*Z4^2 + (3712 + 128*rr)*Z3^4*Z4^2 + 
  (-1192 - 104*rr)*Z2*Z3^2*Z4^3 + (59 + 15*rr)*Z2^2*Z4^4 + 
  (196 + 52*rr)*Z1*Z3*Z4^4 + (3493 - 21*rr)*Z1^2*Z2^3*Z5 + 
  (-490 + 2730*rr)*Z1^3*Z2*Z3*Z5 + (9344 - 2688*rr)*Z3^5*Z5 + 
  (2058 + 686*rr)*Z1^4*Z4*Z5 + (1856 + 1216*rr)*Z2*Z3^3*Z4*Z5 + 
  (-304 - 432*rr)*Z2^2*Z3*Z4^2*Z5 + (56 + 1752*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-728 + 32*rr)*Z1*Z2*Z4^3*Z5 + (4616 + 344*rr)*Z2^2*Z3^2*Z5^2 + 
  (-28840 + 2056*rr)*Z1*Z3^3*Z5^2 + (402 + 22*rr)*Z2^3*Z4*Z5^2 + 
  (1792 - 1600*rr)*Z1*Z2*Z3*Z4*Z5^2 + (-84 - 84*rr)*Z1^2*Z4^2*Z5^2 + 
  (-3213 + 569*rr)*Z1*Z2^2*Z5^3 + (3010 + 70*rr)*Z1^2*Z3*Z5^3 + 
  (152 - 24*rr)*Z4^3*Z5^3 + (-766 + 198*rr)*Z3*Z4*Z5^4 + 
  (207 - 243*rr)*Z2*Z5^5 + (6125 + 343*rr)*Z1^3*Z2^2*Z6 + 
  (8918 + 98*rr)*Z1^4*Z3*Z6 + (-12544 - 9472*rr)*Z2*Z3^4*Z6 + 
  (3024 + 3184*rr)*Z2^2*Z3^2*Z4*Z6 + (2912 + 224*rr)*Z1*Z3^3*Z4*Z6 + 
  (-574 - 62*rr)*Z2^3*Z4^2*Z6 + (4417 - 203*rr)*Z1*Z2*Z3*Z4^2*Z6 + 
  (294 - 882*rr)*Z1^2*Z4^3*Z6 + (-2128 - 2800*rr)*Z2^3*Z3*Z5*Z6 + 
  (-532 + 644*rr)*Z1*Z2*Z3^2*Z5*Z6 + (-3934 + 378*rr)*Z1*Z2^2*Z4*Z5*Z6 + 
  (20188 + 4172*rr)*Z1^2*Z3*Z4*Z5*Z6 + (-14 - 22*rr)*Z4^4*Z5*Z6 + 
  (1078 + 1330*rr)*Z1^2*Z2*Z5^2*Z6 + (-812 - 1108*rr)*Z3*Z4^2*Z5^2*Z6 + 
  (13160 + 3640*rr)*Z3^2*Z5^3*Z6 + (-7 - 277*rr)*Z2*Z4*Z5^3*Z6 + 
  (-1862 - 210*rr)*Z1*Z5^4*Z6 + (-490 + 126*rr)*Z2^4*Z6^2 + 
  (-6272 - 4760*rr)*Z1*Z2^2*Z3*Z6^2 + (2352 - 7840*rr)*Z1^2*Z3^2*Z6^2 + 
  (1078 - 2548*rr)*Z1^2*Z2*Z4*Z6^2 + (378 + 210*rr)*Z3*Z4^3*Z6^2 + 
  (4802 - 1274*rr)*Z1^3*Z5*Z6^2 + (3696 + 4032*rr)*Z3^2*Z4*Z5*Z6^2 + 
  (-2618 + 490*rr)*Z2*Z4^2*Z5*Z6^2 + (4928 - 6496*rr)*Z2*Z3*Z5^2*Z6^2 + 
  (3234 - 266*rr)*Z1*Z4*Z5^2*Z6^2 + (-12544 + 3584*rr)*Z3^3*Z6^3 + 
  (4410 + 3122*rr)*Z2*Z3*Z4*Z6^3 + (3185 - 3283*rr)*Z1*Z4^2*Z6^3 + 
  (-7056 - 952*rr)*Z2^2*Z5*Z6^3 + (-7154 - 12054*rr)*Z1*Z3*Z5*Z6^3 + 
  (-1372 - 5488*rr)*Z1*Z2*Z6^4 + (-6370 + 4410*rr)*Z5^2*Z6^4 + 
  (-2058 - 1666*rr)*Z4*Z6^5, (-3696 + 208*rr)*Z1*Z2^3*Z3^2 + 
  (-6832 - 1232*rr)*Z1^2*Z2*Z3^3 + (189 - 183*rr)*Z1*Z2^4*Z4 + 
  (2058 - 1582*rr)*Z1^2*Z2^2*Z3*Z4 + (-12348 - 588*rr)*Z1^3*Z3^2*Z4 + 
  (-1666 - 350*rr)*Z1^3*Z2*Z4^2 + (-1280 + 512*rr)*Z3^4*Z4^2 + 
  (72 - 216*rr)*Z2*Z3^2*Z4^3 + (15 + 19*rr)*Z2^2*Z4^4 + 
  (-252 + 20*rr)*Z1*Z3*Z4^4 + (343 + 721*rr)*Z1^2*Z2^3*Z5 + 
  (98 + 2926*rr)*Z1^3*Z2*Z3*Z5 + (4864 - 7936*rr)*Z3^5*Z5 + 
  (3038 + 490*rr)*Z1^4*Z4*Z5 + (-8416 - 928*rr)*Z2*Z3^3*Z4*Z5 + 
  (1080 - 264*rr)*Z2^2*Z3*Z4^2*Z5 + (3248 - 128*rr)*Z1*Z3^2*Z4^2*Z5 + 
  (-196 - 52*rr)*Z1*Z2*Z4^3*Z5 + (3288 - 312*rr)*Z2^2*Z3^2*Z5^2 + 
  (-3920 + 1296*rr)*Z1*Z3^3*Z5^2 + (-171 + 127*rr)*Z2^3*Z4*Z5^2 + 
  (-1288 + 1832*rr)*Z1*Z2*Z3*Z4*Z5^2 + (847 + 357*rr)*Z1^2*Z4^2*Z5^2 + 
  (-581 - 495*rr)*Z1*Z2^2*Z5^3 + (154 - 1330*rr)*Z1^2*Z3*Z5^3 + 
  (128 - 96*rr)*Z4^3*Z5^3 + (856 + 8*rr)*Z3*Z4*Z5^4 + (45 + 103*rr)*Z2*Z5^5 + 
  (343 + 833*rr)*Z1^3*Z2^2*Z6 + (-686 + 1078*rr)*Z1^4*Z3*Z6 + 
  (-2240 + 2496*rr)*Z2*Z3^4*Z6 + (-2072 + 600*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (26768 + 8624*rr)*Z1*Z3^3*Z4*Z6 + (-14 + 6*rr)*Z2^3*Z4^2*Z6 + 
  (-749 + 1799*rr)*Z1*Z2*Z3*Z4^2*Z6 + (686 + 490*rr)*Z1^2*Z4^3*Z6 + 
  (-392 - 280*rr)*Z2^3*Z3*Z5*Z6 + (-9940 + 7812*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2037 - 707*rr)*Z1*Z2^2*Z4*Z5*Z6 + (1568 - 2744*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-70 - 30*rr)*Z4^4*Z5*Z6 + (5635 - 231*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2968 - 3144*rr)*Z3*Z4^2*Z5^2*Z6 + (-2800 - 2512*rr)*Z3^2*Z5^3*Z6 + 
  (1449 + 443*rr)*Z2*Z4*Z5^3*Z6 + (-2450 + 714*rr)*Z1*Z5^4*Z6 + 
  (-14 + 322*rr)*Z2^4*Z6^2 + (6076 - 2436*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (-5096 + 1176*rr)*Z1^2*Z3^2*Z6^2 + (-2352 - 490*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-1302 - 126*rr)*Z3*Z4^3*Z6^2 + (4802 - 490*rr)*Z1^3*Z5*Z6^2 + 
  (-19544 - 18648*rr)*Z3^2*Z4*Z5*Z6^2 + (-882 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (7462 + 4242*rr)*Z2*Z3*Z5^2*Z6^2 + (-392 + 1176*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-6272 + 5376*rr)*Z3^3*Z6^3 + (-4606 + 3738*rr)*Z2*Z3*Z4*Z6^3 + 
  (1127 + 2107*rr)*Z1*Z4^2*Z6^3 + (3038 - 686*rr)*Z2^2*Z5*Z6^3 + 
  (-2156 - 8036*rr)*Z1*Z3*Z5*Z6^3 + (4116 + 1176*rr)*Z1*Z2*Z6^4 + 
  (-4165 + 49*rr)*Z5^2*Z6^4 + (1372 + 392*rr)*Z4*Z6^5, 
 -128*rr*Z1*Z2^3*Z3^2 + (-10080 - 672*rr)*Z1^2*Z2*Z3^3 + 
  (84 + 164*rr)*Z1*Z2^4*Z4 + (4872 + 1512*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (13328 + 896*rr)*Z1^3*Z3^2*Z4 + (588 - 448*rr)*Z1^3*Z2*Z4^2 + 
  (-1344 - 1088*rr)*Z3^4*Z4^2 + (820 + 356*rr)*Z2*Z3^2*Z4^3 + 
  (-76 - 20*rr)*Z2^2*Z4^4 + (161 - 107*rr)*Z1*Z3*Z4^4 + 
  (-434 - 518*rr)*Z1^2*Z2^3*Z5 - 336*rr*Z1^3*Z2*Z3*Z5 + 
  (-19200 + 4864*rr)*Z3^5*Z5 + (2156 + 196*rr)*Z1^4*Z4*Z5 + 
  (6048 + 1184*rr)*Z2*Z3^3*Z4*Z5 + (-1076 - 12*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (728 + 152*rr)*Z1*Z3^2*Z4^2*Z5 + (329 + 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (-992 - 416*rr)*Z2^2*Z3^2*Z5^2 + (9856 + 1152*rr)*Z1*Z3^3*Z5^2 + 
  (116 - 100*rr)*Z2^3*Z4*Z5^2 + (-140 - 996*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-861 - 567*rr)*Z1^2*Z4^2*Z5^2 + (658 + 630*rr)*Z1*Z2^2*Z5^3 + 
  (1498 + 462*rr)*Z1^2*Z3*Z5^3 + (-204 + 92*rr)*Z4^3*Z5^3 + 
  (-684 - 132*rr)*Z3*Z4*Z5^4 + (-213 - 95*rr)*Z2*Z5^5 + 
  (-98 - 490*rr)*Z1^3*Z2^2*Z6 + (-1372 + 1372*rr)*Z1^4*Z3*Z6 + 
  (4928 + 3392*rr)*Z2*Z3^4*Z6 + (2044 - 564*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-10360 - 4984*rr)*Z1*Z3^3*Z4*Z6 + (-588 + 172*rr)*Z2^3*Z4^2*Z6 + 
  (-1862 - 1386*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-2205 + 273*rr)*Z1^2*Z4^3*Z6 + 
  (-2800 - 640*rr)*Z2^3*Z3*Z5*Z6 + (-4928 - 1456*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2555 - 343*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-784 - 11480*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  112*Z4^4*Z5*Z6 + (-1715 + 175*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-2996 + 3988*rr)*Z3*Z4^2*Z5^2*Z6 + (-17808 - 4528*rr)*Z3^2*Z5^3*Z6 + 
  (-658 - 118*rr)*Z2*Z4*Z5^3*Z6 + (2968 + 392*rr)*Z1*Z5^4*Z6 + 
  (-1358 + 378*rr)*Z2^4*Z6^2 + (-7252 + 1372*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (5880 - 1176*rr)*Z1^2*Z3^2*Z6^2 + (-3969 - 833*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (1330 - 350*rr)*Z3*Z4^3*Z6^2 + (3430 - 294*rr)*Z1^3*Z5*Z6^2 + 
  (6664 + 12040*rr)*Z3^2*Z4*Z5*Z6^2 + (2324 + 924*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-19152 + 5264*rr)*Z2*Z3*Z5^2*Z6^2 + 448*rr*Z1*Z4*Z5^2*Z6^2 + 
  (13328 + 3472*rr)*Z3^3*Z6^3 + (1568 + 1232*rr)*Z2*Z3*Z4*Z6^3 + 
  (-8771 + 539*rr)*Z1*Z4^2*Z6^3 + (4312 + 4480*rr)*Z2^2*Z5*Z6^3 + 
  (-20090 + 8722*rr)*Z1*Z3*Z5*Z6^3 + (-9604 + 1176*rr)*Z1*Z2*Z6^4 + 
  (19992 + 392*rr)*Z5^2*Z6^4 + (-2744 + 2352*rr)*Z4*Z6^5, 
 (-4592 + 976*rr)*Z1*Z2^3*Z3^2 + (-6608 + 8400*rr)*Z1^2*Z2*Z3^3 + 
  (273 - 19*rr)*Z1*Z2^4*Z4 + (4746 - 406*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (6076 - 2548*rr)*Z1^3*Z3^2*Z4 + (-735 - 427*rr)*Z1^3*Z2*Z4^2 + 
  (-3392 + 448*rr)*Z3^4*Z4^2 + (1332 - 156*rr)*Z2*Z3^2*Z4^3 + 
  (-57 + 27*rr)*Z2^2*Z4^4 + (-105 - 53*rr)*Z1*Z3*Z4^4 + 
  (-2023 + 7*rr)*Z1^2*Z2^3*Z5 + (-6958 - 2450*rr)*Z1^3*Z2*Z3*Z5 + 
  (8960 + 3328*rr)*Z3^5*Z5 + (-2058 + 882*rr)*Z1^4*Z4*Z5 + 
  (1248 - 32*rr)*Z2*Z3^3*Z4*Z5 + (-576 + 304*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-2576 - 144*rr)*Z1*Z3^2*Z4^2*Z5 + (616 - 60*rr)*Z1*Z2*Z4^3*Z5 + 
  (-4888 - 264*rr)*Z2^2*Z3^2*Z5^2 + (14112 - 3744*rr)*Z1*Z3^3*Z5^2 + 
  (-179 - 25*rr)*Z2^3*Z4*Z5^2 + (-2632 + 744*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-518 + 182*rr)*Z1^2*Z4^2*Z5^2 + (1428 - 260*rr)*Z1*Z2^2*Z5^3 + 
  (-980 + 196*rr)*Z1^2*Z3*Z5^3 + (118 + 34*rr)*Z4^3*Z5^3 + 
  (156 + 340*rr)*Z3*Z4*Z5^4 + (-188 + 76*rr)*Z2*Z5^5 + 
  (-1617 + 49*rr)*Z1^3*Z2^2*Z6 + (686 + 2842*rr)*Z1^4*Z3*Z6 + 
  (17920 - 2432*rr)*Z2*Z3^4*Z6 + (-84 - 1204*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-13272 + 1288*rr)*Z1*Z3^3*Z4*Z6 + (420 + 176*rr)*Z2^3*Z4^2*Z6 + 
  (-1729 - 21*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-147 + 553*rr)*Z1^2*Z4^3*Z6 + 
  (3248 + 2240*rr)*Z2^3*Z3*Z5*Z6 + (11956 + 12684*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-973 - 819*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-3822 + 182*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (266 - 14*rr)*Z4^4*Z5*Z6 + (-2646 + 1190*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1540 + 1932*rr)*Z3*Z4^2*Z5^2*Z6 + (4256 - 2592*rr)*Z3^2*Z5^3*Z6 + 
  (791 - 59*rr)*Z2*Z4*Z5^3*Z6 + (-1785 - 203*rr)*Z1*Z5^4*Z6 + 
  (56 - 112*rr)*Z2^4*Z6^2 + (1960 + 2184*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (10976 - 784*rr)*Z1^2*Z3^2*Z6^2 + (-4557 + 49*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (700 - 420*rr)*Z3*Z4^3*Z6^2 + (3087 + 1813*rr)*Z1^3*Z5*Z6^2 + 
  (5824 - 1120*rr)*Z3^2*Z4*Z5*Z6^2 + (2254 - 518*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (11830 - 126*rr)*Z2*Z3*Z5^2*Z6^2 + (-1421 + 2345*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-7056 - 12432*rr)*Z3^3*Z6^3 + (5390 - 826*rr)*Z2*Z3*Z4*Z6^3 + 
  (-833 + 2303*rr)*Z1*Z4^2*Z6^3 + (2058 + 1806*rr)*Z2^2*Z5*Z6^3 + 
  (24010 + 14014*rr)*Z1*Z3*Z5*Z6^3 + (-5488 + 1568*rr)*Z1*Z2*Z6^4 + 
  (15435 - 735*rr)*Z5^2*Z6^4 + (4116 + 2352*rr)*Z4*Z6^5, 
 (5824 - 512*rr)*Z1*Z2^3*Z3^2 + (448 - 4928*rr)*Z1^2*Z2*Z3^3 + 
  (-770 + 86*rr)*Z1*Z2^4*Z4 + (-2730 + 714*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (4508 + 3556*rr)*Z1^3*Z3^2*Z4 + (-539 + 273*rr)*Z1^3*Z2*Z4^2 + 
  (3200 - 384*rr)*Z3^4*Z4^2 + (-1112 + 40*rr)*Z2*Z3^2*Z4^3 + 
  (84 - 4*rr)*Z2^2*Z4^4 + (154 - 6*rr)*Z1*Z3*Z4^4 + 
  (371 - 735*rr)*Z1^2*Z2^3*Z5 + (5586 + 4326*rr)*Z1^3*Z2*Z3*Z5 + 
  (-8832 + 8320*rr)*Z3^5*Z5 + (3430 - 686*rr)*Z1^4*Z4*Z5 + 
  (3584 - 1664*rr)*Z2*Z3^3*Z4*Z5 + (-772 + 84*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (2072 + 712*rr)*Z1*Z3^2*Z4^2*Z5 + (-35 + 91*rr)*Z1*Z2*Z4^3*Z5 + 
  (3016 - 40*rr)*Z2^2*Z3^2*Z5^2 + (-9464 + 2072*rr)*Z1*Z3^3*Z5^2 + 
  (134 - 110*rr)*Z2^3*Z4*Z5^2 + (-714 - 926*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-357 + 49*rr)*Z1^2*Z4^2*Z5^2 + (700 + 820*rr)*Z1*Z2^2*Z5^3 + 
  (1792 - 896*rr)*Z1^2*Z3*Z5^3 + (12 - 60*rr)*Z4^3*Z5^3 + 
  (742 + 242*rr)*Z3*Z4*Z5^4 + (-378 - 46*rr)*Z2*Z5^5 + 
  (2891 - 1519*rr)*Z1^3*Z2^2*Z6 + (10290 - 490*rr)*Z1^4*Z3*Z6 + 
  (-18816 + 128*rr)*Z2*Z3^4*Z6 + (5880 + 440*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (5712 - 9072*rr)*Z1*Z3^3*Z4*Z6 + 144*rr*Z2^3*Z4^2*Z6 + 
  (1638 - 1022*rr)*Z1*Z2*Z3*Z4^2*Z6 + (-441 - 343*rr)*Z1^2*Z4^3*Z6 + 
  (-5992 - 1048*rr)*Z2^3*Z3*Z5*Z6 + (28532 - 10500*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-679 + 1715*rr)*Z1*Z2^2*Z4*Z5*Z6 + (7938 - 4746*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-224 - 48*rr)*Z4^4*Z5*Z6 + (7840 + 784*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (1260 - 508*rr)*Z3*Z4^2*Z5^2*Z6 + (2464 + 1248*rr)*Z3^2*Z5^3*Z6 + 
  (-1344 - 256*rr)*Z2*Z4*Z5^3*Z6 + (-1428 + 196*rr)*Z1*Z5^4*Z6 + 
  (1008 + 224*rr)*Z2^4*Z6^2 + (-13524 + 1428*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (3528 - 8232*rr)*Z1^2*Z3^2*Z6^2 + (-5929 + 343*rr)*Z1^2*Z2*Z4*Z6^2 - 
  392*Z3*Z4^3*Z6^2 + (2058 - 3234*rr)*Z1^3*Z5*Z6^2 + 
  (-2240 + 8736*rr)*Z3^2*Z4*Z5*Z6^2 + (84 + 812*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-22260 - 6300*rr)*Z2*Z3*Z5^2*Z6^2 + (1862 - 3262*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (14112 + 7840*rr)*Z3^3*Z6^3 + (12544 + 224*rr)*Z2*Z3*Z4*Z6^3 + 
  (-588 - 1470*rr)*Z1*Z4^2*Z6^3 + (392 - 392*rr)*Z2^2*Z5*Z6^3 + 
  (-8918 - 8722*rr)*Z1*Z3*Z5*Z6^3 + (-8918 - 686*rr)*Z1*Z2*Z6^4 + 
  (-3528 - 2744*rr)*Z5^2*Z6^4 + (-686 - 294*rr)*Z4*Z6^5, 
 (-1008 + 1360*rr)*Z1*Z2^3*Z3^2 + (14224 + 6384*rr)*Z1^2*Z2*Z3^3 + 
  (413 - 151*rr)*Z1*Z2^4*Z4 + (-5278 - 1022*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (-4900 - 84*rr)*Z1^3*Z3^2*Z4 + (1372 + 588*rr)*Z1^3*Z2*Z4^2 + 
  (192 + 704*rr)*Z3^4*Z4^2 + (124 - 52*rr)*Z2*Z3^2*Z4^3 + 
  (-47 - 11*rr)*Z2^2*Z4^4 + (49 + 101*rr)*Z1*Z3*Z4^4 + 
  (1169 + 959*rr)*Z1^2*Z2^3*Z5 + (-2254 - 2002*rr)*Z1^3*Z2*Z3*Z5 + 
  (15616 - 3328*rr)*Z3^5*Z5 + (-3430 - 98*rr)*Z1^4*Z4*Z5 + 
  (-7744 + 2560*rr)*Z2*Z3^3*Z4*Z5 + (1204 - 260*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 - 184*rr)*Z1*Z3^2*Z4^2*Z5 + (-77 - 171*rr)*Z1*Z2*Z4^3*Z5 + 
  (312 + 1256*rr)*Z2^2*Z3^2*Z5^2 + (1344 - 4672*rr)*Z1*Z3^3*Z5^2 + 
  (103 + 117*rr)*Z2^3*Z4*Z5^2 + (3556 + 876*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-224 - 168*rr)*Z1^2*Z4^2*Z5^2 + (-2121 - 891*rr)*Z1*Z2^2*Z5^3 + 
  (-812 + 700*rr)*Z1^2*Z3*Z5^3 + (-100 + 84*rr)*Z4^3*Z5^3 + 
  (-1168 - 688*rr)*Z3*Z4*Z5^4 + (742 - 14*rr)*Z2*Z5^5 + 
  (49 + 1715*rr)*Z1^3*Z2^2*Z6 + (-2058 + 4018*rr)*Z1^4*Z3*Z6 + 
  (7168 - 8832*rr)*Z2*Z3^4*Z6 + (-2044 + 2084*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-4872 + 1176*rr)*Z1*Z3^3*Z4*Z6 + (-434 - 350*rr)*Z2^3*Z4^2*Z6 + 
  (2359 - 161*rr)*Z1*Z2*Z3*Z4^2*Z6 + (1666 - 504*rr)*Z1^2*Z4^3*Z6 + 
  (5656 - 2024*rr)*Z2^3*Z3*Z5*Z6 + (6748 - 924*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (784 - 644*rr)*Z1*Z2^2*Z4*Z5*Z6 + (-9212 + 11340*rr)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14 + 22*rr)*Z4^4*Z5*Z6 + (-6860 - 1932*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (-1148 + 428*rr)*Z3*Z4^2*Z5^2*Z6 + (-17584 + 496*rr)*Z3^2*Z5^3*Z6 + 
  (-385 - 67*rr)*Z2*Z4*Z5^3*Z6 + (1918 - 70*rr)*Z1*Z5^4*Z6 + 
  (-1484 - 196*rr)*Z2^4*Z6^2 - 2688*rr*Z1*Z2^2*Z3*Z6^2 + 
  (13328 - 3136*rr)*Z1^2*Z3^2*Z6^2 + (8281 + 343*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (-56 + 448*rr)*Z3*Z4^3*Z6^2 + 1960*rr*Z1^3*Z5*Z6^2 + 
  (-4368 + 1232*rr)*Z3^2*Z4*Z5*Z6^2 + (-1890 + 98*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-6510 + 3990*rr)*Z2*Z3*Z5^2*Z6^2 + (2744 + 504*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-18032 - 13552*rr)*Z3^3*Z6^3 + (-2058 + 1358*rr)*Z2*Z3*Z4*Z6^3 + 
  (8232 - 1470*rr)*Z1*Z4^2*Z6^3 + (1274 + 686*rr)*Z2^2*Z5*Z6^3 + 
  (-4998 + 14798*rr)*Z1*Z3*Z5*Z6^3 + (8232 - 2352*rr)*Z1*Z2*Z6^4 + 
  (245 + 735*rr)*Z5^2*Z6^4 + (4116 - 1568*rr)*Z4*Z6^5, 
 (4032 - 2240*rr)*Z1*Z2^3*Z3^2 + (-224 - 6944*rr)*Z1^2*Z2*Z3^3 + 
  (-56 + 264*rr)*Z1*Z2^4*Z4 + (-1204 + 1540*rr)*Z1^2*Z2^2*Z3*Z4 + 
  (3920 - 336*rr)*Z1^3*Z3^2*Z4 + (1127 + 343*rr)*Z1^3*Z2*Z4^2 + 
  (3008 - 320*rr)*Z3^4*Z4^2 + (-988 + 116*rr)*Z2*Z3^2*Z4^3 + 
  (64 - 16*rr)*Z2^2*Z4^4 + (189 + 25*rr)*Z1*Z3*Z4^4 + 
  (-3248 - 840*rr)*Z1^2*Z2^3*Z5 + (-19404 - 2212*rr)*Z1^3*Z2*Z3*Z5 + 
  (-12032 + 18176*rr)*Z3^5*Z5 + (-4116 + 980*rr)*Z1^4*Z4*Z5 + 
  (5696 - 5760*rr)*Z2*Z3^3*Z4*Z5 + (-24 + 616*rr)*Z2^2*Z3*Z4^2*Z5 + 
  (-5096 + 376*rr)*Z1*Z3^2*Z4^2*Z5 + 68*rr*Z1*Z2*Z4^3*Z5 + 
  (-2064 + 1616*rr)*Z2^2*Z3^2*Z5^2 + (-10976 - 11168*rr)*Z1*Z3^3*Z5^2 + 
  (-94 - 106*rr)*Z2^3*Z4*Z5^2 + (-1764 - 2124*rr)*Z1*Z2*Z3*Z4*Z5^2 + 
  (364 - 532*rr)*Z1^2*Z4^2*Z5^2 + (2709 + 223*rr)*Z1*Z2^2*Z5^3 + 
  (9128 + 3192*rr)*Z1^2*Z3*Z5^3 + (-14 + 22*rr)*Z4^3*Z5^3 + 
  (596 + 124*rr)*Z3*Z4*Z5^4 + (-356 + 84*rr)*Z2*Z5^5 + 
  (-1960 - 392*rr)*Z1^3*Z2^2*Z6 + (-9604 - 2156*rr)*Z1^4*Z3*Z6 + 
  (8512 + 1856*rr)*Z2*Z3^4*Z6 + (-5236 + 124*rr)*Z2^2*Z3^2*Z4*Z6 + 
  (-16632 - 5880*rr)*Z1*Z3^3*Z4*Z6 + (658 - 206*rr)*Z2^3*Z4^2*Z6 + 
  (3724 - 28*rr)*Z1*Z2*Z3*Z4^2*Z6 + (343 - 497*rr)*Z1^2*Z4^3*Z6 + 
  (4088 + 408*rr)*Z2^3*Z3*Z5*Z6 + (-6720 + 784*rr)*Z1*Z2*Z3^2*Z5*Z6 + 
  (3164 + 1372*rr)*Z1*Z2^2*Z4*Z5*Z6 + (14210 + 6230*rr)*Z1^2*Z3*Z4*Z5*Z6 - 
  16*rr*Z4^4*Z5*Z6 + (-4557 + 5593*rr)*Z1^2*Z2*Z5^2*Z6 + 
  (2016 + 1040*rr)*Z3*Z4^2*Z5^2*Z6 + (8624 + 2064*rr)*Z3^2*Z5^3*Z6 + 
  (-1491 - 409*rr)*Z2*Z4*Z5^3*Z6 + (777 - 3269*rr)*Z1*Z5^4*Z6 + 
  (546 - 630*rr)*Z2^4*Z6^2 + (6076 - 308*rr)*Z1*Z2^2*Z3*Z6^2 + 
  (12152 + 392*rr)*Z1^2*Z3^2*Z6^2 + (4753 + 441*rr)*Z1^2*Z2*Z4*Z6^2 + 
  (518 + 126*rr)*Z3*Z4^3*Z6^2 + (-4116 + 3332*rr)*Z1^3*Z5*Z6^2 + 
  (11816 + 10024*rr)*Z3^2*Z4*Z5*Z6^2 + (-1638 - 378*rr)*Z2*Z4^2*Z5*Z6^2 + 
  (-1596 - 14196*rr)*Z2*Z3*Z5^2*Z6^2 + (4900 - 4452*rr)*Z1*Z4*Z5^2*Z6^2 + 
  (-2352 + 13776*rr)*Z3^3*Z6^3 + (-1764 - 4116*rr)*Z2*Z3*Z4*Z6^3 + 
  (2793 - 1911*rr)*Z1*Z4^2*Z6^3 + (-7252 - 980*rr)*Z2^2*Z5*Z6^3 + 
  (14210 - 9898*rr)*Z1*Z3*Z5*Z6^3 - 1764*rr*Z1*Z2*Z6^4 + 
  (-6370 - 1862*rr)*Z5^2*Z6^4 + (686 - 1274*rr)*Z4*Z6^5

];

I:=Ideal(Gens);
HilbertPolynomial(I);

R:=JacobianMatrix(Gens);

GRR6:=GeneralLinearGroup(6,RR);
GRR56:=GeneralLinearGroup(56,RR);
G6:=GeneralLinearGroup(6,FF);
G56:=GeneralLinearGroup(56,FF);
g1:=Random(G6);
g1RR:=GRR6 ! g1;
h1:=Random(G56);
h1RR:=GRR56 ! h1;
LinComb:=h1RR*(R*g1RR);

I1:=Ideal(Minor(LinComb,[1,2,3],[1,2,3]));

g1:=Random(G6);
g1RR:=GRR6 ! g1;
h1:=Random(G56);
h1RR:=GRR56 ! h1;
LinComb:=h1RR*(R*g1RR);

I2:=Ideal(Minor(LinComb,[1,2,3],[1,2,3]));

g1:=Random(G6);
g1RR:=GRR6 ! g1;
h1:=Random(G56);
h1RR:=GRR56 ! h1;
LinComb:=h1RR*(R*g1RR);

I3:=Ideal(Minor(LinComb,[1,2,3],[1,2,3]));

//print "Ideal 1: ", I1;
//print "Ideal 2: ", I1;
//print "Ideal 3: ", I1;

HilbertPolynomial(I+I1+I2+I3);

==> anc/Verification/5H/check_Z2.txt <==
FF<rr>:=QuadraticField(-7);
RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10,"grevlex");

Gens := [(-5/32 - rr/32)*U0^2 + U1*U4 + (U3*U6)/2 + (1/8 + rr/8)*U1*U7 + 
   (-3/16 + rr/16)*U2*U8, (-1/8 + (3*rr)/8)*U2*U5 + (5/4 + rr/4)*U3*U6 + 
   (-5/8 - rr/8)*U1*U7 + (-1/16 + (3*rr)/16)*U2*U8 + U3*U9, 
  U4^2 + (5/16 + rr/16)*U0*U5 + (1/4 + rr/4)*U4*U7 + (-3/32 + rr/32)*U7^2 + 
   (3/32 - rr/32)*U0*U8, U1*U3 + (-1/8 - rr/8)*U7^2, 
  (5/16 + rr/16)*U0*U5 + U2*U6 + (-3/4 + rr/4)*U4*U7 - U7^2/4 + 
   (5/32 + rr/32)*U0*U8, (-3/8 - rr/8)*U1*U2 + 2*U5^2 + U0*U6 + 
   (1/16 + (3*rr)/16)*U3*U7 + U5*U8, -(U1*U2)/4 + U3*U4 + 
   (3/8 - rr/8)*U0*U6 + (3/16 + rr/16)*U3*U7, 
  (-5/4 + rr/4)*U3^2 + (3/4 + rr/4)*U2*U7 + 2*U5*U9 + U8*U9, 
  (1/8 + rr/8)*U0*U1 + (5/16 - rr/16)*U3^2 + U5*U6 + 
   (-1/16 - (3*rr)/16)*U2*U7, -(U2*U3) + (-1/2 - rr/2)*U1*U5 + 
   (5/16 + rr/16)*U0*U7 + U6*U9, (3/8 - rr/8)*U2*U3 + (1/4 + rr/4)*U1*U5 + 
   U6^2 - (U0*U7)/4 + (1/8 + rr/8)*U1*U8, (-3/8 + rr/8)*U2^2 + 
   (5/32 + rr/32)*U0*U3 - U1*U6 + (7/16 + (3*rr)/16)*U5*U7 + U4*U8 + 
   (U7*U8)/2 + (1/8 + rr/8)*U1*U9, (3/16 - rr/16)*U2^2 + 
   (-1/64 + (3*rr)/64)*U0*U3 + U4*U5 + (5/32 + rr/32)*U5*U7 + 
   (-1/16 - rr/16)*U1*U9, (-1/4 - rr/4)*U3*U5 + U4*U6 + (1/4 + rr/4)*U6*U7 - 
   (U3*U8)/4 + (U7*U9)/8, U1^2 + U3*U5 + (-3/2 - rr/2)*U6*U7 + 
   (1/4 - rr/4)*U3*U8 + (-3/8 - rr/8)*U7*U9,


U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];

I := Ideal(Gens);
HilbertPolynomial(I);

==> anc/Verification/5H/check_hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<Z1, Z2, Z3, Z4, Z5, Z6>:=PolynomialRing(FF,6,"grevlex");

Gens := [
(-763055/30032 + (2678715*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (113625/7508 - (703853*rr)/52556)*Z1^2*Z3^4 + 
  (-721721/120128 + (6219597*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-1003867/60064 + (4149591*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-71671/15016 + (78981*rr)/15016)*Z1^2*Z2^2*Z4^2 + 
  (-348885/60064 - (513895*rr)/420448)*Z1^3*Z3*Z4^2 + 
  (47/4 - (45*rr)/4)*Z3^3*Z4^3 + (-6725619/60064 - (6285617*rr)/420448)*Z2*Z3*
   Z4^4 + (-780201/240256 + (1223293*rr)/1681792)*Z1*Z2^4*Z5 + 
  (5383727/240256 + (4047045*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-215271/30032 + (93267*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (598887/120128 + (49451*rr)/120128)*Z1^3*Z2*Z4*Z5 + 
  (-21 + 31*rr)*Z3^4*Z4*Z5 + (1382381/15016 - (1073809*rr)/105112)*Z2*Z3^2*
   Z4^2*Z5 + (1707165/60064 + (820553*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-323349/15016 + (2978265*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (-88175/3754 + (190523*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-1125139/30032 - (5252497*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-138905/3754 - (380243*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (1748791/120128 - (9482723*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-217661/60064 + (103319*rr)/60064)*Z2^3*Z5^3 + 
  (326851/30032 - (1264351*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-459551/60064 + (179435*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (144183/240256 + (1186333*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (327443/60064 + (114833*rr)/420448)*Z1^3*Z2*Z3*Z6 + (-22 + 2*rr)*Z3^5*Z6 + 
  (-32961/240256 - (227211*rr)/1681792)*Z1^4*Z4*Z6 + 
  (-63511/15016 - (2124733*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (1000835/30032 - (1849759*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-1360601/30032 + (81773*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (1794885/120128 + (13238327*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-729023/30032 - (1139445*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (257695/7508 - (915499*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-13835/60064 + (4457927*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-1813199/60064 - (5453989*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (1176485/120128 - (147369*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (2448103/120128 + (3705517*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-1228523/60064 - (1986905*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (392347/15016 - (599479*rr)/105112)*Z2*Z5^4*Z6 + 
  (-420809/240256 + (4175133*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-1282459/60064 + (141975*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (1462257/240256 - (561509*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (146339/60064 + (470519*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (138889/60064 + (4933*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (86079/15016 - (490859*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (-44617/15016 - (560403*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (77333/120128 + (20193*rr)/120128)*Z1^3*Z6^3 + 
  (1312253/120128 - (4999137*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-432597/60064 - (2073447*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-269819/60064 + (500919*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-186315/60064 + (329159*rr)/420448)*Z2^2*Z6^4 + 
  (8967/3754 - (31511*rr)/26278)*Z1*Z3*Z6^4 + Z5*Z6^5, 
 (186393/240256 - (4244781*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (37275/60064 + (685977*rr)/420448)*Z1^2*Z3^4 + 
  (-220525/961024 - (6260719*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (1340381/480512 - (5085121*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (-41147/120128 - (75567*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (888683/480512 + (566617*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (11/32 - (65*rr)/32)*Z3^3*Z4^3 + (6584313/480512 - (482061*rr)/3363584)*Z2*
   Z3*Z4^4 + (713187/1922048 - (2358143*rr)/13454336)*Z1*Z2^4*Z5 + 
  (-3630621/1922048 + (4676993*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (68737/120128 - (144821*rr)/840896)*Z1^3*Z3^2*Z5 + 
  (-18121/961024 + (151483*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-21/8 - (17*rr)/8)*Z3^4*Z4*Z5 + (-2138731/120128 - (53465*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (-2062519/480512 - (518459*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-335523/120128 - (2796225*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (161289/30032 + (275875*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (882097/240256 + (4563803*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (76477/15016 + (228059*rr)/105112)*Z1*Z3^2*Z4*Z5^2 + 
  (-217749/961024 + (9933657*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (-166969/480512 - (50421*rr)/480512)*Z2^3*Z5^3 + 
  (-157025/240256 + (859413*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (542613/480512 - (1267289*rr)/3363584)*Z1^2*Z4*Z5^3 + Z4^2*Z5^4 + 
  (-493373/1922048 - (879967*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (-58139/480512 + (36695*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (35/4 - rr/4)*Z3^5*Z6 + (586415/1922048 + (731205*rr)/13454336)*Z1^4*Z4*
   Z6 + (451557/120128 + (2285879*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (-1033285/240256 + (2895817*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (1004883/240256 - (3159215*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (-3463087/961024 - (9483077*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (1081405/240256 - (292065*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-65895/60064 + (1067467*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (-560143/480512 - (2959333*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (1192245/480512 + (3359847*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-933811/961024 - (268017*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (-2722677/961024 + (2777465*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (941033/480512 + (282515*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + 
  (-234191/120128 + (632495*rr)/840896)*Z2*Z5^4*Z6 + 
  (-793605/1922048 - (4504439*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (949129/480512 - (1135117*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (-897515/1922048 + (4649255*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (-655681/480512 - (357693*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (57489/480512 + (82053*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (-85675/120128 + (187963*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (4439/15016 + (117097*rr)/420448)*Z1*Z5^3*Z6^2 + 
  (57733/961024 + (5041*rr)/961024)*Z1^3*Z6^3 + 
  (-422423/961024 + (5775299*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (810687/480512 - (1008939*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (-23899/480512 - (413409*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (-68815/480512 - (369277*rr)/3363584)*Z2^2*Z6^4 + 
  (-33063/240256 + (50269*rr)/1681792)*Z1*Z3*Z6^4, 
 (40453/60064 + (474631*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (13919/7508 - (15516*rr)/13139)*Z1^2*Z3^4 + 
  (-417641/240256 + (909693*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-315079/120128 + (1791491*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (-37095/30032 - (5739*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (-128921/120128 + (134733*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (95/8 + (3*rr)/8)*Z3^3*Z4^3 + (-1085163/120128 - (1547481*rr)/840896)*Z2*Z3*
   Z4^4 + (-74969/480512 + (934317*rr)/3363584)*Z1*Z2^4*Z5 + 
  (152519/480512 + (2011245*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (-6581/15016 - (5409*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (-197789/240256 + (82839*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (-7/2 + rr/2)*Z3^4*Z4*Z5 + (755993/30032 - (737693*rr)/210224)*Z2*Z3^2*Z4^2*
   Z5 + (384837/120128 + (220305*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (-59195/30032 + (104087*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (-111235/7508 - (16209*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (-144619/60064 - (1957769*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (-21717/3754 - (60545*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (172607/240256 - (852875*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (-58469/120128 - (28753*rr)/120128)*Z2^3*Z5^3 + 
  (166101/60064 - (104933*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-64087/120128 + (475667*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (82191/480512 - (439307*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (18877/120128 + (378639*rr)/840896)*Z1^3*Z2*Z3*Z6 + 
  (-7/2 + (7*rr)/2)*Z3^5*Z6 + (-151877/480512 + (283113*rr)/3363584)*Z1^4*Z4*
   Z6 + (-24933/30032 - (283603*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (179711/60064 - (580011*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (-31001/60064 - (42419*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-129171/240256 + (1505199*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-135323/60064 + (464463*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (144263/30032 - (279761*rr)/210224)*Z1*Z3^3*Z5*Z6 + 
  (-208755/120128 + (574975*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (25103/120128 - (1494015*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (496009/240256 + (895347*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (-196989/240256 - (318903*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (-2281/3754 - (283505*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + Z4^3*Z5^2*Z6 + 
  (401481/120128 - (37083*rr)/840896)*Z2*Z5^4*Z6 + 
  (95839/480512 - (70795*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (-22467/60064 - (3921*rr)/13139)*Z1*Z2*Z3^2*Z6^2 + 
  (-70959/480512 - (460421*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (-13243/120128 + (75565*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (-185963/240256 + (54003*rr)/240256)*Z1^2*Z2*Z5*Z6^2 + 
  (309865/120128 - (174875*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (288555/240256 - (792585*rr)/1681792)*Z1*Z5^3*Z6^2 + 
  (-8129/240256 + (21287*rr)/240256)*Z1^3*Z6^3 + 
  (188029/240256 - (729649*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (272357/120128 + (122379*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (-67993/240256 - (608753*rr)/1681792)*Z1*Z4*Z5*Z6^3 + 
  (-42065/240256 - (178937*rr)/1681792)*Z2^2*Z6^4 + 
  (278489/480512 - (549139*rr)/3363584)*Z1*Z3*Z6^4, 
 (1400477/961024 - (3252481*rr)/6727168)*Z1*Z2^2*Z3^3 + 
  (-170801/240256 + (518181*rr)/1681792)*Z1^2*Z3^4 + 
  (2259695/3844096 - (10443515*rr)/26908672)*Z1*Z2^3*Z3*Z4 + 
  (2807697/1922048 - (2297221*rr)/13454336)*Z1^2*Z2*Z3^2*Z4 + 
  (140885/480512 - (136415*rr)/480512)*Z1^2*Z2^2*Z4^2 + 
  (1060103/1922048 + (2183693*rr)/13454336)*Z1^3*Z3*Z4^2 + 
  (295/128 - (21*rr)/128)*Z3^3*Z4^3 + 
  (6933933/1922048 + (13112495*rr)/13454336)*Z2*Z3*Z4^4 + 
  (2223935/7688192 - (1677195*rr)/53817344)*Z1*Z2^4*Z5 + 
  (-5342561/7688192 - (7559787*rr)/53817344)*Z1^2*Z2^2*Z3*Z5 + 
  (151019/480512 - (36903*rr)/3363584)*Z1^3*Z3^2*Z5 + 
  (-576877/3844096 + (70439*rr)/3844096)*Z1^3*Z2*Z4*Z5 + 
  (-49/32 - (13*rr)/32)*Z3^4*Z4*Z5 + (-1955879/480512 - (3393645*rr)/3363584)*
   Z2*Z3^2*Z4^2*Z5 + (-979043/1922048 - (943031*rr)/1922048)*Z2^2*Z4^3*Z5 + 
  (660729/480512 - (4107277*rr)/3363584)*Z1*Z3*Z4^3*Z5 + 
  (28413/120128 + (313375*rr)/840896)*Z2*Z3^3*Z5^2 + 
  (-187195/961024 + (6782135*rr)/6727168)*Z2^2*Z3*Z4*Z5^2 + 
  (-23611/60064 + (568823*rr)/420448)*Z1*Z3^2*Z4*Z5^2 + 
  (-2985145/3844096 + (13655757*rr)/26908672)*Z1*Z2*Z4^2*Z5^2 + 
  (-164845/1922048 - (88409*rr)/1922048)*Z2^3*Z5^3 + 
  (-356085/961024 + (802873*rr)/6727168)*Z1*Z2*Z3*Z5^3 + 
  (918841/1922048 - (539981*rr)/13454336)*Z1^2*Z4*Z5^3 + Z3*Z5^5 + 
  (-489025/7688192 - (2945035*rr)/53817344)*Z1^2*Z2^3*Z6 + 
  (-180271/1922048 - (287941*rr)/13454336)*Z1^3*Z2*Z3*Z6 + 
  (19/16 + (7*rr)/16)*Z3^5*Z6 + (514443/7688192 + (1620153*rr)/53817344)*Z1^4*
   Z4*Z6 + (-273351/480512 + (4340403*rr)/3363584)*Z2*Z3^3*Z4*Z6 + 
  (-2134057/961024 + (1066237*rr)/6727168)*Z2^2*Z3*Z4^2*Z6 + 
  (2207471/961024 - (2917115*rr)/6727168)*Z1*Z3^2*Z4^2*Z6 + 
  (-925403/3844096 - (19750697*rr)/26908672)*Z1*Z2*Z4^3*Z6 + 
  (792577/961024 + (3284811*rr)/6727168)*Z2^2*Z3^2*Z5*Z6 + 
  (-429191/240256 + (1410291*rr)/1681792)*Z1*Z3^3*Z5*Z6 + 
  (502197/1922048 - (5529849*rr)/13454336)*Z2^3*Z4*Z5*Z6 + 
  (198777/1922048 + (8664947*rr)/13454336)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-1184479/3844096 - (2012245*rr)/26908672)*Z1^2*Z4^2*Z5*Z6 + 
  (-3753913/3844096 - (5035059*rr)/26908672)*Z1*Z2^2*Z5^2*Z6 + 
  (988725/1922048 + (4570119*rr)/13454336)*Z1^2*Z3*Z5^2*Z6 + 
  (-561077/480512 - (360999*rr)/3363584)*Z2*Z5^4*Z6 + 
  (1763543/7688192 - (5711875*rr)/53817344)*Z2^3*Z3*Z6^2 + 
  (1484693/1922048 + (968231*rr)/13454336)*Z1*Z2*Z3^2*Z6^2 + 
  (-2502119/7688192 + (3542099*rr)/53817344)*Z1*Z2^2*Z4*Z6^2 + 
  (67947/1922048 - (792417*rr)/1922048)*Z1^2*Z3*Z4*Z6^2 + 
  (-32559/1922048 + (120813*rr)/1922048)*Z1^2*Z2*Z5*Z6^2 + 
  (-180625/480512 + (336997*rr)/3363584)*Z2*Z4*Z5^2*Z6^2 + 
  (-33733/480512 + (570809*rr)/3363584)*Z1*Z5^3*Z6^2 + 
  (-6839/3844096 - (5051*rr)/3844096)*Z1^3*Z6^3 + 
  (-2658531/3844096 + (5461119*rr)/26908672)*Z2*Z4^2*Z6^3 + 
  (287355/1922048 + (1317641*rr)/13454336)*Z2*Z3*Z5*Z6^3 + 
  (203845/1922048 - (427145*rr)/13454336)*Z1*Z4*Z5*Z6^3 + 
  (114001/1922048 - (207749*rr)/13454336)*Z2^2*Z6^4 + 
  (-7795/60064 - (327*rr)/26278)*Z1*Z3*Z6^4, 
 (490105/240256 + (2915699*rr)/1681792)*Z1*Z2^2*Z3^3 + 
  (-103661/60064 - (444623*rr)/420448)*Z1^2*Z3^4 + 
  (810971/961024 + (3595817*rr)/6727168)*Z1*Z2^3*Z3*Z4 + 
  (-46627/480512 + (4736447*rr)/3363584)*Z1^2*Z2*Z3^2*Z4 + 
  (102933/120128 + (30177*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (-525173/480512 + (651193*rr)/3363584)*Z1^3*Z3*Z4^2 + 
  (67/32 + (23*rr)/32)*Z3^3*Z4^3 + (-4386847/480512 + (7280107*rr)/3363584)*
   Z2*Z3*Z4^4 + (-253909/1922048 + (2729369*rr)/13454336)*Z1*Z2^4*Z5 + 
  (2007291/1922048 - (6511479*rr)/13454336)*Z1^2*Z2^2*Z3*Z5 + 
  (-12663/60064 + (79683*rr)/420448)*Z1^3*Z3^2*Z5 + 
  (-163049/961024 - (83429*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (27/8 + (15*rr)/8)*Z3^4*Z4*Z5 + (1223245/120128 - (2663281*rr)/840896)*Z2*
   Z3^2*Z4^2*Z5 + (2022641/480512 + (96461*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (613881/120128 + (1372403*rr)/840896)*Z1*Z3*Z4^3*Z5 + 
  (-102783/30032 + (11595*rr)/210224)*Z2*Z3^3*Z5^2 + 
  (-1402311/240256 - (2153293*rr)/1681792)*Z2^2*Z3*Z4*Z5^2 + 
  (-39307/7508 - (23913*rr)/52556)*Z1*Z3^2*Z4*Z5^2 + 
  (-1634781/961024 - (6770367*rr)/6727168)*Z1*Z2*Z4^2*Z5^2 + 
  (89119/480512 + (37891*rr)/480512)*Z2^3*Z5^3 + 
  (-27433/240256 - (851651*rr)/1681792)*Z1*Z2*Z3*Z5^3 + 
  (-195907/480512 + (1316703*rr)/3363584)*Z1^2*Z4*Z5^3 + 
  (581899/1922048 - (172999*rr)/13454336)*Z1^2*Z2^3*Z6 + 
  (35641/480512 - (68045*rr)/3363584)*Z1^3*Z2*Z3*Z6 + 
  (-21/4 + (7*rr)/4)*Z3^5*Z6 + (-404465/1922048 + (239461*rr)/13454336)*Z1^4*
   Z4*Z6 + (-600899/120128 - (783585*rr)/840896)*Z2*Z3^3*Z4*Z6 + 
  (74179/240256 - (2612447*rr)/1681792)*Z2^2*Z3*Z4^2*Z6 + 
  (-226181/240256 + (2769929*rr)/1681792)*Z1*Z3^2*Z4^2*Z6 + 
  (3619961/961024 + (1974899*rr)/6727168)*Z1*Z2*Z4^3*Z6 + 
  (-691243/240256 + (975463*rr)/1681792)*Z2^2*Z3^2*Z5*Z6 + 
  (-100015/60064 - (724741*rr)/420448)*Z1*Z3^3*Z5*Z6 + 
  (780337/480512 + (1535067*rr)/3363584)*Z2^3*Z4*Z5*Z6 + 
  (-1432155/480512 - (373609*rr)/3363584)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (556493/961024 - (540913*rr)/6727168)*Z1^2*Z4^2*Z5*Z6 + 
  (1472899/961024 - (4433951*rr)/6727168)*Z1*Z2^2*Z5^2*Z6 + 
  (-712935/480512 + (865715*rr)/3363584)*Z1^2*Z3*Z5^2*Z6 + Z3*Z4*Z5^3*Z6 + 
  (74099/120128 - (692119*rr)/840896)*Z2*Z5^4*Z6 + 
  (1170611/1922048 + (1995633*rr)/13454336)*Z2^3*Z3*Z6^2 + 
  (-428839/480512 + (2108595*rr)/3363584)*Z1*Z2*Z3^2*Z6^2 + 
  (63725/1922048 - (3717521*rr)/13454336)*Z1*Z2^2*Z4*Z6^2 + 
  (784239/480512 + (154323*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (-143427/480512 - (41127*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + 
  (15727/120128 - (261571*rr)/840896)*Z2*Z4*Z5^2*Z6^2 + 
  (-78843/120128 - (115629*rr)/840896)*Z1*Z5^3*Z6^2 + 
  (-17467/961024 + (5745*rr)/961024)*Z1^3*Z6^3 + 
  (-723695/961024 - (4103173*rr)/6727168)*Z2*Z4^2*Z6^3 + 
  (-363353/480512 + (1220973*rr)/3363584)*Z2*Z3*Z5*Z6^3 + 
  (100033/480512 + (257755*rr)/3363584)*Z1*Z4*Z5*Z6^3 + 
  (52109/480512 + (177151*rr)/3363584)*Z2^2*Z6^4 + 
  (14733/120128 - (52071*rr)/840896)*Z1*Z3*Z6^4, 
 (-25587/60064 - (21745*rr)/420448)*Z1*Z2^2*Z3^3 + 
  (-5837/15016 + (51881*rr)/105112)*Z1^2*Z3^4 + 
  (48607/240256 - (545707*rr)/1681792)*Z1*Z2^3*Z3*Z4 + 
  (-13647/120128 - (759845*rr)/840896)*Z1^2*Z2*Z3^2*Z4 + 
  (15619/30032 - (3913*rr)/30032)*Z1^2*Z2^2*Z4^2 + 
  (15679/120128 - (142475*rr)/840896)*Z1^3*Z3*Z4^2 + 
  (-57/8 + (11*rr)/8)*Z3^3*Z4^3 + (595517/120128 + (673503*rr)/840896)*Z2*Z3*
   Z4^4 + (-45041/480512 - (201627*rr)/3363584)*Z1*Z2^4*Z5 + 
  (-239025/480512 - (1309019*rr)/3363584)*Z1^2*Z2^2*Z3*Z5 + 
  (5545/30032 + (5659*rr)/210224)*Z1^3*Z3^2*Z5 + 
  (-31277/240256 - (47129*rr)/240256)*Z1^3*Z2*Z4*Z5 + 
  (7/2 - (5*rr)/2)*Z3^4*Z4*Z5 + (-208679/30032 + (655443*rr)/210224)*Z2*Z3^2*
   Z4^2*Z5 + (-185955/120128 - (85943*rr)/120128)*Z2^2*Z4^3*Z5 + 
  (67965/30032 - (157665*rr)/210224)*Z1*Z3*Z4^3*Z5 + 
  (38067/7508 - (107859*rr)/52556)*Z2*Z3^3*Z5^2 + 
  (216661/60064 + (854471*rr)/420448)*Z2^2*Z3*Z4*Z5^2 + 
  (13545/3754 + (12483*rr)/26278)*Z1*Z3^2*Z4*Z5^2 + 
  (-220713/240256 + (398589*rr)/1681792)*Z1*Z2*Z4^2*Z5^2 + 
  (87491/120128 + (10903*rr)/120128)*Z2^3*Z5^3 + 
  (-68765/60064 + (140465*rr)/420448)*Z1*Z2*Z3*Z5^3 + 
  (-42055/120128 - (56717*rr)/840896)*Z1^2*Z4*Z5^3 + 
  (30751/480512 + (91477*rr)/3363584)*Z1^2*Z2^3*Z6 + 
  (-58603/120128 - (108425*rr)/840896)*Z1^3*Z2*Z3*Z6 - 2*rr*Z3^5*Z6 + 
  (27/480512 - (204951*rr)/3363584)*Z1^4*Z4*Z6 + 
  (11313/30032 + (107147*rr)/210224)*Z2*Z3^3*Z4*Z6 + 
  (-55089/60064 + (243045*rr)/420448)*Z2^2*Z3*Z4^2*Z6 + 
  (69743/60064 + (254085*rr)/420448)*Z1*Z3^2*Z4^2*Z6 + 
  (-45483/240256 - (1117721*rr)/1681792)*Z1*Z2*Z4^3*Z6 + 
  (-16583/60064 - (19613*rr)/420448)*Z2^2*Z3^2*Z5*Z6 + 
  (-20165/15016 + (89197*rr)/105112)*Z1*Z3^3*Z5*Z6 + 
  (67597/120128 - (420849*rr)/840896)*Z2^3*Z4*Z5*Z6 + 
  (259121/120128 + (960251*rr)/840896)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-245231/240256 + (177403*rr)/1681792)*Z1^2*Z4^2*Z5*Z6 + 
  (135911/240256 - (538163*rr)/1681792)*Z1*Z2^2*Z5^2*Z6 + 
  (61261/120128 + (313855*rr)/840896)*Z1^2*Z3*Z5^2*Z6 + 
  (-56943/30032 + (43639*rr)/210224)*Z2*Z5^4*Z6 + 
  (55015/480512 + (65069*rr)/3363584)*Z2^3*Z3*Z6^2 + 
  (123737/120128 + (69147*rr)/840896)*Z1*Z2*Z3^2*Z6^2 + 
  (15817/480512 - (269021*rr)/3363584)*Z1*Z2^2*Z4*Z6^2 + 
  (28419/120128 - (28953*rr)/120128)*Z1^2*Z3*Z4*Z6^2 + 
  (2921/120128 - (22267*rr)/120128)*Z1^2*Z2*Z5*Z6^2 + Z3*Z4^2*Z5*Z6^2 + 
  (-31433/30032 + (53405*rr)/210224)*Z2*Z4*Z5^2*Z6^2 + 
  (-1557/3754 + (44413*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (-11707/240256 - (13031*rr)/240256)*Z1^3*Z6^3 + 
  (-114899/240256 + (310447*rr)/1681792)*Z2*Z4^2*Z6^3 + 
  (-139241/120128 + (213173*rr)/840896)*Z2*Z3*Z5*Z6^3 + 
  (60093/120128 + (63503*rr)/840896)*Z1*Z4*Z5*Z6^3 + 
  (28917/120128 + (46415*rr)/840896)*Z2^2*Z6^4 + 
  (-14409/120128 + (85315*rr)/840896)*Z1*Z3*Z6^4, 
 (-772003/240256 - (195575*rr)/240256)*Z1*Z2^2*Z3^3 + 
  (146895/60064 + (37299*rr)/60064)*Z1^2*Z3^4 + 
  (-1390385/961024 - (273933*rr)/961024)*Z1*Z2^3*Z3*Z4 + 
  (-899663/480512 - (530291*rr)/480512)*Z1^2*Z2*Z3^2*Z4 + 
  (-118671/120128 - (10675*rr)/120128)*Z1^2*Z2^2*Z4^2 + 
  (226263/480512 - (149029*rr)/480512)*Z1^3*Z3*Z4^2 + 
  (-57/32 + (11*rr)/32)*Z3^3*Z4^3 + (2832973/480512 - (1545671*rr)/480512)*Z2*
   Z3*Z4^4 + (-355617/1922048 - (324157*rr)/1922048)*Z1*Z2^4*Z5 + 
  (-1098753/1922048 + (924259*rr)/1922048)*Z1^2*Z2^2*Z3*Z5 + 
  (3375/120128 - (21677*rr)/120128)*Z1^3*Z3^2*Z5 + 
  (98163/961024 + (54407*rr)/961024)*Z1^3*Z2*Z4*Z5 + 
  (-49/8 - (13*rr)/8)*Z3^4*Z4*Z5 + (-434439/120128 + (511413*rr)/120128)*Z2*
   Z3^2*Z4^2*Z5 + (-1897443/480512 + (200393*rr)/480512)*Z2^2*Z4^3*Z5 + 
  (-708407/120128 - (117691*rr)/120128)*Z1*Z3*Z4^3*Z5 + 
  (54813/30032 - (32887*rr)/30032)*Z2*Z3^3*Z5^2 + 
  (1665701/240256 + (5681*rr)/240256)*Z2^2*Z3*Z4*Z5^2 + 
  (79401/15016 - (10459*rr)/15016)*Z1*Z3^2*Z4*Z5^2 + 
  (2061799/961024 + (612779*rr)/961024)*Z1*Z2*Z4^2*Z5^2 + 
  (-77197/480512 - (38009*rr)/480512)*Z2^3*Z5^3 + 
  (171115/240256 + (107935*rr)/240256)*Z1*Z2*Z3*Z5^3 + 
  (-3943/480512 - (144171*rr)/480512)*Z1^2*Z4*Z5^3 + 
  (-366273/1922048 + (110755*rr)/1922048)*Z1^2*Z2^3*Z6 + 
  (-78703/480512 + (39149*rr)/480512)*Z1^3*Z2*Z3*Z6 + 
  (3/4 - (9*rr)/4)*Z3^5*Z6 + (183563/1922048 - (81217*rr)/1922048)*Z1^4*Z4*
   Z6 + (616601/120128 + (11349*rr)/120128)*Z2*Z3^3*Z4*Z6 + 
  (354743/240256 + (318523*rr)/240256)*Z2^2*Z3*Z4^2*Z6 + 
  (-120753/240256 - (338573*rr)/240256)*Z1*Z3^2*Z4^2*Z6 + 
  (-3449595/961024 + (275729*rr)/961024)*Z1*Z2*Z4^3*Z6 + 
  (359393/240256 - (170499*rr)/240256)*Z2^2*Z3^2*Z5*Z6 + 
  (228761/60064 + (64309*rr)/60064)*Z1*Z3^3*Z5*Z6 + 
  (-996555/480512 - (90495*rr)/480512)*Z2^3*Z4*Z5*Z6 + 
  (1494969/480512 - (212491*rr)/480512)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (-369759/961024 + (207037*rr)/961024)*Z1^2*Z4^2*Z5*Z6 + 
  (-648921/961024 + (618731*rr)/961024)*Z1*Z2^2*Z5^2*Z6 + 
  (574901/480512 - (171967*rr)/480512)*Z1^2*Z3*Z5^2*Z6 + 
  (26915/120128 + (108007*rr)/120128)*Z2*Z5^4*Z6 + 
  (-1050825/1922048 - (68677*rr)/1922048)*Z2^3*Z3*Z6^2 + 
  (62677/480512 - (342303*rr)/480512)*Z1*Z2*Z3^2*Z6^2 + 
  (395321/1922048 + (408565*rr)/1922048)*Z1*Z2^2*Z4*Z6^2 + 
  (-798133/480512 - (16001*rr)/480512)*Z1^2*Z3*Z4*Z6^2 + 
  (97185/480512 + (2333*rr)/480512)*Z1^2*Z2*Z5*Z6^2 + Z3^2*Z5^2*Z6^2 + 
  (21959/120128 + (36475*rr)/120128)*Z2*Z4*Z5^2*Z6^2 + 
  (97231/120128 + (11323*rr)/120128)*Z1*Z5^3*Z6^2 + 
  (-21495/961024 - (7163*rr)/961024)*Z1^3*Z6^3 + 
  (1233469/961024 + (408169*rr)/961024)*Z2*Z4^2*Z6^3 + 
  (70491/480512 - (164657*rr)/480512)*Z2*Z3*Z5*Z6^3 + 
  (-70347/480512 - (34399*rr)/480512)*Z1*Z4*Z5*Z6^3 + 
  (-31039/480512 - (18243*rr)/480512)*Z2^2*Z6^4 + 
  (2165/60064 + (5443*rr)/60064)*Z1*Z3*Z6^4, 
 (-59897/30032 + (87117*rr)/210224)*Z1*Z2^2*Z3^3 + 
  (6967/3754 - (14447*rr)/26278)*Z1^2*Z3^4 + 
  (-62947/120128 + (481407*rr)/840896)*Z1*Z2^3*Z3*Z4 + 
  (-86951/60064 + (149267*rr)/420448)*Z1^2*Z2*Z3^2*Z4 + 
  (-33673/60064 + (26491*rr)/60064)*Z1^2*Z2^2*Z4^2 + 
  (-8801/30032 - (38123*rr)/210224)*Z1^3*Z3*Z4^2 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^3 + (-371037/60064 - (862527*rr)/420448)*Z2*Z3*
   Z4^4 + (-48583/240256 + (43187*rr)/1681792)*Z1*Z2^4*Z5 + 
  (294321/240256 + (575835*rr)/1681792)*Z1^2*Z2^2*Z3*Z5 + 
  (-7249/15016 - (4755*rr)/105112)*Z1^3*Z3^2*Z5 + 
  (61871/120128 + (3539*rr)/120128)*Z1^3*Z2*Z4*Z5 + (-1 + 3*rr)*Z3^4*Z4*Z5 + 
  (71933/15016 - (72353*rr)/105112)*Z2*Z3^2*Z4^2*Z5 + 
  (38505/60064 + (61285*rr)/60064)*Z2^2*Z4^3*Z5 + 
  (-63321/15016 + (223725*rr)/105112)*Z1*Z3*Z4^3*Z5 + 
  (399/3754 + (32041*rr)/26278)*Z2*Z3^3*Z5^2 + 
  (-67293/30032 - (398495*rr)/210224)*Z2^2*Z3*Z4*Z5^2 + 
  (-2314/1877 - (17842*rr)/13139)*Z1*Z3^2*Z4*Z5^2 + 
  (244061/120128 - (425921*rr)/840896)*Z1*Z2*Z4^2*Z5^2 + 
  (-50931/60064 + (4857*rr)/60064)*Z2^3*Z5^3 + 
  (24349/30032 - (74321*rr)/210224)*Z1*Z2*Z3*Z5^3 + 
  (-24881/60064 - (68507*rr)/420448)*Z1^2*Z4*Z5^3 + 
  (-6465/240256 + (102197*rr)/1681792)*Z1^2*Z2^3*Z6 + 
  (934/1877 + (745*rr)/26278)*Z1^3*Z2*Z3*Z6 + 
  (8889/240256 - (42573*rr)/1681792)*Z1^4*Z4*Z6 + 
  (30555/15016 - (179271*rr)/105112)*Z2*Z3^3*Z4*Z6 + 
  (96655/30032 - (38235*rr)/210224)*Z2^2*Z3*Z4^2*Z6 + 
  (-150347/30032 - (98809*rr)/210224)*Z1*Z3^2*Z4^2*Z6 + 
  (16959/120128 + (1086325*rr)/840896)*Z1*Z2*Z4^3*Z6 + 
  (-27037/30032 - (163663*rr)/210224)*Z2^2*Z3^2*Z5*Z6 + 
  (25001/7508 - (41533*rr)/52556)*Z1*Z3^3*Z5*Z6 + 
  (-23887/60064 + (341403*rr)/420448)*Z2^3*Z4*Z5*Z6 + 
  (-175611/60064 - (536873*rr)/420448)*Z1*Z2*Z3*Z4*Z5*Z6 + 
  (64767/120128 + (11957*rr)/840896)*Z1^2*Z4^2*Z5*Z6 + 
  (93177/120128 + (568339*rr)/840896)*Z1*Z2^2*Z5^2*Z6 + 
  (-56401/60064 - (235643*rr)/420448)*Z1^2*Z3*Z5^2*Z6 + 
  (34361/15016 - (20485*rr)/105112)*Z2*Z5^4*Z6 + 
  (-93071/240256 + (235419*rr)/1681792)*Z2^3*Z3*Z6^2 + 
  (-80689/60064 - (52083*rr)/420448)*Z1*Z2*Z3^2*Z6^2 + 
  (128563/240256 + (13361*rr)/1681792)*Z1*Z2^2*Z4*Z6^2 + 
  (-41347/60064 + (40729*rr)/60064)*Z1^2*Z3*Z4*Z6^2 + 
  (18987/60064 + (5359*rr)/60064)*Z1^2*Z2*Z5*Z6^2 + 
  (9261/15016 - (15805*rr)/105112)*Z2*Z4*Z5^2*Z6^2 + 
  (4207/15016 - (51263*rr)/105112)*Z1*Z5^3*Z6^2 + 
  (10747/120128 + (3647*rr)/120128)*Z1^3*Z6^3 + Z3^2*Z4*Z6^3 + 
  (152331/120128 - (278983*rr)/840896)*Z2*Z4^2*Z6^3 + 
  (-3223/60064 - (182853*rr)/420448)*Z2*Z3*Z5*Z6^3 + 
  (-29661/60064 + (20177*rr)/420448)*Z1*Z4*Z5*Z6^3 + 
  (-15041/60064 + (7909*rr)/420448)*Z2^2*Z6^4 + 
  (5047/60064 - (36957*rr)/420448)*Z1*Z3*Z6^4, 
 (-23799943/24580256 - (15734219*rr)/24580256)*Z1^4*Z2^2 + 
  (48059457/3072532 + (52508893*rr)/3072532)*Z2^3*Z3^3 + 
  (328808211/3072532 - (6454873*rr)/3072532)*Z1*Z2*Z3^4 + 
  (-65051501/1536266 + (14083367*rr)/1536266)*Z2^4*Z3*Z4 + 
  (407277069/6145064 + (263628537*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (44507751/768133 + (10637611*rr)/768133)*Z1^2*Z3^3*Z4 + 
  (-33484869/12290128 + (2016431*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (-231711437/12290128 + (160169799*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-23799943/12290128 - (15734219*rr)/12290128)*Z1^3*Z4^3 + 
  (-188806175/12290128 + (103536125*rr)/12290128)*Z2^5*Z5 + 
  (231115697/12290128 + (41420941*rr)/12290128)*Z1*Z2^3*Z3*Z5 + 
  (454972339/12290128 - (152341561*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (-773075289/24580256 - (84891797*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-185106041/24580256 - (187770165*rr)/24580256)*Z1^3*Z3*Z4*Z5 + 
  (57/2 - (11*rr)/2)*Z3^3*Z4^2*Z5 + 
  (219777893/3072532 - (48278031*rr)/3072532)*Z2*Z3*Z4^3*Z5 + 
  (-512389149/24580256 + (20362551*rr)/24580256)*Z1^3*Z2*Z5^2 + 
  (34 - 38*rr)*Z3^4*Z5^2 + (-25977725/3072532 - (255429289*rr)/3072532)*Z2*
   Z3^2*Z4*Z5^2 + (-580713559/12290128 - (238466139*rr)/12290128)*Z2^2*Z4^2*
   Z5^2 + (222719821/12290128 - (247846087*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-5246555/768133 - (5771535*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (82024689/3072532 - (49552179*rr)/3072532)*Z1*Z3^2*Z5^3 + 
  (-260038001/6145064 + (52718771*rr)/6145064)*Z1*Z2*Z4*Z5^3 + 
  (-55644849/3072532 + (29993331*rr)/3072532)*Z1^2*Z5^4 + 
  (337320239/24580256 - (57076525*rr)/24580256)*Z1*Z2^4*Z6 + 
  (-168911429/12290128 + (33355439*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (317380563/24580256 + (12596071*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-132598153/24580256 + (81093115*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (49 + 13*rr)*Z3^4*Z4*Z6 + (129365177/768133 + (23340021*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (-136865199/6145064 - (66772819*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-97154261/24580256 - (23328673*rr)/24580256)*Z1^4*Z5*Z6 + 
  (-51958299/3072532 - (47755663*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (193977359/3072532 - (2954701*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (400223181/6145064 - (60706375*rr)/6145064)*Z1*Z3^2*Z4*Z5*Z6 + 
  (32645383/12290128 + (154802251*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (214345905/12290128 - (117671027*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (-670976429/12290128 + (182460391*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-70474887/12290128 + (63394357*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (-16255807/6145064 + (34434141*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (240021397/3072532 - (49499935*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-9981303/1536266 - (11773179*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (617964429/12290128 + (81913977*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (30199421/12290128 + (77773737*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (-132098625/24580256 - (44119261*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (314737199/12290128 + (54742995*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (-37775169/3072532 + (20773955*rr)/3072532)*Z2*Z5^3*Z6^2 + 
  (8876303/3072532 - (10799885*rr)/3072532)*Z1^2*Z2*Z6^3 + 
  (25816267/1536266 - (5982769*rr)/1536266)*Z2*Z4*Z5*Z6^3 + 
  (22041231/3072532 - (3355405*rr)/3072532)*Z1*Z5^2*Z6^3 + 
  (69991585/3072532 + (17510317*rr)/3072532)*Z2*Z3*Z6^4 + 
  (72552161/12290128 - (18173571*rr)/12290128)*Z1*Z4*Z6^4 + Z6^6, 
 (-3585989/196642048 - (3263185*rr)/196642048)*Z1^4*Z2^2 + 
  (182257283/49160512 - (9225129*rr)/49160512)*Z2^3*Z3^3 + 
  (-23903309/24580256 - (5491065*rr)/24580256)*Z1*Z2*Z3^4 + 
  (83774167/98321024 + (87000283*rr)/98321024)*Z2^4*Z3*Z4 + 
  (441204949/98321024 - (59437151*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (97224943/49160512 + (9488147*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-6607071/98321024 + (80701*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (11275149/24580256 + (13723321*rr)/24580256)*Z1^2*Z2*Z3*Z4^2 + 
  (-3585989/98321024 - (3263185*rr)/98321024)*Z1^3*Z4^3 + 
  (105290101/196642048 + (106579393*rr)/196642048)*Z2^5*Z5 + 
  (46549479/98321024 - (65426133*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (-140240181/196642048 - (209540225*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (-27869713/24580256 + (8088435*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (54601877/196642048 - (1085087*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (47/16 - (45*rr)/16)*Z3^3*Z4^2*Z5 + 
  (-61836005/49160512 - (156481393*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (32030925/196642048 + (56075705*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (-35/4 + rr/4)*Z3^4*Z5^2 + (-139626953/12290128 + (4846779*rr)/12290128)*Z2*
   Z3^2*Z4*Z5^2 + (-421324697/98321024 + (154091563*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (-493328015/98321024 - (5062323*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (25881773/24580256 - (22975559*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (-48280235/24580256 - (1460207*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (102211111/49160512 + (55917291*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (10344865/12290128 + (2453725*rr)/12290128)*Z1^2*Z5^4 + Z4*Z5^5 + 
  (14576201/49160512 - (14536091*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-62711121/98321024 + (40188435*rr)/98321024)*Z1^2*Z2^2*Z3*Z6 + 
  (7020057/12290128 - (1980875*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (38493525/393284096 + (54973985*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (17/4 - (3*rr)/4)*Z3^4*Z4*Z6 + (61357771/12290128 - (33357953*rr)/12290128)*
   Z2*Z3^2*Z4^2*Z6 + (-5087909/6145064 + (1657423*rr)/6145064)*Z1*Z3*Z4^3*
   Z6 + (17836487/196642048 + (10225931*rr)/196642048)*Z1^4*Z5*Z6 + 
  (-12612513/6145064 + (4490747*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (26005059/12290128 - (3782169*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-130845767/49160512 - (86497419*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (264713849/196642048 + (25411125*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-48521277/24580256 - (16984937*rr)/24580256)*Z2^3*Z5^2*Z6 + 
  (92168371/49160512 + (40566247*rr)/49160512)*Z1*Z2*Z3*Z5^2*Z6 + 
  (12636649/12290128 - (1084411*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (6992649/12290128 + (4582545*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (-1331303/6145064 - (9245035*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (-184188759/196642048 - (25943771*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (44316373/98321024 - (59304191*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (19603483/98321024 - (18000625*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (-59366267/98321024 + (41288241*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (5042895/12290128 - (3874033*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  (6208027/12290128 + (5939013*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (-50635157/196642048 - (7676545*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (-4092959/49160512 - (21150971*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-2182663/6145064 - (1438865*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (15635545/24580256 - (6359745*rr)/24580256)*Z2*Z3*Z6^4 + 
  (-17350503/49160512 - (806951*rr)/49160512)*Z1*Z4*Z6^4, 
 (5701353/49160512 - (1465787*rr)/49160512)*Z1^4*Z2^2 + 
  (-6191991/12290128 - (3341291*rr)/12290128)*Z2^3*Z3^3 + 
  (-53496003/6145064 + (540957*rr)/6145064)*Z1*Z2*Z3^4 + 
  (1759789/24580256 - (15517351*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-17991357/24580256 - (20446057*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-50940629/12290128 + (1484671*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-1139789/24580256 - (1791785*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11920483/12290128 - (8751455*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (5701353/24580256 - (1465787*rr)/24580256)*Z1^3*Z4^3 + 
  (-32448329/49160512 - (6722629*rr)/49160512)*Z2^5*Z5 + 
  (38354039/24580256 - (5779549*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (71586457/49160512 - (11437243*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (3536175/24580256 - (6601845*rr)/24580256)*Z1^2*Z2^2*Z4*Z5 + 
  (-12660321/49160512 + (40767155*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (51/4 + (7*rr)/4)*Z3^3*Z4^2*Z5 + 
  (136782551/12290128 - (10971685*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (200771/49160512 + (10908791*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (-7 - 3*rr)*Z3^4*Z5^2 + (-8495767/1536266 + (2160991*rr)/1536266)*Z2*Z3^2*
   Z4*Z5^2 + (-90984181/24580256 - (17239905*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (44165/24580256 - (36669103*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (16196441/3072532 + (1580063*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (-14393279/6145064 - (3530579*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-2051101/12290128 + (11139155*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (7335077/6145064 + (756117*rr)/6145064)*Z1^2*Z5^4 + 
  (1034221/3072532 + (883253*rr)/6145064)*Z1*Z2^4*Z6 + 
  (-2443623/1536266 - (2634099*rr)/6145064)*Z1^2*Z2^2*Z3*Z6 + 
  (4016721/24580256 + (8893865*rr)/24580256)*Z1^3*Z3^2*Z6 + 
  (-24980755/98321024 - (19294695*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  2*rr*Z3^4*Z4*Z6 + (9024307/3072532 - (2040145*rr)/3072532)*Z2*Z3^2*Z4^2*
   Z6 + (-14781637/6145064 + (3443247*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3597113/49160512 + (9698515*rr)/49160512)*Z1^4*Z5*Z6 + 
  (-58454485/6145064 + (15823909*rr)/6145064)*Z2*Z3^3*Z5*Z6 + 
  (-20279781/6145064 + (6881165*rr)/6145064)*Z2^2*Z3*Z4*Z5*Z6 + 
  (43547833/12290128 - (16300355*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-64882747/49160512 - (11529087*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (5567693/12290128 - (11975359*rr)/12290128)*Z2^3*Z5^2*Z6 + 
  (5840883/3072532 + (606600*rr)/768133)*Z1*Z2*Z3*Z5^2*Z6 + 
  (22825003/12290128 + (4847609*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  Z4^2*Z5^3*Z6 + (-10758129/24580256 + (11056765*rr)/24580256)*Z2^2*Z3^2*
   Z6^2 + (11199111/12290128 + (1656877*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (40252265/49160512 - (10373603*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-11086575/6145064 - (11539661*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (15736753/24580256 - (7092059*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (-10669993/6145064 - (372319*rr)/12290128)*Z1*Z2^2*Z5*Z6^2 + 
  (4702259/49160512 - (10199247*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-3703009/49160512 - (60451*rr)/49160512)*Z2*Z5^3*Z6^2 + 
  (-1122671/3072532 + (1702537*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (32262241/49160512 + (13797899*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (-21565093/98321024 - (32545167*rr)/98321024)*Z1*Z5^2*Z6^3 + 
  (-5231079/98321024 + (1822891*rr)/98321024)*Z2*Z3*Z6^4 + 
  (-59943827/98321024 - (9097273*rr)/98321024)*Z1*Z4*Z6^4, 
 (732107/12290128 + (83775*rr)/12290128)*Z1^4*Z2^2 + 
  (-13596801/3072532 + (3404315*rr)/3072532)*Z2^3*Z3^3 + 
  (5296088/768133 - (1783725*rr)/768133)*Z1*Z2*Z3^4 + 
  (-12126907/6145064 - (7605007*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-17421695/6145064 + (26143341*rr)/6145064)*Z1*Z2^2*Z3^2*Z4 + 
  (-1178865/3072532 + (377259*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (1426641/1536266 + (535579*rr)/1536266)*Z1*Z2^3*Z4^2 + 
  (-11017347/6145064 - (4650599*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (732107/6145064 + (83775*rr)/6145064)*Z1^3*Z4^3 + 
  (-24200879/12290128 - (9643923*rr)/12290128)*Z2^5*Z5 + 
  (4757545/6145064 + (13301033*rr)/6145064)*Z1*Z2^3*Z3*Z5 + 
  (71431607/12290128 + (23374291*rr)/12290128)*Z1^2*Z2*Z3^2*Z5 + 
  (1235595/1536266 - (839186*rr)/768133)*Z1^2*Z2^2*Z4*Z5 + 
  (-27913447/12290128 - (9499611*rr)/12290128)*Z1^3*Z3*Z4*Z5 + 
  (-5 + 7*rr)*Z3^3*Z4^2*Z5 + (30759619/3072532 + (28142551*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z5 + 
  (-29921355/12290128 - (8272663*rr)/12290128)*Z1^3*Z2*Z5^2 + 
  (28 - 4*rr)*Z3^4*Z5^2 + (12176747/768133 - (6947169*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (46927567/6145064 - (32338621*rr)/6145064)*Z2^2*Z4^2*Z5^2 + 
  (69418245/6145064 - (5347359*rr)/6145064)*Z1*Z3*Z4^2*Z5^2 + 
  (-8313931/1536266 + (4582113*rr)/1536266)*Z2^2*Z3*Z5^3 + 
  (6385974/768133 - (1315681*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (-25776563/3072532 - (4774467*rr)/3072532)*Z1*Z2*Z4*Z5^3 + 
  (-12088805/3072532 + (1725817*rr)/3072532)*Z1^2*Z5^4 + 
  (2008741/12290128 + (7778501*rr)/12290128)*Z1*Z2^4*Z6 + 
  (11624371/12290128 - (18637821*rr)/12290128)*Z1^2*Z2^2*Z3*Z6 + 
  (-4706383/6145064 + (3717595*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (-8383315/24580256 - (5580815*rr)/24580256)*Z1^3*Z2*Z4*Z6 + 
  (-7 + 3*rr)*Z3^4*Z4*Z6 + (2312282/768133 + (7660888*rr)/768133)*Z2*Z3^2*
   Z4^2*Z6 + (5/4 + rr/4)*Z2^2*Z4^3*Z6 + 
  (-2086193/1536266 - (3541229*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-9993047/12290128 - (2935943*rr)/12290128)*Z1^4*Z5*Z6 + 
  (-9104803/3072532 - (24983929*rr)/3072532)*Z2*Z3^3*Z5*Z6 + 
  (-6724271/3072532 + (500187*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (16824567/1536266 + (2628923*rr)/768133)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-39400097/12290128 - (3572877*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (24754005/3072532 + (3230299*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (-33969777/3072532 + (290607*rr)/3072532)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-12328289/3072532 + (3771049*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (-44190919/12290128 - (6818453*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (47462743/6145064 + (13651877*rr)/6145064)*Z1*Z3^3*Z6^2 + 
  (28720523/12290128 - (1007565*rr)/12290128)*Z2^3*Z4*Z6^2 + 
  (69616803/12290128 + (12600221*rr)/12290128)*Z1*Z2*Z3*Z4*Z6^2 + 
  (1839423/6145064 + (6337337*rr)/6145064)*Z1^2*Z4^2*Z6^2 + 
  (9060949/6145064 - (9310187*rr)/6145064)*Z1*Z2^2*Z5*Z6^2 + 
  (27241091/24580256 + (31373241*rr)/24580256)*Z1^2*Z3*Z5*Z6^2 + 
  Z4^3*Z5*Z6^2 + (-54151405/24580256 - (8110119*rr)/24580256)*Z2*Z5^3*Z6^2 + 
  (17786521/24580256 - (8509993*rr)/24580256)*Z1^2*Z2*Z6^3 + 
  (30905039/24580256 + (27433565*rr)/24580256)*Z2*Z4*Z5*Z6^3 + 
  (98238295/49160512 + (7187557*rr)/49160512)*Z1*Z5^2*Z6^3 + 
  (-15674853/49160512 + (54579953*rr)/49160512)*Z2*Z3*Z6^4 + 
  (67610859/49160512 - (16162687*rr)/49160512)*Z1*Z4*Z6^4, 
 (9783337/196642048 - (2107355*rr)/196642048)*Z1^4*Z2^2 + 
  (-113330247/49160512 + (14634101*rr)/49160512)*Z2^3*Z3^3 + 
  (17164339/24580256 + (25722631*rr)/24580256)*Z1*Z2*Z3^4 + 
  (-115336699/98321024 - (67184111*rr)/98321024)*Z2^4*Z3*Z4 + 
  (-383335597/98321024 + (118979815*rr)/98321024)*Z1*Z2^2*Z3^2*Z4 + 
  (-90390401/49160512 + (26025187*rr)/49160512)*Z1^2*Z3^3*Z4 + 
  (-1242037/98321024 - (2972673*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-52469421/49160512 - (18413209*rr)/49160512)*Z1^2*Z2*Z3*Z4^2 + 
  (9783337/98321024 - (2107355*rr)/98321024)*Z1^3*Z4^3 + 
  (-174036721/196642048 - (54539981*rr)/196642048)*Z2^5*Z5 + 
  (-23550705/98321024 + (49298099*rr)/98321024)*Z1*Z2^3*Z3*Z5 + 
  (323851561/196642048 + (107174949*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (34558609/98321024 - (45960595*rr)/98321024)*Z1^2*Z2^2*Z4*Z5 + 
  (42229407/196642048 - (7424125*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (23/16 + (27*rr)/16)*Z3^3*Z4^2*Z5 + 
  (181545211/49160512 + (83953903*rr)/49160512)*Z2*Z3*Z4^3*Z5 + 
  (-60417837/196642048 - (45646233*rr)/196642048)*Z1^3*Z2*Z5^2 + 
  (17/4 - (3*rr)/4)*Z3^4*Z5^2 + (48223317/6145064 - (8048863*rr)/6145064)*Z2*
   Z3^2*Z4*Z5^2 + (184513135/98321024 - (127487213*rr)/98321024)*Z2^2*Z4^2*
   Z5^2 + (272765025/98321024 - (34667395*rr)/98321024)*Z1*Z3*Z4^2*Z5^2 + 
  (10838823/24580256 + (10118539*rr)/24580256)*Z2^2*Z3*Z5^3 + 
  (53917509/24580256 - (771247*rr)/24580256)*Z1*Z3^2*Z5^3 + 
  (-94959023/49160512 - (29632659*rr)/49160512)*Z1*Z2*Z4*Z5^3 + 
  (-21675379/24580256 - (2475143*rr)/24580256)*Z1^2*Z5^4 + 
  (8519837/49160512 + (10876265*rr)/49160512)*Z1*Z2^4*Z6 + 
  (-51247/3072532 - (1007273*rr)/3072532)*Z1^2*Z2^2*Z3*Z6 + 
  (-19211603/98321024 + (23187161*rr)/98321024)*Z1^3*Z3^2*Z6 + 
  (-106180879/393284096 - (39799091*rr)/393284096)*Z1^3*Z2*Z4*Z6 + 
  (-7/4 + (5*rr)/4)*Z3^4*Z4*Z6 + 
  (-21314229/12290128 + (32639231*rr)/12290128)*Z2*Z3^2*Z4^2*Z6 + 
  (19585369/24580256 - (9167723*rr)/24580256)*Z1*Z3*Z4^3*Z6 + 
  (-5878505/196642048 - (7151717*rr)/196642048)*Z1^4*Z5*Z6 + 
  (7124107/12290128 - (2262193*rr)/12290128)*Z2*Z3^3*Z5*Z6 + 
  (-15150407/12290128 + (11300549*rr)/12290128)*Z2^2*Z3*Z4*Z5*Z6 + 
  (148240265/49160512 + (55005189*rr)/49160512)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-315450023/196642048 - (7877227*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (72619983/49160512 + (11501043*rr)/49160512)*Z2^3*Z5^2*Z6 + 
  (-10913635/6145064 - (3979035*rr)/6145064)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-8251507/12290128 + (1350433*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + Z3*Z5^4*Z6 + 
  (-7042427/12290128 - (986291*rr)/12290128)*Z2^2*Z3^2*Z6^2 + 
  (24550657/12290128 + (15512789*rr)/12290128)*Z1*Z3^3*Z6^2 + 
  (185314609/196642048 - (18789747*rr)/196642048)*Z2^3*Z4*Z6^2 + 
  (-24380019/98321024 + (59083993*rr)/98321024)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-30389131/98321024 + (13062465*rr)/98321024)*Z1^2*Z4^2*Z6^2 + 
  (3264507/98321024 - (22271857*rr)/98321024)*Z1*Z2^2*Z5*Z6^2 + 
  (-12509283/49160512 + (19865761*rr)/49160512)*Z1^2*Z3*Z5*Z6^2 + 
  (-6054915/6145064 - (489379*rr)/1536266)*Z2*Z5^3*Z6^2 + 
  (63355861/196642048 + (3111329*rr)/196642048)*Z1^2*Z2*Z6^3 + 
  (18121853/49160512 + (16786065*rr)/49160512)*Z2*Z4*Z5*Z6^3 + 
  (5058867/24580256 + (2103913*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (-10624969/24580256 + (8031421*rr)/24580256)*Z2*Z3*Z6^4 + 
  (7451345/24580256 + (400631*rr)/24580256)*Z1*Z4*Z6^4, 
 (-3506949/49160512 + (803695*rr)/49160512)*Z1^4*Z2^2 + 
  (6873563/12290128 + (6291983*rr)/12290128)*Z2^3*Z3^3 + 
  (44947755/6145064 - (9489329*rr)/6145064)*Z1*Z2*Z3^4 + 
  (-15406785/24580256 + (13048739*rr)/24580256)*Z2^4*Z3*Z4 + 
  (94087133/24580256 + (39019145*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (46125183/12290128 - (5406365*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (529729/24580256 + (1077661*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (4114111/6145064 + (3953395*rr)/6145064)*Z1^2*Z2*Z3*Z4^2 + 
  (-3506949/24580256 + (803695*rr)/24580256)*Z1^3*Z4^3 + 
  (5634909/49160512 + (8226569*rr)/49160512)*Z2^5*Z5 + 
  (4397943/24580256 + (13183707*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (28397059/49160512 - (9428457*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (-2309103/3072532 + (339505*rr)/3072532)*Z1^2*Z2^2*Z4*Z5 + 
  (-50509883/49160512 - (28958191*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (-33/4 + (3*rr)/4)*Z3^3*Z4^2*Z5 + 
  (-25085221/12290128 + (15248207*rr)/12290128)*Z2*Z3*Z4^3*Z5 + 
  (-41110259/49160512 - (1343623*rr)/49160512)*Z1^3*Z2*Z5^2 + 
  (7 - rr)*Z3^4*Z5^2 + (66107/3072532 - (11096689*rr)/3072532)*Z2*Z3^2*Z4*
   Z5^2 + (25587719/24580256 - (19259957*rr)/24580256)*Z2^2*Z4^2*Z5^2 + 
  (37095745/24580256 + (1090525*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (-21705759/6145064 + (1285765*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (11228373/6145064 - (4506383*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (-25917665/12290128 - (1685069*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-3235285/3072532 + (1322311*rr)/3072532)*Z1^2*Z5^4 + 
  (-242465/12290128 - (1050069*rr)/12290128)*Z1*Z2^4*Z6 + 
  (20757359/24580256 + (991971*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (102333/1536266 - (117970*rr)/768133)*Z1^3*Z3^2*Z6 + 
  (16986173/98321024 + (16891241*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-1 - rr)*Z3^4*Z4*Z6 + (14302063/3072532 + (3464659*rr)/3072532)*Z2*Z3^2*
   Z4^2*Z6 + (-600757/1536266 - (1224385*rr)/1536266)*Z1*Z3*Z4^3*Z6 + 
  (-14277617/49160512 - (5677421*rr)/49160512)*Z1^4*Z5*Z6 + 
  (705566/768133 - (2273893*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (6383189/3072532 - (3240923*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (20295049/12290128 + (5553925*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (27030577/49160512 + (18097229*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (6866701/6145064 + (1547801*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (-34268997/12290128 + (4934583*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-1936049/1536266 + (249512*rr)/768133)*Z1^2*Z4*Z5^2*Z6 + 
  (-2699957/6145064 - (658139*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (3393063/3072532 - (1818375*rr)/3072532)*Z1*Z3^3*Z6^2 + 
  (-25945359/49160512 + (12269*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (74470777/24580256 + (4889389*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (4879395/24580256 + (10017175*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (17230209/24580256 - (7422651*rr)/24580256)*Z1*Z2^2*Z5*Z6^2 + 
  (12186745/12290128 + (2691563*rr)/12290128)*Z1^2*Z3*Z5*Z6^2 + 
  Z3*Z4*Z5^2*Z6^2 + (-657715/12290128 + (2133047*rr)/12290128)*Z2*Z5^3*Z6^2 + 
  (4913267/49160512 - (9187945*rr)/49160512)*Z1^2*Z2*Z6^3 + 
  (-204711/3072532 - (1215997*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (15608247/24580256 + (2075245*rr)/24580256)*Z1*Z5^2*Z6^3 + 
  (18317999/24580256 + (2354173*rr)/24580256)*Z2*Z3*Z6^4 + 
  (12370393/24580256 - (3022745*rr)/24580256)*Z1*Z4*Z6^4, 
 (-1727423/24580256 + (576093*rr)/24580256)*Z1^4*Z2^2 + 
  (1126228/768133 - (1711060*rr)/768133)*Z2^3*Z3^3 + 
  (-4923884/768133 + (748864*rr)/768133)*Z1*Z2*Z3^4 + 
  (27936217/6145064 + (557973*rr)/6145064)*Z2^4*Z3*Z4 + 
  (-1308315/768133 - (3584039*rr)/768133)*Z1*Z2^2*Z3^2*Z4 + 
  (-2010869/3072532 - (2924673*rr)/3072532)*Z1^2*Z3^3*Z4 + 
  (576307/12290128 + (575879*rr)/12290128)*Z1*Z2^3*Z4^2 + 
  (33920245/12290128 - (2005759*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (-1727423/12290128 + (576093*rr)/12290128)*Z1^3*Z4^3 + 
  (16559243/6145064 - (585153*rr)/6145064)*Z2^5*Z5 + 
  (-8021335/3072532 - (3549859*rr)/3072532)*Z1*Z2^3*Z3*Z5 + 
  (-18581861/3072532 - (151401*rr)/3072532)*Z1^2*Z2*Z3^2*Z5 + 
  (9635297/6145064 + (6396941*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (7567513/6145064 + (2254213*rr)/6145064)*Z1^3*Z3*Z4*Z5 + 
  (-4 - 4*rr)*Z3^3*Z4^2*Z5 + (-42764699/3072532 - (9395727*rr)/3072532)*Z2*Z3*
   Z4^3*Z5 + (14203473/6145064 + (1116093*rr)/6145064)*Z1^3*Z2*Z5^2 + 
  (-14 + 6*rr)*Z3^4*Z5^2 + (-4803794/768133 + (7462802*rr)/768133)*Z2*Z3^2*Z4*
   Z5^2 + (976989/768133 + (3292049*rr)/768133)*Z2^2*Z4^2*Z5^2 + 
  (-5502186/768133 + (1842950*rr)/768133)*Z1*Z3*Z4^2*Z5^2 + 
  (55417/768133 - (1085675*rr)/768133)*Z2^2*Z3*Z5^3 + 
  (-2944531/768133 + (1373983*rr)/768133)*Z1*Z3^2*Z5^3 + 
  (5873349/768133 - (129399*rr)/768133)*Z1*Z2*Z4*Z5^3 + 
  (1950828/768133 - (643560*rr)/768133)*Z1^2*Z5^4 + 
  (-30342495/24580256 - (7401571*rr)/24580256)*Z1*Z2^4*Z6 + 
  (30409999/24580256 + (18537555*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-1981205/6145064 - (2667177*rr)/6145064)*Z1^3*Z3^2*Z6 + 
  (4312069/6145064 - (178735*rr)/6145064)*Z1^3*Z2*Z4*Z6 - 4*rr*Z3^4*Z4*Z6 + 
  (-18222983/1536266 - (10955803*rr)/1536266)*Z2*Z3^2*Z4^2*Z6 + 
  (1267446/768133 + (1363014*rr)/768133)*Z1*Z3*Z4^3*Z6 + 
  (465553/768133 + (58215*rr)/768133)*Z1^4*Z5*Z6 + 
  (3388680/768133 + (3074918*rr)/768133)*Z2*Z3^3*Z5*Z6 + 
  (-2874145/1536266 - (1441805*rr)/1536266)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-18113725/1536266 - (557373*rr)/1536266)*Z1*Z3^2*Z4*Z5*Z6 + 
  (20882217/12290128 - (10608347*rr)/12290128)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-16672767/3072532 + (1958805*rr)/3072532)*Z2^3*Z5^2*Z6 + 
  (12030835/1536266 - (1760435*rr)/1536266)*Z1*Z2*Z3*Z5^2*Z6 + 
  (3733207/3072532 - (3305541*rr)/3072532)*Z1^2*Z4*Z5^2*Z6 + 
  (6948037/3072532 - (430905*rr)/3072532)*Z2^2*Z3^2*Z6^2 + 
  (-7497986/768133 - (412106*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (-1950443/1536266 + (1048991*rr)/1536266)*Z2^3*Z4*Z6^2 + 
  (-3505874/768133 - (667929*rr)/768133)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-7850103/12290128 - (7950027*rr)/12290128)*Z1^2*Z4^2*Z6^2 + 
  (1277933/1536266 + (1305515*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-12981049/6145064 - (4619693*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (13633303/6145064 - (1743851*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (-5723305/12290128 + (4074321*rr)/12290128)*Z1^2*Z2*Z6^3 + Z3*Z4^2*Z6^3 + 
  (-11989627/6145064 - (2401169*rr)/6145064)*Z2*Z4*Z5*Z6^3 + 
  (-17421143/12290128 + (1597707*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14589013/12290128 - (10858879*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-4474695/6145064 + (1706611*rr)/6145064)*Z1*Z4*Z6^4, 
 (3096761/49160512 - (737419*rr)/49160512)*Z1^4*Z2^2 + 
  (-21329283/12290128 - (6461143*rr)/12290128)*Z2^3*Z3^3 + 
  (-16507887/6145064 + (13502541*rr)/6145064)*Z1*Z2*Z3^4 + 
  (8851601/24580256 - (19646483*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-158023833/24580256 - (15348949*rr)/24580256)*Z1*Z2^2*Z3^2*Z4 + 
  (-31351033/12290128 + (11025611*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (-516293/24580256 - (958545*rr)/24580256)*Z1*Z2^3*Z4^2 + 
  (-11744827/12290128 - (7152111*rr)/12290128)*Z1^2*Z2*Z3*Z4^2 + 
  (3096761/24580256 - (737419*rr)/24580256)*Z1^3*Z4^3 + 
  (-9728965/49160512 - (15221969*rr)/49160512)*Z2^5*Z5 + 
  (-28619231/24580256 - (2625027*rr)/24580256)*Z1*Z2^3*Z3*Z5 + 
  (-37833307/49160512 + (35757489*rr)/49160512)*Z1^2*Z2*Z3^2*Z5 + 
  (6180095/6145064 - (1301165*rr)/6145064)*Z1^2*Z2^2*Z4*Z5 + 
  (66999485/49160512 + (6435433*rr)/49160512)*Z1^3*Z3*Z4*Z5 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z5 + (-18239393/12290128 + (54595*rr)/12290128)*
   Z2*Z3*Z4^3*Z5 + (39526201/49160512 - (13921803*rr)/49160512)*Z1^3*Z2*
   Z5^2 + (-1 + 3*rr)*Z3^4*Z5^2 + (21756107/3072532 + (9564575*rr)/3072532)*
   Z2*Z3^2*Z4*Z5^2 + (55892393/24580256 + (15434405*rr)/24580256)*Z2^2*Z4^2*
   Z5^2 + (-350973/24580256 + (24216535*rr)/24580256)*Z1*Z3*Z4^2*Z5^2 + 
  (7259907/6145064 - (3385305*rr)/6145064)*Z2^2*Z3*Z5^3 + 
  (3600031/6145064 + (6709923*rr)/6145064)*Z1*Z3^2*Z5^3 + 
  (20485347/12290128 - (8799465*rr)/12290128)*Z1*Z2*Z4*Z5^3 + 
  (-367833/6145064 - (3992773*rr)/6145064)*Z1^2*Z5^4 + 
  (-265705/3072532 + (453503*rr)/3072532)*Z1*Z2^4*Z6 + 
  (-4398665/24580256 - (1167077*rr)/24580256)*Z1^2*Z2^2*Z3*Z6 + 
  (-2019573/12290128 + (2051055*rr)/12290128)*Z1^3*Z3^2*Z6 + 
  (-24005947/98321024 - (15262767*rr)/98321024)*Z1^3*Z2*Z4*Z6 + 
  (-26512841/3072532 + (1128187*rr)/3072532)*Z2*Z3^2*Z4^2*Z6 + 
  (4828061/3072532 + (546633*rr)/3072532)*Z1*Z3*Z4^3*Z6 + 
  (16894125/49160512 - (682407*rr)/49160512)*Z1^4*Z5*Z6 + 
  (7167999/1536266 + (2372127*rr)/1536266)*Z2*Z3^3*Z5*Z6 + 
  (-3221193/3072532 + (3664515*rr)/3072532)*Z2^2*Z3*Z4*Z5*Z6 + 
  (-28963749/12290128 + (11729551*rr)/12290128)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-54864751/49160512 - (10487699*rr)/49160512)*Z1*Z2*Z4^2*Z5*Z6 + 
  (-3957545/6145064 + (2721691*rr)/6145064)*Z2^3*Z5^2*Z6 + 
  (7891305/12290128 - (15866139*rr)/12290128)*Z1*Z2*Z3*Z5^2*Z6 + 
  (765035/12290128 - (6133425*rr)/12290128)*Z1^2*Z4*Z5^2*Z6 + 
  (644485/6145064 - (842131*rr)/6145064)*Z2^2*Z3^2*Z6^2 + 
  (-373145/768133 + (806072*rr)/768133)*Z1*Z3^3*Z6^2 + 
  (30198457/49160512 + (2714549*rr)/49160512)*Z2^3*Z4*Z6^2 + 
  (-64870117/24580256 + (14260799*rr)/24580256)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-23307683/24580256 - (5954999*rr)/24580256)*Z1^2*Z4^2*Z6^2 + 
  (185289/768133 + (349325*rr)/1536266)*Z1*Z2^2*Z5*Z6^2 + 
  (-8127537/6145064 + (1316605*rr)/6145064)*Z1^2*Z3*Z5*Z6^2 + 
  (-2031603/6145064 - (1659121*rr)/6145064)*Z2*Z5^3*Z6^2 + 
  (12797773/49160512 + (9121641*rr)/49160512)*Z1^2*Z2*Z6^3 + Z3^2*Z5*Z6^3 + 
  (-837721/12290128 + (2915935*rr)/12290128)*Z2*Z4*Z5*Z6^3 + 
  (-5662331/12290128 + (2148807*rr)/12290128)*Z1*Z5^2*Z6^3 + 
  (-14337273/12290128 + (377373*rr)/12290128)*Z2*Z3*Z6^4 + 
  (-662513/6145064 + (161524*rr)/768133)*Z1*Z4*Z6^4, 
 (858749/98321024 + (262067*rr)/98321024)*Z1^4*Z2^2 + 
  (-49666427/49160512 + (3972767*rr)/49160512)*Z2^3*Z3^3 + 
  (92229897/98321024 + (14095099*rr)/98321024)*Z1*Z2*Z3^4 + 
  (-7664561/24580256 - (6159219*rr)/24580256)*Z2^4*Z3*Z4 + 
  (-18783211/12290128 + (4925745*rr)/12290128)*Z1*Z2^2*Z3^2*Z4 + 
  (-3305943/12290128 + (68859*rr)/12290128)*Z1^2*Z3^3*Z4 + 
  (1346609/98321024 - (298341*rr)/98321024)*Z1*Z2^3*Z4^2 + 
  (-19387241/98321024 - (13160723*rr)/98321024)*Z1^2*Z2*Z3*Z4^2 + 
  (858749/49160512 + (262067*rr)/49160512)*Z1^3*Z4^3 + Z3^2*Z4^4 + 
  (-1280101/6145064 - (1736355*rr)/12290128)*Z2^5*Z5 + 
  (-48301767/196642048 + (43488779*rr)/196642048)*Z1*Z2^3*Z3*Z5 + 
  (56513607/196642048 + (69198053*rr)/196642048)*Z1^2*Z2*Z3^2*Z5 + 
  (57071443/196642048 - (29279799*rr)/196642048)*Z1^2*Z2^2*Z4*Z5 + 
  (10975723/196642048 - (19913119*rr)/196642048)*Z1^3*Z3*Z4*Z5 + 
  (-19/8 + (7*rr)/8)*Z3^3*Z4^2*Z5 + (-569509/1536266 + (1403463*rr)/1536266)*
   Z2*Z3*Z4^3*Z5 + (-8186249/98321024 - (13297851*rr)/98321024)*Z1^3*Z2*
   Z5^2 + (119/32 + (5*rr)/32)*Z3^4*Z5^2 + 
  (213229373/49160512 - (15093769*rr)/49160512)*Z2*Z3^2*Z4*Z5^2 + 
  (74024615/49160512 - (21519115*rr)/49160512)*Z2^2*Z4^2*Z5^2 + 
  (18519649/12290128 + (2939951*rr)/12290128)*Z1*Z3*Z4^2*Z5^2 + 
  (-121529351/196642048 + (26604747*rr)/196642048)*Z2^2*Z3*Z5^3 + 
  (95040453/98321024 + (15007919*rr)/98321024)*Z1*Z3^2*Z5^3 + 
  (-124603245/196642048 - (81202983*rr)/196642048)*Z1*Z2*Z4*Z5^3 + 
  (-2992053/6145064 - (498975*rr)/6145064)*Z1^2*Z5^4 + 
  (-16782849/393284096 + (33544493*rr)/393284096)*Z1*Z2^4*Z6 + 
  (88539453/393284096 - (45077721*rr)/393284096)*Z1^2*Z2^2*Z3*Z6 + 
  (-69181049/393284096 + (11997717*rr)/393284096)*Z1^3*Z3^2*Z6 + 
  (-2255079/49160512 - (1682383*rr)/49160512)*Z1^3*Z2*Z4*Z6 + 
  (-49/32 + (13*rr)/32)*Z3^4*Z4*Z6 + 
  (-47682791/24580256 + (31102715*rr)/24580256)*Z2*Z3^2*Z4^2*Z6 + 
  (3417755/6145064 - (1661213*rr)/6145064)*Z1*Z3*Z4^3*Z6 + 
  (-3841663/393284096 - (15653469*rr)/393284096)*Z1^4*Z5*Z6 + 
  (255121247/196642048 - (121294787*rr)/196642048)*Z2*Z3^3*Z5*Z6 + 
  (-56016301/196642048 + (19731481*rr)/196642048)*Z2^2*Z3*Z4*Z5*Z6 + 
  (64339775/98321024 + (82329053*rr)/98321024)*Z1*Z3^2*Z4*Z5*Z6 + 
  (-105362317/196642048 - (14791655*rr)/196642048)*Z1*Z2*Z4^2*Z5*Z6 + 
  (66651623/98321024 + (26881189*rr)/98321024)*Z2^3*Z5^2*Z6 + 
  (-190824553/196642048 - (64298427*rr)/196642048)*Z1*Z2*Z3*Z5^2*Z6 + 
  (-210327823/393284096 + (1681139*rr)/393284096)*Z1^2*Z4*Z5^2*Z6 + 
  (-148433407/786568192 - (97839005*rr)/786568192)*Z2^2*Z3^2*Z6^2 + 
  (174070225/393284096 + (213006547*rr)/393284096)*Z1*Z3^3*Z6^2 + 
  (134746699/393284096 + (11301665*rr)/393284096)*Z2^3*Z4*Z6^2 + 
  (55259165/786568192 + (259759927*rr)/786568192)*Z1*Z2*Z3*Z4*Z6^2 + 
  (-42835551/196642048 + (16496051*rr)/196642048)*Z1^2*Z4^2*Z6^2 + 
  (237071571/786568192 - (96458023*rr)/786568192)*Z1*Z2^2*Z5*Z6^2 + 
  (-188188995/1573136384 + (261284631*rr)/1573136384)*Z1^2*Z3*Z5*Z6^2 + 
  (-537594735/1573136384 - (175496685*rr)/1573136384)*Z2*Z5^3*Z6^2 + 
  (234801865/1573136384 - (3862213*rr)/1573136384)*Z1^2*Z2*Z6^3 + 
  (-51294133/1573136384 + (207770881*rr)/1573136384)*Z2*Z4*Z5*Z6^3 + 
  (374349589/3146272768 + (245313311*rr)/3146272768)*Z1*Z5^2*Z6^3 + 
  (-760017665/3146272768 + (386587805*rr)/3146272768)*Z2*Z3*Z6^4 + 
  (574557331/3146272768 + (70724825*rr)/3146272768)*Z1*Z4*Z6^4, 
 (-133811/6007808 - (101511*rr)/6007808)*Z1^3*Z2^3 + 
  (401433/6007808 + (304533*rr)/6007808)*Z1^4*Z2*Z3 + 
  (-1449461/187744 - (286433*rr)/187744)*Z2^2*Z3^4 + 
  (153877/46936 + (78435*rr)/46936)*Z1*Z3^5 + 
  (163911/750976 - (1503093*rr)/750976)*Z2^3*Z3^2*Z4 + 
  (-2254413/375488 - (374665*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (-20761/1501952 + (320683*rr)/1501952)*Z2^4*Z4^2 + 
  (19363/375488 - (237225*rr)/375488)*Z1*Z2^2*Z3*Z4^2 + 
  (-1951/23468 - (10471*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-1132771/1501952 + (149961*rr)/1501952)*Z1^2*Z2*Z4^3 + 
  (82539/375488 - (347841*rr)/375488)*Z2^4*Z3*Z5 + 
  (-2511721/750976 + (744459*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (473161/375488 - (130019*rr)/375488)*Z1^2*Z3^3*Z5 + 
  (1510965/3003904 + (303297*rr)/3003904)*Z1*Z2^3*Z4*Z5 + 
  (-379175/3003904 - (527243*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (401433/3003904 + (304533*rr)/3003904)*Z1^3*Z4^2*Z5 + 
  (512401/750976 + (83625*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (258681/1501952 + (70077*rr)/1501952)*Z1^3*Z3*Z5^2 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5^2 + (667169/750976 - (986019*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (2166037/1501952 + (376929*rr)/1501952)*Z1*Z4^3*Z5^2 + 
  (-1627/46936 + (133481*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (223989/187744 + (162007*rr)/187744)*Z2^2*Z4*Z5^3 + 
  (-1088819/375488 - (104463*rr)/375488)*Z1*Z3*Z4*Z5^3 + 
  (60929/46936 - (17773*rr)/187744)*Z1*Z2*Z5^4 + Z5^6 + 
  (-2492511/3003904 + (679133*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-249115/375488 + (45533*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-128081/750976 - (73633*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (-819541/1501952 - (207585*rr)/1501952)*Z1^3*Z3*Z4*Z6 + 
  (-53/16 - rr/16)*Z3^3*Z4^2*Z6 + (-1276397/375488 + (698983*rr)/375488)*Z2*
   Z3*Z4^3*Z6 + (-451811/3003904 + (176185*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (55/8 + (11*rr)/8)*Z3^4*Z5*Z6 + (-537829/187744 - (273799*rr)/187744)*Z2*
   Z3^2*Z4*Z5*Z6 + (5773611/1501952 - (271169*rr)/1501952)*Z2^2*Z4^2*Z5*Z6 + 
  (-243413/375488 + (265311*rr)/375488)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-86723/187744 + (90925*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (601179/375488 - (164375*rr)/375488)*Z1*Z3^2*Z5^2*Z6 + 
  (97767/750976 - (130561*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-294141/750976 + (176077*rr)/750976)*Z1^2*Z5^3*Z6 + 
  (-310107/3003904 - (3743*rr)/3003904)*Z1^4*Z6^2 + 
  (-607825/375488 - (458403*rr)/375488)*Z2*Z3^3*Z6^2 + 
  (124859/187744 - (157199*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (-995291/375488 + (243299*rr)/375488)*Z1*Z3^2*Z4*Z6^2 + 
  (1252161/750976 - (192739*rr)/750976)*Z1*Z2*Z4^2*Z6^2 + 
  (329391/1501952 + (125235*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-620381/750976 - (373273*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (29445/1501952 + (66649*rr)/1501952)*Z1^2*Z4*Z5*Z6^2 + 
  (-148429/1501952 + (21473*rr)/1501952)*Z1*Z2^2*Z6^3 + 
  (150803/1501952 + (68697*rr)/1501952)*Z1^2*Z3*Z6^3 + 
  (1178529/1501952 - (496437*rr)/1501952)*Z2*Z5^2*Z6^3 + 
  (-420871/750976 + (7523*rr)/750976)*Z2*Z4*Z6^4 + 
  (637369/6007808 - (748533*rr)/6007808)*Z1*Z5*Z6^4, 
 (196673/1501952 + (81085*rr)/1501952)*Z1^3*Z2^3 + 
  (-590019/1501952 - (243255*rr)/1501952)*Z1^4*Z2*Z3 + 
  (253367/46936 + (64267*rr)/46936)*Z2^2*Z3^4 + 
  (8533/23468 - (22737*rr)/23468)*Z1*Z3^5 + 
  (-744177/187744 + (239667*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (992743/93872 - (17645*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (-207885/375488 - (301049*rr)/375488)*Z2^4*Z4^2 + 
  (32905/93872 + (62677*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (43411/23468 + (8591*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (949729/375488 - (254467*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (5261/93872 + (109225*rr)/93872)*Z2^4*Z3*Z5 + 
  (382359/187744 - (340957*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-463297/93872 + (70647*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (-841131/750976 - (23679*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-308159/750976 + (169773*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-590019/750976 - (243255*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-1247/11734 - (23743*rr)/93872)*Z1^2*Z2^2*Z5^2 + 
  (-290805/375488 - (39141*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5^2 + (802029/187744 + (500297*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (-770875/375488 - (45295*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (-165455/93872 - (284305*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (-234043/93872 - (94549*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (536789/93872 + (30885*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-147923/187744 + (57003*rr)/187744)*Z1*Z2*Z5^4 + 
  (645625/750976 - (282587*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (69087/93872 + (34557*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (121443/187744 + (21281*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (346183/375488 + (6443*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (-9/4 - (5*rr)/4)*Z3^3*Z4^2*Z6 + (-41237/93872 - (321217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (-117159/750976 - (199523*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-7/2 + (9*rr)/2)*Z3^4*Z5*Z6 + (598277/93872 + (326711*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1821241/375488 + (390235*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (-97661/93872 - (5865*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-247565/187744 - (253259*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (-619123/187744 + (185951*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (-66295/93872 - (699*rr)/11734)*Z1*Z2*Z4*Z5^2*Z6 + 
  (74331/375488 - (66583*rr)/375488)*Z1^2*Z5^3*Z6 + Z4*Z5^4*Z6 + 
  (42193/750976 - (21835*rr)/750976)*Z1^4*Z6^2 + 
  (707361/187744 + (154115*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (9711/93872 + (53857*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (121457/187744 - (27733*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (-415521/187744 + (110243*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (-141359/375488 - (100931*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (321791/187744 + (213995*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-133293/375488 + (9347*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (39289/750976 - (28309*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (225349/750976 + (47311*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-605933/750976 + (427465*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (330603/375488 - (93215*rr)/375488)*Z2*Z4*Z6^4 + 
  (-626001/3003904 + (750893*rr)/3003904)*Z1*Z5*Z6^4, 
 (-18343/93872 + (14923*rr)/187744)*Z1^3*Z2^3 + 
  (55029/93872 - (44769*rr)/187744)*Z1^4*Z2*Z3 + 
  (-70873/23468 + (140017*rr)/23468)*Z2^2*Z3^4 + 
  (797075/93872 + (161113*rr)/93872)*Z1*Z3^5 + 
  (-434705/46936 - (32797*rr)/46936)*Z2^3*Z3^2*Z4 + 
  (370685/93872 + (810127*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (287891/93872 - (37929*rr)/93872)*Z2^4*Z4^2 + 
  (-84717/46936 + (29101*rr)/46936)*Z1*Z2^2*Z3*Z4^2 + 
  (-72805/23468 + (51293*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (276697/93872 + (124981*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-290171/46936 + (29355*rr)/46936)*Z2^4*Z3*Z5 + 
  (1876065/187744 + (261083*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (-738727/187744 - (641349*rr)/187744)*Z1^2*Z3^3*Z5 + 
  (37321/46936 - (58265*rr)/93872)*Z1*Z2^3*Z4*Z5 + 
  (-910245/375488 - (116251*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (55029/46936 - (44769*rr)/93872)*Z1^3*Z4^2*Z5 + 
  (375885/750976 - (169561*rr)/750976)*Z1^2*Z2^2*Z5^2 + 
  (236907/750976 - (333903*rr)/750976)*Z1^3*Z3*Z5^2 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5^2 + (-935155/93872 + (168187*rr)/93872)*Z2*Z3*Z4^2*
   Z5^2 + (29815/93872 - (55321*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (4414469/375488 - (1190225*rr)/375488)*Z2*Z3^2*Z5^3 + 
  (1461297/375488 - (821645*rr)/375488)*Z2^2*Z4*Z5^3 + 
  (-533123/187744 + (476007*rr)/187744)*Z1*Z3*Z4*Z5^3 + 
  (-1798867/750976 - (320729*rr)/750976)*Z1*Z2*Z5^4 + 
  (916325/375488 + (186051*rr)/375488)*Z1*Z2^3*Z3*Z6 + 
  (84257/375488 + (243683*rr)/375488)*Z1^2*Z2*Z3^2*Z6 + 
  (-496231/750976 + (203371*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (4365/11734 + (47749*rr)/46936)*Z1^3*Z3*Z4*Z6 + (11 - rr)*Z3^3*Z4^2*Z6 + 
  (115388/5867 - (8073*rr)/11734)*Z2*Z3*Z4^3*Z6 + 
  (719529/750976 - (62845*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-21 - 3*rr)*Z3^4*Z5*Z6 + (-4537393/375488 + (1988877*rr)/375488)*Z2*Z3^2*
   Z4*Z5*Z6 + (-1076489/187744 - (618703*rr)/187744)*Z2^2*Z4^2*Z5*Z6 + 
  (-16013/23468 - (15273*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (5463971/750976 - (783415*rr)/750976)*Z2^2*Z3*Z5^2*Z6 + 
  (-4068409/750976 - (2045451*rr)/750976)*Z1*Z3^2*Z5^2*Z6 + 
  (-727905/750976 - (135523*rr)/750976)*Z1*Z2*Z4*Z5^2*Z6 + 
  (1060353/1501952 + (60131*rr)/1501952)*Z1^2*Z5^3*Z6 + 
  (205325/750976 + (75887*rr)/750976)*Z1^4*Z6^2 + 
  (-3126721/750976 + (3146333*rr)/750976)*Z2*Z3^3*Z6^2 + 
  (-1670573/375488 + (168857*rr)/375488)*Z2^2*Z3*Z4*Z6^2 + 
  (2615867/750976 + (95825*rr)/750976)*Z1*Z3^2*Z4*Z6^2 + 
  (-95221/23468 - (8822*rr)/5867)*Z1*Z2*Z4^2*Z6^2 + 
  (84283/187744 - (105491*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (-554259/187744 + (267327*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (473331/750976 - (103287*rr)/750976)*Z1^2*Z4*Z5*Z6^2 + Z4^2*Z5^2*Z6^2 + 
  (297047/3003904 + (609573*rr)/3003904)*Z1*Z2^2*Z6^3 + 
  (-1144069/3003904 - (226543*rr)/3003904)*Z1^2*Z3*Z6^3 + 
  (-6087387/3003904 - (850865*rr)/3003904)*Z2*Z5^2*Z6^3 + 
  (2145109/1501952 + (1141471*rr)/1501952)*Z2*Z4*Z6^4 + 
  (-14648271/12015616 - (3276557*rr)/12015616)*Z1*Z5*Z6^4, 
 (-338959/1501952 - (222109*rr)/1501952)*Z1^3*Z2^3 + 
  (1486237/1501952 + (760199*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-2174773/93872 - (547007*rr)/93872)*Z2^2*Z3^4 + 
  (-1429199/375488 + (905203*rr)/375488)*Z1*Z3^5 + 
  (227893/23468 - (129137*rr)/23468)*Z2^3*Z3^2*Z4 + 
  (-12105093/375488 - (555119*rr)/375488)*Z1*Z2*Z3^3*Z4 + 
  (1094/5867 + (45297*rr)/23468)*Z2^4*Z4^2 + 
  (-481805/187744 - (268279*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (-363829/93872 - (124647*rr)/93872)*Z1^2*Z3^2*Z4^2 + 
  (-88443/11734 + (9876*rr)/5867)*Z1^2*Z2*Z4^3 + 
  (289349/187744 - (789073*rr)/187744)*Z2^4*Z3*Z5 + 
  (-5156073/750976 + (4425701*rr)/750976)*Z1*Z2^2*Z3^2*Z5 + 
  (9451995/750976 - (1836111*rr)/750976)*Z1^2*Z3^3*Z5 + 
  (2140757/750976 + (607327*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (8256147/1501952 + (389465*rr)/1501952)*Z1^2*Z2*Z3*Z4*Z5 + 
  (1486237/750976 + (760199*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (1/4 - (3*rr)/4)*Z2*Z4^4*Z5 + (4226911/3003904 + (2288957*rr)/3003904)*Z1^2*
   Z2^2*Z5^2 + (6376289/3003904 + (1157379*rr)/3003904)*Z1^3*Z3*Z5^2 + 
  (-28 - 4*rr)*Z3^3*Z4*Z5^2 + (-2392007/375488 - (2814645*rr)/375488)*Z2*Z3*
   Z4^2*Z5^2 + (557827/187744 + (54633*rr)/187744)*Z1*Z4^3*Z5^2 + 
  (5250615/1501952 + (16978245*rr)/1501952)*Z2*Z3^2*Z5^3 + 
  (10198523/1501952 + (3973649*rr)/1501952)*Z2^2*Z4*Z5^3 + 
  (-11362009/750976 - (1837803*rr)/750976)*Z1*Z3*Z4*Z5^3 + 
  (7977391/3003904 - (3333971*rr)/3003904)*Z1*Z2*Z5^4 + 
  (-5874175/1501952 + (1792483*rr)/1501952)*Z1*Z2^3*Z3*Z6 + 
  (-3587845/1501952 - (1938287*rr)/1501952)*Z1^2*Z2*Z3^2*Z6 + 
  (-3542445/3003904 - (1676775*rr)/3003904)*Z1^2*Z2^2*Z4*Z6 + 
  (-730691/375488 - (97489*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (2 + 2*rr)*Z3^3*Z4^2*Z6 + (-13857/93872 + (1014125*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^4*Z6 + 
  (1179895/3003904 + (1902405*rr)/3003904)*Z1^3*Z2*Z5*Z6 + 
  (7 - 11*rr)*Z3^4*Z5*Z6 + (-26408379/1501952 - (15037777*rr)/1501952)*Z2*
   Z3^2*Z4*Z5*Z6 + (11380643/750976 - (1256567*rr)/750976)*Z2^2*Z4^2*Z5*Z6 + 
  (27737/11734 - (8387*rr)/11734)*Z1*Z3*Z4^2*Z5*Z6 + 
  (18183233/3003904 + (11532067*rr)/3003904)*Z2^2*Z3*Z5^2*Z6 + 
  (30027917/3003904 - (11467641*rr)/3003904)*Z1*Z3^2*Z5^2*Z6 + 
  (5042949/3003904 - (12561*rr)/3003904)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-8153173/6007808 + (4260641*rr)/6007808)*Z1^2*Z5^3*Z6 + 
  (-771549/3003904 + (26249*rr)/3003904)*Z1^4*Z6^2 + 
  (-38470635/3003904 - (9456097*rr)/3003904)*Z2*Z3^3*Z6^2 + 
  (-669135/1501952 - (3125773*rr)/1501952)*Z2^2*Z3*Z4*Z6^2 + 
  (-14800343/3003904 + (1191387*rr)/3003904)*Z1*Z3^2*Z4*Z6^2 + 
  (1238317/187744 - (385793*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (529959/750976 + (369109*rr)/750976)*Z2^3*Z5*Z6^2 + 
  (-4782373/750976 - (2456591*rr)/750976)*Z1*Z2*Z3*Z5*Z6^2 + 
  (1594521/3003904 + (619179*rr)/3003904)*Z1^2*Z4*Z5*Z6^2 + 
  (-5291811/12015616 + (2211447*rr)/12015616)*Z1*Z2^2*Z6^3 + 
  (-9468759/12015616 - (1428645*rr)/12015616)*Z1^2*Z3*Z6^3 + Z4^3*Z6^3 + 
  (31749943/12015616 - (14636987*rr)/12015616)*Z2*Z5^2*Z6^3 + 
  (-18631545/6007808 + (4238901*rr)/6007808)*Z2*Z4*Z6^4 + 
  (48202299/48062464 - (34377007*rr)/48062464)*Z1*Z5*Z6^4, 
 (-155567/1501952 - (17011*rr)/1501952)*Z1^3*Z2^3 + 
  (466701/1501952 + (51033*rr)/1501952)*Z1^4*Z2*Z3 + 
  (-160689/46936 + (9027*rr)/46936)*Z2^2*Z3^4 + 
  (52457/23468 + (8611*rr)/23468)*Z1*Z3^5 + 
  (97523/187744 - (144633*rr)/187744)*Z2^3*Z3^2*Z4 + 
  (-343917/93872 + (156751*rr)/93872)*Z1*Z2*Z3^3*Z4 + 
  (329379/375488 + (120311*rr)/375488)*Z2^4*Z4^2 + 
  (-107623/93872 - (25819*rr)/93872)*Z1*Z2^2*Z3*Z4^2 + 
  (-45911/46936 + (13813*rr)/46936)*Z1^2*Z3^2*Z4^2 + 
  (-256399/375488 + (224845*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (-78305/93872 - (42573*rr)/93872)*Z2^4*Z3*Z5 + 
  (245311/187744 + (247531*rr)/187744)*Z1*Z2^2*Z3^2*Z5 + 
  (125259/93872 - (114317*rr)/93872)*Z1^2*Z3^3*Z5 + 
  (451281/750976 - (80755*rr)/750976)*Z1*Z2^3*Z4*Z5 + 
  (-82003/750976 + (161001*rr)/750976)*Z1^2*Z2*Z3*Z4*Z5 + 
  (466701/750976 + (51033*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (13975/93872 + (2543*rr)/23468)*Z1^2*Z2^2*Z5^2 + 
  (168171/375488 - (13221*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5^2 + (-696379/187744 - (173247*rr)/187744)*Z2*Z3*
   Z4^2*Z5^2 + (414769/375488 - (105907*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (211321/93872 + (87751*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (182679/93872 - (9243*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-304381/93872 + (38139*rr)/93872)*Z1*Z3*Z4*Z5^3 + 
  (-25159/187744 - (40681*rr)/187744)*Z1*Z2*Z5^4 + 
  (-105331/750976 + (163689*rr)/750976)*Z1*Z2^3*Z3*Z6 + 
  (-15225/93872 - (16571*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-38569/93872 + (133*rr)/11734)*Z1^2*Z2^2*Z4*Z6 + 
  (-59673/375488 + (61707*rr)/375488)*Z1^3*Z3*Z4*Z6 + 
  (11/4 - rr/4)*Z3^3*Z4^2*Z6 + (372891/93872 + (139055*rr)/93872)*Z2*Z3*Z4^3*
   Z6 + (251901/750976 + (104177*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-9/2 - (5*rr)/2)*Z3^4*Z5*Z6 + (-527279/93872 - (82973*rr)/93872)*Z2*Z3^2*
   Z4*Z5*Z6 + (354647/375488 - (431829*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (34567/93872 - (6325*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (357451/187744 + (89021*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (208457/187744 - (234773*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (21227/93872 + (781*rr)/46936)*Z1*Z2*Z4*Z5^2*Z6 + 
  (4235/375488 + (51977*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (41821/750976 + (13265*rr)/750976)*Z1^4*Z6^2 + 
  (-373287/187744 + (85675*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (-111699/93872 - (12553*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-15807/187744 + (2763*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (38505/187744 - (111419*rr)/187744)*Z1*Z2*Z4^2*Z6^2 + 
  (79243/375488 + (20687*rr)/375488)*Z2^3*Z5*Z6^2 + 
  (-293969/187744 - (62341*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (74367/375488 - (16609*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + Z3*Z5^3*Z6^2 + 
  (26265/750976 + (40795*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-245203/750976 - (3737*rr)/750976)*Z1^2*Z3*Z6^3 + 
  (-183637/750976 - (297807*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-58989/375488 + (95961*rr)/375488)*Z2*Z4*Z6^4 + 
  (-610217/3003904 - (438619*rr)/3003904)*Z1*Z5*Z6^4, 
 (-1499/46936 - (1483*rr)/23468)*Z1^3*Z2^3 + (4497/46936 + (4449*rr)/23468)*
   Z1^4*Z2*Z3 + (-54190/5867 - (7856*rr)/5867)*Z2^2*Z3^4 + 
  (-84213/23468 - (22239*rr)/23468)*Z1*Z3^5 + 
  (21425/11734 - (16931*rr)/11734)*Z2^3*Z3^2*Z4 + 
  (-265597/23468 - (64403*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-13267/23468 + (16329*rr)/23468)*Z2^4*Z4^2 + 
  (-11939/23468 - (9803*rr)/23468)*Z1*Z2^2*Z3*Z4^2 + 
  (-14129/23468 - (40117*rr)/23468)*Z1^2*Z3^2*Z4^2 + 
  (-63785/23468 + (1531*rr)/23468)*Z1^2*Z2*Z4^3 + 
  (15713/23468 - (37423*rr)/23468)*Z2^4*Z3*Z5 + 
  (-167867/46936 + (63647*rr)/46936)*Z1*Z2^2*Z3^2*Z5 + 
  (177483/46936 + (41189*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (21953/23468 + (3057*rr)/11734)*Z1*Z2^3*Z4*Z5 + 
  (226695/93872 - (41839*rr)/93872)*Z1^2*Z2*Z3*Z4*Z5 + 
  (4497/23468 + (4449*rr)/11734)*Z1^3*Z4^2*Z5 + 
  (79309/187744 + (12567*rr)/187744)*Z1^2*Z2^2*Z5^2 + 
  (84771/187744 + (39993*rr)/187744)*Z1^3*Z3*Z5^2 + (6 - 2*rr)*Z3^3*Z4*Z5^2 + 
  (18399/23468 - (65643*rr)/23468)*Z2*Z3*Z4^2*Z5^2 + 
  (26151/23468 + (5751*rr)/23468)*Z1*Z4^3*Z5^2 + 
  (154637/93872 + (351175*rr)/93872)*Z2*Z3^2*Z5^3 + 
  (100513/93872 + (123987*rr)/93872)*Z2^2*Z4*Z5^3 + 
  (-160023/46936 - (34509*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (239749/187744 - (51697*rr)/187744)*Z1*Z2*Z5^4 + 
  (-153597/93872 + (44281*rr)/93872)*Z1*Z2^3*Z3*Z6 + 
  (-109297/93872 - (43879*rr)/93872)*Z1^2*Z2*Z3^2*Z6 + 
  (-67583/187744 - (43229*rr)/187744)*Z1^2*Z2^2*Z4*Z6 + 
  (-58449/46936 - (22745*rr)/46936)*Z1^3*Z3*Z4*Z6 + 
  (-6 + 2*rr)*Z3^3*Z4^2*Z6 + (-61081/11734 + (39367*rr)/11734)*Z2*Z3*Z4^3*
   Z6 + (-43487/187744 + (34539*rr)/187744)*Z1^3*Z2*Z5*Z6 + 
  (14 - 2*rr)*Z3^4*Z5*Z6 + (-213033/93872 - (359995*rr)/93872)*Z2*Z3^2*Z4*Z5*
   Z6 + (279645/46936 + (879*rr)/46936)*Z2^2*Z4^2*Z5*Z6 + 
  (19273/23468 + (7461*rr)/23468)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-72917/187744 + (232193*rr)/187744)*Z2^2*Z3*Z5^2*Z6 + 
  (463775/187744 + (27709*rr)/187744)*Z1*Z3^2*Z5^2*Z6 + 
  (84967/187744 + (10901*rr)/187744)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-18503/375488 + (101195*rr)/375488)*Z1^2*Z5^3*Z6 + 
  (-48759/187744 - (973*rr)/187744)*Z1^4*Z6^2 + 
  (-624489/187744 - (412251*rr)/187744)*Z2*Z3^3*Z6^2 + 
  (33711/93872 - (72043*rr)/93872)*Z2^2*Z3*Z4*Z6^2 + 
  (-316301/187744 + (149561*rr)/187744)*Z1*Z3^2*Z4*Z6^2 + 
  (30413/11734 - (1597*rr)/11734)*Z1*Z2*Z4^2*Z6^2 + 
  (3153/23468 + (2227*rr)/5867)*Z2^3*Z5*Z6^2 + 
  (-37813/46936 - (46611*rr)/46936)*Z1*Z2*Z3*Z5*Z6^2 + 
  (4363/187744 + (26273*rr)/187744)*Z1^2*Z4*Z5*Z6^2 + 
  (-59921/750976 - (20499*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (86467/750976 + (16233*rr)/750976)*Z1^2*Z3*Z6^3 + Z3*Z4*Z5*Z6^3 + 
  (846061/750976 - (304089*rr)/750976)*Z2*Z5^2*Z6^3 + 
  (-484211/375488 - (11737*rr)/375488)*Z2*Z4*Z6^4 + 
  (1570553/3003904 - (329141*rr)/3003904)*Z1*Z5*Z6^4, 
 (-3507205/96124928 + (3364881*rr)/96124928)*Z1^3*Z2^3 + 
  (12023567/96124928 - (11596595*rr)/96124928)*Z1^4*Z2*Z3 + 
  (7191633/6007808 + (11611475*rr)/6007808)*Z2^2*Z3^4 + 
  (37999011/24031232 + (6211593*rr)/24031232)*Z1*Z3^5 + 
  (-4418009/1501952 + (66197*rr)/1501952)*Z2^3*Z3^2*Z4 + 
  (91392353/24031232 + (56566403*rr)/24031232)*Z1*Z2*Z3^3*Z4 + 
  (2568137/3003904 - (832325*rr)/3003904)*Z2^4*Z4^2 + 
  (-1408623/12015616 + (3966227*rr)/12015616)*Z1*Z2^2*Z3*Z4^2 + 
  (-552595/6007808 + (3781927*rr)/6007808)*Z1^2*Z3^2*Z4^2 + 
  (2427155/1501952 + (480889*rr)/1501952)*Z1^2*Z2*Z4^3 + Z3*Z4^5 + 
  (-23599585/12015616 + (5493757*rr)/12015616)*Z2^4*Z3*Z5 + 
  (173170037/48062464 - (5468609*rr)/48062464)*Z1*Z2^2*Z3^2*Z5 + 
  (-113898399/48062464 - (42722429*rr)/48062464)*Z1^2*Z3^3*Z5 + 
  (-3789105/48062464 - (13382643*rr)/48062464)*Z1*Z2^3*Z4*Z5 + 
  (-68059863/96124928 - (10577701*rr)/96124928)*Z1^2*Z2*Z3*Z4*Z5 + 
  (12023567/48062464 - (11596595*rr)/48062464)*Z1^3*Z4^2*Z5 + 
  (-5/8 - rr/8)*Z2*Z4^4*Z5 + (29691981/192249856 - (24901689*rr)/192249856)*
   Z1^2*Z2^2*Z5^2 + (-10529165/192249856 - (35003271*rr)/192249856)*Z1^3*Z3*
   Z5^2 + (-7/4 + (11*rr)/4)*Z3^3*Z4*Z5^2 + 
  (-59494565/24031232 + (31403569*rr)/24031232)*Z2*Z3*Z4^2*Z5^2 + 
  (-3405255/12015616 - (2668533*rr)/12015616)*Z1*Z4^3*Z5^2 + 
  (377217557/96124928 - (146593761*rr)/96124928)*Z2*Z3^2*Z5^3 + 
  (19081953/96124928 - (85924093*rr)/96124928)*Z2^2*Z4*Z5^3 + 
  (29061061/48062464 + (54932271*rr)/48062464)*Z1*Z3*Z4*Z5^3 + 
  (-180958563/192249856 - (9296713*rr)/192249856)*Z1*Z2*Z5^4 + 
  (102371987/96124928 + (8826073*rr)/96124928)*Z1*Z2^3*Z3*Z6 + 
  (-16202943/96124928 + (25093155*rr)/96124928)*Z1^2*Z2*Z3^2*Z6 + 
  (-16602775/192249856 + (30342555*rr)/192249856)*Z1^2*Z2^2*Z4*Z6 + 
  (6706595/24031232 + (5577225*rr)/24031232)*Z1^3*Z3*Z4*Z6 + 
  (5/2 - rr/2)*Z3^3*Z4^2*Z6 + (32442245/6007808 - (7289233*rr)/6007808)*Z2*Z3*
   Z4^3*Z6 + (1/16 - rr/16)*Z1*Z4^4*Z6 + 
  (58239317/192249856 - (20978209*rr)/192249856)*Z1^3*Z2*Z5*Z6 + 
  (-553/64 + (37*rr)/64)*Z3^4*Z5*Z6 + 
  (-196906081/96124928 + (227271805*rr)/96124928)*Z2*Z3^2*Z4*Z5*Z6 + 
  (-134624807/48062464 - (38118165*rr)/48062464)*Z2^2*Z4^2*Z5*Z6 + 
  (-992429/1501952 - (178151*rr)/1501952)*Z1*Z3*Z4^2*Z5*Z6 + 
  (261491155/192249856 - (161602919*rr)/192249856)*Z2^2*Z3*Z5^2*Z6 + 
  (-449076745/192249856 - (94289787*rr)/192249856)*Z1*Z3^2*Z5^2*Z6 + 
  (-89183361/192249856 - (13139939*rr)/192249856)*Z1*Z2*Z4*Z5^2*Z6 + 
  (110683217/384499712 - (5554861*rr)/384499712)*Z1^2*Z5^3*Z6 + 
  (14700457/192249856 + (2121819*rr)/192249856)*Z1^4*Z6^2 + 
  (-15676849/192249856 + (265882253*rr)/192249856)*Z2*Z3^3*Z6^2 + 
  (-75751069/96124928 + (29704009*rr)/96124928)*Z2^2*Z3*Z4*Z6^2 + 
  (167025611/192249856 - (13613695*rr)/192249856)*Z1*Z3^2*Z4*Z6^2 + 
  (-20482397/12015616 - (2483447*rr)/12015616)*Z1*Z2*Z4^2*Z6^2 + 
  (7693333/48062464 - (7457249*rr)/48062464)*Z2^3*Z5*Z6^2 + 
  (-44090943/48062464 + (34101155*rr)/48062464)*Z1*Z2*Z3*Z5*Z6^2 + 
  (13674363/192249856 - (11146607*rr)/192249856)*Z1^2*Z4*Z5*Z6^2 + 
  (98231079/768999424 + (20944405*rr)/768999424)*Z1*Z2^2*Z6^3 + 
  (-42219381/768999424 + (39097281*rr)/768999424)*Z1^2*Z3*Z6^3 + 
  (-603874411/768999424 + (28599455*rr)/768999424)*Z2*Z5^2*Z6^3 + 
  (291193349/384499712 + (52503023*rr)/384499712)*Z2*Z4*Z6^4 + 
  (-1317228639/3075997696 - (8716989*rr)/3075997696)*Z1*Z5*Z6^4, 
 (153307/1501952 + (90959*rr)/1501952)*Z1^3*Z2^3 + 
  (-459921/1501952 - (272877*rr)/1501952)*Z1^4*Z2*Z3 + 
  (195063/23468 + (14971*rr)/23468)*Z2^2*Z3^4 + 
  (19286/5867 - (2850*rr)/5867)*Z1*Z3^5 + (-72601/46936 + (76331*rr)/46936)*
   Z2^3*Z3^2*Z4 + (249531/23468 + (23471*rr)/23468)*Z1*Z2*Z3^3*Z4 + 
  (-64911/375488 - (304051*rr)/375488)*Z2^4*Z4^2 + 
  (61523/187744 + (102887*rr)/187744)*Z1*Z2^2*Z3*Z4^2 + 
  (232237/187744 + (280473*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (1031723/375488 - (184481*rr)/375488)*Z1^2*Z2*Z4^3 + 
  (41685/46936 + (66977*rr)/46936)*Z2^4*Z3*Z5 + 
  (13717/11734 - (19423*rr)/11734)*Z1*Z2^2*Z3^2*Z5 + 
  (-216039/46936 + (14101*rr)/46936)*Z1^2*Z3^3*Z5 + 
  (-180397/187744 - (36121*rr)/187744)*Z1*Z2^3*Z4*Z5 + 
  (-544945/375488 + (385139*rr)/375488)*Z1^2*Z2*Z3*Z4*Z5 + 
  (-459921/750976 - (272877*rr)/750976)*Z1^3*Z4^2*Z5 + 
  (-630/5867 - (362*rr)/5867)*Z1^2*Z2^2*Z5^2 + 
  (-263109/375488 - (56529*rr)/375488)*Z1^3*Z3*Z5^2 + 
  (206117/93872 + (201393*rr)/93872)*Z2*Z3*Z4^2*Z5^2 + 
  (-123317/93872 - (19713*rr)/93872)*Z1*Z4^3*Z5^2 + 
  (-153395/23468 - (64487*rr)/23468)*Z2*Z3^2*Z5^3 + 
  (-62847/23468 - (20355*rr)/23468)*Z2^2*Z4*Z5^3 + 
  (223085/46936 + (29657*rr)/46936)*Z1*Z3*Z4*Z5^3 + 
  (-3691/23468 + (3057*rr)/23468)*Z1*Z2*Z5^4 + 
  (35431/46936 - (27285*rr)/46936)*Z1*Z2^3*Z3*Z6 + 
  (211397/187744 + (115025*rr)/187744)*Z1^2*Z2*Z3^2*Z6 + 
  (341677/750976 + (128793*rr)/750976)*Z1^2*Z2^2*Z4*Z6 + 
  (904035/750976 + (114359*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (13/4 - (7*rr)/4)*Z3^3*Z4^2*Z6 + (-49557/93872 - (293217*rr)/93872)*Z2*Z3*
   Z4^3*Z6 + (41553/750976 - (174931*rr)/750976)*Z1^3*Z2*Z5*Z6 + 
  (-1 + 3*rr)*Z3^4*Z5*Z6 + (309639/46936 + (93323*rr)/46936)*Z2*Z3^2*Z4*Z5*
   Z6 + (-1552481/375488 + (246659*rr)/375488)*Z2^2*Z4^2*Z5*Z6 + 
  (6367/93872 + (62403*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (-139851/93872 - (76671*rr)/93872)*Z2^2*Z3*Z5^2*Z6 + 
  (-144331/46936 + (25057*rr)/46936)*Z1*Z3^2*Z5^2*Z6 + 
  (-42723/93872 - (23543*rr)/93872)*Z1*Z2*Z4*Z5^2*Z6 + 
  (-73873/187744 - (70125*rr)/187744)*Z1^2*Z5^3*Z6 + 
  (1081/5867 - (366*rr)/5867)*Z1^4*Z6^2 + (28790/5867 + (1270*rr)/5867)*Z2*
   Z3^3*Z6^2 + (122177/187744 + (115165*rr)/187744)*Z2^2*Z3*Z4*Z6^2 + 
  (30107/93872 - (21553*rr)/93872)*Z1*Z3^2*Z4*Z6^2 + 
  (-749941/375488 + (190015*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (-14059/187744 - (27039*rr)/187744)*Z2^3*Z5*Z6^2 + 
  (185321/187744 + (116581*rr)/187744)*Z1*Z2*Z3*Z5*Z6^2 + 
  (-227129/375488 + (651*rr)/375488)*Z1^2*Z4*Z5*Z6^2 + 
  (191963/750976 - (68017*rr)/750976)*Z1*Z2^2*Z6^3 + 
  (-44033/187744 + (33443*rr)/187744)*Z1^2*Z3*Z6^3 + 
  (-15987/23468 + (11041*rr)/23468)*Z2*Z5^2*Z6^3 + Z3^2*Z6^4 + 
  (51333/46936 - (10623*rr)/46936)*Z2*Z4*Z6^4 + 
  (-50433/187744 + (51371*rr)/187744)*Z1*Z5*Z6^4, 
 (-51965/3003904 + (5529*rr)/3003904)*Z1^3*Z2^3 + 
  (155895/3003904 - (16587*rr)/3003904)*Z1^4*Z2*Z3 + 
  (40897/187744 + (68275*rr)/187744)*Z2^2*Z3^4 + 
  (-40125/750976 + (138985*rr)/750976)*Z1*Z3^5 + 
  (-22017/93872 + (871*rr)/93872)*Z2^3*Z3^2*Z4 + 
  (-42255/750976 + (461843*rr)/750976)*Z1*Z2*Z3^3*Z4 + 
  (9329/46936 + (95*rr)/5867)*Z2^4*Z4^2 + (-12267/375488 + (327*rr)/375488)*
   Z1*Z2^2*Z3*Z4^2 + (-64717/187744 + (37613*rr)/187744)*Z1^2*Z3^2*Z4^2 + 
  (4009/93872 + (10089*rr)/93872)*Z1^2*Z2*Z4^3 + 
  (-172705/375488 + (10653*rr)/375488)*Z2^4*Z3*Z5 + 
  (935301/1501952 + (235919*rr)/1501952)*Z1*Z2^2*Z3^2*Z5 + 
  (337385/1501952 - (368997*rr)/1501952)*Z1^2*Z3^3*Z5 + 
  (13579/1501952 - (87783*rr)/1501952)*Z1*Z2^3*Z4*Z5 + 
  (-551951/3003904 - (68541*rr)/3003904)*Z1^2*Z2*Z3*Z4*Z5 + 
  (155895/1501952 - (16587*rr)/1501952)*Z1^3*Z4^2*Z5 + Z3^2*Z4^3*Z5 + 
  (-135571/6007808 - (76633*rr)/6007808)*Z1^2*Z2^2*Z5^2 + 
  (331683/6007808 - (119415*rr)/6007808)*Z1^3*Z3*Z5^2 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5^2 + (-698717/750976 - (96103*rr)/750976)*Z2*Z3*
   Z4^2*Z5^2 + (39831/375488 - (24943*rr)/375488)*Z1*Z4^3*Z5^2 + 
  (2856389/3003904 - (315345*rr)/3003904)*Z2*Z3^2*Z5^3 + 
  (805457/3003904 - (459437*rr)/3003904)*Z2^2*Z4*Z5^3 + 
  (-234859/1501952 + (204255*rr)/1501952)*Z1*Z3*Z4*Z5^3 + 
  (-1272595/6007808 - (279385*rr)/6007808)*Z1*Z2*Z5^4 + 
  (622283/3003904 + (156337*rr)/3003904)*Z1*Z2^3*Z3*Z6 + 
  (-168215/3003904 + (61659*rr)/3003904)*Z1^2*Z2*Z3^2*Z6 + 
  (-340871/6007808 + (182379*rr)/6007808)*Z1^2*Z2^2*Z4*Z6 + 
  (-27587/750976 + (58203*rr)/750976)*Z1^3*Z3*Z4*Z6 + 
  (11/8 + rr/8)*Z3^3*Z4^2*Z6 + (256573/187744 - (905*rr)/187744)*Z2*Z3*Z4^3*
   Z6 + (502549/6007808 + (18847*rr)/6007808)*Z1^3*Z2*Z5*Z6 + 
  (-35/16 - (9*rr)/16)*Z3^4*Z5*Z6 + (-2610897/3003904 + (1090861*rr)/3003904)*
   Z2*Z3^2*Z4*Z5*Z6 + (-628631/1501952 - (367397*rr)/1501952)*Z2^2*Z4^2*Z5*
   Z6 + (4607/93872 - (6591*rr)/93872)*Z1*Z3*Z4^2*Z5*Z6 + 
  (3060067/6007808 - (528055*rr)/6007808)*Z2^2*Z3*Z5^2*Z6 + 
  (504855/6007808 - (732443*rr)/6007808)*Z1*Z3^2*Z5^2*Z6 + 
  (-685809/6007808 - (134579*rr)/6007808)*Z1*Z2*Z4*Z5^2*Z6 + 
  (242897/12015616 + (4051*rr)/12015616)*Z1^2*Z5^3*Z6 + 
  (118421/6007808 + (40703*rr)/6007808)*Z1^4*Z6^2 + 
  (-3004449/6007808 + (1626429*rr)/6007808)*Z2*Z3^3*Z6^2 + 
  (-450125/3003904 + (58361*rr)/3003904)*Z2^2*Z3*Z4*Z6^2 + 
  (2160571/6007808 - (234927*rr)/6007808)*Z1*Z3^2*Z4*Z6^2 + 
  (-63625/375488 - (30599*rr)/375488)*Z1*Z2*Z4^2*Z6^2 + 
  (134877/1501952 - (28217*rr)/1501952)*Z2^3*Z5*Z6^2 + 
  (-502885/1501952 + (31025*rr)/1501952)*Z1*Z2*Z3*Z5*Z6^2 + 
  (223339/6007808 - (49951*rr)/6007808)*Z1^2*Z4*Z5*Z6^2 + 
  (184759/24031232 + (218437*rr)/24031232)*Z1*Z2^2*Z6^3 + 
  (-795349/24031232 - (8287*rr)/24031232)*Z1^2*Z3*Z6^3 + 
  (-3536187/24031232 - (493521*rr)/24031232)*Z2*Z5^2*Z6^3 + 
  (1205301/12015616 + (632447*rr)/12015616)*Z2*Z4*Z6^4 + 
  (-5349519/96124928 - (1895757*rr)/96124928)*Z1*Z5*Z6^4, 
 (-2259223/2907776 - (2123357*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (-1097885/2907776 - (10689631*rr)/20354432)*Z1^4*Z3^2 + 
  (-1412893/45434 + (1245721*rr)/318038)*Z2*Z3^5 + 
  (-5632815/363472 - (4339829*rr)/2544304)*Z2^2*Z3^3*Z4 + 
  (-1236487/90868 + (4971875*rr)/636076)*Z1*Z3^4*Z4 + 
  (3615731/726944 - (1694351*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1821443/363472 + (6195807*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (582255/181736 + (320821*rr)/1272152)*Z1^2*Z3*Z4^3 + 
  (-191733/363472 - (4449919*rr)/2544304)*Z2^3*Z3^2*Z5 + 
  (1244719/90868 + (2802159*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (-121331/181736 - (1863753*rr)/1272152)*Z2^4*Z4*Z5 + 
  (10408731/1453888 - (7953031*rr)/10177216)*Z1*Z2^2*Z3*Z4*Z5 + 
  (5408035/1453888 + (35180737*rr)/10177216)*Z1^2*Z3^2*Z4*Z5 + 
  (8803447/1453888 - (1497635*rr)/10177216)*Z1^2*Z2*Z4^2*Z5 + 
  (-3618843/1453888 + (2648983*rr)/10177216)*Z1*Z2^3*Z5^2 + 
  (-3144741/1453888 - (4647719*rr)/10177216)*Z1^2*Z2*Z3*Z5^2 + 
  (-1097885/1453888 - (10689631*rr)/10177216)*Z1^3*Z4*Z5^2 + 
  (-2173815/726944 + (1664867*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (17/2 - (3*rr)/2)*Z3^3*Z5^3 + (1189871/181736 - (1384407*rr)/1272152)*Z2*Z3*
   Z4*Z5^3 + (-1927551/726944 + (132221*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-660739/181736 + (958847*rr)/1272152)*Z2^2*Z5^4 + 
  (449091/90868 - (1418603*rr)/636076)*Z1*Z3*Z5^4 + 
  (6241589/1453888 - (10024713*rr)/10177216)*Z1*Z2^2*Z3^2*Z6 + 
  (-405847/363472 + (4271119*rr)/2544304)*Z1^2*Z3^3*Z6 + 
  (-93735/90868 + (100634*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-368955/726944 + (3054787*rr)/5088608)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-235773/363472 + (773445*rr)/2544304)*Z1^3*Z4^2*Z6 + 
  (-1044597/1453888 + (5282237*rr)/10177216)*Z1^2*Z2^2*Z5*Z6 + 
  (4171843/1453888 + (1885645*rr)/10177216)*Z1^3*Z3*Z5*Z6 + 
  (35/8 - (9*rr)/8)*Z3^3*Z4*Z5*Z6 + (-430231/45434 - (819855*rr)/159019)*Z2*
   Z3*Z4^2*Z5*Z6 + (841949/181736 + (4688459*rr)/1272152)*Z2*Z3^2*Z5^2*Z6 + 
  (836237/363472 + (2068487*rr)/2544304)*Z2^2*Z4*Z5^2*Z6 + 
  (-4975881/363472 - (3611247*rr)/2544304)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-1118949/363472 + (1359725*rr)/2544304)*Z1*Z2*Z5^3*Z6 + Z5^5*Z6 + 
  (492963/1453888 - (676303*rr)/10177216)*Z1^3*Z2*Z6^2 + 
  (9/2 + rr/2)*Z3^4*Z6^2 + (-838549/181736 - (5686237*rr)/1272152)*Z2*Z3^2*Z4*
   Z6^2 + (-127237/726944 + (4220393*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (-36254/22717 - (412507*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (230183/45434 + (1289651*rr)/1272152)*Z2^2*Z3*Z5*Z6^2 + 
  (-1254881/363472 - (9801479*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-517515/726944 + (5615293*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (712287/1453888 + (7396575*rr)/10177216)*Z1^2*Z5^2*Z6^2 + 
  (65305/363472 - (201553*rr)/363472)*Z2^3*Z6^3 + 
  (-401463/363472 + (1660679*rr)/2544304)*Z1*Z2*Z3*Z6^3 + 
  (2455093/1453888 - (553499*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (104307/90868 - (129239*rr)/636076)*Z2*Z5*Z6^4 + 
  (-313153/726944 - (1224509*rr)/5088608)*Z1*Z6^5, 
 (23871/90868 - (65228*rr)/159019)*Z1^3*Z2^2*Z3 + 
  (101431/90868 - (107595*rr)/318038)*Z1^4*Z3^2 + 
  (-544232/22717 - (1577388*rr)/159019)*Z2*Z3^5 + 
  (-379247/90868 - (3019217*rr)/636076)*Z2^2*Z3^3*Z4 + 
  (-537430/22717 - (526326*rr)/159019)*Z1*Z3^4*Z4 + 
  (-88857/90868 + (1077365*rr)/636076)*Z2^3*Z3*Z4^2 + 
  (-893037/90868 + (125537*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (127997/45434 + (106923*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (305205/45434 - (266156*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-754803/90868 + (4033065*rr)/636076)*Z1*Z2*Z3^3*Z5 + 
  (671677/181736 - (1197561*rr)/1272152)*Z2^4*Z4*Z5 + 
  (2701003/363472 + (7980477*rr)/2544304)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-2362081/363472 + (8410421*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (79829/22717 + (269463*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (-208225/363472 - (1133003*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (170157/363472 - (4141925*rr)/2544304)*Z1^2*Z2*Z3*Z5^2 + 
  (101431/45434 - (107595*rr)/159019)*Z1^3*Z4*Z5^2 + 
  (-301377/90868 - (762435*rr)/636076)*Z2*Z4^3*Z5^2 + (10 + 2*rr)*Z3^3*Z5^3 + 
  (337127/90868 + (2730031*rr)/636076)*Z2*Z3*Z4*Z5^3 + 
  (-191783/45434 + (4283*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-54247/22717 - (83897*rr)/159019)*Z2^2*Z5^4 + 
  (271491/45434 + (63095*rr)/318038)*Z1*Z3*Z5^4 + 
  (1202435/363472 + (3940317*rr)/2544304)*Z1*Z2^2*Z3^2*Z6 + 
  (-352021/181736 + (753551*rr)/1272152)*Z1^2*Z3^3*Z6 + 
  (-200787/90868 - (17329*rr)/159019)*Z1*Z2^3*Z4*Z6 + 
  (-304105/363472 + (89235*rr)/2544304)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-13883/22717 - (171091*rr)/636076)*Z1^3*Z4^2*Z6 + 
  (-656123/363472 - (43635*rr)/159019)*Z1^2*Z2^2*Z5*Z6 + 
  (637521/726944 + (5083681*rr)/5088608)*Z1^3*Z3*Z5*Z6 + 
  (19/2 + (7*rr)/2)*Z3^3*Z4*Z5*Z6 + (953161/90868 - (2596047*rr)/636076)*Z2*
   Z3*Z4^2*Z5*Z6 + (-906981/90868 + (726559*rr)/636076)*Z2*Z3^2*Z5^2*Z6 + 
  (310727/181736 + (506057*rr)/1272152)*Z2^2*Z4*Z5^2*Z6 + 
  (-366177/90868 - (1717675*rr)/318038)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-595489/181736 - (1316969*rr)/1272152)*Z1*Z2*Z5^3*Z6 + 
  (444543/726944 + (74877*rr)/5088608)*Z1^3*Z2*Z6^2 + (-3 + 3*rr)*Z3^4*Z6^2 + 
  (1648361/181736 - (3746819*rr)/1272152)*Z2*Z3^2*Z4*Z6^2 + 
  (-265953/90868 + (336801*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (-37673/181736 - (1661049*rr)/1272152)*Z1*Z3*Z4^2*Z6^2 + 
  (-1026273/363472 + (5427811*rr)/2544304)*Z2^2*Z3*Z5*Z6^2 + 
  (1727367/181736 - (2682489*rr)/1272152)*Z1*Z3^2*Z5*Z6^2 + 
  (-3150619/726944 - (299939*rr)/5088608)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-2053719/1453888 + (3754813*rr)/10177216)*Z1^2*Z5^2*Z6^2 + Z4*Z5^3*Z6^2 + 
  (588695/363472 - (64411*rr)/363472)*Z2^3*Z6^3 + 
  (-412175/181736 + (550789*rr)/1272152)*Z1*Z2*Z3*Z6^3 + 
  (595599/1453888 + (6863315*rr)/10177216)*Z1^2*Z4*Z6^3 + 
  (16705/90868 + (474729*rr)/636076)*Z2*Z5*Z6^4 + 
  (485707/726944 - (1213529*rr)/5088608)*Z1*Z6^5, 
 (419933/181736 + (215071*rr)/1272152)*Z1^3*Z2^2*Z3 + 
  (450095/181736 + (1492101*rr)/1272152)*Z1^4*Z3^2 + 
  (2018720/22717 - (3428336*rr)/159019)*Z2*Z3^5 + 
  (1086301/22717 + (157879*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (413724/22717 - (3876620*rr)/159019)*Z1*Z3^4*Z4 + 
  (-244387/22717 + (147183*rr)/159019)*Z2^3*Z3*Z4^2 + 
  (114157/45434 - (2476657*rr)/318038)*Z1*Z2*Z3^2*Z4^2 + 
  (-403279/45434 + (535643*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (182414/22717 + (1088230*rr)/159019)*Z2^3*Z3^2*Z5 + 
  (-1098108/22717 - (1408984*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (453523/90868 + (2301809*rr)/636076)*Z2^4*Z4*Z5 + 
  (-918235/45434 + (1881539*rr)/318038)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1872589/90868 - (4829455*rr)/636076)*Z1^2*Z3^2*Z4*Z5 + 
  (-339824/22717 + (500860*rr)/159019)*Z1^2*Z2*Z4^2*Z5 + 
  (103957/22717 - (164833*rr)/159019)*Z1*Z2^3*Z5^2 + 
  (210792/22717 + (76863*rr)/159019)*Z1^2*Z2*Z3*Z5^2 + 
  (450095/90868 + (1492101*rr)/636076)*Z1^3*Z4*Z5^2 + 
  (425857/45434 - (893909*rr)/318038)*Z2*Z4^3*Z5^2 + (-24 + 8*rr)*Z3^3*Z5^3 + 
  (-546500/22717 + (539992*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (122917/45434 - (140495*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (129108/22717 - (503920*rr)/159019)*Z2^2*Z5^4 + 
  (-94516/22717 + (1091724*rr)/159019)*Z1*Z3*Z5^4 + 
  (-206258/22717 + (569992*rr)/159019)*Z1*Z2^2*Z3^2*Z6 + 
  (-69606/22717 - (666566*rr)/159019)*Z1^2*Z3^3*Z6 + 
  (117655/90868 - (1260011*rr)/636076)*Z1*Z2^3*Z4*Z6 + 
  (-67511/45434 - (345767*rr)/318038)*Z1^2*Z2*Z3*Z4*Z6 + 
  (132805/181736 - (1147225*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (274681/181736 - (2155497*rr)/1272152)*Z1^2*Z2^2*Z5*Z6 + 
  (-669243/90868 + (472285*rr)/636076)*Z1^3*Z3*Z5*Z6 + 
  (-14 + 2*rr)*Z3^3*Z4*Z5*Z6 + (822006/22717 + (1918830*rr)/159019)*Z2*Z3*
   Z4^2*Z5*Z6 + (-1/4 + (3*rr)/4)*Z1*Z4^3*Z5*Z6 + 
  (-476477/22717 - (1648685*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (-133659/22717 + (17211*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (944660/22717 - (511778*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (736591/90868 - (1810133*rr)/636076)*Z1*Z2*Z5^3*Z6 + 
  (-116047/181736 + (530697*rr)/1272152)*Z1^3*Z2*Z6^2 + 
  (-11 - rr)*Z3^4*Z6^2 + (490984/22717 + (1830824*rr)/159019)*Z2*Z3^2*Z4*
   Z6^2 + (-120441/90868 - (1778435*rr)/636076)*Z2^2*Z4^2*Z6^2 + 
  (163419/22717 + (249505*rr)/159019)*Z1*Z3*Z4^2*Z6^2 + 
  (-368788/22717 - (163390*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (1602059/90868 + (5736943*rr)/636076)*Z1*Z3^2*Z5*Z6^2 + 
  (-6211/22717 - (641247*rr)/159019)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-548635/181736 - (2012439*rr)/1272152)*Z1^2*Z5^2*Z6^2 + 
  (48431/45434 + (73175*rr)/45434)*Z2^3*Z6^3 + 
  (11359/45434 - (726309*rr)/318038)*Z1*Z2*Z3*Z6^3 + 
  (-833773/181736 + (924491*rr)/1272152)*Z1^2*Z4*Z6^3 + Z4^2*Z5*Z6^3 + 
  (-641357/181736 + (767023*rr)/1272152)*Z2*Z5*Z6^4 + 
  (599583/363472 + (1564043*rr)/2544304)*Z1*Z6^5, 
 (234209/726944 + (99037*rr)/726944)*Z1^3*Z2^2*Z3 + 
  (201461/726944 + (141921*rr)/726944)*Z1^4*Z3^2 + 
  (400398/22717 - (109178*rr)/22717)*Z2*Z3^5 + 
  (1078873/90868 - (117851*rr)/90868)*Z2^2*Z3^3*Z4 + 
  (162533/22717 - (66687*rr)/22717)*Z1*Z3^4*Z4 + 
  (-26309/181736 - (90257*rr)/181736)*Z2^3*Z3*Z4^2 + 
  (153837/90868 - (112615*rr)/90868)*Z1*Z2*Z3^2*Z4^2 + 
  (-301801/181736 + (177627*rr)/181736)*Z1^2*Z3*Z4^3 + 
  (148323/90868 + (126687*rr)/90868)*Z2^3*Z3^2*Z5 + 
  (-179142/22717 - (48620*rr)/22717)*Z1*Z2*Z3^3*Z5 + 
  (26573/45434 + (34305*rr)/45434)*Z2^4*Z4*Z5 + 
  (-1968817/363472 + (271811*rr)/363472)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1367917/363472 - (619097*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-915629/363472 + (228839*rr)/363472)*Z1^2*Z2*Z4^2*Z5 + 
  (187059/363472 - (37049*rr)/363472)*Z1*Z2^3*Z5^2 + 
  (596521/363472 + (174165*rr)/363472)*Z1^2*Z2*Z3*Z5^2 + 
  (201461/363472 + (141921*rr)/363472)*Z1^3*Z4*Z5^2 + 
  (458255/181736 - (71821*rr)/181736)*Z2*Z4^3*Z5^2 + (-6 + 2*rr)*Z3^3*Z5^3 + 
  (-280439/45434 - (3303*rr)/45434)*Z2*Z3*Z4*Z5^3 + 
  (124647/181736 - (183605*rr)/181736)*Z1*Z4^2*Z5^3 + 
  (12491/22717 - (8721*rr)/22717)*Z2^2*Z5^4 + 
  (-5716/22717 + (27408*rr)/22717)*Z1*Z3*Z5^4 + 
  (-847919/363472 + (148829*rr)/363472)*Z1*Z2^2*Z3^2*Z6 + 
  (-123601/90868 - (61489*rr)/90868)*Z1^2*Z3^3*Z6 + 
  (10026/22717 - (8093*rr)/22717)*Z1*Z2^3*Z4*Z6 + 
  (-82447/363472 + (51205*rr)/363472)*Z1^2*Z2*Z3*Z4*Z6 + 
  (38909/363472 + (13689*rr)/363472)*Z1^3*Z4^2*Z6 + 
  (194771/363472 - (104741*rr)/363472)*Z1^2*Z2^2*Z5*Z6 + 
  (-455471/363472 + (18729*rr)/363472)*Z1^3*Z3*Z5*Z6 + 
  (-21/2 - rr/2)*Z3^3*Z4*Z5*Z6 + (477637/90868 + (166889*rr)/90868)*Z2*Z3*
   Z4^2*Z5*Z6 + (-78489/45434 - (29041*rr)/45434)*Z2*Z3^2*Z5^2*Z6 + 
  (-135579/90868 + (30569*rr)/90868)*Z2^2*Z4*Z5^2*Z6 + 
  (668687/90868 - (70985*rr)/90868)*Z1*Z3*Z4*Z5^2*Z6 + 
  (156823/90868 - (44681*rr)/90868)*Z1*Z2*Z5^3*Z6 + 
  (-35791/181736 + (26269*rr)/181736)*Z1^3*Z2*Z6^2 + (-2 - 2*rr)*Z3^4*Z6^2 + 
  (95179/22717 + (48704*rr)/22717)*Z2*Z3^2*Z4*Z6^2 + 
  (-11123/181736 - (132519*rr)/181736)*Z2^2*Z4^2*Z6^2 + 
  (212103/90868 + (41135*rr)/90868)*Z1*Z3*Z4^2*Z6^2 + 
  (-220873/181736 - (81017*rr)/181736)*Z2^2*Z3*Z5*Z6^2 + 
  (201803/90868 + (106611*rr)/90868)*Z1*Z3^2*Z5*Z6^2 + 
  (8078/22717 - (66817*rr)/90868)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-119791/363472 - (84209*rr)/363472)*Z1^2*Z5^2*Z6^2 + 
  (20231/363472 + (110403*rr)/363472)*Z2^3*Z6^3 + 
  (-4340/22717 - (15022*rr)/22717)*Z1*Z2*Z3*Z6^3 + 
  (-242465/363472 + (19241*rr)/363472)*Z1^2*Z4*Z6^3 + Z3*Z5^2*Z6^3 + 
  (-71977/90868 - (15881*rr)/90868)*Z2*Z5*Z6^4 + 
  (19413/90868 + (13919*rr)/90868)*Z1*Z6^5, 
 (-492903/363472 + (661635*rr)/2544304)*Z1^3*Z2^2*Z3 + 
  (-948053/363472 - (866839*rr)/2544304)*Z1^4*Z3^2 + 
  (-519424/22717 + (3667920*rr)/159019)*Z2*Z3^5 + 
  (-582500/22717 + (980936*rr)/159019)*Z2^2*Z3^3*Z4 + 
  (453132/22717 + (2554900*rr)/159019)*Z1*Z3^4*Z4 + 
  (161655/45434 - (809491*rr)/318038)*Z2^3*Z3*Z4^2 + 
  (712861/90868 + (3673023*rr)/636076)*Z1*Z2*Z3^2*Z4^2 + 
  (195649/45434 - (663109*rr)/318038)*Z1^2*Z3*Z4^3 + 
  (-497483/45434 - (793301*rr)/318038)*Z2^3*Z3^2*Z5 + 
  (786924/22717 - (381690*rr)/159019)*Z1*Z2*Z3^3*Z5 + 
  (-1239765/181736 - (1690055*rr)/1272152)*Z2^4*Z4*Z5 + 
  (1086957/181736 - (7005385*rr)/1272152)*Z1*Z2^2*Z3*Z4*Z5 + 
  (397921/22717 + (156307*rr)/159019)*Z1^2*Z3^2*Z4*Z5 + 
  (1071169/181736 - (4975221*rr)/1272152)*Z1^2*Z2*Z4^2*Z5 + 
  (-163037/181736 + (1825825*rr)/1272152)*Z1*Z2^3*Z5^2 + 
  (-1080527/181736 + (950643*rr)/1272152)*Z1^2*Z2*Z3*Z5^2 + 
  (-948053/181736 - (866839*rr)/1272152)*Z1^3*Z4*Z5^2 + 
  (-66438/22717 + (358150*rr)/159019)*Z2*Z4^3*Z5^2 + (8 - 8*rr)*Z3^3*Z5^3 + 
  (201533/22717 - (687039*rr)/159019)*Z2*Z3*Z4*Z5^3 + 
  (-39183/45434 + (111845*rr)/45434)*Z1*Z4^2*Z5^3 + 
  (-997/22717 + (437585*rr)/159019)*Z2^2*Z5^4 + 
  (-123166/22717 - (718502*rr)/159019)*Z1*Z3*Z5^4 + 
  (286739/181736 - (3970455*rr)/1272152)*Z1*Z2^2*Z3^2*Z6 + 
  (592469/90868 + (1343459*rr)/636076)*Z1^2*Z3^3*Z6 + 
  (253655/181736 + (1718565*rr)/1272152)*Z1*Z2^3*Z4*Z6 + 
  (237307/90868 + (447791*rr)/636076)*Z1^2*Z2*Z3*Z4*Z6 + 
  (102165/181736 + (830575*rr)/1272152)*Z1^3*Z4^2*Z6 + 
  (360271/363472 + (2727113*rr)/2544304)*Z1^2*Z2^2*Z5*Z6 + 
  (306447/90868 - (261234*rr)/159019)*Z1^3*Z3*Z5*Z6 + 
  (6 - 2*rr)*Z3^3*Z4*Z5*Z6 + (-2706341/90868 - (902367*rr)/636076)*Z2*Z3*Z4^2*
   Z5*Z6 + (461418/22717 + (356600*rr)/159019)*Z2*Z3^2*Z5^2*Z6 + 
  (97193/22717 - (168087*rr)/159019)*Z2^2*Z4*Z5^2*Z6 + 
  (-542451/22717 + (1093388*rr)/159019)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-44379/22717 + (431170*rr)/159019)*Z1*Z2*Z5^3*Z6 + 
  (7869/181736 - (433473*rr)/1272152)*Z1^3*Z2*Z6^2 + (6 - 2*rr)*Z3^4*Z6^2 + 
  (-472307/22717 - (509996*rr)/159019)*Z2*Z3^2*Z4*Z6^2 + 
  (72928/22717 + (205804*rr)/159019)*Z2^2*Z4^2*Z6^2 + 
  (-491013/90868 + (290461*rr)/636076)*Z1*Z3*Z4^2*Z6^2 + 
  (465125/45434 - (284663*rr)/159019)*Z2^2*Z3*Z5*Z6^2 + 
  (-436205/22717 - (367060*rr)/159019)*Z1*Z3^2*Z5*Z6^2 + 
  (661557/181736 + (2624317*rr)/1272152)*Z1*Z2*Z4*Z5*Z6^2 + 
  (1149969/363472 + (1006965*rr)/2544304)*Z1^2*Z5^2*Z6^2 + 
  (-394683/181736 - (129355*rr)/181736)*Z2^3*Z6^3 + 
  (213317/90868 + (830177*rr)/636076)*Z1*Z2*Z3*Z6^3 + 
  (665137/363472 - (2551959*rr)/2544304)*Z1^2*Z4*Z6^3 + Z3*Z4*Z6^4 + 
  (106703/90868 - (493869*rr)/636076)*Z2*Z5*Z6^4 + 
  (-506363/363472 - (303495*rr)/2544304)*Z1*Z6^5, 
 (-534993/5815552 - (7631269*rr)/40708864)*Z1^3*Z2^2*Z3 + 
  (2125689/5815552 - (11444467*rr)/40708864)*Z1^4*Z3^2 + 
  (-6908887/363472 - (10908419*rr)/2544304)*Z2*Z3^5 + 
  (-6993531/1453888 - (31445623*rr)/10177216)*Z2^2*Z3^3*Z4 + 
  (-4959415/363472 + (1307805*rr)/2544304)*Z1*Z3^4*Z4 + 
  (655425/726944 + (3196533*rr)/5088608)*Z2^3*Z3*Z4^2 + 
  (-1724217/363472 + (1367211*rr)/2544304)*Z1*Z2*Z3^2*Z4^2 + 
  (1251859/726944 + (1329271*rr)/5088608)*Z1^2*Z3*Z4^3 + 
  (9045273/2907776 - (23229907*rr)/20354432)*Z2^3*Z3^2*Z5 + 
  (-251995/2907776 + (79581097*rr)/20354432)*Z1*Z2*Z3^3*Z5 + 
  (1894501/1453888 - (7278791*rr)/10177216)*Z2^4*Z4*Z5 + 
  (29599369/5815552 + (41701405*rr)/40708864)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-1139183/726944 + (11373669*rr)/5088608)*Z1^2*Z3^2*Z4*Z5 + 
  (1061681/363472 + (1739261*rr)/2544304)*Z1^2*Z2*Z4^2*Z5 + Z3*Z4^4*Z5 + 
  (-667403/726944 - (1098239*rr)/5088608)*Z1*Z2^3*Z5^2 + 
  (-3053043/5815552 - (27855375*rr)/40708864)*Z1^2*Z2*Z3*Z5^2 + 
  (2125689/2907776 - (11444467*rr)/20354432)*Z1^3*Z4*Z5^2 + 
  (-1830183/726944 - (2768595*rr)/5088608)*Z2*Z4^3*Z5^2 + 
  (101/16 + (15*rr)/16)*Z3^3*Z5^3 + 
  (11142045/2907776 + (32395009*rr)/20354432)*Z2*Z3*Z4*Z5^3 + 
  (-2914201/1453888 + (226549*rr)/1453888)*Z1*Z4^2*Z5^3 + 
  (-1545621/726944 - (348889*rr)/5088608)*Z2^2*Z5^4 + 
  (11256461/2907776 - (6576975*rr)/20354432)*Z1*Z3*Z5^4 + 
  (15005119/5815552 + (12499275*rr)/40708864)*Z1*Z2^2*Z3^2*Z6 + 
  (-9501217/5815552 + (20829355*rr)/40708864)*Z1^2*Z3^3*Z6 + 
  (-6481147/5815552 + (4287433*rr)/40708864)*Z1*Z2^3*Z4*Z6 + 
  (-5013349/11631104 + (11457879*rr)/81417728)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-2951019/5815552 - (965735*rr)/40708864)*Z1^3*Z4^2*Z6 + 
  (-23206447/23262208 + (7458757*rr)/162835456)*Z1^2*Z2^2*Z5*Z6 + 
  (25180739/23262208 + (76896863*rr)/162835456)*Z1^3*Z3*Z5*Z6 + 
  (35/8 + (9*rr)/8)*Z3^3*Z4*Z5*Z6 + 
  (6117551/2907776 - (66326021*rr)/20354432)*Z2*Z3*Z4^2*Z5*Z6 + 
  (1/16 - rr/16)*Z1*Z4^3*Z5*Z6 + (-8221753/2907776 + (40474547*rr)/20354432)*
   Z2*Z3^2*Z5^2*Z6 + (2565867/2907776 + (7598503*rr)/20354432)*Z2^2*Z4*Z5^2*
   Z6 + (-31253697/5815552 - (102347893*rr)/40708864)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-13164231/5815552 - (10060851*rr)/40708864)*Z1*Z2*Z5^3*Z6 + 
  (3583231/11631104 - (942901*rr)/81417728)*Z1^3*Z2*Z6^2 + 
  (37/64 + (79*rr)/64)*Z3^4*Z6^2 + 
  (19886237/5815552 - (103943167*rr)/40708864)*Z2*Z3^2*Z4*Z6^2 + 
  (-1754181/1453888 + (3749191*rr)/10177216)*Z2^2*Z4^2*Z6^2 + 
  (-871171/5815552 - (24717215*rr)/40708864)*Z1*Z3*Z4^2*Z6^2 + 
  (4662711/11631104 + (98753379*rr)/81417728)*Z2^2*Z3*Z5*Z6^2 + 
  (1190689/363472 - (5434155*rr)/2544304)*Z1*Z3^2*Z5*Z6^2 + 
  (-47396093/23262208 + (59011103*rr)/162835456)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-21635255/46524416 + (119542429*rr)/325670912)*Z1^2*Z5^2*Z6^2 + 
  (8669011/11631104 - (2633895*rr)/11631104)*Z2^3*Z6^3 + 
  (-3667747/2907776 + (5284353*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (35292631/46524416 + (83258627*rr)/325670912)*Z1^2*Z4*Z6^3 + 
  (1598779/2907776 + (4660855*rr)/20354432)*Z2*Z5*Z6^4 + 
  (1662217/11631104 - (14500515*rr)/81417728)*Z1*Z6^5, 
 (211673/2907776 - (439891*rr)/20354432)*Z1^3*Z2^2*Z3 + 
  (231327/2907776 - (149973*rr)/20354432)*Z1^4*Z3^2 + 
  (-185367/181736 - (1271971*rr)/1272152)*Z2*Z3^5 + 
  (-355921/726944 - (1927749*rr)/5088608)*Z2^2*Z3^3*Z4 + 
  (-205319/181736 - (804499*rr)/1272152)*Z1*Z3^4*Z4 + 
  (-169917/363472 + (130495*rr)/2544304)*Z2^3*Z3*Z4^2 + 
  (-81065/181736 - (158125*rr)/1272152)*Z1*Z2*Z3^2*Z4^2 + 
  (77937/363472 + (2021*rr)/2544304)*Z1^2*Z3*Z4^3 + 
  (892683/1453888 + (242695*rr)/10177216)*Z2^3*Z3^2*Z5 + 
  (-1556865/1453888 + (3453963*rr)/10177216)*Z1*Z2*Z3^3*Z5 + 
  (204647/726944 - (48941*rr)/5088608)*Z2^4*Z4*Z5 + 
  (884539/2907776 + (6256055*rr)/20354432)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-246305/363472 + (619099*rr)/2544304)*Z1^2*Z3^2*Z4*Z5 + 
  (3907/45434 + (32301*rr)/318038)*Z1^2*Z2*Z4^2*Z5 + 
  (4489/363472 - (137239*rr)/2544304)*Z1*Z2^3*Z5^2 + 
  (454753/2907776 - (1588171*rr)/20354432)*Z1^2*Z2*Z3*Z5^2 + 
  (231327/1453888 - (149973*rr)/10177216)*Z1^3*Z4*Z5^2 + Z3^2*Z4^2*Z5^2 + 
  (-31469/363472 - (324465*rr)/2544304)*Z2*Z4^3*Z5^2 + 
  (1/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3357/1453888 + (2301823*rr)/10177216)*Z2*Z3*
   Z4*Z5^3 + (-201433/726944 - (539*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (-26403/181736 - (115103*rr)/1272152)*Z2^2*Z5^4 + 
  (314635/726944 + (335175*rr)/5088608)*Z1*Z3*Z5^4 + 
  (557877/2907776 + (2800185*rr)/20354432)*Z1*Z2^2*Z3^2*Z6 + 
  (-582695/2907776 - (288979*rr)/20354432)*Z1^2*Z3^3*Z6 + 
  (-331441/2907776 - (642853*rr)/20354432)*Z1*Z2^3*Z4*Z6 + 
  (224377/5815552 - (1025523*rr)/40708864)*Z1^2*Z2*Z3*Z4*Z6 + 
  (-24949/2907776 - (585657*rr)/20354432)*Z1^3*Z4^2*Z6 + 
  (-1150445/11631104 - (3156241*rr)/81417728)*Z1^2*Z2^2*Z5*Z6 + 
  (-556751/11631104 + (6671653*rr)/81417728)*Z1^3*Z3*Z5*Z6 + 
  (7/8 + (5*rr)/8)*Z3^3*Z4*Z5*Z6 + (1331613/1453888 - (1926783*rr)/10177216)*
   Z2*Z3*Z4^2*Z5*Z6 + (-543279/1453888 - (208059*rr)/10177216)*Z2*Z3^2*Z5^2*
   Z6 + (-65275/1453888 + (494857*rr)/10177216)*Z2^2*Z4*Z5^2*Z6 + 
  (-35625/2907776 - (6783869*rr)/20354432)*Z1*Z3*Z4*Z5^2*Z6 + 
  (-702657/2907776 - (2117877*rr)/20354432)*Z1*Z2*Z5^3*Z6 + 
  (133217/2907776 + (57525*rr)/20354432)*Z1^3*Z2*Z6^2 + 
  (-9/16 + (5*rr)/16)*Z3^4*Z6^2 + (2462335/2907776 - (2578357*rr)/20354432)*
   Z2*Z3^2*Z4*Z6^2 + (-177967/726944 - (52091*rr)/5088608)*Z2^2*Z4^2*Z6^2 + 
  (216487/2907776 - (1004909*rr)/20354432)*Z1*Z3*Z4^2*Z6^2 + 
  (-2696963/5815552 + (3102177*rr)/40708864)*Z2^2*Z3*Z5*Z6^2 + 
  (2286091/2907776 - (964729*rr)/20354432)*Z1*Z3^2*Z5*Z6^2 + 
  (-3270591/11631104 - (1823499*rr)/81417728)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-3285505/23262208 + (1998155*rr)/162835456)*Z1^2*Z5^2*Z6^2 + 
  (800225/5815552 + (38275*rr)/5815552)*Z2^3*Z6^3 + 
  (-596065/2907776 + (223211*rr)/20354432)*Z1*Z2*Z3*Z6^3 + 
  (314253/23262208 + (7619249*rr)/162835456)*Z1^2*Z4*Z6^3 + 
  (-17947/726944 + (265065*rr)/5088608)*Z2*Z5*Z6^4 + 
  (717979/11631104 - (1003881*rr)/81417728)*Z1*Z6^5, 
 (614003/2907776 + (230425*rr)/2907776)*Z1^3*Z2^2*Z3 + 
  (105385/2907776 + (514627*rr)/2907776)*Z1^4*Z3^2 + 
  (2054627/181736 + (56713*rr)/181736)*Z2*Z3^5 + 
  (2542989/726944 + (744743*rr)/726944)*Z2^2*Z3^3*Z4 + 
  (932679/181736 - (328843*rr)/181736)*Z1*Z3^4*Z4 + 
  (-418323/363472 - (63153*rr)/363472)*Z2^3*Z3*Z4^2 + 
  (354731/181736 - (141715*rr)/181736)*Z1*Z2*Z3^2*Z4^2 + 
  (-201361/181736 + (697*rr)/45434)*Z1^2*Z3*Z4^3 + 
  (-1039663/1453888 + (1299283*rr)/1453888)*Z2^3*Z3^2*Z5 + 
  (-4020139/1453888 - (2609057*rr)/1453888)*Z1*Z2*Z3^3*Z5 + 
  (-54063/726944 + (378379*rr)/726944)*Z2^4*Z4*Z5 + 
  (-8214783/2907776 - (21597*rr)/2907776)*Z1*Z2^2*Z3*Z4*Z5 + 
  (-190239/363472 - (416573*rr)/363472)*Z1^2*Z3^2*Z4*Z5 + 
  (-364205/181736 - (6421*rr)/181736)*Z1^2*Z2*Z4^2*Z5 + 
  (28687/45434 - (4839*rr)/90868)*Z1*Z2^3*Z5^2 + 
  (2203095/2907776 + (810085*rr)/2907776)*Z1^2*Z2*Z3*Z5^2 + 
  (105385/1453888 + (514627*rr)/1453888)*Z1^3*Z4*Z5^2 + 
  (477107/363472 - (7155*rr)/363472)*Z2*Z4^3*Z5^2 + 
  (-31/8 + (3*rr)/8)*Z3^3*Z5^3 + (-3883887/1453888 - (670957*rr)/1453888)*Z2*
   Z3*Z4*Z5^3 + (835009/726944 - (141485*rr)/726944)*Z1*Z4^2*Z5^3 + 
  (396053/363472 - (89409*rr)/363472)*Z2^2*Z5^4 + 
  (-604833/363472 + (206557*rr)/363472)*Z1*Z3*Z5^4 + 
  (-3618009/2907776 + (477813*rr)/2907776)*Z1*Z2^2*Z3^2*Z6 + 
  (808251/2907776 - (1523695*rr)/2907776)*Z1^2*Z3^3*Z6 + 
  (1405421/2907776 - (540537*rr)/2907776)*Z1*Z2^3*Z4*Z6 + 
  (749651/5815552 - (861815*rr)/5815552)*Z1^2*Z2*Z3*Z4*Z6 + 
  (688749/2907776 - (156753*rr)/2907776)*Z1^3*Z4^2*Z6 + Z3^2*Z4^3*Z6 + 
  (4424297/11631104 - (1400293*rr)/11631104)*Z1^2*Z2^2*Z5*Z6 + 
  (-10038621/11631104 - (1125495*rr)/11631104)*Z1^3*Z3*Z5*Z6 + 
  (-21/8 + rr/8)*Z3^3*Z4*Z5*Z6 + (2114423/1453888 + (2376805*rr)/1453888)*Z2*
   Z3*Z4^2*Z5*Z6 + (230715/1453888 - (2040687*rr)/1453888)*Z2*Z3^2*Z5^2*Z6 + 
  (-1280869/1453888 - (254191*rr)/1453888)*Z2^2*Z4*Z5^2*Z6 + 
  (12969425/2907776 + (2382675*rr)/2907776)*Z1*Z3*Z4*Z5^2*Z6 + 
  (3358795/2907776 - (235807*rr)/2907776)*Z1*Z2*Z5^3*Z6 + 
  (-52477/363472 + (10577*rr)/363472)*Z1^3*Z2*Z6^2 + 
  (-11/8 - rr/8)*Z3^4*Z6^2 + (-345587/2907776 + (4539719*rr)/2907776)*Z2*Z3^2*
   Z4*Z6^2 + (213511/726944 - (242131*rr)/726944)*Z2^2*Z4^2*Z6^2 + 
  (1198253/2907776 + (608999*rr)/2907776)*Z1*Z3*Z4^2*Z6^2 + 
  (-7942265/5815552 - (2912523*rr)/5815552)*Z2^2*Z3*Z5*Z6^2 + 
  (207335/2907776 + (3803861*rr)/2907776)*Z1*Z3^2*Z5*Z6^2 + 
  (6703323/11631104 - (3816207*rr)/11631104)*Z1*Z2*Z4*Z5*Z6^2 + 
  (-1487555/23262208 - (4657513*rr)/23262208)*Z1^2*Z5^2*Z6^2 + 
  (-899853/5815552 + (1033545*rr)/5815552)*Z2^3*Z6^3 + 
  (597253/1453888 - (348577*rr)/1453888)*Z1*Z2*Z3*Z6^3 + 
  (-11908073/23262208 - (931483*rr)/23262208)*Z1^2*Z4*Z6^3 + 
  (-543539/1453888 - (63913*rr)/1453888)*Z2*Z5*Z6^4 + 
  (271921/5815552 + (508915*rr)/5815552)*Z1*Z6^5, 
 (-36771035/37017856 + (65161137*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (-30752147/18508928 - (19797383*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-18 - 2*rr)*Z3^6 + (-52121027/18508928 + (27055881*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (-14372077/37017856 - (55037977*rr)/37017856)*Z1^4*Z3*Z4 + 
  (-352964/144601 - (2891984*rr)/144601)*Z2*Z3^4*Z4 + 
  (115576451/4627232 - (62191529*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-7026273/578404 - (1917837*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (87102043/18508928 + (6590671*rr)/18508928)*Z2^3*Z4^3 + 
  (-93229979/9254464 - (25931279*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (20483673/18508928 + (46846357*rr)/18508928)*Z1^2*Z4^4 + 
  (3712069/37017856 - (792047*rr)/37017856)*Z1^4*Z2*Z5 + 
  (-5732173/2313616 - (11344969*rr)/2313616)*Z2^2*Z3^3*Z5 + 
  (2428335/578404 + (2547441*rr)/578404)*Z1*Z3^4*Z5 + 
  (-25476049/9254464 - (41541293*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-38566161/2313616 - (7391357*rr)/2313616)*Z1*Z2*Z3^2*Z4*Z5 + 
  (28188239/9254464 + (8427507*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-67291089/4627232 + (27942611*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (-344875/578404 - (105055*rr)/578404)*Z2^4*Z5^2 + 
  (-40009519/9254464 + (3029901*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (32638663/4627232 + (543471*rr)/4627232)*Z1^2*Z3^2*Z5^2 + 
  (111787829/18508928 + (35961665*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-6662127/9254464 + (3231941*rr)/9254464)*Z1^3*Z5^3 + 
  (70853121/9254464 - (6003043*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-12628231/2313616 + (5090317*rr)/2313616)*Z2*Z3*Z5^4 + 
  (10065823/1156808 - (2612107*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-444167/9254464 - (2326251*rr)/9254464)*Z1^5*Z6 + 
  (-70805133/9254464 + (19839047*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (-987821/578404 - (2371847*rr)/289202)*Z1*Z2*Z3^3*Z6 + 
  (-246449497/37017856 + (14195051*rr)/37017856)*Z2^4*Z4*Z6 + 
  (29453739/18508928 - (8263649*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-114448249/4627232 + (5699675*rr)/4627232)*Z1^2*Z3^2*Z4*Z6 + 
  (-94171047/18508928 + (4266709*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-47414727/37017856 + (38922997*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (-3662775/9254464 - (9534155*rr)/9254464)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-476881/804736 + (651555*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (13/2 - rr/2)*Z3^3*Z5^2*Z6 + (125191087/4627232 + (584995*rr)/4627232)*Z2*
   Z3*Z4*Z5^2*Z6 + (-4853955/4627232 - (13094311*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (8593341/4627232 + (3579993*rr)/4627232)*Z2^2*Z5^3*Z6 + 
  (26573451/2313616 + (874469*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (40812269/37017856 - (20197447*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-12275763/4627232 + (7746629*rr)/4627232)*Z1^3*Z3*Z6^2 - rr*Z3^3*Z4*Z6^2 + 
  (20562733/4627232 + (3873241*rr)/4627232)*Z2*Z3*Z4^2*Z6^2 + 
  (30102807/9254464 - (3384293*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (35410459/2313616 + (9152435*rr)/2313616)*Z2*Z3^2*Z5*Z6^2 + 
  (11482569/9254464 - (17673563*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (8430141/1156808 - (414889*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-1859153/9254464 - (11346557*rr)/9254464)*Z1*Z2*Z5^2*Z6^2 + Z5^4*Z6^2 + 
  (5359631/1156808 - (2346727*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (21412093/4627232 + (8614319*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (-4340061/9254464 - (1247225*rr)/9254464)*Z1*Z2*Z4*Z6^3 + 
  (-12393577/9254464 + (4453951*rr)/9254464)*Z1^2*Z5*Z6^3, 
 (-556824/144601 - (69013*rr)/144601)*Z1^2*Z2^3*Z3 + 
  (1827851/578404 - (83981*rr)/289202)*Z1^3*Z2*Z3^2 + (12 - 12*rr)*Z3^6 + 
  (-7311369/2313616 - (2331817*rr)/2313616)*Z1^3*Z2^2*Z4 + 
  (9284457/2313616 - (649871*rr)/2313616)*Z1^4*Z3*Z4 + 
  (8212654/144601 - (862718*rr)/144601)*Z2*Z3^4*Z4 + 
  (10857289/289202 + (2043797*rr)/289202)*Z2^2*Z3^2*Z4^2 + 
  (450219/144601 - (535565*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (323083/578404 + (870975*rr)/578404)*Z2^3*Z4^3 + 
  (4629551/578404 - (1200093*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (-2886871/578404 + (597029*rr)/578404)*Z1^2*Z4^4 + 
  (-80823/289202 + (1139*rr)/578404)*Z1^4*Z2*Z5 + 
  (1000478/144601 + (148091*rr)/144601)*Z2^2*Z3^3*Z5 + 
  (-6194193/578404 - (1301123*rr)/578404)*Z1*Z3^4*Z5 + 
  (5888445/578404 - (454735*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (4520875/578404 - (2655757*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1758681/1156808 + (661787*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-18092261/1156808 - (6794033*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1189467/1156808 - (973745*rr)/1156808)*Z2^4*Z5^2 + 
  (-136635/578404 - (394429*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (2025523/2313616 + (7204237*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-1843883/289202 + (286729*rr)/144601)*Z1^2*Z2*Z4*Z5^2 + 
  (-3336159/2313616 - (391153*rr)/2313616)*Z1^3*Z5^3 + 
  (496672/144601 + (431604*rr)/144601)*Z2*Z4^2*Z5^3 + 
  (-2671773/578404 - (580583*rr)/578404)*Z2*Z3*Z5^4 + 
  (5328797/1156808 + (3960463*rr)/1156808)*Z1*Z4*Z5^4 + 
  (2879291/4627232 - (215105*rr)/4627232)*Z1^5*Z6 + 
  (-1187381/289202 - (763863*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (19909379/1156808 - (761623*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (-73733/289202 - (625837*rr)/289202)*Z2^4*Z4*Z6 + 
  (682192/144601 - (422953*rr)/289202)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-1803311/578404 - (4343965*rr)/578404)*Z1^2*Z3^2*Z4*Z6 + 
  (250535/1156808 - (1964889*rr)/1156808)*Z1^2*Z2*Z4^2*Z6 + 
  (-794841/289202 - (169951*rr)/289202)*Z1*Z2^3*Z5*Z6 + 
  (1784361/1156808 - (485265*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-141503/50296 - (3795*rr)/12574)*Z1^3*Z4*Z5*Z6 + 
  (482015/289202 + (251987*rr)/289202)*Z2*Z4^3*Z5*Z6 + 
  (11/2 + rr/2)*Z3^3*Z5^2*Z6 + (-5270065/578404 + (6920161*rr)/578404)*Z2*Z3*
   Z4*Z5^2*Z6 + (3209339/578404 + (128665*rr)/578404)*Z1*Z4^2*Z5^2*Z6 + 
  (-789371/578404 + (642571*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-3711453/2313616 + (10684377*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (2751415/2313616 + (783853*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (-8969409/2313616 - (2140683*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (19/2 + rr/2)*Z3^3*Z4*Z6^2 + (641043/289202 + (70435*rr)/289202)*Z2*Z3*Z4^2*
   Z6^2 + (482015/289202 + (251987*rr)/289202)*Z1*Z4^3*Z6^2 + 
  (-19278975/1156808 + (5187715*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (6361159/1156808 + (380655*rr)/1156808)*Z2^2*Z4*Z5*Z6^2 + 
  (12123275/2313616 + (7558249*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (4624409/1156808 - (373441*rr)/1156808)*Z1*Z2*Z5^2*Z6^2 + 
  (6079463/1156808 + (2300509*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-22827925/4627232 + (5225505*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (772885/1156808 - (606721*rr)/1156808)*Z1*Z2*Z4*Z6^3 + 
  (-5078255/4627232 - (1898853*rr)/4627232)*Z1^2*Z5*Z6^3 + Z4*Z5^2*Z6^3, 
 (2930347/578404 - (2693285*rr)/578404)*Z1^2*Z2^3*Z3 + 
  (1425173/578404 + (977175*rr)/289202)*Z1^3*Z2*Z3^2 + (44 + 4*rr)*Z3^6 + 
  (5611681/578404 - (1008743*rr)/289202)*Z1^3*Z2^2*Z4 + 
  (-493825/578404 + (591203*rr)/144601)*Z1^4*Z3*Z4 + 
  (-1306142/144601 + (8094774*rr)/144601)*Z2*Z3^4*Z4 + 
  (-12577557/144601 + (4739583*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (5258436/144601 + (1130544*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-1822550/144601 - (277614*rr)/144601)*Z2^3*Z4^3 + 
  (12673999/578404 + (6076931*rr)/578404)*Z1*Z2*Z3*Z4^3 + 
  (60374/144601 - (1050082*rr)/144601)*Z1^2*Z4^4 + 
  (-245791/1156808 + (11555*rr)/1156808)*Z1^4*Z2*Z5 + 
  (2761605/289202 + (3727111*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (592741/578404 - (5038129*rr)/578404)*Z1*Z3^4*Z5 + 
  (75918/144601 + (1960228*rr)/144601)*Z2^3*Z3*Z4*Z5 + 
  (11693005/289202 + (2960787*rr)/289202)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-1623435/289202 - (916831*rr)/289202)*Z1*Z2^2*Z4^2*Z5 + 
  (27484685/578404 - (7903831*rr)/578404)*Z1^2*Z3*Z4^2*Z5 + 
  (473171/289202 + (369175*rr)/289202)*Z2^4*Z5^2 + 
  (4200447/578404 - (303779*rr)/578404)*Z1*Z2^2*Z3*Z5^2 + 
  (-41503685/2313616 - (3329359*rr)/2313616)*Z1^2*Z3^2*Z5^2 + 
  (-8770495/578404 - (4039209*rr)/578404)*Z1^2*Z2*Z4*Z5^2 + 
  (5574061/2313616 - (2013233*rr)/2313616)*Z1^3*Z5^3 + 
  (-6768973/289202 + (318183*rr)/289202)*Z2*Z4^2*Z5^3 + 
  (9989075/578404 - (3040247*rr)/578404)*Z2*Z3*Z5^4 + 
  (-31044861/1156808 + (5121833*rr)/1156808)*Z1*Z4*Z5^4 + 
  (-411147/2313616 + (1580393*rr)/2313616)*Z1^5*Z6 + 
  (6911009/289202 - (1287377*rr)/289202)*Z2^3*Z3^2*Z6 + 
  (-6041351/1156808 + (25025371*rr)/1156808)*Z1*Z2*Z3^3*Z6 + 
  (10891671/578404 + (118531*rr)/578404)*Z2^4*Z4*Z6 + 
  (-4262669/1156808 + (3489091*rr)/1156808)*Z1*Z2^2*Z3*Z4*Z6 + 
  (19442907/289202 + (101353*rr)/144601)*Z1^2*Z3^2*Z4*Z6 + 
  (8238421/578404 + (523611*rr)/578404)*Z1^2*Z2*Z4^2*Z6 + 
  (6103741/1156808 - (2718399*rr)/1156808)*Z1*Z2^3*Z5*Z6 + 
  (439673/1156808 + (3647379*rr)/1156808)*Z1^2*Z2*Z3*Z5*Z6 + 
  (260195/100592 - (224823*rr)/100592)*Z1^3*Z4*Z5*Z6 + 
  (-5383423/578404 - (216563*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-39/2 + (11*rr)/2)*Z3^3*Z5^2*Z6 + (-43860663/578404 - (4075621*rr)/578404)*
   Z2*Z3*Z4*Z5^2*Z6 + (-636552/144601 + (2214419*rr)/289202)*Z1*Z4^2*Z5^2*
   Z6 + (-4224233/578404 - (1906819*rr)/578404)*Z2^2*Z5^3*Z6 + 
  (-61317395/2313616 - (7835705*rr)/2313616)*Z1*Z3*Z5^3*Z6 + 
  (-7133481/2313616 + (2809521*rr)/2313616)*Z1^2*Z2^2*Z6^2 + 
  (21647215/2313616 - (9049179*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7/2 + (3*rr)/2)*Z3^3*Z4*Z6^2 + (-2055489/289202 - (484621*rr)/289202)*Z2*
   Z3*Z4^2*Z6^2 + (-5672625/578404 + (651043*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-40483145/1156808 - (18156443*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-3186671/578404 + (3169319*rr)/578404)*Z2^2*Z4*Z5*Z6^2 + 
  (-57122703/2313616 + (12325187*rr)/2313616)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-335867/289202 + (1031147*rr)/289202)*Z1*Z2*Z5^2*Z6^2 + 
  (-19036035/1156808 + (5470439*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (-47718843/4627232 - (27118545*rr)/4627232)*Z1*Z3^2*Z6^3 + 
  (262747/144601 + (67289*rr)/289202)*Z1*Z2*Z4*Z6^3 + 
  (2266103/578404 - (519255*rr)/578404)*Z1^2*Z5*Z6^3 + Z4^2*Z6^4, 
 (64461493/18508928 - (18097151*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-10837911/9254464 + (10013605*rr)/9254464)*Z1^3*Z2*Z3^2 + 
  (8 + 8*rr)*Z3^6 + (39875915/9254464 - (3549121*rr)/9254464)*Z1^3*Z2^2*Z4 + 
  (-36478353/18508928 + (24768403*rr)/18508928)*Z1^4*Z3*Z4 + 
  (-4116032/144601 + (2427408*rr)/144601)*Z2*Z3^4*Z4 + 
  (-98353137/2313616 + (11993651*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (2024081/289202 + (525133*rr)/289202)*Z1*Z3^3*Z4^2 + 
  (-32811533/9254464 - (10908409*rr)/9254464)*Z2^3*Z4^3 + 
  (6203385/4627232 + (16723637*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (21773665/9254464 - (21859971*rr)/9254464)*Z1^2*Z4^4 + 
  (3903417/18508928 - (39691*rr)/18508928)*Z1^4*Z2*Z5 + 
  (-4064683/1156808 + (1989249*rr)/1156808)*Z2^2*Z3^3*Z5 + 
  (1370419/144601 - (235235*rr)/144601)*Z1*Z3^4*Z5 + 
  (-25536573/4627232 + (20967575*rr)/4627232)*Z2^3*Z3*Z4*Z5 + 
  (1859923/578404 + (3106327*rr)/578404)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-4498327/4627232 - (4570523*rr)/4627232)*Z1*Z2^2*Z4^2*Z5 + 
  (23263811/1156808 - (1066217*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1282275/2313616 + (2430007*rr)/2313616)*Z2^4*Z5^2 + 
  (10273001/4627232 + (2056101*rr)/4627232)*Z1*Z2^2*Z3*Z5^2 + 
  (-6740739/1156808 - (2074723*rr)/1156808)*Z1^2*Z3^2*Z5^2 + 
  (-7901295/9254464 - (26889107*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (6844657/4627232 - (1123267*rr)/4627232)*Z1^3*Z5^3 + 
  (-42250239/4627232 - (3755107*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (8497421/1156808 - (1134487*rr)/1156808)*Z2*Z3*Z5^4 + 
  (-2754341/289202 - (126391*rr)/289202)*Z1*Z4*Z5^4 + 
  (-1357289/4627232 + (1030363*rr)/4627232)*Z1^5*Z6 + 
  (40008067/4627232 + (1271255*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (-6032005/578404 + (3517195*rr)/578404)*Z1*Z2*Z3^3*Z6 + 
  (95570775/18508928 + (23182171*rr)/18508928)*Z2^4*Z4*Z6 + 
  (-8005205/9254464 + (22473055*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (43181541/2313616 + (8840721*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (33994837/9254464 + (10175905*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (59665369/18508928 - (7190763*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-1157375/4627232 + (4700669*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (814053/402368 - (221295*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (-15026033/4627232 - (1358157*rr)/4627232)*Z2*Z4^3*Z5*Z6 + 
  (-2 + 2*rr)*Z3^3*Z5^2*Z6 + (-40687505/2313616 - (21154509*rr)/2313616)*Z2*
   Z3*Z4*Z5^2*Z6 + (-1136953/289202 + (620343*rr)/289202)*Z1*Z4^2*Z5^2*Z6 + 
  (-5074515/2313616 - (3293703*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (-3833545/578404 - (2015623*rr)/578404)*Z1*Z3*Z5^3*Z6 + 
  (-27523983/18508928 + (2539533*rr)/18508928)*Z1^2*Z2^2*Z6^2 + 
  (10317807/2313616 - (1390645*rr)/2313616)*Z1^3*Z3*Z6^2 + 
  (-7 + rr)*Z3^3*Z4*Z6^2 + (-640883/2313616 - (498183*rr)/2313616)*Z2*Z3*Z4^2*
   Z6^2 + (-15026033/4627232 - (1358157*rr)/4627232)*Z1*Z4^3*Z6^2 + 
  (-1256299/1156808 - (9436183*rr)/1156808)*Z2*Z3^2*Z5*Z6^2 + 
  (-21119463/4627232 + (4909077*rr)/4627232)*Z2^2*Z4*Z5*Z6^2 + 
  (-2927135/289202 - (47628*rr)/144601)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-13315069/4627232 + (6002615*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (-9332813/1156808 + (464735*rr)/1156808)*Z2^2*Z3*Z6^3 + 
  (757571/1156808 - (2822059*rr)/1156808)*Z1*Z3^2*Z6^3 + 
  (501543/4627232 + (1750155*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (7344859/4627232 + (29367*rr)/4627232)*Z1^2*Z5*Z6^3 + Z3*Z5*Z6^4, 
 (-3267735/18508928 + (12211887*rr)/18508928)*Z1^2*Z2^3*Z3 + 
  (-52595349/74035712 - (28101887*rr)/74035712)*Z1^3*Z2*Z3^2 + 
  (-137/16 + (5*rr)/16)*Z3^6 + (-63129317/74035712 + (42845009*rr)/74035712)*
   Z1^3*Z2^2*Z4 + (-34686241/74035712 - (38202963*rr)/74035712)*Z1^4*Z3*Z4 + 
  (-31120889/4627232 - (32803019*rr)/4627232)*Z2*Z3^4*Z4 + 
  (14665407/2313616 - (12334471*rr)/2313616)*Z2^2*Z3^2*Z4^2 + 
  (-20363703/4627232 - (2134277*rr)/4627232)*Z1*Z3^3*Z4^2 + 
  (7114263/4627232 + (33035*rr)/4627232)*Z2^3*Z4^3 + 
  (-18580701/4627232 - (4275139*rr)/4627232)*Z1*Z2*Z3*Z4^3 + 
  (3441509/4627232 + (3573649*rr)/4627232)*Z1^2*Z4^4 + 
  (4040605/74035712 + (325959*rr)/74035712)*Z1^4*Z2*Z5 + 
  (-34657199/18508928 - (30117869*rr)/18508928)*Z2^2*Z3^3*Z5 + 
  (48280721/37017856 + (67605011*rr)/37017856)*Z1*Z3^4*Z5 + 
  (-12791375/9254464 - (16013717*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-117922767/18508928 - (13425101*rr)/18508928)*Z1*Z2*Z3^2*Z4*Z5 + 
  (10726843/9254464 + (2647257*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-9734137/2313616 + (6117749*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (-323635/578404 - (60409*rr)/578404)*Z2^4*Z5^2 + 
  (-39604619/37017856 + (7453535*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (372162279/148071424 - (37017003*rr)/148071424)*Z1^2*Z3^2*Z5^2 + 
  (97734821/37017856 + (22899231*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  Z3*Z4^3*Z5^2 + (-17624651/148071424 + (22840703*rr)/148071424)*Z1^3*Z5^3 + 
  (12175939/4627232 - (3354387*rr)/4627232)*Z2*Z4^2*Z5^3 + 
  (-48622187/37017856 + (32469279*rr)/37017856)*Z2*Z3*Z5^4 + 
  (203652039/74035712 - (80118795*rr)/74035712)*Z1*Z4*Z5^4 + 
  (-2553803/37017856 - (3156417*rr)/37017856)*Z1^5*Z6 + 
  (-47643207/18508928 + (16683963*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (-125974507/74035712 - (210459617*rr)/74035712)*Z1*Z2*Z3^3*Z6 + 
  (-2773467/1156808 + (1118019*rr)/4627232)*Z2^4*Z4*Z6 + 
  (-16489085/37017856 - (10290535*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-297077073/37017856 + (33199853*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-67702277/37017856 + (5567393*rr)/37017856)*Z1^2*Z2*Z4^2*Z6 + 
  (-5837007/18508928 + (7706391*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (-31054399/74035712 - (22541597*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (23147/6437888 + (2188577*rr)/6437888)*Z1^3*Z4*Z5*Z6 + 
  (559415/578404 - (217159*rr)/1156808)*Z2*Z4^3*Z5*Z6 + 
  (165/128 - (49*rr)/128)*Z3^3*Z5^2*Z6 + 
  (408548315/37017856 - (5527183*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-24210687/37017856 - (36267357*rr)/37017856)*Z1*Z4^2*Z5^2*Z6 + 
  (48868665/37017856 + (8336203*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (598332429/148071424 - (28228857*rr)/148071424)*Z1*Z3*Z5^3*Z6 + 
  (36615269/148071424 - (28823377*rr)/148071424)*Z1^2*Z2^2*Z6^2 + 
  (-96977451/148071424 + (94195039*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (-63/128 - (93*rr)/128)*Z3^3*Z4*Z6^2 + 
  (7093307/9254464 + (1065569*rr)/9254464)*Z2*Z3*Z4^2*Z6^2 + 
  (559415/578404 - (217159*rr)/1156808)*Z1*Z4^3*Z6^2 + 
  (493470407/74035712 + (109714933*rr)/74035712)*Z2*Z3^2*Z5*Z6^2 + 
  (4440557/37017856 - (28424761*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (378806337/148071424 - (169849053*rr)/148071424)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-30524179/74035712 - (34017177*rr)/74035712)*Z1*Z2*Z5^2*Z6^2 + 
  (108296269/74035712 - (64974393*rr)/74035712)*Z2^2*Z3*Z6^3 + 
  (518346413/296142848 + (172439271*rr)/296142848)*Z1*Z3^2*Z6^3 + 
  (-26763925/74035712 + (873505*rr)/74035712)*Z1*Z2*Z4*Z6^3 + 
  (-102159861/296142848 + (53654849*rr)/296142848)*Z1^2*Z5*Z6^3, 
 (-26931813/9254464 + (310985*rr)/2313616)*Z1^2*Z2^3*Z3 + 
  (56116661/37017856 - (19534313*rr)/37017856)*Z1^3*Z2*Z3^2 + 
  (-37/16 - (79*rr)/16)*Z3^6 + (-104926909/37017856 - (11909903*rr)/37017856)*
   Z1^3*Z2^2*Z4 + (80912197/37017856 - (16096013*rr)/37017856)*Z1^4*Z3*Z4 + 
  (70774307/2313616 - (13929207*rr)/2313616)*Z2*Z3^4*Z4 + 
  (122564047/4627232 + (11498513*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (234165/578404 - (1761973*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5987181/9254464 + (10150353*rr)/9254464)*Z2^3*Z4^3 + 
  (3248697/1156808 - (5819399*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (-32532645/9254464 + (8068767*rr)/9254464)*Z1^2*Z4^4 + 
  (-1615057/37017856 + (493769*rr)/37017856)*Z1^4*Z2*Z5 + 
  (50244085/9254464 - (17064657*rr)/9254464)*Z2^2*Z3^3*Z5 + 
  (-101299307/18508928 + (17111199*rr)/18508928)*Z1*Z3^4*Z5 + 
  (15350389/2313616 - (907185*rr)/578404)*Z2^3*Z3*Z4*Z5 + 
  (7544195/4627232 - (19286647*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-13000715/18508928 + (13027703*rr)/18508928)*Z1*Z2^2*Z4^2*Z5 + 
  (-56962275/4627232 - (9095881*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (1170129/2313616 - (846999*rr)/2313616)*Z2^4*Z5^2 + 
  (-46916677/37017856 - (19039167*rr)/37017856)*Z1*Z2^2*Z3*Z5^2 + 
  (114442735/74035712 + (117282669*rr)/74035712)*Z1^2*Z3^2*Z5^2 + 
  (-75133445/37017856 + (67916105*rr)/37017856)*Z1^2*Z2*Z4*Z5^2 + 
  (-60160639/74035712 - (3373117*rr)/74035712)*Z1^3*Z5^3 + 
  (8252977/2313616 + (1721153*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-170256521/37017856 - (17750075*rr)/37017856)*Z2*Z3*Z5^4 + 
  (192205759/37017856 + (54233821*rr)/37017856)*Z1*Z4*Z5^4 + 
  (6608095/18508928 - (1300187*rr)/18508928)*Z1^5*Z6 + 
  (-89503019/18508928 - (23199993*rr)/18508928)*Z2^3*Z3^2*Z6 + 
  (421183909/37017856 - (78558897*rr)/37017856)*Z1*Z2*Z3^3*Z6 + 
  (-35639393/18508928 - (25687873*rr)/18508928)*Z2^4*Z4*Z6 + 
  (73813851/37017856 - (14763015*rr)/37017856)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-258477479/37017856 - (181240309*rr)/37017856)*Z1^2*Z3^2*Z4*Z6 + 
  (-10394533/9254464 - (10179977*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + Z3*Z4^4*Z6 + 
  (-35163735/18508928 - (2761719*rr)/18508928)*Z1*Z2^3*Z5*Z6 + 
  (92783705/74035712 - (27225141*rr)/74035712)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-1203443/804736 + (53475*rr)/804736)*Z1^3*Z4*Z5*Z6 + 
  (6839507/9254464 + (4438765*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (513/128 + (99*rr)/128)*Z3^3*Z5^2*Z6 + 
  (149618275/37017856 + (248142185*rr)/37017856)*Z2*Z3*Z4*Z5^2*Z6 + 
  (38391823/9254464 - (5686179*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-26121233/37017856 + (33528013*rr)/37017856)*Z2^2*Z5^3*Z6 + 
  (107915595/74035712 + (190905857*rr)/74035712)*Z1*Z3*Z5^3*Z6 + 
  (34738173/37017856 + (3349235*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-451976865/148071424 - (34410179*rr)/148071424)*Z1^3*Z3*Z6^2 + 
  (357/128 + (15*rr)/128)*Z3^3*Z4*Z6^2 + 
  (-1518199/18508928 + (12627435*rr)/18508928)*Z2*Z3*Z4^2*Z6^2 + 
  (13201951/9254464 + (5017169*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (-167057085/37017856 + (162163113*rr)/37017856)*Z2*Z3^2*Z5*Z6^2 + 
  (129280347/37017856 - (8368479*rr)/37017856)*Z2^2*Z4*Z5*Z6^2 + 
  (408621049/74035712 + (97027147*rr)/74035712)*Z1*Z3*Z4*Z5*Z6^2 + 
  (313992325/148071424 - (52281169*rr)/148071424)*Z1*Z2*Z5^2*Z6^2 + 
  (162029029/37017856 + (24711951*rr)/37017856)*Z2^2*Z3*Z6^3 + 
  (-67960201/37017856 + (48784773*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-3862783/148071424 - (29719645*rr)/148071424)*Z1*Z2*Z4*Z6^3 + 
  (-522774289/592285696 - (108157075*rr)/592285696)*Z1^2*Z5*Z6^3, 
 (-18238453/37017856 + (4085727*rr)/37017856)*Z1^2*Z2^3*Z3 + 
  (1612485/18508928 - (2742043*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (-3/2 - rr/2)*Z3^6 + (-10575075/18508928 + (457245*rr)/18508928)*Z1^3*Z2^2*
   Z4 + (11532745/37017856 - (5363443*rr)/37017856)*Z1^4*Z3*Z4 + 
  (2311515/578404 - (1023935*rr)/578404)*Z2*Z3^4*Z4 + 
  (24501157/4627232 - (829039*rr)/4627232)*Z2^2*Z3^2*Z4^2 + 
  (-369059/578404 - (261113*rr)/578404)*Z1*Z3^3*Z4^2 + 
  (5417461/18508928 + (3520065*rr)/18508928)*Z2^3*Z4^3 + 
  (-1509209/9254464 - (5514165*rr)/9254464)*Z1*Z2*Z3*Z4^3 + 
  (-9611497/18508928 + (4468763*rr)/18508928)*Z1^2*Z4^4 + 
  (434963/37017856 - (209153*rr)/37017856)*Z1^4*Z2*Z5 + 
  (273777/1156808 - (160621*rr)/289202)*Z2^2*Z3^3*Z5 + 
  (-2429235/4627232 + (2389159*rr)/4627232)*Z1*Z3^4*Z5 + 
  (7988097/9254464 - (4918835*rr)/9254464)*Z2^3*Z3*Z4*Z5 + 
  (-258893/578404 - (733571*rr)/1156808)*Z1*Z2*Z3^2*Z4*Z5 + 
  (38545/9254464 + (1734333*rr)/9254464)*Z1*Z2^2*Z4^2*Z5 + 
  (-12135425/4627232 + (88643*rr)/4627232)*Z1^2*Z3*Z4^2*Z5 + 
  (4873/144601 - (9895*rr)/144601)*Z2^4*Z5^2 + 
  (-3034975/9254464 - (850503*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (8830959/18508928 + (3941477*rr)/18508928)*Z1^2*Z3^2*Z5^2 + 
  (1059475/18508928 + (6651007*rr)/18508928)*Z1^2*Z2*Z4*Z5^2 + 
  (-3032461/18508928 + (12829*rr)/18508928)*Z1^3*Z5^3 + Z3^2*Z4*Z5^3 + 
  (9398095/9254464 + (1834067*rr)/9254464)*Z2*Z4^2*Z5^3 + 
  (-4417273/4627232 - (319215*rr)/4627232)*Z2*Z3*Z5^4 + 
  (10860867/9254464 + (669929*rr)/9254464)*Z1*Z4*Z5^4 + 
  (997309/18508928 - (464383*rr)/18508928)*Z1^5*Z6 + 
  (-10414431/9254464 - (747659*rr)/9254464)*Z2^3*Z3^2*Z6 + 
  (16695801/9254464 - (6414501*rr)/9254464)*Z1*Z2*Z3^3*Z6 + 
  (-23419271/37017856 - (7076363*rr)/37017856)*Z2^4*Z4*Z6 + 
  (7124429/18508928 - (1326495*rr)/18508928)*Z1*Z2^2*Z3*Z4*Z6 + 
  (-663709/289202 - (1569271*rr)/2313616)*Z1^2*Z3^2*Z4*Z6 + 
  (-8990097/18508928 - (2706693*rr)/18508928)*Z1^2*Z2*Z4^2*Z6 + 
  (-13062297/37017856 + (1198731*rr)/37017856)*Z1*Z2^3*Z5*Z6 + 
  (217003/1156808 - (572077*rr)/4627232)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-24759/100592 + (20377*rr)/402368)*Z1^3*Z4*Z5*Z6 + 
  (3232985/9254464 + (761429*rr)/9254464)*Z2*Z4^3*Z5*Z6 + 
  (17/16 + (3*rr)/16)*Z3^3*Z5^2*Z6 + (286291/144601 + (2213917*rr)/2313616)*
   Z2*Z3*Z4*Z5^2*Z6 + (2687753/4627232 - (1146365*rr)/4627232)*Z1*Z4^2*Z5^2*
   Z6 + (-14811/1156808 + (478641*rr)/2313616)*Z2^2*Z5^3*Z6 + 
  (11192785/18508928 + (6244915*rr)/18508928)*Z1*Z3*Z5^3*Z6 + 
  (7513797/37017856 - (364595*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-11145143/18508928 + (845011*rr)/18508928)*Z1^3*Z3*Z6^2 + 
  (5/16 - rr/16)*Z3^3*Z4*Z6^2 + (594687/4627232 + (611691*rr)/4627232)*Z2*Z3*
   Z4^2*Z6^2 + (3232985/9254464 + (761429*rr)/9254464)*Z1*Z4^3*Z6^2 + 
  (1982015/9254464 + (8576277*rr)/9254464)*Z2*Z3^2*Z5*Z6^2 + 
  (5004249/9254464 - (1037375*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (21955117/18508928 + (1907095*rr)/18508928)*Z1*Z3*Z4*Z5*Z6^2 + 
  (768281/2313616 - (368949*rr)/4627232)*Z1*Z2*Z5^2*Z6^2 + 
  (8419721/9254464 + (28107*rr)/9254464)*Z2^2*Z3*Z6^3 + 
  (-2104151/37017856 + (11998363*rr)/37017856)*Z1*Z3^2*Z6^3 + 
  (-18897/2313616 - (101745*rr)/4627232)*Z1*Z2*Z4*Z6^3 + 
  (-6664861/37017856 - (152159*rr)/37017856)*Z1^2*Z5*Z6^3, 
 (-3255659/4627232 - (941681*rr)/4627232)*Z1^2*Z2^3*Z3 + 
  (11550757/18508928 - (144945*rr)/18508928)*Z1^3*Z2*Z3^2 + 
  (9/4 - (5*rr)/4)*Z3^6 + (-8021975/18508928 - (5464061*rr)/18508928)*Z1^3*
   Z2^2*Z4 + (13161005/18508928 + (1108815*rr)/18508928)*Z1^4*Z3*Z4 + 
  (11575665/1156808 + (1213395*rr)/1156808)*Z2*Z3^4*Z4 + 
  (1300025/289202 + (389540*rr)/144601)*Z2^2*Z3^2*Z4^2 + 
  (1909399/1156808 - (570379*rr)/1156808)*Z1*Z3^3*Z4^2 + 
  (-520897/1156808 + (328099*rr)/1156808)*Z2^3*Z4^3 + 
  (2348631/1156808 - (432707*rr)/1156808)*Z1*Z2*Z3*Z4^3 + 
  (-1408795/1156808 - (96399*rr)/1156808)*Z1^2*Z4^4 + 
  (-458801/18508928 - (141675*rr)/18508928)*Z1^4*Z2*Z5 + 
  (9744719/4627232 + (202317*rr)/4627232)*Z2^2*Z3^3*Z5 + 
  (-21093937/9254464 - (2520819*rr)/9254464)*Z1*Z3^4*Z5 + 
  (5775195/2313616 + (492209*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (13582143/4627232 - (3586499*rr)/4627232)*Z1*Z2*Z3^2*Z4*Z5 + 
  (-171663/289202 + (133069*rr)/1156808)*Z1*Z2^2*Z4^2*Z5 + 
  (-4222079/2313616 - (3117675*rr)/2313616)*Z1^2*Z3*Z4^2*Z5 + 
  (100511/289202 - (14657*rr)/289202)*Z2^4*Z5^2 + 
  (738823/9254464 - (2428971*rr)/9254464)*Z1*Z2^2*Z3*Z5^2 + 
  (-18153047/37017856 + (16599387*rr)/37017856)*Z1^2*Z3^2*Z5^2 + 
  (-13685673/9254464 + (2406917*rr)/9254464)*Z1^2*Z2*Z4*Z5^2 + 
  (-6865637/37017856 - (2725391*rr)/37017856)*Z1^3*Z5^3 + 
  (23301/1156808 + (741715*rr)/1156808)*Z2*Z4^2*Z5^3 + 
  (-6414705/9254464 - (4874291*rr)/9254464)*Z2*Z3*Z5^4 + 
  (8963241/18508928 + (14379099*rr)/18508928)*Z1*Z4*Z5^4 + 
  (1058517/9254464 + (80595*rr)/9254464)*Z1^5*Z6 + 
  (-1587605/4627232 - (3040351*rr)/4627232)*Z2^3*Z3^2*Z6 + 
  (68316299/18508928 + (9056705*rr)/18508928)*Z1*Z2*Z3^3*Z6 + 
  (834027/2313616 - (1049335*rr)/2313616)*Z2^4*Z4*Z6 + 
  (6100829/9254464 - (659585*rr)/9254464)*Z1*Z2^2*Z3*Z4*Z6 + 
  (9635709/9254464 - (14234889*rr)/9254464)*Z1^2*Z3^2*Z4*Z6 + 
  (2957261/9254464 - (3147881*rr)/9254464)*Z1^2*Z2*Z4^2*Z6 + 
  (-1578525/4627232 - (853067*rr)/4627232)*Z1*Z2^3*Z5*Z6 + 
  (7651699/18508928 + (37113*rr)/18508928)*Z1^2*Z2*Z3*Z5*Z6 + 
  (-681939/1609472 - (134361*rr)/1609472)*Z1^3*Z4*Z5*Z6 + Z3^2*Z4^2*Z5*Z6 + 
  (-19237/578404 + (135087*rr)/578404)*Z2*Z4^3*Z5*Z6 + 
  (-9/32 + (5*rr)/32)*Z3^3*Z5^2*Z6 + 
  (-27455383/9254464 + (15944539*rr)/9254464)*Z2*Z3*Z4*Z5^2*Z6 + 
  (12922743/9254464 + (1355589*rr)/9254464)*Z1*Z4^2*Z5^2*Z6 + 
  (-6143125/9254464 + (1553313*rr)/9254464)*Z2^2*Z5^3*Z6 + 
  (-40817677/37017856 + (26499833*rr)/37017856)*Z1*Z3*Z5^3*Z6 + 
  (6091451/37017856 + (3061457*rr)/37017856)*Z1^2*Z2^2*Z6^2 + 
  (-21360825/37017856 - (10198795*rr)/37017856)*Z1^3*Z3*Z6^2 + 
  (35/32 + (9*rr)/32)*Z3^3*Z4*Z6^2 + (-979913/2313616 + (128581*rr)/2313616)*
   Z2*Z3*Z4^2*Z6^2 + (-19237/578404 + (135087*rr)/578404)*Z1*Z4^3*Z6^2 + 
  (-68182983/18508928 + (15021579*rr)/18508928)*Z2*Z3^2*Z5*Z6^2 + 
  (7421751/9254464 + (2270469*rr)/9254464)*Z2^2*Z4*Z5*Z6^2 + 
  (27249631/37017856 + (27927741*rr)/37017856)*Z1*Z3*Z4*Z5*Z6^2 + 
  (12990913/18508928 + (1630819*rr)/18508928)*Z1*Z2*Z5^2*Z6^2 + 
  (12437075/18508928 + (9203097*rr)/18508928)*Z2^2*Z3*Z6^3 + 
  (-77342293/74035712 + (10859297*rr)/74035712)*Z1*Z3^2*Z6^3 + 
  (2090895/18508928 - (1112691*rr)/18508928)*Z1*Z2*Z4*Z6^3 + 
  (-7247725/74035712 - (7822119*rr)/74035712)*Z1^2*Z5*Z6^3, 
 (41527109/9254464 + (3926609*rr)/9254464)*Z1^2*Z2^3*Z3 + 
  (-17909955/4627232 + (4126825*rr)/4627232)*Z1^3*Z2*Z3^2 + 
  (17348369/4627232 + (4941677*rr)/4627232)*Z1^3*Z2^2*Z4 + 
  (-29359181/9254464 + (2614727*rr)/9254464)*Z1^4*Z3*Z4 + 
  (-7661816/144601 - (279896*rr)/144601)*Z2*Z3^4*Z4 + 
  (-42297325/1156808 - (9396057*rr)/1156808)*Z2^2*Z3^2*Z4^2 + 
  (-1959791/144601 + (145517*rr)/144601)*Z1*Z3^3*Z4^2 + 
  (-184725/4627232 - (8079713*rr)/4627232)*Z2^3*Z4^3 + 
  (-26811387/2313616 + (6388753*rr)/2313616)*Z1*Z2*Z3*Z4^3 + 
  (28186633/4627232 - (4132219*rr)/4627232)*Z1^2*Z4^4 + 
  (6343769/9254464 - (87659*rr)/9254464)*Z1^4*Z2*Z5 + 
  (-8631903/578404 + (1928637*rr)/578404)*Z2^2*Z3^3*Z5 + 
  (1286248/144601 + (415864*rr)/144601)*Z1*Z3^4*Z5 + 
  (-21273253/2313616 + (3833807*rr)/2313616)*Z2^3*Z3*Z4*Z5 + 
  (-2470603/144601 + (1438193*rr)/144601)*Z1*Z2*Z3^2*Z4*Z5 + 
  (7012771/2313616 - (789257*rr)/2313616)*Z1*Z2^2*Z4^2*Z5 + 
  (16040333/1156808 + (7262073*rr)/1156808)*Z1^2*Z3*Z4^2*Z5 + 
  (1004865/1156808 + (56541*rr)/1156808)*Z2^4*Z5^2 + 
  (627945/2313616 + (2602341*rr)/2313616)*Z1*Z2^2*Z3*Z5^2 + 
  (125747/289202 - (776769*rr)/289202)*Z1^2*Z3^2*Z5^2 + 
  (27623205/4627232 - (10506319*rr)/4627232)*Z1^2*Z2*Z4*Z5^2 + 
  (3751071/2313616 - (102333*rr)/2313616)*Z1^3*Z5^3 + 
  (-2167111/2313616 - (4193675*rr)/2313616)*Z2*Z4^2*Z5^3 + 
  (1818053/578404 + (988593*rr)/578404)*Z2*Z3*Z5^4 + 
  (-850462/144601 - (688766*rr)/144601)*Z1*Z4*Z5^4 + 
  (-1917951/4627232 + (210589*rr)/4627232)*Z1^5*Z6 + 
  (12136883/2313616 + (6663367*rr)/2313616)*Z2^3*Z3^2*Z6 + 
  (-2075230/144601 + (101346*rr)/144601)*Z1*Z2*Z3^3*Z6 + 
  (7020423/9254464 + (22726859*rr)/9254464)*Z2^4*Z4*Z6 + 
  (22062347/4627232 + (3389375*rr)/4627232)*Z1*Z2^2*Z3*Z4*Z6 + 
  (6431277/1156808 + (9315289*rr)/1156808)*Z1^2*Z3^2*Z4*Z6 + 
  (3687625/4627232 + (10085957*rr)/4627232)*Z1^2*Z2*Z4^2*Z6 + 
  (19349217/9254464 + (1492221*rr)/9254464)*Z1*Z2^3*Z5*Z6 + 
  (-6737019/2313616 - (307183*rr)/2313616)*Z1^2*Z2*Z3*Z5*Z6 + 
  (480609/201184 + (1917*rr)/201184)*Z1^3*Z4*Z5*Z6 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z2*Z4^3*Z5*Z6 + 
  (-2175193/1156808 - (11630165*rr)/1156808)*Z2*Z3*Z4*Z5^2*Z6 + 
  (-9753615/1156808 + (1196237*rr)/1156808)*Z1*Z4^2*Z5^2*Z6 + 
  (1504757/1156808 - (1107135*rr)/1156808)*Z2^2*Z5^3*Z6 + 
  (1179743/289202 - (1685165*rr)/289202)*Z1*Z3*Z5^3*Z6 + 
  (-15085935/9254464 + (830445*rr)/9254464)*Z1^2*Z2^2*Z6^2 + 
  (661508/144601 + (108346*rr)/144601)*Z1^3*Z3*Z6^2 + 
  (8352213/1156808 - (2978527*rr)/1156808)*Z2*Z3*Z4^2*Z6^2 + 
  (-3592601/2313616 - (2513365*rr)/2313616)*Z1*Z4^3*Z6^2 + 
  (4735395/578404 - (3683529*rr)/578404)*Z2*Z3^2*Z5*Z6^2 + 
  (-18775215/2313616 - (2571603*rr)/2313616)*Z2^2*Z4*Z5*Z6^2 + 
  (-6371405/578404 - (1988473*rr)/578404)*Z1*Z3*Z4*Z5*Z6^2 + 
  (-12185041/2313616 + (1030707*rr)/2313616)*Z1*Z2*Z5^2*Z6^2 + 
  (-1453477/289202 - (350361*rr)/289202)*Z2^2*Z3*Z6^3 + 
  (663571/289202 - (812233*rr)/289202)*Z1*Z3^2*Z6^3 + 
  (-1378437/2313616 + (2055631*rr)/2313616)*Z1*Z2*Z4*Z6^3 + 
  (2703219/2313616 + (1038575*rr)/2313616)*Z1^2*Z5*Z6^3 + Z2*Z6^5, 
 (29738419/111002496 - (2551315*rr)/37000832)*Z1^2*Z2^2*Z3^2 + 
  (-109118507/111002496 - (785759*rr)/111002496)*Z1^3*Z3^3 + 
  (-16880883/37000832 + (4947961*rr)/37000832)*Z1^3*Z2*Z3*Z4 + 
  (126/11 - (58*rr)/11)*Z3^5*Z4 + (-511895/630696 - (761737*rr)/210232)*Z2*
   Z3^3*Z4^2 + (-12030371/2522784 + (739337*rr)/2522784)*Z2^2*Z3*Z4^3 + 
  (-2571429/4625104 - (51127955*rr)/13875312)*Z1*Z3^2*Z4^3 + 
  (-43144247/55501248 + (5421893*rr)/55501248)*Z1^3*Z2^2*Z5 + 
  (-556558/78837 - (89522*rr)/26279)*Z2*Z3^4*Z5 + 
  (-7132371/1156276 - (8000053*rr)/3468828)*Z2^2*Z3^2*Z4*Z5 + 
  (42272521/13875312 + (17891717*rr)/13875312)*Z1*Z3^3*Z4*Z5 + 
  (208458467/111002496 + (28720829*rr)/37000832)*Z2^3*Z4^2*Z5 + 
  (-361849097/111002496 + (127092859*rr)/111002496)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-121934339/111002496 + (6843689*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-42333829/27750624 + (706415*rr)/27750624)*Z2^3*Z3*Z5^2 + 
  (69983093/27750624 + (56138689*rr)/27750624)*Z1*Z2*Z3^2*Z5^2 + 
  (66159487/111002496 - (2821471*rr)/37000832)*Z1*Z2^2*Z4*Z5^2 + 
  (6537323/6937656 + (806709*rr)/2312552)*Z1^2*Z3*Z4*Z5^2 + 
  (-32426165/111002496 + (10712063*rr)/111002496)*Z1^2*Z2*Z5^3 + 
  (177017/38224 - (31435*rr)/38224)*Z2*Z4*Z5^4 + 
  (-171047/157674 - (33753*rr)/52558)*Z1*Z5^5 + 
  (-16880883/148003328 + (4947961*rr)/148003328)*Z1^4*Z2*Z6 + 
  (-107627485/27750624 + (1574269*rr)/9250208)*Z2^2*Z3^3*Z6 + 
  (16286817/4625104 - (1210505*rr)/13875312)*Z1*Z3^4*Z6 + 
  (-218446319/111002496 - (76435*rr)/111002496)*Z2^3*Z3*Z4*Z6 + 
  (35418409/55501248 + (12067767*rr)/18500416)*Z1*Z2*Z3^2*Z4*Z6 + 
  (5158309/5045568 + (1226545*rr)/5045568)*Z1*Z2^2*Z4^2*Z6 + 
  (-10186185/37000832 + (7677627*rr)/37000832)*Z1^2*Z3*Z4^2*Z6 + 
  (15027677/18500416 - (3152741*rr)/55501248)*Z2^4*Z5*Z6 + 
  (-6731755/6937656 + (2999201*rr)/6937656)*Z1*Z2^2*Z3*Z5*Z6 + 
  (85908727/55501248 - (11423703*rr)/18500416)*Z1^2*Z3^2*Z5*Z6 + 
  (-5951653/18500416 + (43859821*rr)/55501248)*Z1^2*Z2*Z4*Z5*Z6 + 
  (17397223/27750624 - (183509*rr)/27750624)*Z1^3*Z5^2*Z6 + 
  (-48891787/37000832 - (58031549*rr)/111002496)*Z2*Z4^2*Z5^2*Z6 + 
  (79756051/27750624 + (18377229*rr)/9250208)*Z2*Z3*Z5^3*Z6 + 
  (1177949/13875312 - (6446455*rr)/13875312)*Z1*Z4*Z5^3*Z6 + 
  (-26982309/37000832 - (22529939*rr)/111002496)*Z1*Z2^3*Z6^2 + 
  (15913481/27750624 + (10207621*rr)/27750624)*Z1^2*Z2*Z3*Z6^2 + 
  (1778389/37000832 + (7946467*rr)/111002496)*Z1^3*Z4*Z6^2 + 
  (29/22 + (9*rr)/22)*Z3^2*Z4^2*Z6^2 + (52/11 + (4*rr)/11)*Z3^3*Z5*Z6^2 + 
  (37158895/27750624 - (77394029*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (8301619/55501248 + (11217479*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-17353277/55501248 - (18895721*rr)/55501248)*Z2^2*Z5^2*Z6^2 + 
  (6316523/3468828 - (396795*rr)/1156276)*Z1*Z3*Z5^2*Z6^2 + 
  (-2527/1734414 - (1676635*rr)/1734414)*Z2*Z3^2*Z6^3 + 
  (-552565/305792 - (9921*rr)/305792)*Z2^2*Z4*Z6^3 + 
  (-14735813/18500416 - (28377971*rr)/55501248)*Z1*Z3*Z4*Z6^3 + 
  (13863895/55501248 + (15018779*rr)/55501248)*Z1*Z2*Z5*Z6^3 + Z5^3*Z6^3 + 
  (-4338673/55501248 + (3861683*rr)/55501248)*Z1^2*Z6^4, 
 (8274843/9250208 + (10997097*rr)/64751456)*Z1^2*Z2^2*Z3^2 + 
  (-8967595/9250208 - (7714841*rr)/64751456)*Z1^3*Z3^3 + 
  (-3530497/9250208 + (14038965*rr)/64751456)*Z1^3*Z2*Z3*Z4 + 
  (24/11 + (56*rr)/11)*Z3^5*Z4 + (-589329/52558 + (165779*rr)/52558)*Z2*Z3^3*
   Z4^2 + (-1112283/210232 + (4159191*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-7030757/1156276 - (5126257*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (-4187523/4625104 + (6430367*rr)/32375728)*Z1^3*Z2^2*Z5 + 
  (34220/26279 - (22116*rr)/26279)*Z2*Z3^4*Z5 + 
  (-3511621/578138 - (10038583*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (18800113/1156276 - (6676069*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (40843947/9250208 + (251161*rr)/64751456)*Z2^3*Z4^2*Z5 + 
  (16816831/9250208 + (50469621*rr)/64751456)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-13219595/9250208 + (1668929*rr)/9250208)*Z1^2*Z4^3*Z5 + 
  (-6888369/2312552 + (4739237*rr)/16187864)*Z2^3*Z3*Z5^2 + 
  (438741/2312552 + (6731559*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (-18221305/9250208 - (1604533*rr)/9250208)*Z1*Z2^2*Z4*Z5^2 + 
  (443963/1156276 - (8283831*rr)/8093932)*Z1^2*Z3*Z4*Z5^2 + 
  (309339/9250208 + (18131625*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (34463/9556 - (129579*rr)/66892)*Z2*Z4*Z5^4 + 
  (-33728/26279 - (56712*rr)/183953)*Z1*Z5^5 + 
  (-3530497/37000832 + (14038965*rr)/259005824)*Z1^4*Z2*Z6 + 
  (-15720537/2312552 + (8181101*rr)/16187864)*Z2^2*Z3^3*Z6 + 
  (10962515/1156276 - (3642799*rr)/8093932)*Z1*Z3^4*Z6 + 
  (-28729007/9250208 - (46029381*rr)/64751456)*Z2^3*Z3*Z4*Z6 + 
  (9696957/4625104 + (60707679*rr)/32375728)*Z1*Z2*Z3^2*Z4*Z6 + 
  (937005/420464 - (586449*rr)/2943248)*Z1*Z2^2*Z4^2*Z6 + 
  (-15880691/9250208 + (38134991*rr)/64751456)*Z1^2*Z3*Z4^2*Z6 + 
  (400329/4625104 - (14262557*rr)/32375728)*Z2^4*Z5*Z6 + 
  (-2264475/2312552 + (36760919*rr)/16187864)*Z1*Z2^2*Z3*Z5*Z6 + 
  (7757287/4625104 - (59160275*rr)/32375728)*Z1^2*Z3^2*Z5*Z6 + 
  (-538853/4625104 + (27305193*rr)/32375728)*Z1^2*Z2*Z4*Z5*Z6 + 
  (1365541/2312552 - (3338953*rr)/16187864)*Z1^3*Z5^2*Z6 + 
  (-5313353/9250208 - (52361571*rr)/64751456)*Z2*Z4^2*Z5^2*Z6 + 
  (12450203/2312552 + (25287721*rr)/16187864)*Z2*Z3*Z5^3*Z6 + 
  (-2324741/1156276 - (11589719*rr)/8093932)*Z1*Z4*Z5^3*Z6 + 
  (-5849259/9250208 + (1461863*rr)/64751456)*Z1*Z2^3*Z6^2 + 
  (1581435/1156276 + (1115745*rr)/8093932)*Z1^2*Z2*Z3*Z6^2 + 
  (-550833/9250208 + (12791333*rr)/64751456)*Z1^3*Z4*Z6^2 + 
  (-69/11 + (15*rr)/11)*Z3^2*Z4^2*Z6^2 + (56/11 - (16*rr)/11)*Z3^3*Z5*Z6^2 + 
  (-833035/2312552 + (1422695*rr)/16187864)*Z2*Z3*Z4*Z5*Z6^2 + 
  (352071/4625104 + (4656011*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (5944571/4625104 - (3571767*rr)/32375728)*Z2^2*Z5^2*Z6^2 + 
  (600518/289069 - (2243132*rr)/2023483)*Z1*Z3*Z5^2*Z6^2 + 
  (-527133/289069 - (1469255*rr)/2023483)*Z2*Z3^2*Z6^3 + 
  (-141391/76448 + (2651*rr)/535136)*Z2^2*Z4*Z6^3 + 
  (708217/4625104 + (7052851*rr)/32375728)*Z1*Z3*Z4*Z6^3 + 
  (2933443/4625104 + (2711761*rr)/32375728)*Z1*Z2*Z5*Z6^3 + 
  (793279/4625104 + (1045533*rr)/32375728)*Z1^2*Z6^4 + Z4*Z5*Z6^4, 
 (85519/2312552 - (84709*rr)/6937656)*Z1^2*Z2^2*Z3^2 + 
  (2569463/13875312 + (81073*rr)/13875312)*Z1^3*Z3^3 + 
  (667353/4625104 + (59683*rr)/4625104)*Z1^3*Z2*Z3*Z4 + 
  (-91/11 + (15*rr)/11)*Z3^5*Z4 + (-314275/52558 - (72811*rr)/157674)*Z2*Z3^3*
   Z4^2 + (-54899/315348 - (104543*rr)/315348)*Z2^2*Z3*Z4^3 + 
  (809251/3468828 + (454031*rr)/1156276)*Z1*Z3^2*Z4^3 + 
  (396079/27750624 + (46201*rr)/27750624)*Z1^3*Z2^2*Z5 + 
  (-15625/105116 + (271951*rr)/315348)*Z2*Z3^4*Z5 + 
  (1018159/6937656 + (748383*rr)/2312552)*Z2^2*Z3^2*Z4*Z5 + 
  (4817309/3468828 + (1951775*rr)/3468828)*Z1*Z3^3*Z4*Z5 + 
  (386233/2312552 - (103217*rr)/6937656)*Z2^3*Z4^2*Z5 + 
  (1525499/3468828 + (326867*rr)/1734414)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-401495/3468828 - (8303*rr)/867207)*Z1^2*Z4^3*Z5 + 
  (4547557/13875312 - (765505*rr)/13875312)*Z2^3*Z3*Z5^2 + 
  (-352235/1734414 - (1192127*rr)/1734414)*Z1*Z2*Z3^2*Z5^2 + 
  (-90619/9250208 - (4042771*rr)/27750624)*Z1*Z2^2*Z4*Z5^2 + 
  (1258809/2312552 - (1521275*rr)/6937656)*Z1^2*Z3*Z4*Z5^2 + Z4^4*Z5^2 + 
  (3399511/55501248 + (4375621*rr)/55501248)*Z1^2*Z2*Z5^3 + 
  (12497/76448 + (5395*rr)/76448)*Z2*Z4*Z5^4 + 
  (203109/1681856 + (575533*rr)/5045568)*Z1*Z5^5 + 
  (667353/18500416 + (59683*rr)/18500416)*Z1^4*Z2*Z6 + 
  (1635987/2312552 - (2224853*rr)/6937656)*Z2^2*Z3^3*Z6 + 
  (-9710975/13875312 + (5980801*rr)/4625104)*Z1*Z3^4*Z6 + 
  (5892065/6937656 - (844177*rr)/6937656)*Z2^3*Z3*Z4*Z6 + 
  (-2550437/2312552 + (1068547*rr)/6937656)*Z1*Z2*Z3^2*Z4*Z6 + 
  (410083/1261392 - (144379*rr)/1261392)*Z1*Z2^2*Z4^2*Z6 + 
  (-1071173/4625104 + (175437*rr)/4625104)*Z1^2*Z3*Z4^2*Z6 + 
  (203935/13875312 - (157497*rr)/4625104)*Z2^4*Z5*Z6 + 
  (-12940331/13875312 - (530281*rr)/13875312)*Z1*Z2^2*Z3*Z5*Z6 + 
  (2317069/4625104 - (1022731*rr)/13875312)*Z1^2*Z3^2*Z5*Z6 + 
  (-2446043/55501248 - (2547051*rr)/18500416)*Z1^2*Z2*Z4*Z5*Z6 + 
  (6253219/111002496 - (2520631*rr)/111002496)*Z1^3*Z5^2*Z6 + 
  (1177063/6937656 + (1076091*rr)/2312552)*Z2*Z4^2*Z5^2*Z6 + 
  (568657/4625104 - (1414439*rr)/13875312)*Z2*Z3*Z5^3*Z6 + 
  (30216863/55501248 - (10729859*rr)/55501248)*Z1*Z4*Z5^3*Z6 + 
  (697181/13875312 + (131617*rr)/4625104)*Z1*Z2^3*Z6^2 + 
  (-314219/6937656 + (207733*rr)/6937656)*Z1^2*Z2*Z3*Z6^2 + 
  (-8976329/111002496 - (244297*rr)/37000832)*Z1^3*Z4*Z6^2 + 
  (-93/176 - (151*rr)/176)*Z3^2*Z4^2*Z6^2 + (1/4 - rr/4)*Z2*Z4^3*Z6^2 + 
  (-1295/704 + (51*rr)/704)*Z3^3*Z5*Z6^2 + 
  (-58542911/27750624 + (13349843*rr)/27750624)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-36718651/55501248 + (2972111*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1319953/6937656 - (161099*rr)/6937656)*Z2^2*Z5^2*Z6^2 + 
  (53793581/74001664 - (9898187*rr)/222004992)*Z1*Z3*Z5^2*Z6^2 + 
  (-8320981/27750624 + (4104673*rr)/27750624)*Z2*Z3^2*Z6^3 + 
  (12367/38224 - (39*rr)/38224)*Z2^2*Z4*Z6^3 + 
  (-27954845/55501248 + (1127587*rr)/18500416)*Z1*Z3*Z4*Z6^3 + 
  (-46317115/222004992 + (3979823*rr)/222004992)*Z1*Z2*Z5*Z6^3 + 
  (15127219/444009984 + (9489209*rr)/444009984)*Z1^2*Z6^4, 
 (3262/26279 - (19054*rr)/78837)*Z1^2*Z2^2*Z3^2 + 
  (-2109313/2522784 + (112867*rr)/2522784)*Z1^3*Z3^3 + 
  (-22549/105116 + (5407*rr)/105116)*Z1^3*Z2*Z3*Z4 + 
  (9953/2389 - (5641*rr)/7167)*Z2*Z3^3*Z4^2 + 
  (-102625/114672 - (161533*rr)/114672)*Z2^2*Z3*Z4^3 + 
  (2098675/630696 - (165459*rr)/210232)*Z1*Z3^2*Z4^3 + 
  (-1889777/5045568 - (6605*rr)/5045568)*Z1^3*Z2^2*Z5 + 
  (-44088/2389 + (6200*rr)/7167)*Z2*Z3^4*Z5 + 
  (-1821233/315348 - (229551*rr)/105116)*Z2^2*Z3^2*Z4*Z5 + 
  (-1159955/315348 + (593497*rr)/315348)*Z1*Z3^3*Z4*Z5 + 
  (-946219/840928 + (1917923*rr)/2522784)*Z2^3*Z4^2*Z5 + 
  (-12386743/2522784 - (1069115*rr)/2522784)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-1348601/2522784 - (136373*rr)/2522784)*Z1^2*Z4^3*Z5 + 
  (638131/630696 - (511033*rr)/630696)*Z2^3*Z3*Z5^2 + 
  (-1429663/630696 + (695165*rr)/630696)*Z1*Z2*Z3^2*Z5^2 + 
  (527751/420464 + (526433*rr)/1261392)*Z1*Z2^2*Z4*Z5^2 + 
  (257461/210232 + (574979*rr)/630696)*Z1^2*Z3*Z4*Z5^2 + 
  (1683419/1261392 + (4175*rr)/1261392)*Z1^2*Z2*Z5^3 + 
  (40195/9556 - (1705*rr)/9556)*Z2*Z4*Z5^4 + (2618/2389 - (8074*rr)/7167)*Z1*
   Z5^5 + (-22549/420464 + (5407*rr)/420464)*Z1^4*Z2*Z6 + 
  (-79983/52558 + (91847*rr)/157674)*Z2^2*Z3^3*Z6 + 
  (1960253/315348 + (331811*rr)/105116)*Z1*Z3^4*Z6 + 
  (-569977/315348 + (118475*rr)/315348)*Z2^3*Z3*Z4*Z6 + 
  (50731/26279 + (69997*rr)/78837)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-102857/229344 + (73403*rr)/229344)*Z1*Z2^2*Z4^2*Z6 + 
  (226147/840928 + (493239*rr)/840928)*Z1^2*Z3*Z4^2*Z6 + 
  (168133/630696 + (28827*rr)/210232)*Z2^4*Z5*Z6 + 
  (-1431289/1261392 - (167861*rr)/1261392)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-279577/420464 - (229247*rr)/1261392)*Z1^2*Z3^2*Z5*Z6 + 
  (-702943/1261392 + (164287*rr)/420464)*Z1^2*Z2*Z4*Z5*Z6 + 
  (260575/315348 + (36419*rr)/315348)*Z1^3*Z5^2*Z6 + 
  (-576209/1261392 - (373519*rr)/420464)*Z2*Z4^2*Z5^2*Z6 + 
  (188461/105116 - (50581*rr)/315348)*Z2*Z3*Z5^3*Z6 + 
  (-43475/315348 - (288295*rr)/315348)*Z1*Z4*Z5^3*Z6 + 
  (-25196/78837 - (4500*rr)/26279)*Z1*Z2^3*Z6^2 + 
  (700883/2522784 + (949991*rr)/2522784)*Z1^2*Z2*Z3*Z6^2 + 
  (9293/2522784 + (58131*rr)/840928)*Z1^3*Z4*Z6^2 + 
  (13/4 - (7*rr)/4)*Z3^2*Z4^2*Z6^2 + (-1 + 3*rr)*Z3^3*Z5*Z6^2 + 
  (1183999/1261392 - (2829853*rr)/1261392)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-47351/1261392 + (130693*rr)/1261392)*Z1*Z4^2*Z5*Z6^2 + 
  (-768341/630696 - (39073*rr)/630696)*Z2^2*Z5^2*Z6^2 + 
  (-30068/26279 - (99112*rr)/78837)*Z1*Z3*Z5^2*Z6^2 + 
  (789017/315348 + (54757*rr)/315348)*Z2*Z3^2*Z6^3 + 
  (-106455/76448 - (15835*rr)/76448)*Z2^2*Z4*Z6^3 + 
  (-1552033/1261392 + (106625*rr)/420464)*Z1*Z3*Z4*Z6^3 + 
  (-375799/630696 + (299813*rr)/630696)*Z1*Z2*Z5*Z6^3 + 
  (-34553/1261392 + (107579*rr)/1261392)*Z1^2*Z6^4 + Z3*Z6^5, 
 (15005389/55501248 - (10442801*rr)/388508736)*Z1^2*Z2^2*Z3^2 + 
  (-304493/18500416 + (12959123*rr)/388508736)*Z1^3*Z3^3 + 
  (3091171/18500416 + (4974177*rr)/129502912)*Z1^3*Z2*Z3*Z4 + 
  (-35/11 - rr/11)*Z3^5*Z4 + (-301871/315348 + (41581*rr)/315348)*Z2*Z3^3*
   Z4^2 + (707365/630696 + (290397*rr)/1471624)*Z2^2*Z3*Z4^3 + 
  (-1760461/1734414 + (899839*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (2701621/55501248 + (3149341*rr)/129502912)*Z1^3*Z2^2*Z5 + 
  (-87961/157674 + (24269*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1593013/3468828 + (12360961*rr)/24281796)*Z2^2*Z3^2*Z4*Z5 + 
  (-1571197/6937656 + (136727*rr)/16187864)*Z1*Z3^3*Z4*Z5 + 
  (-13734133/55501248 - (75450055*rr)/388508736)*Z2^3*Z4^2*Z5 + 
  (10215209/18500416 - (38847415*rr)/388508736)*Z1*Z2*Z3*Z4^2*Z5 + 
  (-3870271/55501248 + (189215*rr)/18500416)*Z1^2*Z4^3*Z5 + 
  (2259441/4625104 + (12691345*rr)/97127184)*Z2^3*Z3*Z5^2 + 
  (1421989/13875312 - (8911923*rr)/32375728)*Z1*Z2*Z3^2*Z5^2 + 
  (-4003355/55501248 + (80881*rr)/55501248)*Z1*Z2^2*Z4*Z5^2 + 
  (-394177/13875312 - (6013639*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (851297/55501248 + (1736305*rr)/129502912)*Z1^2*Z2*Z5^3 + Z3*Z4^2*Z5^3 + 
  (-13867/19112 - (13385*rr)/133784)*Z2*Z4*Z5^4 + 
  (-102875/1261392 + (731209*rr)/8829744)*Z1*Z5^5 + 
  (3091171/74001664 + (4974177*rr)/518011648)*Z1^4*Z2*Z6 + 
  (4364969/13875312 + (24260723*rr)/97127184)*Z2^2*Z3^3*Z6 + 
  (-8397451/6937656 + (2358403*rr)/48563592)*Z1*Z3^4*Z6 + 
  (7841927/55501248 + (15037103*rr)/129502912)*Z2^3*Z3*Z4*Z6 + 
  (8917807/27750624 - (22899563*rr)/194254368)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-52121/420464 - (945641*rr)/8829744)*Z1*Z2^2*Z4^2*Z6 + 
  (-423485/18500416 + (4215137*rr)/129502912)*Z1^2*Z3*Z4^2*Z6 + 
  (-2719753/27750624 - (11779619*rr)/194254368)*Z2^4*Z5*Z6 + 
  (1896199/4625104 - (211853*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-8938913/27750624 - (13887743*rr)/194254368)*Z1^2*Z3^2*Z5*Z6 + 
  (3569851/13875312 - (4606237*rr)/97127184)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-30639/9250208 - (3667145*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  (3303977/55501248 + (53618179*rr)/388508736)*Z2*Z4^2*Z5^2*Z6 + 
  (361033/13875312 - (26108405*rr)/97127184)*Z2*Z3*Z5^3*Z6 + 
  (-678289/4625104 + (650549*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (-1747021/55501248 + (19118497*rr)/388508736)*Z1*Z2^3*Z6^2 + 
  (154433/27750624 - (4415311*rr)/64751456)*Z1^2*Z2*Z3*Z6^2 + 
  (1288577/55501248 - (5930537*rr)/388508736)*Z1^3*Z4*Z6^2 + 
  (23/44 - (5*rr)/44)*Z3^2*Z4^2*Z6^2 + (-63/88 - (37*rr)/88)*Z3^3*Z5*Z6^2 + 
  (-231669/289069 + (1361051*rr)/6070449)*Z2*Z3*Z4*Z5*Z6^2 + 
  (493463/27750624 + (115033*rr)/9250208)*Z1*Z4^2*Z5*Z6^2 + 
  (-273153/9250208 + (4118351*rr)/194254368)*Z2^2*Z5^2*Z6^2 + 
  (-208973/3468828 - (1971881*rr)/24281796)*Z1*Z3*Z5^2*Z6^2 + 
  (-555437/1156276 + (1758115*rr)/24281796)*Z2*Z3^2*Z6^3 + 
  (27975/152896 + (81997*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (-1927213/27750624 + (9436453*rr)/194254368)*Z1*Z3*Z4*Z6^3 + 
  (-956239/27750624 - (2730359*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (24661/18500416 - (582697*rr)/388508736)*Z1^2*Z6^4, 
 (-2562011/13875312 - (1547225*rr)/97127184)*Z1^2*Z2^2*Z3^2 + 
  (-147293/4625104 + (5029163*rr)/97127184)*Z1^3*Z3^3 + 
  (10657/4625104 + (211303*rr)/32375728)*Z1^3*Z2*Z3*Z4 + 
  (21/11 - (17*rr)/11)*Z3^5*Z4 + (145753/78837 - (51077*rr)/78837)*Z2*Z3^3*
   Z4^2 + (28283/78837 + (13415*rr)/183953)*Z2^2*Z3*Z4^3 + 
  (-1669123/1734414 + (480637*rr)/1734414)*Z1*Z3^2*Z4^3 + 
  (342343/3468828 + (507733*rr)/16187864)*Z1^3*Z2^2*Z5 + 
  (-121525/157674 + (66161*rr)/157674)*Z2*Z3^4*Z5 + 
  (-1333030/867207 + (1421740*rr)/6070449)*Z2^2*Z3^2*Z4*Z5 + 
  (-5265725/3468828 - (1342295*rr)/8093932)*Z1*Z3^3*Z4*Z5 + 
  (1060127/13875312 - (10383883*rr)/97127184)*Z2^3*Z4^2*Z5 + 
  (-163047/4625104 + (25556033*rr)/97127184)*Z1*Z2*Z3*Z4^2*Z5 + 
  (2706773/13875312 + (259947*rr)/4625104)*Z1^2*Z4^3*Z5 + 
  (-177963/578138 + (452632*rr)/6070449)*Z2^3*Z3*Z5^2 + 
  (8879543/6937656 + (3404869*rr)/16187864)*Z1*Z2*Z3^2*Z5^2 + 
  (5099539/13875312 - (341333*rr)/13875312)*Z1*Z2^2*Z4*Z5^2 + 
  (191875/6937656 + (6260305*rr)/48563592)*Z1^2*Z3*Z4*Z5^2 + 
  (-1262009/27750624 - (3284691*rr)/64751456)*Z1^2*Z2*Z5^3 + 
  (-8011/19112 - (30511*rr)/133784)*Z2*Z4*Z5^4 + 
  (-218227/630696 + (73553*rr)/4414872)*Z1*Z5^5 + 
  (10657/18500416 + (211303*rr)/129502912)*Z1^4*Z2*Z6 + 
  (2020805/3468828 + (5829647*rr)/24281796)*Z2^2*Z3^3*Z6 + 
  (-768710/867207 - (4293229*rr)/6070449)*Z1*Z3^4*Z6 + 
  (-517009/13875312 + (7733479*rr)/32375728)*Z2^3*Z3*Z4*Z6 + 
  (-196069/3468828 - (2589131*rr)/12140898)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-3717/105116 - (79679*rr)/2207436)*Z1*Z2^2*Z4^2*Z6 + 
  (1431051/4625104 - (922395*rr)/32375728)*Z1^2*Z3*Z4^2*Z6 + 
  (-137587/6937656 + (2516611*rr)/48563592)*Z2^4*Z5*Z6 + 
  (2426153/4625104 - (15233033*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-2575025/6937656 + (5647657*rr)/48563592)*Z1^2*Z3^2*Z5*Z6 + 
  (6335009/27750624 + (362617*rr)/194254368)*Z1^2*Z2*Z4*Z5*Z6 + 
  Z3*Z4^3*Z5*Z6 + (-950701/18500416 - (3102691*rr)/388508736)*Z1^3*Z5^2*Z6 + 
  (-11335381/13875312 - (9767831*rr)/97127184)*Z2*Z4^2*Z5^2*Z6 + 
  (495229/867207 - (2199937*rr)/12140898)*Z2*Z3*Z5^3*Z6 + 
  (-1427369/4625104 + (23485769*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (17051/3468828 + (308051*rr)/48563592)*Z1*Z2^3*Z6^2 + 
  (-556825/6937656 - (214075*rr)/16187864)*Z1^2*Z2*Z3*Z6^2 + 
  (770501/13875312 - (2520299*rr)/97127184)*Z1^3*Z4*Z6^2 + 
  (25/22 + (7*rr)/22)*Z3^2*Z4^2*Z6^2 + (91/176 - (15*rr)/176)*Z3^3*Z5*Z6^2 + 
  (-107370/289069 - (3587783*rr)/12140898)*Z2*Z3*Z4*Z5*Z6^2 + 
  (1721575/13875312 - (474489*rr)/4625104)*Z1*Z4^2*Z5*Z6^2 + 
  (-113331/1156276 - (472706*rr)/6070449)*Z2^2*Z5^2*Z6^2 + 
  (-26091377/55501248 + (60868123*rr)/388508736)*Z1*Z3*Z5^2*Z6^2 + 
  (-8077/2312552 - (3667987*rr)/48563592)*Z2*Z3^2*Z6^3 + 
  (1193/38224 + (26079*rr)/267568)*Z2^2*Z4*Z6^3 + 
  (897781/13875312 - (4878235*rr)/97127184)*Z1*Z3*Z4*Z6^3 + 
  (2132813/27750624 - (2582093*rr)/64751456)*Z1*Z2*Z5*Z6^3 + 
  (-706355/37000832 - (5286605*rr)/777017472)*Z1^2*Z6^4, 
 (15055/305792 + (219119*rr)/6421632)*Z1^2*Z2^2*Z3^2 + 
  (8501/458688 - (50681*rr)/3210816)*Z1^3*Z3^3 + 
  (-345/305792 + (51949*rr)/2140544)*Z1^3*Z2*Z3*Z4 + 
  (-3913/9556 - (1423*rr)/28668)*Z2*Z3^3*Z4^2 + 
  (225047/458688 + (72893*rr)/3210816)*Z2^2*Z3*Z4^3 + 
  (-15277/229344 + (21581*rr)/76448)*Z1*Z3^2*Z4^3 + 
  (72863/1834752 - (55147*rr)/12843264)*Z1^3*Z2^2*Z5 + 
  (-402/2389 + (236*rr)/7167)*Z2*Z3^4*Z5 + 
  (-137521/114672 + (47063*rr)/267568)*Z2^2*Z3^2*Z4*Z5 + 
  (-13223/14334 + (18331*rr)/100338)*Z1*Z3^3*Z4*Z5 + 
  (-15403/76448 - (157643*rr)/1605408)*Z2^3*Z4^2*Z5 + 
  (104429/458688 - (237329*rr)/3210816)*Z1*Z2*Z3*Z4^2*Z5 + 
  (36949/458688 - (15071*rr)/458688)*Z1^2*Z4^3*Z5 + 
  (-9325/57336 + (42745*rr)/401352)*Z2^3*Z3*Z5^2 + 
  (10547/28668 + (7109*rr)/200676)*Z1*Z2*Z3^2*Z5^2 + 
  (8445/305792 - (11269*rr)/917376)*Z1*Z2^2*Z4*Z5^2 + 
  (12567/152896 - (221833*rr)/3210816)*Z1^2*Z3*Z4*Z5^2 + 
  (21653/917376 - (361177*rr)/6421632)*Z1^2*Z2*Z5^3 + Z3^2*Z5^4 + 
  (-1009/19112 - (4731*rr)/133784)*Z2*Z4*Z5^4 + 
  (-298/2389 - (1889*rr)/100338)*Z1*Z5^5 + 
  (-345/1223168 + (51949*rr)/8562176)*Z1^4*Z2*Z6 + 
  (8549/76448 + (134725*rr)/1605408)*Z2^2*Z3^3*Z6 + 
  (-39613/57336 + (5955*rr)/133784)*Z1*Z3^4*Z6 + 
  (-1501/917376 + (569921*rr)/6421632)*Z2^3*Z3*Z4*Z6 + 
  (12853/152896 + (442037*rr)/3210816)*Z1*Z2*Z3^2*Z4*Z6 + 
  (-75281/917376 - (224251*rr)/6421632)*Z1*Z2^2*Z4^2*Z6 + 
  (-6991/152896 + (33819*rr)/1070272)*Z1^2*Z3*Z4^2*Z6 + 
  (2267/57336 + (683*rr)/133784)*Z2^4*Z5*Z6 + 
  (71389/458688 + (33407*rr)/3210816)*Z1*Z2^2*Z3*Z5*Z6 + 
  (-185/152896 + (258071*rr)/3210816)*Z1^2*Z3^2*Z5*Z6 + 
  (5399/917376 - (3457*rr)/2140544)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-1273/458688 - (20819*rr)/3210816)*Z1^3*Z5^2*Z6 + 
  (-14903/917376 - (36703*rr)/2140544)*Z2*Z4^2*Z5^2*Z6 + 
  (-1113/76448 - (418921*rr)/1605408)*Z2*Z3*Z5^3*Z6 + 
  (-3271/114672 + (13795*rr)/802704)*Z1*Z4*Z5^3*Z6 + 
  (-15689/917376 - (6337*rr)/2140544)*Z1*Z2^3*Z6^2 + 
  (40171/917376 + (80425*rr)/6421632)*Z1^2*Z2*Z3*Z6^2 + 
  (1169/458688 + (4441*rr)/1070272)*Z1^3*Z4*Z6^2 + 
  (5/16 + rr/16)*Z3^2*Z4^2*Z6^2 + (-1/8 - rr/8)*Z3^3*Z5*Z6^2 + 
  (-16879/458688 - (137861*rr)/3210816)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-11045/229344 - (2993*rr)/229344)*Z1*Z4^2*Z5*Z6^2 + 
  (-58679/458688 - (22189*rr)/3210816)*Z2^2*Z5^2*Z6^2 + 
  (-381/4778 + (12937*rr)/200676)*Z1*Z3*Z5^2*Z6^2 + 
  (-17951/114672 - (19597*rr)/802704)*Z2*Z3^2*Z6^3 + 
  (157/152896 + (15359*rr)/1070272)*Z2^2*Z4*Z6^3 + 
  (1141/114672 + (5851*rr)/267568)*Z1*Z3*Z4*Z6^3 + 
  (-763/458688 - (5377*rr)/3210816)*Z1*Z2*Z5*Z6^3 + 
  (1069/229344 + (1391*rr)/401352)*Z1^2*Z6^4, 
 (-4471873/37000832 + (28694495*rr)/777017472)*Z1^2*Z2^2*Z3^2 + 
  (7462471/111002496 + (683981*rr)/777017472)*Z1^3*Z3^3 + 
  (-3132189/37000832 - (417407*rr)/259005824)*Z1^3*Z2*Z3*Z4 + 
  (10/11 - (6*rr)/11)*Z3^5*Z4 + (108545/210232 - (301993*rr)/630696)*Z2*Z3^3*
   Z4^2 + (-780727/2522784 - (1206685*rr)/17659488)*Z2^2*Z3*Z4^3 + 
  (2121145/13875312 - (463961*rr)/4625104)*Z1*Z3^2*Z4^3 + 
  (105025/27750624 - (2295221*rr)/194254368)*Z1^3*Z2^2*Z5 + 
  (9411/26279 + (5707*rr)/78837)*Z2*Z3^4*Z5 + 
  (-388367/1734414 - (265675*rr)/4046966)*Z2^2*Z3^2*Z4*Z5 + 
  (-6799189/13875312 - (892615*rr)/97127184)*Z1*Z3^3*Z4*Z5 + 
  (1509011/37000832 + (27776563*rr)/777017472)*Z2^3*Z4^2*Z5 + 
  (-22089011/111002496 + (91192847*rr)/777017472)*Z1*Z2*Z3*Z4^2*Z5 + 
  (10236767/111002496 - (2444221*rr)/111002496)*Z1^2*Z4^3*Z5 + 
  (-7012399/27750624 - (3342629*rr)/194254368)*Z2^3*Z3*Z5^2 + 
  (10633279/27750624 + (21666805*rr)/194254368)*Z1*Z2*Z3^2*Z5^2 + 
  (6370579/37000832 - (1784587*rr)/111002496)*Z1*Z2^2*Z4*Z5^2 + 
  (337463/4625104 + (7419767*rr)/97127184)*Z1^2*Z3*Z4*Z5^2 + 
  (-8626171/111002496 - (19030729*rr)/777017472)*Z1^2*Z2*Z5^3 + 
  (3627/38224 - (1367*rr)/267568)*Z2*Z4*Z5^4 + 
  (-2913/52558 - (6535*rr)/1103718)*Z1*Z5^5 + 
  (-3132189/148003328 - (417407*rr)/1036023296)*Z1^4*Z2*Z6 + 
  (-1239673/9250208 - (7454873*rr)/194254368)*Z2^2*Z3^3*Z6 + 
  (1110025/13875312 - (8943087*rr)/32375728)*Z1*Z3^4*Z6 + 
  (-12290449/111002496 - (163195*rr)/777017472)*Z2^3*Z3*Z4*Z6 + 
  (-4952883/18500416 - (23145523*rr)/388508736)*Z1*Z2*Z3^2*Z4*Z6 + 
  (141937/5045568 + (1135643*rr)/35318976)*Z1*Z2^2*Z4^2*Z6 + 
  (1708557/37000832 - (21482161*rr)/259005824)*Z1^2*Z3*Z4^2*Z6 + 
  (3096277/55501248 + (3272205*rr)/129502912)*Z2^4*Z5*Z6 + 
  (-1191167/13875312 - (4183093*rr)/97127184)*Z1*Z2^2*Z3*Z5*Z6 + 
  (1538715/18500416 + (42238283*rr)/388508736)*Z1^2*Z3^2*Z5*Z6 + 
  (-2369699/55501248 + (584149*rr)/129502912)*Z1^2*Z2*Z4*Z5*Z6 + 
  (-887849/27750624 + (2588741*rr)/194254368)*Z1^3*Z5^2*Z6 + 
  Z3^2*Z4*Z5^2*Z6 + (-10960559/111002496 - (9073431*rr)/259005824)*Z2*Z4^2*
   Z5^2*Z6 + (-781465/9250208 + (5005271*rr)/194254368)*Z2*Z3*Z5^3*Z6 + 
  (458255/13875312 + (7563973*rr)/97127184)*Z1*Z4*Z5^3*Z6 + 
  (5719/111002496 - (4737505*rr)/259005824)*Z1*Z2^3*Z6^2 + 
  (-170285/6937656 + (252535*rr)/12140898)*Z1^2*Z2*Z3*Z6^2 + 
  (-175259/111002496 - (1350403*rr)/259005824)*Z1^3*Z4*Z6^2 + 
  (-5/44 + (3*rr)/44)*Z3^2*Z4^2*Z6^2 + (21/22 + (5*rr)/22)*Z3^3*Z5*Z6^2 + 
  (1804063/27750624 - (32082187*rr)/194254368)*Z2*Z3*Z4*Z5*Z6^2 + 
  (-1923919/55501248 - (883315*rr)/55501248)*Z1*Z4^2*Z5*Z6^2 + 
  (-1560419/55501248 + (3431951*rr)/388508736)*Z2^2*Z5^2*Z6^2 + 
  (-177291/4625104 + (10517443*rr)/97127184)*Z1*Z3*Z5^2*Z6^2 + 
  (202447/867207 - (1285241*rr)/12140898)*Z2*Z3^2*Z6^3 + 
  (-9751/305792 - (9277*rr)/2140544)*Z2^2*Z4*Z6^3 + 
  (164503/55501248 + (57975*rr)/129502912)*Z1*Z3*Z4*Z6^3 + 
  (3247433/55501248 - (2083261*rr)/388508736)*Z1*Z2*Z5*Z6^3 + 
  (-60113/27750624 - (385013*rr)/97127184)*Z1^2*Z6^4, 
 (953451/75581 - (8417*rr)/75581)*Z1*Z2^3*Z3^2 + 
  (2336977/302324 - (532947*rr)/302324)*Z1^2*Z2*Z3^3 + 
  (3684965/604648 + (1154033*rr)/604648)*Z1^2*Z2^2*Z3*Z4 + 
  (-662713/151162 + (563979*rr)/151162)*Z1^3*Z3^2*Z4 + 
  (-26 + 14*rr)*Z3^4*Z4^2 + (1698209/151162 + (1346237*rr)/151162)*Z2*Z3^2*
   Z4^3 + (-3448495/302324 + (707501*rr)/302324)*Z1*Z3*Z4^4 + 
  (-277101/109936 + (23591*rr)/109936)*Z1^2*Z2^3*Z5 + 
  (-3831297/1209296 + (1983843*rr)/1209296)*Z1^3*Z2*Z3*Z5 + 
  (48 - 16*rr)*Z3^5*Z5 + (-2400575/75581 + (739613*rr)/75581)*Z2*Z3^3*Z4*Z5 + 
  (-4514529/302324 - (2902269*rr)/302324)*Z2^2*Z3*Z4^2*Z5 + 
  (16906531/302324 - (4891273*rr)/302324)*Z1*Z3^2*Z4^2*Z5 + 
  (1912249/302324 + (165749*rr)/302324)*Z1*Z2*Z4^3*Z5 + 
  (-4348079/151162 + (1565613*rr)/151162)*Z2^2*Z3^2*Z5^2 + 
  (-5745/6871 - (10925*rr)/6871)*Z1*Z3^3*Z5^2 + 
  (-2914847/604648 + (254205*rr)/604648)*Z2^3*Z4*Z5^2 + 
  (-18239497/604648 - (5341957*rr)/604648)*Z1*Z2*Z3*Z4*Z5^2 + 
  (171002/75581 - (358158*rr)/75581)*Z1^2*Z4^2*Z5^2 + 
  (-1835909/604648 + (720367*rr)/604648)*Z1*Z2^2*Z5^3 + 
  (3384203/604648 + (986239*rr)/604648)*Z1^2*Z3*Z5^3 + 
  (535310/75581 - (179314*rr)/75581)*Z2*Z5^5 + 
  (1743755/2418592 - (1372097*rr)/2418592)*Z1^3*Z2^2*Z6 + 
  (-3500339/2418592 + (3120313*rr)/2418592)*Z1^4*Z3*Z6 + 
  (-3158345/75581 + (515643*rr)/75581)*Z2*Z3^4*Z6 + 
  (-735618/75581 + (144806*rr)/75581)*Z2^2*Z3^2*Z4*Z6 + 
  (4576377/151162 + (1162165*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-4532785/604648 + (1533171*rr)/604648)*Z2^3*Z4^2*Z6 + 
  (145141/75581 - (209471*rr)/75581)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-260011/27484 - (60639*rr)/27484)*Z1^2*Z4^3*Z6 + 
  (4399581/302324 + (127881*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (890115/54968 - (105897*rr)/54968)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-2271769/1209296 + (4445867*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (6359305/1209296 - (466299*rr)/1209296)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-5875483/1209296 + (2325553*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (-82545/151162 - (801949*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (102688/75581 + (128660*rr)/75581)*Z1*Z5^4*Z6 + 
  (223633/302324 - (240467*rr)/302324)*Z2^4*Z6^2 + 
  (-145129/13742 - (31045*rr)/13742)*Z1*Z2^2*Z3*Z6^2 + 
  (5512693/302324 - (883327*rr)/302324)*Z1^2*Z3^2*Z6^2 + 
  (3505055/1209296 - (679549*rr)/1209296)*Z1^2*Z2*Z4*Z6^2 + 
  (-1916141/1209296 + (1106279*rr)/1209296)*Z1^3*Z5*Z6^2 + 
  (-745733/302324 + (762415*rr)/302324)*Z2*Z4^2*Z5*Z6^2 + 
  (54238/75581 - (622230*rr)/75581)*Z2*Z3*Z5^2*Z6^2 + 
  (2614439/302324 + (398171*rr)/302324)*Z1*Z4*Z5^2*Z6^2 + 
  (-3319567/302324 - (120275*rr)/302324)*Z2*Z3*Z4*Z6^3 + 
  (-2063529/604648 + (1223643*rr)/604648)*Z1*Z4^2*Z6^3 + 
  (-4358985/604648 + (832251*rr)/604648)*Z2^2*Z5*Z6^3 + 
  (2463099/151162 + (131807*rr)/151162)*Z1*Z3*Z5*Z6^3 + 
  (-606531/604648 - (406823*rr)/604648)*Z1*Z2*Z6^4 + Z5^2*Z6^4, 
 (-5275466/75581 - (309294*rr)/529067)*Z1*Z2^3*Z3^2 + 
  (-8290563/604648 + (58930079*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-76459541/2418592 - (156501287*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (15447341/604648 - (58396113*rr)/4232536)*Z1^3*Z3^2*Z4 + 
  (109 - 39*rr)*Z3^4*Z4^2 + (-9642307/302324 - (26378657*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (32612799/1209296 + (11723765*rr)/8465072)*Z1*Z3*Z4^4 + 
  (6365121/439744 - (11637*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (66185235/4837184 - (333420911*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-196 + 76*rr)*Z3^5*Z5 + (20232805/151162 - (36256937*rr)/1058134)*Z2*Z3^3*
   Z4*Z5 + (51726799/604648 + (192406693*rr)/4232536)*Z2^2*Z3*Z4^2*Z5 + 
  (-73356765/302324 + (106264129*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-10764329/1209296 - (32932611*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (10067236/75581 - (24577316*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (14678/6871 + (532754*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (4244981/151162 - (5099449*rr)/1058134)*Z2^3*Z4*Z5^2 + 
  (8085893/75581 + (22599999*rr)/529067)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-52332707/2418592 + (350844223*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (20250397/1209296 - (46263169*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (-9818793/302324 - (24122803*rr)/2116268)*Z1^2*Z3*Z5^3 + 
  (-2209457/75581 + (5318209*rr)/529067)*Z2*Z5^5 + 
  (-294361/75581 + (1189549*rr)/529067)*Z1^3*Z2^2*Z6 + 
  (40349445/4837184 - (191905673*rr)/33860288)*Z1^4*Z3*Z6 + 
  (24254073/151162 - (5917355*rr)/151162)*Z2*Z3^4*Z6 + 
  (13000375/302324 - (26506595*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-9755979/75581 - (2921775*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (47616807/1209296 - (73958035*rr)/8465072)*Z2^3*Z4^2*Z6 + 
  (-1081613/604648 + (23380017*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (10073683/219872 + (20584273*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-40962087/604648 - (5809259*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-4050243/54968 + (9185279*rr)/384776)*Z1*Z2*Z3^2*Z5*Z6 + 
  (50389521/2418592 - (44891795*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-90124753/2418592 - (27471419*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (45236919/2418592 - (23510917*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (1636673/151162 + (3593989*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (-1916139/302324 - (23593569*rr)/2116268)*Z1*Z5^4*Z6 + 
  (-698095/151162 + (4577371*rr)/1058134)*Z2^4*Z6^2 + 
  (20803417/439744 + (34481683*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-100440485/1209296 + (100789289*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (-92286351/4837184 + (64179483*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (16847219/2418592 - (56848399*rr)/16930144)*Z1^3*Z5*Z6^2 + 
  (-22 + 2*rr)*Z3^2*Z4*Z5*Z6^2 + (10409037/604648 - (47118641*rr)/4232536)*Z2*
   Z4^2*Z5*Z6^2 + (-3957597/302324 + (96101169*rr)/2116268)*Z2*Z3*Z5^2*Z6^2 + 
  (-24393927/604648 - (3811419*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (33078531/604648 + (20293761*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (40346899/2418592 - (141310831*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (19949433/604648 - (23494365*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (-83434897/1209296 - (43677307*rr)/8465072)*Z1*Z3*Z5*Z6^3 + 
  (6451399/1209296 + (28405197*rr)/8465072)*Z1*Z2*Z6^4 + Z4*Z6^5, 
 (-4188141/604648 - (7934335*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (-2198065/604648 + (6591759*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4107749/2418592 - (30720255*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (5119971/1209296 - (5745291*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (12 - 2*rr)*Z3^4*Z4^2 + (-1482665/302324 - (3440915*rr)/2116268)*Z2*Z3^2*
   Z4^3 + (1034405/1209296 + (1590871*rr)/8465072)*Z1*Z3*Z4^4 + 
  (598507/439744 + (1064401*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (14179969/4837184 - (23277197*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (-28 + 4*rr)*Z3^5*Z5 + (2293531/151162 - (1691023*rr)/1058134)*Z2*Z3^3*Z4*
   Z5 + (305957/302324 + (13279503*rr)/2116268)*Z2^2*Z3*Z4^2*Z5 + 
  (-8238567/302324 - (379327*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-189043/1209296 - (1501681*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (5468179/302324 - (2784525*rr)/2116268)*Z2^2*Z3^2*Z5^2 + 
  (-39751/27484 + (202933*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (2485471/604648 + (1358641*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (1891999/604648 + (25997497*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-12046349/2418592 + (24049033*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (1676545/604648 - (154263*rr)/1058134)*Z1*Z2^2*Z5^3 + 
  (-2814919/2418592 - (31789939*rr)/16930144)*Z1^2*Z3*Z5^3 + Z4^3*Z5^3 + 
  (-4684199/1209296 + (2141133*rr)/8465072)*Z2*Z5^5 + 
  (-874895/1209296 + (1210409*rr)/8465072)*Z1^3*Z2^2*Z6 + 
  (7784367/4837184 - (11717899*rr)/33860288)*Z1^4*Z3*Z6 + 
  (13538347/604648 - (1109767*rr)/604648)*Z2*Z3^4*Z6 + 
  (1844849/302324 - (1184699*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-4188909/604648 - (3846519*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (2898925/604648 + (282351*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (24817/604648 + (1114951*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (458555/219872 + (3604361*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (-2224939/604648 - (1415831*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (-2706147/219872 + (2070785*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (12347149/2418592 - (2941835*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-7404713/2418592 - (15768527*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (7899621/2418592 - (1287079*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  (-1649949/604648 + (1769913*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (6331737/4837184 - (41101171*rr)/33860288)*Z1*Z5^4*Z6 + 
  (-3030619/2418592 + (5345663*rr)/16930144)*Z2^4*Z6^2 + 
  (1306679/439744 + (5740405*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (-23299625/2418592 - (9648017*rr)/16930144)*Z1^2*Z3^2*Z6^2 + 
  (-10028277/4837184 - (11340495*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (10440275/9674368 - (11004985*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-21/8 - (7*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (499571/151162 - (427278*rr)/529067)*
   Z2*Z4^2*Z5*Z6^2 + (-11159339/1209296 + (34410753*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (-13547585/4837184 - (6258419*rr)/4837184)*Z1*Z4*Z5^2*Z6^2 + 
  (1253595/302324 + (1582033*rr)/1058134)*Z2*Z3*Z4*Z6^3 + 
  (7271669/2418592 - (8711817*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (4772331/1209296 + (925975*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (-28240587/4837184 - (63997903*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-300789/4837184 + (14500399*rr)/33860288)*Z1*Z2*Z6^4, 
 (-162361/2418592 - (25988019*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (-2631173/1209296 - (4322583*rr)/8465072)*Z1^2*Z2*Z3^3 + 
  (13443983/9674368 - (44454811*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (11935153/4837184 + (18333467*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (29/4 + (9*rr)/4)*Z3^4*Z4^2 + (3709027/1209296 - (11388415*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (523917/4837184 + (28407375*rr)/33860288)*Z1*Z3*Z4^4 + 
  (92567/1758976 + (4279229*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (30956509/19348736 + (40141631*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-14 - 4*rr)*Z3^5*Z5 + (3360663/604648 + (15466909*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (-8895279/1209296 + (18504635*rr)/8465072)*Z2^2*Z3*Z4^2*Z5 + 
  (-752210/75581 - (2799758*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (3354453/4837184 - (11111193*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (4674121/604648 + (12423259*rr)/4232536)*Z2^2*Z3^2*Z5^2 + 
  (-13650/6871 + (26447*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (1509639/2418592 + (8675533*rr)/16930144)*Z2^3*Z4*Z5^2 + 
  (-14743829/2418592 + (46045305*rr)/16930144)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-34005121/9674368 - (29653451*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (4574409/4837184 + (9627395*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (2030181/1209296 - (6595129*rr)/8465072)*Z1^2*Z3*Z5^3 + Z3*Z4*Z5^4 + 
  (-281179/151162 - (409054*rr)/529067)*Z2*Z5^5 + 
  (-846279/2418592 - (1597397*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (18783707/19348736 + (23854825*rr)/135441152)*Z1^4*Z3*Z6 + 
  (4617739/604648 + (2380271*rr)/604648)*Z2*Z3^4*Z6 + 
  (748777/302324 + (2658571*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (407439/75581 - (253797*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (3787307/2418592 + (14840345*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (-3119445/2418592 - (614183*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-1704693/879488 + (6508345*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (2565869/2418592 - (3664231*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-348001/109936 - (1344671*rr)/769552)*Z1*Z2*Z3^2*Z5*Z6 + 
  (27564043/9674368 + (4116799*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (1008065/9674368 - (55875957*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (14759925/9674368 + (3664769*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (-303475/75581 + (27705*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (1976195/1209296 - (1508879*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-6537595/9674368 - (6212873*rr)/67720576)*Z2^4*Z6^2 + 
  (-2935749/1758976 + (14120969*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-10473071/4837184 - (63632533*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-6434313/19348736 - (53279139*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (5506069/9674368 + (10371927*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (-1/8 - (5*rr)/8)*Z3^2*Z4*Z5*Z6^2 + 
  (2111055/1209296 + (2980661*rr)/8465072)*Z2*Z4^2*Z5*Z6^2 + 
  (-9130463/1209296 - (1006953*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (2028791/2418592 - (2129053*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-1276051/2418592 + (21727967*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (14241621/9674368 + (25076839*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (660549/604648 + (3358507*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (3059339/4837184 - (53375691*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (-2388885/4837184 + (3984489*rr)/33860288)*Z1*Z2*Z6^4, 
 (1503131/604648 - (168855*rr)/4232536)*Z1*Z2^3*Z3^2 + 
  (33119/151162 - (596039*rr)/1058134)*Z1^2*Z2*Z3^3 + 
  (3254473/2418592 + (4179971*rr)/16930144)*Z1^2*Z2^2*Z3*Z4 + 
  (-1020005/1209296 + (3535593*rr)/8465072)*Z1^3*Z3^2*Z4 + 
  (-3 + rr)*Z3^4*Z4^2 + (419399/302324 + (210445*rr)/2116268)*Z2*Z3^2*Z4^3 + 
  (-284773/1209296 - (1258135*rr)/8465072)*Z1*Z3*Z4^4 + 
  (-190083/439744 - (44545*rr)/3078208)*Z1^2*Z2^3*Z5 + 
  (-2654281/4837184 + (12230685*rr)/33860288)*Z1^3*Z2*Z3*Z5 + 
  (7 - 3*rr)*Z3^5*Z5 + (-426651/151162 + (866603*rr)/1058134)*Z2*Z3^3*Z4*Z5 + 
  (-478411/151162 - (1752001*rr)/1058134)*Z2^2*Z3*Z4^2*Z5 + 
  (2267055/302324 - (3358291*rr)/2116268)*Z1*Z3^2*Z4^2*Z5 + 
  (-50477/1209296 + (720977*rr)/8465072)*Z1*Z2*Z4^3*Z5 + 
  (-343471/75581 + (858019*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (563/27484 - (96641*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-384443/302324 + (552247*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (-1106043/302324 - (2774703*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (1886433/2418592 - (10873557*rr)/16930144)*Z1^2*Z4^2*Z5^2 + 
  (-598115/1209296 + (1983815*rr)/8465072)*Z1*Z2^2*Z5^3 + 
  (624861/604648 + (1956307*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (151005/151162 - (317235*rr)/1058134)*Z2*Z5^5 + 
  (186191/2418592 - (1330275*rr)/16930144)*Z1^3*Z2^2*Z6 + 
  (-1436789/4837184 + (6207769*rr)/33860288)*Z1^4*Z3*Z6 + 
  (-798175/151162 + (237129*rr)/151162)*Z2*Z3^4*Z6 + 
  (-141767/75581 + (197133*rr)/529067)*Z2^2*Z3^2*Z4*Z6 + 
  (689713/151162 + (204533*rr)/151162)*Z1*Z3^3*Z4*Z6 + 
  (-814813/604648 + (1194657*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (-102215/604648 - (449389*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (-369947/219872 - (754281*rr)/1539104)*Z1^2*Z4^3*Z6 + 
  (1348969/604648 + (219205*rr)/604648)*Z2^3*Z3*Z5*Z6 + 
  (15089/6871 - (179885*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-1552213/2418592 + (1480783*rr)/2418592)*Z1*Z2^2*Z4*Z5*Z6 + 
  (2793969/2418592 + (3084987*rr)/16930144)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-1494637/2418592 + (906043*rr)/2418592)*Z1^2*Z2*Z5^2*Z6 + 
  Z3*Z4^2*Z5^2*Z6 + (-93629/151162 - (138893*rr)/151162)*Z2*Z4*Z5^3*Z6 + 
  (198505/1209296 + (3525861*rr)/8465072)*Z1*Z5^4*Z6 + 
  (333569/2418592 - (2672693*rr)/16930144)*Z2^4*Z6^2 + 
  (-669839/439744 - (1082261*rr)/3078208)*Z1*Z2^2*Z3*Z6^2 + 
  (3330075/1209296 - (3871503*rr)/8465072)*Z1^2*Z3^2*Z6^2 + 
  (3198873/4837184 - (1639789*rr)/33860288)*Z1^2*Z2*Z4*Z6^2 + 
  (-236941/1209296 + (453507*rr)/4232536)*Z1^3*Z5*Z6^2 + 
  (7/4 + rr/4)*Z3^2*Z4*Z5*Z6^2 + (-179963/302324 + (729811*rr)/2116268)*Z2*
   Z4^2*Z5*Z6^2 + (99447/151162 - (855364*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (387785/302324 + (13087*rr)/75581)*Z1*Z4*Z5^2*Z6^2 + 
  (-1082401/604648 - (1036719*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-1330653/2418592 + (5612289*rr)/16930144)*Z1*Z4^2*Z6^3 + 
  (-320963/302324 + (366257*rr)/2116268)*Z2^2*Z5*Z6^3 + 
  (5881267/2418592 + (1563587*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (-554057/2418592 - (1887673*rr)/16930144)*Z1*Z2*Z6^4, 
 (902381/151162 + (3937079*rr)/1058134)*Z1*Z2^3*Z3^2 + 
  (2191599/302324 - (702047*rr)/2116268)*Z1^2*Z2*Z3^3 + 
  (-834227/1209296 + (20902479*rr)/8465072)*Z1^2*Z2^2*Z3*Z4 + 
  (-1137699/151162 + (106399*rr)/1058134)*Z1^3*Z3^2*Z4 + 
  (-26 - 2*rr)*Z3^4*Z4^2 + (-51787/75581 + (2021527*rr)/529067)*Z2*Z3^2*
   Z4^3 + (-1862635/604648 - (5413913*rr)/4232536)*Z1*Z3*Z4^4 + 
  (-292165/219872 - (1179431*rr)/1539104)*Z1^2*Z2^3*Z5 + 
  (-12178983/2418592 + (2482595*rr)/16930144)*Z1^3*Z2*Z3*Z5 + 
  (49 + 3*rr)*Z3^5*Z5 + (-2096858/75581 - (1927892*rr)/529067)*Z2*Z3^3*Z4*
   Z5 + (689239/75581 - (4664581*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (3185462/75581 + (3934050*rr)/529067)*Z1*Z3^2*Z4^2*Z5 + 
  (21749/604648 + (3660023*rr)/4232536)*Z1*Z2*Z4^3*Z5 + 
  (-4578327/151162 - (2530947*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (95645/27484 - (259759*rr)/192388)*Z1*Z3^3*Z5^2 + 
  (-1223021/302324 - (2316407*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (1472859/302324 - (20280243*rr)/2116268)*Z1*Z2*Z3*Z4*Z5^2 + 
  (11526591/1209296 - (7244283*rr)/8465072)*Z1^2*Z4^2*Z5^2 + 
  (-1007947/302324 - (196397*rr)/529067)*Z1*Z2^2*Z5^3 + 
  (-793363/604648 + (11501481*rr)/4232536)*Z1^2*Z3*Z5^3 + 
  (510111/75581 + (255755*rr)/529067)*Z2*Z5^5 + 
  (713303/604648 + (7705*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (-6984793/2418592 + (1904877*rr)/16930144)*Z1^4*Z3*Z6 + 
  (-4822551/151162 - (708297*rr)/151162)*Z2*Z3^4*Z6 + 
  (-2957089/302324 - (2398083*rr)/2116268)*Z2^2*Z3^2*Z4*Z6 + 
  (-120052/75581 + (816298*rr)/75581)*Z1*Z3^3*Z4*Z6 + 
  (-4123425/604648 - (4961403*rr)/4232536)*Z2^3*Z4^2*Z6 + 
  (1482343/604648 - (2749759*rr)/4232536)*Z1*Z2*Z3*Z4^2*Z6 + 
  (78157/109936 - (2742305*rr)/769552)*Z1^2*Z4^3*Z6 + 
  (848007/302324 + (1274017*rr)/302324)*Z2^3*Z3*Z5*Z6 + 
  (442557/27484 + (457013*rr)/192388)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-10300139/1209296 + (636885*rr)/1209296)*Z1*Z2^2*Z4*Z5*Z6 + 
  (3487783/1209296 + (17987017*rr)/8465072)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-6386161/1209296 - (137681*rr)/1209296)*Z1^2*Z2*Z5^2*Z6 + 
  (2501863/302324 - (900499*rr)/302324)*Z2*Z4*Z5^3*Z6 + 
  (-2190981/604648 + (5229167*rr)/4232536)*Z1*Z5^4*Z6 + 
  (1209865/604648 - (594897*rr)/4232536)*Z2^4*Z6^2 + 
  (-101211/219872 - (5485665*rr)/1539104)*Z1*Z2^2*Z3*Z6^2 + 
  (3743757/302324 + (3426231*rr)/1058134)*Z1^2*Z3^2*Z6^2 + 
  (5519059/2418592 + (14008833*rr)/16930144)*Z1^2*Z2*Z4*Z6^2 + Z3*Z4^3*Z6^2 + 
  (-1128755/604648 - (33875*rr)/1058134)*Z1^3*Z5*Z6^2 + 
  (7/4 + (5*rr)/4)*Z3^2*Z4*Z5*Z6^2 + (-3575221/604648 - (21947*rr)/4232536)*
   Z2*Z4^2*Z5*Z6^2 + (1377636/75581 - (1866917*rr)/529067)*Z2*Z3*Z5^2*Z6^2 + 
  (898675/604648 + (1598901*rr)/604648)*Z1*Z4*Z5^2*Z6^2 + 
  (-2237347/604648 - (13616651*rr)/4232536)*Z2*Z3*Z4*Z6^3 + 
  (-733713/151162 - (453183*rr)/4232536)*Z1*Z4^2*Z6^3 + 
  (-6444533/1209296 - (10134545*rr)/8465072)*Z2^2*Z5*Z6^3 + 
  (11197981/2418592 + (69763689*rr)/16930144)*Z1*Z3*Z5*Z6^3 + 
  (1844671/2418592 - (9549213*rr)/16930144)*Z1*Z2*Z6^4, 
 (3446327/2418592 + (19982621*rr)/16930144)*Z1*Z2^3*Z3^2 + 
  (1345381/604648 - (331433*rr)/4232536)*Z1^2*Z2*Z3^3 + 
  (-4645183/9674368 + (48552331*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (-11040189/4837184 - (2564959*rr)/33860288)*Z1^3*Z3^2*Z4 + 
  (-31/4 - (3*rr)/4)*Z3^4*Z4^2 + (102087/1209296 + (10712397*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (-3420429/4837184 - (17584591*rr)/33860288)*Z1*Z3*Z4^4 + 
  (-610547/1758976 - (3040817*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (-29000713/19348736 + (5053533*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (13 + rr)*Z3^5*Z5 + (-5636005/604648 - (7500055*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (245990/75581 - (1423934*rr)/529067)*Z2^2*Z3*Z4^2*Z5 + 
  (13828333/1209296 + (21194991*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-915413/4837184 + (9587097*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (-1335041/151162 - (1039651*rr)/1058134)*Z2^2*Z3^2*Z5^2 + 
  (11194/6871 - (24924*rr)/48097)*Z1*Z3^3*Z5^2 + 
  (-653891/604648 - (1514945*rr)/4232536)*Z2^3*Z4*Z5^2 + 
  (2436673/1209296 - (22930837*rr)/8465072)*Z1*Z2*Z3*Z4*Z5^2 + 
  (28908761/9674368 - (10582381*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (-4320523/4837184 - (3677241*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1127743/2418592 + (14408139*rr)/16930144)*Z1^2*Z3*Z5^3 + 
  (632239/302324 + (488769*rr)/2116268)*Z2*Z5^5 + 
  (3497033/9674368 + (1259491*rr)/67720576)*Z1^3*Z2^2*Z6 + 
  (-17011705/19348736 + (896013*rr)/135441152)*Z1^4*Z3*Z6 + 
  (-5784661/604648 - (887649*rr)/604648)*Z2*Z3^4*Z6 + 
  (-2062185/604648 - (1243107*rr)/4232536)*Z2^2*Z3^2*Z4*Z6 + 
  (-576393/604648 + (1944219*rr)/604648)*Z1*Z3^3*Z4*Z6 + 
  (-4804769/2418592 - (7335211*rr)/16930144)*Z2^3*Z4^2*Z6 + 
  (1447397/2418592 - (2689257*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (376861/879488 - (6577281*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (1154977/2418592 + (3042749*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (1000863/219872 + (1316789*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (-24591209/9674368 + (531099*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (7133837/9674368 + (47250767*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (-14113119/9674368 - (756163*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + Z3^2*Z5^3*Z6 + 
  (1679111/604648 - (483645*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-1340157/1209296 + (2760913*rr)/8465072)*Z1*Z5^4*Z6 + 
  (5857237/9674368 - (1035417*rr)/67720576)*Z2^4*Z6^2 + 
  (55817/1758976 - (13137245*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (16650687/4837184 + (37405045*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (11438545/19348736 + (35284155*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (-5258799/9674368 - (1961413*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (7/8 + (3*rr)/8)*Z3^2*Z4*Z5*Z6^2 + (-1959941/1209296 - (190167*rr)/8465072)*
   Z2*Z4^2*Z5*Z6^2 + (6698147/1209296 - (9117791*rr)/8465072)*Z2*Z3*Z5^2*
   Z6^2 + (555613/2418592 + (1849577*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + 
  (-2349059/2418592 - (16703969*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (-14137861/9674368 - (4315511*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (-975233/604648 - (1692087*rr)/4232536)*Z2^2*Z5*Z6^3 + 
  (5037135/4837184 + (42413621*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1245715/4837184 - (4963831*rr)/33860288)*Z1*Z2*Z6^4, 
 (-688409/302324 + (583085*rr)/2116268)*Z1*Z2^3*Z3^2 + 
  (-876503/2418592 + (8907523*rr)/16930144)*Z1^2*Z2*Z3^3 + 
  (-12114341/9674368 - (7468631*rr)/67720576)*Z1^2*Z2^2*Z3*Z4 + 
  (311437/2418592 - (10258865*rr)/16930144)*Z1^3*Z3^2*Z4 + 
  (13/4 - (7*rr)/4)*Z3^4*Z4^2 + (-3362499/1209296 - (1052705*rr)/8465072)*Z2*
   Z3^2*Z4^3 + (2273423/4837184 - (1201435*rr)/33860288)*Z1*Z3*Z4^4 + 
  (863041/1758976 - (410869*rr)/12312832)*Z1^2*Z2^3*Z5 + 
  (3114387/19348736 - (50610415*rr)/135441152)*Z1^3*Z2*Z3*Z5 + 
  (-1 + 3*rr)*Z3^5*Z5 + (3481333/604648 - (9905977*rr)/4232536)*Z2*Z3^3*Z4*
   Z5 + (10636115/2418592 + (18475601*rr)/16930144)*Z2^2*Z3*Z4^2*Z5 + 
  (-6737969/1209296 + (22758821*rr)/8465072)*Z1*Z3^2*Z4^2*Z5 + 
  (-1002713/4837184 - (1538707*rr)/33860288)*Z1*Z2*Z4^3*Z5 + 
  (201043/75581 - (1078943*rr)/529067)*Z2^2*Z3^2*Z5^2 + 
  (2617/13742 + (18523*rr)/96194)*Z1*Z3^3*Z5^2 + 
  (151463/302324 - (496147*rr)/2116268)*Z2^3*Z4*Z5^2 + 
  (2595205/604648 + (2847575*rr)/4232536)*Z1*Z2*Z3*Z4*Z5^2 + 
  (-1968259/9674368 + (43617439*rr)/67720576)*Z1^2*Z4^2*Z5^2 + 
  (1847861/4837184 - (6495481*rr)/33860288)*Z1*Z2^2*Z5^3 + 
  (-1584045/1209296 - (1816047*rr)/8465072)*Z1^2*Z3*Z5^3 + 
  (-257317/302324 + (1268609*rr)/2116268)*Z2*Z5^5 + 
  (-26723/604648 + (281119*rr)/4232536)*Z1^3*Z2^2*Z6 + 
  (1262357/19348736 - (29383129*rr)/135441152)*Z1^4*Z3*Z6 + 
  (2512009/604648 - (1740923*rr)/604648)*Z2*Z3^4*Z6 + 
  (2302427/1209296 - (5717975*rr)/8465072)*Z2^2*Z3^2*Z4*Z6 + 
  (-1912409/302324 - (147013*rr)/302324)*Z1*Z3^3*Z4*Z6 + 
  (4293919/4837184 - (11912939*rr)/33860288)*Z2^3*Z4^2*Z6 + 
  (412589/2418592 + (5263535*rr)/16930144)*Z1*Z2*Z3*Z4^2*Z6 + 
  (1382195/879488 + (1509617*rr)/6156416)*Z1^2*Z4^3*Z6 + 
  (-4614799/2418592 + (147533*rr)/2418592)*Z2^3*Z3*Z5*Z6 + 
  (-481439/219872 + (1090091*rr)/1539104)*Z1*Z2*Z3^2*Z5*Z6 + 
  (2944129/9674368 - (5481955*rr)/9674368)*Z1*Z2^2*Z4*Z5*Z6 + 
  (-12369409/9674368 + (595381*rr)/67720576)*Z1^2*Z3*Z4*Z5*Z6 + 
  (1909703/9674368 - (3662837*rr)/9674368)*Z1^2*Z2*Z5^2*Z6 + 
  (658305/604648 + (496381*rr)/604648)*Z2*Z4*Z5^3*Z6 + 
  (-364143/1209296 - (1424949*rr)/8465072)*Z1*Z5^4*Z6 + 
  (-26331/1209296 + (1350487*rr)/8465072)*Z2^4*Z6^2 + 
  (3156113/1758976 + (402299*rr)/12312832)*Z1*Z2^2*Z3*Z6^2 + 
  (-11339761/4837184 + (26197669*rr)/33860288)*Z1^2*Z3^2*Z6^2 + 
  (-9903999/19348736 + (13961419*rr)/135441152)*Z1^2*Z2*Z4*Z6^2 + 
  (553539/9674368 - (8616735*rr)/67720576)*Z1^3*Z5*Z6^2 + 
  (597291/2418592 - (5601383*rr)/16930144)*Z2*Z4^2*Z5*Z6^2 + 
  (859825/1209296 + (13031995*rr)/8465072)*Z2*Z3*Z5^2*Z6^2 + 
  (-2676811/2418592 - (138559*rr)/2418592)*Z1*Z4*Z5^2*Z6^2 + Z3^3*Z6^3 + 
  (4903639/2418592 - (2284483*rr)/16930144)*Z2*Z3*Z4*Z6^3 + 
  (2572843/9674368 - (20951143*rr)/67720576)*Z1*Z4^2*Z6^3 + 
  (2106463/2418592 - (5227307*rr)/16930144)*Z2^2*Z5*Z6^3 + 
  (-9309897/4837184 + (3997933*rr)/33860288)*Z1*Z3*Z5*Z6^3 + 
  (1000391/4837184 + (2126941*rr)/33860288)*Z1*Z2*Z6^4
];

I := Ideal(Gens);
HilbertPolynomial(I);
